An exact certificate-based enumeration of Rolle words of degree six

For a real polynomial of degree $n$ with $n$ distinct real roots, assume that no two different nonconstant derivatives, including the polynomial itself, share a root. Recording the derivative orders of all roots from left to right gives a Rolle word. We present an exact, computer-assisted classification in degree six: $2706$ words are realizable, with a word and its reversal counted separately. Starting from $33592$ formal interlacing words, published necessary restrictions leave $13404$ candidates. Integer realization certificates and $53$ exact exclusion stages classify every candidate. The surviving set agrees exactly with the set of certified realizations. All verification uses integer and rational arithmetic. The accompanying code, certificates, proof notes, and per-word exclusion ledger make the computation reproducible. The result concerns degree six; it does not resolve the classification problem in arbitrary degree or count connected components of coefficient space. Most of the mathematical development, code, certificates, and initial manuscript were generated using ChatGPT under the author's direction. No independent human audit of the complete proof chain has yet been completed.

==> anc/rolle6_artifact/AI_PROVENANCE.md <==
# Substantial use of ChatGPT

Most of the mathematical development and computational work in this project
was generated by ChatGPT (OpenAI), not merely edited or translated with it.
This includes many proposed reductions, most drafted proof arguments, search
and verification programs, exact certificate construction, analysis of the
remaining cases, the readable refactoring, and most of the manuscript.

Andrey A. Novikov selected and directed the investigation, proposed and
questioned approaches, requested checks for overlap and missed cases, required
incremental saving, and requested explicit disclosure of the AI contribution.
The work was carried out interactively during November 2026. The record does
not support exact model-version attribution for every step or a numerical
percentage of contribution.

ChatGPT is credited as a research and writing tool, not listed as an author.
The human author is responsible for any submitted version. Classical results,
the known quintic classification, and published inequalities remain attributed
to their original authors.

The full reference computation and refactored verification have been run.
These runs are evidence of reproducibility, not independent human review of
every mathematical reduction. No independent human audit of the entire chain
has yet been completed. The manuscript, code, exact certificates, per-word
ledger, and hashes are supplied to make such review possible.

The preprint is a prepared draft; no arXiv submission is implied by the
existence of this package.


==> anc/rolle6_artifact/README.md <==
# Degree-six Rolle words: exact count 2706

This is the compact reproduction artifact for the preprint. The complete
historical research archive is retained separately; this package includes only
the dependencies needed for verification, proof notes, and equivalence tests.
Historical intermediate bounds in the notes are not the final count.

The problem counts the total orders of the roots of a real degree-six
polynomial and all its nonconstant derivatives. The polynomial has six distinct
real roots; roots belonging to different derivatives must also be distinct.
Reflections are counted separately. This is not a count of connected components.

## Reproduce the result

Use **Python 3.10 or later**, without `-O`. No third-party Python dependency is
required. Run these commands from this directory:

```sh
python3 -m rolle6 enumerate --degree 6
python3 -m rolle6 verify --output-dir verification_output
python3 -m unittest discover -s tests -v
```

The first command counts 33592 formal words, not realizable words. The second
performs all witness and exclusion checks. A successful run ends with:

```text
VERIFIED: a6 = 2706; unresolved = 0; all 53 stages passed.
```

The reference run took about eight minutes in the preparation environment;
runtime depends on the machine. The output directory contains a proof-checker
log, a complete per-word exclusion ledger, the surviving witness words, and
hashes of the actual proof dependencies. A partial `progress.json` is not a
successful verification report.

Additional commands:

```sh
python3 -m rolle6 enumerate --degree 6 --output formal_words.json
python3 -m rolle6 stages
python3 -m rolle6 verify-witnesses
python3 -m rolle6 witness 010210321043210543210 --degree 6
```

For the last command, substitute any key from `data/certificates_n6.json`.
`stages` displays reference counts only. `verify-witnesses` proves the lower
bound only. Neither command substitutes for `verify`.

## Reading order

1. `rolle6/words.py`: the entire enumeration is a prefix-count recursion.
2. `rolle6/witnesses.py`: integer-only checks of explicit realizations.
3. `rolle6/stages.py`: the ordered catalogue of 53 exclusion rules.
4. `rolle6/pipeline.py`: check each proof, subtract newly excluded words, and
   compare the final set with the verified witnesses.
5. `research/`: unchanged exact mathematical checkers and their proof notes.

See `docs/ARCHITECTURE.md` for the code and certificate formats and
`AI_PROVENANCE.md` for the substantial role of ChatGPT. The preprint provides
the definitions, mathematical reductions, a worked final obstruction, and the
complete stage ledger.

## Evidence and assumptions

The computation uses Kostov's published quintic count 116 and the necessary
restriction of Kostov--Shapiro. After these filters there are 13404 candidate
words. The 53 exact stages exclude 10698 distinct words, leaving exactly the
2706 words with independently checked integer witnesses. Overlapping rules
are accounted for explicitly; no word is counted twice as a new exclusion.

The specialized proof checkers are preserved by hash from the completed
research archive. Refactoring the front end is not an independent
reimplementation of those mathematical arguments. No independent human audit
of the entire proof chain has yet been completed, and this is not a formal
proof-assistant development. Publication priority has not been established
by the computation.


==> anc/rolle6_artifact/SHA256SUMS <==
f1473773a8e199e932b14cdabe05c00e25bfbe7fae455374320819828e162079  AI_PROVENANCE.md
9180cf935c8bd684e34d02e65f8950eb49f5457be60210c32cf0a3992581cbf2  README.md
182dd3cd411fcbe109e96d9df7ca2218bcac6ed02ce15db8b925a95d24342c73  VALIDATION.md
00f2b8750d750b999f9587a944f1d9e57f4cd35d0a728ab0922a2c937bf2f768  data/analytic_middle_rejected_n6.json
3788688c86eb46bbb1ec53e74e0245f8493183f4ed15d37a430f72d65f104205  data/analytic_rejected_n6.json
86aedf786ab7b938bd9fb1e26b5796ee4ade064f3415bf419c9901af3b6fa012  data/blowup_certificates.json
5239f0f90b772786777e4f5542415d275388fbcb81bff2d080f2bdc821ed24f7  data/blowup_rejected_n6.json
56be59e22fc796a8cd3bc7bd50971813cb327dd21d3821610173108fef1c83b9  data/candidates_n6.json
15c9ef02fb22fc648f332b4bd6fcf6b442d12b5680c15132a9b0aa249a48c91a  data/central_cubic_chord_certificate.json
954aaf15e3711997c41eb23887a03abb82077a29c7f5097f6b00fa4b2029d788  data/central_cubic_chord_rejected_n6.json
1e0df71b8e37f69504d8b786af460949562dd535022711bf3e0af8cd84ea7a0c  data/central_dip_certificate.json
ff5427d156d7a583662e8e8fb19f329f4fd9d7ee61ed805d36df1c778ee02b54  data/central_value_identities.json
106795a0134a1b74501e8510ea4b20acbba7d80b0c30fe40a18828dd88bc0073  data/central_value_rejected_n6.json
29d75719093917bcf15dbeeeff0b16b81de0045019c0f489be597cd78c70d2be  data/certificates_n5.json
d313dd95e601d388496941cab1a2ce947d536bbda650f250340f370130ee4c95  data/certificates_n6.json
80848d7d0ca713e939de30547141009191248fff771f7282dbbdaf855ba6bfab  data/coupled_anchor_certificates.json
9349d51b4e0f3df1fee479cd4162dc396a1977b700845dbccd401c6381070706  data/coupled_anchor_rejected_n6.json
d07e9ee2c56f2b5966f593f10dc5e26bcb06c4054b7264d3e99376b2b861956c  data/factor_deletion_rejected_n6.json
7cc6b2681953bcc900743f15423304a410cd81bb72a60a14b2473af191d59b42  data/fourth_derivative_average_rejected_n6.json
c9d862c98d1f33011898744b5b775ceacc9964849136d8e5891f6e7d40dd11e6  data/fourth_derivative_chord_rejected_n6.json
aa59f1f8ea35ee9501268d6aa54745977cd708f32f87d194467c4bc5a4611c1e  data/fourth_remainder_certificate.json
eeec190d9d3e1311c755f2ec252bcec4d5132c5114374fbd622d4c247bd7814d  data/full_stationary_certificates.json
8be29cca0763c9abdd7b22eee2847af81966b382bfddb27417f90fdda0e3180b  data/full_stationary_rejected_n6.json
3a1d2b0f494b0f90f61d3d1f46f3be5c3cc7e08d61cda4baf629e5a4da6b4983  data/hermite_endpoint_certificate.json
09dedc0723cdc54a10d2f45ecbc420d9938a3fbe8a46d3cffc12c6dcfa908081  data/hermite_endpoint_rejected_n6.json
a534838b8a288972045aad4df7ca3f0157e666a87d42c73d76369caeb3e58bc4  data/hermite_fiber_certificates.json
a146e197339139d803ad29776ea3a698369fbc0e40515a9cba42b27e204b7de4  data/hermite_fiber_rejected_n6.json
013aa02f7aa81c73dc92683e70a116fc8c50c235e925a24fb6f1ce7aded6ec9c  data/inflection_certificates.json
b0d4dc90980394b49d514fe1939a4e673f74b3bc12495164680326eda74dab9f  data/inflection_pair_certificates.json
2f5b23ed2bded47fabbb3a7785af03d9e76dd3af4b4b281cf6e5f5308dc988a7  data/inflection_pair_rejected_n6.json
a523f024523a875960f306cae4b870e73df983713e4dd3e75d51c43fc5c85944  data/inflection_rejected_n6.json
7a34d0c9685aaa24f050257b00373fa7ddb7a30093282c69356ea722bb918116  data/joint_conditional_rejected_n6.json
f9666ed300a9d7483feebc66a1ee325457182e815623ce0599042b1a993e7294  data/joint_deletion_rejected_n6.json
5549c8288a567da0a623206098de54accddc74c50278b3a18413bfc3a5501da0  data/laguerre_trapezoid_rejected_n6.json
f0ec43b62c88b998b382d43e112f1a860edef7f172969f7efa653d92dd76d700  data/last_pair_certificate.json
f5a82d830cc6a85bcd4321f5c585011a0a4d9ac367479755163b618af031b20e  data/left_cubic_chord_certificate.json
c0b9dafcafcec8b1d0a41d3331a266a74feab39eba0f5447e0413182543e8e56  data/left_cubic_chord_rejected_n6.json
e9beaa3a9d278bb8870b4eee8a5831fb4bdb767a1cd02bd49c3f43d7ae54c93b  data/left_cubic_negative_certificate.json
013dd8b9e366dbfbdc70a0a832660095d3254f2e2c565b7f806ec71ce8f83182  data/left_mean_average_certificate.json
3e49a3e0d79749c3392c9dc46d78717e49f1584605772bc3d199a5caa396ffde  data/left_mean_average_rejected_n6.json
8b5daf36a55d8cb0bc01cb95dd7c44912c1002467034dfb1c3d5e0c01adbfb64  data/left_minimum_inflection_certificate.json
0f9156ad11b209265fbfd733d8fb52df81173264d850cb768548689a39a47fa7  data/left_minimum_inflection_rejected_n6.json
1460aafc580d813b3cc51d807e6b6471ab79cd9c1de2a2f290907dc8b48a151b  data/linear_rejected_n6.json
ad53669873897c35a7be0174db7765da378ab7ae5b8233d1cd4350c2168d68d4  data/marker_boundary_certificates.json
4e3d3a5741ad90d94bfb3cc1d489e7ca6c887ab35feeab1741cd0ee7ff22c890  data/marker_boundary_rejected_n6.json
7a2374462020b7d4f7b46e60ac8b6ad14028b223f9a3f1876dea1857db905c78  data/marker_hermite6_certificates.json
fc66951859d7a2f8ce65f332441621c1c802f66a5867abf59d5d1e825d37b156  data/marker_hermite6_rejected_n6.json
894c973d3ede5d8c65d644ab356b69eec0eb619b9e64efaca7ca33d6e11ad74c  data/marker_hermite_certificates.json
5910874d3bc3396cdb7039f7a38fcdced710eca07aaf63304b119c77243218dc  data/marker_hermite_rejected_n6.json
caef6157518dfacd8c5496f8a0b350ebe5c6be22abecf58e420182655a0e2fd1  data/marker_moving_hermite6_certificates.json
c9872f64b4912c363b341af7360ba2859cbe4b8068d6532982147c27619a8380  data/marker_moving_hermite6_rejected_n6.json
a2f2b50679a7ae802b6c46bc5914d558d105aafb4af77de3d14f7a6481061002  data/marker_quadrature_rejected_n6.json
b31bfe6844db37041185b3000c0248d2dad4c73e1488b6e1efe1389aeb09ff0f  data/mean_rebound_certificate.json
3b520c0cfaaa5044daadf874a3b372cff9a6115c86d43ea6ccc8f803f7f6c439  data/metric_full_rejected_n6.json
89abc731732852d5e10f81bfd83928388c7199e0913a0afc1fa5950d357eeb39  data/metric_rejected_n6.json
af9118f3b4539b6b9e2e4523cff8db97f7f82ae5de353a4a3f3ef9d2399a4b1c  data/middle_triple_rejected_n6.json
0338ea2e05e577acb30da2b71df80ce72891a92241b743746bd7fbd0eed93131  data/moment_rejected_n6.json
485e8448bba8f6940b90f5c85ce53d05378acee3d47ae668366e464844dce07f  data/negative_inflections_certificate.json
bf51d36b8a43f431709128db4e7e78d6426ee2901ac3bcaf4548c415cd622606  data/outer_cubic_certificates.json
0ea5b6fd4f3b55a1fd10bdeb79cf9678b185a47197292dcf82c92cbce4ad9256  data/outer_cubic_chord_certificate.json
107fd2b14ac2c5f1568f66c7907a731b86e48fa892c339afc69016f7b00806de  data/outer_cubic_chord_rejected_n6.json
2557d7f1753be1b0a14a407a7f0fbc254997990bdf7370cf81da542516e9f541  data/outer_cubic_rejected_n6.json
c0ce08adc244fb9f3dc4430759d51900ee9f8f37e410fdd1240c4d3dc5c72724  data/outer_inflection_average_rejected_n6.json
7c3dd31271a8025e8b00ea0eb2c28773e1aebc1a6c9a697507b68337bfff6e4e  data/outer_secant_rejected_n6.json
7ca8c6782b2f25d8a0b8e776e504fe11d1256e24b65f82972340c800010e8803  data/parametric_middle_certificates.json
779f87b74041b19ba67c5fcac766305535c27841f93d29adb0d263d775a4acf7  data/parametric_middle_rejected_n6.json
e6dfbbf22ccbd8d74d356057bd894388af503446e71a99027654637c595fa204  data/polar_mean_rejected_n6.json
4594ee1b01949838d7685e5209b9872c7f8d47dc269c2f5445941926abd8b84c  data/positive_H_first_minimum_certificate.json
1d02cd3aa9cb468a771d6f4612185edc12b1bbfb56f2a103177d14fea55849ad  data/primitive_cubic_rejected_n5.json
41df72fb289b7d2e6b5b8d4444a5057cd2990b55805543d67c5e2e8a85d58f22  data/primitive_extended_rejected_n5.json
cb369a8b7af8fdd6e8a9b35a9196df63387fe8f2bf3f14e78b73efc4ca9109cf  data/primitive_mean_rejected_n5.json
0d663df7117e78748901ddbe4bef959ac76f570f4ab49b0a0921278430580d69  data/quadratic_pairs_rejected_n6.json
32b2b96e60fc4070531432e699a2ebf51c353561fe3f90335c563de3e08ab44d  data/quadratic_rejected_n6.json
defa20590252b386cb58f95b44133e8463e0fdba2756a1f82acb05d812cb13f7  data/quartic_bridge_rejected_n6.json
8eca251940673758cf74ed9527f2a4e26441d1bb6ba1fb2d1557a781a39e903c  data/quintic_minimum_certificate.json
2a7cc708b5fc338dadea3e0c9d1316f8785e15227297496cccb1aba01acd3222  data/quintic_minimum_rejected_n6.json
075d01203b9631a21ca8506bfa7909d410a12b02fe6a889b70fe72072879324c  data/right_fourth_minimum_certificate.json
25fcf71ea68998e996d3370a65f0134cd675465618048e40808d596960a05dbc  data/right_fourth_minimum_rejected_n6.json
f933016dae21e0bb300bb1472ebf6175938caebd2e9b01a3f11f7812f922fc6e  data/right_maximum_certificates.json
b69a60313023c0286aaf9ee11966d7076098afdb191b067d1292ec1df47727c3  data/right_maximum_rejected_n6.json
ac098c04ccd5894da96801d23ad3c5a1ccbe96cdf04689b7b69a22ced0996565  data/right_peak_certificate.json
f032cb0ba721264dc9707815d740792824b8abb70f7689ec78d4b7a0552a4333  data/stationary_certificates.json
359bee365fbb007792530149f029b4b0cf2c7634f8c6d699ba1d24499bbf7ce4  data/stationary_rejected_n6.json
0f2620a53bf876ca046b71f95e590242cd179f9af81a64a8fafd121e6e592ff8  data/subfactor_rejected_n6.json
d2d9173a756a35586606cd293b1c7d3df5bf728a436606a73b6eb8bd3ba527bc  data/triple_inflection_certificate.json
a964e7f6078778a4566640469fb0d8d55d96405b2a4ca0379e543e0bb5c6d2e7  data/triple_inflection_rejected_n6.json
c6694cebe276e5b7d9b1acc39a8dd33d534d5b20fbcaae18c91ded6e58e79a80  data/two_parameter_certificates.json
17fbdee666d417f61f8b7efd249021980a422477db0b5549dc78471de6393639  data/two_parameter_rejected_n6.json
a903318c49d08818bd50c59a7ed9c93f191f863bac1389bc3565c5a2494a37bf  docs/ARCHITECTURE.md
4a58d2c5eb512dee97aba9774843706ec4b0e48c4104edeb02cab3ba1cdb0dc9  release/clean_verification/dependencies.json
e44b00999db1627cc689014ce1963ed5aeadc4f82471f3e12c2e540f0401cde7  release/clean_verification/progress.json
9e357f41c59b14ecc061dfd352d6d38f35aa0f10ab4b834d55a1839b7d5e0119  release/clean_verification/proof_checkers.log
f6744bd6b3def22e33aaad668a277d66b3a3f8b924a77f24af6759a9f25e879a  release/clean_verification/verification.json
161d955cb37c562f74d587e6e9200c45d4f8866896fb868811392d42e626cc7e  release/clean_verification.log
fdc006a9b43aa63ccc1865ce14f0caa3da6d2d097a3e761b7ee87b6a05f38331  release/legacy_hashes.json
af19211195656a87e0f46bbfbd5b58f3cfc1678d2ee44d45ccda1022c7b25c86  release/unit_tests.log
037eb99bba5929f8609d80d92dfd542d79252a9b035a0f4a9770b3285fc3d4b9  research/PROOF_CENTRAL_CUBIC_CHORD.md
734ccda253e0602602d6352898802c103a668d8d86bc589398ae90691bb3a0da  research/PROOF_CENTRAL_DIP.md
f754264c3fc944d67fa2cdcdd8d1c0820f088db32ed85daed0e5c1cfd01e795e  research/PROOF_CENTRAL_VALUES_AND_OVERLAP.md
140f8fee91e99f3577cd93b16dadc47affbfbb41f21709500ba338afd62cb4cc  research/PROOF_COUPLED_ANCHORS.md
4753415e8ffda2bbd56eb34698e8ecb838577e968b0e0417c1b09464032eb0f9  research/PROOF_FACTOR_DELETION.md
5fe224b37af7a4275f1646a6f29b5b6a1f11a11fb773bcf7f733bccd90a45321  research/PROOF_FIRST_FAMILY.md
798235f067727492519ec88dc314d9c843bae5772c7e249124fcc4a49719c448  research/PROOF_FOURTH_REMAINDERS.md
3d8d8020b7bbe55d0e87cdc6732398e40568180ebedf8676bcdcfbc90fc1cece  research/PROOF_FULL_STATIONARY_AND_BLOWUP.md
2a5fda5f434fcc721df1cf232a44325c86841ec7dc43166e62a64294723e53df  research/PROOF_HERMITE_ENDPOINT.md
1436a2872f7f9fb12ce696219a607e72993ec79ef4ffce8c612e51f4346bb7f5  research/PROOF_INFLECTION_PAIRS_AND_HERMITE.md
cd4d3a12f015dcfc4ce4e6b6232e66b4e5bbf3664fb017559e28fe836afc3626  research/PROOF_JOINT_DELETION.md
962c648bfd9b8f702acdd4bf6b0d1278c6c1f957bf04dc9a0d3f85b3319e6839  research/PROOF_LAGUERRE_TRAPEZOID.md
acea4a0881d7ea243a64d06e605cbfa95e45fd4e5a316834d4d5ec9165069709  research/PROOF_LEFT_CUBIC_CHORD.md
a243898052cdea78dee77910e9255facab79b66d46836bda968983a152f37bbc  research/PROOF_LEFT_MEAN_AVERAGE.md
a22050f6cf69c6779831dcd1528bafcbe2201b6e442c428061fa616cfe5e4273  research/PROOF_LEFT_MINIMUM_AND_INFLECTION.md
2aa97b275d3a9d91288e342fa7604d3f1bb26da156be2c57ca2efe6241065ec5  research/PROOF_MARKER_BOUNDARY.md
c5b11b5972249a026587b61070d852bfa07e3f492148b25cf4ac7bdb842f925c  research/PROOF_MARKER_HERMITE.md
fe9bfe3cc8be0a8fc68798a729dee112775c19ab564c64694ee232b2c10c38a0  research/PROOF_MARKER_HERMITE6.md
287b1ddb8c3310f816ce1c3012e26a036e08dc9b04e6656eadc33c1b4659ddfa  research/PROOF_MARKER_QUADRATURE.md
e4b2a760822216f37df6e94ad4c03ffd2a7bff3291fa6bddb38cdecf0471cb63  research/PROOF_MEAN_REBOUND.md
1ba14000f76a07d5708be53f53e6e48e9406a37c00f14016ee4d20f01a99ff1b  research/PROOF_METRIC_CONSTRAINTS.md
f4eff0f026335bee4729c933d801a2eb13f46395d0a9b09b288ec38f48e93d9a  research/PROOF_MIDDLE_AND_CONVEXITY.md
7ac38ead4fde77155e56423eb82df121c42d48be95ebe2b901c86ba092c0dd61  research/PROOF_MIDDLE_TRIPLE.md
77a289a6703d5742ff38514bf0d1e672c998de08c9b22aa7d8500053f2a73e7c  research/PROOF_MOVING_HERMITE6.md
a66833d6e898c61f7620a1210c531b76456159b7fe5cca7092c99b1cc95a6ace  research/PROOF_NEGATIVE_INFLECTIONS.md
62311e1e7830cb6661d96af3b0b6bf7044f8284e24f433bf44e3f276fa9047fd  research/PROOF_OUTER_CUBIC_CHORD.md
7120ceb4bd1738ea15a5840b1a338d888fe3016063fa3dccc7d54205f0aaac62  research/PROOF_OUTER_INFLECTION_AVERAGE.md
f97af40ab709a4d26d5f0c8dea939f30496f2bcf43416b89519d40fea74b8664  research/PROOF_OUTER_SECANTS.md
733779a84343c8461e6907182638775a0b553c7d0eb56ce432e06d14dfdf5abb  research/PROOF_PARAMETRIC_MIDDLE.md
32d30135907eb2927982c4738e06d789fbdc4427869b5c0ca85b1768318e7beb  research/PROOF_POLAR_MEAN.md
426805c3e93be97e25e15df986ae6ed9a864787472b5381447ea1c3020366475  research/PROOF_POSITIVE_H_FIRST_MINIMUM.md
34c231bf98ecb0993155aed5a2eda51a705be35cb0c2223a946ad9353afde331  research/PROOF_PRIMITIVE_CLASSIFICATION.md
d671a738c710b89e22c904aecbbd4efc6da1097f35b7f6482ff6acfa92c79a51  research/PROOF_QUARTIC_BRIDGE.md
0bbb2c18879368ecb0229bb394983a2bfda12cad6806f0608e7be5bc9fdeda6d  research/PROOF_QUINTIC_MINIMUM.md
10762a6eef1d4cbcd1c19e75744cb5f9491262690e6d2a18e473e64a56ee3af7  research/PROOF_RECOVERED_FOUR.md
f1febc3b7ce2987d97043cc95e5bac9db6a333e2bb3215049ceba9a3653104c4  research/PROOF_RIGHT_FOURTH_MINIMUM.md
95124a052cdf65ff83c7d5cf5ae49fc5d149897abf761a3507179c4c2e02069c  research/PROOF_RIGHT_MAXIMUM.md
00d167af778c02aabe9983bd0e141c1242f5cd11322aaf195ebd5d3cba2ee650  research/PROOF_RIGHT_PEAK.md
4b41f74936205891a64d35fbe1f50b1e93f49a097d8534cf9bad0749cda37de5  research/PROOF_SECOND_MOMENTS.md
536c12ed316b70fd8e5186665a00a305dc91a495a06fe28a2c508f6ae40320e9  research/PROOF_STATIONARY_AND_INFLECTION.md
e0852eddd630e686804318e96271e2f6ef3ec45059b5ce0d01bfbc423c43919b  research/PROOF_SUBFACTOR_LATTICE.md
951e6ef65661f32de3de82484fa07674fb19ac9c44e1d29f88bdeed9bb3b0648  research/PROOF_TRIPLE_INFLECTION.md
4e2cb2955e804a378bed0f53092440197585e0c6b50059d849cf109773de366d  research/PROOF_TWO_PARAMETERS.md
8d30f51e9e3635ad7572fb9f07045b78e7a11d5682dd06317ea750890bc94fda  research/analytic_middle_obstruction.py
072a46ef88ea98829340171b6fb3b366213574aa289d30cce90c66ef3a58b7cd  research/analytic_obstruction.py
4fd0ff386f12631067fa08e4859a240a5f0059ee294838f0c1441b72061bef86  research/bernstein3.py
93e9d279eb7be0bc27a953b561b46c9053f891555aa638f33ffb9c32e9a24b2d  research/bernstein_combinations.py
e712e39fbda1f7da56726303faddbf0a6c34db97156a0e323328fec1334552fb  research/blowup_obstruction.py
6a560297318c66f9a152a2185575500af87087df934f406ea845bc3a81418764  research/central_cubic_chord_obstruction.py
51bb47d4b7ae22a4b4e9b1c91001fe9703fb8079947506785c2a57ffeaea1c24  research/central_dip_obstruction.py
ede330e67213453803ac34de2f9e4c56edb0edb5403178599800e883085e7232  research/central_value_obstruction.py
a0afdf90636065b226e9db693cb2c27dffb41cbf29a01c3aada8d695428f6475  research/combinatorics.py
bd8d4250a273823a07677d7aed2beda5b13ec801c5f6ce6854eeb3f5facbe85f  research/coupled_anchor_obstruction.py
179f7dab95256f7b13623f7aff23d61ace19e3dbfa6ce67602225e0742115701  research/factor_deletion_obstruction.py
3f31bd13c11e4b10544078be961368adc0f0f3a1b3fbb0f6ecf046272704f32f  research/fourth_remainder_obstruction.py
eb29662ec7df87ca9615e3a738cb26afde61952cc79fc3d3e80b04f70b11f410  research/full_stationary_obstruction.py
0c6f623bec9e001992a38576d9443e2093b6f75cad0b27d95a1a24761b4d046d  research/hermite_criterion.py
a0b927a2dd8f8b5f68a344ef0656cb90eaecb405ed6701c299ebbb7c90d6749a  research/hermite_endpoint_obstruction.py
48d97608abe9386e965ece05e6ec20069fa1b0b4a80ab9af3705a174b4ea7e6f  research/hermite_fiber_obstruction.py
28948c5e167d35bc524a2cac411445bb03e59d8f789e54510059b62604451d33  research/inflection_obstruction.py
26f3cc8d4fdaf3dc8861500df3290b2c589ffb7b5cbb36650d2763ace5462421  research/inflection_pair_obstruction.py
9aaf73b4266b638deaa754a154b29ae830c6f457ce069bd8f349ebad9fe90ae7  research/joint_deletion_obstruction.py
6c25ab8624a0416394af14d1c64acf48c495333afb31042726149e2eda1b57d2  research/laguerre_trapezoid_obstruction.py
c41b1ee25ad15c2ae7042f32b74b2dd3e5cdcb78761e103722399d40e2fef9e4  research/last_pair_obstruction.py
c0deab3d73c2bf9fbb81381084bbd693ee122fb4fc564eef49bf242647798b1b  research/left_cubic_chord_obstruction.py
2ff0f810e81336d424548d0dceeffadcf7125c09e11f607f44f0cc0ea77eea5a  research/left_cubic_negative_obstruction.py
788e1f717ac4ec3ad29cbb46c0a8f3ac622ca8435509692c2bcfdb2f8da2fc4c  research/left_mean_average_obstruction.py
e63207a69b1a80c0e2824b5a29428fc1cab2496afd9c73c270939d43d439ced2  research/left_minimum_inflection_obstruction.py
966f4c9239fd8cae6b954f14029357d10ccaecbcaca68967dbf77b39f96abb34  research/marker_boundary_obstruction.py
5fed4e08e6881538b78ebebbebf24c4e48793ae3adba8dd7d87b9d276b311853  research/marker_hermite6_obstruction.py
3ac90a7b19f0a2d3b8efbdb2433a2c0b7a19065018c08aa62c10681ccb0cf617  research/marker_hermite_obstruction.py
6b271eb5d8e7719b3d7dea35adba30dddb5a5bc15bde2f7feadde695ac8297e8  research/marker_moving_hermite6_obstruction.py
34f139d6da31ded592cede337e19487d97711cc3e83ed3ad43897a66b8dfb58d  research/marker_quadrature_obstruction.py
99fd596cb175c1a0d36c5ca90ba21f2a048358984a8241ee6cd0ad616078247d  research/mean_rebound_obstruction.py
376d1175ec0f488507ddd5e7ac5adc03f7d5936631e8e064097855d75588c5cc  research/metric_obstruction.py
5803924e4f576bc2ce14cc0a2031640712fb59db813fef8b09c091c5dd85137d  research/middle_triple_obstruction.py
d1cd3636013ecb7425e3c38f807beaff50d350cb20636e261b75e9633ed5e651  research/moment_obstruction.py
f8b4f9f0a7c2016242e7c55589edbc9a49d77567793d4df5fa579a2af91f94af  research/negative_inflections_obstruction.py
e1326116e7512c9e3bcbd84acfee541d1111f0685a132d1e58e9840b5d0e42a4  research/outer_cubic_chord_obstruction.py
44142695dc19970f63fe81179dc4a83fb9a0eea5a10d90a2ffb31f68420b5c35  research/outer_cubic_obstruction.py
926cd633ae4aea9f882ce6992e2bb0f1890973e4af8e9dac77516ede7f91de7b  research/outer_inflection_average_obstruction.py
f5c879a25b9d8373743b4eafe67d2892ff0ed03b70b3b6e0872b378509a24b4c  research/outer_secant_obstruction.py
b094997bd3cfcd76e4056ea301aa18f55d72f8a30cdfc21c5d6787858cf36efb  research/parametric_middle_obstruction.py
cf2d45c7605cda8589e090f8e29fe60bec4cafb98d9dbfbbf8bdff0ccd8adb89  research/polar_mean_obstruction.py
5c4ded4d75d8cb017884cef4c28e69716e545ad7c7bff995400cbb6cc7c2e931  research/positive_H_first_minimum_obstruction.py
e4f7bd121af1129168f773ffdff334e6b2a51338c73ac5ee6dd4a2aff9932e49  research/quartic_bridge_obstruction.py
11e9a003a2ac8a2762536cf22c2239ac3b67f30d28aa6f6e4c1b275840c64e42  research/quintic_minimum_obstruction.py
1453eedd4be120a982e954c0c65ca767606c019fa8d4a2ae1917c4c22f16b4c4  research/recovery_geometry.py
9ce0e0a9291d71eec83fb729897710d927b673ded87f9f77afa59d82121b6b17  research/right_fourth_minimum_obstruction.py
02b507413c2b556d1748d4abb82dc703b716521ea9eb2812dbb6e6cb902cd610  research/right_maximum_obstruction.py
d18602af0087bcf2f7ea583235da2307aaa46126629549ac736d04b7e72eb002  research/right_peak_obstruction.py
58bfbf45258fc3ab0df50c92139d56e301ddbe927035e6cbab6ef5e0ed5f1379  research/root_subset_coordinates.py
b4f3ff25fc21238ed7fcdf4551acaa7e91f5adc813f316aaabb00be4524d1605  research/stationary_obstruction.py
f2b054b0cc8d9cd79afae54e67be58f90495a44c3a455a543ab123c136906954  research/subfactor_obstruction.py
0aa55fa6f0f131aaa524ff77d63c9b0129f908d2be68aa3bb3aefd2db71a6df8  research/subfactor_sign_rules.py
ee9cd1ddf957cd7d16d3b0dc9aac7978bb4c25d812743fabd4f299c31d071878  research/triple_inflection_obstruction.py
1b85aa94e60d5a20cfa88d45d751a6acdd5bbbd481818af24eddd3dd56e64c8e  research/two_parameter_obstruction.py
a188c3ab2d6b000b389fc97b770d10b745ff0408c041a2ded2338454326657be  research/verify_bounds.py
0bc43c4567d0a4f78339dc126db2854084f3063cb552cda2fccaf173caf9f3a2  research/verify_primitive.py
5fcc5dfde60f8db0f487cf4d2fafc911445e9844045f7a109d734ad2920b2f47  rolle6/__init__.py
b29ee7c406da410b93ebb902c1f4b60875f2986782539581dc32c7fe8cc55daa  rolle6/__main__.py
a99481324f65545c674ea3914e1212880047b9f77e2602c4a94735a750e8bec0  rolle6/backend.py
b82c46f725e2b9375c91bc942da8c47f6905bede48f28b74993b58d2e422498c  rolle6/pipeline.py
69cf726581b142aac0a4b8e3726b04d624da02064aa2c1050e3b75843d436d34  rolle6/stages.py
21decf33be2aaa105b067a5d51860276c7f7e5859176da0ea9ef5f0922f6abb9  rolle6/witnesses.py
de18162a42d31f4026795b02aa9e10954f2eb4b126486a56bf04838664d3f8e1  rolle6/words.py
4a2c6189c3fa88a8cf330194acb42bff2b00ba6352ac154379e8f8ba6277b867  tests/test_refactor.py


==> anc/rolle6_artifact/VALIDATION.md <==
# Verification record — 10 November 2026

The complete refactored verification passed in the research tree and again
inside this compact ancillary artifact. The two full per-word stage ledgers
are identical, after ignoring elapsed times.

| Check | Result |
| --- | ---: |
| Formal degree-six words | 33592 |
| After the complete quintic-tail filter | 13950 |
| After the Kostov–Shapiro filter | 13404 |
| Exact exclusion stages | 53 |
| Distinct excluded candidates | 10698 |
| Exactly verified sextic realizations | 2706 |
| Unresolved candidates | 0 |
| Exactly verified quintic realizations | 116 |
| Refactoring tests | 6 passed |
| First full refactored run | 483.665 s |
| Full compact-artifact run | 480.025 s |

Python used in this preparation environment: 3.12.14.
Timing is descriptive and is not a performance guarantee.

Files:

- `release/clean_verification/verification.json`: complete per-word accounting.
- `release/clean_verification/dependencies.json`: actual input hashes.
- `release/clean_verification/proof_checkers.log`: specialized checker outputs.
- `release/clean_verification.log`: high-level execution log.
- `release/unit_tests.log`: equivalence and damaged-certificate test results.
- `release/legacy_hashes.json`: frozen mathematical sources and data.

The final surviving **set** equals the verified witness set. Every new
exclusion is disjoint from earlier new exclusions. The mathematical proof
modules and data are unchanged from the completed research archive.

No independent human audit of the entire mathematical proof chain has been
completed. The new front end and the historical implementation share the
specialized proof backend. Published dependencies remain Kostov's quintic
classification and the Kostov–Shapiro restriction. Tests and exact execution
do not by themselves establish novelty.


==> anc/rolle6_artifact/data/analytic_middle_rejected_n6.json <==
{
  "010210342310210543210": [
    "middle_left_of_mean"
  ],
  "010210342310215043210": [
    "middle_left_of_mean"
  ],
  "010210342310251043210": [
    "middle_left_of_mean"
  ],
  "010210342310251403210": [
    "middle_left_of_mean"
  ],
  "010210342315021043210": [
    "middle_left_of_mean"
  ],
  "010210342315021403210": [
    "middle_left_of_mean"
  ],
  "010210342315021430210": [
    "middle_left_of_mean"
  ],
  "010210342315024103210": [
    "middle_left_of_mean"
  ],
  "010210342315024130210": [
    "middle_left_of_mean"
  ],
  "010210342315024132010": [
    "middle_left_of_mean"
  ],
  "010210342315024312010": [
    "middle_left_of_mean"
  ],
  "010210342351024103210": [
    "middle_left_of_mean"
  ],
  "010210342351024130210": [
    "middle_left_of_mean"
  ],
  "010210342351024132010": [
    "middle_left_of_mean"
  ],
  "010213042310210543210": [
    "middle_left_of_mean"
  ],
  "010213042310215043210": [
    "middle_left_of_mean"
  ],
  "010213042310251043210": [
    "middle_left_of_mean"
  ],
  "010213042310251403210": [
    "middle_left_of_mean"
  ],
  "010213042315021043210": [
    "middle_left_of_mean"
  ],
  "010213042315021403210": [
    "middle_left_of_mean"
  ],
  "010213042315021430210": [
    "middle_left_of_mean"
  ],
  "010213042315024103210": [
    "middle_left_of_mean"
  ],
  "010213042315024130210": [
    "middle_left_of_mean"
  ],
  "010213042315024132010": [
    "middle_left_of_mean"
  ],
  "010213042315024312010": [
    "middle_left_of_mean"
  ],
  "010213042351024103210": [
    "middle_left_of_mean"
  ],
  "010213042351024130210": [
    "middle_left_of_mean"
  ],
  "010213042351024132010": [
    "middle_left_of_mean"
  ],
  "010213042351024312010": [
    "middle_left_of_mean"
  ],
  "010213402310210543210": [
    "middle_left_of_mean"
  ],
  "010213402310215043210": [
    "middle_left_of_mean"
  ],
  "010213402310251043210": [
    "middle_left_of_mean"
  ],
  "010213402310251403210": [
    "middle_left_of_mean"
  ],
  "010213402315021043210": [
    "middle_left_of_mean"
  ],
  "010213402315021403210": [
    "middle_left_of_mean"
  ],
  "010213402315021430210": [
    "middle_left_of_mean"
  ],
  "010213402315024103210": [
    "middle_left_of_mean"
  ],
  "010213402315024130210": [
    "middle_left_of_mean"
  ],
  "010213402315024132010": [
    "middle_left_of_mean"
  ],
  "010213402315024312010": [
    "middle_left_of_mean"
  ],
  "010213402351024103210": [
    "middle_left_of_mean"
  ],
  "010213402351024130210": [
    "middle_left_of_mean"
  ],
  "010213402351024132010": [
    "middle_left_of_mean"
  ],
  "010213402351024312010": [
    "middle_left_of_mean"
  ],
  "010213420153204310210": [
    "middle_right_of_mean"
  ],
  "010213420153204312010": [
    "middle_right_of_mean"
  ],
  "010213420153240310210": [
    "middle_right_of_mean"
  ],
  "010213420153240312010": [
    "middle_right_of_mean"
  ],
  "010213420153243010210": [
    "middle_right_of_mean"
  ],
  "010213420513204310210": [
    "middle_right_of_mean"
  ],
  "010213420513204312010": [
    "middle_right_of_mean"
  ],
  "010213420513240310210": [
    "middle_right_of_mean"
  ],
  "010213420513240312010": [
    "middle_right_of_mean"
  ],
  "010213420513243010210": [
    "middle_right_of_mean"
  ],
  "010213420513243012010": [
    "middle_right_of_mean"
  ],
  "010231042310210543210": [
    "middle_left_of_mean"
  ],
  "010231042310215043210": [
    "middle_left_of_mean"
  ],
  "010231042310251043210": [
    "middle_left_of_mean"
  ],
  "010231042310251403210": [
    "middle_left_of_mean"
  ],
  "010231042310521043210": [
    "middle_left_of_mean"
  ],
  "010231042310521403210": [
    "middle_left_of_mean"
  ],
  "010231042310521430210": [
    "middle_left_of_mean"
  ],
  "010231042310524103210": [
    "middle_left_of_mean"
  ],
  "010231042310524130210": [
    "middle_left_of_mean"
  ],
  "010231042310524132010": [
    "middle_left_of_mean"
  ],
  "010231042315021043210": [
    "middle_left_of_mean"
  ],
  "010231042315021403210": [
    "middle_left_of_mean"
  ],
  "010231042315021430210": [
    "middle_left_of_mean"
  ],
  "010231042315024103210": [
    "middle_left_of_mean"
  ],
  "010231042315024130210": [
    "middle_left_of_mean"
  ],
  "010231042315024132010": [
    "middle_left_of_mean"
  ],
  "010231042351021043210": [
    "middle_left_of_mean"
  ],
  "010231042351021403210": [
    "middle_left_of_mean"
  ],
  "010231042351021430210": [
    "middle_left_of_mean"
  ],
  "010231042351024103210": [
    "middle_left_of_mean"
  ],
  "010231042351024130210": [
    "middle_left_of_mean"
  ],
  "010231042351024132010": [
    "middle_left_of_mean"
  ],
  "010231402310210543210": [
    "middle_left_of_mean"
  ],
  "010231402310215043210": [
    "middle_left_of_mean"
  ],
  "010231402310251043210": [
    "middle_left_of_mean"
  ],
  "010231402310251403210": [
    "middle_left_of_mean"
  ],
  "010231402310521043210": [
    "middle_left_of_mean"
  ],
  "010231402310521403210": [
    "middle_left_of_mean"
  ],
  "010231402310521430210": [
    "middle_left_of_mean"
  ],
  "010231402310524103210": [
    "middle_left_of_mean"
  ],
  "010231402310524130210": [
    "middle_left_of_mean"
  ],
  "010231402310524132010": [
    "middle_left_of_mean"
  ],
  "010231402315021043210": [
    "middle_left_of_mean"
  ],
  "010231402315021403210": [
    "middle_left_of_mean"
  ],
  "010231402315021430210": [
    "middle_left_of_mean"
  ],
  "010231402315024103210": [
    "middle_left_of_mean"
  ],
  "010231402315024130210": [
    "middle_left_of_mean"
  ],
  "010231402315024132010": [
    "middle_left_of_mean"
  ],
  "010231402351021043210": [
    "middle_left_of_mean"
  ],
  "010231402351021403210": [
    "middle_left_of_mean"
  ],
  "010231402351021430210": [
    "middle_left_of_mean"
  ],
  "010231402351024103210": [
    "middle_left_of_mean"
  ],
  "010231402351024130210": [
    "middle_left_of_mean"
  ],
  "010231402351024132010": [
    "middle_left_of_mean"
  ],
  "010231420153204103210": [
    "middle_right_of_mean"
  ],
  "010231420153204130210": [
    "middle_right_of_mean"
  ],
  "010231420153204132010": [
    "middle_right_of_mean"
  ],
  "010231420153204310210": [
    "middle_right_of_mean"
  ],
  "010231420153204312010": [
    "middle_right_of_mean"
  ],
  "010231420153240103210": [
    "middle_right_of_mean"
  ],
  "010231420153240130210": [
    "middle_right_of_mean"
  ],
  "010231420153240132010": [
    "middle_right_of_mean"
  ],
  "010231420153240310210": [
    "middle_right_of_mean"
  ],
  "010231420153240312010": [
    "middle_right_of_mean"
  ],
  "010231420153243010210": [
    "middle_right_of_mean"
  ],
  "010231420153243012010": [
    "middle_right_of_mean"
  ],
  "010231420513204103210": [
    "middle_right_of_mean"
  ],
  "010231420513204130210": [
    "middle_right_of_mean"
  ],
  "010231420513204132010": [
    "middle_right_of_mean"
  ],
  "010231420513204310210": [
    "middle_right_of_mean"
  ],
  "010231420513204312010": [
    "middle_right_of_mean"
  ],
  "010231420513240103210": [
    "middle_right_of_mean"
  ],
  "010231420513240130210": [
    "middle_right_of_mean"
  ],
  "010231420513240132010": [
    "middle_right_of_mean"
  ],
  "010231420513240310210": [
    "middle_right_of_mean"
  ],
  "010231420513240312010": [
    "middle_right_of_mean"
  ],
  "010231420513243010210": [
    "middle_right_of_mean"
  ],
  "010231420513243012010": [
    "middle_right_of_mean"
  ],
  "010231425013204103210": [
    "middle_right_of_mean"
  ],
  "010231425013204130210": [
    "middle_right_of_mean"
  ],
  "010231425013204132010": [
    "middle_right_of_mean"
  ],
  "010231425013240103210": [
    "middle_right_of_mean"
  ],
  "010231425013240130210": [
    "middle_right_of_mean"
  ],
  "010231425013240132010": [
    "middle_right_of_mean"
  ],
  "012010342310210543210": [
    "middle_left_of_mean"
  ],
  "012010342310215043210": [
    "middle_left_of_mean"
  ],
  "012010342310251043210": [
    "middle_left_of_mean"
  ],
  "012010342310251403210": [
    "middle_left_of_mean"
  ],
  "012010342315021043210": [
    "middle_left_of_mean"
  ],
  "012010342315021403210": [
    "middle_left_of_mean"
  ],
  "012010342315021430210": [
    "middle_left_of_mean"
  ],
  "012010342315024103210": [
    "middle_left_of_mean"
  ],
  "012010342315024130210": [
    "middle_left_of_mean"
  ],
  "012010342315024132010": [
    "middle_left_of_mean"
  ],
  "012010342315024312010": [
    "middle_left_of_mean"
  ],
  "012010342351024103210": [
    "middle_left_of_mean"
  ],
  "012010342351024130210": [
    "middle_left_of_mean"
  ],
  "012010342351024132010": [
    "middle_left_of_mean"
  ],
  "012010342351024312010": [
    "middle_left_of_mean"
  ],
  "012013021430251043210": [
    "convex_first"
  ],
  "012013021430521043210": [
    "convex_first"
  ],
  "012013021430521403210": [
    "convex_first"
  ],
  "012013021430524103210": [
    "convex_first"
  ],
  "012013021430524130210": [
    "convex_first"
  ],
  "012013042310210543210": [
    "middle_left_of_mean"
  ],
  "012013042310215043210": [
    "middle_left_of_mean"
  ],
  "012013042310251043210": [
    "middle_left_of_mean"
  ],
  "012013042310251403210": [
    "middle_left_of_mean"
  ],
  "012013042315021043210": [
    "middle_left_of_mean"
  ],
  "012013042315021403210": [
    "middle_left_of_mean"
  ],
  "012013042315021430210": [
    "middle_left_of_mean"
  ],
  "012013042315024103210": [
    "middle_left_of_mean"
  ],
  "012013042315024130210": [
    "middle_left_of_mean"
  ],
  "012013042315024132010": [
    "middle_left_of_mean"
  ],
  "012013042315024312010": [
    "middle_left_of_mean"
  ],
  "012013042351024103210": [
    "middle_left_of_mean"
  ],
  "012013042351024130210": [
    "middle_left_of_mean"
  ],
  "012013042351024132010": [
    "middle_left_of_mean"
  ],
  "012013042351024312010": [
    "middle_left_of_mean"
  ],
  "012013402310210543210": [
    "middle_left_of_mean"
  ],
  "012013402310215043210": [
    "middle_left_of_mean"
  ],
  "012013402310251043210": [
    "middle_left_of_mean"
  ],
  "012013402310251403210": [
    "middle_left_of_mean"
  ],
  "012013402315021043210": [
    "middle_left_of_mean"
  ],
  "012013402315021403210": [
    "middle_left_of_mean"
  ],
  "012013402315021430210": [
    "middle_left_of_mean"
  ],
  "012013402315024103210": [
    "middle_left_of_mean"
  ],
  "012013402315024130210": [
    "middle_left_of_mean"
  ],
  "012013402315024132010": [
    "middle_left_of_mean"
  ],
  "012013402315024312010": [
    "middle_left_of_mean"
  ],
  "012013402351024103210": [
    "middle_left_of_mean"
  ],
  "012013402351024130210": [
    "middle_left_of_mean"
  ],
  "012013402351024132010": [
    "middle_left_of_mean"
  ],
  "012013402351024312010": [
    "middle_left_of_mean"
  ],
  "012031021430210543210": [
    "convex_first"
  ],
  "012031021430215043210": [
    "convex_first"
  ],
  "012031021430251043210": [
    "convex_first"
  ],
  "012031021430521043210": [
    "convex_first"
  ],
  "012031021430521403210": [
    "convex_first"
  ],
  "012031021430524103210": [
    "convex_first"
  ],
  "012031021430524130210": [
    "convex_first"
  ],
  "012031042310210543210": [
    "middle_left_of_mean"
  ],
  "012031042310215043210": [
    "middle_left_of_mean"
  ],
  "012031042310251043210": [
    "middle_left_of_mean"
  ],
  "012031042310251403210": [
    "middle_left_of_mean"
  ],
  "012031042310521043210": [
    "middle_left_of_mean"
  ],
  "012031042310521403210": [
    "middle_left_of_mean"
  ],
  "012031042310521430210": [
    "middle_left_of_mean"
  ],
  "012031042310524103210": [
    "middle_left_of_mean"
  ],
  "012031042310524130210": [
    "middle_left_of_mean"
  ],
  "012031042310524132010": [
    "middle_left_of_mean"
  ],
  "012031042315021043210": [
    "middle_left_of_mean"
  ],
  "012031042315021403210": [
    "middle_left_of_mean"
  ],
  "012031042315021430210": [
    "middle_left_of_mean"
  ],
  "012031042315024103210": [
    "middle_left_of_mean"
  ],
  "012031042315024130210": [
    "middle_left_of_mean"
  ],
  "012031042315024132010": [
    "middle_left_of_mean"
  ],
  "012031042351021043210": [
    "middle_left_of_mean"
  ],
  "012031042351021403210": [
    "middle_left_of_mean"
  ],
  "012031042351021430210": [
    "middle_left_of_mean"
  ],
  "012031042351024103210": [
    "middle_left_of_mean"
  ],
  "012031042351024130210": [
    "middle_left_of_mean"
  ],
  "012031042351024132010": [
    "middle_left_of_mean"
  ],
  "012031201430210543210": [
    "convex_first"
  ],
  "012031201430215043210": [
    "convex_first"
  ],
  "012031201430251043210": [
    "convex_first"
  ],
  "012031201430521043210": [
    "convex_first"
  ],
  "012031201430521403210": [
    "convex_first"
  ],
  "012031201430524103210": [
    "convex_first"
  ],
  "012031201430524130210": [
    "convex_first"
  ],
  "012031402310210543210": [
    "middle_left_of_mean"
  ],
  "012031402310215043210": [
    "middle_left_of_mean"
  ],
  "012031402310251043210": [
    "middle_left_of_mean"
  ],
  "012031402310251403210": [
    "middle_left_of_mean"
  ],
  "012031402310521043210": [
    "middle_left_of_mean"
  ],
  "012031402310521403210": [
    "middle_left_of_mean"
  ],
  "012031402310521430210": [
    "middle_left_of_mean"
  ],
  "012031402310524103210": [
    "middle_left_of_mean"
  ],
  "012031402310524130210": [
    "middle_left_of_mean"
  ],
  "012031402310524132010": [
    "middle_left_of_mean"
  ],
  "012031402315021043210": [
    "middle_left_of_mean"
  ],
  "012031402315021403210": [
    "middle_left_of_mean"
  ],
  "012031402315021430210": [
    "middle_left_of_mean"
  ],
  "012031402315024103210": [
    "middle_left_of_mean"
  ],
  "012031402315024130210": [
    "middle_left_of_mean"
  ],
  "012031402315024132010": [
    "middle_left_of_mean"
  ],
  "012031402351021043210": [
    "middle_left_of_mean"
  ],
  "012031402351021403210": [
    "middle_left_of_mean"
  ],
  "012031402351021430210": [
    "middle_left_of_mean"
  ],
  "012031402351024103210": [
    "middle_left_of_mean"
  ],
  "012031402351024130210": [
    "middle_left_of_mean"
  ],
  "012031402351024132010": [
    "middle_left_of_mean"
  ],
  "012031420153204103210": [
    "middle_right_of_mean"
  ],
  "012031420153204130210": [
    "middle_right_of_mean"
  ],
  "012031420153204132010": [
    "middle_right_of_mean"
  ],
  "012031420153204310210": [
    "middle_right_of_mean"
  ],
  "012031420153204312010": [
    "middle_right_of_mean"
  ],
  "012031420153240103210": [
    "middle_right_of_mean"
  ],
  "012031420153240130210": [
    "middle_right_of_mean"
  ],
  "012031420153240132010": [
    "middle_right_of_mean"
  ],
  "012031420153240310210": [
    "middle_right_of_mean"
  ],
  "012031420153240312010": [
    "middle_right_of_mean"
  ],
  "012031420153243010210": [
    "middle_right_of_mean"
  ],
  "012031420153243012010": [
    "middle_right_of_mean"
  ],
  "012031420513204103210": [
    "middle_right_of_mean"
  ],
  "012031420513204130210": [
    "middle_right_of_mean"
  ],
  "012031420513204132010": [
    "middle_right_of_mean"
  ],
  "012031420513204310210": [
    "middle_right_of_mean"
  ],
  "012031420513204312010": [
    "middle_right_of_mean"
  ],
  "012031420513240103210": [
    "middle_right_of_mean"
  ],
  "012031420513240130210": [
    "middle_right_of_mean"
  ],
  "012031420513240132010": [
    "middle_right_of_mean"
  ],
  "012031420513240310210": [
    "middle_right_of_mean"
  ],
  "012031420513240312010": [
    "middle_right_of_mean"
  ],
  "012031420513243010210": [
    "middle_right_of_mean"
  ],
  "012031420513243012010": [
    "middle_right_of_mean"
  ],
  "012031425013204103210": [
    "middle_right_of_mean"
  ],
  "012031425013204130210": [
    "middle_right_of_mean"
  ],
  "012031425013204132010": [
    "middle_right_of_mean"
  ],
  "012031425013240103210": [
    "middle_right_of_mean"
  ],
  "012031425013240130210": [
    "middle_right_of_mean"
  ],
  "012031425013240132010": [
    "middle_right_of_mean"
  ],
  "012031425034102130210": [
    "concave_last"
  ],
  "012031425034120130210": [
    "concave_last"
  ],
  "012031425034120310210": [
    "concave_last"
  ],
  "012034102310210543210": [
    "middle_left_of_mean"
  ],
  "012034102310215043210": [
    "middle_left_of_mean"
  ],
  "012034102310251043210": [
    "middle_left_of_mean"
  ],
  "012034102310251403210": [
    "middle_left_of_mean"
  ],
  "012034102310521043210": [
    "middle_left_of_mean"
  ],
  "012034102310521403210": [
    "middle_left_of_mean"
  ],
  "012034102310521430210": [
    "middle_left_of_mean"
  ],
  "012034102315021043210": [
    "middle_left_of_mean"
  ],
  "012034102315021403210": [
    "middle_left_of_mean"
  ],
  "012034102315021430210": [
    "middle_left_of_mean"
  ],
  "012034102351021043210": [
    "middle_left_of_mean"
  ],
  "012034102351021403210": [
    "middle_left_of_mean"
  ],
  "012034102351021430210": [
    "middle_left_of_mean"
  ],
  "012034120153201043210": [
    "middle_right_of_mean"
  ],
  "012034120153201403210": [
    "middle_right_of_mean"
  ],
  "012034120153201430210": [
    "middle_right_of_mean"
  ],
  "012034120153204103210": [
    "middle_right_of_mean"
  ],
  "012034120153204130210": [
    "middle_right_of_mean"
  ],
  "012034120153204132010": [
    "middle_right_of_mean"
  ],
  "012034120153240103210": [
    "middle_right_of_mean"
  ],
  "012034120153240130210": [
    "middle_right_of_mean"
  ],
  "012034120153240132010": [
    "middle_right_of_mean"
  ],
  "012034120513201043210": [
    "middle_right_of_mean"
  ],
  "012034120513201403210": [
    "middle_right_of_mean"
  ],
  "012034120513201430210": [
    "middle_right_of_mean"
  ],
  "012034120513204103210": [
    "middle_right_of_mean"
  ],
  "012034120513204130210": [
    "middle_right_of_mean"
  ],
  "012034120513204132010": [
    "middle_right_of_mean"
  ],
  "012034120513204310210": [
    "middle_right_of_mean"
  ],
  "012034120513204312010": [
    "middle_right_of_mean"
  ],
  "012034120513240103210": [
    "middle_right_of_mean"
  ],
  "012034120513240130210": [
    "middle_right_of_mean"
  ],
  "012034120513240132010": [
    "middle_right_of_mean"
  ],
  "012034120513240310210": [
    "middle_right_of_mean"
  ],
  "012034120513240312010": [
    "middle_right_of_mean"
  ],
  "012034120513243010210": [
    "middle_right_of_mean"
  ],
  "012034120513243012010": [
    "middle_right_of_mean"
  ],
  "012034125013201043210": [
    "middle_right_of_mean"
  ],
  "012034125013201403210": [
    "middle_right_of_mean"
  ],
  "012034125013201430210": [
    "middle_right_of_mean"
  ],
  "012034125013204103210": [
    "middle_right_of_mean"
  ],
  "012034125013204130210": [
    "middle_right_of_mean"
  ],
  "012034125013204132010": [
    "middle_right_of_mean"
  ],
  "012034125013240103210": [
    "middle_right_of_mean"
  ],
  "012034125013240130210": [
    "middle_right_of_mean"
  ],
  "012034125013240132010": [
    "middle_right_of_mean"
  ],
  "012301042310210543210": [
    "middle_left_of_mean"
  ],
  "012301042310215043210": [
    "middle_left_of_mean"
  ],
  "012301042310251043210": [
    "middle_left_of_mean"
  ],
  "012301042310251403210": [
    "middle_left_of_mean"
  ],
  "012301042310521043210": [
    "middle_left_of_mean"
  ],
  "012301042310521403210": [
    "middle_left_of_mean"
  ],
  "012301042310521430210": [
    "middle_left_of_mean"
  ],
  "012301042310524103210": [
    "middle_left_of_mean"
  ],
  "012301042310524130210": [
    "middle_left_of_mean"
  ],
  "012301042310524132010": [
    "middle_left_of_mean"
  ],
  "012301042315021043210": [
    "middle_left_of_mean"
  ],
  "012301042315021403210": [
    "middle_left_of_mean"
  ],
  "012301042315021430210": [
    "middle_left_of_mean"
  ],
  "012301042315024103210": [
    "middle_left_of_mean"
  ],
  "012301042315024130210": [
    "middle_left_of_mean"
  ],
  "012301042315024132010": [
    "middle_left_of_mean"
  ],
  "012301042351021043210": [
    "middle_left_of_mean"
  ],
  "012301042351021403210": [
    "middle_left_of_mean"
  ],
  "012301042351021430210": [
    "middle_left_of_mean"
  ],
  "012301042351024103210": [
    "middle_left_of_mean"
  ],
  "012301042351024130210": [
    "middle_left_of_mean"
  ],
  "012301042351024132010": [
    "middle_left_of_mean"
  ],
  "012301402310210543210": [
    "middle_left_of_mean"
  ],
  "012301402310215043210": [
    "middle_left_of_mean"
  ],
  "012301402310251043210": [
    "middle_left_of_mean"
  ],
  "012301402310251403210": [
    "middle_left_of_mean"
  ],
  "012301402310521043210": [
    "middle_left_of_mean"
  ],
  "012301402310521403210": [
    "middle_left_of_mean"
  ],
  "012301402310521430210": [
    "middle_left_of_mean"
  ],
  "012301402310524103210": [
    "middle_left_of_mean"
  ],
  "012301402310524130210": [
    "middle_left_of_mean"
  ],
  "012301402310524132010": [
    "middle_left_of_mean"
  ],
  "012301402315021043210": [
    "middle_left_of_mean"
  ],
  "012301402315021403210": [
    "middle_left_of_mean"
  ],
  "012301402315021430210": [
    "middle_left_of_mean"
  ],
  "012301402315024103210": [
    "middle_left_of_mean"
  ],
  "012301402315024130210": [
    "middle_left_of_mean"
  ],
  "012301402315024132010": [
    "middle_left_of_mean"
  ],
  "012301402351021043210": [
    "middle_left_of_mean"
  ],
  "012301402351021403210": [
    "middle_left_of_mean"
  ],
  "012301402351021430210": [
    "middle_left_of_mean"
  ],
  "012301402351024103210": [
    "middle_left_of_mean"
  ],
  "012301402351024130210": [
    "middle_left_of_mean"
  ],
  "012301402351024132010": [
    "middle_left_of_mean"
  ],
  "012301420153204103210": [
    "middle_right_of_mean"
  ],
  "012301420153204130210": [
    "middle_right_of_mean"
  ],
  "012301420153204132010": [
    "middle_right_of_mean"
  ],
  "012301420153204310210": [
    "middle_right_of_mean"
  ],
  "012301420153204312010": [
    "middle_right_of_mean"
  ],
  "012301420153240103210": [
    "middle_right_of_mean"
  ],
  "012301420153240130210": [
    "middle_right_of_mean"
  ],
  "012301420153240132010": [
    "middle_right_of_mean"
  ],
  "012301420153240310210": [
    "middle_right_of_mean"
  ],
  "012301420153240312010": [
    "middle_right_of_mean"
  ],
  "012301420153243010210": [
    "middle_right_of_mean"
  ],
  "012301420153243012010": [
    "middle_right_of_mean"
  ],
  "012301420513204103210": [
    "middle_right_of_mean"
  ],
  "012301420513204130210": [
    "middle_right_of_mean"
  ],
  "012301420513204132010": [
    "middle_right_of_mean"
  ],
  "012301420513204310210": [
    "middle_right_of_mean"
  ],
  "012301420513204312010": [
    "middle_right_of_mean"
  ],
  "012301420513240103210": [
    "middle_right_of_mean"
  ],
  "012301420513240130210": [
    "middle_right_of_mean"
  ],
  "012301420513240132010": [
    "middle_right_of_mean"
  ],
  "012301420513240310210": [
    "middle_right_of_mean"
  ],
  "012301420513240312010": [
    "middle_right_of_mean"
  ],
  "012301420513243010210": [
    "middle_right_of_mean"
  ],
  "012301420513243012010": [
    "middle_right_of_mean"
  ],
  "012301425013204103210": [
    "middle_right_of_mean"
  ],
  "012301425013204130210": [
    "middle_right_of_mean"
  ],
  "012301425013204132010": [
    "middle_right_of_mean"
  ],
  "012301425013240103210": [
    "middle_right_of_mean"
  ],
  "012301425013240130210": [
    "middle_right_of_mean"
  ],
  "012301425013240132010": [
    "middle_right_of_mean"
  ],
  "012301425034102130210": [
    "concave_last"
  ],
  "012301425034120130210": [
    "concave_last"
  ],
  "012301425034120310210": [
    "concave_last"
  ],
  "012304102310210543210": [
    "middle_left_of_mean"
  ],
  "012304102310215043210": [
    "middle_left_of_mean"
  ],
  "012304102310251043210": [
    "middle_left_of_mean"
  ],
  "012304102310251403210": [
    "middle_left_of_mean"
  ],
  "012304102310521043210": [
    "middle_left_of_mean"
  ],
  "012304102310521403210": [
    "middle_left_of_mean"
  ],
  "012304102310521430210": [
    "middle_left_of_mean"
  ],
  "012304102315021043210": [
    "middle_left_of_mean"
  ],
  "012304102315021403210": [
    "middle_left_of_mean"
  ],
  "012304102315021430210": [
    "middle_left_of_mean"
  ],
  "012304102351021043210": [
    "middle_left_of_mean"
  ],
  "012304102351021403210": [
    "middle_left_of_mean"
  ],
  "012304102351021430210": [
    "middle_left_of_mean"
  ],
  "012304120153201043210": [
    "middle_right_of_mean"
  ],
  "012304120153201403210": [
    "middle_right_of_mean"
  ],
  "012304120153201430210": [
    "middle_right_of_mean"
  ],
  "012304120153204103210": [
    "middle_right_of_mean"
  ],
  "012304120153204130210": [
    "middle_right_of_mean"
  ],
  "012304120153204132010": [
    "middle_right_of_mean"
  ],
  "012304120153240103210": [
    "middle_right_of_mean"
  ],
  "012304120153240130210": [
    "middle_right_of_mean"
  ],
  "012304120153240132010": [
    "middle_right_of_mean"
  ],
  "012304120513201043210": [
    "middle_right_of_mean"
  ],
  "012304120513201403210": [
    "middle_right_of_mean"
  ],
  "012304120513201430210": [
    "middle_right_of_mean"
  ],
  "012304120513204103210": [
    "middle_right_of_mean"
  ],
  "012304120513204130210": [
    "middle_right_of_mean"
  ],
  "012304120513204132010": [
    "middle_right_of_mean"
  ],
  "012304120513204310210": [
    "middle_right_of_mean"
  ],
  "012304120513204312010": [
    "middle_right_of_mean"
  ],
  "012304120513240103210": [
    "middle_right_of_mean"
  ],
  "012304120513240130210": [
    "middle_right_of_mean"
  ],
  "012304120513240132010": [
    "middle_right_of_mean"
  ],
  "012304120513240310210": [
    "middle_right_of_mean"
  ],
  "012304120513240312010": [
    "middle_right_of_mean"
  ],
  "012304120513243010210": [
    "middle_right_of_mean"
  ],
  "012304120513243012010": [
    "middle_right_of_mean"
  ],
  "012304125013201043210": [
    "middle_right_of_mean"
  ],
  "012304125013201403210": [
    "middle_right_of_mean"
  ],
  "012304125013201430210": [
    "middle_right_of_mean"
  ],
  "012304125013204103210": [
    "middle_right_of_mean"
  ],
  "012304125013204130210": [
    "middle_right_of_mean"
  ],
  "012304125013204132010": [
    "middle_right_of_mean"
  ],
  "012304125013240103210": [
    "middle_right_of_mean"
  ],
  "012304125013240130210": [
    "middle_right_of_mean"
  ],
  "012304125013240132010": [
    "middle_right_of_mean"
  ],
  "012304125034102130210": [
    "concave_last"
  ],
  "012304125034120130210": [
    "concave_last"
  ],
  "012304125034120310210": [
    "concave_last"
  ],
  "012304152013201043210": [
    "middle_right_of_mean"
  ],
  "012304152013201403210": [
    "middle_right_of_mean"
  ],
  "012304152013201430210": [
    "middle_right_of_mean"
  ],
  "012304152013204103210": [
    "middle_right_of_mean"
  ],
  "012304152013204130210": [
    "middle_right_of_mean"
  ],
  "012304152013204132010": [
    "middle_right_of_mean"
  ],
  "012304152013204310210": [
    "middle_right_of_mean"
  ],
  "012304152013204312010": [
    "middle_right_of_mean"
  ],
  "012304152013240103210": [
    "middle_right_of_mean"
  ],
  "012304152013240130210": [
    "middle_right_of_mean"
  ],
  "012304152013240132010": [
    "middle_right_of_mean"
  ],
  "012304152013240310210": [
    "middle_right_of_mean"
  ],
  "012304152013240312010": [
    "middle_right_of_mean"
  ],
  "012304152013243010210": [
    "middle_right_of_mean"
  ],
  "012304152013243012010": [
    "middle_right_of_mean"
  ],
  "012340102310210543210": [
    "middle_left_of_mean"
  ],
  "012340102310215043210": [
    "middle_left_of_mean"
  ],
  "012340102310251043210": [
    "middle_left_of_mean"
  ],
  "012340102310251403210": [
    "middle_left_of_mean"
  ],
  "012340102310521043210": [
    "middle_left_of_mean"
  ],
  "012340102310521403210": [
    "middle_left_of_mean"
  ],
  "012340102310521430210": [
    "middle_left_of_mean"
  ],
  "012340102315021043210": [
    "middle_left_of_mean"
  ],
  "012340102315021403210": [
    "middle_left_of_mean"
  ],
  "012340102315021430210": [
    "middle_left_of_mean"
  ],
  "012340102351021043210": [
    "middle_left_of_mean"
  ],
  "012340102351021403210": [
    "middle_left_of_mean"
  ],
  "012340102351021430210": [
    "middle_left_of_mean"
  ],
  "012340120153201043210": [
    "middle_right_of_mean"
  ],
  "012340120153201403210": [
    "middle_right_of_mean"
  ],
  "012340120153201430210": [
    "middle_right_of_mean"
  ],
  "012340120153204103210": [
    "middle_right_of_mean"
  ],
  "012340120153204130210": [
    "middle_right_of_mean"
  ],
  "012340120153204132010": [
    "middle_right_of_mean"
  ],
  "012340120153240103210": [
    "middle_right_of_mean"
  ],
  "012340120153240130210": [
    "middle_right_of_mean"
  ],
  "012340120153240132010": [
    "middle_right_of_mean"
  ],
  "012340120513201043210": [
    "middle_right_of_mean"
  ],
  "012340120513201403210": [
    "middle_right_of_mean"
  ],
  "012340120513201430210": [
    "middle_right_of_mean"
  ],
  "012340120513204103210": [
    "middle_right_of_mean"
  ],
  "012340120513204130210": [
    "middle_right_of_mean"
  ],
  "012340120513204132010": [
    "middle_right_of_mean"
  ],
  "012340120513204310210": [
    "middle_right_of_mean"
  ],
  "012340120513204312010": [
    "middle_right_of_mean"
  ],
  "012340120513240103210": [
    "middle_right_of_mean"
  ],
  "012340120513240130210": [
    "middle_right_of_mean"
  ],
  "012340120513240132010": [
    "middle_right_of_mean"
  ],
  "012340120513240310210": [
    "middle_right_of_mean"
  ],
  "012340120513240312010": [
    "middle_right_of_mean"
  ],
  "012340120513243010210": [
    "middle_right_of_mean"
  ],
  "012340120513243012010": [
    "middle_right_of_mean"
  ],
  "012340125013201043210": [
    "middle_right_of_mean"
  ],
  "012340125013201403210": [
    "middle_right_of_mean"
  ],
  "012340125013201430210": [
    "middle_right_of_mean"
  ],
  "012340125013204103210": [
    "middle_right_of_mean"
  ],
  "012340125013204130210": [
    "middle_right_of_mean"
  ],
  "012340125013204132010": [
    "middle_right_of_mean"
  ],
  "012340125013240103210": [
    "middle_right_of_mean"
  ],
  "012340125013240130210": [
    "middle_right_of_mean"
  ],
  "012340125013240132010": [
    "middle_right_of_mean"
  ],
  "012340125034102130210": [
    "concave_last"
  ],
  "012340125034120130210": [
    "concave_last"
  ],
  "012340125034120310210": [
    "concave_last"
  ],
  "012340152013201043210": [
    "middle_right_of_mean"
  ],
  "012340152013201403210": [
    "middle_right_of_mean"
  ],
  "012340152013201430210": [
    "middle_right_of_mean"
  ],
  "012340152013204103210": [
    "middle_right_of_mean"
  ],
  "012340152013204130210": [
    "middle_right_of_mean"
  ],
  "012340152013204132010": [
    "middle_right_of_mean"
  ],
  "012340152013204310210": [
    "middle_right_of_mean"
  ],
  "012340152013204312010": [
    "middle_right_of_mean"
  ],
  "012340152013240103210": [
    "middle_right_of_mean"
  ],
  "012340152013240130210": [
    "middle_right_of_mean"
  ],
  "012340152013240132010": [
    "middle_right_of_mean"
  ],
  "012340152013240310210": [
    "middle_right_of_mean"
  ],
  "012340152013240312010": [
    "middle_right_of_mean"
  ],
  "012340152013243010210": [
    "middle_right_of_mean"
  ],
  "012340152013243012010": [
    "middle_right_of_mean"
  ],
  "012340152034102130210": [
    "concave_last"
  ],
  "012340152034120130210": [
    "concave_last"
  ],
  "012340152034120310210": [
    "concave_last"
  ],
  "012340512013201043210": [
    "middle_right_of_mean"
  ],
  "012340512013201403210": [
    "middle_right_of_mean"
  ],
  "012340512013201430210": [
    "middle_right_of_mean"
  ],
  "012340512013204103210": [
    "middle_right_of_mean"
  ],
  "012340512013204130210": [
    "middle_right_of_mean"
  ],
  "012340512013204132010": [
    "middle_right_of_mean"
  ],
  "012340512013204310210": [
    "middle_right_of_mean"
  ],
  "012340512013204312010": [
    "middle_right_of_mean"
  ],
  "012340512013240103210": [
    "middle_right_of_mean"
  ],
  "012340512013240130210": [
    "middle_right_of_mean"
  ],
  "012340512013240132010": [
    "middle_right_of_mean"
  ],
  "012340512013240310210": [
    "middle_right_of_mean"
  ],
  "012340512013240312010": [
    "middle_right_of_mean"
  ],
  "012340512013243010210": [
    "middle_right_of_mean"
  ],
  "012340512013243012010": [
    "middle_right_of_mean"
  ],
  "012340512034102130210": [
    "concave_last"
  ],
  "012340512034120130210": [
    "concave_last"
  ],
  "012345012013201043210": [
    "middle_right_of_mean"
  ],
  "012345012013201403210": [
    "middle_right_of_mean"
  ],
  "012345012013201430210": [
    "middle_right_of_mean"
  ],
  "012345012013204103210": [
    "middle_right_of_mean"
  ],
  "012345012013204130210": [
    "middle_right_of_mean"
  ],
  "012345012013204132010": [
    "middle_right_of_mean"
  ],
  "012345012013204310210": [
    "middle_right_of_mean"
  ],
  "012345012013204312010": [
    "middle_right_of_mean"
  ],
  "012345012013240103210": [
    "middle_right_of_mean"
  ],
  "012345012013240130210": [
    "middle_right_of_mean"
  ],
  "012345012013240132010": [
    "middle_right_of_mean"
  ],
  "012345012013240310210": [
    "middle_right_of_mean"
  ],
  "012345012013240312010": [
    "middle_right_of_mean"
  ],
  "012345012013243010210": [
    "middle_right_of_mean"
  ],
  "012345012013243012010": [
    "middle_right_of_mean"
  ],
  "012345012034102130210": [
    "concave_last"
  ],
  "012345012034120130210": [
    "concave_last"
  ]
}


==> anc/rolle6_artifact/data/analytic_rejected_n6.json <==
{"010210324135024310210": ["last_interval"], "010210342135024310210": ["last_interval"], "010210342315024310210": ["last_interval"], "010210342351024310210": ["last_interval"], "010213024135024310210": ["last_interval"], "010213042135024310210": ["last_interval"], "010213042315024310210": ["last_interval"], "010213042351024310210": ["last_interval"], "010213204135024310210": ["last_interval"], "010213240135024310210": ["last_interval"], "010213402135024310210": ["last_interval"], "010213402315024310210": ["last_interval"], "010213402351024310210": ["last_interval"], "010213420135024310210": ["last_interval"], "010213420150324310210": ["last_interval"], "010213420153024310210": ["last_interval"], "010213420315024310210": ["last_interval"], "010213420351024310210": ["last_interval"], "010213420510324310210": ["last_interval"], "010213420513024310210": ["last_interval"], "010213420531024310210": ["last_interval"], "010213420531042310210": ["last_interval"], "010213420531402310210": ["last_interval"], "010213423015024310210": ["last_interval"], "010213423051024310210": ["last_interval"], "010231042135024310210": ["last_interval"], "010231402135024310210": ["last_interval"], "010231420135024310210": ["last_interval"], "010231420150324310210": ["last_interval"], "010231420153024310210": ["last_interval"], "010231420510324310210": ["last_interval"], "010231420513024310210": ["last_interval"], "010231420531024310210": ["last_interval"], "010231420531042310210": ["last_interval"], "010231420531402310210": ["last_interval"], "010231425031042310210": ["last_interval"], "010231425031402310210": ["last_interval"], "010231425301042310210": ["last_interval"], "010231425301402310210": ["last_interval"], "010231425304102310210": ["last_interval"], "010231425340102310210": ["last_interval"], "012010324135024310210": ["last_interval"], "012010342135024310210": ["last_interval"], "012010342150324310210": ["last_interval"], "012010342153024310210": ["last_interval"], "012010342315024310210": ["last_interval"], "012010342351024310210": ["last_interval"], "012010342513024310210": ["last_interval"], "012010342531024310210": ["last_interval"], "012010342531042310210": ["last_interval"], "012010342531402310210": ["last_interval"], "012013024135024310210": ["last_interval"], "012013042135024310210": ["last_interval"], "012013042150324310210": ["last_interval"], "012013042153024310210": ["last_interval"], "012013042315024310210": ["last_interval"], "012013042351024310210": ["last_interval"], "012013042513024310210": ["last_interval"], "012013042531024310210": ["last_interval"], "012013042531042310210": ["last_interval"], "012013042531402310210": ["last_interval"], "012013201043210543210": ["first_interval"], "012013201043215043210": ["first_interval"], "012013201043251043210": ["first_interval"], "012013201043251403210": ["first_interval"], "012013201043521043210": ["first_interval"], "012013201043521403210": ["first_interval"], "012013201043521430210": ["first_interval"], "012013201043524103210": ["first_interval"], "012013201043524130210": ["first_interval"], "012013201043524132010": ["first_interval"], "012013201403210543210": ["first_interval"], "012013201403215043210": ["first_interval"], "012013201403251043210": ["first_interval"], "012013201403251403210": ["first_interval"], "012013201403521043210": ["first_interval"], "012013201403521403210": ["first_interval"], "012013201403521430210": ["first_interval"], "012013201403524103210": ["first_interval"], "012013201403524130210": ["first_interval"], "012013201403524132010": ["first_interval"], "012013201430251043210": ["first_interval"], "012013201430521043210": ["first_interval"], "012013201430521403210": ["first_interval"], "012013201430524103210": ["first_interval"], "012013201430524130210": ["first_interval"], "012013204103210543210": ["first_interval"], "012013204103215043210": ["first_interval"], "012013204103251043210": ["first_interval"], "012013204103251403210": ["first_interval"], "012013204103521043210": ["first_interval"], "012013204103521403210": ["first_interval"], "012013204103521430210": ["first_interval"], "012013204103524103210": ["first_interval"], "012013204103524130210": ["first_interval"], "012013204103524132010": ["first_interval"], "012013204130210543210": ["first_interval"], "012013204130215043210": ["first_interval"], "012013204130251043210": ["first_interval"], "012013204130251403210": ["first_interval"], "012013204130521043210": ["first_interval"], "012013204130521403210": ["first_interval"], "012013204130521430210": ["first_interval"], "012013204130524103210": ["first_interval"], "012013204130524130210": ["first_interval"], "012013204130524132010": ["first_interval"], "012013204132010543210": ["first_interval"], "012013204132015043210": ["first_interval"], "012013204132051043210": ["first_interval"], "012013204132051403210": ["first_interval"], "012013204132501043210": ["first_interval"], "012013204132501403210": ["first_interval"], "012013204135021043210": ["first_interval"], "012013204135021403210": ["first_interval"], "012013204135021430210": ["first_interval"], "012013204135024103210": ["first_interval"], "012013204135024130210": ["first_interval"], "012013204135024132010": ["first_interval"], "012013204135024310210": ["first_interval", "last_interval"], "012013204135024312010": ["first_interval"], "012013204135201043210": ["first_interval"], "012013204135201403210": ["first_interval"], "012013204135201430210": ["first_interval"], "012013204135204103210": ["first_interval"], "012013204135204130210": ["first_interval"], "012013204135204310210": ["first_interval"], "012013204135240103210": ["first_interval"], "012013204135240130210": ["first_interval"], "012013204135240310210": ["first_interval"], "012013204135243010210": ["first_interval"], "012013240103210543210": ["first_interval"], "012013240103215043210": ["first_interval"], "012013240103251043210": ["first_interval"], "012013240103251403210": ["first_interval"], "012013240103521043210": ["first_interval"], "012013240103521403210": ["first_interval"], "012013240103521430210": ["first_interval"], "012013240103524103210": ["first_interval"], "012013240103524130210": ["first_interval"], "012013240103524132010": ["first_interval"], "012013240130210543210": ["first_interval"], "012013240130215043210": ["first_interval"], "012013240130251043210": ["first_interval"], "012013240130251403210": ["first_interval"], "012013240130521043210": ["first_interval"], "012013240130521403210": ["first_interval"], "012013240130521430210": ["first_interval"], "012013240130524103210": ["first_interval"], "012013240130524130210": ["first_interval"], "012013240130524132010": ["first_interval"], "012013240132010543210": ["first_interval"], "012013240132015043210": ["first_interval"], "012013240132051043210": ["first_interval"], "012013240132051403210": ["first_interval"], "012013240132501043210": ["first_interval"], "012013240132501403210": ["first_interval"], "012013240135021043210": ["first_interval"], "012013240135021403210": ["first_interval"], "012013240135021430210": ["first_interval"], "012013240135024103210": ["first_interval"], "012013240135024130210": ["first_interval"], "012013240135024132010": ["first_interval"], "012013240135024310210": ["first_interval", "last_interval"], "012013240135024312010": ["first_interval"], "012013240135201043210": ["first_interval"], "012013240135201403210": ["first_interval"], "012013240135201430210": ["first_interval"], "012013240135204103210": ["first_interval"], "012013240135204130210": ["first_interval"], "012013240135204310210": ["first_interval"], "012013240135240103210": ["first_interval"], "012013240135240130210": ["first_interval"], "012013240135240310210": ["first_interval"], "012013240135243010210": ["first_interval"], "012013402135024310210": ["last_interval"], "012013402150324310210": ["last_interval"], "012013402153024310210": ["last_interval"], "012013402315024310210": ["last_interval"], "012013402351024310210": ["last_interval"], "012013402510324310210": ["last_interval"], "012013402513024310210": ["last_interval"], "012013402531024310210": ["last_interval"], "012013402531042310210": ["last_interval"], "012013402531402310210": ["last_interval"], "012013420103210543210": ["first_interval"], "012013420103215043210": ["first_interval"], "012013420103251043210": ["first_interval"], "012013420103251403210": ["first_interval"], "012013420103521043210": ["first_interval"], "012013420103521403210": ["first_interval"], "012013420103521430210": ["first_interval"], "012013420130210543210": ["first_interval"], "012013420130215043210": ["first_interval"], "012013420130251043210": ["first_interval"], "012013420130251403210": ["first_interval"], "012013420130521043210": ["first_interval"], "012013420130521403210": ["first_interval"], "012013420130521430210": ["first_interval"], "012013420132010543210": ["first_interval"], "012013420132015043210": ["first_interval"], "012013420132051043210": ["first_interval"], "012013420132051403210": ["first_interval"], "012013420132501043210": ["first_interval"], "012013420132501403210": ["first_interval"], "012013420135021043210": ["first_interval"], "012013420135021403210": ["first_interval"], "012013420135021430210": ["first_interval"], "012013420135024103210": ["first_interval"], "012013420135024130210": ["first_interval"], "012013420135024132010": ["first_interval"], "012013420135024310210": ["first_interval", "last_interval"], "012013420135024312010": ["first_interval"], "012013420135201043210": ["first_interval"], "012013420135201403210": ["first_interval"], "012013420135201430210": ["first_interval"], "012013420135204103210": ["first_interval"], "012013420135204130210": ["first_interval"], "012013420135204310210": ["first_interval"], "012013420135240103210": ["first_interval"], "012013420135240130210": ["first_interval"], "012013420135240310210": ["first_interval"], "012013420135243010210": ["first_interval"], "012013420150324310210": ["first_interval", "last_interval"], "012013420150324312010": ["first_interval"], "012013420153024310210": ["first_interval", "last_interval"], "012013420153024312010": ["first_interval"], "012013420153204310210": ["first_interval"], "012013420153204312010": ["first_interval"], "012013420153240310210": ["first_interval"], "012013420153240312010": ["first_interval"], "012013420153243010210": ["first_interval"], "012013420153243012010": ["first_interval"], "012013420310210543210": ["first_interval"], "012013420310215043210": ["first_interval"], "012013420310251043210": ["first_interval"], "012013420310251403210": ["first_interval"], "012013420312010543210": ["first_interval"], "012013420312015043210": ["first_interval"], "012013420312051043210": ["first_interval"], "012013420312051403210": ["first_interval"], "012013420312501043210": ["first_interval"], "012013420312501403210": ["first_interval"], "012013420315021043210": ["first_interval"], "012013420315021403210": ["first_interval"], "012013420315021430210": ["first_interval"], "012013420315024103210": ["first_interval"], "012013420315024130210": ["first_interval"], "012013420315024132010": ["first_interval"], "012013420315024310210": ["first_interval", "last_interval"], "012013420315024312010": ["first_interval"], "012013420315201043210": ["first_interval"], "012013420315201403210": ["first_interval"], "012013420315201430210": ["first_interval"], "012013420315204103210": ["first_interval"], "012013420315204130210": ["first_interval"], "012013420315204310210": ["first_interval"], "012013420315240103210": ["first_interval"], "012013420315240130210": ["first_interval"], "012013420315240310210": ["first_interval"], "012013420315243010210": ["first_interval"], "012013420351024103210": ["first_interval"], "012013420351024130210": ["first_interval"], "012013420351024132010": ["first_interval"], "012013420351024310210": ["first_interval", "last_interval"], "012013420351024312010": ["first_interval"], "012013420351204103210": ["first_interval"], "012013420351204130210": ["first_interval"], "012013420351204310210": ["first_interval"], "012013420351240103210": ["first_interval"], "012013420351240130210": ["first_interval"], "012013420351240310210": ["first_interval"], "012013420351243010210": ["first_interval"], "012013420510324310210": ["first_interval", "last_interval"], "012013420510324312010": ["first_interval"], "012013420513024310210": ["first_interval", "last_interval"], "012013420513024312010": ["first_interval"], "012013420513204310210": ["first_interval"], "012013420513204312010": ["first_interval"], "012013420513240310210": ["first_interval"], "012013420513240312010": ["first_interval"], "012013420513243010210": ["first_interval"], "012013420513243012010": ["first_interval"], "012013420531024103210": ["first_interval"], "012013420531024130210": ["first_interval"], "012013420531024132010": ["first_interval"], "012013420531024310210": ["first_interval", "last_interval"], "012013420531024312010": ["first_interval"], "012013420531042310210": ["first_interval", "last_interval"], "012013420531042312010": ["first_interval"], "012013420531204103210": ["first_interval"], "012013420531204130210": ["first_interval"], "012013420531204132010": ["first_interval"], "012013420531204310210": ["first_interval"], "012013420531204312010": ["first_interval"], "012013420531240103210": ["first_interval"], "012013420531240130210": ["first_interval"], "012013420531240132010": ["first_interval"], "012013420531240310210": ["first_interval"], "012013420531240312010": ["first_interval"], "012013420531243010210": ["first_interval"], "012013420531243012010": ["first_interval"], "012013420531402310210": ["first_interval", "last_interval"], "012013420531402312010": ["first_interval"], "012013420531420310210": ["first_interval"], "012013420531420312010": ["first_interval"], "012013420531423010210": ["first_interval"], "012013420531423012010": ["first_interval"], "012013423010210543210": ["first_interval"], "012013423010215043210": ["first_interval"], "012013423010251043210": ["first_interval"], "012013423010251403210": ["first_interval"], "012013423012010543210": ["first_interval"], "012013423012015043210": ["first_interval"], "012013423012051043210": ["first_interval"], "012013423012051403210": ["first_interval"], "012013423012501043210": ["first_interval"], "012013423012501403210": ["first_interval"], "012013423015021043210": ["first_interval"], "012013423015021403210": ["first_interval"], "012013423015021430210": ["first_interval"], "012013423015024103210": ["first_interval"], "012013423015024130210": ["first_interval"], "012013423015024132010": ["first_interval"], "012013423015024310210": ["first_interval", "last_interval"], "012013423015024312010": ["first_interval"], "012013423015201043210": ["first_interval"], "012013423015201403210": ["first_interval"], "012013423015201430210": ["first_interval"], "012013423015204103210": ["first_interval"], "012013423015204130210": ["first_interval"], "012013423015204310210": ["first_interval"], "012013423015240103210": ["first_interval"], "012013423015240130210": ["first_interval"], "012013423051024103210": ["first_interval"], "012013423051024130210": ["first_interval"], "012013423051024132010": ["first_interval"], "012013423051024310210": ["first_interval", "last_interval"], "012013423051024312010": ["first_interval"], "012013423051204103210": ["first_interval"], "012013423051204130210": ["first_interval"], "012013423051204310210": ["first_interval"], "012013423051240103210": ["first_interval"], "012013423051240130210": ["first_interval"], "012013423051240310210": ["first_interval"], "012013423051243010210": ["first_interval"], "012031042135024310210": ["last_interval"], "012031042150324310210": ["last_interval"], "012031042153024310210": ["last_interval"], "012031042510324310210": ["last_interval"], "012031042513024310210": ["last_interval"], "012031042531024310210": ["last_interval"], "012031042531042310210": ["last_interval"], "012031042531402310210": ["last_interval"], "012031402135024310210": ["last_interval"], "012031402150324310210": ["last_interval"], "012031402153024310210": ["last_interval"], "012031402510324310210": ["last_interval"], "012031402513024310210": ["last_interval"], "012031402531024310210": ["last_interval"], "012031402531042310210": ["last_interval"], "012031402531402310210": ["last_interval"], "012031420135024310210": ["last_interval"], "012031420150324310210": ["last_interval"], "012031420153024310210": ["last_interval"], "012031420510324310210": ["last_interval"], "012031420513024310210": ["last_interval"], "012031420531024310210": ["last_interval"], "012031420531042310210": ["last_interval"], "012031420531402310210": ["last_interval"], "012031425031042310210": ["last_interval"], "012031425031402310210": ["last_interval"], "012031425034102310210": ["last_interval"], "012031425301042310210": ["last_interval"], "012031425301402310210": ["last_interval"], "012031425304102310210": ["last_interval"], "012031425340102310210": ["last_interval"], "012034102510324310210": ["last_interval"], "012034102513024310210": ["last_interval"], "012034102531024310210": ["last_interval"], "012034102531042310210": ["last_interval"], "012034102531402310210": ["last_interval"], "012034120510324310210": ["last_interval"], "012034120513024310210": ["last_interval"], "012034120531024310210": ["last_interval"], "012034120531042310210": ["last_interval"], "012034120531402310210": ["last_interval"], "012034125031024310210": ["last_interval"], "012034125031042310210": ["last_interval"], "012034125031402310210": ["last_interval"], "012034125301024310210": ["last_interval"], "012034125301042310210": ["last_interval"], "012034125301402310210": ["last_interval"], "012034125304102310210": ["last_interval"], "012034125340102310210": ["last_interval"], "012301042135024310210": ["last_interval"], "012301042150324310210": ["last_interval"], "012301042153024310210": ["last_interval"], "012301042510324310210": ["last_interval"], "012301042513024310210": ["last_interval"], "012301042531024310210": ["last_interval"], "012301042531042310210": ["last_interval"], "012301042531402310210": ["last_interval"], "012301402135024310210": ["last_interval"], "012301402150324310210": ["last_interval"], "012301402153024310210": ["last_interval"], "012301402510324310210": ["last_interval"], "012301402513024310210": ["last_interval"], "012301402531024310210": ["last_interval"], "012301402531042310210": ["last_interval"], "012301402531402310210": ["last_interval"], "012301420135024310210": ["last_interval"], "012301420150324310210": ["last_interval"], "012301420153024310210": ["last_interval"], "012301420510324310210": ["last_interval"], "012301420513024310210": ["last_interval"], "012301420531024310210": ["last_interval"], "012301420531042310210": ["last_interval"], "012301420531402310210": ["last_interval"], "012301425031042310210": ["last_interval"], "012301425031402310210": ["last_interval"], "012301425034102310210": ["last_interval"], "012301425301042310210": ["last_interval"], "012301425301402310210": ["last_interval"], "012301425304102310210": ["last_interval"], "012301425340102310210": ["last_interval"], "012304102510324310210": ["last_interval"], "012304102513024310210": ["last_interval"], "012304102531024310210": ["last_interval"], "012304102531042310210": ["last_interval"], "012304102531402310210": ["last_interval"], "012304105210324310210": ["last_interval"], "012304105213024310210": ["last_interval"], "012304105231024310210": ["last_interval"], "012304105231042310210": ["last_interval"], "012304105231402310210": ["last_interval"], "012304120510324310210": ["last_interval"], "012304120513024310210": ["last_interval"], "012304120531024310210": ["last_interval"], "012304120531042310210": ["last_interval"], "012304120531402310210": ["last_interval"], "012304125031024310210": ["last_interval"], "012304125031042310210": ["last_interval"], "012304125031402310210": ["last_interval"], "012304125034102310210": ["last_interval"], "012304125301024310210": ["last_interval"], "012304125301042310210": ["last_interval"], "012304125301402310210": ["last_interval"], "012304125304102310210": ["last_interval"], "012304125340102310210": ["last_interval"], "012304150210324310210": ["last_interval"], "012304150213024310210": ["last_interval"], "012304150231024310210": ["last_interval"], "012304150231042310210": ["last_interval"], "012304150231402310210": ["last_interval"], "012304152010324310210": ["last_interval"], "012304152013024310210": ["last_interval"], "012304152031024310210": ["last_interval"], "012304152031042310210": ["last_interval"], "012304152031402310210": ["last_interval"], "012304152301024310210": ["last_interval"], "012304152301042310210": ["last_interval"], "012304152301402310210": ["last_interval"], "012304152304102310210": ["last_interval"], "012304152340102310210": ["last_interval"], "012340102510324310210": ["last_interval"], "012340102513024310210": ["last_interval"], "012340102531024310210": ["last_interval"], "012340102531042310210": ["last_interval"], "012340102531402310210": ["last_interval"], "012340105210324310210": ["last_interval"], "012340105213024310210": ["last_interval"], "012340105231024310210": ["last_interval"], "012340105231042310210": ["last_interval"], "012340105231402310210": ["last_interval"], "012340120510324310210": ["last_interval"], "012340120513024310210": ["last_interval"], "012340120531024310210": ["last_interval"], "012340120531042310210": ["last_interval"], "012340120531402310210": ["last_interval"], "012340125031024310210": ["last_interval"], "012340125031042310210": ["last_interval"], "012340125031402310210": ["last_interval"], "012340125034102310210": ["last_interval"], "012340125301024310210": ["last_interval"], "012340125301042310210": ["last_interval"], "012340125301402310210": ["last_interval"], "012340125304102310210": ["last_interval"], "012340125340102310210": ["last_interval"], "012340150210324310210": ["last_interval"], "012340150213024310210": ["last_interval"], "012340150231024310210": ["last_interval"], "012340150231042310210": ["last_interval"], "012340150231402310210": ["last_interval"], "012340152010324310210": ["last_interval"], "012340152013024310210": ["last_interval"], "012340152031024310210": ["last_interval"], "012340152031042310210": ["last_interval"], "012340152031402310210": ["last_interval"], "012340152034102310210": ["last_interval"], "012340152301024310210": ["last_interval"], "012340152301042310210": ["last_interval"], "012340152301402310210": ["last_interval"], "012340152304102310210": ["last_interval"], "012340152340102310210": ["last_interval"], "012340510210324310210": ["last_interval"], "012340510213024310210": ["last_interval"], "012340510231024310210": ["last_interval"], "012340510231042310210": ["last_interval"], "012340510231402310210": ["last_interval"], "012340512010324310210": ["last_interval"], "012340512013024310210": ["last_interval"], "012340512031024310210": ["last_interval"], "012340512031042310210": ["last_interval"], "012340512031402310210": ["last_interval"], "012340512301024310210": ["last_interval"], "012340512301042310210": ["last_interval"], "012340512301402310210": ["last_interval"], "012340512304102310210": ["last_interval"], "012340512340102310210": ["last_interval"], "012345010210324310210": ["last_interval"], "012345010213024310210": ["last_interval"], "012345010231024310210": ["last_interval"], "012345010231042310210": ["last_interval"], "012345010231402310210": ["last_interval"], "012345012010324310210": ["last_interval"], "012345012013024310210": ["last_interval"], "012345012031024310210": ["last_interval"], "012345012031042310210": ["last_interval"], "012345012031402310210": ["last_interval"], "012345012301024310210": ["last_interval"], "012345012301042310210": ["last_interval"], "012345012301402310210": ["last_interval"], "012345012304102310210": ["last_interval"], "012345012340102310210": ["last_interval"]}

==> anc/rolle6_artifact/data/blowup_certificates.json <==
{
  "rectangle": [
    [
      1,
      1
    ],
    [
      11,
      8
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "certificates": [
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "charts": [
        {
          "chart": "slope",
          "witnesses": [
            {
              "pair": [
                "LVx",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -15
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          2
                        ],
                        [
                          3,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          0,
                          -16,
                          24
                        ],
                        [
                          0,
                          -48,
                          108,
                          -96
                        ],
                        [
                          72,
                          -534,
                          1020,
                          -648
                        ],
                        [
                          9,
                          468,
                          -2180,
                          2280
                        ],
                        [
                          -9,
                          132,
                          900,
                          -2280
                        ],
                        [
                          0,
                          -66,
                          228,
                          648
                        ],
                        [
                          0,
                          0,
                          -76,
                          96
                        ],
                        [
                          0,
                          0,
                          0,
                          -24
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LVx",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      0,
                      0,
                      180,
                      -264
                    ],
                    [
                      0,
                      540,
                      -1188,
                      1056
                    ],
                    [
                      -405,
                      3618,
                      -6696,
                      4104
                    ],
                    [
                      -81,
                      -2916,
                      14940,
                      -16008
                    ],
                    [
                      81,
                      -1404,
                      -5400,
                      16008
                    ],
                    [
                      0,
                      702,
                      -2484,
                      -4104
                    ],
                    [
                      0,
                      0,
                      828,
                      -1056
                    ],
                    [
                      0,
                      0,
                      0,
                      264
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          2
                        ],
                        [
                          3,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -4,
                      4
                    ],
                    [
                      -2,
                      -8
                    ],
                    [
                      5,
                      2
                    ],
                    [
                      0,
                      2
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      157,
                      -1232,
                      3576,
                      -4448,
                      1984
                    ],
                    [
                      -592,
                      5800,
                      -20016,
                      29696,
                      -15872
                    ],
                    [
                      -776,
                      764,
                      17688,
                      -53552,
                      42944
                    ],
                    [
                      2420,
                      -23996,
                      62880,
                      -38096,
                      -22848
                    ],
                    [
                      643,
                      16316,
                      -123576,
                      235328,
                      -116432
                    ],
                    [
                      -2938,
                      23020,
                      18528,
                      -253472,
                      273440
                    ],
                    [
                      481,
                      -25144,
                      105312,
                      11888,
                      -244880
                    ],
                    [
                      830,
                      -824,
                      -71760,
                      150736,
                      64736
                    ],
                    [
                      -218,
                      6704,
                      -4344,
                      -86368,
                      45232
                    ],
                    [
                      0,
                      -1408,
                      14256,
                      -1120,
                      -32544
                    ],
                    [
                      0,
                      0,
                      -2544,
                      11200,
                      2000
                    ],
                    [
                      0,
                      0,
                      0,
                      -1792,
                      2656
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -416
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2
                        ],
                        [
                          2
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -4,
                      4
                    ],
                    [
                      -2,
                      -8
                    ],
                    [
                      5,
                      2
                    ],
                    [
                      0,
                      2
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          2
                        ],
                        [
                          0,
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -342,
                      1992,
                      -2256,
                      -6912,
                      16896,
                      -9600
                    ],
                    [
                      1278,
                      -9120,
                      10416,
                      45504,
                      -124608,
                      83712
                    ],
                    [
                      2376,
                      -3768,
                      -21936,
                      -15264,
                      227424,
                      -242688
                    ],
                    [
                      -3384,
                      32280,
                      -14064,
                      -199296,
                      165216,
                      171648
                    ],
                    [
                      -3411,
                      -8898,
                      100104,
                      178416,
                      -893136,
                      524640
                    ],
                    [
                      2619,
                      -27300,
                      -95064,
                      339264,
                      654096,
                      -1290432
                    ],
                    [
                      1332,
                      10362,
                      -8616,
                      -573984,
                      569184,
                      1036128
                    ],
                    [
                      -558,
                      6540,
                      54696,
                      165024,
                      -1014144,
                      -38208
                    ],
                    [
                      0,
                      -2148,
                      -28416,
                      164016,
                      352464,
                      -445344
                    ],
                    [
                      0,
                      0,
                      5136,
                      -117216,
                      144816,
                      229824
                    ],
                    [
                      0,
                      0,
                      0,
                      20448,
                      -117312,
                      2976
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      19104,
                      -27456
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      4800
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P04",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -5,
                      6
                    ],
                    [
                      -1,
                      -12
                    ],
                    [
                      4,
                      6
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -541,
                      4256,
                      -12408,
                      15584,
                      -7072
                    ],
                    [
                      2597,
                      -24456,
                      82536,
                      -120352,
                      63648
                    ],
                    [
                      36,
                      22036,
                      -143976,
                      306576,
                      -213824
                    ],
                    [
                      -9624,
                      70440,
                      -103272,
                      -130592,
                      267904
                    ],
                    [
                      6504,
                      -130608,
                      576864,
                      -800528,
                      228768
                    ],
                    [
                      8820,
                      4656,
                      -529632,
                      1627488,
                      -1240288
                    ],
                    [
                      -8850,
                      117852,
                      -106128,
                      -1139472,
                      1807200
                    ],
                    [
                      -1398,
                      -58896,
                      409104,
                      -48096,
                      -1284768
                    ],
                    [
                      2871,
                      -23208,
                      -158184,
                      489744,
                      353520
                    ],
                    [
                      -415,
                      20240,
                      -45384,
                      -210880,
                      100112
                    ],
                    [
                      -40,
                      -1992,
                      31416,
                      2240,
                      -100800
                    ],
                    [
                      0,
                      -320,
                      24,
                      3456,
                      35392
                    ],
                    [
                      0,
                      0,
                      -960,
                      6112,
                      -14288
                    ],
                    [
                      0,
                      0,
                      0,
                      -1280,
                      5136
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -640
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -81,
                          756,
                          -2700,
                          4296,
                          -2512
                        ],
                        [
                          243,
                          -2808,
                          11232,
                          -19368,
                          12560
                        ],
                        [
                          1053,
                          -7722,
                          18144,
                          -13008,
                          -1664
                        ],
                        [
                          -324,
                          11502,
                          -60804,
                          112632,
                          -68704
                        ],
                        [
                          -243,
                          -378,
                          35424,
                          -132192,
                          128512
                        ],
                        [
                          81,
                          -2376,
                          3564,
                          46488,
                          -92320
                        ],
                        [
                          0,
                          540,
                          -5616,
                          5304,
                          23344
                        ],
                        [
                          0,
                          0,
                          864,
                          -4608,
                          1904
                        ],
                        [
                          0,
                          0,
                          0,
                          528,
                          -1232
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          112
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P04",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -5,
                      6
                    ],
                    [
                      -1,
                      -12
                    ],
                    [
                      4,
                      6
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          2
                        ],
                        [
                          0,
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -576,
                      3376,
                      -3968,
                      -11136,
                      28288,
                      -16640
                    ],
                    [
                      2760,
                      -19116,
                      23456,
                      85728,
                      -240672,
                      162368
                    ],
                    [
                      1113,
                      12662,
                      -54904,
                      -123600,
                      635024,
                      -577312
                    ],
                    [
                      -10347,
                      60780,
                      7576,
                      -252480,
                      -217840,
                      760128
                    ],
                    [
                      2319,
                      -84816,
                      199728,
                      673104,
                      -1805232,
                      595648
                    ],
                    [
                      12189,
                      -29640,
                      -329568,
                      102048,
                      2987728,
                      -3287744
                    ],
                    [
                      -5142,
                      94206,
                      97272,
                      -1484880,
                      -365616,
                      4120256
                    ],
                    [
                      -5370,
                      -18432,
                      216984,
                      1258944,
                      -3228912,
                      -1216320
                    ],
                    [
                      2571,
                      -33006,
                      -210168,
                      257376,
                      2947104,
                      -2172576
                    ],
                    [
                      741,
                      12340,
                      28072,
                      -830400,
                      -98912,
                      2393920
                    ],
                    [
                      -312,
                      2718,
                      45896,
                      299328,
                      -1144704,
                      -568576
                    ],
                    [
                      0,
                      -1072,
                      -24280,
                      90048,
                      544640,
                      -475264
                    ],
                    [
                      0,
                      0,
                      3904,
                      -76752,
                      6320,
                      360672
                    ],
                    [
                      0,
                      0,
                      0,
                      12672,
                      -57072,
                      -80192
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      9856,
                      352
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      1280
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -4,
                      4
                    ],
                    [
                      -2,
                      -8
                    ],
                    [
                      5,
                      2
                    ],
                    [
                      0,
                      2
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -362,
                      2896,
                      -8688,
                      11104,
                      -5024
                    ],
                    [
                      1810,
                      -17376,
                      58656,
                      -85664,
                      45216
                    ],
                    [
                      2505,
                      -2320,
                      -55320,
                      165288,
                      -131440
                    ],
                    [
                      -12780,
                      116448,
                      -307596,
                      241376,
                      26624
                    ],
                    [
                      5478,
                      -160158,
                      832356,
                      -1433200,
                      728064
                    ],
                    [
                      16377,
                      -37296,
                      -610560,
                      2262072,
                      -1975232
                    ],
                    [
                      -18453,
                      225666,
                      -355104,
                      -1356816,
                      2556624
                    ],
                    [
                      3987,
                      -161538,
                      848520,
                      -376944,
                      -1773984
                    ],
                    [
                      2532,
                      20064,
                      -497232,
                      1037544,
                      503472
                    ],
                    [
                      -1256,
                      21070,
                      71556,
                      -575408,
                      135136
                    ],
                    [
                      157,
                      -8388,
                      35940,
                      99136,
                      -139632
                    ],
                    [
                      0,
                      932,
                      -13920,
                      19032,
                      28832
                    ],
                    [
                      0,
                      0,
                      1392,
                      -8272,
                      2576
                    ],
                    [
                      0,
                      0,
                      0,
                      752,
                      -1344
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      112
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      69,
                      -636,
                      2220,
                      -3456,
                      1984
                    ],
                    [
                      -402,
                      4116,
                      -15552,
                      25728,
                      -15872
                    ],
                    [
                      357,
                      -5700,
                      28464,
                      -58368,
                      42944
                    ],
                    [
                      1110,
                      -8556,
                      17688,
                      1152,
                      -22848
                    ],
                    [
                      -1641,
                      24432,
                      -109812,
                      194208,
                      -116432
                    ],
                    [
                      -42,
                      -12264,
                      111144,
                      -309792,
                      273440
                    ],
                    [
                      717,
                      -7320,
                      -13296,
                      167616,
                      -244880
                    ],
                    [
                      -186,
                      7032,
                      -36240,
                      24960,
                      64736
                    ],
                    [
                      6,
                      -1056,
                      15288,
                      -55392,
                      45232
                    ],
                    [
                      0,
                      -48,
                      720,
                      10080,
                      -32544
                    ],
                    [
                      0,
                      0,
                      -624,
                      4224,
                      2000
                    ],
                    [
                      0,
                      0,
                      0,
                      -960,
                      2656
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -416
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": 5,
          "statistics": {
            "nodes": 1,
            "leaves": 1,
            "maxdepth": 0
          }
        },
        {
          "chart": "inverse",
          "witnesses": [
            {
              "pair": [
                "LVx",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -45,
                      60,
                      0,
                      0
                    ],
                    [
                      180,
                      -405,
                      360,
                      0
                    ],
                    [
                      1215,
                      -3825,
                      4005,
                      -1080
                    ],
                    [
                      -4275,
                      8175,
                      -3510,
                      -135
                    ],
                    [
                      4275,
                      -3375,
                      -990,
                      135
                    ],
                    [
                      -1215,
                      -855,
                      495,
                      0
                    ],
                    [
                      -180,
                      285,
                      0,
                      0
                    ],
                    [
                      45,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          0
                        ],
                        [
                          -1,
                          3
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LVx",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -33,
                      45,
                      0,
                      0
                    ],
                    [
                      132,
                      -297,
                      270,
                      0
                    ],
                    [
                      513,
                      -1674,
                      1809,
                      -405
                    ],
                    [
                      -2001,
                      3735,
                      -1458,
                      -81
                    ],
                    [
                      2001,
                      -1350,
                      -702,
                      81
                    ],
                    [
                      -513,
                      -621,
                      351,
                      0
                    ],
                    [
                      -132,
                      207,
                      0,
                      0
                    ],
                    [
                      33,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          0
                        ],
                        [
                          -1,
                          3
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      2,
                      -4
                    ],
                    [
                      -4,
                      -2
                    ],
                    [
                      1,
                      5
                    ],
                    [
                      1,
                      0
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      124,
                      -556,
                      894,
                      -616,
                      157
                    ],
                    [
                      -992,
                      3712,
                      -5004,
                      2900,
                      -592
                    ],
                    [
                      2684,
                      -6694,
                      4422,
                      382,
                      -776
                    ],
                    [
                      -1428,
                      -4762,
                      15720,
                      -11998,
                      2420
                    ],
                    [
                      -7277,
                      29416,
                      -30894,
                      8158,
                      643
                    ],
                    [
                      17090,
                      -31684,
                      4632,
                      11510,
                      -2938
                    ],
                    [
                      -15305,
                      1486,
                      26328,
                      -12572,
                      481
                    ],
                    [
                      4046,
                      18842,
                      -17940,
                      -412,
                      830
                    ],
                    [
                      2827,
                      -10796,
                      -1086,
                      3352,
                      -218
                    ],
                    [
                      -2034,
                      -140,
                      3564,
                      -704,
                      0
                    ],
                    [
                      125,
                      1400,
                      -636,
                      0,
                      0
                    ],
                    [
                      166,
                      -224,
                      0,
                      0,
                      0
                    ],
                    [
                      -26,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2
                        ],
                        [
                          2
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      2,
                      -4
                    ],
                    [
                      -4,
                      -2
                    ],
                    [
                      1,
                      5
                    ],
                    [
                      1,
                      0
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1,
                      1
                    ],
                    [
                      -1,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -300,
                      1056,
                      -864,
                      -564,
                      996,
                      -342
                    ],
                    [
                      2616,
                      -7788,
                      5688,
                      2604,
                      -4560,
                      1278
                    ],
                    [
                      -7584,
                      14214,
                      -1908,
                      -5484,
                      -1884,
                      2376
                    ],
                    [
                      5364,
                      10326,
                      -24912,
                      -3516,
                      16140,
                      -3384
                    ],
                    [
                      16395,
                      -55821,
                      22302,
                      25026,
                      -4449,
                      -3411
                    ],
                    [
                      -40326,
                      40881,
                      42408,
                      -23766,
                      -13650,
                      2619
                    ],
                    [
                      32379,
                      35574,
                      -71748,
                      -2154,
                      5181,
                      1332
                    ],
                    [
                      -1194,
                      -63384,
                      20628,
                      13674,
                      3270,
                      -558
                    ],
                    [
                      -13917,
                      22029,
                      20502,
                      -7104,
                      -1074,
                      0
                    ],
                    [
                      7182,
                      9051,
                      -14652,
                      1284,
                      0,
                      0
                    ],
                    [
                      93,
                      -7332,
                      2556,
                      0,
                      0,
                      0
                    ],
                    [
                      -858,
                      1194,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      150,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P04",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      3,
                      -5
                    ],
                    [
                      -6,
                      -1
                    ],
                    [
                      3,
                      4
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -442,
                      1948,
                      -3102,
                      2128,
                      -541
                    ],
                    [
                      3978,
                      -15044,
                      20634,
                      -12228,
                      2597
                    ],
                    [
                      -13364,
                      38322,
                      -35994,
                      11018,
                      36
                    ],
                    [
                      16744,
                      -16324,
                      -25818,
                      35220,
                      -9624
                    ],
                    [
                      14298,
                      -100066,
                      144216,
                      -65304,
                      6504
                    ],
                    [
                      -77518,
                      203436,
                      -132408,
                      2328,
                      8820
                    ],
                    [
                      112950,
                      -142434,
                      -26532,
                      58926,
                      -8850
                    ],
                    [
                      -80298,
                      -6012,
                      102276,
                      -29448,
                      -1398
                    ],
                    [
                      22095,
                      61218,
                      -39546,
                      -11604,
                      2871
                    ],
                    [
                      6257,
                      -26360,
                      -11346,
                      10120,
                      -415
                    ],
                    [
                      -6300,
                      280,
                      7854,
                      -996,
                      -40
                    ],
                    [
                      2212,
                      432,
                      6,
                      -160,
                      0
                    ],
                    [
                      -893,
                      764,
                      -240,
                      0,
                      0
                    ],
                    [
                      321,
                      -160,
                      0,
                      0,
                      0
                    ],
                    [
                      -40,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -157,
                      537,
                      -675,
                      378,
                      -81
                    ],
                    [
                      785,
                      -2421,
                      2808,
                      -1404,
                      243
                    ],
                    [
                      -104,
                      -1626,
                      4536,
                      -3861,
                      1053
                    ],
                    [
                      -4294,
                      14079,
                      -15201,
                      5751,
                      -324
                    ],
                    [
                      8032,
                      -16524,
                      8856,
                      -189,
                      -243
                    ],
                    [
                      -5770,
                      5811,
                      891,
                      -1188,
                      81
                    ],
                    [
                      1459,
                      663,
                      -1404,
                      270,
                      0
                    ],
                    [
                      119,
                      -576,
                      216,
                      0,
                      0
                    ],
                    [
                      -77,
                      66,
                      0,
                      0,
                      0
                    ],
                    [
                      7,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P04",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      3,
                      -5
                    ],
                    [
                      -6,
                      -1
                    ],
                    [
                      3,
                      4
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1,
                      1
                    ],
                    [
                      -1,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -520,
                      1768,
                      -1392,
                      -992,
                      1688,
                      -576
                    ],
                    [
                      5074,
                      -15042,
                      10716,
                      5864,
                      -9558,
                      2760
                    ],
                    [
                      -18041,
                      39689,
                      -15450,
                      -13726,
                      6331,
                      1113
                    ],
                    [
                      23754,
                      -13615,
                      -31560,
                      1894,
                      30390,
                      -10347
                    ],
                    [
                      18614,
                      -112827,
                      84138,
                      49932,
                      -42408,
                      2319
                    ],
                    [
                      -102742,
                      186733,
                      12756,
                      -82392,
                      -14820,
                      12189
                    ],
                    [
                      128758,
                      -22851,
                      -185610,
                      24318,
                      47103,
                      -5142
                    ],
                    [
                      -38010,
                      -201807,
                      157368,
                      54246,
                      -9216,
                      -5370
                    ],
                    [
                      -67893,
                      184194,
                      32172,
                      -52542,
                      -16503,
                      2571
                    ],
                    [
                      74810,
                      -6182,
                      -103800,
                      7018,
                      6170,
                      741
                    ],
                    [
                      -17768,
                      -71544,
                      37416,
                      11474,
                      1359,
                      -312
                    ],
                    [
                      -14852,
                      34040,
                      11256,
                      -6070,
                      -536,
                      0
                    ],
                    [
                      11271,
                      395,
                      -9594,
                      976,
                      0,
                      0
                    ],
                    [
                      -2506,
                      -3567,
                      1584,
                      0,
                      0,
                      0
                    ],
                    [
                      11,
                      616,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "physical",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          2
                        ],
                        [
                          -2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "P03",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      2,
                      -4
                    ],
                    [
                      -4,
                      -2
                    ],
                    [
                      1,
                      5
                    ],
                    [
                      1,
                      0
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -314,
                      1388,
                      -2172,
                      1448,
                      -362
                    ],
                    [
                      2826,
                      -10708,
                      14664,
                      -8688,
                      1810
                    ],
                    [
                      -8215,
                      20661,
                      -13830,
                      -1160,
                      2505
                    ],
                    [
                      1664,
                      30172,
                      -76899,
                      58224,
                      -12780
                    ],
                    [
                      45504,
                      -179150,
                      208089,
                      -80079,
                      5478
                    ],
                    [
                      -123452,
                      282759,
                      -152640,
                      -18648,
                      16377
                    ],
                    [
                      159789,
                      -169602,
                      -88776,
                      112833,
                      -18453
                    ],
                    [
                      -110874,
                      -47118,
                      212130,
                      -80769,
                      3987
                    ],
                    [
                      31467,
                      129693,
                      -124308,
                      10032,
                      2532
                    ],
                    [
                      8446,
                      -71926,
                      17889,
                      10535,
                      -1256
                    ],
                    [
                      -8727,
                      12392,
                      8985,
                      -4194,
                      157
                    ],
                    [
                      1802,
                      2379,
                      -3480,
                      466,
                      0
                    ],
                    [
                      161,
                      -1034,
                      348,
                      0,
                      0
                    ],
                    [
                      -84,
                      94,
                      0,
                      0,
                      0
                    ],
                    [
                      7,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      124,
                      -432,
                      555,
                      -318,
                      69
                    ],
                    [
                      -992,
                      3216,
                      -3888,
                      2058,
                      -402
                    ],
                    [
                      2684,
                      -7296,
                      7116,
                      -2850,
                      357
                    ],
                    [
                      -1428,
                      144,
                      4422,
                      -4278,
                      1110
                    ],
                    [
                      -7277,
                      24276,
                      -27453,
                      12216,
                      -1641
                    ],
                    [
                      17090,
                      -38724,
                      27786,
                      -6132,
                      -42
                    ],
                    [
                      -15305,
                      20952,
                      -3324,
                      -3660,
                      717
                    ],
                    [
                      4046,
                      3120,
                      -9060,
                      3516,
                      -186
                    ],
                    [
                      2827,
                      -6924,
                      3822,
                      -528,
                      6
                    ],
                    [
                      -2034,
                      1260,
                      180,
                      -24,
                      0
                    ],
                    [
                      125,
                      528,
                      -156,
                      0,
                      0
                    ],
                    [
                      166,
                      -120,
                      0,
                      0,
                      0
                    ],
                    [
                      -26,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  1,
                  5
                ],
                5
              ],
              5
            ],
            5
          ],
          "statistics": {
            "nodes": 9,
            "leaves": 5,
            "maxdepth": 4
          }
        }
      ]
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "charts": [
        {
          "chart": "slope",
          "witnesses": [
            {
              "pair": [
                "LV2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -135,
                          0,
                          120,
                          80,
                          16
                        ],
                        [
                          135,
                          0,
                          -360,
                          -320,
                          -80
                        ],
                        [
                          1080,
                          0,
                          360,
                          680,
                          224
                        ],
                        [
                          1080,
                          0,
                          -120,
                          -920,
                          -416
                        ],
                        [
                          135,
                          0,
                          -360,
                          800,
                          560
                        ],
                        [
                          -135,
                          0,
                          360,
                          -440,
                          -560
                        ],
                        [
                          0,
                          0,
                          -240,
                          80,
                          416
                        ],
                        [
                          0,
                          0,
                          0,
                          40,
                          -224
                        ],
                        [
                          0,
                          0,
                          0,
                          -40,
                          80
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          -16
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      360,
                      0,
                      -540,
                      -384,
                      -80
                    ],
                    [
                      -1440,
                      0,
                      3240,
                      2688,
                      640
                    ],
                    [
                      360,
                      0,
                      -8100,
                      -9024,
                      -2560
                    ],
                    [
                      3960,
                      0,
                      10800,
                      19200,
                      6720
                    ],
                    [
                      -3690,
                      0,
                      -6480,
                      -28416,
                      -12800
                    ],
                    [
                      -900,
                      0,
                      -3240,
                      30144,
                      18560
                    ],
                    [
                      1170,
                      0,
                      10260,
                      -22656,
                      -20960
                    ],
                    [
                      180,
                      0,
                      -9720,
                      11136,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4860,
                      -2496,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -1080,
                      -768,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      768,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -792,
                      -1080,
                      1296,
                      2016,
                      640
                    ],
                    [
                      36,
                      1512,
                      -2808,
                      -6720,
                      -2560
                    ],
                    [
                      2664,
                      432,
                      2160,
                      14112,
                      6720
                    ],
                    [
                      -1908,
                      -3672,
                      2592,
                      -20448,
                      -12800
                    ],
                    [
                      -1548,
                      4968,
                      -9072,
                      20928,
                      18560
                    ],
                    [
                      1170,
                      -3240,
                      11880,
                      -14688,
                      -20960
                    ],
                    [
                      180,
                      864,
                      -9072,
                      6048,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4104,
                      -192,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -864,
                      -1440,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      864,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -162,
                          216,
                          144,
                          -48,
                          -32
                        ],
                        [
                          0,
                          -432,
                          -216,
                          288,
                          160
                        ],
                        [
                          891,
                          -540,
                          108,
                          -744,
                          -448
                        ],
                        [
                          1053,
                          324,
                          180,
                          1272,
                          832
                        ],
                        [
                          243,
                          -432,
                          -324,
                          -1440,
                          -1120
                        ],
                        [
                          -81,
                          -540,
                          108,
                          1176,
                          1120
                        ],
                        [
                          0,
                          108,
                          36,
                          -624,
                          -832
                        ],
                        [
                          0,
                          0,
                          -108,
                          216,
                          448
                        ],
                        [
                          0,
                          0,
                          0,
                          -24,
                          -160
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          32
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -954,
                      -1080,
                      1512,
                      2112,
                      640
                    ],
                    [
                      765,
                      1404,
                      -4212,
                      -7392,
                      -2560
                    ],
                    [
                      2502,
                      432,
                      6264,
                      16416,
                      6720
                    ],
                    [
                      -3933,
                      -2592,
                      -4644,
                      -25536,
                      -12800
                    ],
                    [
                      558,
                      2268,
                      -648,
                      28896,
                      18560
                    ],
                    [
                      1089,
                      108,
                      5400,
                      -23904,
                      -20960
                    ],
                    [
                      -306,
                      -1512,
                      -6048,
                      14016,
                      18560
                    ],
                    [
                      36,
                      864,
                      3564,
                      -5280,
                      -12800
                    ],
                    [
                      0,
                      -108,
                      -1080,
                      864,
                      6720
                    ],
                    [
                      0,
                      0,
                      108,
                      192,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          3,
                          2
                        ],
                        [
                          0,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -81,
                          -18,
                          84,
                          40
                        ],
                        [
                          81,
                          36,
                          -252,
                          -160
                        ],
                        [
                          864,
                          -324,
                          324,
                          360
                        ],
                        [
                          0,
                          306,
                          -228,
                          -520
                        ],
                        [
                          0,
                          -288,
                          -36,
                          520
                        ],
                        [
                          0,
                          0,
                          108,
                          -360
                        ],
                        [
                          0,
                          0,
                          -96,
                          160
                        ],
                        [
                          0,
                          0,
                          0,
                          -40
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -1058,
                      0,
                      2700,
                      2640,
                      976,
                      128
                    ],
                    [
                      4090,
                      0,
                      -17280,
                      -19968,
                      -8544,
                      -1280
                    ],
                    [
                      345,
                      0,
                      44820,
                      69840,
                      36512,
                      6400
                    ],
                    [
                      -12780,
                      0,
                      -57240,
                      -148656,
                      -100672,
                      -21120
                    ],
                    [
                      4875,
                      0,
                      21600,
                      207744,
                      198528,
                      51200
                    ],
                    [
                      14190,
                      0,
                      46440,
                      -183312,
                      -293120,
                      -96256
                    ],
                    [
                      -5700,
                      0,
                      -83700,
                      69264,
                      329184,
                      144640
                    ],
                    [
                      -7920,
                      0,
                      56160,
                      59904,
                      -278208,
                      -176640
                    ],
                    [
                      2505,
                      0,
                      -2700,
                      -119952,
                      167616,
                      176640
                    ],
                    [
                      1810,
                      0,
                      -23760,
                      97392,
                      -58688,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      17280,
                      -44160,
                      -4224,
                      96256
                    ],
                    [
                      0,
                      0,
                      -4320,
                      8784,
                      19712,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      1248,
                      -12592,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4128,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -405,
                      0,
                      540,
                      384,
                      80
                    ],
                    [
                      405,
                      0,
                      -1620,
                      -1536,
                      -400
                    ],
                    [
                      3240,
                      0,
                      1620,
                      3264,
                      1120
                    ],
                    [
                      0,
                      0,
                      -540,
                      -4416,
                      -2080
                    ],
                    [
                      0,
                      0,
                      -1620,
                      3840,
                      2800
                    ],
                    [
                      0,
                      0,
                      1620,
                      -2112,
                      -2800
                    ],
                    [
                      0,
                      0,
                      -1080,
                      384,
                      2080
                    ],
                    [
                      0,
                      0,
                      0,
                      192,
                      -1120
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -248,
                      -432,
                      216,
                      864,
                      592,
                      128
                    ],
                    [
                      526,
                      1944,
                      -864,
                      -6048,
                      -5088,
                      -1280
                    ],
                    [
                      2613,
                      -1080,
                      -648,
                      18048,
                      21152,
                      6400
                    ],
                    [
                      -4356,
                      -6696,
                      8640,
                      -27552,
                      -56128,
                      -21120
                    ],
                    [
                      -7923,
                      12960,
                      -18144,
                      11424,
                      104832,
                      51200
                    ],
                    [
                      15810,
                      -4536,
                      12528,
                      44544,
                      -142592,
                      -96256
                    ],
                    [
                      132,
                      -13176,
                      16632,
                      -117408,
                      139488,
                      144640
                    ],
                    [
                      -10512,
                      21384,
                      -50976,
                      157728,
                      -88512,
                      -176640
                    ],
                    [
                      2505,
                      -13824,
                      61560,
                      -137856,
                      17088,
                      176640
                    ],
                    [
                      1810,
                      3456,
                      -43632,
                      79392,
                      35008,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      18144,
                      -26400,
                      -48768,
                      96256
                    ],
                    [
                      0,
                      0,
                      -3456,
                      1536,
                      35072,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      2496,
                      -16048,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4512,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -24,
                      -240,
                      288,
                      672,
                      256
                    ],
                    [
                      -12,
                      276,
                      -480,
                      -2208,
                      -1024
                    ],
                    [
                      120,
                      336,
                      -240,
                      4512,
                      2688
                    ],
                    [
                      384,
                      -1452,
                      2256,
                      -6240,
                      -5120
                    ],
                    [
                      -996,
                      2172,
                      -4416,
                      5856,
                      7424
                    ],
                    [
                      438,
                      -1848,
                      4848,
                      -3360,
                      -8384
                    ],
                    [
                      84,
                      948,
                      -3264,
                      480,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      1248,
                      1056,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -144,
                      -1056,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      480,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      168,
                      -168,
                      -372,
                      -192,
                      -32
                    ],
                    [
                      -672,
                      840,
                      2232,
                      1344,
                      256
                    ],
                    [
                      312,
                      -1236,
                      -5772,
                      -4512,
                      -1024
                    ],
                    [
                      1416,
                      -96,
                      8400,
                      9600,
                      2688
                    ],
                    [
                      -1398,
                      2220,
                      -6816,
                      -14208,
                      -5120
                    ],
                    [
                      -348,
                      -2796,
                      1416,
                      15072,
                      7424
                    ],
                    [
                      438,
                      1392,
                      3228,
                      -11328,
                      -8384
                    ],
                    [
                      84,
                      84,
                      -3912,
                      5568,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      2004,
                      -1248,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -360,
                      -384,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      384,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT2"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -243,
                      162,
                      432,
                      216,
                      32
                    ],
                    [
                      81,
                      -378,
                      -1152,
                      -792,
                      -160
                    ],
                    [
                      1539,
                      -432,
                      1080,
                      1584,
                      448
                    ],
                    [
                      1701,
                      270,
                      -216,
                      -1944,
                      -832
                    ],
                    [
                      324,
                      -378,
                      -1224,
                      1440,
                      1120
                    ],
                    [
                      -162,
                      -432,
                      1080,
                      -504,
                      -1120
                    ],
                    [
                      0,
                      108,
                      -648,
                      -216,
                      832
                    ],
                    [
                      0,
                      0,
                      -72,
                      288,
                      -448
                    ],
                    [
                      0,
                      0,
                      0,
                      -144,
                      160
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -62,
                      16,
                      84,
                      32
                    ],
                    [
                      210,
                      -112,
                      -456,
                      -192
                    ],
                    [
                      81,
                      120,
                      1128,
                      576
                    ],
                    [
                      -460,
                      128,
                      -1704,
                      -1120
                    ],
                    [
                      84,
                      -428,
                      1680,
                      1536
                    ],
                    [
                      180,
                      480,
                      -1056,
                      -1536
                    ],
                    [
                      -38,
                      -248,
                      372,
                      1120
                    ],
                    [
                      0,
                      44,
                      -24,
                      -576
                    ],
                    [
                      0,
                      0,
                      -24,
                      192
                    ],
                    [
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -2
                        ],
                        [
                          2,
                          4
                        ],
                        [
                          1,
                          -4
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -186,
                      -240,
                      504,
                      768,
                      256
                    ],
                    [
                      717,
                      168,
                      -1884,
                      -2880,
                      -1024
                    ],
                    [
                      -42,
                      336,
                      3864,
                      6816,
                      2688
                    ],
                    [
                      -1641,
                      -372,
                      -4980,
                      -11328,
                      -5120
                    ],
                    [
                      1110,
                      -528,
                      4008,
                      13824,
                      7424
                    ],
                    [
                      357,
                      1500,
                      -1632,
                      -12576,
                      -8384
                    ],
                    [
                      -402,
                      -1428,
                      -240,
                      8448,
                      7424
                    ],
                    [
                      69,
                      600,
                      708,
                      -4032,
                      -5120
                    ],
                    [
                      0,
                      -84,
                      -360,
                      1248,
                      2688
                    ],
                    [
                      0,
                      0,
                      60,
                      -192,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -243,
                          -216,
                          216,
                          288,
                          80
                        ],
                        [
                          405,
                          432,
                          -864,
                          -1248,
                          -400
                        ],
                        [
                          2349,
                          540,
                          972,
                          2784,
                          1120
                        ],
                        [
                          -1053,
                          -324,
                          -540,
                          -4032,
                          -2080
                        ],
                        [
                          -243,
                          432,
                          -756,
                          3840,
                          2800
                        ],
                        [
                          81,
                          540,
                          972,
                          -2496,
                          -2800
                        ],
                        [
                          0,
                          -108,
                          -756,
                          864,
                          2080
                        ],
                        [
                          0,
                          0,
                          108,
                          -96,
                          -1120
                        ],
                        [
                          0,
                          0,
                          0,
                          -96,
                          400
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          -80
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT2"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          3,
                          2
                        ],
                        [
                          3,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 2
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -9,
                          6,
                          8
                        ],
                        [
                          27,
                          -42,
                          -24
                        ],
                        [
                          27,
                          54,
                          40
                        ],
                        [
                          -9,
                          -48,
                          -40
                        ],
                        [
                          0,
                          12,
                          24
                        ],
                        [
                          0,
                          0,
                          -8
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": 5,
          "statistics": {
            "nodes": 1,
            "leaves": 1,
            "maxdepth": 0
          }
        },
        {
          "chart": "inverse",
          "witnesses": [
            {
              "pair": [
                "LV2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3,
                      -30,
                      -90,
                      0,
                      405
                    ],
                    [
                      15,
                      120,
                      270,
                      0,
                      -405
                    ],
                    [
                      -42,
                      -255,
                      -270,
                      0,
                      -3240
                    ],
                    [
                      78,
                      345,
                      90,
                      0,
                      -3240
                    ],
                    [
                      -105,
                      -300,
                      270,
                      0,
                      -405
                    ],
                    [
                      105,
                      165,
                      -270,
                      0,
                      405
                    ],
                    [
                      -78,
                      -30,
                      180,
                      0,
                      0
                    ],
                    [
                      42,
                      -15,
                      0,
                      0,
                      0
                    ],
                    [
                      -15,
                      15,
                      0,
                      0,
                      0
                    ],
                    [
                      3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -48,
                      -135,
                      0,
                      360
                    ],
                    [
                      40,
                      336,
                      810,
                      0,
                      -1440
                    ],
                    [
                      -160,
                      -1128,
                      -2025,
                      0,
                      360
                    ],
                    [
                      420,
                      2400,
                      2700,
                      0,
                      3960
                    ],
                    [
                      -800,
                      -3552,
                      -1620,
                      0,
                      -3690
                    ],
                    [
                      1160,
                      3768,
                      -810,
                      0,
                      -900
                    ],
                    [
                      -1310,
                      -2832,
                      2565,
                      0,
                      1170
                    ],
                    [
                      1160,
                      1392,
                      -2430,
                      0,
                      180
                    ],
                    [
                      -800,
                      -312,
                      1215,
                      0,
                      -45
                    ],
                    [
                      420,
                      -96,
                      -270,
                      0,
                      0
                    ],
                    [
                      -160,
                      96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      252,
                      324,
                      -540,
                      -792
                    ],
                    [
                      -160,
                      -840,
                      -702,
                      756,
                      36
                    ],
                    [
                      420,
                      1764,
                      540,
                      216,
                      2664
                    ],
                    [
                      -800,
                      -2556,
                      648,
                      -1836,
                      -1908
                    ],
                    [
                      1160,
                      2616,
                      -2268,
                      2484,
                      -1548
                    ],
                    [
                      -1310,
                      -1836,
                      2970,
                      -1620,
                      1170
                    ],
                    [
                      1160,
                      756,
                      -2268,
                      432,
                      180
                    ],
                    [
                      -800,
                      -24,
                      1026,
                      0,
                      -45
                    ],
                    [
                      420,
                      -180,
                      -216,
                      0,
                      0
                    ],
                    [
                      -160,
                      108,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      6,
                      -36,
                      -108,
                      162
                    ],
                    [
                      -10,
                      -36,
                      54,
                      216,
                      0
                    ],
                    [
                      28,
                      93,
                      -27,
                      270,
                      -891
                    ],
                    [
                      -52,
                      -159,
                      -45,
                      -162,
                      -1053
                    ],
                    [
                      70,
                      180,
                      81,
                      216,
                      -243
                    ],
                    [
                      -70,
                      -147,
                      -27,
                      270,
                      81
                    ],
                    [
                      52,
                      78,
                      -9,
                      -54,
                      0
                    ],
                    [
                      -28,
                      -27,
                      27,
                      0,
                      0
                    ],
                    [
                      10,
                      3,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      264,
                      378,
                      -540,
                      -954
                    ],
                    [
                      -160,
                      -924,
                      -1053,
                      702,
                      765
                    ],
                    [
                      420,
                      2052,
                      1566,
                      216,
                      2502
                    ],
                    [
                      -800,
                      -3192,
                      -1161,
                      -1296,
                      -3933
                    ],
                    [
                      1160,
                      3612,
                      -162,
                      1134,
                      558
                    ],
                    [
                      -1310,
                      -2988,
                      1350,
                      54,
                      1089
                    ],
                    [
                      1160,
                      1752,
                      -1512,
                      -756,
                      -306
                    ],
                    [
                      -800,
                      -660,
                      891,
                      432,
                      36
                    ],
                    [
                      420,
                      108,
                      -270,
                      -54,
                      0
                    ],
                    [
                      -160,
                      24,
                      27,
                      0,
                      0
                    ],
                    [
                      40,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      21,
                      -9,
                      -81
                    ],
                    [
                      -20,
                      -63,
                      18,
                      81
                    ],
                    [
                      45,
                      81,
                      -162,
                      864
                    ],
                    [
                      -65,
                      -57,
                      153,
                      0
                    ],
                    [
                      65,
                      -9,
                      -144,
                      0
                    ],
                    [
                      -45,
                      27,
                      0,
                      0
                    ],
                    [
                      20,
                      -24,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          3
                        ],
                        [
                          -1,
                          0
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      61,
                      330,
                      675,
                      0,
                      -1058
                    ],
                    [
                      -40,
                      -534,
                      -2496,
                      -4320,
                      0,
                      4090
                    ],
                    [
                      200,
                      2282,
                      8730,
                      11205,
                      0,
                      345
                    ],
                    [
                      -660,
                      -6292,
                      -18582,
                      -14310,
                      0,
                      -12780
                    ],
                    [
                      1600,
                      12408,
                      25968,
                      5400,
                      0,
                      4875
                    ],
                    [
                      -3008,
                      -18320,
                      -22914,
                      11610,
                      0,
                      14190
                    ],
                    [
                      4520,
                      20574,
                      8658,
                      -20925,
                      0,
                      -5700
                    ],
                    [
                      -5520,
                      -17388,
                      7488,
                      14040,
                      0,
                      -7920
                    ],
                    [
                      5520,
                      10476,
                      -14994,
                      -675,
                      0,
                      2505
                    ],
                    [
                      -4520,
                      -3668,
                      12174,
                      -5940,
                      0,
                      1810
                    ],
                    [
                      3008,
                      -264,
                      -5520,
                      4320,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      1232,
                      1098,
                      -1080,
                      0,
                      0
                    ],
                    [
                      660,
                      -787,
                      156,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      258,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      48,
                      135,
                      0,
                      -405
                    ],
                    [
                      -25,
                      -192,
                      -405,
                      0,
                      405
                    ],
                    [
                      70,
                      408,
                      405,
                      0,
                      3240
                    ],
                    [
                      -130,
                      -552,
                      -135,
                      0,
                      0
                    ],
                    [
                      175,
                      480,
                      -405,
                      0,
                      0
                    ],
                    [
                      -175,
                      -264,
                      405,
                      0,
                      0
                    ],
                    [
                      130,
                      48,
                      -270,
                      0,
                      0
                    ],
                    [
                      -70,
                      24,
                      0,
                      0,
                      0
                    ],
                    [
                      25,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      37,
                      108,
                      54,
                      -216,
                      -248
                    ],
                    [
                      -40,
                      -318,
                      -756,
                      -216,
                      972,
                      526
                    ],
                    [
                      200,
                      1322,
                      2256,
                      -162,
                      -540,
                      2613
                    ],
                    [
                      -660,
                      -3508,
                      -3444,
                      2160,
                      -3348,
                      -4356
                    ],
                    [
                      1600,
                      6552,
                      1428,
                      -4536,
                      6480,
                      -7923
                    ],
                    [
                      -3008,
                      -8912,
                      5568,
                      3132,
                      -2268,
                      15810
                    ],
                    [
                      4520,
                      8718,
                      -14676,
                      4158,
                      -6588,
                      132
                    ],
                    [
                      -5520,
                      -5532,
                      19716,
                      -12744,
                      10692,
                      -10512
                    ],
                    [
                      5520,
                      1068,
                      -17232,
                      15390,
                      -6912,
                      2505
                    ],
                    [
                      -4520,
                      2188,
                      9924,
                      -10908,
                      1728,
                      1810
                    ],
                    [
                      3008,
                      -3048,
                      -3300,
                      4536,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      2192,
                      192,
                      -864,
                      0,
                      0
                    ],
                    [
                      660,
                      -1003,
                      312,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      282,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      84,
                      72,
                      -120,
                      -24
                    ],
                    [
                      -64,
                      -276,
                      -120,
                      138,
                      -12
                    ],
                    [
                      168,
                      564,
                      -60,
                      168,
                      120
                    ],
                    [
                      -320,
                      -780,
                      564,
                      -726,
                      384
                    ],
                    [
                      464,
                      732,
                      -1104,
                      1086,
                      -996
                    ],
                    [
                      -524,
                      -420,
                      1212,
                      -924,
                      438
                    ],
                    [
                      464,
                      60,
                      -816,
                      474,
                      84
                    ],
                    [
                      -320,
                      132,
                      312,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -132,
                      -36,
                      12,
                      0
                    ],
                    [
                      -64,
                      60,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -24,
                      -93,
                      -84,
                      168
                    ],
                    [
                      16,
                      168,
                      558,
                      420,
                      -672
                    ],
                    [
                      -64,
                      -564,
                      -1443,
                      -618,
                      312
                    ],
                    [
                      168,
                      1200,
                      2100,
                      -48,
                      1416
                    ],
                    [
                      -320,
                      -1776,
                      -1704,
                      1110,
                      -1398
                    ],
                    [
                      464,
                      1884,
                      354,
                      -1398,
                      -348
                    ],
                    [
                      -524,
                      -1416,
                      807,
                      696,
                      438
                    ],
                    [
                      464,
                      696,
                      -978,
                      42,
                      84
                    ],
                    [
                      -320,
                      -156,
                      501,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -48,
                      -90,
                      12,
                      0
                    ],
                    [
                      -64,
                      48,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT2"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      27,
                      108,
                      81,
                      -243
                    ],
                    [
                      -10,
                      -99,
                      -288,
                      -189,
                      81
                    ],
                    [
                      28,
                      198,
                      270,
                      -216,
                      1539
                    ],
                    [
                      -52,
                      -243,
                      -54,
                      135,
                      1701
                    ],
                    [
                      70,
                      180,
                      -306,
                      -189,
                      324
                    ],
                    [
                      -70,
                      -63,
                      270,
                      -216,
                      -162
                    ],
                    [
                      52,
                      -27,
                      -162,
                      54,
                      0
                    ],
                    [
                      -28,
                      36,
                      -18,
                      0,
                      0
                    ],
                    [
                      10,
                      -18,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      21,
                      8,
                      -62
                    ],
                    [
                      -24,
                      -114,
                      -56,
                      210
                    ],
                    [
                      72,
                      282,
                      60,
                      81
                    ],
                    [
                      -140,
                      -426,
                      64,
                      -460
                    ],
                    [
                      192,
                      420,
                      -214,
                      84
                    ],
                    [
                      -192,
                      -264,
                      240,
                      180
                    ],
                    [
                      140,
                      93,
                      -124,
                      -38
                    ],
                    [
                      -72,
                      -6,
                      22,
                      0
                    ],
                    [
                      24,
                      -6,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1,
                          -2
                        ],
                        [
                          2,
                          2
                        ],
                        [
                          -2,
                          1
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      96,
                      126,
                      -120,
                      -186
                    ],
                    [
                      -64,
                      -360,
                      -471,
                      84,
                      717
                    ],
                    [
                      168,
                      852,
                      966,
                      168,
                      -42
                    ],
                    [
                      -320,
                      -1416,
                      -1245,
                      -186,
                      -1641
                    ],
                    [
                      464,
                      1728,
                      1002,
                      -264,
                      1110
                    ],
                    [
                      -524,
                      -1572,
                      -408,
                      750,
                      357
                    ],
                    [
                      464,
                      1056,
                      -60,
                      -714,
                      -402
                    ],
                    [
                      -320,
                      -504,
                      177,
                      300,
                      69
                    ],
                    [
                      168,
                      156,
                      -90,
                      -42,
                      0
                    ],
                    [
                      -64,
                      -24,
                      15,
                      0,
                      0
                    ],
                    [
                      16,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      36,
                      54,
                      -108,
                      -243
                    ],
                    [
                      -25,
                      -156,
                      -216,
                      216,
                      405
                    ],
                    [
                      70,
                      348,
                      243,
                      270,
                      2349
                    ],
                    [
                      -130,
                      -504,
                      -135,
                      -162,
                      -1053
                    ],
                    [
                      175,
                      480,
                      -189,
                      216,
                      -243
                    ],
                    [
                      -175,
                      -312,
                      243,
                      270,
                      81
                    ],
                    [
                      130,
                      108,
                      -189,
                      -54,
                      0
                    ],
                    [
                      -70,
                      -12,
                      27,
                      0,
                      0
                    ],
                    [
                      25,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT2"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      3,
                      -9
                    ],
                    [
                      -6,
                      -21,
                      27
                    ],
                    [
                      10,
                      27,
                      27
                    ],
                    [
                      -10,
                      -24,
                      -9
                    ],
                    [
                      6,
                      6,
                      0
                    ],
                    [
                      -2,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          3
                        ],
                        [
                          -1,
                          3
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      0,
                      [
                        0,
                        [
                          1,
                          0,
                          3
                        ],
                        [
                          1,
                          0,
                          3
                        ]
                      ]
                    ],
                    [
                      1,
                      0,
                      [
                        0,
                        [
                          1,
                          0,
                          3
                        ],
                        [
                          1,
                          0,
                          3
                        ]
                      ]
                    ]
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          5
                        ],
                        [
                          1,
                          3,
                          5
                        ]
                      ],
                      5
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          5
                        ],
                        [
                          1,
                          3,
                          5
                        ]
                      ],
                      5
                    ]
                  ]
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      0,
                      [
                        0,
                        [
                          1,
                          0,
                          3
                        ],
                        [
                          1,
                          0,
                          3
                        ]
                      ]
                    ],
                    [
                      1,
                      0,
                      [
                        0,
                        [
                          1,
                          0,
                          3
                        ],
                        [
                          1,
                          0,
                          3
                        ]
                      ]
                    ]
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          14
                        ],
                        [
                          1,
                          3,
                          8
                        ]
                      ],
                      5
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          8
                        ],
                        3
                      ],
                      5
                    ]
                  ]
                ]
              ],
              5
            ],
            [
              1,
              [
                0,
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      3,
                      2
                    ],
                    [
                      1,
                      3,
                      1
                    ]
                  ]
                ],
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      3,
                      1
                    ],
                    [
                      1,
                      3,
                      1
                    ]
                  ]
                ]
              ],
              1
            ]
          ],
          "statistics": {
            "nodes": 101,
            "leaves": 51,
            "maxdepth": 8
          }
        }
      ]
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "charts": [
        {
          "chart": "slope",
          "witnesses": [
            {
              "pair": [
                "LV2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -135,
                          0,
                          120,
                          80,
                          16
                        ],
                        [
                          135,
                          0,
                          -360,
                          -320,
                          -80
                        ],
                        [
                          1080,
                          0,
                          360,
                          680,
                          224
                        ],
                        [
                          1080,
                          0,
                          -120,
                          -920,
                          -416
                        ],
                        [
                          135,
                          0,
                          -360,
                          800,
                          560
                        ],
                        [
                          -135,
                          0,
                          360,
                          -440,
                          -560
                        ],
                        [
                          0,
                          0,
                          -240,
                          80,
                          416
                        ],
                        [
                          0,
                          0,
                          0,
                          40,
                          -224
                        ],
                        [
                          0,
                          0,
                          0,
                          -40,
                          80
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          -16
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      360,
                      0,
                      -540,
                      -384,
                      -80
                    ],
                    [
                      -1440,
                      0,
                      3240,
                      2688,
                      640
                    ],
                    [
                      360,
                      0,
                      -8100,
                      -9024,
                      -2560
                    ],
                    [
                      3960,
                      0,
                      10800,
                      19200,
                      6720
                    ],
                    [
                      -3690,
                      0,
                      -6480,
                      -28416,
                      -12800
                    ],
                    [
                      -900,
                      0,
                      -3240,
                      30144,
                      18560
                    ],
                    [
                      1170,
                      0,
                      10260,
                      -22656,
                      -20960
                    ],
                    [
                      180,
                      0,
                      -9720,
                      11136,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4860,
                      -2496,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -1080,
                      -768,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      768,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -792,
                      -1080,
                      1296,
                      2016,
                      640
                    ],
                    [
                      36,
                      1512,
                      -2808,
                      -6720,
                      -2560
                    ],
                    [
                      2664,
                      432,
                      2160,
                      14112,
                      6720
                    ],
                    [
                      -1908,
                      -3672,
                      2592,
                      -20448,
                      -12800
                    ],
                    [
                      -1548,
                      4968,
                      -9072,
                      20928,
                      18560
                    ],
                    [
                      1170,
                      -3240,
                      11880,
                      -14688,
                      -20960
                    ],
                    [
                      180,
                      864,
                      -9072,
                      6048,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4104,
                      -192,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -864,
                      -1440,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      864,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -9
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -27,
                          18,
                          28,
                          8
                        ],
                        [
                          36,
                          -60,
                          -96,
                          -32
                        ],
                        [
                          135,
                          12,
                          156,
                          72
                        ],
                        [
                          54,
                          18,
                          -160,
                          -104
                        ],
                        [
                          -18,
                          -60,
                          84,
                          104
                        ],
                        [
                          0,
                          12,
                          -24,
                          -72
                        ],
                        [
                          0,
                          0,
                          -8,
                          32
                        ],
                        [
                          0,
                          0,
                          0,
                          -8
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          3,
                          2
                        ],
                        [
                          0,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -81,
                          -18,
                          84,
                          40
                        ],
                        [
                          81,
                          36,
                          -252,
                          -160
                        ],
                        [
                          864,
                          -324,
                          324,
                          360
                        ],
                        [
                          0,
                          306,
                          -228,
                          -520
                        ],
                        [
                          0,
                          -288,
                          -36,
                          520
                        ],
                        [
                          0,
                          0,
                          108,
                          -360
                        ],
                        [
                          0,
                          0,
                          -96,
                          160
                        ],
                        [
                          0,
                          0,
                          0,
                          -40
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -954,
                      -1080,
                      1512,
                      2112,
                      640
                    ],
                    [
                      765,
                      1404,
                      -4212,
                      -7392,
                      -2560
                    ],
                    [
                      2502,
                      432,
                      6264,
                      16416,
                      6720
                    ],
                    [
                      -3933,
                      -2592,
                      -4644,
                      -25536,
                      -12800
                    ],
                    [
                      558,
                      2268,
                      -648,
                      28896,
                      18560
                    ],
                    [
                      1089,
                      108,
                      5400,
                      -23904,
                      -20960
                    ],
                    [
                      -306,
                      -1512,
                      -6048,
                      14016,
                      18560
                    ],
                    [
                      36,
                      864,
                      3564,
                      -5280,
                      -12800
                    ],
                    [
                      0,
                      -108,
                      -1080,
                      864,
                      6720
                    ],
                    [
                      0,
                      0,
                      108,
                      192,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -405,
                      0,
                      540,
                      384,
                      80
                    ],
                    [
                      405,
                      0,
                      -1620,
                      -1536,
                      -400
                    ],
                    [
                      3240,
                      0,
                      1620,
                      3264,
                      1120
                    ],
                    [
                      0,
                      0,
                      -540,
                      -4416,
                      -2080
                    ],
                    [
                      0,
                      0,
                      -1620,
                      3840,
                      2800
                    ],
                    [
                      0,
                      0,
                      1620,
                      -2112,
                      -2800
                    ],
                    [
                      0,
                      0,
                      -1080,
                      384,
                      2080
                    ],
                    [
                      0,
                      0,
                      0,
                      192,
                      -1120
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -1058,
                      0,
                      2700,
                      2640,
                      976,
                      128
                    ],
                    [
                      4090,
                      0,
                      -17280,
                      -19968,
                      -8544,
                      -1280
                    ],
                    [
                      345,
                      0,
                      44820,
                      69840,
                      36512,
                      6400
                    ],
                    [
                      -12780,
                      0,
                      -57240,
                      -148656,
                      -100672,
                      -21120
                    ],
                    [
                      4875,
                      0,
                      21600,
                      207744,
                      198528,
                      51200
                    ],
                    [
                      14190,
                      0,
                      46440,
                      -183312,
                      -293120,
                      -96256
                    ],
                    [
                      -5700,
                      0,
                      -83700,
                      69264,
                      329184,
                      144640
                    ],
                    [
                      -7920,
                      0,
                      56160,
                      59904,
                      -278208,
                      -176640
                    ],
                    [
                      2505,
                      0,
                      -2700,
                      -119952,
                      167616,
                      176640
                    ],
                    [
                      1810,
                      0,
                      -23760,
                      97392,
                      -58688,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      17280,
                      -44160,
                      -4224,
                      96256
                    ],
                    [
                      0,
                      0,
                      -4320,
                      8784,
                      19712,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      1248,
                      -12592,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4128,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      117,
                      162,
                      -108,
                      -168,
                      -48
                    ],
                    [
                      -630,
                      -864,
                      792,
                      1248,
                      384
                    ],
                    [
                      927,
                      1188,
                      -2268,
                      -4416,
                      -1536
                    ],
                    [
                      1530,
                      270,
                      3456,
                      9912,
                      4032
                    ],
                    [
                      -3933,
                      -2106,
                      -2664,
                      -15600,
                      -7680
                    ],
                    [
                      1530,
                      1944,
                      -216,
                      17904,
                      11136
                    ],
                    [
                      927,
                      0,
                      2916,
                      -15096,
                      -12576
                    ],
                    [
                      -630,
                      -1242,
                      -3384,
                      9120,
                      11136
                    ],
                    [
                      117,
                      756,
                      2052,
                      -3648,
                      -7680
                    ],
                    [
                      0,
                      -108,
                      -648,
                      744,
                      4032
                    ],
                    [
                      0,
                      0,
                      72,
                      48,
                      -1536
                    ],
                    [
                      0,
                      0,
                      0,
                      -48,
                      384
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -48
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -248,
                      -432,
                      216,
                      864,
                      592,
                      128
                    ],
                    [
                      526,
                      1944,
                      -864,
                      -6048,
                      -5088,
                      -1280
                    ],
                    [
                      2613,
                      -1080,
                      -648,
                      18048,
                      21152,
                      6400
                    ],
                    [
                      -4356,
                      -6696,
                      8640,
                      -27552,
                      -56128,
                      -21120
                    ],
                    [
                      -7923,
                      12960,
                      -18144,
                      11424,
                      104832,
                      51200
                    ],
                    [
                      15810,
                      -4536,
                      12528,
                      44544,
                      -142592,
                      -96256
                    ],
                    [
                      132,
                      -13176,
                      16632,
                      -117408,
                      139488,
                      144640
                    ],
                    [
                      -10512,
                      21384,
                      -50976,
                      157728,
                      -88512,
                      -176640
                    ],
                    [
                      2505,
                      -13824,
                      61560,
                      -137856,
                      17088,
                      176640
                    ],
                    [
                      1810,
                      3456,
                      -43632,
                      79392,
                      35008,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      18144,
                      -26400,
                      -48768,
                      96256
                    ],
                    [
                      0,
                      0,
                      -3456,
                      1536,
                      35072,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      2496,
                      -16048,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4512,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -24,
                      -240,
                      288,
                      672,
                      256
                    ],
                    [
                      -12,
                      276,
                      -480,
                      -2208,
                      -1024
                    ],
                    [
                      120,
                      336,
                      -240,
                      4512,
                      2688
                    ],
                    [
                      384,
                      -1452,
                      2256,
                      -6240,
                      -5120
                    ],
                    [
                      -996,
                      2172,
                      -4416,
                      5856,
                      7424
                    ],
                    [
                      438,
                      -1848,
                      4848,
                      -3360,
                      -8384
                    ],
                    [
                      84,
                      948,
                      -3264,
                      480,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      1248,
                      1056,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -144,
                      -1056,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      480,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      168,
                      -168,
                      -372,
                      -192,
                      -32
                    ],
                    [
                      -672,
                      840,
                      2232,
                      1344,
                      256
                    ],
                    [
                      312,
                      -1236,
                      -5772,
                      -4512,
                      -1024
                    ],
                    [
                      1416,
                      -96,
                      8400,
                      9600,
                      2688
                    ],
                    [
                      -1398,
                      2220,
                      -6816,
                      -14208,
                      -5120
                    ],
                    [
                      -348,
                      -2796,
                      1416,
                      15072,
                      7424
                    ],
                    [
                      438,
                      1392,
                      3228,
                      -11328,
                      -8384
                    ],
                    [
                      84,
                      84,
                      -3912,
                      5568,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      2004,
                      -1248,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -360,
                      -384,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      384,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -162,
                          216,
                          144,
                          -48,
                          -32
                        ],
                        [
                          0,
                          -432,
                          -216,
                          288,
                          160
                        ],
                        [
                          891,
                          -540,
                          108,
                          -744,
                          -448
                        ],
                        [
                          1053,
                          324,
                          180,
                          1272,
                          832
                        ],
                        [
                          243,
                          -432,
                          -324,
                          -1440,
                          -1120
                        ],
                        [
                          -81,
                          -540,
                          108,
                          1176,
                          1120
                        ],
                        [
                          0,
                          108,
                          36,
                          -624,
                          -832
                        ],
                        [
                          0,
                          0,
                          -108,
                          216,
                          448
                        ],
                        [
                          0,
                          0,
                          0,
                          -24,
                          -160
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          32
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -62,
                      16,
                      84,
                      32
                    ],
                    [
                      210,
                      -112,
                      -456,
                      -192
                    ],
                    [
                      81,
                      120,
                      1128,
                      576
                    ],
                    [
                      -460,
                      128,
                      -1704,
                      -1120
                    ],
                    [
                      84,
                      -428,
                      1680,
                      1536
                    ],
                    [
                      180,
                      480,
                      -1056,
                      -1536
                    ],
                    [
                      -38,
                      -248,
                      372,
                      1120
                    ],
                    [
                      0,
                      44,
                      -24,
                      -576
                    ],
                    [
                      0,
                      0,
                      -24,
                      192
                    ],
                    [
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -2
                        ],
                        [
                          2,
                          4
                        ],
                        [
                          1,
                          -4
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -243,
                          -216,
                          216,
                          288,
                          80
                        ],
                        [
                          405,
                          432,
                          -864,
                          -1248,
                          -400
                        ],
                        [
                          2349,
                          540,
                          972,
                          2784,
                          1120
                        ],
                        [
                          -1053,
                          -324,
                          -540,
                          -4032,
                          -2080
                        ],
                        [
                          -243,
                          432,
                          -756,
                          3840,
                          2800
                        ],
                        [
                          81,
                          540,
                          972,
                          -2496,
                          -2800
                        ],
                        [
                          0,
                          -108,
                          -756,
                          864,
                          2080
                        ],
                        [
                          0,
                          0,
                          108,
                          -96,
                          -1120
                        ],
                        [
                          0,
                          0,
                          0,
                          -96,
                          400
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          -80
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -186,
                      -240,
                      504,
                      768,
                      256
                    ],
                    [
                      717,
                      168,
                      -1884,
                      -2880,
                      -1024
                    ],
                    [
                      -42,
                      336,
                      3864,
                      6816,
                      2688
                    ],
                    [
                      -1641,
                      -372,
                      -4980,
                      -11328,
                      -5120
                    ],
                    [
                      1110,
                      -528,
                      4008,
                      13824,
                      7424
                    ],
                    [
                      357,
                      1500,
                      -1632,
                      -12576,
                      -8384
                    ],
                    [
                      -402,
                      -1428,
                      -240,
                      8448,
                      7424
                    ],
                    [
                      69,
                      600,
                      708,
                      -4032,
                      -5120
                    ],
                    [
                      0,
                      -84,
                      -360,
                      1248,
                      2688
                    ],
                    [
                      0,
                      0,
                      60,
                      -192,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -162,
                      -162,
                      108,
                      168,
                      48
                    ],
                    [
                      324,
                      378,
                      -468,
                      -744,
                      -240
                    ],
                    [
                      1701,
                      432,
                      540,
                      1680,
                      672
                    ],
                    [
                      -1701,
                      -270,
                      -324,
                      -2472,
                      -1248
                    ],
                    [
                      -324,
                      378,
                      -396,
                      2400,
                      1680
                    ],
                    [
                      162,
                      432,
                      540,
                      -1608,
                      -1680
                    ],
                    [
                      0,
                      -108,
                      -432,
                      600,
                      1248
                    ],
                    [
                      0,
                      0,
                      72,
                      -96,
                      -672
                    ],
                    [
                      0,
                      0,
                      0,
                      -48,
                      240
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -48
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": 4,
          "statistics": {
            "nodes": 1,
            "leaves": 1,
            "maxdepth": 0
          }
        },
        {
          "chart": "inverse",
          "witnesses": [
            {
              "pair": [
                "LV2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3,
                      -30,
                      -90,
                      0,
                      405
                    ],
                    [
                      15,
                      120,
                      270,
                      0,
                      -405
                    ],
                    [
                      -42,
                      -255,
                      -270,
                      0,
                      -3240
                    ],
                    [
                      78,
                      345,
                      90,
                      0,
                      -3240
                    ],
                    [
                      -105,
                      -300,
                      270,
                      0,
                      -405
                    ],
                    [
                      105,
                      165,
                      -270,
                      0,
                      405
                    ],
                    [
                      -78,
                      -30,
                      180,
                      0,
                      0
                    ],
                    [
                      42,
                      -15,
                      0,
                      0,
                      0
                    ],
                    [
                      -15,
                      15,
                      0,
                      0,
                      0
                    ],
                    [
                      3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -48,
                      -135,
                      0,
                      360
                    ],
                    [
                      40,
                      336,
                      810,
                      0,
                      -1440
                    ],
                    [
                      -160,
                      -1128,
                      -2025,
                      0,
                      360
                    ],
                    [
                      420,
                      2400,
                      2700,
                      0,
                      3960
                    ],
                    [
                      -800,
                      -3552,
                      -1620,
                      0,
                      -3690
                    ],
                    [
                      1160,
                      3768,
                      -810,
                      0,
                      -900
                    ],
                    [
                      -1310,
                      -2832,
                      2565,
                      0,
                      1170
                    ],
                    [
                      1160,
                      1392,
                      -2430,
                      0,
                      180
                    ],
                    [
                      -800,
                      -312,
                      1215,
                      0,
                      -45
                    ],
                    [
                      420,
                      -96,
                      -270,
                      0,
                      0
                    ],
                    [
                      -160,
                      96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      252,
                      324,
                      -540,
                      -792
                    ],
                    [
                      -160,
                      -840,
                      -702,
                      756,
                      36
                    ],
                    [
                      420,
                      1764,
                      540,
                      216,
                      2664
                    ],
                    [
                      -800,
                      -2556,
                      648,
                      -1836,
                      -1908
                    ],
                    [
                      1160,
                      2616,
                      -2268,
                      2484,
                      -1548
                    ],
                    [
                      -1310,
                      -1836,
                      2970,
                      -1620,
                      1170
                    ],
                    [
                      1160,
                      756,
                      -2268,
                      432,
                      180
                    ],
                    [
                      -800,
                      -24,
                      1026,
                      0,
                      -45
                    ],
                    [
                      420,
                      -180,
                      -216,
                      0,
                      0
                    ],
                    [
                      -160,
                      108,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -9,
                      -63,
                      -81,
                      243
                    ],
                    [
                      36,
                      216,
                      270,
                      -324
                    ],
                    [
                      -81,
                      -351,
                      -54,
                      -1215
                    ],
                    [
                      117,
                      360,
                      -81,
                      -486
                    ],
                    [
                      -117,
                      -189,
                      270,
                      162
                    ],
                    [
                      81,
                      54,
                      -54,
                      0
                    ],
                    [
                      -36,
                      18,
                      0,
                      0
                    ],
                    [
                      9,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      21,
                      -9,
                      -81
                    ],
                    [
                      -20,
                      -63,
                      18,
                      81
                    ],
                    [
                      45,
                      81,
                      -162,
                      864
                    ],
                    [
                      -65,
                      -57,
                      153,
                      0
                    ],
                    [
                      65,
                      -9,
                      -144,
                      0
                    ],
                    [
                      -45,
                      27,
                      0,
                      0
                    ],
                    [
                      20,
                      -24,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          3
                        ],
                        [
                          -1,
                          0
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      264,
                      378,
                      -540,
                      -954
                    ],
                    [
                      -160,
                      -924,
                      -1053,
                      702,
                      765
                    ],
                    [
                      420,
                      2052,
                      1566,
                      216,
                      2502
                    ],
                    [
                      -800,
                      -3192,
                      -1161,
                      -1296,
                      -3933
                    ],
                    [
                      1160,
                      3612,
                      -162,
                      1134,
                      558
                    ],
                    [
                      -1310,
                      -2988,
                      1350,
                      54,
                      1089
                    ],
                    [
                      1160,
                      1752,
                      -1512,
                      -756,
                      -306
                    ],
                    [
                      -800,
                      -660,
                      891,
                      432,
                      36
                    ],
                    [
                      420,
                      108,
                      -270,
                      -54,
                      0
                    ],
                    [
                      -160,
                      24,
                      27,
                      0,
                      0
                    ],
                    [
                      40,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      48,
                      135,
                      0,
                      -405
                    ],
                    [
                      -25,
                      -192,
                      -405,
                      0,
                      405
                    ],
                    [
                      70,
                      408,
                      405,
                      0,
                      3240
                    ],
                    [
                      -130,
                      -552,
                      -135,
                      0,
                      0
                    ],
                    [
                      175,
                      480,
                      -405,
                      0,
                      0
                    ],
                    [
                      -175,
                      -264,
                      405,
                      0,
                      0
                    ],
                    [
                      130,
                      48,
                      -270,
                      0,
                      0
                    ],
                    [
                      -70,
                      24,
                      0,
                      0,
                      0
                    ],
                    [
                      25,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      61,
                      330,
                      675,
                      0,
                      -1058
                    ],
                    [
                      -40,
                      -534,
                      -2496,
                      -4320,
                      0,
                      4090
                    ],
                    [
                      200,
                      2282,
                      8730,
                      11205,
                      0,
                      345
                    ],
                    [
                      -660,
                      -6292,
                      -18582,
                      -14310,
                      0,
                      -12780
                    ],
                    [
                      1600,
                      12408,
                      25968,
                      5400,
                      0,
                      4875
                    ],
                    [
                      -3008,
                      -18320,
                      -22914,
                      11610,
                      0,
                      14190
                    ],
                    [
                      4520,
                      20574,
                      8658,
                      -20925,
                      0,
                      -5700
                    ],
                    [
                      -5520,
                      -17388,
                      7488,
                      14040,
                      0,
                      -7920
                    ],
                    [
                      5520,
                      10476,
                      -14994,
                      -675,
                      0,
                      2505
                    ],
                    [
                      -4520,
                      -3668,
                      12174,
                      -5940,
                      0,
                      1810
                    ],
                    [
                      3008,
                      -264,
                      -5520,
                      4320,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      1232,
                      1098,
                      -1080,
                      0,
                      0
                    ],
                    [
                      660,
                      -787,
                      156,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      258,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3,
                      -21,
                      -27,
                      81,
                      117
                    ],
                    [
                      24,
                      156,
                      198,
                      -432,
                      -630
                    ],
                    [
                      -96,
                      -552,
                      -567,
                      594,
                      927
                    ],
                    [
                      252,
                      1239,
                      864,
                      135,
                      1530
                    ],
                    [
                      -480,
                      -1950,
                      -666,
                      -1053,
                      -3933
                    ],
                    [
                      696,
                      2238,
                      -54,
                      972,
                      1530
                    ],
                    [
                      -786,
                      -1887,
                      729,
                      0,
                      927
                    ],
                    [
                      696,
                      1140,
                      -846,
                      -621,
                      -630
                    ],
                    [
                      -480,
                      -456,
                      513,
                      378,
                      117
                    ],
                    [
                      252,
                      93,
                      -162,
                      -54,
                      0
                    ],
                    [
                      -96,
                      6,
                      18,
                      0,
                      0
                    ],
                    [
                      24,
                      -6,
                      0,
                      0,
                      0
                    ],
                    [
                      -3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      37,
                      108,
                      54,
                      -216,
                      -248
                    ],
                    [
                      -40,
                      -318,
                      -756,
                      -216,
                      972,
                      526
                    ],
                    [
                      200,
                      1322,
                      2256,
                      -162,
                      -540,
                      2613
                    ],
                    [
                      -660,
                      -3508,
                      -3444,
                      2160,
                      -3348,
                      -4356
                    ],
                    [
                      1600,
                      6552,
                      1428,
                      -4536,
                      6480,
                      -7923
                    ],
                    [
                      -3008,
                      -8912,
                      5568,
                      3132,
                      -2268,
                      15810
                    ],
                    [
                      4520,
                      8718,
                      -14676,
                      4158,
                      -6588,
                      132
                    ],
                    [
                      -5520,
                      -5532,
                      19716,
                      -12744,
                      10692,
                      -10512
                    ],
                    [
                      5520,
                      1068,
                      -17232,
                      15390,
                      -6912,
                      2505
                    ],
                    [
                      -4520,
                      2188,
                      9924,
                      -10908,
                      1728,
                      1810
                    ],
                    [
                      3008,
                      -3048,
                      -3300,
                      4536,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      2192,
                      192,
                      -864,
                      0,
                      0
                    ],
                    [
                      660,
                      -1003,
                      312,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      282,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      84,
                      72,
                      -120,
                      -24
                    ],
                    [
                      -64,
                      -276,
                      -120,
                      138,
                      -12
                    ],
                    [
                      168,
                      564,
                      -60,
                      168,
                      120
                    ],
                    [
                      -320,
                      -780,
                      564,
                      -726,
                      384
                    ],
                    [
                      464,
                      732,
                      -1104,
                      1086,
                      -996
                    ],
                    [
                      -524,
                      -420,
                      1212,
                      -924,
                      438
                    ],
                    [
                      464,
                      60,
                      -816,
                      474,
                      84
                    ],
                    [
                      -320,
                      132,
                      312,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -132,
                      -36,
                      12,
                      0
                    ],
                    [
                      -64,
                      60,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -24,
                      -93,
                      -84,
                      168
                    ],
                    [
                      16,
                      168,
                      558,
                      420,
                      -672
                    ],
                    [
                      -64,
                      -564,
                      -1443,
                      -618,
                      312
                    ],
                    [
                      168,
                      1200,
                      2100,
                      -48,
                      1416
                    ],
                    [
                      -320,
                      -1776,
                      -1704,
                      1110,
                      -1398
                    ],
                    [
                      464,
                      1884,
                      354,
                      -1398,
                      -348
                    ],
                    [
                      -524,
                      -1416,
                      807,
                      696,
                      438
                    ],
                    [
                      464,
                      696,
                      -978,
                      42,
                      84
                    ],
                    [
                      -320,
                      -156,
                      501,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -48,
                      -90,
                      12,
                      0
                    ],
                    [
                      -64,
                      48,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      6,
                      -36,
                      -108,
                      162
                    ],
                    [
                      -10,
                      -36,
                      54,
                      216,
                      0
                    ],
                    [
                      28,
                      93,
                      -27,
                      270,
                      -891
                    ],
                    [
                      -52,
                      -159,
                      -45,
                      -162,
                      -1053
                    ],
                    [
                      70,
                      180,
                      81,
                      216,
                      -243
                    ],
                    [
                      -70,
                      -147,
                      -27,
                      270,
                      81
                    ],
                    [
                      52,
                      78,
                      -9,
                      -54,
                      0
                    ],
                    [
                      -28,
                      -27,
                      27,
                      0,
                      0
                    ],
                    [
                      10,
                      3,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      21,
                      8,
                      -62
                    ],
                    [
                      -24,
                      -114,
                      -56,
                      210
                    ],
                    [
                      72,
                      282,
                      60,
                      81
                    ],
                    [
                      -140,
                      -426,
                      64,
                      -460
                    ],
                    [
                      192,
                      420,
                      -214,
                      84
                    ],
                    [
                      -192,
                      -264,
                      240,
                      180
                    ],
                    [
                      140,
                      93,
                      -124,
                      -38
                    ],
                    [
                      -72,
                      -6,
                      22,
                      0
                    ],
                    [
                      24,
                      -6,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1,
                          -2
                        ],
                        [
                          2,
                          2
                        ],
                        [
                          -2,
                          1
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      5,
                      36,
                      54,
                      -108,
                      -243
                    ],
                    [
                      -25,
                      -156,
                      -216,
                      216,
                      405
                    ],
                    [
                      70,
                      348,
                      243,
                      270,
                      2349
                    ],
                    [
                      -130,
                      -504,
                      -135,
                      -162,
                      -1053
                    ],
                    [
                      175,
                      480,
                      -189,
                      216,
                      -243
                    ],
                    [
                      -175,
                      -312,
                      243,
                      270,
                      81
                    ],
                    [
                      130,
                      108,
                      -189,
                      -54,
                      0
                    ],
                    [
                      -70,
                      -12,
                      27,
                      0,
                      0
                    ],
                    [
                      25,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      96,
                      126,
                      -120,
                      -186
                    ],
                    [
                      -64,
                      -360,
                      -471,
                      84,
                      717
                    ],
                    [
                      168,
                      852,
                      966,
                      168,
                      -42
                    ],
                    [
                      -320,
                      -1416,
                      -1245,
                      -186,
                      -1641
                    ],
                    [
                      464,
                      1728,
                      1002,
                      -264,
                      1110
                    ],
                    [
                      -524,
                      -1572,
                      -408,
                      750,
                      357
                    ],
                    [
                      464,
                      1056,
                      -60,
                      -714,
                      -402
                    ],
                    [
                      -320,
                      -504,
                      177,
                      300,
                      69
                    ],
                    [
                      168,
                      156,
                      -90,
                      -42,
                      0
                    ],
                    [
                      -64,
                      -24,
                      15,
                      0,
                      0
                    ],
                    [
                      16,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HV1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      3,
                      21,
                      27,
                      -81,
                      -162
                    ],
                    [
                      -15,
                      -93,
                      -117,
                      189,
                      324
                    ],
                    [
                      42,
                      210,
                      135,
                      216,
                      1701
                    ],
                    [
                      -78,
                      -309,
                      -81,
                      -135,
                      -1701
                    ],
                    [
                      105,
                      300,
                      -99,
                      189,
                      -324
                    ],
                    [
                      -105,
                      -201,
                      135,
                      216,
                      162
                    ],
                    [
                      78,
                      75,
                      -108,
                      -54,
                      0
                    ],
                    [
                      -42,
                      -12,
                      18,
                      0,
                      0
                    ],
                    [
                      15,
                      -6,
                      0,
                      0,
                      0
                    ],
                    [
                      -3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          4
                        ],
                        [
                          1,
                          12,
                          4
                        ]
                      ],
                      4
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          4
                        ],
                        [
                          1,
                          12,
                          4
                        ]
                      ],
                      4
                    ]
                  ]
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          14
                        ],
                        [
                          1,
                          12,
                          9
                        ]
                      ],
                      4
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          9
                        ],
                        12
                      ],
                      4
                    ]
                  ]
                ]
              ],
              4
            ],
            [
              1,
              [
                0,
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      12,
                      2
                    ],
                    8
                  ]
                ],
                [
                  1,
                  0,
                  [
                    0,
                    8,
                    [
                      1,
                      3,
                      1
                    ]
                  ]
                ]
              ],
              1
            ]
          ],
          "statistics": {
            "nodes": 61,
            "leaves": 31,
            "maxdepth": 8
          }
        }
      ]
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "charts": [
        {
          "chart": "slope",
          "witnesses": [
            {
              "pair": [
                "LV1",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -135,
                          0,
                          120,
                          80,
                          16
                        ],
                        [
                          135,
                          0,
                          -360,
                          -320,
                          -80
                        ],
                        [
                          1080,
                          0,
                          360,
                          680,
                          224
                        ],
                        [
                          0,
                          0,
                          -120,
                          -920,
                          -416
                        ],
                        [
                          0,
                          0,
                          -360,
                          800,
                          560
                        ],
                        [
                          0,
                          0,
                          360,
                          -440,
                          -560
                        ],
                        [
                          0,
                          0,
                          -240,
                          80,
                          416
                        ],
                        [
                          0,
                          0,
                          0,
                          40,
                          -224
                        ],
                        [
                          0,
                          0,
                          0,
                          -40,
                          80
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          -16
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      360,
                      0,
                      -540,
                      -384,
                      -80
                    ],
                    [
                      -1440,
                      0,
                      3240,
                      2688,
                      640
                    ],
                    [
                      360,
                      0,
                      -8100,
                      -9024,
                      -2560
                    ],
                    [
                      3960,
                      0,
                      10800,
                      19200,
                      6720
                    ],
                    [
                      -3690,
                      0,
                      -6480,
                      -28416,
                      -12800
                    ],
                    [
                      -900,
                      0,
                      -3240,
                      30144,
                      18560
                    ],
                    [
                      1170,
                      0,
                      10260,
                      -22656,
                      -20960
                    ],
                    [
                      180,
                      0,
                      -9720,
                      11136,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4860,
                      -2496,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -1080,
                      -768,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      768,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -792,
                      -1080,
                      1296,
                      2016,
                      640
                    ],
                    [
                      36,
                      1512,
                      -2808,
                      -6720,
                      -2560
                    ],
                    [
                      2664,
                      432,
                      2160,
                      14112,
                      6720
                    ],
                    [
                      -1908,
                      -3672,
                      2592,
                      -20448,
                      -12800
                    ],
                    [
                      -1548,
                      4968,
                      -9072,
                      20928,
                      18560
                    ],
                    [
                      1170,
                      -3240,
                      11880,
                      -14688,
                      -20960
                    ],
                    [
                      180,
                      864,
                      -9072,
                      6048,
                      18560
                    ],
                    [
                      -45,
                      0,
                      4104,
                      -192,
                      -12800
                    ],
                    [
                      0,
                      0,
                      -864,
                      -1440,
                      6720
                    ],
                    [
                      0,
                      0,
                      0,
                      864,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -45
                    ],
                    [
                      135
                    ],
                    [
                      1350
                    ],
                    [
                      -2925
                    ],
                    [
                      1350
                    ],
                    [
                      135
                    ],
                    [
                      -45
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -248,
                      -432,
                      216,
                      864,
                      592,
                      128
                    ],
                    [
                      526,
                      1944,
                      -864,
                      -6048,
                      -5088,
                      -1280
                    ],
                    [
                      2613,
                      -1080,
                      -648,
                      18048,
                      21152,
                      6400
                    ],
                    [
                      -4356,
                      -6696,
                      8640,
                      -27552,
                      -56128,
                      -21120
                    ],
                    [
                      -7923,
                      12960,
                      -18144,
                      11424,
                      104832,
                      51200
                    ],
                    [
                      15810,
                      -4536,
                      12528,
                      44544,
                      -142592,
                      -96256
                    ],
                    [
                      132,
                      -13176,
                      16632,
                      -117408,
                      139488,
                      144640
                    ],
                    [
                      -10512,
                      21384,
                      -50976,
                      157728,
                      -88512,
                      -176640
                    ],
                    [
                      2505,
                      -13824,
                      61560,
                      -137856,
                      17088,
                      176640
                    ],
                    [
                      1810,
                      3456,
                      -43632,
                      79392,
                      35008,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      18144,
                      -26400,
                      -48768,
                      96256
                    ],
                    [
                      0,
                      0,
                      -3456,
                      1536,
                      35072,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      2496,
                      -16048,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4512,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -1058,
                      0,
                      2700,
                      2640,
                      976,
                      128
                    ],
                    [
                      4090,
                      0,
                      -17280,
                      -19968,
                      -8544,
                      -1280
                    ],
                    [
                      345,
                      0,
                      44820,
                      69840,
                      36512,
                      6400
                    ],
                    [
                      -12780,
                      0,
                      -57240,
                      -148656,
                      -100672,
                      -21120
                    ],
                    [
                      4875,
                      0,
                      21600,
                      207744,
                      198528,
                      51200
                    ],
                    [
                      14190,
                      0,
                      46440,
                      -183312,
                      -293120,
                      -96256
                    ],
                    [
                      -5700,
                      0,
                      -83700,
                      69264,
                      329184,
                      144640
                    ],
                    [
                      -7920,
                      0,
                      56160,
                      59904,
                      -278208,
                      -176640
                    ],
                    [
                      2505,
                      0,
                      -2700,
                      -119952,
                      167616,
                      176640
                    ],
                    [
                      1810,
                      0,
                      -23760,
                      97392,
                      -58688,
                      -144640
                    ],
                    [
                      -362,
                      0,
                      17280,
                      -44160,
                      -4224,
                      96256
                    ],
                    [
                      0,
                      0,
                      -4320,
                      8784,
                      19712,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      1248,
                      -12592,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -768,
                      4128,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -608,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -24,
                      -240,
                      288,
                      672,
                      256
                    ],
                    [
                      -12,
                      276,
                      -480,
                      -2208,
                      -1024
                    ],
                    [
                      120,
                      336,
                      -240,
                      4512,
                      2688
                    ],
                    [
                      384,
                      -1452,
                      2256,
                      -6240,
                      -5120
                    ],
                    [
                      -996,
                      2172,
                      -4416,
                      5856,
                      7424
                    ],
                    [
                      438,
                      -1848,
                      4848,
                      -3360,
                      -8384
                    ],
                    [
                      84,
                      948,
                      -3264,
                      480,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      1248,
                      1056,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -144,
                      -1056,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      480,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      168,
                      -168,
                      -372,
                      -192,
                      -32
                    ],
                    [
                      -672,
                      840,
                      2232,
                      1344,
                      256
                    ],
                    [
                      312,
                      -1236,
                      -5772,
                      -4512,
                      -1024
                    ],
                    [
                      1416,
                      -96,
                      8400,
                      9600,
                      2688
                    ],
                    [
                      -1398,
                      2220,
                      -6816,
                      -14208,
                      -5120
                    ],
                    [
                      -348,
                      -2796,
                      1416,
                      15072,
                      7424
                    ],
                    [
                      438,
                      1392,
                      3228,
                      -11328,
                      -8384
                    ],
                    [
                      84,
                      84,
                      -3912,
                      5568,
                      7424
                    ],
                    [
                      -12,
                      -264,
                      2004,
                      -1248,
                      -5120
                    ],
                    [
                      0,
                      24,
                      -360,
                      -384,
                      2688
                    ],
                    [
                      0,
                      0,
                      -48,
                      384,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -243,
                      162,
                      432,
                      216,
                      32
                    ],
                    [
                      243,
                      -324,
                      -1296,
                      -864,
                      -160
                    ],
                    [
                      1215,
                      -486,
                      1620,
                      1872,
                      448
                    ],
                    [
                      0,
                      648,
                      -1080,
                      -2592,
                      -832
                    ],
                    [
                      0,
                      -810,
                      -324,
                      2376,
                      1120
                    ],
                    [
                      0,
                      0,
                      648,
                      -1440,
                      -1120
                    ],
                    [
                      0,
                      0,
                      -540,
                      432,
                      832
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -448
                    ],
                    [
                      0,
                      0,
                      0,
                      -72,
                      160
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      198,
                      216,
                      -216,
                      -288,
                      -80
                    ],
                    [
                      -954,
                      -1080,
                      1512,
                      2112,
                      640
                    ],
                    [
                      765,
                      1404,
                      -4212,
                      -7392,
                      -2560
                    ],
                    [
                      2502,
                      432,
                      6264,
                      16416,
                      6720
                    ],
                    [
                      -3933,
                      -2592,
                      -4644,
                      -25536,
                      -12800
                    ],
                    [
                      558,
                      2268,
                      -648,
                      28896,
                      18560
                    ],
                    [
                      1089,
                      108,
                      5400,
                      -23904,
                      -20960
                    ],
                    [
                      -306,
                      -1512,
                      -6048,
                      14016,
                      18560
                    ],
                    [
                      36,
                      864,
                      3564,
                      -5280,
                      -12800
                    ],
                    [
                      0,
                      -108,
                      -1080,
                      864,
                      6720
                    ],
                    [
                      0,
                      0,
                      108,
                      192,
                      -2560
                    ],
                    [
                      0,
                      0,
                      0,
                      -96,
                      640
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -80
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -27,
                      0,
                      36,
                      16
                    ],
                    [
                      27,
                      0,
                      -108,
                      -64
                    ],
                    [
                      189,
                      -108,
                      144,
                      144
                    ],
                    [
                      0,
                      108,
                      -108,
                      -208
                    ],
                    [
                      0,
                      -108,
                      0,
                      208
                    ],
                    [
                      0,
                      0,
                      36,
                      -144
                    ],
                    [
                      0,
                      0,
                      -36,
                      64
                    ],
                    [
                      0,
                      0,
                      0,
                      -16
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          3,
                          2
                        ],
                        [
                          0,
                          -2
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      162,
                      -216,
                      -144,
                      48,
                      32
                    ],
                    [
                      -162,
                      432,
                      432,
                      -192,
                      -160
                    ],
                    [
                      -648,
                      432,
                      -864,
                      360,
                      448
                    ],
                    [
                      0,
                      -648,
                      1008,
                      -408,
                      -832
                    ],
                    [
                      0,
                      864,
                      -864,
                      192,
                      1120
                    ],
                    [
                      0,
                      0,
                      432,
                      72,
                      -1120
                    ],
                    [
                      0,
                      0,
                      -144,
                      -240,
                      832
                    ],
                    [
                      0,
                      0,
                      0,
                      168,
                      -448
                    ],
                    [
                      0,
                      0,
                      0,
                      -72,
                      160
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -162,
                          216,
                          144,
                          -48,
                          -32
                        ],
                        [
                          0,
                          -432,
                          -216,
                          288,
                          160
                        ],
                        [
                          891,
                          -540,
                          108,
                          -744,
                          -448
                        ],
                        [
                          1053,
                          324,
                          180,
                          1272,
                          832
                        ],
                        [
                          243,
                          -432,
                          -324,
                          -1440,
                          -1120
                        ],
                        [
                          -81,
                          -540,
                          108,
                          1176,
                          1120
                        ],
                        [
                          0,
                          108,
                          36,
                          -624,
                          -832
                        ],
                        [
                          0,
                          0,
                          -108,
                          216,
                          448
                        ],
                        [
                          0,
                          0,
                          0,
                          -24,
                          -160
                        ],
                        [
                          0,
                          0,
                          0,
                          0,
                          32
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -62,
                      16,
                      84,
                      32
                    ],
                    [
                      210,
                      -112,
                      -456,
                      -192
                    ],
                    [
                      81,
                      120,
                      1128,
                      576
                    ],
                    [
                      -460,
                      128,
                      -1704,
                      -1120
                    ],
                    [
                      84,
                      -428,
                      1680,
                      1536
                    ],
                    [
                      180,
                      480,
                      -1056,
                      -1536
                    ],
                    [
                      -38,
                      -248,
                      372,
                      1120
                    ],
                    [
                      0,
                      44,
                      -24,
                      -576
                    ],
                    [
                      0,
                      0,
                      -24,
                      192
                    ],
                    [
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -2
                        ],
                        [
                          2,
                          4
                        ],
                        [
                          1,
                          -4
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P13"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          5,
                          8
                        ],
                        [
                          1,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -1058,
                      0,
                      2700,
                      2640,
                      976,
                      128
                    ],
                    [
                      5290,
                      0,
                      -18900,
                      -21120,
                      -8784,
                      -1280
                    ],
                    [
                      -5610,
                      0,
                      56160,
                      79056,
                      38672,
                      6400
                    ],
                    [
                      -9300,
                      0,
                      -91260,
                      -183792,
                      -110272,
                      -21120
                    ],
                    [
                      22320,
                      0,
                      78300,
                      292416,
                      226368,
                      51200
                    ],
                    [
                      -12192,
                      0,
                      -5400,
                      -326160,
                      -351680,
                      -96256
                    ],
                    [
                      -1170,
                      0,
                      -73980,
                      244944,
                      423264,
                      144640
                    ],
                    [
                      1230,
                      0,
                      96660,
                      -98496,
                      -396768,
                      -176640
                    ],
                    [
                      465,
                      0,
                      -62640,
                      -18576,
                      286176,
                      176640
                    ],
                    [
                      25,
                      0,
                      19980,
                      56496,
                      -152768,
                      -144640
                    ],
                    [
                      -5,
                      0,
                      -540,
                      -38976,
                      54336,
                      96256
                    ],
                    [
                      0,
                      0,
                      -1080,
                      13392,
                      -8128,
                      -51200
                    ],
                    [
                      0,
                      0,
                      0,
                      -1632,
                      -2992,
                      21120
                    ],
                    [
                      0,
                      0,
                      0,
                      -192,
                      1968,
                      -6400
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -368,
                      1280
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      -128
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P13"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          5,
                          8
                        ],
                        [
                          1,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -62,
                      16,
                      84,
                      32
                    ],
                    [
                      186,
                      -64,
                      -420,
                      -192
                    ],
                    [
                      144,
                      -108,
                      948,
                      576
                    ],
                    [
                      -598,
                      548,
                      -1272,
                      -1120
                    ],
                    [
                      285,
                      -836,
                      1032,
                      1536
                    ],
                    [
                      45,
                      684,
                      -408,
                      -1536
                    ],
                    [
                      -5,
                      -260,
                      -60,
                      1120
                    ],
                    [
                      0,
                      20,
                      156,
                      -576
                    ],
                    [
                      0,
                      0,
                      -60,
                      192
                    ],
                    [
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -2
                        ],
                        [
                          2,
                          4
                        ],
                        [
                          1,
                          -4
                        ],
                        [
                          0,
                          2
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      6,
                      48,
                      -48,
                      -96,
                      -32
                    ],
                    [
                      -186,
                      -240,
                      504,
                      768,
                      256
                    ],
                    [
                      717,
                      168,
                      -1884,
                      -2880,
                      -1024
                    ],
                    [
                      -42,
                      336,
                      3864,
                      6816,
                      2688
                    ],
                    [
                      -1641,
                      -372,
                      -4980,
                      -11328,
                      -5120
                    ],
                    [
                      1110,
                      -528,
                      4008,
                      13824,
                      7424
                    ],
                    [
                      357,
                      1500,
                      -1632,
                      -12576,
                      -8384
                    ],
                    [
                      -402,
                      -1428,
                      -240,
                      8448,
                      7424
                    ],
                    [
                      69,
                      600,
                      708,
                      -4032,
                      -5120
                    ],
                    [
                      0,
                      -84,
                      -360,
                      1248,
                      2688
                    ],
                    [
                      0,
                      0,
                      60,
                      -192,
                      -1024
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      256
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -32
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -237,
                      -168,
                      168,
                      192,
                      48
                    ],
                    [
                      948,
                      840,
                      -1008,
                      -1344,
                      -384
                    ],
                    [
                      1122,
                      -1236,
                      2328,
                      4512,
                      1536
                    ],
                    [
                      -6684,
                      -96,
                      -2400,
                      -9600,
                      -4032
                    ],
                    [
                      7917,
                      2220,
                      -336,
                      14208,
                      7680
                    ],
                    [
                      -3588,
                      -2796,
                      4656,
                      -15072,
                      -11136
                    ],
                    [
                      438,
                      1392,
                      -7032,
                      11328,
                      12576
                    ],
                    [
                      84,
                      84,
                      5808,
                      -5568,
                      -11136
                    ],
                    [
                      -12,
                      -264,
                      -2856,
                      1248,
                      7680
                    ],
                    [
                      0,
                      24,
                      720,
                      384,
                      -4032
                    ],
                    [
                      0,
                      0,
                      -48,
                      -384,
                      1536
                    ],
                    [
                      0,
                      0,
                      0,
                      96,
                      -384
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      48
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -5,
                          -4
                        ],
                        [
                          2,
                          8
                        ],
                        [
                          4,
                          -8
                        ],
                        [
                          0,
                          4
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      967,
                      1620,
                      0,
                      -1440,
                      -960,
                      -192
                    ],
                    [
                      -4820,
                      -9720,
                      0,
                      11520,
                      8640,
                      1920
                    ],
                    [
                      -2085,
                      12960,
                      0,
                      -41760,
                      -37920,
                      -9600
                    ],
                    [
                      35820,
                      24300,
                      0,
                      90720,
                      107520,
                      31680
                    ],
                    [
                      -54660,
                      -102060,
                      0,
                      -126720,
                      -218880,
                      -76800
                    ],
                    [
                      16620,
                      155520,
                      0,
                      105120,
                      336000,
                      144384
                    ],
                    [
                      25080,
                      -132840,
                      0,
                      -18720,
                      -397440,
                      -216960
                    ],
                    [
                      -20880,
                      63180,
                      0,
                      -80640,
                      362880,
                      264960
                    ],
                    [
                      2505,
                      -12960,
                      0,
                      128160,
                      -250560,
                      -264960
                    ],
                    [
                      1810,
                      0,
                      0,
                      -108000,
                      122880,
                      216960
                    ],
                    [
                      -362,
                      0,
                      0,
                      57600,
                      -34560,
                      -144384
                    ],
                    [
                      0,
                      0,
                      0,
                      -18720,
                      -1920,
                      76800
                    ],
                    [
                      0,
                      0,
                      0,
                      2880,
                      6720,
                      -31680
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      -2880,
                      9600
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      480,
                      -1920
                    ],
                    [
                      0,
                      0,
                      0,
                      0,
                      0,
                      192
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -9
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -27,
                          18,
                          28,
                          8
                        ],
                        [
                          36,
                          -60,
                          -96,
                          -32
                        ],
                        [
                          135,
                          12,
                          156,
                          72
                        ],
                        [
                          54,
                          18,
                          -160,
                          -104
                        ],
                        [
                          -18,
                          -60,
                          84,
                          104
                        ],
                        [
                          0,
                          12,
                          -24,
                          -72
                        ],
                        [
                          0,
                          0,
                          -8,
                          32
                        ],
                        [
                          0,
                          0,
                          0,
                          -8
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": [
            0,
            [
              1,
              8,
              [
                0,
                10,
                4
              ]
            ],
            1
          ],
          "statistics": {
            "nodes": 7,
            "leaves": 4,
            "maxdepth": 3
          }
        },
        {
          "chart": "inverse",
          "witnesses": [
            {
              "pair": [
                "LV1",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -3,
                      -30,
                      -90,
                      0,
                      405
                    ],
                    [
                      15,
                      120,
                      270,
                      0,
                      -405
                    ],
                    [
                      -42,
                      -255,
                      -270,
                      0,
                      -3240
                    ],
                    [
                      78,
                      345,
                      90,
                      0,
                      0
                    ],
                    [
                      -105,
                      -300,
                      270,
                      0,
                      0
                    ],
                    [
                      105,
                      165,
                      -270,
                      0,
                      0
                    ],
                    [
                      -78,
                      -30,
                      180,
                      0,
                      0
                    ],
                    [
                      42,
                      -15,
                      0,
                      0,
                      0
                    ],
                    [
                      -15,
                      15,
                      0,
                      0,
                      0
                    ],
                    [
                      3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -48,
                      -135,
                      0,
                      360
                    ],
                    [
                      40,
                      336,
                      810,
                      0,
                      -1440
                    ],
                    [
                      -160,
                      -1128,
                      -2025,
                      0,
                      360
                    ],
                    [
                      420,
                      2400,
                      2700,
                      0,
                      3960
                    ],
                    [
                      -800,
                      -3552,
                      -1620,
                      0,
                      -3690
                    ],
                    [
                      1160,
                      3768,
                      -810,
                      0,
                      -900
                    ],
                    [
                      -1310,
                      -2832,
                      2565,
                      0,
                      1170
                    ],
                    [
                      1160,
                      1392,
                      -2430,
                      0,
                      180
                    ],
                    [
                      -800,
                      -312,
                      1215,
                      0,
                      -45
                    ],
                    [
                      420,
                      -96,
                      -270,
                      0,
                      0
                    ],
                    [
                      -160,
                      96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      252,
                      324,
                      -540,
                      -792
                    ],
                    [
                      -160,
                      -840,
                      -702,
                      756,
                      36
                    ],
                    [
                      420,
                      1764,
                      540,
                      216,
                      2664
                    ],
                    [
                      -800,
                      -2556,
                      648,
                      -1836,
                      -1908
                    ],
                    [
                      1160,
                      2616,
                      -2268,
                      2484,
                      -1548
                    ],
                    [
                      -1310,
                      -1836,
                      2970,
                      -1620,
                      1170
                    ],
                    [
                      1160,
                      756,
                      -2268,
                      432,
                      180
                    ],
                    [
                      -800,
                      -24,
                      1026,
                      0,
                      -45
                    ],
                    [
                      420,
                      -180,
                      -216,
                      0,
                      0
                    ],
                    [
                      -160,
                      108,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -45
                    ],
                    [
                      135
                    ],
                    [
                      1350
                    ],
                    [
                      -2925
                    ],
                    [
                      1350
                    ],
                    [
                      135
                    ],
                    [
                      -45
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          1
                        ]
                      ],
                      "exponent": 4
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      37,
                      108,
                      54,
                      -216,
                      -248
                    ],
                    [
                      -40,
                      -318,
                      -756,
                      -216,
                      972,
                      526
                    ],
                    [
                      200,
                      1322,
                      2256,
                      -162,
                      -540,
                      2613
                    ],
                    [
                      -660,
                      -3508,
                      -3444,
                      2160,
                      -3348,
                      -4356
                    ],
                    [
                      1600,
                      6552,
                      1428,
                      -4536,
                      6480,
                      -7923
                    ],
                    [
                      -3008,
                      -8912,
                      5568,
                      3132,
                      -2268,
                      15810
                    ],
                    [
                      4520,
                      8718,
                      -14676,
                      4158,
                      -6588,
                      132
                    ],
                    [
                      -5520,
                      -5532,
                      19716,
                      -12744,
                      10692,
                      -10512
                    ],
                    [
                      5520,
                      1068,
                      -17232,
                      15390,
                      -6912,
                      2505
                    ],
                    [
                      -4520,
                      2188,
                      9924,
                      -10908,
                      1728,
                      1810
                    ],
                    [
                      3008,
                      -3048,
                      -3300,
                      4536,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      2192,
                      192,
                      -864,
                      0,
                      0
                    ],
                    [
                      660,
                      -1003,
                      312,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      282,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      61,
                      330,
                      675,
                      0,
                      -1058
                    ],
                    [
                      -40,
                      -534,
                      -2496,
                      -4320,
                      0,
                      4090
                    ],
                    [
                      200,
                      2282,
                      8730,
                      11205,
                      0,
                      345
                    ],
                    [
                      -660,
                      -6292,
                      -18582,
                      -14310,
                      0,
                      -12780
                    ],
                    [
                      1600,
                      12408,
                      25968,
                      5400,
                      0,
                      4875
                    ],
                    [
                      -3008,
                      -18320,
                      -22914,
                      11610,
                      0,
                      14190
                    ],
                    [
                      4520,
                      20574,
                      8658,
                      -20925,
                      0,
                      -5700
                    ],
                    [
                      -5520,
                      -17388,
                      7488,
                      14040,
                      0,
                      -7920
                    ],
                    [
                      5520,
                      10476,
                      -14994,
                      -675,
                      0,
                      2505
                    ],
                    [
                      -4520,
                      -3668,
                      12174,
                      -5940,
                      0,
                      1810
                    ],
                    [
                      3008,
                      -264,
                      -5520,
                      4320,
                      0,
                      -362
                    ],
                    [
                      -1600,
                      1232,
                      1098,
                      -1080,
                      0,
                      0
                    ],
                    [
                      660,
                      -787,
                      156,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      258,
                      -96,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -38,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      84,
                      72,
                      -120,
                      -24
                    ],
                    [
                      -64,
                      -276,
                      -120,
                      138,
                      -12
                    ],
                    [
                      168,
                      564,
                      -60,
                      168,
                      120
                    ],
                    [
                      -320,
                      -780,
                      564,
                      -726,
                      384
                    ],
                    [
                      464,
                      732,
                      -1104,
                      1086,
                      -996
                    ],
                    [
                      -524,
                      -420,
                      1212,
                      -924,
                      438
                    ],
                    [
                      464,
                      60,
                      -816,
                      474,
                      84
                    ],
                    [
                      -320,
                      132,
                      312,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -132,
                      -36,
                      12,
                      0
                    ],
                    [
                      -64,
                      60,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -24,
                      -93,
                      -84,
                      168
                    ],
                    [
                      16,
                      168,
                      558,
                      420,
                      -672
                    ],
                    [
                      -64,
                      -564,
                      -1443,
                      -618,
                      312
                    ],
                    [
                      168,
                      1200,
                      2100,
                      -48,
                      1416
                    ],
                    [
                      -320,
                      -1776,
                      -1704,
                      1110,
                      -1398
                    ],
                    [
                      464,
                      1884,
                      354,
                      -1398,
                      -348
                    ],
                    [
                      -524,
                      -1416,
                      807,
                      696,
                      438
                    ],
                    [
                      464,
                      696,
                      -978,
                      42,
                      84
                    ],
                    [
                      -320,
                      -156,
                      501,
                      -132,
                      -12
                    ],
                    [
                      168,
                      -48,
                      -90,
                      12,
                      0
                    ],
                    [
                      -64,
                      48,
                      -12,
                      0,
                      0
                    ],
                    [
                      16,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      27,
                      108,
                      81,
                      -243
                    ],
                    [
                      -10,
                      -108,
                      -324,
                      -162,
                      243
                    ],
                    [
                      28,
                      234,
                      405,
                      -243,
                      1215
                    ],
                    [
                      -52,
                      -324,
                      -270,
                      324,
                      0
                    ],
                    [
                      70,
                      297,
                      -81,
                      -405,
                      0
                    ],
                    [
                      -70,
                      -180,
                      162,
                      0,
                      0
                    ],
                    [
                      52,
                      54,
                      -135,
                      0,
                      0
                    ],
                    [
                      -28,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      10,
                      -9,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HV3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -5,
                      -36,
                      -54,
                      108,
                      198
                    ],
                    [
                      40,
                      264,
                      378,
                      -540,
                      -954
                    ],
                    [
                      -160,
                      -924,
                      -1053,
                      702,
                      765
                    ],
                    [
                      420,
                      2052,
                      1566,
                      216,
                      2502
                    ],
                    [
                      -800,
                      -3192,
                      -1161,
                      -1296,
                      -3933
                    ],
                    [
                      1160,
                      3612,
                      -162,
                      1134,
                      558
                    ],
                    [
                      -1310,
                      -2988,
                      1350,
                      54,
                      1089
                    ],
                    [
                      1160,
                      1752,
                      -1512,
                      -756,
                      -306
                    ],
                    [
                      -800,
                      -660,
                      891,
                      432,
                      36
                    ],
                    [
                      420,
                      108,
                      -270,
                      -54,
                      0
                    ],
                    [
                      -160,
                      24,
                      27,
                      0,
                      0
                    ],
                    [
                      40,
                      -12,
                      0,
                      0,
                      0
                    ],
                    [
                      -5,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT1"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      9,
                      0,
                      -27
                    ],
                    [
                      -8,
                      -27,
                      0,
                      27
                    ],
                    [
                      18,
                      36,
                      -54,
                      189
                    ],
                    [
                      -26,
                      -27,
                      54,
                      0
                    ],
                    [
                      26,
                      0,
                      -54,
                      0
                    ],
                    [
                      -18,
                      9,
                      0,
                      0
                    ],
                    [
                      8,
                      -9,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1,
                          3
                        ],
                        [
                          -1,
                          0
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      6,
                      -36,
                      -108,
                      162
                    ],
                    [
                      -10,
                      -24,
                      108,
                      216,
                      -162
                    ],
                    [
                      28,
                      45,
                      -216,
                      216,
                      -648
                    ],
                    [
                      -52,
                      -51,
                      252,
                      -324,
                      0
                    ],
                    [
                      70,
                      24,
                      -216,
                      432,
                      0
                    ],
                    [
                      -70,
                      9,
                      108,
                      0,
                      0
                    ],
                    [
                      52,
                      -30,
                      -36,
                      0,
                      0
                    ],
                    [
                      -28,
                      21,
                      0,
                      0,
                      0
                    ],
                    [
                      10,
                      -9,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      2,
                      6,
                      -36,
                      -108,
                      162
                    ],
                    [
                      -10,
                      -36,
                      54,
                      216,
                      0
                    ],
                    [
                      28,
                      93,
                      -27,
                      270,
                      -891
                    ],
                    [
                      -52,
                      -159,
                      -45,
                      -162,
                      -1053
                    ],
                    [
                      70,
                      180,
                      81,
                      216,
                      -243
                    ],
                    [
                      -70,
                      -147,
                      -27,
                      270,
                      81
                    ],
                    [
                      52,
                      78,
                      -9,
                      -54,
                      0
                    ],
                    [
                      -28,
                      -27,
                      27,
                      0,
                      0
                    ],
                    [
                      10,
                      3,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      21,
                      8,
                      -62
                    ],
                    [
                      -24,
                      -114,
                      -56,
                      210
                    ],
                    [
                      72,
                      282,
                      60,
                      81
                    ],
                    [
                      -140,
                      -426,
                      64,
                      -460
                    ],
                    [
                      192,
                      420,
                      -214,
                      84
                    ],
                    [
                      -192,
                      -264,
                      240,
                      180
                    ],
                    [
                      140,
                      93,
                      -124,
                      -38
                    ],
                    [
                      -72,
                      -6,
                      22,
                      0
                    ],
                    [
                      24,
                      -6,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1,
                          -2
                        ],
                        [
                          2,
                          2
                        ],
                        [
                          -2,
                          1
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU0",
                "P13"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          5
                        ],
                        [
                          -4,
                          1
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      61,
                      330,
                      675,
                      0,
                      -1058
                    ],
                    [
                      -40,
                      -549,
                      -2640,
                      -4725,
                      0,
                      5290
                    ],
                    [
                      200,
                      2417,
                      9882,
                      14040,
                      0,
                      -5610
                    ],
                    [
                      -660,
                      -6892,
                      -22974,
                      -22815,
                      0,
                      -9300
                    ],
                    [
                      1600,
                      14148,
                      36552,
                      19575,
                      0,
                      22320
                    ],
                    [
                      -3008,
                      -21980,
                      -40770,
                      -1350,
                      0,
                      -12192
                    ],
                    [
                      4520,
                      26454,
                      30618,
                      -18495,
                      0,
                      -1170
                    ],
                    [
                      -5520,
                      -24798,
                      -12312,
                      24165,
                      0,
                      1230
                    ],
                    [
                      5520,
                      17886,
                      -2322,
                      -15660,
                      0,
                      465
                    ],
                    [
                      -4520,
                      -9548,
                      7062,
                      4995,
                      0,
                      25
                    ],
                    [
                      3008,
                      3396,
                      -4872,
                      -135,
                      0,
                      -5
                    ],
                    [
                      -1600,
                      -508,
                      1674,
                      -270,
                      0,
                      0
                    ],
                    [
                      660,
                      -187,
                      -204,
                      0,
                      0,
                      0
                    ],
                    [
                      -200,
                      123,
                      -24,
                      0,
                      0,
                      0
                    ],
                    [
                      40,
                      -23,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LU1",
                "P13"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          5
                        ],
                        [
                          -4,
                          1
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      4,
                      21,
                      8,
                      -62
                    ],
                    [
                      -24,
                      -105,
                      -32,
                      186
                    ],
                    [
                      72,
                      237,
                      -54,
                      144
                    ],
                    [
                      -140,
                      -318,
                      274,
                      -598
                    ],
                    [
                      192,
                      258,
                      -418,
                      285
                    ],
                    [
                      -192,
                      -102,
                      342,
                      45
                    ],
                    [
                      140,
                      -15,
                      -130,
                      -5
                    ],
                    [
                      -72,
                      39,
                      10,
                      0
                    ],
                    [
                      24,
                      -15,
                      0,
                      0
                    ],
                    [
                      -4,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1,
                          -2
                        ],
                        [
                          2,
                          2
                        ],
                        [
                          -2,
                          1
                        ],
                        [
                          1,
                          0
                        ]
                      ],
                      "exponent": 2
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "LU2",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -2,
                      -12,
                      -12,
                      24,
                      6
                    ],
                    [
                      16,
                      96,
                      126,
                      -120,
                      -186
                    ],
                    [
                      -64,
                      -360,
                      -471,
                      84,
                      717
                    ],
                    [
                      168,
                      852,
                      966,
                      168,
                      -42
                    ],
                    [
                      -320,
                      -1416,
                      -1245,
                      -186,
                      -1641
                    ],
                    [
                      464,
                      1728,
                      1002,
                      -264,
                      1110
                    ],
                    [
                      -524,
                      -1572,
                      -408,
                      750,
                      357
                    ],
                    [
                      464,
                      1056,
                      -60,
                      -714,
                      -402
                    ],
                    [
                      -320,
                      -504,
                      177,
                      300,
                      69
                    ],
                    [
                      168,
                      156,
                      -90,
                      -42,
                      0
                    ],
                    [
                      -64,
                      -24,
                      15,
                      0,
                      0
                    ],
                    [
                      16,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -2,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "HT3"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      3,
                      24,
                      42,
                      -84,
                      -237
                    ],
                    [
                      -24,
                      -168,
                      -252,
                      420,
                      948
                    ],
                    [
                      96,
                      564,
                      582,
                      -618,
                      1122
                    ],
                    [
                      -252,
                      -1200,
                      -600,
                      -48,
                      -6684
                    ],
                    [
                      480,
                      1776,
                      -84,
                      1110,
                      7917
                    ],
                    [
                      -696,
                      -1884,
                      1164,
                      -1398,
                      -3588
                    ],
                    [
                      786,
                      1416,
                      -1758,
                      696,
                      438
                    ],
                    [
                      -696,
                      -696,
                      1452,
                      42,
                      84
                    ],
                    [
                      480,
                      156,
                      -714,
                      -132,
                      -12
                    ],
                    [
                      -252,
                      48,
                      180,
                      12,
                      0
                    ],
                    [
                      96,
                      -48,
                      -12,
                      0,
                      0
                    ],
                    [
                      -24,
                      12,
                      0,
                      0,
                      0
                    ],
                    [
                      3,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LV1",
                "P23"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -2,
                          -5
                        ],
                        [
                          4,
                          2
                        ],
                        [
                          -4,
                          4
                        ],
                        [
                          2,
                          0
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                },
                {
                  "coefficients": [
                    [
                      -6,
                      -60,
                      -180,
                      0,
                      810,
                      967
                    ],
                    [
                      60,
                      540,
                      1440,
                      0,
                      -4860,
                      -4820
                    ],
                    [
                      -300,
                      -2370,
                      -5220,
                      0,
                      6480,
                      -2085
                    ],
                    [
                      990,
                      6720,
                      11340,
                      0,
                      12150,
                      35820
                    ],
                    [
                      -2400,
                      -13680,
                      -15840,
                      0,
                      -51030,
                      -54660
                    ],
                    [
                      4512,
                      21000,
                      13140,
                      0,
                      77760,
                      16620
                    ],
                    [
                      -6780,
                      -24840,
                      -2340,
                      0,
                      -66420,
                      25080
                    ],
                    [
                      8280,
                      22680,
                      -10080,
                      0,
                      31590,
                      -20880
                    ],
                    [
                      -8280,
                      -15660,
                      16020,
                      0,
                      -6480,
                      2505
                    ],
                    [
                      6780,
                      7680,
                      -13500,
                      0,
                      0,
                      1810
                    ],
                    [
                      -4512,
                      -2160,
                      7200,
                      0,
                      0,
                      -362
                    ],
                    [
                      2400,
                      -120,
                      -2340,
                      0,
                      0,
                      0
                    ],
                    [
                      -990,
                      420,
                      360,
                      0,
                      0,
                      0
                    ],
                    [
                      300,
                      -180,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      -60,
                      30,
                      0,
                      0,
                      0,
                      0
                    ],
                    [
                      6,
                      0,
                      0,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": []
                }
              ]
            },
            {
              "pair": [
                "LT2",
                "HT0"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      1
                    ]
                  ],
                  "factors": []
                },
                {
                  "coefficients": [
                    [
                      -9,
                      -63,
                      -81,
                      243
                    ],
                    [
                      36,
                      216,
                      270,
                      -324
                    ],
                    [
                      -81,
                      -351,
                      -54,
                      -1215
                    ],
                    [
                      117,
                      360,
                      -81,
                      -486
                    ],
                    [
                      -117,
                      -189,
                      270,
                      162
                    ],
                    [
                      81,
                      54,
                      -54,
                      0
                    ],
                    [
                      -36,
                      18,
                      0,
                      0
                    ],
                    [
                      9,
                      0,
                      0,
                      0
                    ]
                  ],
                  "factors": [
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 1
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          -1
                        ],
                        [
                          1
                        ]
                      ],
                      "exponent": 3
                    },
                    {
                      "kind": "bernstein",
                      "coefficients": [
                        [
                          0,
                          1
                        ]
                      ],
                      "exponent": 1
                    }
                  ]
                }
              ]
            },
            {
              "pair": [
                "outside"
              ],
              "polynomials": [
                {
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      -2
                    ],
                    [
                      2
                    ]
                  ],
                  "factors": []
                }
              ]
            }
          ],
          "tree": [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          11
                        ],
                        [
                          1,
                          12,
                          11
                        ]
                      ],
                      11
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          11
                        ],
                        [
                          1,
                          12,
                          11
                        ]
                      ],
                      11
                    ]
                  ]
                ],
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          12,
                          11
                        ],
                        [
                          1,
                          0,
                          4
                        ]
                      ],
                      11
                    ],
                    18
                  ]
                ]
              ],
              [
                0,
                10,
                4
              ]
            ],
            [
              1,
              17,
              1
            ]
          ],
          "statistics": {
            "nodes": 43,
            "leaves": 22,
            "maxdepth": 8
          }
        }
      ]
    }
  ]
}


==> anc/rolle6_artifact/data/blowup_rejected_n6.json <==
{
  "010213240103210543210": [
    "blowup_pattern_3"
  ],
  "010213420103210543210": [
    "blowup_pattern_2"
  ],
  "010213423010210543210": [
    "blowup_pattern_1"
  ],
  "010213423012010543210": [
    "blowup_pattern_1"
  ],
  "010234123010210543210": [
    "blowup_pattern_0"
  ],
  "010234123012010543210": [
    "blowup_pattern_0"
  ],
  "012034123010210543210": [
    "blowup_pattern_0"
  ],
  "012034123012010543210": [
    "blowup_pattern_0"
  ],
  "012345010210321430210": [
    "blowup_pattern_0"
  ],
  "012345010210321432010": [
    "blowup_pattern_0"
  ],
  "012345010210324312010": [
    "blowup_pattern_1"
  ],
  "012345012010321430210": [
    "blowup_pattern_0"
  ],
  "012345012010321432010": [
    "blowup_pattern_0"
  ],
  "012345012010324312010": [
    "blowup_pattern_1"
  ],
  "012345012301024312010": [
    "blowup_pattern_2"
  ],
  "012345012301042312010": [
    "blowup_pattern_3"
  ]
}


==> anc/rolle6_artifact/data/candidates_n6.json <==
["010210321043210543210", "010210321043215043210", "010210321043215403210", "010210321043215430210", "010210321043215432010", "010210321043251043210", "010210321043251403210", "010210321043251430210", "010210321043251432010", "010210321043521043210", "010210321043521403210", "010210321043521430210", "010210321043521432010", "010210321043524103210", "010210321043524130210", "010210321043524132010", "010210321043524310210", "010210321043524312010", "010210321403210543210", "010210321403215043210", "010210321403215403210", "010210321403215430210", "010210321403215432010", "010210321403251043210", "010210321403251403210", "010210321403251430210", "010210321403251432010", "010210321403521043210", "010210321403521403210", "010210321403521430210", "010210321403521432010", "010210321403524103210", "010210321403524130210", "010210321403524132010", "010210321403524310210", "010210321403524312010", "010210321430210543210", "010210321430215043210", "010210321430215403210", "010210321430215430210", "010210321430215432010", "010210321430251043210", "010210321430251403210", "010210321430251430210", "010210321430251432010", "010210321430521043210", "010210321430521403210", "010210321430521430210", "010210321430521432010", "010210321430524103210", "010210321430524130210", "010210321430524132010", "010210321430524310210", "010210321430524312010", "010210321432010543210", "010210321432015043210", "010210321432015403210", "010210321432015430210", "010210321432015432010", "010210321432051043210", "010210321432051403210", "010210321432051430210", "010210321432051432010", "010210321432501043210", "010210321432501403210", "010210321432501430210", "010210321432501432010", "010210321435021043210", "010210321435021403210", "010210321435021430210", "010210321435021432010", "010210321435024103210", "010210321435024130210", "010210321435024132010", "010210321435024310210", "010210321435024312010", "010210321435201043210", "010210321435201403210", "010210321435201430210", "010210321435201432010", "010210321435204103210", "010210321435204130210", "010210321435204132010", "010210321435204310210", "010210321435204312010", "010210321435240103210", "010210321435240130210", "010210321435240132010", "010210321435240310210", "010210321435240312010", "010210321435243010210", "010210321435243012010", "010210324103210543210", "010210324103215043210", "010210324103215403210", "010210324103215430210", "010210324103215432010", "010210324103251043210", "010210324103251403210", "010210324103251430210", "010210324103251432010", "010210324103521043210", "010210324103521403210", "010210324103521430210", "010210324103521432010", "010210324103524103210", "010210324103524130210", "010210324103524132010", "010210324103524310210", "010210324103524312010", "010210324130210543210", "010210324130215043210", "010210324130215403210", "010210324130215430210", "010210324130215432010", "010210324130251043210", "010210324130251403210", "010210324130251430210", "010210324130251432010", "010210324130521043210", "010210324130521403210", "010210324130521430210", "010210324130521432010", "010210324130524103210", "010210324130524130210", "010210324130524132010", "010210324130524310210", "010210324130524312010", "010210324132010543210", "010210324132015043210", "010210324132015403210", "010210324132015430210", "010210324132015432010", "010210324132051043210", "010210324132051403210", "010210324132051430210", "010210324132051432010", "010210324132501043210", "010210324132501403210", "010210324132501430210", "010210324132501432010", "010210324135021043210", "010210324135021403210", "010210324135021430210", "010210324135021432010", "010210324135024103210", "010210324135024130210", "010210324135024132010", "010210324135024310210", "010210324135024312010", "010210324135201043210", "010210324135201403210", "010210324135201430210", "010210324135201432010", "010210324135204103210", "010210324135204130210", "010210324135204132010", "010210324135204310210", "010210324135204312010", "010210324135240103210", "010210324135240130210", "010210324135240132010", "010210324135240310210", "010210324135240312010", "010210324135243010210", "010210324135243012010", "010210324310210543210", "010210324310215043210", "010210324310215403210", "010210324310215430210", "010210324310215432010", "010210324310251043210", "010210324310251403210", "010210324310251430210", "010210324310251432010", "010210324310521043210", "010210324310521403210", "010210324310521430210", "010210324310521432010", "010210324310524103210", "010210324310524130210", "010210324310524132010", "010210324310524310210", "010210324310524312010", "010210324312010543210", "010210324312015043210", "010210324312015403210", "010210324312015430210", "010210324312015432010", "010210324312051043210", "010210324312051403210", "010210324312051430210", "010210324312051432010", "010210324312501043210", "010210324312501403210", "010210324312501430210", "010210324312501432010", "010210324315021043210", "010210324315021403210", "010210324315021430210", "010210324315021432010", "010210324315024103210", "010210324315024130210", "010210324315024132010", "010210324315024310210", "010210324315024312010", "010210324315201043210", "010210324315201403210", "010210324315201430210", "010210324315201432010", "010210324315204103210", "010210324315204130210", "010210324315204132010", "010210324315204310210", "010210324315204312010", "010210324315240103210", "010210324315240130210", "010210324315240132010", "010210324315240310210", "010210324315240312010", "010210324315243010210", "010210324315243012010", "010210342103210543210", "010210342103215043210", "010210342103215403210", "010210342103215430210", "010210342103215432010", "010210342103251043210", "010210342103251403210", "010210342103251430210", "010210342103251432010", "010210342103521043210", "010210342103521403210", "010210342103521430210", "010210342103521432010", "010210342103524103210", "010210342103524130210", "010210342103524132010", "010210342103524310210", "010210342103524312010", "010210342105324312010", "010210342130210543210", "010210342130215043210", "010210342130215403210", "010210342130215430210", "010210342130215432010", "010210342130251043210", "010210342130251403210", "010210342130251430210", "010210342130251432010", "010210342130521043210", "010210342130521403210", "010210342130521430210", "010210342130521432010", "010210342130524103210", "010210342130524130210", "010210342130524132010", "010210342130524310210", "010210342130524312010", "010210342132010543210", "010210342132015043210", "010210342132015403210", "010210342132015430210", "010210342132015432010", "010210342132051043210", "010210342132051403210", "010210342132051430210", "010210342132051432010", "010210342132501043210", "010210342132501403210", "010210342132501430210", "010210342132501432010", "010210342135021043210", "010210342135021403210", "010210342135021430210", "010210342135021432010", "010210342135024103210", "010210342135024130210", "010210342135024132010", "010210342135024310210", "010210342135024312010", "010210342135201043210", "010210342135201403210", "010210342135201430210", "010210342135201432010", "010210342135204103210", "010210342135204130210", "010210342135204132010", "010210342135204310210", "010210342135204312010", "010210342135240103210", "010210342135240130210", "010210342135240132010", "010210342135240310210", "010210342135240312010", "010210342135243010210", "010210342135243012010", "010210342150324312010", "010210342153024312010", "010210342153204310210", "010210342153204312010", "010210342153240310210", "010210342153240312010", "010210342153243010210", "010210342153243012010", "010210342310210543210", "010210342310215043210", "010210342310215403210", "010210342310215430210", "010210342310215432010", "010210342310251043210", "010210342310251403210", "010210342310251430210", "010210342310251432010", "010210342310521043210", "010210342310521403210", "010210342310521430210", "010210342310521432010", "010210342310524103210", "010210342310524130210", "010210342310524132010", "010210342310524310210", "010210342310524312010", "010210342312010543210", "010210342312015043210", "010210342312015403210", "010210342312015430210", "010210342312015432010", "010210342312051043210", "010210342312051403210", "010210342312051430210", "010210342312051432010", "010210342312501043210", "010210342312501403210", "010210342312501430210", "010210342312501432010", "010210342315021043210", "010210342315021403210", "010210342315021430210", "010210342315021432010", "010210342315024103210", "010210342315024130210", "010210342315024132010", "010210342315024310210", "010210342315024312010", "010210342315201043210", "010210342315201403210", "010210342315201430210", "010210342315201432010", "010210342315204103210", "010210342315204130210", "010210342315204132010", "010210342315204310210", "010210342315204312010", "010210342315240103210", "010210342315240130210", "010210342315240132010", "010210342315240310210", "010210342315240312010", "010210342315243010210", "010210342315243012010", "010210342351021043210", "010210342351021403210", "010210342351021430210", "010210342351021432010", "010210342351024103210", "010210342351024130210", "010210342351024132010", "010210342351024310210", "010210342351024312010", "010210342351201043210", "010210342351201403210", "010210342351201430210", "010210342351201432010", "010210342351204103210", "010210342351204130210", "010210342351204132010", "010210342351204310210", "010210342351204312010", "010210342351240103210", "010210342351240130210", "010210342351240132010", "010210342351240310210", "010210342351240312010", "010210342351243010210", "010210342351243012010", "010210342510324312010", "010210342510342312010", "010210342513024312010", "010210342513042312010", "010210342513204310210", "010210342513204312010", "010210342513240310210", "010210342513240312010", "010210342513243010210", "010210342513243012010", "010210342513402312010", "010210342513420310210", "010210342513420312010", "010210342513423010210", "010210342513423012010", "010210342531021432010", "010210342531024132010", "010210342531024312010", "010210342531042132010", "010210342531042312010", "010210342531201043210", "010210342531201403210", "010210342531201430210", "010210342531201432010", "010210342531204103210", "010210342531204130210", "010210342531204132010", "010210342531204310210", "010210342531204312010", "010210342531240103210", "010210342531240130210", "010210342531240132010", "010210342531240310210", "010210342531240312010", "010210342531243010210", "010210342531243012010", "010210342531402132010", "010210342531402312010", "010210342531420103210", "010210342531420130210", "010210342531420132010", "010210342531420310210", "010210342531420312010", "010210342531423010210", "010210342531423012010", "010210342534102132010", "010210342534102312010", "010210342534120103210", "010210342534120130210", "010210342534120132010", "010210342534120310210", "010210342534120312010", "010210342534123010210", "010210342534123012010", "010213021043210543210", "010213021043215043210", "010213021043215403210", "010213021043215430210", "010213021043215432010", "010213021043251043210", "010213021043251403210", "010213021043251430210", "010213021043251432010", "010213021043521043210", "010213021043521403210", "010213021043521430210", "010213021043521432010", "010213021043524103210", "010213021043524130210", "010213021043524132010", "010213021043524310210", "010213021043524312010", "010213021403210543210", "010213021403215043210", "010213021403215403210", "010213021403215430210", "010213021403215432010", "010213021403251043210", "010213021403251403210", "010213021403251430210", "010213021403251432010", "010213021403521043210", "010213021403521403210", "010213021403521430210", "010213021403521432010", "010213021403524103210", "010213021403524130210", "010213021403524132010", "010213021403524310210", "010213021403524312010", "010213021430210543210", "010213021430215043210", "010213021430215403210", "010213021430215430210", "010213021430215432010", "010213021430251043210", "010213021430251403210", "010213021430251430210", "010213021430251432010", "010213021430521043210", "010213021430521403210", "010213021430521430210", "010213021430521432010", "010213021430524103210", "010213021430524130210", "010213021430524132010", "010213021430524310210", "010213021430524312010", "010213021432010543210", "010213021432015043210", "010213021432015403210", "010213021432015430210", "010213021432015432010", "010213021432051043210", "010213021432051403210", "010213021432051430210", "010213021432051432010", "010213021432501043210", "010213021432501403210", "010213021432501430210", "010213021432501432010", "010213021435021043210", "010213021435021403210", "010213021435021430210", "010213021435021432010", "010213021435024103210", "010213021435024130210", "010213021435024132010", "010213021435024310210", "010213021435024312010", "010213021435201043210", "010213021435201403210", "010213021435201430210", "010213021435201432010", "010213021435204103210", "010213021435204130210", "010213021435204132010", "010213021435204310210", "010213021435204312010", "010213021435240103210", "010213021435240130210", "010213021435240132010", "010213021435240310210", "010213021435240312010", "010213021435243010210", "010213021435243012010", "010213024103210543210", "010213024103215043210", "010213024103215403210", "010213024103215430210", "010213024103215432010", "010213024103251043210", "010213024103251403210", "010213024103251430210", "010213024103251432010", "010213024103521043210", "010213024103521403210", "010213024103521430210", "010213024103521432010", "010213024103524103210", "010213024103524130210", "010213024103524132010", "010213024103524310210", "010213024103524312010", "010213024130210543210", "010213024130215043210", "010213024130215403210", "010213024130215430210", "010213024130215432010", "010213024130251043210", "010213024130251403210", "010213024130251430210", "010213024130251432010", "010213024130521043210", "010213024130521403210", "010213024130521430210", "010213024130521432010", "010213024130524103210", "010213024130524130210", "010213024130524132010", "010213024130524310210", "010213024130524312010", "010213024132010543210", "010213024132015043210", "010213024132015403210", "010213024132015430210", "010213024132015432010", "010213024132051043210", "010213024132051403210", "010213024132051430210", "010213024132051432010", "010213024132501043210", "010213024132501403210", "010213024132501430210", "010213024132501432010", "010213024135021043210", "010213024135021403210", "010213024135021430210", "010213024135021432010", "010213024135024103210", "010213024135024130210", "010213024135024132010", "010213024135024310210", "010213024135024312010", "010213024135201043210", "010213024135201403210", "010213024135201430210", "010213024135201432010", "010213024135204103210", "010213024135204130210", "010213024135204132010", "010213024135204310210", "010213024135204312010", "010213024135240103210", "010213024135240130210", "010213024135240132010", "010213024135240310210", "010213024135240312010", "010213024135243010210", "010213024135243012010", "010213024310210543210", "010213024310215043210", "010213024310215403210", "010213024310215430210", "010213024310215432010", "010213024310251043210", "010213024310251403210", "010213024310251430210", "010213024310251432010", "010213024310521043210", "010213024310521403210", "010213024310521430210", "010213024310521432010", "010213024310524103210", "010213024310524130210", "010213024310524132010", "010213024310524310210", "010213024310524312010", "010213024312010543210", "010213024312015043210", "010213024312015403210", "010213024312015430210", "010213024312015432010", "010213024312051043210", "010213024312051403210", "010213024312051430210", "010213024312051432010", "010213024312501043210", "010213024312501403210", "010213024312501430210", "010213024312501432010", "010213024315021043210", "010213024315021403210", "010213024315021430210", "010213024315021432010", "010213024315024103210", "010213024315024130210", "010213024315024132010", "010213024315024310210", "010213024315024312010", "010213024315201043210", "010213024315201403210", "010213024315201430210", "010213024315201432010", "010213024315204103210", "010213024315204130210", "010213024315204132010", "010213024315204310210", "010213024315204312010", "010213024315240103210", "010213024315240130210", "010213024315240132010", "010213024315240310210", "010213024315240312010", "010213024315243010210", "010213024315243012010", "010213042103210543210", "010213042103215043210", "010213042103215403210", "010213042103215430210", "010213042103215432010", "010213042103251043210", "010213042103251403210", "010213042103251430210", "010213042103251432010", "010213042103521043210", "010213042103521403210", "010213042103521430210", "010213042103521432010", "010213042103524103210", "010213042103524130210", "010213042103524132010", "010213042103524310210", "010213042103524312010", "010213042105324312010", "010213042130210543210", "010213042130215043210", "010213042130215403210", "010213042130215430210", "010213042130215432010", "010213042130251043210", "010213042130251403210", "010213042130251430210", "010213042130251432010", "010213042130521043210", "010213042130521403210", "010213042130521430210", "010213042130521432010", "010213042130524103210", "010213042130524130210", "010213042130524132010", "010213042130524310210", "010213042130524312010", "010213042132010543210", "010213042132015043210", "010213042132015403210", "010213042132015430210", "010213042132015432010", "010213042132051043210", "010213042132051403210", "010213042132051430210", "010213042132051432010", "010213042132501043210", "010213042132501403210", "010213042132501430210", "010213042132501432010", "010213042135021043210", "010213042135021403210", "010213042135021430210", "010213042135021432010", "010213042135024103210", "010213042135024130210", "010213042135024132010", "010213042135024310210", "010213042135024312010", "010213042135201043210", "010213042135201403210", "010213042135201430210", "010213042135201432010", "010213042135204103210", "010213042135204130210", "010213042135204132010", "010213042135204310210", "010213042135204312010", "010213042135240103210", "010213042135240130210", "010213042135240132010", "010213042135240310210", "010213042135240312010", "010213042135243010210", "010213042135243012010", "010213042150324312010", "010213042153024312010", "010213042153204310210", "010213042153204312010", "010213042153240310210", "010213042153240312010", "010213042153243010210", "010213042153243012010", "010213042310210543210", "010213042310215043210", "010213042310215403210", "010213042310215430210", "010213042310215432010", "010213042310251043210", "010213042310251403210", "010213042310251430210", "010213042310251432010", "010213042310521043210", "010213042310521403210", "010213042310521430210", "010213042310521432010", "010213042310524103210", "010213042310524130210", "010213042310524132010", "010213042310524310210", "010213042310524312010", "010213042312010543210", "010213042312015043210", "010213042312015403210", "010213042312015430210", "010213042312015432010", "010213042312051043210", "010213042312051403210", "010213042312051430210", "010213042312051432010", "010213042312501043210", "010213042312501403210", "010213042312501430210", "010213042312501432010", "010213042315021043210", "010213042315021403210", "010213042315021430210", "010213042315021432010", "010213042315024103210", "010213042315024130210", "010213042315024132010", "010213042315024310210", "010213042315024312010", "010213042315201043210", "010213042315201403210", "010213042315201430210", "010213042315201432010", "010213042315204103210", "010213042315204130210", "010213042315204132010", "010213042315204310210", "010213042315204312010", "010213042315240103210", "010213042315240130210", "010213042315240132010", "010213042315240310210", "010213042315240312010", "010213042315243010210", "010213042315243012010", "010213042351021043210", "010213042351021403210", "010213042351021430210", "010213042351021432010", "010213042351024103210", "010213042351024130210", "010213042351024132010", "010213042351024310210", "010213042351024312010", "010213042351201043210", "010213042351201403210", "010213042351201430210", "010213042351201432010", "010213042351204103210", "010213042351204130210", "010213042351204132010", "010213042351204310210", "010213042351204312010", "010213042351240103210", "010213042351240130210", "010213042351240132010", "010213042351240310210", "010213042351240312010", "010213042351243010210", "010213042351243012010", "010213042510324312010", "010213042510342312010", "010213042513024312010", "010213042513042312010", "010213042513204310210", "010213042513204312010", "010213042513240310210", "010213042513240312010", "010213042513243010210", "010213042513243012010", "010213042513402312010", "010213042513420310210", "010213042513420312010", "010213042513423010210", "010213042513423012010", "010213042531021432010", "010213042531024132010", "010213042531024312010", "010213042531042132010", "010213042531042312010", "010213042531201043210", "010213042531201403210", "010213042531201430210", "010213042531201432010", "010213042531204103210", "010213042531204130210", "010213042531204132010", "010213042531204310210", "010213042531204312010", "010213042531240103210", "010213042531240130210", "010213042531240132010", "010213042531240310210", "010213042531240312010", "010213042531243010210", "010213042531243012010", "010213042531402132010", "010213042531402312010", "010213042531420103210", "010213042531420130210", "010213042531420132010", "010213042531420310210", "010213042531420312010", "010213042531423010210", "010213042531423012010", "010213042534102132010", "010213042534102312010", "010213042534120103210", "010213042534120130210", "010213042534120132010", "010213042534120310210", "010213042534120312010", "010213042534123010210", "010213042534123012010", "010213201043210543210", "010213201043215043210", "010213201043215403210", "010213201043215430210", "010213201043215432010", "010213201043251043210", "010213201043251403210", "010213201043251430210", "010213201043251432010", "010213201043521043210", "010213201043521403210", "010213201043521430210", "010213201043521432010", "010213201043524103210", "010213201043524130210", "010213201043524132010", "010213201043524310210", "010213201043524312010", "010213201403210543210", "010213201403215043210", "010213201403215403210", "010213201403215430210", "010213201403215432010", "010213201403251043210", "010213201403251403210", "010213201403251430210", "010213201403251432010", "010213201403521043210", "010213201403521403210", "010213201403521430210", "010213201403521432010", "010213201403524103210", "010213201403524130210", "010213201403524132010", "010213201403524310210", "010213201403524312010", "010213201430210543210", "010213201430215043210", "010213201430215403210", "010213201430215430210", "010213201430215432010", "010213201430251043210", "010213201430251403210", "010213201430251430210", "010213201430251432010", "010213201430521043210", "010213201430521403210", "010213201430521430210", "010213201430521432010", "010213201430524103210", "010213201430524130210", "010213201430524132010", "010213201430524310210", "010213201430524312010", "010213201432010543210", "010213201432015043210", "010213201432015403210", "010213201432015430210", "010213201432015432010", "010213201432051043210", "010213201432051403210", "010213201432051430210", "010213201432051432010", "010213201432501043210", "010213201432501403210", "010213201432501430210", "010213201432501432010", "010213201435021043210", "010213201435021403210", "010213201435021430210", "010213201435021432010", "010213201435024103210", "010213201435024130210", "010213201435024132010", "010213201435024310210", "010213201435024312010", "010213201435201043210", "010213201435201403210", "010213201435201430210", "010213201435201432010", "010213201435204103210", "010213201435204130210", "010213201435204132010", "010213201435204310210", "010213201435204312010", "010213201435240103210", "010213201435240130210", "010213201435240132010", "010213201435240310210", "010213201435240312010", "010213201435243010210", "010213201435243012010", "010213204103210543210", "010213204103215043210", "010213204103215403210", "010213204103215430210", "010213204103215432010", "010213204103251043210", "010213204103251403210", "010213204103251430210", "010213204103251432010", "010213204103521043210", "010213204103521403210", "010213204103521430210", "010213204103521432010", "010213204103524103210", "010213204103524130210", "010213204103524132010", "010213204103524310210", "010213204103524312010", "010213204130210543210", "010213204130215043210", "010213204130215403210", "010213204130215430210", "010213204130215432010", "010213204130251043210", "010213204130251403210", "010213204130251430210", "010213204130251432010", "010213204130521043210", "010213204130521403210", "010213204130521430210", "010213204130521432010", "010213204130524103210", "010213204130524130210", "010213204130524132010", "010213204130524310210", "010213204130524312010", "010213204132010543210", "010213204132015043210", "010213204132015403210", "010213204132015430210", "010213204132015432010", "010213204132051043210", "010213204132051403210", "010213204132051430210", "010213204132051432010", "010213204132501043210", "010213204132501403210", "010213204132501430210", "010213204132501432010", "010213204135021043210", "010213204135021403210", "010213204135021430210", "010213204135021432010", "010213204135024103210", "010213204135024130210", "010213204135024132010", "010213204135024310210", "010213204135024312010", "010213204135201043210", "010213204135201403210", "010213204135201430210", "010213204135201432010", "010213204135204103210", "010213204135204130210", "010213204135204132010", "010213204135204310210", "010213204135204312010", "010213204135240103210", "010213204135240130210", "010213204135240132010", "010213204135240310210", "010213204135240312010", "010213204135243010210", "010213204135243012010", "010213204310210543210", "010213204310215043210", "010213204310215403210", "010213204310215430210", "010213204310215432010", "010213204310251043210", "010213204310251403210", "010213204310251430210", "010213204310251432010", "010213204310521043210", "010213204310521403210", "010213204310521430210", "010213204310521432010", "010213204310524103210", "010213204310524130210", "010213204310524132010", "010213204310524310210", "010213204310524312010", "010213204312010543210", "010213204312015043210", "010213204312015403210", "010213204312015430210", "010213204312015432010", "010213204312051043210", "010213204312051403210", "010213204312051430210", "010213204312051432010", "010213204312501043210", "010213204312501403210", "010213204312501430210", "010213204312501432010", "010213204315021043210", "010213204315021403210", "010213204315021430210", "010213204315021432010", "010213204315024103210", "010213204315024130210", "010213204315024132010", "010213204315024310210", "010213204315024312010", "010213204315201043210", "010213204315201403210", "010213204315201430210", "010213204315201432010", "010213204315204103210", "010213204315204130210", "010213204315204132010", "010213204315204310210", "010213204315204312010", "010213204315240103210", "010213204315240130210", "010213204315240132010", "010213204315240310210", "010213204315240312010", "010213204315243010210", "010213204315243012010", "010213240103210543210", "010213240103215043210", "010213240103215403210", "010213240103215430210", "010213240103215432010", "010213240103251043210", "010213240103251403210", "010213240103251430210", "010213240103251432010", "010213240103521043210", "010213240103521403210", "010213240103521430210", "010213240103521432010", "010213240103524103210", "010213240103524130210", "010213240103524132010", "010213240103524310210", "010213240103524312010", "010213240130210543210", "010213240130215043210", "010213240130215403210", "010213240130215430210", "010213240130215432010", "010213240130251043210", "010213240130251403210", "010213240130251430210", "010213240130251432010", "010213240130521043210", "010213240130521403210", "010213240130521430210", "010213240130521432010", "010213240130524103210", "010213240130524130210", "010213240130524132010", "010213240130524310210", "010213240130524312010", "010213240132010543210", "010213240132015043210", "010213240132015403210", "010213240132015430210", "010213240132015432010", "010213240132051043210", "010213240132051403210", "010213240132051430210", "010213240132051432010", "010213240132501043210", "010213240132501403210", "010213240132501430210", "010213240132501432010", "010213240135021043210", "010213240135021403210", "010213240135021430210", "010213240135021432010", "010213240135024103210", "010213240135024130210", "010213240135024132010", "010213240135024310210", "010213240135024312010", "010213240135201043210", "010213240135201403210", "010213240135201430210", "010213240135201432010", "010213240135204103210", "010213240135204130210", "010213240135204132010", "010213240135204310210", "010213240135204312010", "010213240135240103210", "010213240135240130210", "010213240135240132010", "010213240135240310210", "010213240135240312010", "010213240135243010210", "010213240135243012010", "010213240310210543210", "010213240310215043210", "010213240310215403210", "010213240310215430210", "010213240310215432010", "010213240310251043210", "010213240310251403210", "010213240310251430210", "010213240310251432010", "010213240310521043210", "010213240310521403210", "010213240310521430210", "010213240310521432010", "010213240310524103210", "010213240310524130210", "010213240310524132010", "010213240310524310210", "010213240310524312010", "010213240312010543210", "010213240312015043210", "010213240312015403210", "010213240312015430210", "010213240312015432010", "010213240312051043210", "010213240312051403210", "010213240312051430210", "010213240312051432010", "010213240312501043210", "010213240312501403210", "010213240312501430210", "010213240312501432010", "010213240315021043210", "010213240315021403210", "010213240315021430210", "010213240315021432010", "010213240315024103210", "010213240315024130210", "010213240315024132010", "010213240315024310210", "010213240315024312010", "010213240315201043210", "010213240315201403210", "010213240315201430210", "010213240315201432010", "010213240315204103210", "010213240315204130210", "010213240315204132010", "010213240315204310210", "010213240315204312010", "010213240315240103210", "010213240315240130210", "010213240315240132010", "010213240315240310210", "010213240315240312010", "010213240315243010210", "010213240315243012010", "010213243010210543210", "010213243010215043210", "010213243010215403210", "010213243010215430210", "010213243010215432010", "010213243010251043210", "010213243010251403210", "010213243010251430210", "010213243010251432010", "010213243010521043210", "010213243010521403210", "010213243010521430210", "010213243010521432010", "010213243010524103210", "010213243010524130210", "010213243010524132010", "010213243010524310210", "010213243010524312010", "010213243012010543210", "010213243012015043210", "010213243012015403210", "010213243012015430210", "010213243012015432010", "010213243012051043210", "010213243012051403210", "010213243012051430210", "010213243012051432010", "010213243012501043210", "010213243012501403210", "010213243012501430210", "010213243012501432010", "010213243015021043210", "010213243015021403210", "010213243015021430210", "010213243015021432010", "010213243015024103210", "010213243015024130210", "010213243015024132010", "010213243015024310210", "010213243015024312010", "010213243015201043210", "010213243015201403210", "010213243015201430210", "010213243015201432010", "010213243015204103210", "010213243015204130210", "010213243015204132010", "010213243015204310210", "010213243015204312010", "010213243015240103210", "010213243015240130210", "010213243015240132010", "010213243015240310210", "010213243015240312010", "010213243015243010210", "010213243015243012010", "010213402103210543210", "010213402103215043210", "010213402103215403210", "010213402103215430210", "010213402103215432010", "010213402103251043210", "010213402103251403210", "010213402103251430210", "010213402103251432010", "010213402103521043210", "010213402103521403210", "010213402103521430210", "010213402103521432010", "010213402103524103210", "010213402103524130210", "010213402103524132010", "010213402103524310210", "010213402103524312010", "010213402105324312010", "010213402130210543210", "010213402130215043210", "010213402130215403210", "010213402130215430210", "010213402130215432010", "010213402130251043210", "010213402130251403210", "010213402130251430210", "010213402130251432010", "010213402130521043210", "010213402130521403210", "010213402130521430210", "010213402130521432010", "010213402130524103210", "010213402130524130210", "010213402130524132010", "010213402130524310210", "010213402130524312010", "010213402132010543210", "010213402132015043210", "010213402132015403210", "010213402132015430210", "010213402132015432010", "010213402132051043210", "010213402132051403210", "010213402132051430210", "010213402132051432010", "010213402132501043210", "010213402132501403210", "010213402132501430210", "010213402132501432010", "010213402135021043210", "010213402135021403210", "010213402135021430210", "010213402135021432010", "010213402135024103210", "010213402135024130210", "010213402135024132010", "010213402135024310210", "010213402135024312010", "010213402135201043210", "010213402135201403210", "010213402135201430210", "010213402135201432010", "010213402135204103210", "010213402135204130210", "010213402135204132010", "010213402135204310210", "010213402135204312010", "010213402135240103210", "010213402135240130210", "010213402135240132010", "010213402135240310210", "010213402135240312010", "010213402135243010210", "010213402135243012010", "010213402150324312010", "010213402153024312010", "010213402153204310210", "010213402153204312010", "010213402153240310210", "010213402153240312010", "010213402153243010210", "010213402153243012010", "010213402310210543210", "010213402310215043210", "010213402310215403210", "010213402310215430210", "010213402310215432010", "010213402310251043210", "010213402310251403210", "010213402310251430210", "010213402310251432010", "010213402310521043210", "010213402310521403210", "010213402310521430210", "010213402310521432010", "010213402310524103210", "010213402310524130210", "010213402310524132010", "010213402310524310210", "010213402310524312010", "010213402312010543210", "010213402312015043210", "010213402312015403210", "010213402312015430210", "010213402312015432010", "010213402312051043210", "010213402312051403210", "010213402312051430210", "010213402312051432010", "010213402312501043210", "010213402312501403210", "010213402312501430210", "010213402312501432010", "010213402315021043210", "010213402315021403210", "010213402315021430210", "010213402315021432010", "010213402315024103210", "010213402315024130210", "010213402315024132010", "010213402315024310210", "010213402315024312010", "010213402315201043210", "010213402315201403210", "010213402315201430210", "010213402315201432010", "010213402315204103210", "010213402315204130210", "010213402315204132010", "010213402315204310210", "010213402315204312010", "010213402315240103210", "010213402315240130210", "010213402315240132010", "010213402315240310210", "010213402315240312010", "010213402315243010210", "010213402315243012010", "010213402351021043210", "010213402351021403210", "010213402351021430210", "010213402351021432010", "010213402351024103210", "010213402351024130210", "010213402351024132010", "010213402351024310210", "010213402351024312010", "010213402351201043210", "010213402351201403210", "010213402351201430210", "010213402351201432010", "010213402351204103210", "010213402351204130210", "010213402351204132010", "010213402351204310210", "010213402351204312010", "010213402351240103210", "010213402351240130210", "010213402351240132010", "010213402351240310210", "010213402351240312010", "010213402351243010210", "010213402351243012010", "010213402510324312010", "010213402510342312010", "010213402513024312010", "010213402513042312010", "010213402513204310210", "010213402513204312010", "010213402513240310210", "010213402513240312010", "010213402513243010210", "010213402513243012010", "010213402513402312010", "010213402513420310210", "010213402513420312010", "010213402513423010210", "010213402513423012010", "010213402531021432010", "010213402531024132010", "010213402531024312010", "010213402531042132010", "010213402531042312010", "010213402531201043210", "010213402531201403210", "010213402531201430210", "010213402531201432010", "010213402531204103210", "010213402531204130210", "010213402531204132010", "010213402531204310210", "010213402531204312010", "010213402531240103210", "010213402531240130210", "010213402531240132010", "010213402531240310210", "010213402531240312010", "010213402531243010210", "010213402531243012010", "010213402531402132010", "010213402531402312010", "010213402531420103210", "010213402531420130210", "010213402531420132010", "010213402531420310210", "010213402531420312010", "010213402531423010210", "010213402531423012010", "010213402534102132010", "010213402534102312010", "010213402534120103210", "010213402534120130210", "010213402534120132010", "010213402534120310210", "010213402534120312010", "010213402534123010210", "010213402534123012010", "010213420103210543210", "010213420103215043210", "010213420103215403210", "010213420103215430210", "010213420103215432010", "010213420103251043210", "010213420103251403210", "010213420103251430210", "010213420103251432010", "010213420103521043210", "010213420103521403210", "010213420103521430210", "010213420103521432010", "010213420103524103210", "010213420103524130210", "010213420103524132010", "010213420103524310210", "010213420103524312010", "010213420105324310210", "010213420105324312010", "010213420130210543210", "010213420130215043210", "010213420130215403210", "010213420130215430210", "010213420130215432010", "010213420130251043210", "010213420130251403210", "010213420130251430210", "010213420130251432010", "010213420130521043210", "010213420130521403210", "010213420130521430210", "010213420130521432010", "010213420130524103210", "010213420130524130210", "010213420130524132010", "010213420130524310210", "010213420130524312010", "010213420132010543210", "010213420132015043210", "010213420132015403210", "010213420132015430210", "010213420132015432010", "010213420132051043210", "010213420132051403210", "010213420132051430210", "010213420132051432010", "010213420132501043210", "010213420132501403210", "010213420132501430210", "010213420132501432010", "010213420135021043210", "010213420135021403210", "010213420135021430210", "010213420135021432010", "010213420135024103210", "010213420135024130210", "010213420135024132010", "010213420135024310210", "010213420135024312010", "010213420135201043210", "010213420135201403210", "010213420135201430210", "010213420135201432010", "010213420135204103210", "010213420135204130210", "010213420135204132010", "010213420135204310210", "010213420135204312010", "010213420135240103210", "010213420135240130210", "010213420135240132010", "010213420135240310210", "010213420135240312010", "010213420135243010210", "010213420135243012010", "010213420150324310210", "010213420150324312010", "010213420153024310210", "010213420153024312010", "010213420153204310210", "010213420153204312010", "010213420153240310210", "010213420153240312010", "010213420153243010210", "010213420153243012010", "010213420310210543210", "010213420310215043210", "010213420310215403210", "010213420310215430210", "010213420310215432010", "010213420310251043210", "010213420310251403210", "010213420310251430210", "010213420310251432010", "010213420310521043210", "010213420310521403210", "010213420310521430210", "010213420310521432010", "010213420310524103210", "010213420310524130210", "010213420310524132010", "010213420310524310210", "010213420310524312010", "010213420312010543210", "010213420312015043210", "010213420312015403210", "010213420312015430210", "010213420312015432010", "010213420312051043210", "010213420312051403210", "010213420312051430210", "010213420312051432010", "010213420312501043210", "010213420312501403210", "010213420312501430210", "010213420312501432010", "010213420315021043210", "010213420315021403210", "010213420315021430210", "010213420315021432010", "010213420315024103210", "010213420315024130210", "010213420315024132010", "010213420315024310210", "010213420315024312010", "010213420315201043210", "010213420315201403210", "010213420315201430210", "010213420315201432010", "010213420315204103210", "010213420315204130210", "010213420315204132010", "010213420315204310210", "010213420315204312010", "010213420315240103210", "010213420315240130210", "010213420315240132010", "010213420315240310210", "010213420315240312010", "010213420315243010210", "010213420315243012010", "010213420351021043210", "010213420351021403210", "010213420351021430210", "010213420351021432010", "010213420351024103210", "010213420351024130210", "010213420351024132010", "010213420351024310210", "010213420351024312010", "010213420351201043210", "010213420351201403210", "010213420351201430210", "010213420351201432010", "010213420351204103210", "010213420351204130210", "010213420351204132010", "010213420351204310210", "010213420351204312010", "010213420351240103210", "010213420351240130210", "010213420351240132010", "010213420351240310210", "010213420351240312010", "010213420351243010210", "010213420351243012010", "010213420510324310210", "010213420510324312010", "010213420510342310210", "010213420510342312010", "010213420513024310210", "010213420513024312010", "010213420513042310210", "010213420513042312010", "010213420513204310210", "010213420513204312010", "010213420513240310210", "010213420513240312010", "010213420513243010210", "010213420513243012010", "010213420513402310210", "010213420513402312010", "010213420513420310210", "010213420513420312010", "010213420513423010210", "010213420513423012010", "010213420531021043210", "010213420531021403210", "010213420531021430210", "010213420531021432010", "010213420531024103210", "010213420531024130210", "010213420531024132010", "010213420531024310210", "010213420531024312010", "010213420531042103210", "010213420531042130210", "010213420531042132010", "010213420531042310210", "010213420531042312010", "010213420531201043210", "010213420531201403210", "010213420531201430210", "010213420531201432010", "010213420531204103210", "010213420531204130210", "010213420531204132010", "010213420531204310210", "010213420531204312010", "010213420531240103210", "010213420531240130210", "010213420531240132010", "010213420531240310210", "010213420531240312010", "010213420531243010210", "010213420531243012010", "010213420531402103210", "010213420531402130210", "010213420531402132010", "010213420531402310210", "010213420531402312010", "010213420531420103210", "010213420531420130210", "010213420531420132010", "010213420531420310210", "010213420531420312010", "010213420531423010210", "010213420531423012010", "010213420534102103210", "010213420534102130210", "010213420534102132010", "010213420534102310210", "010213420534102312010", "010213420534120103210", "010213420534120130210", "010213420534120132010", "010213420534120310210", "010213420534120312010", "010213420534123010210", "010213420534123012010", "010213423010210543210", "010213423010215043210", "010213423010215403210", "010213423010215430210", "010213423010215432010", "010213423010251043210", "010213423010251403210", "010213423010251430210", "010213423010251432010", "010213423010521043210", "010213423010521403210", "010213423010521430210", "010213423010521432010", "010213423010524103210", "010213423010524130210", "010213423010524132010", "010213423010524310210", "010213423010524312010", "010213423012010543210", "010213423012015043210", "010213423012015403210", "010213423012015430210", "010213423012015432010", "010213423012051043210", "010213423012051403210", "010213423012051430210", "010213423012051432010", "010213423012501043210", "010213423012501403210", "010213423012501430210", "010213423012501432010", "010213423015021043210", "010213423015021403210", "010213423015021430210", "010213423015021432010", "010213423015024103210", "010213423015024130210", "010213423015024132010", "010213423015024310210", "010213423015024312010", "010213423015201043210", "010213423015201403210", "010213423015201430210", "010213423015201432010", "010213423015204103210", "010213423015204130210", "010213423015204132010", "010213423015204310210", "010213423015204312010", "010213423015240103210", "010213423015240130210", "010213423015240132010", "010213423015240310210", "010213423015240312010", "010213423015243010210", "010213423015243012010", "010213423051021043210", "010213423051021403210", "010213423051021430210", "010213423051021432010", "010213423051024103210", "010213423051024130210", "010213423051024132010", "010213423051024310210", "010213423051024312010", "010213423051201043210", "010213423051201403210", "010213423051201430210", "010213423051201432010", "010213423051204103210", "010213423051204130210", "010213423051204132010", "010213423051204310210", "010213423051204312010", "010213423051240103210", "010213423051240130210", "010213423051240132010", "010213423051240310210", "010213423051240312010", "010213423051243010210", "010213423051243012010", "010213423501021043210", "010213423501021403210", "010213423501021430210", "010213423501021432010", "010213423501024103210", "010213423501024130210", "010213423501024132010", "010213423501024310210", "010213423501024312010", "010213423501201043210", "010213423501201403210", "010213423501201430210", "010213423501201432010", "010213423501204103210", "010213423501204130210", "010213423501204132010", "010213423501204310210", "010213423501204312010", "010213423501240103210", "010213423501240130210", "010213423501240132010", "010213423501240310210", "010213423501240312010", "010213423501243010210", "010213423501243012010", "010213425010324310210", "010213425010324312010", "010213425010342310210", "010213425010342312010", "010213425013024310210", "010213425013024312010", "010213425013042310210", "010213425013042312010", "010213425013204310210", "010213425013204312010", "010213425013240310210", "010213425013240312010", "010213425013243010210", "010213425013243012010", "010213425013402310210", "010213425013402312010", "010213425013420310210", "010213425013420312010", "010213425013423010210", "010213425013423012010", "010213425031021043210", "010213425031021403210", "010213425031021430210", "010213425031021432010", "010213425031024103210", "010213425031024130210", "010213425031024132010", "010213425031024310210", "010213425031024312010", "010213425031042103210", "010213425031042130210", "010213425031042132010", "010213425031042310210", "010213425031042312010", "010213425031201043210", "010213425031201403210", "010213425031201430210", "010213425031201432010", "010213425031204103210", "010213425031204130210", "010213425031204132010", "010213425031204310210", "010213425031204312010", "010213425031240103210", "010213425031240130210", "010213425031240132010", "010213425031240310210", "010213425031240312010", "010213425031243010210", "010213425031243012010", "010213425031402103210", "010213425031402130210", "010213425031402132010", "010213425031402310210", "010213425031402312010", "010213425031420103210", "010213425031420130210", "010213425031420132010", "010213425031420310210", "010213425031420312010", "010213425031423010210", "010213425031423012010", "010213425034102103210", "010213425034102130210", "010213425034102132010", "010213425034102310210", "010213425034102312010", "010213425034120103210", "010213425034120130210", "010213425034120132010", "010213425034120310210", "010213425034120312010", "010213425034123010210", "010213425034123012010", "010213425301021043210", "010213425301021403210", "010213425301021430210", "010213425301021432010", "010213425301024103210", "010213425301024130210", "010213425301024132010", "010213425301024310210", "010213425301024312010", "010213425301042103210", "010213425301042130210", "010213425301042132010", "010213425301042310210", "010213425301042312010", "010213425301201043210", "010213425301201403210", "010213425301201430210", "010213425301201432010", "010213425301204103210", "010213425301204130210", "010213425301204132010", "010213425301204310210", "010213425301204312010", "010213425301240103210", "010213425301240130210", "010213425301240132010", "010213425301240310210", "010213425301240312010", "010213425301243010210", "010213425301243012010", "010213425301402103210", "010213425301402130210", "010213425301402132010", "010213425301402310210", "010213425301402312010", "010213425301420103210", "010213425301420130210", "010213425301420132010", "010213425301420310210", "010213425301420312010", "010213425301423010210", "010213425301423012010", "010213425304102103210", "010213425304102130210", "010213425304102132010", "010213425304102310210", "010213425304102312010", "010213425304120103210", "010213425304120130210", "010213425304120132010", "010213425304120310210", "010213425304120312010", "010213425304123010210", "010213425304123012010", "010213425340102103210", "010213425340102130210", "010213425340102132010", "010213425340102310210", "010213425340102312010", "010213425340120103210", "010213425340120130210", "010213425340120132010", "010213425340120310210", "010213425340120312010", "010213425340123010210", "010213425340123012010", "010231021043210543210", "010231021043215043210", "010231021043215403210", "010231021043215430210", "010231021043215432010", "010231021043251043210", "010231021043251403210", "010231021043251430210", "010231021043251432010", "010231021043521043210", "010231021043521403210", "010231021043521430210", "010231021043521432010", "010231021043524103210", "010231021043524130210", "010231021043524132010", "010231021043524310210", "010231021043524312010", "010231021403210543210", "010231021403215043210", "010231021403215403210", "010231021403215430210", "010231021403215432010", "010231021403251043210", "010231021403251403210", "010231021403251430210", "010231021403251432010", "010231021403521043210", "010231021403521403210", "010231021403521430210", "010231021403521432010", "010231021403524103210", "010231021403524130210", "010231021403524132010", "010231021403524310210", "010231021403524312010", "010231021430210543210", "010231021430215043210", "010231021430215403210", "010231021430215430210", "010231021430215432010", "010231021430251043210", "010231021430251403210", "010231021430251430210", "010231021430251432010", "010231021430521043210", "010231021430521403210", "010231021430521430210", "010231021430521432010", "010231021430524103210", "010231021430524130210", "010231021430524132010", "010231021430524310210", "010231021430524312010", "010231021432010543210", "010231021432015043210", "010231021432015403210", "010231021432015430210", "010231021432015432010", "010231021432051043210", "010231021432051403210", "010231021432051430210", "010231021432051432010", "010231021432501043210", "010231021432501403210", "010231021432501430210", "010231021432501432010", "010231021435021043210", "010231021435021403210", "010231021435021430210", "010231021435021432010", "010231021435024103210", "010231021435024130210", "010231021435024132010", "010231021435024310210", "010231021435024312010", "010231021435201043210", "010231021435201403210", "010231021435201430210", "010231021435201432010", "010231021435204103210", "010231021435204130210", "010231021435204132010", "010231021435204310210", "010231021435204312010", "010231021435240103210", "010231021435240130210", "010231021435240132010", "010231021435240310210", "010231021435240312010", "010231021435243010210", "010231021435243012010", "010231024103210543210", "010231024103215043210", "010231024103215403210", "010231024103215430210", "010231024103215432010", "010231024103251043210", "010231024103251403210", "010231024103251430210", "010231024103251432010", "010231024103521043210", "010231024103521403210", "010231024103521430210", "010231024103521432010", "010231024103524103210", "010231024103524130210", "010231024103524132010", "010231024103524310210", "010231024103524312010", "010231024130210543210", "010231024130215043210", "010231024130215403210", "010231024130215430210", "010231024130215432010", "010231024130251043210", "010231024130251403210", "010231024130251430210", "010231024130251432010", "010231024130521043210", "010231024130521403210", "010231024130521430210", "010231024130521432010", "010231024130524103210", "010231024130524130210", "010231024130524132010", "010231024130524310210", "010231024130524312010", "010231024132010543210", "010231024132015043210", "010231024132015403210", "010231024132015430210", "010231024132015432010", "010231024132051043210", "010231024132051403210", "010231024132051430210", "010231024132051432010", "010231024132501043210", "010231024132501403210", "010231024132501430210", "010231024132501432010", "010231024135021043210", "010231024135021403210", "010231024135021430210", "010231024135021432010", "010231024135024103210", "010231024135024130210", "010231024135024132010", "010231024135024310210", "010231024135024312010", "010231024135201043210", "010231024135201403210", "010231024135201430210", "010231024135201432010", "010231024135204103210", "010231024135204130210", "010231024135204132010", "010231024135204310210", "010231024135204312010", "010231024135240103210", "010231024135240130210", "010231024135240132010", "010231024135240310210", "010231024135240312010", "010231024135243010210", "010231024135243012010", "010231042103210543210", "010231042103215043210", "010231042103215403210", "010231042103215430210", "010231042103215432010", "010231042103251043210", "010231042103251403210", "010231042103251430210", "010231042103251432010", "010231042103521043210", "010231042103521403210", "010231042103521430210", "010231042103521432010", "010231042103524103210", "010231042103524130210", "010231042103524132010", "010231042103524310210", "010231042103524312010", "010231042105324132010", "010231042105324312010", "010231042130210543210", "010231042130215043210", "010231042130215403210", "010231042130215430210", "010231042130215432010", "010231042130251043210", "010231042130251403210", "010231042130251430210", "010231042130251432010", "010231042130521043210", "010231042130521403210", "010231042130521430210", "010231042130521432010", "010231042130524103210", "010231042130524130210", "010231042130524132010", "010231042130524310210", "010231042130524312010", "010231042132010543210", "010231042132015043210", "010231042132015403210", "010231042132015430210", "010231042132015432010", "010231042132051043210", "010231042132051403210", "010231042132051430210", "010231042132051432010", "010231042132501043210", "010231042132501403210", "010231042132501430210", "010231042132501432010", "010231042135021043210", "010231042135021403210", "010231042135021430210", "010231042135021432010", "010231042135024103210", "010231042135024130210", "010231042135024132010", "010231042135024310210", "010231042135024312010", "010231042135201043210", "010231042135201403210", "010231042135201430210", "010231042135201432010", "010231042135204103210", "010231042135204130210", "010231042135204132010", "010231042135204310210", "010231042135204312010", "010231042135240103210", "010231042135240130210", "010231042135240132010", "010231042135240310210", "010231042135240312010", "010231042135243010210", "010231042135243012010", "010231042150324132010", "010231042150324312010", "010231042153024132010", "010231042153024312010", "010231042153204103210", "010231042153204130210", "010231042153204132010", "010231042153204310210", "010231042153204312010", "010231042153240103210", "010231042153240130210", "010231042153240132010", "010231042153240310210", "010231042153240312010", "010231042153243010210", "010231042153243012010", "010231042310210543210", "010231042310215043210", "010231042310215403210", "010231042310215430210", "010231042310215432010", "010231042310251043210", "010231042310251403210", "010231042310251430210", "010231042310251432010", "010231042310521043210", "010231042310521403210", "010231042310521430210", "010231042310521432010", "010231042310524103210", "010231042310524130210", "010231042310524132010", "010231042312010543210", "010231042312015043210", "010231042312015403210", "010231042312015430210", "010231042312015432010", "010231042312051043210", "010231042312051403210", "010231042312051430210", "010231042312051432010", "010231042312501043210", "010231042312501403210", "010231042312501430210", "010231042312501432010", "010231042315021043210", "010231042315021403210", "010231042315021430210", "010231042315021432010", "010231042315024103210", "010231042315024130210", "010231042315024132010", "010231042315201043210", "010231042315201403210", "010231042315201430210", "010231042315201432010", "010231042315204103210", "010231042315204130210", "010231042315204132010", "010231042315240103210", "010231042315240130210", "010231042315240132010", "010231042351021043210", "010231042351021403210", "010231042351021430210", "010231042351021432010", "010231042351024103210", "010231042351024130210", "010231042351024132010", "010231042351201043210", "010231042351201403210", "010231042351201430210", "010231042351201432010", "010231042351204103210", "010231042351204130210", "010231042351204132010", "010231042351240103210", "010231042351240130210", "010231042351240132010", "010231042510324132010", "010231042510324312010", "010231042510342312010", "010231042513024132010", "010231042513024312010", "010231042513042312010", "010231042513204103210", "010231042513204130210", "010231042513204132010", "010231042513204310210", "010231042513204312010", "010231042513240103210", "010231042513240130210", "010231042513240132010", "010231042513240310210", "010231042513240312010", "010231042513243010210", "010231042513243012010", "010231042513402312010", "010231042513420310210", "010231042513420312010", "010231042513423010210", "010231042513423012010", "010231042531021432010", "010231042531024132010", "010231042531024312010", "010231042531042132010", "010231042531042312010", "010231042531201043210", "010231042531201403210", "010231042531201430210", "010231042531201432010", "010231042531204103210", "010231042531204130210", "010231042531204132010", "010231042531204310210", "010231042531204312010", "010231042531240103210", "010231042531240130210", "010231042531240132010", "010231042531240310210", "010231042531240312010", "010231042531243010210", "010231042531243012010", "010231042531402132010", "010231042531402312010", "010231042531420103210", "010231042531420130210", "010231042531420132010", "010231042531420310210", "010231042531420312010", "010231042531423010210", "010231042531423012010", "010231042534102132010", "010231042534102312010", "010231042534120103210", "010231042534120130210", "010231042534120132010", "010231042534120310210", "010231042534120312010", "010231042534123010210", "010231042534123012010", "010231201043210543210", "010231201043215043210", "010231201043215403210", "010231201043215430210", "010231201043215432010", "010231201043251043210", "010231201043251403210", "010231201043251430210", "010231201043251432010", "010231201043521043210", "010231201043521403210", "010231201043521430210", "010231201043521432010", "010231201043524103210", "010231201043524130210", "010231201043524132010", "010231201043524310210", "010231201043524312010", "010231201403210543210", "010231201403215043210", "010231201403215403210", "010231201403215430210", "010231201403215432010", "010231201403251043210", "010231201403251403210", "010231201403251430210", "010231201403251432010", "010231201403521043210", "010231201403521403210", "010231201403521430210", "010231201403521432010", "010231201403524103210", "010231201403524130210", "010231201403524132010", "010231201403524310210", "010231201403524312010", "010231201430210543210", "010231201430215043210", "010231201430215403210", "010231201430215430210", "010231201430215432010", "010231201430251043210", "010231201430251403210", "010231201430251430210", "010231201430251432010", "010231201430521043210", "010231201430521403210", "010231201430521430210", "010231201430521432010", "010231201430524103210", "010231201430524130210", "010231201430524132010", "010231201430524310210", "010231201430524312010", "010231201432010543210", "010231201432015043210", "010231201432015403210", "010231201432015430210", "010231201432015432010", "010231201432051043210", "010231201432051403210", "010231201432051430210", "010231201432051432010", "010231201432501043210", "010231201432501403210", "010231201432501430210", "010231201432501432010", "010231201435021043210", "010231201435021403210", "010231201435021430210", "010231201435021432010", "010231201435024103210", "010231201435024130210", "010231201435024132010", "010231201435024310210", "010231201435024312010", "010231201435201043210", "010231201435201403210", "010231201435201430210", "010231201435201432010", "010231201435204103210", "010231201435204130210", "010231201435204132010", "010231201435204310210", "010231201435204312010", "010231201435240103210", "010231201435240130210", "010231201435240132010", "010231201435240310210", "010231201435240312010", "010231201435243010210", "010231201435243012010", "010231204103210543210", "010231204103215043210", "010231204103215403210", "010231204103215430210", "010231204103215432010", "010231204103251043210", "010231204103251403210", "010231204103251430210", "010231204103251432010", "010231204103521043210", "010231204103521403210", "010231204103521430210", "010231204103521432010", "010231204103524103210", "010231204103524130210", "010231204103524132010", "010231204103524310210", "010231204103524312010", "010231204130210543210", "010231204130215043210", "010231204130215403210", "010231204130215430210", "010231204130215432010", "010231204130251043210", "010231204130251403210", "010231204130251430210", "010231204130251432010", "010231204130521043210", "010231204130521403210", "010231204130521430210", "010231204130521432010", "010231204130524103210", "010231204130524130210", "010231204130524132010", "010231204130524310210", "010231204130524312010", "010231204132010543210", "010231204132015043210", "010231204132015403210", "010231204132015430210", "010231204132015432010", "010231204132051043210", "010231204132051403210", "010231204132051430210", "010231204132051432010", "010231204132501043210", "010231204132501403210", "010231204132501430210", "010231204132501432010", "010231204135021043210", "010231204135021403210", "010231204135021430210", "010231204135021432010", "010231204135024103210", "010231204135024130210", "010231204135024132010", "010231204135024310210", "010231204135024312010", "010231204135201043210", "010231204135201403210", "010231204135201430210", "010231204135201432010", "010231204135204103210", "010231204135204130210", "010231204135204132010", "010231204135204310210", "010231204135204312010", "010231204135240103210", "010231204135240130210", "010231204135240132010", "010231204135240310210", "010231204135240312010", "010231204135243010210", "010231204135243012010", "010231240103210543210", "010231240103215043210", "010231240103215403210", "010231240103215430210", "010231240103215432010", "010231240103251043210", "010231240103251403210", "010231240103251430210", "010231240103251432010", "010231240103521043210", "010231240103521403210", "010231240103521430210", "010231240103521432010", "010231240103524103210", "010231240103524130210", "010231240103524132010", "010231240103524310210", "010231240103524312010", "010231240130210543210", "010231240130215043210", "010231240130215403210", "010231240130215430210", "010231240130215432010", "010231240130251043210", "010231240130251403210", "010231240130251430210", "010231240130251432010", "010231240130521043210", "010231240130521403210", "010231240130521430210", "010231240130521432010", "010231240130524103210", "010231240130524130210", "010231240130524132010", "010231240130524310210", "010231240130524312010", "010231240132010543210", "010231240132015043210", "010231240132015403210", "010231240132015430210", "010231240132015432010", "010231240132051043210", "010231240132051403210", "010231240132051430210", "010231240132051432010", "010231240132501043210", "010231240132501403210", "010231240132501430210", "010231240132501432010", "010231240135021043210", "010231240135021403210", "010231240135021430210", "010231240135021432010", "010231240135024103210", "010231240135024130210", "010231240135024132010", "010231240135024310210", "010231240135024312010", "010231240135201043210", "010231240135201403210", "010231240135201430210", "010231240135201432010", "010231240135204103210", "010231240135204130210", "010231240135204132010", "010231240135204310210", "010231240135204312010", "010231240135240103210", "010231240135240130210", "010231240135240132010", "010231240135240310210", "010231240135240312010", "010231240135243010210", "010231240135243012010", "010231402103210543210", "010231402103215043210", "010231402103215403210", "010231402103215430210", "010231402103215432010", "010231402103251043210", "010231402103251403210", "010231402103251430210", "010231402103251432010", "010231402103521043210", "010231402103521403210", "010231402103521430210", "010231402103521432010", "010231402103524103210", "010231402103524130210", "010231402103524132010", "010231402103524310210", "010231402103524312010", "010231402105324132010", "010231402105324312010", "010231402130210543210", "010231402130215043210", "010231402130215403210", "010231402130215430210", "010231402130215432010", "010231402130251043210", "010231402130251403210", "010231402130251430210", "010231402130251432010", "010231402130521043210", "010231402130521403210", "010231402130521430210", "010231402130521432010", "010231402130524103210", "010231402130524130210", "010231402130524132010", "010231402130524310210", "010231402130524312010", "010231402132010543210", "010231402132015043210", "010231402132015403210", "010231402132015430210", "010231402132015432010", "010231402132051043210", "010231402132051403210", "010231402132051430210", "010231402132051432010", "010231402132501043210", "010231402132501403210", "010231402132501430210", "010231402132501432010", "010231402135021043210", "010231402135021403210", "010231402135021430210", "010231402135021432010", "010231402135024103210", "010231402135024130210", "010231402135024132010", "010231402135024310210", "010231402135024312010", "010231402135201043210", "010231402135201403210", "010231402135201430210", "010231402135201432010", "010231402135204103210", "010231402135204130210", "010231402135204132010", "010231402135204310210", "010231402135204312010", "010231402135240103210", "010231402135240130210", "010231402135240132010", "010231402135240310210", "010231402135240312010", "010231402135243010210", "010231402135243012010", "010231402150324132010", "010231402150324312010", "010231402153024132010", "010231402153024312010", "010231402153204103210", "010231402153204130210", "010231402153204132010", "010231402153204310210", "010231402153204312010", "010231402153240103210", "010231402153240130210", "010231402153240132010", "010231402153240310210", "010231402153240312010", "010231402153243010210", "010231402153243012010", "010231402310210543210", "010231402310215043210", "010231402310215403210", "010231402310215430210", "010231402310215432010", "010231402310251043210", "010231402310251403210", "010231402310251430210", "010231402310251432010", "010231402310521043210", "010231402310521403210", "010231402310521430210", "010231402310521432010", "010231402310524103210", "010231402310524130210", "010231402310524132010", "010231402312010543210", "010231402312015043210", "010231402312015403210", "010231402312015430210", "010231402312015432010", "010231402312051043210", "010231402312051403210", "010231402312051430210", "010231402312051432010", "010231402312501043210", "010231402312501403210", "010231402312501430210", "010231402312501432010", "010231402315021043210", "010231402315021403210", "010231402315021430210", "010231402315021432010", "010231402315024103210", "010231402315024130210", "010231402315024132010", "010231402315201043210", "010231402315201403210", "010231402315201430210", "010231402315201432010", "010231402315204103210", "010231402315204130210", "010231402315204132010", "010231402315240103210", "010231402315240130210", "010231402315240132010", "010231402351021043210", "010231402351021403210", "010231402351021430210", "010231402351021432010", "010231402351024103210", "010231402351024130210", "010231402351024132010", "010231402351201043210", "010231402351201403210", "010231402351201430210", "010231402351201432010", "010231402351204103210", "010231402351204130210", "010231402351204132010", "010231402351240103210", "010231402351240130210", "010231402351240132010", "010231402510324132010", "010231402510324312010", "010231402510342312010", "010231402513024132010", "010231402513024312010", "010231402513042312010", "010231402513204103210", "010231402513204130210", "010231402513204132010", "010231402513204310210", "010231402513204312010", "010231402513240103210", "010231402513240130210", "010231402513240132010", "010231402513240310210", "010231402513240312010", "010231402513243010210", "010231402513243012010", "010231402513402312010", "010231402513420310210", "010231402513420312010", "010231402513423010210", "010231402513423012010", "010231402531021432010", "010231402531024132010", "010231402531024312010", "010231402531042132010", "010231402531042312010", "010231402531201043210", "010231402531201403210", "010231402531201430210", "010231402531201432010", "010231402531204103210", "010231402531204130210", "010231402531204132010", "010231402531204310210", "010231402531204312010", "010231402531240103210", "010231402531240130210", "010231402531240132010", "010231402531240310210", "010231402531240312010", "010231402531243010210", "010231402531243012010", "010231402531402132010", "010231402531402312010", "010231402531420103210", "010231402531420130210", "010231402531420132010", "010231402531420310210", "010231402531420312010", "010231402531423010210", "010231402531423012010", "010231402534102132010", "010231402534102312010", "010231402534120103210", "010231402534120130210", "010231402534120132010", "010231402534120310210", "010231402534120312010", "010231402534123010210", "010231402534123012010", "010231420103210543210", "010231420103215043210", "010231420103215403210", "010231420103215430210", "010231420103215432010", "010231420103251043210", "010231420103251403210", "010231420103251430210", "010231420103251432010", "010231420103521043210", "010231420103521403210", "010231420103521430210", "010231420103521432010", "010231420103524103210", "010231420103524130210", "010231420103524132010", "010231420103524310210", "010231420103524312010", "010231420105324103210", "010231420105324130210", "010231420105324132010", "010231420105324310210", "010231420105324312010", "010231420130210543210", "010231420130215043210", "010231420130215403210", "010231420130215430210", "010231420130215432010", "010231420130251043210", "010231420130251403210", "010231420130251430210", "010231420130251432010", "010231420130521043210", "010231420130521403210", "010231420130521430210", "010231420130521432010", "010231420130524103210", "010231420130524130210", "010231420130524132010", "010231420130524310210", "010231420130524312010", "010231420132010543210", "010231420132015043210", "010231420132015403210", "010231420132015430210", "010231420132015432010", "010231420132051043210", "010231420132051403210", "010231420132051430210", "010231420132051432010", "010231420132501043210", "010231420132501403210", "010231420132501430210", "010231420132501432010", "010231420135021043210", "010231420135021403210", "010231420135021430210", "010231420135021432010", "010231420135024103210", "010231420135024130210", "010231420135024132010", "010231420135024310210", "010231420135024312010", "010231420135201043210", "010231420135201403210", "010231420135201430210", "010231420135201432010", "010231420135204103210", "010231420135204130210", "010231420135204132010", "010231420135204310210", "010231420135204312010", "010231420135240103210", "010231420135240130210", "010231420135240132010", "010231420135240310210", "010231420135240312010", "010231420135243010210", "010231420135243012010", "010231420150324103210", "010231420150324130210", "010231420150324132010", "010231420150324310210", "010231420150324312010", "010231420153024103210", "010231420153024130210", "010231420153024132010", "010231420153024310210", "010231420153024312010", "010231420153204103210", "010231420153204130210", "010231420153204132010", "010231420153204310210", "010231420153204312010", "010231420153240103210", "010231420153240130210", "010231420153240132010", "010231420153240310210", "010231420153240312010", "010231420153243010210", "010231420153243012010", "010231420310210543210", "010231420310215043210", "010231420310215403210", "010231420310215430210", "010231420310215432010", "010231420310251043210", "010231420310251403210", "010231420310251430210", "010231420310251432010", "010231420310521043210", "010231420310521403210", "010231420310521430210", "010231420310521432010", "010231420310524103210", "010231420310524130210", "010231420310524132010", "010231420312010543210", "010231420312015043210", "010231420312015403210", "010231420312015430210", "010231420312015432010", "010231420312051043210", "010231420312051403210", "010231420312051430210", "010231420312051432010", "010231420312501043210", "010231420312501403210", "010231420312501430210", "010231420312501432010", "010231420315021043210", "010231420315021403210", "010231420315021430210", "010231420315021432010", "010231420315024103210", "010231420315024130210", "010231420315024132010", "010231420315201043210", "010231420315201403210", "010231420315201430210", "010231420315201432010", "010231420315204103210", "010231420315204130210", "010231420315204132010", "010231420315240103210", "010231420315240130210", "010231420315240132010", "010231420351021043210", "010231420351021403210", "010231420351021430210", "010231420351021432010", "010231420351024103210", "010231420351024130210", "010231420351024132010", "010231420351201043210", "010231420351201403210", "010231420351201430210", "010231420351201432010", "010231420351204103210", "010231420351204130210", "010231420351204132010", "010231420351240103210", "010231420351240130210", "010231420351240132010", "010231420510324103210", "010231420510324130210", "010231420510324132010", "010231420510324310210", "010231420510324312010", "010231420510342310210", "010231420510342312010", "010231420513024103210", "010231420513024130210", "010231420513024132010", "010231420513024310210", "010231420513024312010", "010231420513042310210", "010231420513042312010", "010231420513204103210", "010231420513204130210", "010231420513204132010", "010231420513204310210", "010231420513204312010", "010231420513240103210", "010231420513240130210", "010231420513240132010", "010231420513240310210", "010231420513240312010", "010231420513243010210", "010231420513243012010", "010231420513402310210", "010231420513402312010", "010231420513420310210", "010231420513420312010", "010231420513423010210", "010231420513423012010", "010231420531021043210", "010231420531021403210", "010231420531021430210", "010231420531021432010", "010231420531024103210", "010231420531024130210", "010231420531024132010", "010231420531024310210", "010231420531024312010", "010231420531042103210", "010231420531042130210", "010231420531042132010", "010231420531042310210", "010231420531042312010", "010231420531201043210", "010231420531201403210", "010231420531201430210", "010231420531201432010", "010231420531204103210", "010231420531204130210", "010231420531204132010", "010231420531204310210", "010231420531204312010", "010231420531240103210", "010231420531240130210", "010231420531240132010", "010231420531240310210", "010231420531240312010", "010231420531243010210", "010231420531243012010", "010231420531402103210", "010231420531402130210", "010231420531402132010", "010231420531402310210", "010231420531402312010", "010231420531420103210", "010231420531420130210", "010231420531420132010", "010231420531420310210", "010231420531420312010", "010231420531423010210", "010231420531423012010", "010231420534102103210", "010231420534102130210", "010231420534102132010", "010231420534102310210", "010231420534102312010", "010231420534120103210", "010231420534120130210", "010231420534120132010", "010231420534120310210", "010231420534120312010", "010231420534123010210", "010231420534123012010", "010231423010210543210", "010231423010215043210", "010231423010215403210", "010231423010215430210", "010231423010215432010", "010231423010251043210", "010231423010251403210", "010231423010251430210", "010231423010251432010", "010231423010521043210", "010231423010521403210", "010231423010521430210", "010231423010521432010", "010231423010524103210", "010231423010524130210", "010231423010524132010", "010231423012010543210", "010231423012015043210", "010231423012015403210", "010231423012015430210", "010231423012015432010", "010231423012051043210", "010231423012051403210", "010231423012051430210", "010231423012051432010", "010231423012501043210", "010231423012501403210", "010231423012501430210", "010231423012501432010", "010231423015021043210", "010231423015021403210", "010231423015021430210", "010231423015021432010", "010231423015024103210", "010231423015024130210", "010231423015024132010", "010231423015201043210", "010231423015201403210", "010231423015201430210", "010231423015201432010", "010231423015204103210", "010231423015204130210", "010231423015204132010", "010231423015240103210", "010231423015240130210", "010231423015240132010", "010231423051021043210", "010231423051021403210", "010231423051021430210", "010231423051021432010", "010231423051024103210", "010231423051024130210", "010231423051024132010", "010231423051201043210", "010231423051201403210", "010231423051201430210", "010231423051201432010", "010231423051204103210", "010231423051204130210", "010231423051204132010", "010231423051240103210", "010231423051240130210", "010231423051240132010", "010231423501021043210", "010231423501021403210", "010231423501021430210", "010231423501021432010", "010231423501024103210", "010231423501024130210", "010231423501024132010", "010231423501201043210", "010231423501201403210", "010231423501201430210", "010231423501201432010", "010231423501204103210", "010231423501204130210", "010231423501204132010", "010231423501240103210", "010231423501240130210", "010231423501240132010", "010231425010324103210", "010231425010324130210", "010231425010324132010", "010231425010324310210", "010231425010324312010", "010231425010342310210", "010231425010342312010", "010231425013024103210", "010231425013024130210", "010231425013024132010", "010231425013024310210", "010231425013024312010", "010231425013042310210", "010231425013042312010", "010231425013204103210", "010231425013204130210", "010231425013204132010", "010231425013204310210", "010231425013204312010", "010231425013240103210", "010231425013240130210", "010231425013240132010", "010231425013240310210", "010231425013240312010", "010231425013243010210", "010231425013243012010", "010231425013402310210", "010231425013402312010", "010231425013420310210", "010231425013420312010", "010231425013423010210", "010231425013423012010", "010231425031021043210", "010231425031021403210", "010231425031021430210", "010231425031021432010", "010231425031024103210", "010231425031024130210", "010231425031024132010", "010231425031024310210", "010231425031024312010", "010231425031042103210", "010231425031042130210", "010231425031042132010", "010231425031042310210", "010231425031042312010", "010231425031201043210", "010231425031201403210", "010231425031201430210", "010231425031201432010", "010231425031204103210", "010231425031204130210", "010231425031204132010", "010231425031204310210", "010231425031204312010", "010231425031240103210", "010231425031240130210", "010231425031240132010", "010231425031240310210", "010231425031240312010", "010231425031243010210", "010231425031243012010", "010231425031402103210", "010231425031402130210", "010231425031402132010", "010231425031402310210", "010231425031402312010", "010231425031420103210", "010231425031420130210", "010231425031420132010", "010231425031420310210", "010231425031420312010", "010231425031423010210", "010231425031423012010", "010231425034102103210", "010231425034102130210", "010231425034102132010", "010231425034102310210", "010231425034102312010", "010231425034120103210", "010231425034120130210", "010231425034120132010", "010231425034120310210", "010231425034120312010", "010231425034123010210", "010231425034123012010", "010231425301021043210", "010231425301021403210", "010231425301021430210", "010231425301021432010", "010231425301024103210", "010231425301024130210", "010231425301024132010", "010231425301024310210", "010231425301024312010", "010231425301042103210", "010231425301042130210", "010231425301042132010", "010231425301042310210", "010231425301042312010", "010231425301201043210", "010231425301201403210", "010231425301201430210", "010231425301201432010", "010231425301204103210", "010231425301204130210", "010231425301204132010", "010231425301204310210", "010231425301204312010", "010231425301240103210", "010231425301240130210", "010231425301240132010", "010231425301240310210", "010231425301240312010", "010231425301243010210", "010231425301243012010", "010231425301402103210", "010231425301402130210", "010231425301402132010", "010231425301402310210", "010231425301402312010", "010231425301420103210", "010231425301420130210", "010231425301420132010", "010231425301420310210", "010231425301420312010", "010231425301423010210", "010231425301423012010", "010231425304102103210", "010231425304102130210", "010231425304102132010", "010231425304102310210", "010231425304102312010", "010231425304120103210", "010231425304120130210", "010231425304120132010", "010231425304120310210", "010231425304120312010", "010231425304123010210", "010231425304123012010", "010231425340102103210", "010231425340102130210", "010231425340102132010", "010231425340102310210", "010231425340102312010", "010231425340120103210", "010231425340120130210", "010231425340120132010", "010231425340120310210", "010231425340120312010", "010231425340123010210", "010231425340123012010", "010234102103210543210", "010234102103215043210", "010234102103215403210", "010234102103215430210", "010234102103215432010", "010234102103251043210", "010234102103251403210", "010234102103251430210", "010234102103251432010", "010234102103521043210", "010234102103521403210", "010234102103521430210", "010234102103521432010", "010234102103524103210", "010234102103524130210", "010234102103524132010", "010234102103524310210", "010234102103524312010", "010234102105321432010", "010234102105324132010", "010234102105324312010", "010234102130210543210", "010234102130215043210", "010234102130215403210", "010234102130215430210", "010234102130215432010", "010234102130251043210", "010234102130251403210", "010234102130251430210", "010234102130251432010", "010234102130521043210", "010234102130521403210", "010234102130521430210", "010234102130521432010", "010234102130524103210", "010234102130524130210", "010234102130524132010", "010234102130524310210", "010234102130524312010", "010234102132010543210", "010234102132015043210", "010234102132015403210", "010234102132015430210", "010234102132015432010", "010234102132051043210", "010234102132051403210", "010234102132051430210", "010234102132051432010", "010234102132501043210", "010234102132501403210", "010234102132501430210", "010234102132501432010", "010234102135021043210", "010234102135021403210", "010234102135021430210", "010234102135021432010", "010234102135024103210", "010234102135024130210", "010234102135024132010", "010234102135024310210", "010234102135024312010", "010234102135201043210", "010234102135201403210", "010234102135201430210", "010234102135201432010", "010234102135204103210", "010234102135204130210", "010234102135204132010", "010234102135204310210", "010234102135204312010", "010234102135240103210", "010234102135240130210", "010234102135240132010", "010234102135240310210", "010234102135240312010", "010234102135243010210", "010234102135243012010", "010234102150321432010", "010234102150324132010", "010234102150324312010", "010234102153021432010", "010234102153024132010", "010234102153024312010", "010234102153201043210", "010234102153201403210", "010234102153201430210", "010234102153201432010", "010234102153204103210", "010234102153204130210", "010234102153204132010", "010234102153204310210", "010234102153204312010", "010234102153240103210", "010234102153240130210", "010234102153240132010", "010234102153240310210", "010234102153240312010", "010234102153243010210", "010234102153243012010", "010234102310210543210", "010234102310215043210", "010234102310215403210", "010234102310215430210", "010234102310215432010", "010234102310251043210", "010234102310251403210", "010234102310251430210", "010234102310251432010", "010234102310521043210", "010234102310521403210", "010234102310521430210", "010234102310521432010", "010234102312010543210", "010234102312015043210", "010234102312015403210", "010234102312015430210", "010234102312015432010", "010234102312051043210", "010234102312051403210", "010234102312051430210", "010234102312051432010", "010234102312501043210", "010234102312501403210", "010234102312501430210", "010234102312501432010", "010234102315021043210", "010234102315021403210", "010234102315021430210", "010234102315021432010", "010234102315201043210", "010234102315201403210", "010234102315201430210", "010234102315201432010", "010234102351021043210", "010234102351021403210", "010234102351021430210", "010234102351021432010", "010234102351201043210", "010234102351201403210", "010234102351201430210", "010234102351201432010", "010234102510321432010", "010234102510324132010", "010234102510324312010", "010234102510342312010", "010234102513021432010", "010234102513024132010", "010234102513024312010", "010234102513042312010", "010234102513201043210", "010234102513201403210", "010234102513201430210", "010234102513201432010", "010234102513204103210", "010234102513204130210", "010234102513204132010", "010234102513204310210", "010234102513204312010", "010234102513240103210", "010234102513240130210", "010234102513240132010", "010234102513240310210", "010234102513240312010", "010234102513243010210", "010234102513243012010", "010234102513402312010", "010234102513420310210", "010234102513420312010", "010234102513423010210", "010234102513423012010", "010234102531021432010", "010234102531024132010", "010234102531024312010", "010234102531042132010", "010234102531042312010", "010234102531201043210", "010234102531201403210", "010234102531201430210", "010234102531201432010", "010234102531204103210", "010234102531204130210", "010234102531204132010", "010234102531204310210", "010234102531204312010", "010234102531240103210", "010234102531240130210", "010234102531240132010", "010234102531240310210", "010234102531240312010", "010234102531243010210", "010234102531243012010", "010234102531402132010", "010234102531402312010", "010234102531420103210", "010234102531420130210", "010234102531420132010", "010234102531420310210", "010234102531420312010", "010234102531423010210", "010234102531423012010", "010234102534102132010", "010234102534102312010", "010234102534120103210", "010234102534120130210", "010234102534120132010", "010234102534120310210", "010234102534120312010", "010234102534123010210", "010234102534123012010", "010234105210321432010", "010234105210324132010", "010234105210324312010", "010234105210342312010", "010234105213021432010", "010234105213024132010", "010234105213024312010", "010234105213042312010", "010234105213201043210", "010234105213201403210", "010234105213201430210", "010234105213201432010", "010234105213204103210", "010234105213204130210", "010234105213204132010", "010234105213204310210", "010234105213204312010", "010234105213240103210", "010234105213240130210", "010234105213240132010", "010234105213240310210", "010234105213240312010", "010234105213243010210", "010234105213243012010", "010234105213402312010", "010234105213420310210", "010234105213420312010", "010234105213423010210", "010234105213423012010", "010234105231021432010", "010234105231024132010", "010234105231024312010", "010234105231042132010", "010234105231042312010", "010234105231201043210", "010234105231201403210", "010234105231201430210", "010234105231201432010", "010234105231204103210", "010234105231204130210", "010234105231204132010", "010234105231204310210", "010234105231204312010", "010234105231240103210", "010234105231240130210", "010234105231240132010", "010234105231240310210", "010234105231240312010", "010234105231243010210", "010234105231243012010", "010234105231402132010", "010234105231402312010", "010234105231420103210", "010234105231420130210", "010234105231420132010", "010234105231420310210", "010234105231420312010", "010234105231423010210", "010234105231423012010", "010234105234102132010", "010234105234102312010", "010234105234120103210", "010234105234120130210", "010234105234120132010", "010234105234120310210", "010234105234120312010", "010234105234123010210", "010234105234123012010", "010234120103210543210", "010234120103215043210", "010234120103215403210", "010234120103215430210", "010234120103215432010", "010234120103251043210", "010234120103251403210", "010234120103251430210", "010234120103251432010", "010234120103521043210", "010234120103521403210", "010234120103521430210", "010234120103521432010", "010234120103524103210", "010234120103524130210", "010234120103524132010", "010234120103524310210", "010234120103524312010", "010234120105321043210", "010234120105321403210", "010234120105321430210", "010234120105321432010", "010234120105324103210", "010234120105324130210", "010234120105324132010", "010234120105324310210", "010234120105324312010", "010234120130210543210", "010234120130215043210", "010234120130215403210", "010234120130215430210", "010234120130215432010", "010234120130251043210", "010234120130251403210", "010234120130251430210", "010234120130251432010", "010234120130521043210", "010234120130521403210", "010234120130521430210", "010234120130521432010", "010234120130524103210", "010234120130524130210", "010234120130524132010", "010234120130524310210", "010234120130524312010", "010234120132010543210", "010234120132015043210", "010234120132015403210", "010234120132015430210", "010234120132015432010", "010234120132051043210", "010234120132051403210", "010234120132051430210", "010234120132051432010", "010234120132501043210", "010234120132501403210", "010234120132501430210", "010234120132501432010", "010234120135021043210", "010234120135021403210", "010234120135021430210", "010234120135021432010", "010234120135024103210", "010234120135024130210", "010234120135024132010", "010234120135024310210", "010234120135024312010", "010234120135201043210", "010234120135201403210", "010234120135201430210", "010234120135201432010", "010234120135204103210", "010234120135204130210", "010234120135204132010", "010234120135204310210", "010234120135204312010", "010234120135240103210", "010234120135240130210", "010234120135240132010", "010234120135240310210", "010234120135240312010", "010234120135243010210", "010234120135243012010", "010234120150321043210", "010234120150321403210", "010234120150321430210", "010234120150321432010", "010234120150324103210", "010234120150324130210", "010234120150324132010", "010234120150324310210", "010234120150324312010", "010234120153021043210", "010234120153021403210", "010234120153021430210", "010234120153021432010", "010234120153024103210", "010234120153024130210", "010234120153024132010", "010234120153024310210", "010234120153024312010", "010234120153201043210", "010234120153201403210", "010234120153201430210", "010234120153201432010", "010234120153204103210", "010234120153204130210", "010234120153204132010", "010234120153204310210", "010234120153204312010", "010234120153240103210", "010234120153240130210", "010234120153240132010", "010234120153240310210", "010234120153240312010", "010234120153243010210", "010234120153243012010", "010234120310210543210", "010234120310215043210", "010234120310215403210", "010234120310215430210", "010234120310215432010", "010234120310251043210", "010234120310251403210", "010234120310251430210", "010234120310251432010", "010234120310521043210", "010234120310521403210", "010234120310521430210", "010234120310521432010", "010234120312010543210", "010234120312015043210", "010234120312015403210", "010234120312015430210", "010234120312015432010", "010234120312051043210", "010234120312051403210", "010234120312051430210", "010234120312051432010", "010234120312501043210", "010234120312501403210", "010234120312501430210", "010234120312501432010", "010234120315021043210", "010234120315021403210", "010234120315021430210", "010234120315021432010", "010234120315201043210", "010234120315201403210", "010234120315201430210", "010234120315201432010", "010234120351021043210", "010234120351021403210", "010234120351021430210", "010234120351021432010", "010234120351201043210", "010234120351201403210", "010234120351201430210", "010234120351201432010", "010234120510321043210", "010234120510321403210", "010234120510321430210", "010234120510321432010", "010234120510324103210", "010234120510324130210", "010234120510324132010", "010234120510324310210", "010234120510324312010", "010234120510342310210", "010234120510342312010", "010234120513021043210", "010234120513021403210", "010234120513021430210", "010234120513021432010", "010234120513024103210", "010234120513024130210", "010234120513024132010", "010234120513024310210", "010234120513024312010", "010234120513042310210", "010234120513042312010", "010234120513201043210", "010234120513201403210", "010234120513201430210", "010234120513201432010", "010234120513204103210", "010234120513204130210", "010234120513204132010", "010234120513204310210", "010234120513204312010", "010234120513240103210", "010234120513240130210", "010234120513240132010", "010234120513240310210", "010234120513240312010", "010234120513243010210", "010234120513243012010", "010234120513402310210", "010234120513402312010", "010234120513420310210", "010234120513420312010", "010234120513423010210", "010234120513423012010", "010234120531021043210", "010234120531021403210", "010234120531021430210", "010234120531021432010", "010234120531024103210", "010234120531024130210", "010234120531024132010", "010234120531024310210", "010234120531024312010", "010234120531042103210", "010234120531042130210", "010234120531042132010", "010234120531042310210", "010234120531042312010", "010234120531201043210", "010234120531201403210", "010234120531201430210", "010234120531201432010", "010234120531204103210", "010234120531204130210", "010234120531204132010", "010234120531204310210", "010234120531204312010", "010234120531240103210", "010234120531240130210", "010234120531240132010", "010234120531240310210", "010234120531240312010", "010234120531243010210", "010234120531243012010", "010234120531402103210", "010234120531402130210", "010234120531402132010", "010234120531402310210", "010234120531402312010", "010234120531420103210", "010234120531420130210", "010234120531420132010", "010234120531420310210", "010234120531420312010", "010234120531423010210", "010234120531423012010", "010234120534102103210", "010234120534102130210", "010234120534102132010", "010234120534102310210", "010234120534102312010", "010234120534120103210", "010234120534120130210", "010234120534120132010", "010234120534120310210", "010234120534120312010", "010234120534123010210", "010234120534123012010", "010234123010210543210", "010234123010215043210", "010234123010215403210", "010234123010215430210", "010234123010215432010", "010234123010251043210", "010234123010251403210", "010234123010251430210", "010234123010251432010", "010234123010521043210", "010234123010521403210", "010234123010521430210", "010234123010521432010", "010234123012010543210", "010234123012015043210", "010234123012015403210", "010234123012015430210", "010234123012015432010", "010234123012051043210", "010234123012051403210", "010234123012051430210", "010234123012051432010", "010234123012501043210", "010234123012501403210", "010234123012501430210", "010234123012501432010", "010234123015021043210", "010234123015021403210", "010234123015021430210", "010234123015021432010", "010234123015201043210", "010234123015201403210", "010234123015201430210", "010234123015201432010", "010234123051021043210", "010234123051021403210", "010234123051021430210", "010234123051021432010", "010234123051201043210", "010234123051201403210", "010234123051201430210", "010234123051201432010", "010234123501021043210", "010234123501021403210", "010234123501021430210", "010234123501021432010", "010234123501201043210", "010234123501201403210", "010234123501201430210", "010234123501201432010", "010234125010321043210", "010234125010321403210", "010234125010321430210", "010234125010321432010", "010234125010324103210", "010234125010324130210", "010234125010324132010", "010234125010324310210", "010234125010324312010", "010234125010342310210", "010234125010342312010", "010234125013021043210", "010234125013021403210", "010234125013021430210", "010234125013021432010", "010234125013024103210", "010234125013024130210", "010234125013024132010", "010234125013024310210", "010234125013024312010", "010234125013042310210", "010234125013042312010", "010234125013201043210", "010234125013201403210", "010234125013201430210", "010234125013201432010", "010234125013204103210", "010234125013204130210", "010234125013204132010", "010234125013204310210", "010234125013204312010", "010234125013240103210", "010234125013240130210", "010234125013240132010", "010234125013240310210", "010234125013240312010", "010234125013243010210", "010234125013243012010", "010234125013402310210", "010234125013402312010", "010234125013420310210", "010234125013420312010", "010234125013423010210", "010234125013423012010", "010234125031021043210", "010234125031021403210", "010234125031021430210", "010234125031021432010", "010234125031024103210", "010234125031024130210", "010234125031024132010", "010234125031024310210", "010234125031024312010", "010234125031042103210", "010234125031042130210", "010234125031042132010", "010234125031042310210", "010234125031042312010", "010234125031201043210", "010234125031201403210", "010234125031201430210", "010234125031201432010", "010234125031204103210", "010234125031204130210", "010234125031204132010", "010234125031204310210", "010234125031204312010", "010234125031240103210", "010234125031240130210", "010234125031240132010", "010234125031240310210", "010234125031240312010", "010234125031243010210", "010234125031243012010", "010234125031402103210", "010234125031402130210", "010234125031402132010", "010234125031402310210", "010234125031402312010", "010234125031420103210", "010234125031420130210", "010234125031420132010", "010234125031420310210", "010234125031420312010", "010234125031423010210", "010234125031423012010", "010234125034102103210", "010234125034102130210", "010234125034102132010", "010234125034102310210", "010234125034102312010", "010234125034120103210", "010234125034120130210", "010234125034120132010", "010234125034120310210", "010234125034120312010", "010234125034123010210", "010234125034123012010", "010234125301021043210", "010234125301021403210", "010234125301021430210", "010234125301021432010", "010234125301024103210", "010234125301024130210", "010234125301024132010", "010234125301024310210", "010234125301024312010", "010234125301042103210", "010234125301042130210", "010234125301042132010", "010234125301042310210", "010234125301042312010", "010234125301201043210", "010234125301201403210", "010234125301201430210", "010234125301201432010", "010234125301204103210", "010234125301204130210", "010234125301204132010", "010234125301204310210", "010234125301204312010", "010234125301240103210", "010234125301240130210", "010234125301240132010", "010234125301240310210", "010234125301240312010", "010234125301243010210", "010234125301243012010", "010234125301402103210", "010234125301402130210", "010234125301402132010", "010234125301402310210", "010234125301402312010", "010234125301420103210", "010234125301420130210", "010234125301420132010", "010234125301420310210", "010234125301420312010", "010234125301423010210", "010234125301423012010", "010234125304102103210", "010234125304102130210", "010234125304102132010", "010234125304102310210", "010234125304102312010", "010234125304120103210", "010234125304120130210", "010234125304120132010", "010234125304120310210", "010234125304120312010", "010234125304123010210", "010234125304123012010", "010234125340102103210", "010234125340102130210", "010234125340102132010", "010234125340102310210", "010234125340102312010", "010234125340120103210", "010234125340120130210", "010234125340120132010", "010234125340120310210", "010234125340120312010", "010234125340123010210", "010234125340123012010", "010234150210321432010", "010234150210324132010", "010234150210324312010", "010234150210342312010", "010234150213021432010", "010234150213024132010", "010234150213024312010", "010234150213042312010", "010234150213201043210", "010234150213201403210", "010234150213201430210", "010234150213201432010", "010234150213204103210", "010234150213204130210", "010234150213204132010", "010234150213204310210", "010234150213204312010", "010234150213240103210", "010234150213240130210", "010234150213240132010", "010234150213240310210", "010234150213240312010", "010234150213243010210", "010234150213243012010", "010234150213402312010", "010234150213420310210", "010234150213420312010", "010234150213423010210", "010234150213423012010", "010234150231021432010", "010234150231024132010", "010234150231024312010", "010234150231042132010", "010234150231042312010", "010234150231201043210", "010234150231201403210", "010234150231201430210", "010234150231201432010", "010234150231204103210", "010234150231204130210", "010234150231204132010", "010234150231204310210", "010234150231204312010", "010234150231240103210", "010234150231240130210", "010234150231240132010", "010234150231240310210", "010234150231240312010", "010234150231243010210", "010234150231243012010", "010234150231402132010", "010234150231402312010", "010234150231420103210", "010234150231420130210", "010234150231420132010", "010234150231420310210", "010234150231420312010", "010234150231423010210", "010234150231423012010", "010234150234102132010", "010234150234102312010", "010234150234120103210", "010234150234120130210", "010234150234120132010", "010234150234120310210", "010234150234120312010", "010234150234123010210", "010234150234123012010", "010234152010321043210", "010234152010321403210", "010234152010321430210", "010234152010321432010", "010234152010324103210", "010234152010324130210", "010234152010324132010", "010234152010324310210", "010234152010324312010", "010234152010342310210", "010234152010342312010", "010234152013021043210", "010234152013021403210", "010234152013021430210", "010234152013021432010", "010234152013024103210", "010234152013024130210", "010234152013024132010", "010234152013024310210", "010234152013024312010", "010234152013042310210", "010234152013042312010", "010234152013201043210", "010234152013201403210", "010234152013201430210", "010234152013201432010", "010234152013204103210", "010234152013204130210", "010234152013204132010", "010234152013204310210", "010234152013204312010", "010234152013240103210", "010234152013240130210", "010234152013240132010", "010234152013240310210", "010234152013240312010", "010234152013243010210", "010234152013243012010", "010234152013402310210", "010234152013402312010", "010234152013420310210", "010234152013420312010", "010234152013423010210", "010234152013423012010", "010234152031021043210", "010234152031021403210", "010234152031021430210", "010234152031021432010", "010234152031024103210", "010234152031024130210", "010234152031024132010", "010234152031024310210", "010234152031024312010", "010234152031042103210", "010234152031042130210", "010234152031042132010", "010234152031042310210", "010234152031042312010", "010234152031201043210", "010234152031201403210", "010234152031201430210", "010234152031201432010", "010234152031204103210", "010234152031204130210", "010234152031204132010", "010234152031204310210", "010234152031204312010", "010234152031240103210", "010234152031240130210", "010234152031240132010", "010234152031240310210", "010234152031240312010", "010234152031243010210", "010234152031243012010", "010234152031402103210", "010234152031402130210", "010234152031402132010", "010234152031402310210", "010234152031402312010", "010234152031420103210", "010234152031420130210", "010234152031420132010", "010234152031420310210", "010234152031420312010", "010234152031423010210", "010234152031423012010", "010234152034102103210", "010234152034102130210", "010234152034102132010", "010234152034102310210", "010234152034102312010", "010234152034120103210", "010234152034120130210", "010234152034120132010", "010234152034120310210", "010234152034120312010", "010234152034123010210", "010234152034123012010", "010234152301021043210", "010234152301021403210", "010234152301021430210", "010234152301021432010", "010234152301024103210", "010234152301024130210", "010234152301024132010", "010234152301024310210", "010234152301024312010", "010234152301042103210", "010234152301042130210", "010234152301042132010", "010234152301042310210", "010234152301042312010", "010234152301201043210", "010234152301201403210", "010234152301201430210", "010234152301201432010", "010234152301204103210", "010234152301204130210", "010234152301204132010", "010234152301204310210", "010234152301204312010", "010234152301240103210", "010234152301240130210", "010234152301240132010", "010234152301240310210", "010234152301240312010", "010234152301243010210", "010234152301243012010", "010234152301402103210", "010234152301402130210", "010234152301402132010", "010234152301402310210", "010234152301402312010", "010234152301420103210", "010234152301420130210", "010234152301420132010", "010234152301420310210", "010234152301420312010", "010234152301423010210", "010234152301423012010", "010234152304102103210", "010234152304102130210", "010234152304102132010", "010234152304102310210", "010234152304102312010", "010234152304120103210", "010234152304120130210", "010234152304120132010", "010234152304120310210", "010234152304120312010", "010234152304123010210", "010234152304123012010", "010234152340102103210", "010234152340102130210", "010234152340102132010", "010234152340102310210", "010234152340102312010", "010234152340120103210", "010234152340120130210", "010234152340120132010", "010234152340120310210", "010234152340120312010", "010234152340123010210", "010234152340123012010", "010234510210321432010", "010234510210324132010", "010234510210324312010", "010234510210342312010", "010234510213021432010", "010234510213024132010", "010234510213024312010", "010234510213042312010", "010234510213201043210", "010234510213201403210", "010234510213201430210", "010234510213201432010", "010234510213204103210", "010234510213204130210", "010234510213204132010", "010234510213204310210", "010234510213204312010", "010234510213240103210", "010234510213240130210", "010234510213240132010", "010234510213240310210", "010234510213240312010", "010234510213243010210", "010234510213243012010", "010234510213402312010", "010234510213420310210", "010234510213420312010", "010234510213423010210", "010234510213423012010", "010234510231021432010", "010234510231024132010", "010234510231024312010", "010234510231042132010", "010234510231042312010", "010234510231201043210", "010234510231201403210", "010234510231201430210", "010234510231201432010", "010234510231204103210", "010234510231204130210", "010234510231204132010", "010234510231204310210", "010234510231204312010", "010234510231240103210", "010234510231240130210", "010234510231240132010", "010234510231240310210", "010234510231240312010", "010234510231243010210", "010234510231243012010", "010234510231402132010", "010234510231402312010", "010234510231420103210", "010234510231420130210", "010234510231420132010", "010234510231420310210", "010234510231420312010", "010234510231423010210", "010234510231423012010", "010234510234102132010", "010234510234102312010", "010234510234120103210", "010234510234120130210", "010234510234120132010", "010234510234120310210", "010234510234120312010", "010234510234123010210", "010234510234123012010", "010234512010321043210", "010234512010321403210", "010234512010321430210", "010234512010321432010", "010234512010324103210", "010234512010324130210", "010234512010324132010", "010234512010324310210", "010234512010324312010", "010234512010342310210", "010234512010342312010", "010234512013021043210", "010234512013021403210", "010234512013021430210", "010234512013021432010", "010234512013024103210", "010234512013024130210", "010234512013024132010", "010234512013024310210", "010234512013024312010", "010234512013042310210", "010234512013042312010", "010234512013201043210", "010234512013201403210", "010234512013201430210", "010234512013201432010", "010234512013204103210", "010234512013204130210", "010234512013204132010", "010234512013204310210", "010234512013204312010", "010234512013240103210", "010234512013240130210", "010234512013240132010", "010234512013240310210", "010234512013240312010", "010234512013243010210", "010234512013243012010", "010234512013402310210", "010234512013402312010", "010234512013420310210", "010234512013420312010", "010234512013423010210", "010234512013423012010", "010234512031021043210", "010234512031021403210", "010234512031021430210", "010234512031021432010", "010234512031024103210", "010234512031024130210", "010234512031024132010", "010234512031024310210", "010234512031024312010", "010234512031042103210", "010234512031042130210", "010234512031042132010", "010234512031042310210", "010234512031042312010", "010234512031201043210", "010234512031201403210", "010234512031201430210", "010234512031201432010", "010234512031204103210", "010234512031204130210", "010234512031204132010", "010234512031204310210", "010234512031204312010", "010234512031240103210", "010234512031240130210", "010234512031240132010", "010234512031240310210", "010234512031240312010", "010234512031243010210", "010234512031243012010", "010234512031402103210", "010234512031402130210", "010234512031402132010", "010234512031402310210", "010234512031402312010", "010234512031420103210", "010234512031420130210", "010234512031420132010", "010234512031420310210", "010234512031420312010", "010234512031423010210", "010234512031423012010", "010234512034102103210", "010234512034102130210", "010234512034102132010", "010234512034102310210", "010234512034102312010", "010234512034120103210", "010234512034120130210", "010234512034120132010", "010234512034120310210", "010234512034120312010", "010234512034123010210", "010234512034123012010", "010234512301021043210", "010234512301021403210", "010234512301021430210", "010234512301021432010", "010234512301024103210", "010234512301024130210", "010234512301024132010", "010234512301024310210", "010234512301024312010", "010234512301042103210", "010234512301042130210", "010234512301042132010", "010234512301042310210", "010234512301042312010", "010234512301201043210", "010234512301201403210", "010234512301201430210", "010234512301201432010", "010234512301204103210", "010234512301204130210", "010234512301204132010", "010234512301204310210", "010234512301204312010", "010234512301240103210", "010234512301240130210", "010234512301240132010", "010234512301240310210", "010234512301240312010", "010234512301243010210", "010234512301243012010", "010234512301402103210", "010234512301402130210", "010234512301402132010", "010234512301402310210", "010234512301402312010", "010234512301420103210", "010234512301420130210", "010234512301420132010", "010234512301420310210", "010234512301420312010", "010234512301423010210", "010234512301423012010", "010234512304102103210", "010234512304102130210", "010234512304102132010", "010234512304102310210", "010234512304102312010", "010234512304120103210", "010234512304120130210", "010234512304120132010", "010234512304120310210", "010234512304120312010", "010234512304123010210", "010234512304123012010", "010234512340102103210", "010234512340102130210", "010234512340102132010", "010234512340102310210", "010234512340102312010", "010234512340120103210", "010234512340120130210", "010234512340120132010", "010234512340120310210", "010234512340120312010", "010234512340123010210", "010234512340123012010", "012010321043210543210", "012010321043215043210", "012010321043215403210", "012010321043215430210", "012010321043215432010", "012010321043251043210", "012010321043251403210", "012010321043251430210", "012010321043251432010", "012010321043521043210", "012010321043521403210", "012010321043521430210", "012010321043521432010", "012010321043524103210", "012010321043524130210", "012010321043524132010", "012010321043524310210", "012010321043524312010", "012010321403210543210", "012010321403215043210", "012010321403215403210", "012010321403215430210", "012010321403215432010", "012010321403251043210", "012010321403251403210", "012010321403251430210", "012010321403251432010", "012010321403521043210", "012010321403521403210", "012010321403521430210", "012010321403521432010", "012010321403524103210", "012010321403524130210", "012010321403524132010", "012010321403524310210", "012010321403524312010", "012010321430210543210", "012010321430215043210", "012010321430215403210", "012010321430215430210", "012010321430215432010", "012010321430251043210", "012010321430251403210", "012010321430251430210", "012010321430251432010", "012010321430521043210", "012010321430521403210", "012010321430521430210", "012010321430521432010", "012010321430524103210", "012010321430524130210", "012010321430524132010", "012010321430524310210", "012010321430524312010", "012010321432010543210", "012010321432015043210", "012010321432015403210", "012010321432015430210", "012010321432015432010", "012010321432051043210", "012010321432051403210", "012010321432051430210", "012010321432051432010", "012010321432501043210", "012010321432501403210", "012010321432501430210", "012010321432501432010", "012010321435021043210", "012010321435021403210", "012010321435021430210", "012010321435021432010", "012010321435024103210", "012010321435024130210", "012010321435024132010", "012010321435024310210", "012010321435024312010", "012010321435201043210", "012010321435201403210", "012010321435201430210", "012010321435201432010", "012010321435204103210", "012010321435204130210", "012010321435204132010", "012010321435204310210", "012010321435204312010", "012010321435240103210", "012010321435240130210", "012010321435240132010", "012010321435240310210", "012010321435240312010", "012010321435243010210", "012010321435243012010", "012010324103210543210", "012010324103215043210", "012010324103215403210", "012010324103215430210", "012010324103215432010", "012010324103251043210", "012010324103251403210", "012010324103251430210", "012010324103251432010", "012010324103521043210", "012010324103521403210", "012010324103521430210", "012010324103521432010", "012010324103524103210", "012010324103524130210", "012010324103524132010", "012010324103524310210", "012010324103524312010", "012010324130210543210", "012010324130215043210", "012010324130215403210", "012010324130215430210", "012010324130215432010", "012010324130251043210", "012010324130251403210", "012010324130251430210", "012010324130251432010", "012010324130521043210", "012010324130521403210", "012010324130521430210", "012010324130521432010", "012010324130524103210", "012010324130524130210", "012010324130524132010", "012010324130524310210", "012010324130524312010", "012010324132010543210", "012010324132015043210", "012010324132015403210", "012010324132015430210", "012010324132015432010", "012010324132051043210", "012010324132051403210", "012010324132051430210", "012010324132051432010", "012010324132501043210", "012010324132501403210", "012010324132501430210", "012010324132501432010", "012010324135021043210", "012010324135021403210", "012010324135021430210", "012010324135021432010", "012010324135024103210", "012010324135024130210", "012010324135024132010", "012010324135024310210", "012010324135024312010", "012010324135201043210", "012010324135201403210", "012010324135201430210", "012010324135201432010", "012010324135204103210", "012010324135204130210", "012010324135204132010", "012010324135204310210", "012010324135204312010", "012010324135240103210", "012010324135240130210", "012010324135240132010", "012010324135240310210", "012010324135240312010", "012010324135243010210", "012010324135243012010", "012010324310210543210", "012010324310215043210", "012010324310215403210", "012010324310215430210", "012010324310215432010", "012010324310251043210", "012010324310251403210", "012010324310251430210", "012010324310251432010", "012010324310521043210", "012010324310521403210", "012010324310521430210", "012010324310521432010", "012010324310524103210", "012010324310524130210", "012010324310524132010", "012010324310524310210", "012010324310524312010", "012010324312010543210", "012010324312015043210", "012010324312015403210", "012010324312015430210", "012010324312015432010", "012010324312051043210", "012010324312051403210", "012010324312051430210", "012010324312051432010", "012010324312501043210", "012010324312501403210", "012010324312501430210", "012010324312501432010", "012010324315021043210", "012010324315021403210", "012010324315021430210", "012010324315021432010", "012010324315024103210", "012010324315024130210", "012010324315024132010", "012010324315024310210", "012010324315024312010", "012010324315201043210", "012010324315201403210", "012010324315201430210", "012010324315201432010", "012010324315204103210", "012010324315204130210", "012010324315204132010", "012010324315204310210", "012010324315204312010", "012010324315240103210", "012010324315240130210", "012010324315240132010", "012010324315240310210", "012010324315240312010", "012010324315243010210", "012010324315243012010", "012010342103210543210", "012010342103215043210", "012010342103215403210", "012010342103215430210", "012010342103215432010", "012010342103251043210", "012010342103251403210", "012010342103251430210", "012010342103251432010", "012010342103521043210", "012010342103521403210", "012010342103521430210", "012010342103521432010", "012010342103524103210", "012010342103524130210", "012010342103524132010", "012010342103524310210", "012010342103524312010", "012010342105324310210", "012010342105324312010", "012010342130210543210", "012010342130215043210", "012010342130215403210", "012010342130215430210", "012010342130215432010", "012010342130251043210", "012010342130251403210", "012010342130251430210", "012010342130251432010", "012010342130521043210", "012010342130521403210", "012010342130521430210", "012010342130521432010", "012010342130524103210", "012010342130524130210", "012010342130524132010", "012010342130524310210", "012010342130524312010", "012010342132010543210", "012010342132015043210", "012010342132015403210", "012010342132015430210", "012010342132015432010", "012010342132051043210", "012010342132051403210", "012010342132051430210", "012010342132051432010", "012010342132501043210", "012010342132501403210", "012010342132501430210", "012010342132501432010", "012010342135021043210", "012010342135021403210", "012010342135021430210", "012010342135021432010", "012010342135024103210", "012010342135024130210", "012010342135024132010", "012010342135024310210", "012010342135024312010", "012010342135201043210", "012010342135201403210", "012010342135201430210", "012010342135201432010", "012010342135204103210", "012010342135204130210", "012010342135204132010", "012010342135204310210", "012010342135204312010", "012010342135240103210", "012010342135240130210", "012010342135240132010", "012010342135240310210", "012010342135240312010", "012010342135243010210", "012010342135243012010", "012010342150324310210", "012010342150324312010", "012010342153024310210", "012010342153024312010", "012010342153204310210", "012010342153204312010", "012010342153240310210", "012010342153240312010", "012010342153243010210", "012010342153243012010", "012010342310210543210", "012010342310215043210", "012010342310215403210", "012010342310215430210", "012010342310215432010", "012010342310251043210", "012010342310251403210", "012010342310251430210", "012010342310251432010", "012010342310521043210", "012010342310521403210", "012010342310521430210", "012010342310521432010", "012010342310524103210", "012010342310524130210", "012010342310524132010", "012010342310524310210", "012010342310524312010", "012010342312010543210", "012010342312015043210", "012010342312015403210", "012010342312015430210", "012010342312015432010", "012010342312051043210", "012010342312051403210", "012010342312051430210", "012010342312051432010", "012010342312501043210", "012010342312501403210", "012010342312501430210", "012010342312501432010", "012010342315021043210", "012010342315021403210", "012010342315021430210", "012010342315021432010", "012010342315024103210", "012010342315024130210", "012010342315024132010", "012010342315024310210", "012010342315024312010", "012010342315201043210", "012010342315201403210", "012010342315201430210", "012010342315201432010", "012010342315204103210", "012010342315204130210", "012010342315204132010", "012010342315204310210", "012010342315204312010", "012010342315240103210", "012010342315240130210", "012010342315240132010", "012010342315240310210", "012010342315240312010", "012010342315243010210", "012010342315243012010", "012010342351021043210", "012010342351021403210", "012010342351021430210", "012010342351021432010", "012010342351024103210", "012010342351024130210", "012010342351024132010", "012010342351024310210", "012010342351024312010", "012010342351201043210", "012010342351201403210", "012010342351201430210", "012010342351201432010", "012010342351204103210", "012010342351204130210", "012010342351204132010", "012010342351204310210", "012010342351204312010", "012010342351240103210", "012010342351240130210", "012010342351240132010", "012010342351240310210", "012010342351240312010", "012010342351243010210", "012010342351243012010", "012010342510324310210", "012010342510324312010", "012010342510342310210", "012010342510342312010", "012010342513024310210", "012010342513024312010", "012010342513042310210", "012010342513042312010", "012010342513204310210", "012010342513204312010", "012010342513240310210", "012010342513240312010", "012010342513243010210", "012010342513243012010", "012010342513402310210", "012010342513402312010", "012010342513420310210", "012010342513420312010", "012010342513423010210", "012010342513423012010", "012010342531021043210", "012010342531021403210", "012010342531021430210", "012010342531021432010", "012010342531024103210", "012010342531024130210", "012010342531024132010", "012010342531024310210", "012010342531024312010", "012010342531042103210", "012010342531042130210", "012010342531042132010", "012010342531042310210", "012010342531042312010", "012010342531201043210", "012010342531201403210", "012010342531201430210", "012010342531201432010", "012010342531204103210", "012010342531204130210", "012010342531204132010", "012010342531204310210", "012010342531204312010", "012010342531240103210", "012010342531240130210", "012010342531240132010", "012010342531240310210", "012010342531240312010", "012010342531243010210", "012010342531243012010", "012010342531402103210", "012010342531402130210", "012010342531402132010", "012010342531402310210", "012010342531402312010", "012010342531420103210", "012010342531420130210", "012010342531420132010", "012010342531420310210", "012010342531420312010", "012010342531423010210", "012010342531423012010", "012010342534102103210", "012010342534102130210", "012010342534102132010", "012010342534102310210", "012010342534102312010", "012010342534120103210", "012010342534120130210", "012010342534120132010", "012010342534120310210", "012010342534120312010", "012010342534123010210", "012010342534123012010", "012013021043210543210", "012013021043215043210", "012013021043215403210", "012013021043215430210", "012013021043215432010", "012013021043251043210", "012013021043251403210", "012013021043251430210", "012013021043251432010", "012013021043521043210", "012013021043521403210", "012013021043521430210", "012013021043521432010", "012013021043524103210", "012013021043524130210", "012013021043524132010", "012013021043524310210", "012013021043524312010", "012013021403210543210", "012013021403215043210", "012013021403215403210", "012013021403215430210", "012013021403215432010", "012013021403251043210", "012013021403251403210", "012013021403251430210", "012013021403251432010", "012013021403521043210", "012013021403521403210", "012013021403521430210", "012013021403521432010", "012013021403524103210", "012013021403524130210", "012013021403524132010", "012013021403524310210", "012013021403524312010", "012013021430210543210", "012013021430215043210", "012013021430215403210", "012013021430215430210", "012013021430215432010", "012013021430251043210", "012013021430251403210", "012013021430251430210", "012013021430251432010", "012013021430521043210", "012013021430521403210", "012013021430521430210", "012013021430521432010", "012013021430524103210", "012013021430524130210", "012013021430524132010", "012013021430524310210", "012013021430524312010", "012013021432010543210", "012013021432015043210", "012013021432015403210", "012013021432015430210", "012013021432015432010", "012013021432051043210", "012013021432051403210", "012013021432051430210", "012013021432051432010", "012013021432501043210", "012013021432501403210", "012013021432501430210", "012013021432501432010", "012013021435021043210", "012013021435021403210", "012013021435021430210", "012013021435021432010", "012013021435024103210", "012013021435024130210", "012013021435024132010", "012013021435024310210", "012013021435024312010", "012013021435201043210", "012013021435201403210", "012013021435201430210", "012013021435201432010", "012013021435204103210", "012013021435204130210", "012013021435204132010", "012013021435204310210", "012013021435204312010", "012013021435240103210", "012013021435240130210", "012013021435240132010", "012013021435240310210", "012013021435240312010", "012013021435243010210", "012013021435243012010", "012013024103210543210", "012013024103215043210", "012013024103215403210", "012013024103215430210", "012013024103215432010", "012013024103251043210", "012013024103251403210", "012013024103251430210", "012013024103251432010", "012013024103521043210", "012013024103521403210", "012013024103521430210", "012013024103521432010", "012013024103524103210", "012013024103524130210", "012013024103524132010", "012013024103524310210", "012013024103524312010", "012013024130210543210", "012013024130215043210", "012013024130215403210", "012013024130215430210", "012013024130215432010", "012013024130251043210", "012013024130251403210", "012013024130251430210", "012013024130251432010", "012013024130521043210", "012013024130521403210", "012013024130521430210", "012013024130521432010", "012013024130524103210", "012013024130524130210", "012013024130524132010", "012013024130524310210", "012013024130524312010", "012013024132010543210", "012013024132015043210", "012013024132015403210", "012013024132015430210", "012013024132015432010", "012013024132051043210", "012013024132051403210", "012013024132051430210", "012013024132051432010", "012013024132501043210", "012013024132501403210", "012013024132501430210", "012013024132501432010", "012013024135021043210", "012013024135021403210", "012013024135021430210", "012013024135021432010", "012013024135024103210", "012013024135024130210", "012013024135024132010", "012013024135024310210", "012013024135024312010", "012013024135201043210", "012013024135201403210", "012013024135201430210", "012013024135201432010", "012013024135204103210", "012013024135204130210", "012013024135204132010", "012013024135204310210", "012013024135204312010", "012013024135240103210", "012013024135240130210", "012013024135240132010", "012013024135240310210", "012013024135240312010", "012013024135243010210", "012013024135243012010", "012013024310210543210", "012013024310215043210", "012013024310215403210", "012013024310215430210", "012013024310215432010", "012013024310251043210", "012013024310251403210", "012013024310251430210", "012013024310251432010", "012013024310521043210", "012013024310521403210", "012013024310521430210", "012013024310521432010", "012013024310524103210", "012013024310524130210", "012013024310524132010", "012013024310524310210", "012013024310524312010", "012013024312010543210", "012013024312015043210", "012013024312015403210", "012013024312015430210", "012013024312015432010", "012013024312051043210", "012013024312051403210", "012013024312051430210", "012013024312051432010", "012013024312501043210", "012013024312501403210", "012013024312501430210", "012013024312501432010", "012013024315021043210", "012013024315021403210", "012013024315021430210", "012013024315021432010", "012013024315024103210", "012013024315024130210", "012013024315024132010", "012013024315024310210", "012013024315024312010", "012013024315201043210", "012013024315201403210", "012013024315201430210", "012013024315201432010", "012013024315204103210", "012013024315204130210", "012013024315204132010", "012013024315204310210", "012013024315204312010", "012013024315240103210", "012013024315240130210", "012013024315240132010", "012013024315240310210", "012013024315240312010", "012013024315243010210", "012013024315243012010", "012013042103210543210", "012013042103215043210", "012013042103215403210", "012013042103215430210", "012013042103215432010", "012013042103251043210", "012013042103251403210", "012013042103251430210", "012013042103251432010", "012013042103521043210", "012013042103521403210", "012013042103521430210", "012013042103521432010", "012013042103524103210", "012013042103524130210", "012013042103524132010", "012013042103524310210", "012013042103524312010", "012013042105324310210", "012013042105324312010", "012013042130210543210", "012013042130215043210", "012013042130215403210", "012013042130215430210", "012013042130215432010", "012013042130251043210", "012013042130251403210", "012013042130251430210", "012013042130251432010", "012013042130521043210", "012013042130521403210", "012013042130521430210", "012013042130521432010", "012013042130524103210", "012013042130524130210", "012013042130524132010", "012013042130524310210", "012013042130524312010", "012013042132010543210", "012013042132015043210", "012013042132015403210", "012013042132015430210", "012013042132015432010", "012013042132051043210", "012013042132051403210", "012013042132051430210", "012013042132051432010", "012013042132501043210", "012013042132501403210", "012013042132501430210", "012013042132501432010", "012013042135021043210", "012013042135021403210", "012013042135021430210", "012013042135021432010", "012013042135024103210", "012013042135024130210", "012013042135024132010", "012013042135024310210", "012013042135024312010", "012013042135201043210", "012013042135201403210", "012013042135201430210", "012013042135201432010", "012013042135204103210", "012013042135204130210", "012013042135204132010", "012013042135204310210", "012013042135204312010", "012013042135240103210", "012013042135240130210", "012013042135240132010", "012013042135240310210", "012013042135240312010", "012013042135243010210", "012013042135243012010", "012013042150324310210", "012013042150324312010", "012013042153024310210", "012013042153024312010", "012013042153204310210", "012013042153204312010", "012013042153240310210", "012013042153240312010", "012013042153243010210", "012013042153243012010", "012013042310210543210", "012013042310215043210", "012013042310215403210", "012013042310215430210", "012013042310215432010", "012013042310251043210", "012013042310251403210", "012013042310251430210", "012013042310251432010", "012013042310521043210", "012013042310521403210", "012013042310521430210", "012013042310521432010", "012013042310524103210", "012013042310524130210", "012013042310524132010", "012013042310524310210", "012013042310524312010", "012013042312010543210", "012013042312015043210", "012013042312015403210", "012013042312015430210", "012013042312015432010", "012013042312051043210", "012013042312051403210", "012013042312051430210", "012013042312051432010", "012013042312501043210", "012013042312501403210", "012013042312501430210", "012013042312501432010", "012013042315021043210", "012013042315021403210", "012013042315021430210", "012013042315021432010", "012013042315024103210", "012013042315024130210", "012013042315024132010", "012013042315024310210", "012013042315024312010", "012013042315201043210", "012013042315201403210", "012013042315201430210", "012013042315201432010", "012013042315204103210", "012013042315204130210", "012013042315204132010", "012013042315204310210", "012013042315204312010", "012013042315240103210", "012013042315240130210", "012013042315240132010", "012013042315240310210", "012013042315240312010", "012013042315243010210", "012013042315243012010", "012013042351021043210", "012013042351021403210", "012013042351021430210", "012013042351021432010", "012013042351024103210", "012013042351024130210", "012013042351024132010", "012013042351024310210", "012013042351024312010", "012013042351201043210", "012013042351201403210", "012013042351201430210", "012013042351201432010", "012013042351204103210", "012013042351204130210", "012013042351204132010", "012013042351204310210", "012013042351204312010", "012013042351240103210", "012013042351240130210", "012013042351240132010", "012013042351240310210", "012013042351240312010", "012013042351243010210", "012013042351243012010", "012013042510324310210", "012013042510324312010", "012013042510342310210", "012013042510342312010", "012013042513024310210", "012013042513024312010", "012013042513042310210", "012013042513042312010", "012013042513204310210", "012013042513204312010", "012013042513240310210", "012013042513240312010", "012013042513243010210", "012013042513243012010", "012013042513402310210", "012013042513402312010", "012013042513420310210", "012013042513420312010", "012013042513423010210", "012013042513423012010", "012013042531021043210", "012013042531021403210", "012013042531021430210", "012013042531021432010", "012013042531024103210", "012013042531024130210", "012013042531024132010", "012013042531024310210", "012013042531024312010", "012013042531042103210", "012013042531042130210", "012013042531042132010", "012013042531042310210", "012013042531042312010", "012013042531201043210", "012013042531201403210", "012013042531201430210", "012013042531201432010", "012013042531204103210", "012013042531204130210", "012013042531204132010", "012013042531204310210", "012013042531204312010", "012013042531240103210", "012013042531240130210", "012013042531240132010", "012013042531240310210", "012013042531240312010", "012013042531243010210", "012013042531243012010", "012013042531402103210", "012013042531402130210", "012013042531402132010", "012013042531402310210", "012013042531402312010", "012013042531420103210", "012013042531420130210", "012013042531420132010", "012013042531420310210", "012013042531420312010", "012013042531423010210", "012013042531423012010", "012013042534102103210", "012013042534102130210", "012013042534102132010", "012013042534102310210", "012013042534102312010", "012013042534120103210", "012013042534120130210", "012013042534120132010", "012013042534120310210", "012013042534120312010", "012013042534123010210", "012013042534123012010", "012013201043210543210", "012013201043215043210", "012013201043215403210", "012013201043215430210", "012013201043215432010", "012013201043251043210", "012013201043251403210", "012013201043251430210", "012013201043251432010", "012013201043521043210", "012013201043521403210", "012013201043521430210", "012013201043521432010", "012013201043524103210", "012013201043524130210", "012013201043524132010", "012013201043524310210", "012013201043524312010", "012013201403210543210", "012013201403215043210", "012013201403215403210", "012013201403215430210", "012013201403215432010", "012013201403251043210", "012013201403251403210", "012013201403251430210", "012013201403251432010", "012013201403521043210", "012013201403521403210", "012013201403521430210", "012013201403521432010", "012013201403524103210", "012013201403524130210", "012013201403524132010", "012013201403524310210", "012013201403524312010", "012013201430210543210", "012013201430215043210", "012013201430215403210", "012013201430215430210", "012013201430215432010", "012013201430251043210", "012013201430251403210", "012013201430251430210", "012013201430251432010", "012013201430521043210", "012013201430521403210", "012013201430521430210", "012013201430521432010", "012013201430524103210", "012013201430524130210", "012013201430524132010", "012013201430524310210", "012013201430524312010", "012013201432010543210", "012013201432015043210", "012013201432015403210", "012013201432015430210", "012013201432051043210", "012013201432051403210", "012013201432051430210", "012013201432501043210", "012013201432501403210", "012013201432501430210", "012013201435021043210", "012013201435021403210", "012013201435021430210", "012013201435021432010", "012013201435024103210", "012013201435024130210", "012013201435024132010", "012013201435024310210", "012013201435024312010", "012013201435201043210", "012013201435201403210", "012013201435201430210", "012013201435204103210", "012013201435204130210", "012013201435204310210", "012013201435240103210", "012013201435240130210", "012013201435240310210", "012013201435243010210", "012013204103210543210", "012013204103215043210", "012013204103215403210", "012013204103215430210", "012013204103215432010", "012013204103251043210", "012013204103251403210", "012013204103251430210", "012013204103251432010", "012013204103521043210", "012013204103521403210", "012013204103521430210", "012013204103521432010", "012013204103524103210", "012013204103524130210", "012013204103524132010", "012013204103524310210", "012013204103524312010", "012013204130210543210", "012013204130215043210", "012013204130215403210", "012013204130215430210", "012013204130215432010", "012013204130251043210", "012013204130251403210", "012013204130251430210", "012013204130251432010", "012013204130521043210", "012013204130521403210", "012013204130521430210", "012013204130521432010", "012013204130524103210", "012013204130524130210", "012013204130524132010", "012013204130524310210", "012013204130524312010", "012013204132010543210", "012013204132015043210", "012013204132015403210", "012013204132015430210", "012013204132051043210", "012013204132051403210", "012013204132051430210", "012013204132501043210", "012013204132501403210", "012013204132501430210", "012013204135021043210", "012013204135021403210", "012013204135021430210", "012013204135021432010", "012013204135024103210", "012013204135024130210", "012013204135024132010", "012013204135024310210", "012013204135024312010", "012013204135201043210", "012013204135201403210", "012013204135201430210", "012013204135204103210", "012013204135204130210", "012013204135204310210", "012013204135240103210", "012013204135240130210", "012013204135240310210", "012013204135243010210", "012013204310210543210", "012013204310215043210", "012013204310215403210", "012013204310215430210", "012013204310215432010", "012013204310251043210", "012013204310251403210", "012013204310251430210", "012013204310251432010", "012013204310521043210", "012013204310521403210", "012013204310521430210", "012013204310521432010", "012013204310524103210", "012013204310524130210", "012013204310524132010", "012013204310524310210", "012013204310524312010", "012013204312010543210", "012013204312015043210", "012013204312015403210", "012013204312015430210", "012013204312051043210", "012013204312051403210", "012013204312051430210", "012013204312501043210", "012013204312501403210", "012013204312501430210", "012013204315021043210", "012013204315021403210", "012013204315021430210", "012013204315021432010", "012013204315024103210", "012013204315024130210", "012013204315024132010", "012013204315024310210", "012013204315024312010", "012013204315201043210", "012013204315201403210", "012013204315201430210", "012013204315204103210", "012013204315204130210", "012013204315204310210", "012013204315240103210", "012013204315240130210", "012013204315240310210", "012013204315243010210", "012013240103210543210", "012013240103215043210", "012013240103215403210", "012013240103215430210", "012013240103215432010", "012013240103251043210", "012013240103251403210", "012013240103251430210", "012013240103251432010", "012013240103521043210", "012013240103521403210", "012013240103521430210", "012013240103521432010", "012013240103524103210", "012013240103524130210", "012013240103524132010", "012013240103524310210", "012013240103524312010", "012013240130210543210", "012013240130215043210", "012013240130215403210", "012013240130215430210", "012013240130215432010", "012013240130251043210", "012013240130251403210", "012013240130251430210", "012013240130251432010", "012013240130521043210", "012013240130521403210", "012013240130521430210", "012013240130521432010", "012013240130524103210", "012013240130524130210", "012013240130524132010", "012013240130524310210", "012013240130524312010", "012013240132010543210", "012013240132015043210", "012013240132015403210", "012013240132015430210", "012013240132051043210", "012013240132051403210", "012013240132051430210", "012013240132501043210", "012013240132501403210", "012013240132501430210", "012013240135021043210", "012013240135021403210", "012013240135021430210", "012013240135021432010", "012013240135024103210", "012013240135024130210", "012013240135024132010", "012013240135024310210", "012013240135024312010", "012013240135201043210", "012013240135201403210", "012013240135201430210", "012013240135204103210", "012013240135204130210", "012013240135204310210", "012013240135240103210", "012013240135240130210", "012013240135240310210", "012013240135243010210", "012013240310210543210", "012013240310215043210", "012013240310215403210", "012013240310215430210", "012013240310215432010", "012013240310251043210", "012013240310251403210", "012013240310251430210", "012013240310251432010", "012013240310521043210", "012013240310521403210", "012013240310521430210", "012013240310521432010", "012013240310524103210", "012013240310524130210", "012013240310524132010", "012013240310524310210", "012013240310524312010", "012013240312010543210", "012013240312015043210", "012013240312015403210", "012013240312015430210", "012013240312051043210", "012013240312051403210", "012013240312051430210", "012013240312501043210", "012013240312501403210", "012013240312501430210", "012013240315021043210", "012013240315021403210", "012013240315021430210", "012013240315021432010", "012013240315024103210", "012013240315024130210", "012013240315024132010", "012013240315024310210", "012013240315024312010", "012013240315201043210", "012013240315201403210", "012013240315201430210", "012013240315204103210", "012013240315204130210", "012013240315204310210", "012013240315240103210", "012013240315240130210", "012013240315240310210", "012013240315243010210", "012013243010210543210", "012013243010215043210", "012013243010215403210", "012013243010215430210", "012013243010215432010", "012013243010251043210", "012013243010251403210", "012013243010251430210", "012013243010251432010", "012013243010521043210", "012013243010521403210", "012013243010521430210", "012013243010521432010", "012013243010524103210", "012013243010524130210", "012013243010524132010", "012013243010524310210", "012013243010524312010", "012013243012010543210", "012013243012015043210", "012013243012015403210", "012013243012015430210", "012013243012051043210", "012013243012051403210", "012013243012051430210", "012013243012501043210", "012013243012501403210", "012013243012501430210", "012013243015021043210", "012013243015021403210", "012013243015021430210", "012013243015021432010", "012013243015024103210", "012013243015024130210", "012013243015024132010", "012013243015024310210", "012013243015024312010", "012013243015201043210", "012013243015201403210", "012013243015201430210", "012013243015204103210", "012013243015204130210", "012013243015204310210", "012013243015240103210", "012013243015240130210", "012013243015240310210", "012013243015243010210", "012013402103210543210", "012013402103215043210", "012013402103215403210", "012013402103215430210", "012013402103215432010", "012013402103251043210", "012013402103251403210", "012013402103251430210", "012013402103251432010", "012013402103521043210", "012013402103521403210", "012013402103521430210", "012013402103521432010", "012013402103524103210", "012013402103524130210", "012013402103524132010", "012013402103524310210", "012013402103524312010", "012013402105324310210", "012013402105324312010", "012013402130210543210", "012013402130215043210", "012013402130215403210", "012013402130215430210", "012013402130215432010", "012013402130251043210", "012013402130251403210", "012013402130251430210", "012013402130251432010", "012013402130521043210", "012013402130521403210", "012013402130521430210", "012013402130521432010", "012013402130524103210", "012013402130524130210", "012013402130524132010", "012013402130524310210", "012013402130524312010", "012013402132010543210", "012013402132015043210", "012013402132015403210", "012013402132015430210", "012013402132015432010", "012013402132051043210", "012013402132051403210", "012013402132051430210", "012013402132051432010", "012013402132501043210", "012013402132501403210", "012013402132501430210", "012013402132501432010", "012013402135021043210", "012013402135021403210", "012013402135021430210", "012013402135021432010", "012013402135024103210", "012013402135024130210", "012013402135024132010", "012013402135024310210", "012013402135024312010", "012013402135201043210", "012013402135201403210", "012013402135201430210", "012013402135201432010", "012013402135204103210", "012013402135204130210", "012013402135204132010", "012013402135204310210", "012013402135204312010", "012013402135240103210", "012013402135240130210", "012013402135240132010", "012013402135240310210", "012013402135240312010", "012013402135243010210", "012013402135243012010", "012013402150324310210", "012013402150324312010", "012013402153024310210", "012013402153024312010", "012013402153204310210", "012013402153204312010", "012013402153240310210", "012013402153240312010", "012013402153243010210", "012013402153243012010", "012013402310210543210", "012013402310215043210", "012013402310215403210", "012013402310215430210", "012013402310215432010", "012013402310251043210", "012013402310251403210", "012013402310251430210", "012013402310251432010", "012013402310521043210", "012013402310521403210", "012013402310521430210", "012013402310521432010", "012013402310524103210", "012013402310524130210", "012013402310524132010", "012013402310524310210", "012013402310524312010", "012013402312010543210", "012013402312015043210", "012013402312015403210", "012013402312015430210", "012013402312015432010", "012013402312051043210", "012013402312051403210", "012013402312051430210", "012013402312051432010", "012013402312501043210", "012013402312501403210", "012013402312501430210", "012013402312501432010", "012013402315021043210", "012013402315021403210", "012013402315021430210", "012013402315021432010", "012013402315024103210", "012013402315024130210", "012013402315024132010", "012013402315024310210", "012013402315024312010", "012013402315201043210", "012013402315201403210", "012013402315201430210", "012013402315201432010", "012013402315204103210", "012013402315204130210", "012013402315204132010", "012013402315204310210", "012013402315204312010", "012013402315240103210", "012013402315240130210", "012013402315240132010", "012013402315240310210", "012013402315240312010", "012013402315243010210", "012013402315243012010", "012013402351021043210", "012013402351021403210", "012013402351021430210", "012013402351021432010", "012013402351024103210", "012013402351024130210", "012013402351024132010", "012013402351024310210", "012013402351024312010", "012013402351201043210", "012013402351201403210", "012013402351201430210", "012013402351201432010", "012013402351204103210", "012013402351204130210", "012013402351204132010", "012013402351204310210", "012013402351204312010", "012013402351240103210", "012013402351240130210", "012013402351240132010", "012013402351240310210", "012013402351240312010", "012013402351243010210", "012013402351243012010", "012013402510324310210", "012013402510324312010", "012013402510342310210", "012013402510342312010", "012013402513024310210", "012013402513024312010", "012013402513042310210", "012013402513042312010", "012013402513204310210", "012013402513204312010", "012013402513240310210", "012013402513240312010", "012013402513243010210", "012013402513243012010", "012013402513402310210", "012013402513402312010", "012013402513420310210", "012013402513420312010", "012013402513423010210", "012013402513423012010", "012013402531021043210", "012013402531021403210", "012013402531021430210", "012013402531021432010", "012013402531024103210", "012013402531024130210", "012013402531024132010", "012013402531024310210", "012013402531024312010", "012013402531042103210", "012013402531042130210", "012013402531042132010", "012013402531042310210", "012013402531042312010", "012013402531201043210", "012013402531201403210", "012013402531201430210", "012013402531201432010", "012013402531204103210", "012013402531204130210", "012013402531204132010", "012013402531204310210", "012013402531204312010", "012013402531240103210", "012013402531240130210", "012013402531240132010", "012013402531240310210", "012013402531240312010", "012013402531243010210", "012013402531243012010", "012013402531402103210", "012013402531402130210", "012013402531402132010", "012013402531402310210", "012013402531402312010", "012013402531420103210", "012013402531420130210", "012013402531420132010", "012013402531420310210", "012013402531420312010", "012013402531423010210", "012013402531423012010", "012013402534102103210", "012013402534102130210", "012013402534102132010", "012013402534102310210", "012013402534102312010", "012013402534120103210", "012013402534120130210", "012013402534120132010", "012013402534120310210", "012013402534120312010", "012013402534123010210", "012013402534123012010", "012013420103210543210", "012013420103215043210", "012013420103215403210", "012013420103215430210", "012013420103215432010", "012013420103251043210", "012013420103251403210", "012013420103251430210", "012013420103251432010", "012013420103521043210", "012013420103521403210", "012013420103521430210", "012013420103521432010", "012013420103524103210", "012013420103524130210", "012013420103524132010", "012013420103524310210", "012013420103524312010", "012013420105324310210", "012013420105324312010", "012013420130210543210", "012013420130215043210", "012013420130215403210", "012013420130215430210", "012013420130215432010", "012013420130251043210", "012013420130251403210", "012013420130251430210", "012013420130251432010", "012013420130521043210", "012013420130521403210", "012013420130521430210", "012013420130521432010", "012013420130524103210", "012013420130524130210", "012013420130524132010", "012013420130524310210", "012013420130524312010", "012013420132010543210", "012013420132015043210", "012013420132015403210", "012013420132015430210", "012013420132051043210", "012013420132051403210", "012013420132051430210", "012013420132501043210", "012013420132501403210", "012013420132501430210", "012013420135021043210", "012013420135021403210", "012013420135021430210", "012013420135021432010", "012013420135024103210", "012013420135024130210", "012013420135024132010", "012013420135024310210", "012013420135024312010", "012013420135201043210", "012013420135201403210", "012013420135201430210", "012013420135204103210", "012013420135204130210", "012013420135204310210", "012013420135240103210", "012013420135240130210", "012013420135240310210", "012013420135243010210", "012013420150324310210", "012013420150324312010", "012013420153024310210", "012013420153024312010", "012013420153204310210", "012013420153204312010", "012013420153240310210", "012013420153240312010", "012013420153243010210", "012013420153243012010", "012013420310210543210", "012013420310215043210", "012013420310215403210", "012013420310215430210", "012013420310215432010", "012013420310251043210", "012013420310251403210", "012013420310251430210", "012013420310251432010", "012013420310521043210", "012013420310521403210", "012013420310521430210", "012013420310521432010", "012013420310524103210", "012013420310524130210", "012013420310524132010", "012013420310524310210", "012013420310524312010", "012013420312010543210", "012013420312015043210", "012013420312015403210", "012013420312015430210", "012013420312051043210", "012013420312051403210", "012013420312051430210", "012013420312501043210", "012013420312501403210", "012013420312501430210", "012013420315021043210", "012013420315021403210", "012013420315021430210", "012013420315021432010", "012013420315024103210", "012013420315024130210", "012013420315024132010", "012013420315024310210", "012013420315024312010", "012013420315201043210", "012013420315201403210", "012013420315201430210", "012013420315204103210", "012013420315204130210", "012013420315204310210", "012013420315240103210", "012013420315240130210", "012013420315240310210", "012013420315243010210", "012013420351021043210", "012013420351021403210", "012013420351021430210", "012013420351021432010", "012013420351024103210", "012013420351024130210", "012013420351024132010", "012013420351024310210", "012013420351024312010", "012013420351201043210", "012013420351201403210", "012013420351201430210", "012013420351204103210", "012013420351204130210", "012013420351204310210", "012013420351240103210", "012013420351240130210", "012013420351240310210", "012013420351243010210", "012013420510324310210", "012013420510324312010", "012013420510342310210", "012013420510342312010", "012013420513024310210", "012013420513024312010", "012013420513042310210", "012013420513042312010", "012013420513204310210", "012013420513204312010", "012013420513240310210", "012013420513240312010", "012013420513243010210", "012013420513243012010", "012013420513402310210", "012013420513402312010", "012013420513420310210", "012013420513420312010", "012013420513423010210", "012013420513423012010", "012013420531021043210", "012013420531021403210", "012013420531021430210", "012013420531021432010", "012013420531024103210", "012013420531024130210", "012013420531024132010", "012013420531024310210", "012013420531024312010", "012013420531042103210", "012013420531042130210", "012013420531042132010", "012013420531042310210", "012013420531042312010", "012013420531201043210", "012013420531201403210", "012013420531201430210", "012013420531201432010", "012013420531204103210", "012013420531204130210", "012013420531204132010", "012013420531204310210", "012013420531204312010", "012013420531240103210", "012013420531240130210", "012013420531240132010", "012013420531240310210", "012013420531240312010", "012013420531243010210", "012013420531243012010", "012013420531402103210", "012013420531402130210", "012013420531402132010", "012013420531402310210", "012013420531402312010", "012013420531420103210", "012013420531420130210", "012013420531420132010", "012013420531420310210", "012013420531420312010", "012013420531423010210", "012013420531423012010", "012013420534102103210", "012013420534102130210", "012013420534102132010", "012013420534102310210", "012013420534102312010", "012013420534120103210", "012013420534120130210", "012013420534120132010", "012013420534120310210", "012013420534120312010", "012013420534123010210", "012013420534123012010", "012013423010210543210", "012013423010215043210", "012013423010215403210", "012013423010215430210", "012013423010215432010", "012013423010251043210", "012013423010251403210", "012013423010251430210", "012013423010251432010", "012013423010521043210", "012013423010521403210", "012013423010521430210", "012013423010521432010", "012013423010524103210", "012013423010524130210", "012013423010524132010", "012013423010524310210", "012013423010524312010", "012013423012010543210", "012013423012015043210", "012013423012015403210", "012013423012015430210", "012013423012051043210", "012013423012051403210", "012013423012051430210", "012013423012501043210", "012013423012501403210", "012013423012501430210", "012013423015021043210", "012013423015021403210", "012013423015021430210", "012013423015021432010", "012013423015024103210", "012013423015024130210", "012013423015024132010", "012013423015024310210", "012013423015024312010", "012013423015201043210", "012013423015201403210", "012013423015201430210", "012013423015204103210", "012013423015204130210", "012013423015204310210", "012013423015240103210", "012013423015240130210", "012013423015240310210", "012013423015243010210", "012013423051021043210", "012013423051021403210", "012013423051021430210", "012013423051021432010", "012013423051024103210", "012013423051024130210", "012013423051024132010", "012013423051024310210", "012013423051024312010", "012013423051201043210", "012013423051201403210", "012013423051201430210", "012013423051204103210", "012013423051204130210", "012013423051204310210", "012013423051240103210", "012013423051240130210", "012013423051240310210", "012013423051243010210", "012013423501021043210", "012013423501021403210", "012013423501021430210", "012013423501021432010", "012013423501024103210", "012013423501024130210", "012013423501024132010", "012013423501024310210", "012013423501024312010", "012013423501201043210", "012013423501201403210", "012013423501201430210", "012013423501204103210", "012013423501204130210", "012013423501204310210", "012013423501240103210", "012013423501240130210", "012013423501240310210", "012013423501243010210", "012013425010324310210", "012013425010324312010", "012013425010342310210", "012013425010342312010", "012013425013024310210", "012013425013024312010", "012013425013042310210", "012013425013042312010", "012013425013204310210", "012013425013204312010", "012013425013240310210", "012013425013240312010", "012013425013243010210", "012013425013243012010", "012013425013402310210", "012013425013402312010", "012013425013420310210", "012013425013420312010", "012013425013423010210", "012013425013423012010", "012013425031021043210", "012013425031021403210", "012013425031021430210", "012013425031021432010", "012013425031024103210", "012013425031024130210", "012013425031024132010", "012013425031024310210", "012013425031024312010", "012013425031042103210", "012013425031042130210", "012013425031042132010", "012013425031042310210", "012013425031042312010", "012013425031201043210", "012013425031201403210", "012013425031201430210", "012013425031201432010", "012013425031204103210", "012013425031204130210", "012013425031204132010", "012013425031204310210", "012013425031204312010", "012013425031240103210", "012013425031240130210", "012013425031240132010", "012013425031240310210", "012013425031240312010", "012013425031243010210", "012013425031243012010", "012013425031402103210", "012013425031402130210", "012013425031402132010", "012013425031402310210", "012013425031402312010", "012013425031420103210", "012013425031420130210", "012013425031420132010", "012013425031420310210", "012013425031420312010", "012013425031423010210", "012013425031423012010", "012013425034102103210", "012013425034102130210", "012013425034102132010", "012013425034102310210", "012013425034102312010", "012013425034120103210", "012013425034120130210", "012013425034120132010", "012013425034120310210", "012013425034120312010", "012013425034123010210", "012013425034123012010", "012013425301021043210", "012013425301021403210", "012013425301021430210", "012013425301021432010", "012013425301024103210", "012013425301024130210", "012013425301024132010", "012013425301024310210", "012013425301024312010", "012013425301042103210", "012013425301042130210", "012013425301042132010", "012013425301042310210", "012013425301042312010", "012013425301201043210", "012013425301201403210", "012013425301201430210", "012013425301201432010", "012013425301204103210", "012013425301204130210", "012013425301204132010", "012013425301204310210", "012013425301204312010", "012013425301240103210", "012013425301240130210", "012013425301240132010", "012013425301240310210", "012013425301240312010", "012013425301243010210", "012013425301243012010", "012013425301402103210", "012013425301402130210", "012013425301402132010", "012013425301402310210", "012013425301402312010", "012013425301420103210", "012013425301420130210", "012013425301420132010", "012013425301420310210", "012013425301420312010", "012013425301423010210", "012013425301423012010", "012013425304102103210", "012013425304102130210", "012013425304102132010", "012013425304102310210", "012013425304102312010", "012013425304120103210", "012013425304120130210", "012013425304120132010", "012013425304120310210", "012013425304120312010", "012013425304123010210", "012013425304123012010", "012013425340102103210", "012013425340102130210", "012013425340102132010", "012013425340102310210", "012013425340102312010", "012013425340120103210", "012013425340120130210", "012013425340120132010", "012013425340120310210", "012013425340120312010", "012013425340123010210", "012013425340123012010", "012031021043210543210", "012031021043215043210", "012031021043215403210", "012031021043215430210", "012031021043215432010", "012031021043251043210", "012031021043251403210", "012031021043251430210", "012031021043251432010", "012031021043521043210", "012031021043521403210", "012031021043521430210", "012031021043521432010", "012031021043524103210", "012031021043524130210", "012031021043524132010", "012031021043524310210", "012031021043524312010", "012031021403210543210", "012031021403215043210", "012031021403215403210", "012031021403215430210", "012031021403215432010", "012031021403251043210", "012031021403251403210", "012031021403251430210", "012031021403251432010", "012031021403521043210", "012031021403521403210", "012031021403521430210", "012031021403521432010", "012031021403524103210", "012031021403524130210", "012031021403524132010", "012031021403524310210", "012031021403524312010", "012031021430210543210", "012031021430215043210", "012031021430215403210", "012031021430215430210", "012031021430215432010", "012031021430251043210", "012031021430251403210", "012031021430251430210", "012031021430251432010", "012031021430521043210", "012031021430521403210", "012031021430521430210", "012031021430521432010", "012031021430524103210", "012031021430524130210", "012031021430524132010", "012031021430524310210", "012031021430524312010", "012031021432010543210", "012031021432015043210", "012031021432015403210", "012031021432015430210", "012031021432015432010", "012031021432051043210", "012031021432051403210", "012031021432051430210", "012031021432051432010", "012031021432501043210", "012031021432501403210", "012031021432501430210", "012031021432501432010", "012031021435021043210", "012031021435021403210", "012031021435021430210", "012031021435021432010", "012031021435024103210", "012031021435024130210", "012031021435024132010", "012031021435024310210", "012031021435024312010", "012031021435201043210", "012031021435201403210", "012031021435201430210", "012031021435201432010", "012031021435204103210", "012031021435204130210", "012031021435204132010", "012031021435204310210", "012031021435204312010", "012031021435240103210", "012031021435240130210", "012031021435240132010", "012031021435240310210", "012031021435240312010", "012031021435243010210", "012031021435243012010", "012031024103210543210", "012031024103215043210", "012031024103215403210", "012031024103215430210", "012031024103215432010", "012031024103251043210", "012031024103251403210", "012031024103251430210", "012031024103251432010", "012031024103521043210", "012031024103521403210", "012031024103521430210", "012031024103521432010", "012031024103524103210", "012031024103524130210", "012031024103524132010", "012031024103524310210", "012031024103524312010", "012031024130210543210", "012031024130215043210", "012031024130215403210", "012031024130215430210", "012031024130215432010", "012031024130251043210", "012031024130251403210", "012031024130251430210", "012031024130251432010", "012031024130521043210", "012031024130521403210", "012031024130521430210", "012031024130521432010", "012031024130524103210", "012031024130524130210", "012031024130524132010", "012031024130524310210", "012031024130524312010", "012031024132010543210", "012031024132015043210", "012031024132015403210", "012031024132015430210", "012031024132015432010", "012031024132051043210", "012031024132051403210", "012031024132051430210", "012031024132051432010", "012031024132501043210", "012031024132501403210", "012031024132501430210", "012031024132501432010", "012031024135021043210", "012031024135021403210", "012031024135021430210", "012031024135021432010", "012031024135024103210", "012031024135024130210", "012031024135024132010", "012031024135024310210", "012031024135024312010", "012031024135201043210", "012031024135201403210", "012031024135201430210", "012031024135201432010", "012031024135204103210", "012031024135204130210", "012031024135204132010", "012031024135204310210", "012031024135204312010", "012031024135240103210", "012031024135240130210", "012031024135240132010", "012031024135240310210", "012031024135240312010", "012031024135243010210", "012031024135243012010", "012031042103210543210", "012031042103215043210", "012031042103215403210", "012031042103215430210", "012031042103215432010", "012031042103251043210", "012031042103251403210", "012031042103251430210", "012031042103251432010", "012031042103521043210", "012031042103521403210", "012031042103521430210", "012031042103521432010", "012031042103524103210", "012031042103524130210", "012031042103524132010", "012031042103524310210", "012031042103524312010", "012031042105324103210", "012031042105324130210", "012031042105324132010", "012031042105324310210", "012031042105324312010", "012031042130210543210", "012031042130215043210", "012031042130215403210", "012031042130215430210", "012031042130215432010", "012031042130251043210", "012031042130251403210", "012031042130251430210", "012031042130251432010", "012031042130521043210", "012031042130521403210", "012031042130521430210", "012031042130521432010", "012031042130524103210", "012031042130524130210", "012031042130524132010", "012031042130524310210", "012031042130524312010", "012031042132010543210", "012031042132015043210", "012031042132015403210", "012031042132015430210", "012031042132015432010", "012031042132051043210", "012031042132051403210", "012031042132051430210", "012031042132051432010", "012031042132501043210", "012031042132501403210", "012031042132501430210", "012031042132501432010", "012031042135021043210", "012031042135021403210", "012031042135021430210", "012031042135021432010", "012031042135024103210", "012031042135024130210", "012031042135024132010", "012031042135024310210", "012031042135024312010", "012031042135201043210", "012031042135201403210", "012031042135201430210", "012031042135201432010", "012031042135204103210", "012031042135204130210", "012031042135204132010", "012031042135204310210", "012031042135204312010", "012031042135240103210", "012031042135240130210", "012031042135240132010", "012031042135240310210", "012031042135240312010", "012031042135243010210", "012031042135243012010", "012031042150324103210", "012031042150324130210", "012031042150324132010", "012031042150324310210", "012031042150324312010", "012031042153024103210", "012031042153024130210", "012031042153024132010", "012031042153024310210", "012031042153024312010", "012031042153204103210", "012031042153204130210", "012031042153204132010", "012031042153204310210", "012031042153204312010", "012031042153240103210", "012031042153240130210", "012031042153240132010", "012031042153240310210", "012031042153240312010", "012031042153243010210", "012031042153243012010", "012031042310210543210", "012031042310215043210", "012031042310215403210", "012031042310215430210", "012031042310215432010", "012031042310251043210", "012031042310251403210", "012031042310251430210", "012031042310251432010", "012031042310521043210", "012031042310521403210", "012031042310521430210", "012031042310521432010", "012031042310524103210", "012031042310524130210", "012031042310524132010", "012031042312010543210", "012031042312015043210", "012031042312015403210", "012031042312015430210", "012031042312015432010", "012031042312051043210", "012031042312051403210", "012031042312051430210", "012031042312051432010", "012031042312501043210", "012031042312501403210", "012031042312501430210", "012031042312501432010", "012031042315021043210", "012031042315021403210", "012031042315021430210", "012031042315021432010", "012031042315024103210", "012031042315024130210", "012031042315024132010", "012031042315201043210", "012031042315201403210", "012031042315201430210", "012031042315201432010", "012031042315204103210", "012031042315204130210", "012031042315204132010", "012031042315240103210", "012031042315240130210", "012031042315240132010", "012031042351021043210", "012031042351021403210", "012031042351021430210", "012031042351021432010", "012031042351024103210", "012031042351024130210", "012031042351024132010", "012031042351201043210", "012031042351201403210", "012031042351201430210", "012031042351201432010", "012031042351204103210", "012031042351204130210", "012031042351204132010", "012031042351240103210", "012031042351240130210", "012031042351240132010", "012031042510324103210", "012031042510324130210", "012031042510324132010", "012031042510324310210", "012031042510324312010", "012031042510342310210", "012031042510342312010", "012031042513024103210", "012031042513024130210", "012031042513024132010", "012031042513024310210", "012031042513024312010", "012031042513042310210", "012031042513042312010", "012031042513204103210", "012031042513204130210", "012031042513204132010", "012031042513204310210", "012031042513204312010", "012031042513240103210", "012031042513240130210", "012031042513240132010", "012031042513240310210", "012031042513240312010", "012031042513243010210", "012031042513243012010", "012031042513402310210", "012031042513402312010", "012031042513420310210", "012031042513420312010", "012031042513423010210", "012031042513423012010", "012031042531021043210", "012031042531021403210", "012031042531021430210", "012031042531021432010", "012031042531024103210", "012031042531024130210", "012031042531024132010", "012031042531024310210", "012031042531024312010", "012031042531042103210", "012031042531042130210", "012031042531042132010", "012031042531042310210", "012031042531042312010", "012031042531201043210", "012031042531201403210", "012031042531201430210", "012031042531201432010", "012031042531204103210", "012031042531204130210", "012031042531204132010", "012031042531204310210", "012031042531204312010", "012031042531240103210", "012031042531240130210", "012031042531240132010", "012031042531240310210", "012031042531240312010", "012031042531243010210", "012031042531243012010", "012031042531402103210", "012031042531402130210", "012031042531402132010", "012031042531402310210", "012031042531402312010", "012031042531420103210", "012031042531420130210", "012031042531420132010", "012031042531420310210", "012031042531420312010", "012031042531423010210", "012031042531423012010", "012031042534102103210", "012031042534102130210", "012031042534102132010", "012031042534102310210", "012031042534102312010", "012031042534120103210", "012031042534120130210", "012031042534120132010", "012031042534120310210", "012031042534120312010", "012031042534123010210", "012031042534123012010", "012031201043210543210", "012031201043215043210", "012031201043215403210", "012031201043215430210", "012031201043215432010", "012031201043251043210", "012031201043251403210", "012031201043251430210", "012031201043251432010", "012031201043521043210", "012031201043521403210", "012031201043521430210", "012031201043521432010", "012031201043524103210", "012031201043524130210", "012031201043524132010", "012031201043524310210", "012031201043524312010", "012031201403210543210", "012031201403215043210", "012031201403215403210", "012031201403215430210", "012031201403215432010", "012031201403251043210", "012031201403251403210", "012031201403251430210", "012031201403251432010", "012031201403521043210", "012031201403521403210", "012031201403521430210", "012031201403521432010", "012031201403524103210", "012031201403524130210", "012031201403524132010", "012031201403524310210", "012031201403524312010", "012031201430210543210", "012031201430215043210", "012031201430215403210", "012031201430215430210", "012031201430215432010", "012031201430251043210", "012031201430251403210", "012031201430251430210", "012031201430251432010", "012031201430521043210", "012031201430521403210", "012031201430521430210", "012031201430521432010", "012031201430524103210", "012031201430524130210", "012031201430524132010", "012031201430524310210", "012031201430524312010", "012031201432010543210", "012031201432015043210", "012031201432015403210", "012031201432015430210", "012031201432051043210", "012031201432051403210", "012031201432051430210", "012031201432501043210", "012031201432501403210", "012031201432501430210", "012031201435021043210", "012031201435021403210", "012031201435021430210", "012031201435021432010", "012031201435024103210", "012031201435024130210", "012031201435024132010", "012031201435024310210", "012031201435024312010", "012031201435201043210", "012031201435201403210", "012031201435201430210", "012031201435204103210", "012031201435204130210", "012031201435204310210", "012031201435240103210", "012031201435240130210", "012031201435240310210", "012031201435243010210", "012031204103210543210", "012031204103215043210", "012031204103215403210", "012031204103215430210", "012031204103215432010", "012031204103251043210", "012031204103251403210", "012031204103251430210", "012031204103251432010", "012031204103521043210", "012031204103521403210", "012031204103521430210", "012031204103521432010", "012031204103524103210", "012031204103524130210", "012031204103524132010", "012031204103524310210", "012031204103524312010", "012031204130210543210", "012031204130215043210", "012031204130215403210", "012031204130215430210", "012031204130215432010", "012031204130251043210", "012031204130251403210", "012031204130251430210", "012031204130251432010", "012031204130521043210", "012031204130521403210", "012031204130521430210", "012031204130521432010", "012031204130524103210", "012031204130524130210", "012031204130524132010", "012031204130524310210", "012031204130524312010", "012031204132010543210", "012031204132015043210", "012031204132015403210", "012031204132015430210", "012031204132051043210", "012031204132051403210", "012031204132051430210", "012031204132501043210", "012031204132501403210", "012031204132501430210", "012031204135021043210", "012031204135021403210", "012031204135021430210", "012031204135021432010", "012031204135024103210", "012031204135024130210", "012031204135024132010", "012031204135024310210", "012031204135024312010", "012031204135201043210", "012031204135201403210", "012031204135201430210", "012031204135204103210", "012031204135204130210", "012031204135204310210", "012031204135240103210", "012031204135240130210", "012031204135240310210", "012031204135243010210", "012031240103210543210", "012031240103215043210", "012031240103215403210", "012031240103215430210", "012031240103215432010", "012031240103251043210", "012031240103251403210", "012031240103251430210", "012031240103251432010", "012031240103521043210", "012031240103521403210", "012031240103521430210", "012031240103521432010", "012031240103524103210", "012031240103524130210", "012031240103524132010", "012031240103524310210", "012031240103524312010", "012031240130210543210", "012031240130215043210", "012031240130215403210", "012031240130215430210", "012031240130215432010", "012031240130251043210", "012031240130251403210", "012031240130251430210", "012031240130251432010", "012031240130521043210", "012031240130521403210", "012031240130521430210", "012031240130521432010", "012031240130524103210", "012031240130524130210", "012031240130524132010", "012031240130524310210", "012031240130524312010", "012031240132010543210", "012031240132015043210", "012031240132015403210", "012031240132015430210", "012031240132051043210", "012031240132051403210", "012031240132051430210", "012031240132501043210", "012031240132501403210", "012031240132501430210", "012031240135021043210", "012031240135021403210", "012031240135021430210", "012031240135021432010", "012031240135024103210", "012031240135024130210", "012031240135024132010", "012031240135024310210", "012031240135024312010", "012031240135201043210", "012031240135201403210", "012031240135201430210", "012031240135204103210", "012031240135204130210", "012031240135204310210", "012031240135240103210", "012031240135240130210", "012031240135240310210", "012031240135243010210", "012031402103210543210", "012031402103215043210", "012031402103215403210", "012031402103215430210", "012031402103215432010", "012031402103251043210", "012031402103251403210", "012031402103251430210", "012031402103251432010", "012031402103521043210", "012031402103521403210", "012031402103521430210", "012031402103521432010", "012031402103524103210", "012031402103524130210", "012031402103524132010", "012031402103524310210", "012031402103524312010", "012031402105324103210", "012031402105324130210", "012031402105324132010", "012031402105324310210", "012031402105324312010", "012031402130210543210", "012031402130215043210", "012031402130215403210", "012031402130215430210", "012031402130215432010", "012031402130251043210", "012031402130251403210", "012031402130251430210", "012031402130251432010", "012031402130521043210", "012031402130521403210", "012031402130521430210", "012031402130521432010", "012031402130524103210", "012031402130524130210", "012031402130524132010", "012031402130524310210", "012031402130524312010", "012031402132010543210", "012031402132015043210", "012031402132015403210", "012031402132015430210", "012031402132015432010", "012031402132051043210", "012031402132051403210", "012031402132051430210", "012031402132051432010", "012031402132501043210", "012031402132501403210", "012031402132501430210", "012031402132501432010", "012031402135021043210", "012031402135021403210", "012031402135021430210", "012031402135021432010", "012031402135024103210", "012031402135024130210", "012031402135024132010", "012031402135024310210", "012031402135024312010", "012031402135201043210", "012031402135201403210", "012031402135201430210", "012031402135201432010", "012031402135204103210", "012031402135204130210", "012031402135204132010", "012031402135204310210", "012031402135204312010", "012031402135240103210", "012031402135240130210", "012031402135240132010", "012031402135240310210", "012031402135240312010", "012031402135243010210", "012031402135243012010", "012031402150324103210", "012031402150324130210", "012031402150324132010", "012031402150324310210", "012031402150324312010", "012031402153024103210", "012031402153024130210", "012031402153024132010", "012031402153024310210", "012031402153024312010", "012031402153204103210", "012031402153204130210", "012031402153204132010", "012031402153204310210", "012031402153204312010", "012031402153240103210", "012031402153240130210", "012031402153240132010", "012031402153240310210", "012031402153240312010", "012031402153243010210", "012031402153243012010", "012031402310210543210", "012031402310215043210", "012031402310215403210", "012031402310215430210", "012031402310215432010", "012031402310251043210", "012031402310251403210", "012031402310251430210", "012031402310251432010", "012031402310521043210", "012031402310521403210", "012031402310521430210", "012031402310521432010", "012031402310524103210", "012031402310524130210", "012031402310524132010", "012031402312010543210", "012031402312015043210", "012031402312015403210", "012031402312015430210", "012031402312015432010", "012031402312051043210", "012031402312051403210", "012031402312051430210", "012031402312051432010", "012031402312501043210", "012031402312501403210", "012031402312501430210", "012031402312501432010", "012031402315021043210", "012031402315021403210", "012031402315021430210", "012031402315021432010", "012031402315024103210", "012031402315024130210", "012031402315024132010", "012031402315201043210", "012031402315201403210", "012031402315201430210", "012031402315201432010", "012031402315204103210", "012031402315204130210", "012031402315204132010", "012031402315240103210", "012031402315240130210", "012031402315240132010", "012031402351021043210", "012031402351021403210", "012031402351021430210", "012031402351021432010", "012031402351024103210", "012031402351024130210", "012031402351024132010", "012031402351201043210", "012031402351201403210", "012031402351201430210", "012031402351201432010", "012031402351204103210", "012031402351204130210", "012031402351204132010", "012031402351240103210", "012031402351240130210", "012031402351240132010", "012031402510324103210", "012031402510324130210", "012031402510324132010", "012031402510324310210", "012031402510324312010", "012031402510342310210", "012031402510342312010", "012031402513024103210", "012031402513024130210", "012031402513024132010", "012031402513024310210", "012031402513024312010", "012031402513042310210", "012031402513042312010", "012031402513204103210", "012031402513204130210", "012031402513204132010", "012031402513204310210", "012031402513204312010", "012031402513240103210", "012031402513240130210", "012031402513240132010", "012031402513240310210", "012031402513240312010", "012031402513243010210", "012031402513243012010", "012031402513402310210", "012031402513402312010", "012031402513420310210", "012031402513420312010", "012031402513423010210", "012031402513423012010", "012031402531021043210", "012031402531021403210", "012031402531021430210", "012031402531021432010", "012031402531024103210", "012031402531024130210", "012031402531024132010", "012031402531024310210", "012031402531024312010", "012031402531042103210", "012031402531042130210", "012031402531042132010", "012031402531042310210", "012031402531042312010", "012031402531201043210", "012031402531201403210", "012031402531201430210", "012031402531201432010", "012031402531204103210", "012031402531204130210", "012031402531204132010", "012031402531204310210", "012031402531204312010", "012031402531240103210", "012031402531240130210", "012031402531240132010", "012031402531240310210", "012031402531240312010", "012031402531243010210", "012031402531243012010", "012031402531402103210", "012031402531402130210", "012031402531402132010", "012031402531402310210", "012031402531402312010", "012031402531420103210", "012031402531420130210", "012031402531420132010", "012031402531420310210", "012031402531420312010", "012031402531423010210", "012031402531423012010", "012031402534102103210", "012031402534102130210", "012031402534102132010", "012031402534102310210", "012031402534102312010", "012031402534120103210", "012031402534120130210", "012031402534120132010", "012031402534120310210", "012031402534120312010", "012031402534123010210", "012031402534123012010", "012031420103210543210", "012031420103215043210", "012031420103215403210", "012031420103215430210", "012031420103215432010", "012031420103251043210", "012031420103251403210", "012031420103251430210", "012031420103251432010", "012031420103521043210", "012031420103521403210", "012031420103521430210", "012031420103521432010", "012031420103524103210", "012031420103524130210", "012031420103524132010", "012031420103524310210", "012031420103524312010", "012031420105324103210", "012031420105324130210", "012031420105324132010", "012031420105324310210", "012031420105324312010", "012031420130210543210", "012031420130215043210", "012031420130215403210", "012031420130215430210", "012031420130215432010", "012031420130251043210", "012031420130251403210", "012031420130251430210", "012031420130251432010", "012031420130521043210", "012031420130521403210", "012031420130521430210", "012031420130521432010", "012031420130524103210", "012031420130524130210", "012031420130524132010", "012031420130524310210", "012031420130524312010", "012031420132010543210", "012031420132015043210", "012031420132015403210", "012031420132015430210", "012031420132051043210", "012031420132051403210", "012031420132051430210", "012031420132501043210", "012031420132501403210", "012031420132501430210", "012031420135021043210", "012031420135021403210", "012031420135021430210", "012031420135021432010", "012031420135024103210", "012031420135024130210", "012031420135024132010", "012031420135024310210", "012031420135024312010", "012031420135201043210", "012031420135201403210", "012031420135201430210", "012031420135204103210", "012031420135204130210", "012031420135204310210", "012031420135240103210", "012031420135240130210", "012031420135240310210", "012031420135243010210", "012031420150324103210", "012031420150324130210", "012031420150324132010", "012031420150324310210", "012031420150324312010", "012031420153024103210", "012031420153024130210", "012031420153024132010", "012031420153024310210", "012031420153024312010", "012031420153204103210", "012031420153204130210", "012031420153204132010", "012031420153204310210", "012031420153204312010", "012031420153240103210", "012031420153240130210", "012031420153240132010", "012031420153240310210", "012031420153240312010", "012031420153243010210", "012031420153243012010", "012031420310210543210", "012031420310215043210", "012031420310215403210", "012031420310215430210", "012031420310215432010", "012031420310251043210", "012031420310251403210", "012031420310251430210", "012031420310251432010", "012031420310521043210", "012031420310521403210", "012031420310521430210", "012031420310521432010", "012031420310524103210", "012031420310524130210", "012031420310524132010", "012031420312010543210", "012031420312015043210", "012031420312015403210", "012031420312015430210", "012031420312051043210", "012031420312051403210", "012031420312051430210", "012031420312501043210", "012031420312501403210", "012031420312501430210", "012031420315021043210", "012031420315021403210", "012031420315021430210", "012031420315021432010", "012031420315024103210", "012031420315024130210", "012031420315024132010", "012031420315201043210", "012031420315201403210", "012031420315201430210", "012031420315204103210", "012031420315204130210", "012031420315240103210", "012031420315240130210", "012031420351021043210", "012031420351021403210", "012031420351021430210", "012031420351021432010", "012031420351024103210", "012031420351024130210", "012031420351024132010", "012031420351201043210", "012031420351201403210", "012031420351201430210", "012031420351204103210", "012031420351204130210", "012031420351240103210", "012031420351240130210", "012031420510324103210", "012031420510324130210", "012031420510324132010", "012031420510324310210", "012031420510324312010", "012031420510342310210", "012031420510342312010", "012031420513024103210", "012031420513024130210", "012031420513024132010", "012031420513024310210", "012031420513024312010", "012031420513042310210", "012031420513042312010", "012031420513204103210", "012031420513204130210", "012031420513204132010", "012031420513204310210", "012031420513204312010", "012031420513240103210", "012031420513240130210", "012031420513240132010", "012031420513240310210", "012031420513240312010", "012031420513243010210", "012031420513243012010", "012031420513402310210", "012031420513402312010", "012031420513420310210", "012031420513420312010", "012031420513423010210", "012031420513423012010", "012031420531021043210", "012031420531021403210", "012031420531021430210", "012031420531021432010", "012031420531024103210", "012031420531024130210", "012031420531024132010", "012031420531024310210", "012031420531024312010", "012031420531042103210", "012031420531042130210", "012031420531042132010", "012031420531042310210", "012031420531042312010", "012031420531201043210", "012031420531201403210", "012031420531201430210", "012031420531201432010", "012031420531204103210", "012031420531204130210", "012031420531204132010", "012031420531204310210", "012031420531204312010", "012031420531240103210", "012031420531240130210", "012031420531240132010", "012031420531240310210", "012031420531240312010", "012031420531243010210", "012031420531243012010", "012031420531402103210", "012031420531402130210", "012031420531402132010", "012031420531402310210", "012031420531402312010", "012031420531420103210", "012031420531420130210", "012031420531420132010", "012031420531420310210", "012031420531420312010", "012031420531423010210", "012031420531423012010", "012031420534102103210", "012031420534102130210", "012031420534102132010", "012031420534102310210", "012031420534102312010", "012031420534120103210", "012031420534120130210", "012031420534120132010", "012031420534120310210", "012031420534120312010", "012031420534123010210", "012031420534123012010", "012031423010210543210", "012031423010215043210", "012031423010215403210", "012031423010215430210", "012031423010215432010", "012031423010251043210", "012031423010251403210", "012031423010251430210", "012031423010251432010", "012031423010521043210", "012031423010521403210", "012031423010521430210", "012031423010521432010", "012031423010524103210", "012031423010524130210", "012031423010524132010", "012031423012010543210", "012031423012015043210", "012031423012015403210", "012031423012015430210", "012031423012051043210", "012031423012051403210", "012031423012051430210", "012031423012501043210", "012031423012501403210", "012031423012501430210", "012031423015021043210", "012031423015021403210", "012031423015021430210", "012031423015021432010", "012031423015024103210", "012031423015024130210", "012031423015024132010", "012031423015201043210", "012031423015201403210", "012031423015201430210", "012031423015204103210", "012031423015204130210", "012031423015240103210", "012031423015240130210", "012031423051021043210", "012031423051021403210", "012031423051021430210", "012031423051021432010", "012031423051024103210", "012031423051024130210", "012031423051024132010", "012031423051201043210", "012031423051201403210", "012031423051201430210", "012031423051204103210", "012031423051204130210", "012031423051240103210", "012031423051240130210", "012031423501021043210", "012031423501021403210", "012031423501021430210", "012031423501021432010", "012031423501024103210", "012031423501024130210", "012031423501024132010", "012031423501201043210", "012031423501201403210", "012031423501201430210", "012031423501204103210", "012031423501204130210", "012031423501240103210", "012031423501240130210", "012031425010324103210", "012031425010324130210", "012031425010324132010", "012031425010324310210", "012031425010324312010", "012031425010342310210", "012031425010342312010", "012031425013024103210", "012031425013024130210", "012031425013024132010", "012031425013024310210", "012031425013024312010", "012031425013042310210", "012031425013042312010", "012031425013204103210", "012031425013204130210", "012031425013204132010", "012031425013204310210", "012031425013204312010", "012031425013240103210", "012031425013240130210", "012031425013240132010", "012031425013240310210", "012031425013240312010", "012031425013243010210", "012031425013243012010", "012031425013402310210", "012031425013402312010", "012031425013420310210", "012031425013420312010", "012031425013423010210", "012031425013423012010", "012031425031021043210", "012031425031021403210", "012031425031021430210", "012031425031021432010", "012031425031024103210", "012031425031024130210", "012031425031024132010", "012031425031024310210", "012031425031024312010", "012031425031042103210", "012031425031042130210", "012031425031042132010", "012031425031042310210", "012031425031042312010", "012031425031201043210", "012031425031201403210", "012031425031201430210", "012031425031201432010", "012031425031204103210", "012031425031204130210", "012031425031204132010", "012031425031204310210", "012031425031204312010", "012031425031240103210", "012031425031240130210", "012031425031240132010", "012031425031240310210", "012031425031240312010", "012031425031243010210", "012031425031243012010", "012031425031402103210", "012031425031402130210", "012031425031402132010", "012031425031402310210", "012031425031402312010", "012031425031420103210", "012031425031420130210", "012031425031420132010", "012031425031420310210", "012031425031420312010", "012031425031423010210", "012031425031423012010", "012031425034102103210", "012031425034102130210", "012031425034102132010", "012031425034102310210", "012031425034102312010", "012031425034120103210", "012031425034120130210", "012031425034120132010", "012031425034120310210", "012031425034120312010", "012031425034123010210", "012031425034123012010", "012031425301021043210", "012031425301021403210", "012031425301021430210", "012031425301021432010", "012031425301024103210", "012031425301024130210", "012031425301024132010", "012031425301024310210", "012031425301024312010", "012031425301042103210", "012031425301042130210", "012031425301042132010", "012031425301042310210", "012031425301042312010", "012031425301201043210", "012031425301201403210", "012031425301201430210", "012031425301201432010", "012031425301204103210", "012031425301204130210", "012031425301204132010", "012031425301204310210", "012031425301204312010", "012031425301240103210", "012031425301240130210", "012031425301240132010", "012031425301240310210", "012031425301240312010", "012031425301243010210", "012031425301243012010", "012031425301402103210", "012031425301402130210", "012031425301402132010", "012031425301402310210", "012031425301402312010", "012031425301420103210", "012031425301420130210", "012031425301420132010", "012031425301420310210", "012031425301420312010", "012031425301423010210", "012031425301423012010", "012031425304102103210", "012031425304102130210", "012031425304102132010", "012031425304102310210", "012031425304102312010", "012031425304120103210", "012031425304120130210", "012031425304120132010", "012031425304120310210", "012031425304120312010", "012031425304123010210", "012031425304123012010", "012031425340102103210", "012031425340102130210", "012031425340102132010", "012031425340102310210", "012031425340102312010", "012031425340120103210", "012031425340120130210", "012031425340120132010", "012031425340120310210", "012031425340120312010", "012031425340123010210", "012031425340123012010", "012034102103210543210", "012034102103215043210", "012034102103215403210", "012034102103215430210", "012034102103215432010", "012034102103251043210", "012034102103251403210", "012034102103251430210", "012034102103251432010", "012034102103521043210", "012034102103521403210", "012034102103521430210", "012034102103521432010", "012034102103524103210", "012034102103524130210", "012034102103524132010", "012034102103524310210", "012034102103524312010", "012034102105321043210", "012034102105321403210", "012034102105321430210", "012034102105321432010", "012034102105324103210", "012034102105324130210", "012034102105324132010", "012034102105324310210", "012034102105324312010", "012034102130210543210", "012034102130215043210", "012034102130215403210", "012034102130215430210", "012034102130215432010", "012034102130251043210", "012034102130251403210", "012034102130251430210", "012034102130251432010", "012034102130521043210", "012034102130521403210", "012034102130521430210", "012034102130521432010", "012034102130524103210", "012034102130524130210", "012034102130524132010", "012034102130524310210", "012034102130524312010", "012034102132010543210", "012034102132015043210", "012034102132015403210", "012034102132015430210", "012034102132015432010", "012034102132051043210", "012034102132051403210", "012034102132051430210", "012034102132051432010", "012034102132501043210", "012034102132501403210", "012034102132501430210", "012034102132501432010", "012034102135021043210", "012034102135021403210", "012034102135021430210", "012034102135021432010", "012034102135024103210", "012034102135024130210", "012034102135024132010", "012034102135024310210", "012034102135024312010", "012034102135201043210", "012034102135201403210", "012034102135201430210", "012034102135201432010", "012034102135204103210", "012034102135204130210", "012034102135204132010", "012034102135204310210", "012034102135204312010", "012034102135240103210", "012034102135240130210", "012034102135240132010", "012034102135240310210", "012034102135240312010", "012034102135243010210", "012034102135243012010", "012034102150321043210", "012034102150321403210", "012034102150321430210", "012034102150321432010", "012034102150324103210", "012034102150324130210", "012034102150324132010", "012034102150324310210", "012034102150324312010", "012034102153021043210", "012034102153021403210", "012034102153021430210", "012034102153021432010", "012034102153024103210", "012034102153024130210", "012034102153024132010", "012034102153024310210", "012034102153024312010", "012034102153201043210", "012034102153201403210", "012034102153201430210", "012034102153201432010", "012034102153204103210", "012034102153204130210", "012034102153204132010", "012034102153204310210", "012034102153204312010", "012034102153240103210", "012034102153240130210", "012034102153240132010", "012034102153240310210", "012034102153240312010", "012034102153243010210", "012034102153243012010", "012034102310210543210", "012034102310215043210", "012034102310215403210", "012034102310215430210", "012034102310215432010", "012034102310251043210", "012034102310251403210", "012034102310251430210", "012034102310251432010", "012034102310521043210", "012034102310521403210", "012034102310521430210", "012034102310521432010", "012034102312010543210", "012034102312015043210", "012034102312015403210", "012034102312015430210", "012034102312015432010", "012034102312051043210", "012034102312051403210", "012034102312051430210", "012034102312051432010", "012034102312501043210", "012034102312501403210", "012034102312501430210", "012034102312501432010", "012034102315021043210", "012034102315021403210", "012034102315021430210", "012034102315021432010", "012034102315201043210", "012034102315201403210", "012034102315201430210", "012034102315201432010", "012034102351021043210", "012034102351021403210", "012034102351021430210", "012034102351021432010", "012034102351201043210", "012034102351201403210", "012034102351201430210", "012034102351201432010", "012034102510321043210", "012034102510321403210", "012034102510321430210", "012034102510321432010", "012034102510324103210", "012034102510324130210", "012034102510324132010", "012034102510324310210", "012034102510324312010", "012034102510342310210", "012034102510342312010", "012034102513021043210", "012034102513021403210", "012034102513021430210", "012034102513021432010", "012034102513024103210", "012034102513024130210", "012034102513024132010", "012034102513024310210", "012034102513024312010", "012034102513042310210", "012034102513042312010", "012034102513201043210", "012034102513201403210", "012034102513201430210", "012034102513201432010", "012034102513204103210", "012034102513204130210", "012034102513204132010", "012034102513204310210", "012034102513204312010", "012034102513240103210", "012034102513240130210", "012034102513240132010", "012034102513240310210", "012034102513240312010", "012034102513243010210", "012034102513243012010", "012034102513402310210", "012034102513402312010", "012034102513420310210", "012034102513420312010", "012034102513423010210", "012034102513423012010", "012034102531021043210", "012034102531021403210", "012034102531021430210", "012034102531021432010", "012034102531024103210", "012034102531024130210", "012034102531024132010", "012034102531024310210", "012034102531024312010", "012034102531042103210", "012034102531042130210", "012034102531042132010", "012034102531042310210", "012034102531042312010", "012034102531201043210", "012034102531201403210", "012034102531201430210", "012034102531201432010", "012034102531204103210", "012034102531204130210", "012034102531204132010", "012034102531204310210", "012034102531204312010", "012034102531240103210", "012034102531240130210", "012034102531240132010", "012034102531240310210", "012034102531240312010", "012034102531243010210", "012034102531243012010", "012034102531402103210", "012034102531402130210", "012034102531402132010", "012034102531402310210", "012034102531402312010", "012034102531420103210", "012034102531420130210", "012034102531420132010", "012034102531420310210", "012034102531420312010", "012034102531423010210", "012034102531423012010", "012034102534102103210", "012034102534102130210", "012034102534102132010", "012034102534102310210", "012034102534102312010", "012034102534120103210", "012034102534120130210", "012034102534120132010", "012034102534120310210", "012034102534120312010", "012034102534123010210", "012034102534123012010", "012034105210321043210", "012034105210321403210", "012034105210321430210", "012034105210321432010", "012034105210324103210", "012034105210324130210", "012034105210324132010", "012034105210324310210", "012034105210324312010", "012034105210342310210", "012034105210342312010", "012034105213021043210", "012034105213021403210", "012034105213021430210", "012034105213021432010", "012034105213024103210", "012034105213024130210", "012034105213024132010", "012034105213024310210", "012034105213024312010", "012034105213042310210", "012034105213042312010", "012034105213201043210", "012034105213201403210", "012034105213201430210", "012034105213201432010", "012034105213204103210", "012034105213204130210", "012034105213204132010", "012034105213204310210", "012034105213204312010", "012034105213240103210", "012034105213240130210", "012034105213240132010", "012034105213240310210", "012034105213240312010", "012034105213243010210", "012034105213243012010", "012034105213402310210", "012034105213402312010", "012034105213420310210", "012034105213420312010", "012034105213423010210", "012034105213423012010", "012034105231021043210", "012034105231021403210", "012034105231021430210", "012034105231021432010", "012034105231024103210", "012034105231024130210", "012034105231024132010", "012034105231024310210", "012034105231024312010", "012034105231042103210", "012034105231042130210", "012034105231042132010", "012034105231042310210", "012034105231042312010", "012034105231201043210", "012034105231201403210", "012034105231201430210", "012034105231201432010", "012034105231204103210", "012034105231204130210", "012034105231204132010", "012034105231204310210", "012034105231204312010", "012034105231240103210", "012034105231240130210", "012034105231240132010", "012034105231240310210", "012034105231240312010", "012034105231243010210", "012034105231243012010", "012034105231402103210", "012034105231402130210", "012034105231402132010", "012034105231402310210", "012034105231402312010", "012034105231420103210", "012034105231420130210", "012034105231420132010", "012034105231420310210", "012034105231420312010", "012034105231423010210", "012034105231423012010", "012034105234102103210", "012034105234102130210", "012034105234102132010", "012034105234102310210", "012034105234102312010", "012034105234120103210", "012034105234120130210", "012034105234120132010", "012034105234120310210", "012034105234120312010", "012034105234123010210", "012034105234123012010", "012034120103210543210", "012034120103215043210", "012034120103215403210", "012034120103215430210", "012034120103215432010", "012034120103251043210", "012034120103251403210", "012034120103251430210", "012034120103251432010", "012034120103521043210", "012034120103521403210", "012034120103521430210", "012034120103521432010", "012034120103524103210", "012034120103524130210", "012034120103524132010", "012034120103524310210", "012034120103524312010", "012034120105321043210", "012034120105321403210", "012034120105321430210", "012034120105321432010", "012034120105324103210", "012034120105324130210", "012034120105324132010", "012034120105324310210", "012034120105324312010", "012034120130210543210", "012034120130215043210", "012034120130215403210", "012034120130215430210", "012034120130215432010", "012034120130251043210", "012034120130251403210", "012034120130251430210", "012034120130251432010", "012034120130521043210", "012034120130521403210", "012034120130521430210", "012034120130521432010", "012034120130524103210", "012034120130524130210", "012034120130524132010", "012034120130524310210", "012034120130524312010", "012034120132010543210", "012034120132015043210", "012034120132015403210", "012034120132015430210", "012034120132051043210", "012034120132051403210", "012034120132051430210", "012034120132501043210", "012034120132501403210", "012034120132501430210", "012034120135021043210", "012034120135021403210", "012034120135021430210", "012034120135021432010", "012034120135024103210", "012034120135024130210", "012034120135024132010", "012034120135024310210", "012034120135024312010", "012034120135201043210", "012034120135201403210", "012034120135201430210", "012034120135204103210", "012034120135204130210", "012034120135204310210", "012034120135240103210", "012034120135240130210", "012034120135240310210", "012034120135243010210", "012034120150321043210", "012034120150321403210", "012034120150321430210", "012034120150321432010", "012034120150324103210", "012034120150324130210", "012034120150324132010", "012034120150324310210", "012034120150324312010", "012034120153021043210", "012034120153021403210", "012034120153021430210", "012034120153021432010", "012034120153024103210", "012034120153024130210", "012034120153024132010", "012034120153024310210", "012034120153024312010", "012034120153201043210", "012034120153201403210", "012034120153201430210", "012034120153201432010", "012034120153204103210", "012034120153204130210", "012034120153204132010", "012034120153204310210", "012034120153204312010", "012034120153240103210", "012034120153240130210", "012034120153240132010", "012034120153240310210", "012034120153240312010", "012034120153243010210", "012034120153243012010", "012034120310210543210", "012034120310215043210", "012034120310215403210", "012034120310215430210", "012034120310215432010", "012034120310251043210", "012034120310251403210", "012034120310251430210", "012034120310251432010", "012034120310521043210", "012034120310521403210", "012034120310521430210", "012034120310521432010", "012034120312010543210", "012034120312015043210", "012034120312015403210", "012034120312015430210", "012034120312051043210", "012034120312051403210", "012034120312051430210", "012034120312501043210", "012034120312501403210", "012034120312501430210", "012034120315021043210", "012034120315021403210", "012034120315021430210", "012034120315021432010", "012034120315201043210", "012034120315201403210", "012034120315201430210", "012034120351021043210", "012034120351021403210", "012034120351021430210", "012034120351021432010", "012034120351201043210", "012034120351201403210", "012034120351201430210", "012034120510321043210", "012034120510321403210", "012034120510321430210", "012034120510321432010", "012034120510324103210", "012034120510324130210", "012034120510324132010", "012034120510324310210", "012034120510324312010", "012034120510342310210", "012034120510342312010", "012034120513021043210", "012034120513021403210", "012034120513021430210", "012034120513021432010", "012034120513024103210", "012034120513024130210", "012034120513024132010", "012034120513024310210", "012034120513024312010", "012034120513042310210", "012034120513042312010", "012034120513201043210", "012034120513201403210", "012034120513201430210", "012034120513201432010", "012034120513204103210", "012034120513204130210", "012034120513204132010", "012034120513204310210", "012034120513204312010", "012034120513240103210", "012034120513240130210", "012034120513240132010", "012034120513240310210", "012034120513240312010", "012034120513243010210", "012034120513243012010", "012034120513402310210", "012034120513402312010", "012034120513420310210", "012034120513420312010", "012034120513423010210", "012034120513423012010", "012034120531021043210", "012034120531021403210", "012034120531021430210", "012034120531021432010", "012034120531024103210", "012034120531024130210", "012034120531024132010", "012034120531024310210", "012034120531024312010", "012034120531042103210", "012034120531042130210", "012034120531042132010", "012034120531042310210", "012034120531042312010", "012034120531201043210", "012034120531201403210", "012034120531201430210", "012034120531201432010", "012034120531204103210", "012034120531204130210", "012034120531204132010", "012034120531204310210", "012034120531204312010", "012034120531240103210", "012034120531240130210", "012034120531240132010", "012034120531240310210", "012034120531240312010", "012034120531243010210", "012034120531243012010", "012034120531402103210", "012034120531402130210", "012034120531402132010", "012034120531402310210", "012034120531402312010", "012034120531420103210", "012034120531420130210", "012034120531420132010", "012034120531420310210", "012034120531420312010", "012034120531423010210", "012034120531423012010", "012034120534102103210", "012034120534102130210", "012034120534102132010", "012034120534102310210", "012034120534102312010", "012034120534120103210", "012034120534120130210", "012034120534120132010", "012034120534120310210", "012034120534120312010", "012034120534123010210", "012034120534123012010", "012034123010210543210", "012034123010215043210", "012034123010215403210", "012034123010215430210", "012034123010215432010", "012034123010251043210", "012034123010251403210", "012034123010251430210", "012034123010251432010", "012034123010521043210", "012034123010521403210", "012034123010521430210", "012034123010521432010", "012034123012010543210", "012034123012015043210", "012034123012015403210", "012034123012015430210", "012034123012051043210", "012034123012051403210", "012034123012051430210", "012034123012501043210", "012034123012501403210", "012034123012501430210", "012034123015021043210", "012034123015021403210", "012034123015021430210", "012034123015021432010", "012034123015201043210", "012034123015201403210", "012034123015201430210", "012034123051021043210", "012034123051021403210", "012034123051021430210", "012034123051021432010", "012034123051201043210", "012034123051201403210", "012034123051201430210", "012034123501021043210", "012034123501021403210", "012034123501021430210", "012034123501021432010", "012034123501201043210", "012034123501201403210", "012034123501201430210", "012034125010321043210", "012034125010321403210", "012034125010321430210", "012034125010321432010", "012034125010324103210", "012034125010324130210", "012034125010324132010", "012034125010324310210", "012034125010324312010", "012034125010342310210", "012034125010342312010", "012034125013021043210", "012034125013021403210", "012034125013021430210", "012034125013021432010", "012034125013024103210", "012034125013024130210", "012034125013024132010", "012034125013024310210", "012034125013024312010", "012034125013042310210", "012034125013042312010", "012034125013201043210", "012034125013201403210", "012034125013201430210", "012034125013201432010", "012034125013204103210", "012034125013204130210", "012034125013204132010", "012034125013204310210", "012034125013204312010", "012034125013240103210", "012034125013240130210", "012034125013240132010", "012034125013240310210", "012034125013240312010", "012034125013243010210", "012034125013243012010", "012034125013402310210", "012034125013402312010", "012034125013420310210", "012034125013420312010", "012034125013423010210", "012034125013423012010", "012034125031021043210", "012034125031021403210", "012034125031021430210", "012034125031021432010", "012034125031024103210", "012034125031024130210", "012034125031024132010", "012034125031024310210", "012034125031024312010", "012034125031042103210", "012034125031042130210", "012034125031042132010", "012034125031042310210", "012034125031042312010", "012034125031201043210", "012034125031201403210", "012034125031201430210", "012034125031201432010", "012034125031204103210", "012034125031204130210", "012034125031204132010", "012034125031204310210", "012034125031204312010", "012034125031240103210", "012034125031240130210", "012034125031240132010", "012034125031240310210", "012034125031240312010", "012034125031243010210", "012034125031243012010", "012034125031402103210", "012034125031402130210", "012034125031402132010", "012034125031402310210", "012034125031402312010", "012034125031420103210", "012034125031420130210", "012034125031420132010", "012034125031420310210", "012034125031420312010", "012034125031423010210", "012034125031423012010", "012034125034102103210", "012034125034102130210", "012034125034102132010", "012034125034102310210", "012034125034102312010", "012034125034120103210", "012034125034120130210", "012034125034120132010", "012034125034120310210", "012034125034120312010", "012034125034123010210", "012034125034123012010", "012034125301021043210", "012034125301021403210", "012034125301021430210", "012034125301021432010", "012034125301024103210", "012034125301024130210", "012034125301024132010", "012034125301024310210", "012034125301024312010", "012034125301042103210", "012034125301042130210", "012034125301042132010", "012034125301042310210", "012034125301042312010", "012034125301201043210", "012034125301201403210", "012034125301201430210", "012034125301201432010", "012034125301204103210", "012034125301204130210", "012034125301204132010", "012034125301204310210", "012034125301204312010", "012034125301240103210", "012034125301240130210", "012034125301240132010", "012034125301240310210", "012034125301240312010", "012034125301243010210", "012034125301243012010", "012034125301402103210", "012034125301402130210", "012034125301402132010", "012034125301402310210", "012034125301402312010", "012034125301420103210", "012034125301420130210", "012034125301420132010", "012034125301420310210", "012034125301420312010", "012034125301423010210", "012034125301423012010", "012034125304102103210", "012034125304102130210", "012034125304102132010", "012034125304102310210", "012034125304102312010", "012034125304120103210", "012034125304120130210", "012034125304120132010", "012034125304120310210", "012034125304120312010", "012034125304123010210", "012034125304123012010", "012034125340102103210", "012034125340102130210", "012034125340102132010", "012034125340102310210", "012034125340102312010", "012034125340120103210", "012034125340120130210", "012034125340120132010", "012034125340120310210", "012034125340120312010", "012034125340123010210", "012034125340123012010", "012034150210321043210", "012034150210321403210", "012034150210321430210", "012034150210321432010", "012034150210324103210", "012034150210324130210", "012034150210324132010", "012034150210324310210", "012034150210324312010", "012034150210342310210", "012034150210342312010", "012034150213021043210", "012034150213021403210", "012034150213021430210", "012034150213021432010", "012034150213024103210", "012034150213024130210", "012034150213024132010", "012034150213024310210", "012034150213024312010", "012034150213042310210", "012034150213042312010", "012034150213201043210", "012034150213201403210", "012034150213201430210", "012034150213201432010", "012034150213204103210", "012034150213204130210", "012034150213204132010", "012034150213204310210", "012034150213204312010", "012034150213240103210", "012034150213240130210", "012034150213240132010", "012034150213240310210", "012034150213240312010", "012034150213243010210", "012034150213243012010", "012034150213402310210", "012034150213402312010", "012034150213420310210", "012034150213420312010", "012034150213423010210", "012034150213423012010", "012034150231021043210", "012034150231021403210", "012034150231021430210", "012034150231021432010", "012034150231024103210", "012034150231024130210", "012034150231024132010", "012034150231024310210", "012034150231024312010", "012034150231042103210", "012034150231042130210", "012034150231042132010", "012034150231042310210", "012034150231042312010", "012034150231201043210", "012034150231201403210", "012034150231201430210", "012034150231201432010", "012034150231204103210", "012034150231204130210", "012034150231204132010", "012034150231204310210", "012034150231204312010", "012034150231240103210", "012034150231240130210", "012034150231240132010", "012034150231240310210", "012034150231240312010", "012034150231243010210", "012034150231243012010", "012034150231402103210", "012034150231402130210", "012034150231402132010", "012034150231402310210", "012034150231402312010", "012034150231420103210", "012034150231420130210", "012034150231420132010", "012034150231420310210", "012034150231420312010", "012034150231423010210", "012034150231423012010", "012034150234102103210", "012034150234102130210", "012034150234102132010", "012034150234102310210", "012034150234102312010", "012034150234120103210", "012034150234120130210", "012034150234120132010", "012034150234120310210", "012034150234120312010", "012034150234123010210", "012034150234123012010", "012034152010321043210", "012034152010321403210", "012034152010321430210", "012034152010321432010", "012034152010324103210", "012034152010324130210", "012034152010324132010", "012034152010324310210", "012034152010324312010", "012034152010342310210", "012034152010342312010", "012034152013021043210", "012034152013021403210", "012034152013021430210", "012034152013021432010", "012034152013024103210", "012034152013024130210", "012034152013024132010", "012034152013024310210", "012034152013024312010", "012034152013042310210", "012034152013042312010", "012034152013201043210", "012034152013201403210", "012034152013201430210", "012034152013201432010", "012034152013204103210", "012034152013204130210", "012034152013204132010", "012034152013204310210", "012034152013204312010", "012034152013240103210", "012034152013240130210", "012034152013240132010", "012034152013240310210", "012034152013240312010", "012034152013243010210", "012034152013243012010", "012034152013402310210", "012034152013402312010", "012034152013420310210", "012034152013420312010", "012034152013423010210", "012034152013423012010", "012034152031021043210", "012034152031021403210", "012034152031021430210", "012034152031021432010", "012034152031024103210", "012034152031024130210", "012034152031024132010", "012034152031024310210", "012034152031024312010", "012034152031042103210", "012034152031042130210", "012034152031042132010", "012034152031042310210", "012034152031042312010", "012034152031201043210", "012034152031201403210", "012034152031201430210", "012034152031201432010", "012034152031204103210", "012034152031204130210", "012034152031204132010", "012034152031204310210", "012034152031204312010", "012034152031240103210", "012034152031240130210", "012034152031240132010", "012034152031240310210", "012034152031240312010", "012034152031243010210", "012034152031243012010", "012034152031402103210", "012034152031402130210", "012034152031402132010", "012034152031402310210", "012034152031402312010", "012034152031420103210", "012034152031420130210", "012034152031420132010", "012034152031420310210", "012034152031420312010", "012034152031423010210", "012034152031423012010", "012034152034102103210", "012034152034102130210", "012034152034102132010", "012034152034102310210", "012034152034102312010", "012034152034120103210", "012034152034120130210", "012034152034120132010", "012034152034120310210", "012034152034120312010", "012034152034123010210", "012034152034123012010", "012034152301021043210", "012034152301021403210", "012034152301021430210", "012034152301021432010", "012034152301024103210", "012034152301024130210", "012034152301024132010", "012034152301024310210", "012034152301024312010", "012034152301042103210", "012034152301042130210", "012034152301042132010", "012034152301042310210", "012034152301042312010", "012034152301201043210", "012034152301201403210", "012034152301201430210", "012034152301201432010", "012034152301204103210", "012034152301204130210", "012034152301204132010", "012034152301204310210", "012034152301204312010", "012034152301240103210", "012034152301240130210", "012034152301240132010", "012034152301240310210", "012034152301240312010", "012034152301243010210", "012034152301243012010", "012034152301402103210", "012034152301402130210", "012034152301402132010", "012034152301402310210", "012034152301402312010", "012034152301420103210", "012034152301420130210", "012034152301420132010", "012034152301420310210", "012034152301420312010", "012034152301423010210", "012034152301423012010", "012034152304102103210", "012034152304102130210", "012034152304102132010", "012034152304102310210", "012034152304102312010", "012034152304120103210", "012034152304120130210", "012034152304120132010", "012034152304120310210", "012034152304120312010", "012034152304123010210", "012034152304123012010", "012034152340102103210", "012034152340102130210", "012034152340102132010", "012034152340102310210", "012034152340102312010", "012034152340120103210", "012034152340120130210", "012034152340120132010", "012034152340120310210", "012034152340120312010", "012034152340123010210", "012034152340123012010", "012034510210321043210", "012034510210321403210", "012034510210321430210", "012034510210321432010", "012034510210324103210", "012034510210324130210", "012034510210324132010", "012034510210324310210", "012034510210324312010", "012034510210342310210", "012034510210342312010", "012034510213021043210", "012034510213021403210", "012034510213021430210", "012034510213021432010", "012034510213024103210", "012034510213024130210", "012034510213024132010", "012034510213024310210", "012034510213024312010", "012034510213042310210", "012034510213042312010", "012034510213201043210", "012034510213201403210", "012034510213201430210", "012034510213201432010", "012034510213204103210", "012034510213204130210", "012034510213204132010", "012034510213204310210", "012034510213204312010", "012034510213240103210", "012034510213240130210", "012034510213240132010", "012034510213240310210", "012034510213240312010", "012034510213243010210", "012034510213243012010", "012034510213402310210", "012034510213402312010", "012034510213420310210", "012034510213420312010", "012034510213423010210", "012034510213423012010", "012034510231021043210", "012034510231021403210", "012034510231021430210", "012034510231021432010", "012034510231024103210", "012034510231024130210", "012034510231024132010", "012034510231024310210", "012034510231024312010", "012034510231042103210", "012034510231042130210", "012034510231042132010", "012034510231042310210", "012034510231042312010", "012034510231201043210", "012034510231201403210", "012034510231201430210", "012034510231201432010", "012034510231204103210", "012034510231204130210", "012034510231204132010", "012034510231204310210", "012034510231204312010", "012034510231240103210", "012034510231240130210", "012034510231240132010", "012034510231240310210", "012034510231240312010", "012034510231243010210", "012034510231243012010", "012034510231402103210", "012034510231402130210", "012034510231402132010", "012034510231402310210", "012034510231402312010", "012034510231420103210", "012034510231420130210", "012034510231420132010", "012034510231420310210", "012034510231420312010", "012034510231423010210", "012034510231423012010", "012034510234102103210", "012034510234102130210", "012034510234102132010", "012034510234102310210", "012034510234102312010", "012034510234120103210", "012034510234120130210", "012034510234120132010", "012034510234120310210", "012034510234120312010", "012034510234123010210", "012034510234123012010", "012034512010321043210", "012034512010321403210", "012034512010321430210", "012034512010321432010", "012034512010324103210", "012034512010324130210", "012034512010324132010", "012034512010324310210", "012034512010324312010", "012034512010342310210", "012034512010342312010", "012034512013021043210", "012034512013021403210", "012034512013021430210", "012034512013021432010", "012034512013024103210", "012034512013024130210", "012034512013024132010", "012034512013024310210", "012034512013024312010", "012034512013042310210", "012034512013042312010", "012034512013201043210", "012034512013201403210", "012034512013201430210", "012034512013201432010", "012034512013204103210", "012034512013204130210", "012034512013204132010", "012034512013204310210", "012034512013204312010", "012034512013240103210", "012034512013240130210", "012034512013240132010", "012034512013240310210", "012034512013240312010", "012034512013243010210", "012034512013243012010", "012034512013402310210", "012034512013402312010", "012034512013420310210", "012034512013420312010", "012034512013423010210", "012034512013423012010", "012034512031021043210", "012034512031021403210", "012034512031021430210", "012034512031021432010", "012034512031024103210", "012034512031024130210", "012034512031024132010", "012034512031024310210", "012034512031024312010", "012034512031042103210", "012034512031042130210", "012034512031042132010", "012034512031042310210", "012034512031042312010", "012034512031201043210", "012034512031201403210", "012034512031201430210", "012034512031201432010", "012034512031204103210", "012034512031204130210", "012034512031204132010", "012034512031204310210", "012034512031204312010", "012034512031240103210", "012034512031240130210", "012034512031240132010", "012034512031240310210", "012034512031240312010", "012034512031243010210", "012034512031243012010", "012034512031402103210", "012034512031402130210", "012034512031402132010", "012034512031402310210", "012034512031402312010", "012034512031420103210", "012034512031420130210", "012034512031420132010", "012034512031420310210", "012034512031420312010", "012034512031423010210", "012034512031423012010", "012034512034102103210", "012034512034102130210", "012034512034102132010", "012034512034102310210", "012034512034102312010", "012034512034120103210", "012034512034120130210", "012034512034120132010", "012034512034120310210", "012034512034120312010", "012034512034123010210", "012034512034123012010", "012034512301021043210", "012034512301021403210", "012034512301021430210", "012034512301021432010", "012034512301024103210", "012034512301024130210", "012034512301024132010", "012034512301024310210", "012034512301024312010", "012034512301042103210", "012034512301042130210", "012034512301042132010", "012034512301042310210", "012034512301042312010", "012034512301201043210", "012034512301201403210", "012034512301201430210", "012034512301201432010", "012034512301204103210", "012034512301204130210", "012034512301204132010", "012034512301204310210", "012034512301204312010", "012034512301240103210", "012034512301240130210", "012034512301240132010", "012034512301240310210", "012034512301240312010", "012034512301243010210", "012034512301243012010", "012034512301402103210", "012034512301402130210", "012034512301402132010", "012034512301402310210", "012034512301402312010", "012034512301420103210", "012034512301420130210", "012034512301420132010", "012034512301420310210", "012034512301420312010", "012034512301423010210", "012034512301423012010", "012034512304102103210", "012034512304102130210", "012034512304102132010", "012034512304102310210", "012034512304102312010", "012034512304120103210", "012034512304120130210", "012034512304120132010", "012034512304120310210", "012034512304120312010", "012034512304123010210", "012034512304123012010", "012034512340102103210", "012034512340102130210", "012034512340102132010", "012034512340102310210", "012034512340102312010", "012034512340120103210", "012034512340120130210", "012034512340120132010", "012034512340120310210", "012034512340120312010", "012034512340123010210", "012034512340123012010", "012301021043210543210", "012301021043215043210", "012301021043215403210", "012301021043215430210", "012301021043215432010", "012301021043251043210", "012301021043251403210", "012301021043251430210", "012301021043251432010", "012301021043521043210", "012301021043521403210", "012301021043521430210", "012301021043521432010", "012301021043524103210", "012301021043524130210", "012301021043524132010", "012301021043524310210", "012301021043524312010", "012301021403210543210", "012301021403215043210", "012301021403215403210", "012301021403215430210", "012301021403215432010", "012301021403251043210", "012301021403251403210", "012301021403251430210", "012301021403251432010", "012301021403521043210", "012301021403521403210", "012301021403521430210", "012301021403521432010", "012301021403524103210", "012301021403524130210", "012301021403524132010", "012301021403524310210", "012301021403524312010", "012301021430210543210", "012301021430215043210", "012301021430215403210", "012301021430215430210", "012301021430215432010", "012301021430251043210", "012301021430251403210", "012301021430251430210", "012301021430251432010", "012301021430521043210", "012301021430521403210", "012301021430521430210", "012301021430521432010", "012301021430524103210", "012301021430524130210", "012301021430524132010", "012301021430524310210", "012301021430524312010", "012301021432010543210", "012301021432015043210", "012301021432015403210", "012301021432015430210", "012301021432015432010", "012301021432051043210", "012301021432051403210", "012301021432051430210", "012301021432051432010", "012301021432501043210", "012301021432501403210", "012301021432501430210", "012301021432501432010", "012301021435021043210", "012301021435021403210", "012301021435021430210", "012301021435021432010", "012301021435024103210", "012301021435024130210", "012301021435024132010", "012301021435024310210", "012301021435024312010", "012301021435201043210", "012301021435201403210", "012301021435201430210", "012301021435201432010", "012301021435204103210", "012301021435204130210", "012301021435204132010", "012301021435204310210", "012301021435204312010", "012301021435240103210", "012301021435240130210", "012301021435240132010", "012301021435240310210", "012301021435240312010", "012301021435243010210", "012301021435243012010", "012301024103210543210", "012301024103215043210", "012301024103215403210", "012301024103215430210", "012301024103215432010", "012301024103251043210", "012301024103251403210", "012301024103251430210", "012301024103251432010", "012301024103521043210", "012301024103521403210", "012301024103521430210", "012301024103521432010", "012301024103524103210", "012301024103524130210", "012301024103524132010", "012301024103524310210", "012301024103524312010", "012301024130210543210", "012301024130215043210", "012301024130215403210", "012301024130215430210", "012301024130215432010", "012301024130251043210", "012301024130251403210", "012301024130251430210", "012301024130251432010", "012301024130521043210", "012301024130521403210", "012301024130521430210", "012301024130521432010", "012301024130524103210", "012301024130524130210", "012301024130524132010", "012301024130524310210", "012301024130524312010", "012301024132010543210", "012301024132015043210", "012301024132015403210", "012301024132015430210", "012301024132015432010", "012301024132051043210", "012301024132051403210", "012301024132051430210", "012301024132051432010", "012301024132501043210", "012301024132501403210", "012301024132501430210", "012301024132501432010", "012301024135021043210", "012301024135021403210", "012301024135021430210", "012301024135021432010", "012301024135024103210", "012301024135024130210", "012301024135024132010", "012301024135024310210", "012301024135024312010", "012301024135201043210", "012301024135201403210", "012301024135201430210", "012301024135201432010", "012301024135204103210", "012301024135204130210", "012301024135204132010", "012301024135204310210", "012301024135204312010", "012301024135240103210", "012301024135240130210", "012301024135240132010", "012301024135240310210", "012301024135240312010", "012301024135243010210", "012301024135243012010", "012301042103210543210", "012301042103215043210", "012301042103215403210", "012301042103215430210", "012301042103215432010", "012301042103251043210", "012301042103251403210", "012301042103251430210", "012301042103251432010", "012301042103521043210", "012301042103521403210", "012301042103521430210", "012301042103521432010", "012301042103524103210", "012301042103524130210", "012301042103524132010", "012301042103524310210", "012301042103524312010", "012301042105324103210", "012301042105324130210", "012301042105324132010", "012301042105324310210", "012301042105324312010", "012301042130210543210", "012301042130215043210", "012301042130215403210", "012301042130215430210", "012301042130215432010", "012301042130251043210", "012301042130251403210", "012301042130251430210", "012301042130251432010", "012301042130521043210", "012301042130521403210", "012301042130521430210", "012301042130521432010", "012301042130524103210", "012301042130524130210", "012301042130524132010", "012301042130524310210", "012301042130524312010", "012301042132010543210", "012301042132015043210", "012301042132015403210", "012301042132015430210", "012301042132015432010", "012301042132051043210", "012301042132051403210", "012301042132051430210", "012301042132051432010", "012301042132501043210", "012301042132501403210", "012301042132501430210", "012301042132501432010", "012301042135021043210", "012301042135021403210", "012301042135021430210", "012301042135021432010", "012301042135024103210", "012301042135024130210", "012301042135024132010", "012301042135024310210", "012301042135024312010", "012301042135201043210", "012301042135201403210", "012301042135201430210", "012301042135201432010", "012301042135204103210", "012301042135204130210", "012301042135204132010", "012301042135204310210", "012301042135204312010", "012301042135240103210", "012301042135240130210", "012301042135240132010", "012301042135240310210", "012301042135240312010", "012301042135243010210", "012301042135243012010", "012301042150324103210", "012301042150324130210", "012301042150324132010", "012301042150324310210", "012301042150324312010", "012301042153024103210", "012301042153024130210", "012301042153024132010", "012301042153024310210", "012301042153024312010", "012301042153204103210", "012301042153204130210", "012301042153204132010", "012301042153204310210", "012301042153204312010", "012301042153240103210", "012301042153240130210", "012301042153240132010", "012301042153240310210", "012301042153240312010", "012301042153243010210", "012301042153243012010", "012301042310210543210", "012301042310215043210", "012301042310215403210", "012301042310215430210", "012301042310215432010", "012301042310251043210", "012301042310251403210", "012301042310251430210", "012301042310251432010", "012301042310521043210", "012301042310521403210", "012301042310521430210", "012301042310521432010", "012301042310524103210", "012301042310524130210", "012301042310524132010", "012301042312010543210", "012301042312015043210", "012301042312015403210", "012301042312015430210", "012301042312015432010", "012301042312051043210", "012301042312051403210", "012301042312051430210", "012301042312051432010", "012301042312501043210", "012301042312501403210", "012301042312501430210", "012301042312501432010", "012301042315021043210", "012301042315021403210", "012301042315021430210", "012301042315021432010", "012301042315024103210", "012301042315024130210", "012301042315024132010", "012301042315201043210", "012301042315201403210", "012301042315201430210", "012301042315201432010", "012301042315204103210", "012301042315204130210", "012301042315204132010", "012301042315240103210", "012301042315240130210", "012301042315240132010", "012301042351021043210", "012301042351021403210", "012301042351021430210", "012301042351021432010", "012301042351024103210", "012301042351024130210", "012301042351024132010", "012301042351201043210", "012301042351201403210", "012301042351201430210", "012301042351201432010", "012301042351204103210", "012301042351204130210", "012301042351204132010", "012301042351240103210", "012301042351240130210", "012301042351240132010", "012301042510324103210", "012301042510324130210", "012301042510324132010", "012301042510324310210", "012301042510324312010", "012301042510342310210", "012301042510342312010", "012301042513024103210", "012301042513024130210", "012301042513024132010", "012301042513024310210", "012301042513024312010", "012301042513042310210", "012301042513042312010", "012301042513204103210", "012301042513204130210", "012301042513204132010", "012301042513204310210", "012301042513204312010", "012301042513240103210", "012301042513240130210", "012301042513240132010", "012301042513240310210", "012301042513240312010", "012301042513243010210", "012301042513243012010", "012301042513402310210", "012301042513402312010", "012301042513420310210", "012301042513420312010", "012301042513423010210", "012301042513423012010", "012301042531021043210", "012301042531021403210", "012301042531021430210", "012301042531021432010", "012301042531024103210", "012301042531024130210", "012301042531024132010", "012301042531024310210", "012301042531024312010", "012301042531042103210", "012301042531042130210", "012301042531042132010", "012301042531042310210", "012301042531042312010", "012301042531201043210", "012301042531201403210", "012301042531201430210", "012301042531201432010", "012301042531204103210", "012301042531204130210", "012301042531204132010", "012301042531204310210", "012301042531204312010", "012301042531240103210", "012301042531240130210", "012301042531240132010", "012301042531240310210", "012301042531240312010", "012301042531243010210", "012301042531243012010", "012301042531402103210", "012301042531402130210", "012301042531402132010", "012301042531402310210", "012301042531402312010", "012301042531420103210", "012301042531420130210", "012301042531420132010", "012301042531420310210", "012301042531420312010", "012301042531423010210", "012301042531423012010", "012301042534102103210", "012301042534102130210", "012301042534102132010", "012301042534102310210", "012301042534102312010", "012301042534120103210", "012301042534120130210", "012301042534120132010", "012301042534120310210", "012301042534120312010", "012301042534123010210", "012301042534123012010", "012301201043210543210", "012301201043215043210", "012301201043215403210", "012301201043215430210", "012301201043215432010", "012301201043251043210", "012301201043251403210", "012301201043251430210", "012301201043251432010", "012301201043521043210", "012301201043521403210", "012301201043521430210", "012301201043521432010", "012301201043524103210", "012301201043524130210", "012301201043524132010", "012301201043524310210", "012301201043524312010", "012301201403210543210", "012301201403215043210", "012301201403215403210", "012301201403215430210", "012301201403215432010", "012301201403251043210", "012301201403251403210", "012301201403251430210", "012301201403251432010", "012301201403521043210", "012301201403521403210", "012301201403521430210", "012301201403521432010", "012301201403524103210", "012301201403524130210", "012301201403524132010", "012301201403524310210", "012301201403524312010", "012301201430210543210", "012301201430215043210", "012301201430215403210", "012301201430215430210", "012301201430215432010", "012301201430251043210", "012301201430251403210", "012301201430251430210", "012301201430251432010", "012301201430521043210", "012301201430521403210", "012301201430521430210", "012301201430521432010", "012301201430524103210", "012301201430524130210", "012301201430524132010", "012301201430524310210", "012301201430524312010", "012301201432010543210", "012301201432015043210", "012301201432015403210", "012301201432015430210", "012301201432051043210", "012301201432051403210", "012301201432051430210", "012301201432501043210", "012301201432501403210", "012301201432501430210", "012301201435021043210", "012301201435021403210", "012301201435021430210", "012301201435021432010", "012301201435024103210", "012301201435024130210", "012301201435024132010", "012301201435024310210", "012301201435024312010", "012301201435201043210", "012301201435201403210", "012301201435201430210", "012301201435204103210", "012301201435204130210", "012301201435204310210", "012301201435240103210", "012301201435240130210", "012301201435240310210", "012301201435243010210", "012301204103210543210", "012301204103215043210", "012301204103215403210", "012301204103215430210", "012301204103215432010", "012301204103251043210", "012301204103251403210", "012301204103251430210", "012301204103251432010", "012301204103521043210", "012301204103521403210", "012301204103521430210", "012301204103521432010", "012301204103524103210", "012301204103524130210", "012301204103524132010", "012301204103524310210", "012301204103524312010", "012301204130210543210", "012301204130215043210", "012301204130215403210", "012301204130215430210", "012301204130215432010", "012301204130251043210", "012301204130251403210", "012301204130251430210", "012301204130251432010", "012301204130521043210", "012301204130521403210", "012301204130521430210", "012301204130521432010", "012301204130524103210", "012301204130524130210", "012301204130524132010", "012301204130524310210", "012301204130524312010", "012301204132010543210", "012301204132015043210", "012301204132015403210", "012301204132015430210", "012301204132051043210", "012301204132051403210", "012301204132051430210", "012301204132501043210", "012301204132501403210", "012301204132501430210", "012301204135021043210", "012301204135021403210", "012301204135021430210", "012301204135021432010", "012301204135024103210", "012301204135024130210", "012301204135024132010", "012301204135024310210", "012301204135024312010", "012301204135201043210", "012301204135201403210", "012301204135201430210", "012301204135204103210", "012301204135204130210", "012301204135204310210", "012301204135240103210", "012301204135240130210", "012301204135240310210", "012301204135243010210", "012301240103210543210", "012301240103215043210", "012301240103215403210", "012301240103215430210", "012301240103215432010", "012301240103251043210", "012301240103251403210", "012301240103251430210", "012301240103251432010", "012301240103521043210", "012301240103521403210", "012301240103521430210", "012301240103521432010", "012301240103524103210", "012301240103524130210", "012301240103524132010", "012301240103524310210", "012301240103524312010", "012301240130210543210", "012301240130215043210", "012301240130215403210", "012301240130215430210", "012301240130215432010", "012301240130251043210", "012301240130251403210", "012301240130251430210", "012301240130251432010", "012301240130521043210", "012301240130521403210", "012301240130521430210", "012301240130521432010", "012301240130524103210", "012301240130524130210", "012301240130524132010", "012301240130524310210", "012301240130524312010", "012301240132010543210", "012301240132015043210", "012301240132015403210", "012301240132015430210", "012301240132051043210", "012301240132051403210", "012301240132051430210", "012301240132501043210", "012301240132501403210", "012301240132501430210", "012301240135021043210", "012301240135021403210", "012301240135021430210", "012301240135021432010", "012301240135024103210", "012301240135024130210", "012301240135024132010", "012301240135024310210", "012301240135024312010", "012301240135201043210", "012301240135201403210", "012301240135201430210", "012301240135204103210", "012301240135204130210", "012301240135204310210", "012301240135240103210", "012301240135240130210", "012301240135240310210", "012301240135243010210", "012301402103210543210", "012301402103215043210", "012301402103215403210", "012301402103215430210", "012301402103215432010", "012301402103251043210", "012301402103251403210", "012301402103251430210", "012301402103251432010", "012301402103521043210", "012301402103521403210", "012301402103521430210", "012301402103521432010", "012301402103524103210", "012301402103524130210", "012301402103524132010", "012301402103524310210", "012301402103524312010", "012301402105324103210", "012301402105324130210", "012301402105324132010", "012301402105324310210", "012301402105324312010", "012301402130210543210", "012301402130215043210", "012301402130215403210", "012301402130215430210", "012301402130215432010", "012301402130251043210", "012301402130251403210", "012301402130251430210", "012301402130251432010", "012301402130521043210", "012301402130521403210", "012301402130521430210", "012301402130521432010", "012301402130524103210", "012301402130524130210", "012301402130524132010", "012301402130524310210", "012301402130524312010", "012301402132010543210", "012301402132015043210", "012301402132015403210", "012301402132015430210", "012301402132015432010", "012301402132051043210", "012301402132051403210", "012301402132051430210", "012301402132051432010", "012301402132501043210", "012301402132501403210", "012301402132501430210", "012301402132501432010", "012301402135021043210", "012301402135021403210", "012301402135021430210", "012301402135021432010", "012301402135024103210", "012301402135024130210", "012301402135024132010", "012301402135024310210", "012301402135024312010", "012301402135201043210", "012301402135201403210", "012301402135201430210", "012301402135201432010", "012301402135204103210", "012301402135204130210", "012301402135204132010", "012301402135204310210", "012301402135204312010", "012301402135240103210", "012301402135240130210", "012301402135240132010", "012301402135240310210", "012301402135240312010", "012301402135243010210", "012301402135243012010", "012301402150324103210", "012301402150324130210", "012301402150324132010", "012301402150324310210", "012301402150324312010", "012301402153024103210", "012301402153024130210", "012301402153024132010", "012301402153024310210", "012301402153024312010", "012301402153204103210", "012301402153204130210", "012301402153204132010", "012301402153204310210", "012301402153204312010", "012301402153240103210", "012301402153240130210", "012301402153240132010", "012301402153240310210", "012301402153240312010", "012301402153243010210", "012301402153243012010", "012301402310210543210", "012301402310215043210", "012301402310215403210", "012301402310215430210", "012301402310215432010", "012301402310251043210", "012301402310251403210", "012301402310251430210", "012301402310251432010", "012301402310521043210", "012301402310521403210", "012301402310521430210", "012301402310521432010", "012301402310524103210", "012301402310524130210", "012301402310524132010", "012301402312010543210", "012301402312015043210", "012301402312015403210", "012301402312015430210", "012301402312015432010", "012301402312051043210", "012301402312051403210", "012301402312051430210", "012301402312051432010", "012301402312501043210", "012301402312501403210", "012301402312501430210", "012301402312501432010", "012301402315021043210", "012301402315021403210", "012301402315021430210", "012301402315021432010", "012301402315024103210", "012301402315024130210", "012301402315024132010", "012301402315201043210", "012301402315201403210", "012301402315201430210", "012301402315201432010", "012301402315204103210", "012301402315204130210", "012301402315204132010", "012301402315240103210", "012301402315240130210", "012301402315240132010", "012301402351021043210", "012301402351021403210", "012301402351021430210", "012301402351021432010", "012301402351024103210", "012301402351024130210", "012301402351024132010", "012301402351201043210", "012301402351201403210", "012301402351201430210", "012301402351201432010", "012301402351204103210", "012301402351204130210", "012301402351204132010", "012301402351240103210", "012301402351240130210", "012301402351240132010", "012301402510324103210", "012301402510324130210", "012301402510324132010", "012301402510324310210", "012301402510324312010", "012301402510342310210", "012301402510342312010", "012301402513024103210", "012301402513024130210", "012301402513024132010", "012301402513024310210", "012301402513024312010", "012301402513042310210", "012301402513042312010", "012301402513204103210", "012301402513204130210", "012301402513204132010", "012301402513204310210", "012301402513204312010", "012301402513240103210", "012301402513240130210", "012301402513240132010", "012301402513240310210", "012301402513240312010", "012301402513243010210", "012301402513243012010", "012301402513402310210", "012301402513402312010", "012301402513420310210", "012301402513420312010", "012301402513423010210", "012301402513423012010", "012301402531021043210", "012301402531021403210", "012301402531021430210", "012301402531021432010", "012301402531024103210", "012301402531024130210", "012301402531024132010", "012301402531024310210", "012301402531024312010", "012301402531042103210", "012301402531042130210", "012301402531042132010", "012301402531042310210", "012301402531042312010", "012301402531201043210", "012301402531201403210", "012301402531201430210", "012301402531201432010", "012301402531204103210", "012301402531204130210", "012301402531204132010", "012301402531204310210", "012301402531204312010", "012301402531240103210", "012301402531240130210", "012301402531240132010", "012301402531240310210", "012301402531240312010", "012301402531243010210", "012301402531243012010", "012301402531402103210", "012301402531402130210", "012301402531402132010", "012301402531402310210", "012301402531402312010", "012301402531420103210", "012301402531420130210", "012301402531420132010", "012301402531420310210", "012301402531420312010", "012301402531423010210", "012301402531423012010", "012301402534102103210", "012301402534102130210", "012301402534102132010", "012301402534102310210", "012301402534102312010", "012301402534120103210", "012301402534120130210", "012301402534120132010", "012301402534120310210", "012301402534120312010", "012301402534123010210", "012301402534123012010", "012301420103210543210", "012301420103215043210", "012301420103215403210", "012301420103215430210", "012301420103215432010", "012301420103251043210", "012301420103251403210", "012301420103251430210", "012301420103251432010", "012301420103521043210", "012301420103521403210", "012301420103521430210", "012301420103521432010", "012301420103524103210", "012301420103524130210", "012301420103524132010", "012301420103524310210", "012301420103524312010", "012301420105324103210", "012301420105324130210", "012301420105324132010", "012301420105324310210", "012301420105324312010", "012301420130210543210", "012301420130215043210", "012301420130215403210", "012301420130215430210", "012301420130215432010", "012301420130251043210", "012301420130251403210", "012301420130251430210", "012301420130251432010", "012301420130521043210", "012301420130521403210", "012301420130521430210", "012301420130521432010", "012301420130524103210", "012301420130524130210", "012301420130524132010", "012301420130524310210", "012301420130524312010", "012301420132010543210", "012301420132015043210", "012301420132015403210", "012301420132015430210", "012301420132051043210", "012301420132051403210", "012301420132051430210", "012301420132501043210", "012301420132501403210", "012301420132501430210", "012301420135021043210", "012301420135021403210", "012301420135021430210", "012301420135021432010", "012301420135024103210", "012301420135024130210", "012301420135024132010", "012301420135024310210", "012301420135024312010", "012301420135201043210", "012301420135201403210", "012301420135201430210", "012301420135204103210", "012301420135204130210", "012301420135204310210", "012301420135240103210", "012301420135240130210", "012301420135240310210", "012301420135243010210", "012301420150324103210", "012301420150324130210", "012301420150324132010", "012301420150324310210", "012301420150324312010", "012301420153024103210", "012301420153024130210", "012301420153024132010", "012301420153024310210", "012301420153024312010", "012301420153204103210", "012301420153204130210", "012301420153204132010", "012301420153204310210", "012301420153204312010", "012301420153240103210", "012301420153240130210", "012301420153240132010", "012301420153240310210", "012301420153240312010", "012301420153243010210", "012301420153243012010", "012301420310210543210", "012301420310215043210", "012301420310215403210", "012301420310215430210", "012301420310215432010", "012301420310251043210", "012301420310251403210", "012301420310251430210", "012301420310251432010", "012301420310521043210", "012301420310521403210", "012301420310521430210", "012301420310521432010", "012301420310524103210", "012301420310524130210", "012301420310524132010", "012301420312010543210", "012301420312015043210", "012301420312015403210", "012301420312015430210", "012301420312051043210", "012301420312051403210", "012301420312051430210", "012301420312501043210", "012301420312501403210", "012301420312501430210", "012301420315021043210", "012301420315021403210", "012301420315021430210", "012301420315021432010", "012301420315024103210", "012301420315024130210", "012301420315024132010", "012301420315201043210", "012301420315201403210", "012301420315201430210", "012301420315204103210", "012301420315204130210", "012301420315240103210", "012301420315240130210", "012301420351021043210", "012301420351021403210", "012301420351021430210", "012301420351021432010", "012301420351024103210", "012301420351024130210", "012301420351024132010", "012301420351201043210", "012301420351201403210", "012301420351201430210", "012301420351204103210", "012301420351204130210", "012301420351240103210", "012301420351240130210", "012301420510324103210", "012301420510324130210", "012301420510324132010", "012301420510324310210", "012301420510324312010", "012301420510342310210", "012301420510342312010", "012301420513024103210", "012301420513024130210", "012301420513024132010", "012301420513024310210", "012301420513024312010", "012301420513042310210", "012301420513042312010", "012301420513204103210", "012301420513204130210", "012301420513204132010", "012301420513204310210", "012301420513204312010", "012301420513240103210", "012301420513240130210", "012301420513240132010", "012301420513240310210", "012301420513240312010", "012301420513243010210", "012301420513243012010", "012301420513402310210", "012301420513402312010", "012301420513420310210", "012301420513420312010", "012301420513423010210", "012301420513423012010", "012301420531021043210", "012301420531021403210", "012301420531021430210", "012301420531021432010", "012301420531024103210", "012301420531024130210", "012301420531024132010", "012301420531024310210", "012301420531024312010", "012301420531042103210", "012301420531042130210", "012301420531042132010", "012301420531042310210", "012301420531042312010", "012301420531201043210", "012301420531201403210", "012301420531201430210", "012301420531201432010", "012301420531204103210", "012301420531204130210", "012301420531204132010", "012301420531204310210", "012301420531204312010", "012301420531240103210", "012301420531240130210", "012301420531240132010", "012301420531240310210", "012301420531240312010", "012301420531243010210", "012301420531243012010", "012301420531402103210", "012301420531402130210", "012301420531402132010", "012301420531402310210", "012301420531402312010", "012301420531420103210", "012301420531420130210", "012301420531420132010", "012301420531420310210", "012301420531420312010", "012301420531423010210", "012301420531423012010", "012301420534102103210", "012301420534102130210", "012301420534102132010", "012301420534102310210", "012301420534102312010", "012301420534120103210", "012301420534120130210", "012301420534120132010", "012301420534120310210", "012301420534120312010", "012301420534123010210", "012301420534123012010", "012301423010210543210", "012301423010215043210", "012301423010215403210", "012301423010215430210", "012301423010215432010", "012301423010251043210", "012301423010251403210", "012301423010251430210", "012301423010251432010", "012301423010521043210", "012301423010521403210", "012301423010521430210", "012301423010521432010", "012301423010524103210", "012301423010524130210", "012301423010524132010", "012301423012010543210", "012301423012015043210", "012301423012015403210", "012301423012015430210", "012301423012051043210", "012301423012051403210", "012301423012051430210", "012301423012501043210", "012301423012501403210", "012301423012501430210", "012301423015021043210", "012301423015021403210", "012301423015021430210", "012301423015021432010", "012301423015024103210", "012301423015024130210", "012301423015024132010", "012301423015201043210", "012301423015201403210", "012301423015201430210", "012301423015204103210", "012301423015204130210", "012301423015240103210", "012301423015240130210", "012301423051021043210", "012301423051021403210", "012301423051021430210", "012301423051021432010", "012301423051024103210", "012301423051024130210", "012301423051024132010", "012301423051201043210", "012301423051201403210", "012301423051201430210", "012301423051204103210", "012301423051204130210", "012301423051240103210", "012301423051240130210", "012301423501021043210", "012301423501021403210", "012301423501021430210", "012301423501021432010", "012301423501024103210", "012301423501024130210", "012301423501024132010", "012301423501201043210", "012301423501201403210", "012301423501201430210", "012301423501204103210", "012301423501204130210", "012301423501240103210", "012301423501240130210", "012301425010324103210", "012301425010324130210", "012301425010324132010", "012301425010324310210", "012301425010324312010", "012301425010342310210", "012301425010342312010", "012301425013024103210", "012301425013024130210", "012301425013024132010", "012301425013024310210", "012301425013024312010", "012301425013042310210", "012301425013042312010", "012301425013204103210", "012301425013204130210", "012301425013204132010", "012301425013204310210", "012301425013204312010", "012301425013240103210", "012301425013240130210", "012301425013240132010", "012301425013240310210", "012301425013240312010", "012301425013243010210", "012301425013243012010", "012301425013402310210", "012301425013402312010", "012301425013420310210", "012301425013420312010", "012301425013423010210", "012301425013423012010", "012301425031021043210", "012301425031021403210", "012301425031021430210", "012301425031021432010", "012301425031024103210", "012301425031024130210", "012301425031024132010", "012301425031024310210", "012301425031024312010", "012301425031042103210", "012301425031042130210", "012301425031042132010", "012301425031042310210", "012301425031042312010", "012301425031201043210", "012301425031201403210", "012301425031201430210", "012301425031201432010", "012301425031204103210", "012301425031204130210", "012301425031204132010", "012301425031204310210", "012301425031204312010", "012301425031240103210", "012301425031240130210", "012301425031240132010", "012301425031240310210", "012301425031240312010", "012301425031243010210", "012301425031243012010", "012301425031402103210", "012301425031402130210", "012301425031402132010", "012301425031402310210", "012301425031402312010", "012301425031420103210", "012301425031420130210", "012301425031420132010", "012301425031420310210", "012301425031420312010", "012301425031423010210", "012301425031423012010", "012301425034102103210", "012301425034102130210", "012301425034102132010", "012301425034102310210", "012301425034102312010", "012301425034120103210", "012301425034120130210", "012301425034120132010", "012301425034120310210", "012301425034120312010", "012301425034123010210", "012301425034123012010", "012301425301021043210", "012301425301021403210", "012301425301021430210", "012301425301021432010", "012301425301024103210", "012301425301024130210", "012301425301024132010", "012301425301024310210", "012301425301024312010", "012301425301042103210", "012301425301042130210", "012301425301042132010", "012301425301042310210", "012301425301042312010", "012301425301201043210", "012301425301201403210", "012301425301201430210", "012301425301201432010", "012301425301204103210", "012301425301204130210", "012301425301204132010", "012301425301204310210", "012301425301204312010", "012301425301240103210", "012301425301240130210", "012301425301240132010", "012301425301240310210", "012301425301240312010", "012301425301243010210", "012301425301243012010", "012301425301402103210", "012301425301402130210", "012301425301402132010", "012301425301402310210", "012301425301402312010", "012301425301420103210", "012301425301420130210", "012301425301420132010", "012301425301420310210", "012301425301420312010", "012301425301423010210", "012301425301423012010", "012301425304102103210", "012301425304102130210", "012301425304102132010", "012301425304102310210", "012301425304102312010", "012301425304120103210", "012301425304120130210", "012301425304120132010", "012301425304120310210", "012301425304120312010", "012301425304123010210", "012301425304123012010", "012301425340102103210", "012301425340102130210", "012301425340102132010", "012301425340102310210", "012301425340102312010", "012301425340120103210", "012301425340120130210", "012301425340120132010", "012301425340120310210", "012301425340120312010", "012301425340123010210", "012301425340123012010", "012304102103210543210", "012304102103215043210", "012304102103215403210", "012304102103215430210", "012304102103215432010", "012304102103251043210", "012304102103251403210", "012304102103251430210", "012304102103251432010", "012304102103521043210", "012304102103521403210", "012304102103521430210", "012304102103521432010", "012304102103524103210", "012304102103524130210", "012304102103524132010", "012304102103524310210", "012304102103524312010", "012304102105321043210", "012304102105321403210", "012304102105321430210", "012304102105321432010", "012304102105324103210", "012304102105324130210", "012304102105324132010", "012304102105324310210", "012304102105324312010", "012304102130210543210", "012304102130215043210", "012304102130215403210", "012304102130215430210", "012304102130215432010", "012304102130251043210", "012304102130251403210", "012304102130251430210", "012304102130251432010", "012304102130521043210", "012304102130521403210", "012304102130521430210", "012304102130521432010", "012304102130524103210", "012304102130524130210", "012304102130524132010", "012304102130524310210", "012304102130524312010", "012304102132010543210", "012304102132015043210", "012304102132015403210", "012304102132015430210", "012304102132015432010", "012304102132051043210", "012304102132051403210", "012304102132051430210", "012304102132051432010", "012304102132501043210", "012304102132501403210", "012304102132501430210", "012304102132501432010", "012304102135021043210", "012304102135021403210", "012304102135021430210", "012304102135021432010", "012304102135024103210", "012304102135024130210", "012304102135024132010", "012304102135024310210", "012304102135024312010", "012304102135201043210", "012304102135201403210", "012304102135201430210", "012304102135201432010", "012304102135204103210", "012304102135204130210", "012304102135204132010", "012304102135204310210", "012304102135204312010", "012304102135240103210", "012304102135240130210", "012304102135240132010", "012304102135240310210", "012304102135240312010", "012304102135243010210", "012304102135243012010", "012304102150321043210", "012304102150321403210", "012304102150321430210", "012304102150321432010", "012304102150324103210", "012304102150324130210", "012304102150324132010", "012304102150324310210", "012304102150324312010", "012304102153021043210", "012304102153021403210", "012304102153021430210", "012304102153021432010", "012304102153024103210", "012304102153024130210", "012304102153024132010", "012304102153024310210", "012304102153024312010", "012304102153201043210", "012304102153201403210", "012304102153201430210", "012304102153201432010", "012304102153204103210", "012304102153204130210", "012304102153204132010", "012304102153204310210", "012304102153204312010", "012304102153240103210", "012304102153240130210", "012304102153240132010", "012304102153240310210", "012304102153240312010", "012304102153243010210", "012304102153243012010", "012304102310210543210", "012304102310215043210", "012304102310215403210", "012304102310215430210", "012304102310215432010", "012304102310251043210", "012304102310251403210", "012304102310251430210", "012304102310251432010", "012304102310521043210", "012304102310521403210", "012304102310521430210", "012304102310521432010", "012304102312010543210", "012304102312015043210", "012304102312015403210", "012304102312015430210", "012304102312015432010", "012304102312051043210", "012304102312051403210", "012304102312051430210", "012304102312051432010", "012304102312501043210", "012304102312501403210", "012304102312501430210", "012304102312501432010", "012304102315021043210", "012304102315021403210", "012304102315021430210", "012304102315021432010", "012304102315201043210", "012304102315201403210", "012304102315201430210", "012304102315201432010", "012304102351021043210", "012304102351021403210", "012304102351021430210", "012304102351021432010", "012304102351201043210", "012304102351201403210", "012304102351201430210", "012304102351201432010", "012304102510321043210", "012304102510321403210", "012304102510321430210", "012304102510321432010", "012304102510324103210", "012304102510324130210", "012304102510324132010", "012304102510324310210", "012304102510324312010", "012304102510342310210", "012304102510342312010", "012304102513021043210", "012304102513021403210", "012304102513021430210", "012304102513021432010", "012304102513024103210", "012304102513024130210", "012304102513024132010", "012304102513024310210", "012304102513024312010", "012304102513042310210", "012304102513042312010", "012304102513201043210", "012304102513201403210", "012304102513201430210", "012304102513201432010", "012304102513204103210", "012304102513204130210", "012304102513204132010", "012304102513204310210", "012304102513204312010", "012304102513240103210", "012304102513240130210", "012304102513240132010", "012304102513240310210", "012304102513240312010", "012304102513243010210", "012304102513243012010", "012304102513402310210", "012304102513402312010", "012304102513420310210", "012304102513420312010", "012304102513423010210", "012304102513423012010", "012304102531021043210", "012304102531021403210", "012304102531021430210", "012304102531021432010", "012304102531024103210", "012304102531024130210", "012304102531024132010", "012304102531024310210", "012304102531024312010", "012304102531042103210", "012304102531042130210", "012304102531042132010", "012304102531042310210", "012304102531042312010", "012304102531201043210", "012304102531201403210", "012304102531201430210", "012304102531201432010", "012304102531204103210", "012304102531204130210", "012304102531204132010", "012304102531204310210", "012304102531204312010", "012304102531240103210", "012304102531240130210", "012304102531240132010", "012304102531240310210", "012304102531240312010", "012304102531243010210", "012304102531243012010", "012304102531402103210", "012304102531402130210", "012304102531402132010", "012304102531402310210", "012304102531402312010", "012304102531420103210", "012304102531420130210", "012304102531420132010", "012304102531420310210", "012304102531420312010", "012304102531423010210", "012304102531423012010", "012304102534102103210", "012304102534102130210", "012304102534102132010", "012304102534102310210", "012304102534102312010", "012304102534120103210", "012304102534120130210", "012304102534120132010", "012304102534120310210", "012304102534120312010", "012304102534123010210", "012304102534123012010", "012304105210321043210", "012304105210321403210", "012304105210321430210", "012304105210321432010", "012304105210324103210", "012304105210324130210", "012304105210324132010", "012304105210324310210", "012304105210324312010", "012304105210342310210", "012304105210342312010", "012304105213021043210", "012304105213021403210", "012304105213021430210", "012304105213021432010", "012304105213024103210", "012304105213024130210", "012304105213024132010", "012304105213024310210", "012304105213024312010", "012304105213042310210", "012304105213042312010", "012304105213201043210", "012304105213201403210", "012304105213201430210", "012304105213201432010", "012304105213204103210", "012304105213204130210", "012304105213204132010", "012304105213204310210", "012304105213204312010", "012304105213240103210", "012304105213240130210", "012304105213240132010", "012304105213240310210", "012304105213240312010", "012304105213243010210", "012304105213243012010", "012304105213402310210", "012304105213402312010", "012304105213420310210", "012304105213420312010", "012304105213423010210", "012304105213423012010", "012304105231021043210", "012304105231021403210", "012304105231021430210", "012304105231021432010", "012304105231024103210", "012304105231024130210", "012304105231024132010", "012304105231024310210", "012304105231024312010", "012304105231042103210", "012304105231042130210", "012304105231042132010", "012304105231042310210", "012304105231042312010", "012304105231201043210", "012304105231201403210", "012304105231201430210", "012304105231201432010", "012304105231204103210", "012304105231204130210", "012304105231204132010", "012304105231204310210", "012304105231204312010", "012304105231240103210", "012304105231240130210", "012304105231240132010", "012304105231240310210", "012304105231240312010", "012304105231243010210", "012304105231243012010", "012304105231402103210", "012304105231402130210", "012304105231402132010", "012304105231402310210", "012304105231402312010", "012304105231420103210", "012304105231420130210", "012304105231420132010", "012304105231420310210", "012304105231420312010", "012304105231423010210", "012304105231423012010", "012304105234102103210", "012304105234102130210", "012304105234102132010", "012304105234102310210", "012304105234102312010", "012304105234120103210", "012304105234120130210", "012304105234120132010", "012304105234120310210", "012304105234120312010", "012304105234123010210", "012304105234123012010", "012304120103210543210", "012304120103215043210", "012304120103215403210", "012304120103215430210", "012304120103215432010", "012304120103251043210", "012304120103251403210", "012304120103251430210", "012304120103251432010", "012304120103521043210", "012304120103521403210", "012304120103521430210", "012304120103521432010", "012304120103524103210", "012304120103524130210", "012304120103524132010", "012304120103524310210", "012304120103524312010", "012304120105321043210", "012304120105321403210", "012304120105321430210", "012304120105321432010", "012304120105324103210", "012304120105324130210", "012304120105324132010", "012304120105324310210", "012304120105324312010", "012304120130210543210", "012304120130215043210", "012304120130215403210", "012304120130215430210", "012304120130215432010", "012304120130251043210", "012304120130251403210", "012304120130251430210", "012304120130251432010", "012304120130521043210", "012304120130521403210", "012304120130521430210", "012304120130521432010", "012304120130524103210", "012304120130524130210", "012304120130524132010", "012304120130524310210", "012304120130524312010", "012304120132010543210", "012304120132015043210", "012304120132015403210", "012304120132015430210", "012304120132051043210", "012304120132051403210", "012304120132051430210", "012304120132501043210", "012304120132501403210", "012304120132501430210", "012304120135021043210", "012304120135021403210", "012304120135021430210", "012304120135021432010", "012304120135024103210", "012304120135024130210", "012304120135024132010", "012304120135024310210", "012304120135024312010", "012304120135201043210", "012304120135201403210", "012304120135201430210", "012304120135204103210", "012304120135204130210", "012304120135204310210", "012304120135240103210", "012304120135240130210", "012304120135240310210", "012304120135243010210", "012304120150321043210", "012304120150321403210", "012304120150321430210", "012304120150321432010", "012304120150324103210", "012304120150324130210", "012304120150324132010", "012304120150324310210", "012304120150324312010", "012304120153021043210", "012304120153021403210", "012304120153021430210", "012304120153021432010", "012304120153024103210", "012304120153024130210", "012304120153024132010", "012304120153024310210", "012304120153024312010", "012304120153201043210", "012304120153201403210", "012304120153201430210", "012304120153201432010", "012304120153204103210", "012304120153204130210", "012304120153204132010", "012304120153204310210", "012304120153204312010", "012304120153240103210", "012304120153240130210", "012304120153240132010", "012304120153240310210", "012304120153240312010", "012304120153243010210", "012304120153243012010", "012304120310210543210", "012304120310215043210", "012304120310215403210", "012304120310215430210", "012304120310215432010", "012304120310251043210", "012304120310251403210", "012304120310251430210", "012304120310251432010", "012304120310521043210", "012304120310521403210", "012304120310521430210", "012304120310521432010", "012304120312010543210", "012304120312015043210", "012304120312015403210", "012304120312015430210", "012304120312051043210", "012304120312051403210", "012304120312051430210", "012304120312501043210", "012304120312501403210", "012304120312501430210", "012304120315021043210", "012304120315021403210", "012304120315021430210", "012304120315021432010", "012304120315201043210", "012304120315201403210", "012304120315201430210", "012304120351021043210", "012304120351021403210", "012304120351021430210", "012304120351021432010", "012304120351201043210", "012304120351201403210", "012304120351201430210", "012304120510321043210", "012304120510321403210", "012304120510321430210", "012304120510321432010", "012304120510324103210", "012304120510324130210", "012304120510324132010", "012304120510324310210", "012304120510324312010", "012304120510342310210", "012304120510342312010", "012304120513021043210", "012304120513021403210", "012304120513021430210", "012304120513021432010", "012304120513024103210", "012304120513024130210", "012304120513024132010", "012304120513024310210", "012304120513024312010", "012304120513042310210", "012304120513042312010", "012304120513201043210", "012304120513201403210", "012304120513201430210", "012304120513201432010", "012304120513204103210", "012304120513204130210", "012304120513204132010", "012304120513204310210", "012304120513204312010", "012304120513240103210", "012304120513240130210", "012304120513240132010", "012304120513240310210", "012304120513240312010", "012304120513243010210", "012304120513243012010", "012304120513402310210", "012304120513402312010", "012304120513420310210", "012304120513420312010", "012304120513423010210", "012304120513423012010", "012304120531021043210", "012304120531021403210", "012304120531021430210", "012304120531021432010", "012304120531024103210", "012304120531024130210", "012304120531024132010", "012304120531024310210", "012304120531024312010", "012304120531042103210", "012304120531042130210", "012304120531042132010", "012304120531042310210", "012304120531042312010", "012304120531201043210", "012304120531201403210", "012304120531201430210", "012304120531201432010", "012304120531204103210", "012304120531204130210", "012304120531204132010", "012304120531204310210", "012304120531204312010", "012304120531240103210", "012304120531240130210", "012304120531240132010", "012304120531240310210", "012304120531240312010", "012304120531243010210", "012304120531243012010", "012304120531402103210", "012304120531402130210", "012304120531402132010", "012304120531402310210", "012304120531402312010", "012304120531420103210", "012304120531420130210", "012304120531420132010", "012304120531420310210", "012304120531420312010", "012304120531423010210", "012304120531423012010", "012304120534102103210", "012304120534102130210", "012304120534102132010", "012304120534102310210", "012304120534102312010", "012304120534120103210", "012304120534120130210", "012304120534120132010", "012304120534120310210", "012304120534120312010", "012304120534123010210", "012304120534123012010", "012304123010210543210", "012304123010215043210", "012304123010215403210", "012304123010215430210", "012304123010215432010", "012304123010251043210", "012304123010251403210", "012304123010251430210", "012304123010251432010", "012304123010521043210", "012304123010521403210", "012304123010521430210", "012304123010521432010", "012304123012010543210", "012304123012015043210", "012304123012015403210", "012304123012015430210", "012304123012051043210", "012304123012051403210", "012304123012051430210", "012304123012501043210", "012304123012501403210", "012304123012501430210", "012304123015021043210", "012304123015021403210", "012304123015021430210", "012304123015021432010", "012304123015201043210", "012304123015201403210", "012304123015201430210", "012304123051021043210", "012304123051021403210", "012304123051021430210", "012304123051021432010", "012304123051201043210", "012304123051201403210", "012304123051201430210", "012304123501021043210", "012304123501021403210", "012304123501021430210", "012304123501021432010", "012304123501201043210", "012304123501201403210", "012304123501201430210", "012304125010321043210", "012304125010321403210", "012304125010321430210", "012304125010321432010", "012304125010324103210", "012304125010324130210", "012304125010324132010", "012304125010324310210", "012304125010324312010", "012304125010342310210", "012304125010342312010", "012304125013021043210", "012304125013021403210", "012304125013021430210", "012304125013021432010", "012304125013024103210", "012304125013024130210", "012304125013024132010", "012304125013024310210", "012304125013024312010", "012304125013042310210", "012304125013042312010", "012304125013201043210", "012304125013201403210", "012304125013201430210", "012304125013201432010", "012304125013204103210", "012304125013204130210", "012304125013204132010", "012304125013204310210", "012304125013204312010", "012304125013240103210", "012304125013240130210", "012304125013240132010", "012304125013240310210", "012304125013240312010", "012304125013243010210", "012304125013243012010", "012304125013402310210", "012304125013402312010", "012304125013420310210", "012304125013420312010", "012304125013423010210", "012304125013423012010", "012304125031021043210", "012304125031021403210", "012304125031021430210", "012304125031021432010", "012304125031024103210", "012304125031024130210", "012304125031024132010", "012304125031024310210", "012304125031024312010", "012304125031042103210", "012304125031042130210", "012304125031042132010", "012304125031042310210", "012304125031042312010", "012304125031201043210", "012304125031201403210", "012304125031201430210", "012304125031201432010", "012304125031204103210", "012304125031204130210", "012304125031204132010", "012304125031204310210", "012304125031204312010", "012304125031240103210", "012304125031240130210", "012304125031240132010", "012304125031240310210", "012304125031240312010", "012304125031243010210", "012304125031243012010", "012304125031402103210", "012304125031402130210", "012304125031402132010", "012304125031402310210", "012304125031402312010", "012304125031420103210", "012304125031420130210", "012304125031420132010", "012304125031420310210", "012304125031420312010", "012304125031423010210", "012304125031423012010", "012304125034102103210", "012304125034102130210", "012304125034102132010", "012304125034102310210", "012304125034102312010", "012304125034120103210", "012304125034120130210", "012304125034120132010", "012304125034120310210", "012304125034120312010", "012304125034123010210", "012304125034123012010", "012304125301021043210", "012304125301021403210", "012304125301021430210", "012304125301021432010", "012304125301024103210", "012304125301024130210", "012304125301024132010", "012304125301024310210", "012304125301024312010", "012304125301042103210", "012304125301042130210", "012304125301042132010", "012304125301042310210", "012304125301042312010", "012304125301201043210", "012304125301201403210", "012304125301201430210", "012304125301201432010", "012304125301204103210", "012304125301204130210", "012304125301204132010", "012304125301204310210", "012304125301204312010", "012304125301240103210", "012304125301240130210", "012304125301240132010", "012304125301240310210", "012304125301240312010", "012304125301243010210", "012304125301243012010", "012304125301402103210", "012304125301402130210", "012304125301402132010", "012304125301402310210", "012304125301402312010", "012304125301420103210", "012304125301420130210", "012304125301420132010", "012304125301420310210", "012304125301420312010", "012304125301423010210", "012304125301423012010", "012304125304102103210", "012304125304102130210", "012304125304102132010", "012304125304102310210", "012304125304102312010", "012304125304120103210", "012304125304120130210", "012304125304120132010", "012304125304120310210", "012304125304120312010", "012304125304123010210", "012304125304123012010", "012304125340102103210", "012304125340102130210", "012304125340102132010", "012304125340102310210", "012304125340102312010", "012304125340120103210", "012304125340120130210", "012304125340120132010", "012304125340120310210", "012304125340120312010", "012304125340123010210", "012304125340123012010", "012304150210321043210", "012304150210321403210", "012304150210321430210", "012304150210321432010", "012304150210324103210", "012304150210324130210", "012304150210324132010", "012304150210324310210", "012304150210324312010", "012304150210342310210", "012304150210342312010", "012304150213021043210", "012304150213021403210", "012304150213021430210", "012304150213021432010", "012304150213024103210", "012304150213024130210", "012304150213024132010", "012304150213024310210", "012304150213024312010", "012304150213042310210", "012304150213042312010", "012304150213201043210", "012304150213201403210", "012304150213201430210", "012304150213201432010", "012304150213204103210", "012304150213204130210", "012304150213204132010", "012304150213204310210", "012304150213204312010", "012304150213240103210", "012304150213240130210", "012304150213240132010", "012304150213240310210", "012304150213240312010", "012304150213243010210", "012304150213243012010", "012304150213402310210", "012304150213402312010", "012304150213420310210", "012304150213420312010", "012304150213423010210", "012304150213423012010", "012304150231021043210", "012304150231021403210", "012304150231021430210", "012304150231021432010", "012304150231024103210", "012304150231024130210", "012304150231024132010", "012304150231024310210", "012304150231024312010", "012304150231042103210", "012304150231042130210", "012304150231042132010", "012304150231042310210", "012304150231042312010", "012304150231201043210", "012304150231201403210", "012304150231201430210", "012304150231201432010", "012304150231204103210", "012304150231204130210", "012304150231204132010", "012304150231204310210", "012304150231204312010", "012304150231240103210", "012304150231240130210", "012304150231240132010", "012304150231240310210", "012304150231240312010", "012304150231243010210", "012304150231243012010", "012304150231402103210", "012304150231402130210", "012304150231402132010", "012304150231402310210", "012304150231402312010", "012304150231420103210", "012304150231420130210", "012304150231420132010", "012304150231420310210", "012304150231420312010", "012304150231423010210", "012304150231423012010", "012304150234102103210", "012304150234102130210", "012304150234102132010", "012304150234102310210", "012304150234102312010", "012304150234120103210", "012304150234120130210", "012304150234120132010", "012304150234120310210", "012304150234120312010", "012304150234123010210", "012304150234123012010", "012304152010321043210", "012304152010321403210", "012304152010321430210", "012304152010321432010", "012304152010324103210", "012304152010324130210", "012304152010324132010", "012304152010324310210", "012304152010324312010", "012304152010342310210", "012304152010342312010", "012304152013021043210", "012304152013021403210", "012304152013021430210", "012304152013021432010", "012304152013024103210", "012304152013024130210", "012304152013024132010", "012304152013024310210", "012304152013024312010", "012304152013042310210", "012304152013042312010", "012304152013201043210", "012304152013201403210", "012304152013201430210", "012304152013201432010", "012304152013204103210", "012304152013204130210", "012304152013204132010", "012304152013204310210", "012304152013204312010", "012304152013240103210", "012304152013240130210", "012304152013240132010", "012304152013240310210", "012304152013240312010", "012304152013243010210", "012304152013243012010", "012304152013402310210", "012304152013402312010", "012304152013420310210", "012304152013420312010", "012304152013423010210", "012304152013423012010", "012304152031021043210", "012304152031021403210", "012304152031021430210", "012304152031021432010", "012304152031024103210", "012304152031024130210", "012304152031024132010", "012304152031024310210", "012304152031024312010", "012304152031042103210", "012304152031042130210", "012304152031042132010", "012304152031042310210", "012304152031042312010", "012304152031201043210", "012304152031201403210", "012304152031201430210", "012304152031201432010", "012304152031204103210", "012304152031204130210", "012304152031204132010", "012304152031204310210", "012304152031204312010", "012304152031240103210", "012304152031240130210", "012304152031240132010", "012304152031240310210", "012304152031240312010", "012304152031243010210", "012304152031243012010", "012304152031402103210", "012304152031402130210", "012304152031402132010", "012304152031402310210", "012304152031402312010", "012304152031420103210", "012304152031420130210", "012304152031420132010", "012304152031420310210", "012304152031420312010", "012304152031423010210", "012304152031423012010", "012304152034102103210", "012304152034102130210", "012304152034102132010", "012304152034102310210", "012304152034102312010", "012304152034120103210", "012304152034120130210", "012304152034120132010", "012304152034120310210", "012304152034120312010", "012304152034123010210", "012304152034123012010", "012304152301021043210", "012304152301021403210", "012304152301021430210", "012304152301021432010", "012304152301024103210", "012304152301024130210", "012304152301024132010", "012304152301024310210", "012304152301024312010", "012304152301042103210", "012304152301042130210", "012304152301042132010", "012304152301042310210", "012304152301042312010", "012304152301201043210", "012304152301201403210", "012304152301201430210", "012304152301201432010", "012304152301204103210", "012304152301204130210", "012304152301204132010", "012304152301204310210", "012304152301204312010", "012304152301240103210", "012304152301240130210", "012304152301240132010", "012304152301240310210", "012304152301240312010", "012304152301243010210", "012304152301243012010", "012304152301402103210", "012304152301402130210", "012304152301402132010", "012304152301402310210", "012304152301402312010", "012304152301420103210", "012304152301420130210", "012304152301420132010", "012304152301420310210", "012304152301420312010", "012304152301423010210", "012304152301423012010", "012304152304102103210", "012304152304102130210", "012304152304102132010", "012304152304102310210", "012304152304102312010", "012304152304120103210", "012304152304120130210", "012304152304120132010", "012304152304120310210", "012304152304120312010", "012304152304123010210", "012304152304123012010", "012304152340102103210", "012304152340102130210", "012304152340102132010", "012304152340102310210", "012304152340102312010", "012304152340120103210", "012304152340120130210", "012304152340120132010", "012304152340120310210", "012304152340120312010", "012304152340123010210", "012304152340123012010", "012304510210321043210", "012304510210321403210", "012304510210321430210", "012304510210321432010", "012304510210324103210", "012304510210324130210", "012304510210324132010", "012304510210324310210", "012304510210324312010", "012304510210342310210", "012304510210342312010", "012304510213021043210", "012304510213021403210", "012304510213021430210", "012304510213021432010", "012304510213024103210", "012304510213024130210", "012304510213024132010", "012304510213024310210", "012304510213024312010", "012304510213042310210", "012304510213042312010", "012304510213201043210", "012304510213201403210", "012304510213201430210", "012304510213201432010", "012304510213204103210", "012304510213204130210", "012304510213204132010", "012304510213204310210", "012304510213204312010", "012304510213240103210", "012304510213240130210", "012304510213240132010", "012304510213240310210", "012304510213240312010", "012304510213243010210", "012304510213243012010", "012304510213402310210", "012304510213402312010", "012304510213420310210", "012304510213420312010", "012304510213423010210", "012304510213423012010", "012304510231021043210", "012304510231021403210", "012304510231021430210", "012304510231021432010", "012304510231024103210", "012304510231024130210", "012304510231024132010", "012304510231024310210", "012304510231024312010", "012304510231042103210", "012304510231042130210", "012304510231042132010", "012304510231042310210", "012304510231042312010", "012304510231201043210", "012304510231201403210", "012304510231201430210", "012304510231201432010", "012304510231204103210", "012304510231204130210", "012304510231204132010", "012304510231204310210", "012304510231204312010", "012304510231240103210", "012304510231240130210", "012304510231240132010", "012304510231240310210", "012304510231240312010", "012304510231243010210", "012304510231243012010", "012304510231402103210", "012304510231402130210", "012304510231402132010", "012304510231402310210", "012304510231402312010", "012304510231420103210", "012304510231420130210", "012304510231420132010", "012304510231420310210", "012304510231420312010", "012304510231423010210", "012304510231423012010", "012304510234102103210", "012304510234102130210", "012304510234102132010", "012304510234102310210", "012304510234102312010", "012304510234120103210", "012304510234120130210", "012304510234120132010", "012304510234120310210", "012304510234120312010", "012304510234123010210", "012304510234123012010", "012304512010321043210", "012304512010321403210", "012304512010321430210", "012304512010321432010", "012304512010324103210", "012304512010324130210", "012304512010324132010", "012304512010324310210", "012304512010324312010", "012304512010342310210", "012304512010342312010", "012304512013021043210", "012304512013021403210", "012304512013021430210", "012304512013021432010", "012304512013024103210", "012304512013024130210", "012304512013024132010", "012304512013024310210", "012304512013024312010", "012304512013042310210", "012304512013042312010", "012304512013201043210", "012304512013201403210", "012304512013201430210", "012304512013201432010", "012304512013204103210", "012304512013204130210", "012304512013204132010", "012304512013204310210", "012304512013204312010", "012304512013240103210", "012304512013240130210", "012304512013240132010", "012304512013240310210", "012304512013240312010", "012304512013243010210", "012304512013243012010", "012304512013402310210", "012304512013402312010", "012304512013420310210", "012304512013420312010", "012304512013423010210", "012304512013423012010", "012304512031021043210", "012304512031021403210", "012304512031021430210", "012304512031021432010", "012304512031024103210", "012304512031024130210", "012304512031024132010", "012304512031024310210", "012304512031024312010", "012304512031042103210", "012304512031042130210", "012304512031042132010", "012304512031042310210", "012304512031042312010", "012304512031201043210", "012304512031201403210", "012304512031201430210", "012304512031201432010", "012304512031204103210", "012304512031204130210", "012304512031204132010", "012304512031204310210", "012304512031204312010", "012304512031240103210", "012304512031240130210", "012304512031240132010", "012304512031240310210", "012304512031240312010", "012304512031243010210", "012304512031243012010", "012304512031402103210", "012304512031402130210", "012304512031402132010", "012304512031402310210", "012304512031402312010", "012304512031420103210", "012304512031420130210", "012304512031420132010", "012304512031420310210", "012304512031420312010", "012304512031423010210", "012304512031423012010", "012304512034102103210", "012304512034102130210", "012304512034102132010", "012304512034102310210", "012304512034102312010", "012304512034120103210", "012304512034120130210", "012304512034120132010", "012304512034120310210", "012304512034120312010", "012304512034123010210", "012304512034123012010", "012304512301021043210", "012304512301021403210", "012304512301021430210", "012304512301021432010", "012304512301024103210", "012304512301024130210", "012304512301024132010", "012304512301024310210", "012304512301024312010", "012304512301042103210", "012304512301042130210", "012304512301042132010", "012304512301042310210", "012304512301042312010", "012304512301201043210", "012304512301201403210", "012304512301201430210", "012304512301201432010", "012304512301204103210", "012304512301204130210", "012304512301204132010", "012304512301204310210", "012304512301204312010", "012304512301240103210", "012304512301240130210", "012304512301240132010", "012304512301240310210", "012304512301240312010", "012304512301243010210", "012304512301243012010", "012304512301402103210", "012304512301402130210", "012304512301402132010", "012304512301402310210", "012304512301402312010", "012304512301420103210", "012304512301420130210", "012304512301420132010", "012304512301420310210", "012304512301420312010", "012304512301423010210", "012304512301423012010", "012304512304102103210", "012304512304102130210", "012304512304102132010", "012304512304102310210", "012304512304102312010", "012304512304120103210", "012304512304120130210", "012304512304120132010", "012304512304120310210", "012304512304120312010", "012304512304123010210", "012304512304123012010", "012304512340102103210", "012304512340102130210", "012304512340102132010", "012304512340102310210", "012304512340102312010", "012304512340120103210", "012304512340120130210", "012304512340120132010", "012304512340120310210", "012304512340120312010", "012304512340123010210", "012304512340123012010", "012340102103210543210", "012340102103215043210", "012340102103215403210", "012340102103215430210", "012340102103215432010", "012340102103251043210", "012340102103251403210", "012340102103251430210", "012340102103251432010", "012340102103521043210", "012340102103521403210", "012340102103521430210", "012340102103521432010", "012340102103524103210", "012340102103524130210", "012340102103524132010", "012340102103524310210", "012340102103524312010", "012340102105321043210", "012340102105321403210", "012340102105321430210", "012340102105321432010", "012340102105324103210", "012340102105324130210", "012340102105324132010", "012340102105324310210", "012340102105324312010", "012340102130210543210", "012340102130215043210", "012340102130215403210", "012340102130215430210", "012340102130215432010", "012340102130251043210", "012340102130251403210", "012340102130251430210", "012340102130251432010", "012340102130521043210", "012340102130521403210", "012340102130521430210", "012340102130521432010", "012340102130524103210", "012340102130524130210", "012340102130524132010", "012340102130524310210", "012340102130524312010", "012340102132010543210", "012340102132015043210", "012340102132015403210", "012340102132015430210", "012340102132015432010", "012340102132051043210", "012340102132051403210", "012340102132051430210", "012340102132051432010", "012340102132501043210", "012340102132501403210", "012340102132501430210", "012340102132501432010", "012340102135021043210", "012340102135021403210", "012340102135021430210", "012340102135021432010", "012340102135024103210", "012340102135024130210", "012340102135024132010", "012340102135024310210", "012340102135024312010", "012340102135201043210", "012340102135201403210", "012340102135201430210", "012340102135201432010", "012340102135204103210", "012340102135204130210", "012340102135204132010", "012340102135204310210", "012340102135204312010", "012340102135240103210", "012340102135240130210", "012340102135240132010", "012340102135240310210", "012340102135240312010", "012340102135243010210", "012340102135243012010", "012340102150321043210", "012340102150321403210", "012340102150321430210", "012340102150321432010", "012340102150324103210", "012340102150324130210", "012340102150324132010", "012340102150324310210", "012340102150324312010", "012340102153021043210", "012340102153021403210", "012340102153021430210", "012340102153021432010", "012340102153024103210", "012340102153024130210", "012340102153024132010", "012340102153024310210", "012340102153024312010", "012340102153201043210", "012340102153201403210", "012340102153201430210", "012340102153201432010", "012340102153204103210", "012340102153204130210", "012340102153204132010", "012340102153204310210", "012340102153204312010", "012340102153240103210", "012340102153240130210", "012340102153240132010", "012340102153240310210", "012340102153240312010", "012340102153243010210", "012340102153243012010", "012340102310210543210", "012340102310215043210", "012340102310215403210", "012340102310215430210", "012340102310215432010", "012340102310251043210", "012340102310251403210", "012340102310251430210", "012340102310251432010", "012340102310521043210", "012340102310521403210", "012340102310521430210", "012340102310521432010", "012340102312010543210", "012340102312015043210", "012340102312015403210", "012340102312015430210", "012340102312015432010", "012340102312051043210", "012340102312051403210", "012340102312051430210", "012340102312051432010", "012340102312501043210", "012340102312501403210", "012340102312501430210", "012340102312501432010", "012340102315021043210", "012340102315021403210", "012340102315021430210", "012340102315021432010", "012340102315201043210", "012340102315201403210", "012340102315201430210", "012340102315201432010", "012340102351021043210", "012340102351021403210", "012340102351021430210", "012340102351021432010", "012340102351201043210", "012340102351201403210", "012340102351201430210", "012340102351201432010", "012340102510321043210", "012340102510321403210", "012340102510321430210", "012340102510321432010", "012340102510324103210", "012340102510324130210", "012340102510324132010", "012340102510324310210", "012340102510324312010", "012340102510342310210", "012340102510342312010", "012340102513021043210", "012340102513021403210", "012340102513021430210", "012340102513021432010", "012340102513024103210", "012340102513024130210", "012340102513024132010", "012340102513024310210", "012340102513024312010", "012340102513042310210", "012340102513042312010", "012340102513201043210", "012340102513201403210", "012340102513201430210", "012340102513201432010", "012340102513204103210", "012340102513204130210", "012340102513204132010", "012340102513204310210", "012340102513204312010", "012340102513240103210", "012340102513240130210", "012340102513240132010", "012340102513240310210", "012340102513240312010", "012340102513243010210", "012340102513243012010", "012340102513402310210", "012340102513402312010", "012340102513420310210", "012340102513420312010", "012340102513423010210", "012340102513423012010", "012340102531021043210", "012340102531021403210", "012340102531021430210", "012340102531021432010", "012340102531024103210", "012340102531024130210", "012340102531024132010", "012340102531024310210", "012340102531024312010", "012340102531042103210", "012340102531042130210", "012340102531042132010", "012340102531042310210", "012340102531042312010", "012340102531201043210", "012340102531201403210", "012340102531201430210", "012340102531201432010", "012340102531204103210", "012340102531204130210", "012340102531204132010", "012340102531204310210", "012340102531204312010", "012340102531240103210", "012340102531240130210", "012340102531240132010", "012340102531240310210", "012340102531240312010", "012340102531243010210", "012340102531243012010", "012340102531402103210", "012340102531402130210", "012340102531402132010", "012340102531402310210", "012340102531402312010", "012340102531420103210", "012340102531420130210", "012340102531420132010", "012340102531420310210", "012340102531420312010", "012340102531423010210", "012340102531423012010", "012340102534102103210", "012340102534102130210", "012340102534102132010", "012340102534102310210", "012340102534102312010", "012340102534120103210", "012340102534120130210", "012340102534120132010", "012340102534120310210", "012340102534120312010", "012340102534123010210", "012340102534123012010", "012340105210321043210", "012340105210321403210", "012340105210321430210", "012340105210321432010", "012340105210324103210", "012340105210324130210", "012340105210324132010", "012340105210324310210", "012340105210324312010", "012340105210342310210", "012340105210342312010", "012340105213021043210", "012340105213021403210", "012340105213021430210", "012340105213021432010", "012340105213024103210", "012340105213024130210", "012340105213024132010", "012340105213024310210", "012340105213024312010", "012340105213042310210", "012340105213042312010", "012340105213201043210", "012340105213201403210", "012340105213201430210", "012340105213201432010", "012340105213204103210", "012340105213204130210", "012340105213204132010", "012340105213204310210", "012340105213204312010", "012340105213240103210", "012340105213240130210", "012340105213240132010", "012340105213240310210", "012340105213240312010", "012340105213243010210", "012340105213243012010", "012340105213402310210", "012340105213402312010", "012340105213420310210", "012340105213420312010", "012340105213423010210", "012340105213423012010", "012340105231021043210", "012340105231021403210", "012340105231021430210", "012340105231021432010", "012340105231024103210", "012340105231024130210", "012340105231024132010", "012340105231024310210", "012340105231024312010", "012340105231042103210", "012340105231042130210", "012340105231042132010", "012340105231042310210", "012340105231042312010", "012340105231201043210", "012340105231201403210", "012340105231201430210", "012340105231201432010", "012340105231204103210", "012340105231204130210", "012340105231204132010", "012340105231204310210", "012340105231204312010", "012340105231240103210", "012340105231240130210", "012340105231240132010", "012340105231240310210", "012340105231240312010", "012340105231243010210", "012340105231243012010", "012340105231402103210", "012340105231402130210", "012340105231402132010", "012340105231402310210", "012340105231402312010", "012340105231420103210", "012340105231420130210", "012340105231420132010", "012340105231420310210", "012340105231420312010", "012340105231423010210", "012340105231423012010", "012340105234102103210", "012340105234102130210", "012340105234102132010", "012340105234102310210", "012340105234102312010", "012340105234120103210", "012340105234120130210", "012340105234120132010", "012340105234120310210", "012340105234120312010", "012340105234123010210", "012340105234123012010", "012340120103210543210", "012340120103215043210", "012340120103215403210", "012340120103215430210", "012340120103215432010", "012340120103251043210", "012340120103251403210", "012340120103251430210", "012340120103251432010", "012340120103521043210", "012340120103521403210", "012340120103521430210", "012340120103521432010", "012340120103524103210", "012340120103524130210", "012340120103524132010", "012340120103524310210", "012340120103524312010", "012340120105321043210", "012340120105321403210", "012340120105321430210", "012340120105321432010", "012340120105324103210", "012340120105324130210", "012340120105324132010", "012340120105324310210", "012340120105324312010", "012340120130210543210", "012340120130215043210", "012340120130215403210", "012340120130215430210", "012340120130215432010", "012340120130251043210", "012340120130251403210", "012340120130251430210", "012340120130251432010", "012340120130521043210", "012340120130521403210", "012340120130521430210", "012340120130521432010", "012340120130524103210", "012340120130524130210", "012340120130524132010", "012340120130524310210", "012340120130524312010", "012340120132010543210", "012340120132015043210", "012340120132015403210", "012340120132015430210", "012340120132051043210", "012340120132051403210", "012340120132051430210", "012340120132501043210", "012340120132501403210", "012340120132501430210", "012340120135021043210", "012340120135021403210", "012340120135021430210", "012340120135021432010", "012340120135024103210", "012340120135024130210", "012340120135024132010", "012340120135024310210", "012340120135024312010", "012340120135201043210", "012340120135201403210", "012340120135201430210", "012340120135204103210", "012340120135204130210", "012340120135204310210", "012340120135240103210", "012340120135240130210", "012340120135240310210", "012340120135243010210", "012340120150321043210", "012340120150321403210", "012340120150321430210", "012340120150321432010", "012340120150324103210", "012340120150324130210", "012340120150324132010", "012340120150324310210", "012340120150324312010", "012340120153021043210", "012340120153021403210", "012340120153021430210", "012340120153021432010", "012340120153024103210", "012340120153024130210", "012340120153024132010", "012340120153024310210", "012340120153024312010", "012340120153201043210", "012340120153201403210", "012340120153201430210", "012340120153201432010", "012340120153204103210", "012340120153204130210", "012340120153204132010", "012340120153204310210", "012340120153204312010", "012340120153240103210", "012340120153240130210", "012340120153240132010", "012340120153240310210", "012340120153240312010", "012340120153243010210", "012340120153243012010", "012340120310210543210", "012340120310215043210", "012340120310215403210", "012340120310215430210", "012340120310215432010", "012340120310251043210", "012340120310251403210", "012340120310251430210", "012340120310251432010", "012340120310521043210", "012340120310521403210", "012340120310521430210", "012340120310521432010", "012340120312010543210", "012340120312015043210", "012340120312015403210", "012340120312015430210", "012340120312051043210", "012340120312051403210", "012340120312051430210", "012340120312501043210", "012340120312501403210", "012340120312501430210", "012340120315021043210", "012340120315021403210", "012340120315021430210", "012340120315021432010", "012340120315201043210", "012340120315201403210", "012340120315201430210", "012340120351021043210", "012340120351021403210", "012340120351021430210", "012340120351021432010", "012340120351201043210", "012340120351201403210", "012340120351201430210", "012340120510321043210", "012340120510321403210", "012340120510321430210", "012340120510321432010", "012340120510324103210", "012340120510324130210", "012340120510324132010", "012340120510324310210", "012340120510324312010", "012340120510342310210", "012340120510342312010", "012340120513021043210", "012340120513021403210", "012340120513021430210", "012340120513021432010", "012340120513024103210", "012340120513024130210", "012340120513024132010", "012340120513024310210", "012340120513024312010", "012340120513042310210", "012340120513042312010", "012340120513201043210", "012340120513201403210", "012340120513201430210", "012340120513201432010", "012340120513204103210", "012340120513204130210", "012340120513204132010", "012340120513204310210", "012340120513204312010", "012340120513240103210", "012340120513240130210", "012340120513240132010", "012340120513240310210", "012340120513240312010", "012340120513243010210", "012340120513243012010", "012340120513402310210", "012340120513402312010", "012340120513420310210", "012340120513420312010", "012340120513423010210", "012340120513423012010", "012340120531021043210", "012340120531021403210", "012340120531021430210", "012340120531021432010", "012340120531024103210", "012340120531024130210", "012340120531024132010", "012340120531024310210", "012340120531024312010", "012340120531042103210", "012340120531042130210", "012340120531042132010", "012340120531042310210", "012340120531042312010", "012340120531201043210", "012340120531201403210", "012340120531201430210", "012340120531201432010", "012340120531204103210", "012340120531204130210", "012340120531204132010", "012340120531204310210", "012340120531204312010", "012340120531240103210", "012340120531240130210", "012340120531240132010", "012340120531240310210", "012340120531240312010", "012340120531243010210", "012340120531243012010", "012340120531402103210", "012340120531402130210", "012340120531402132010", "012340120531402310210", "012340120531402312010", "012340120531420103210", "012340120531420130210", "012340120531420132010", "012340120531420310210", "012340120531420312010", "012340120531423010210", "012340120531423012010", "012340120534102103210", "012340120534102130210", "012340120534102132010", "012340120534102310210", "012340120534102312010", "012340120534120103210", "012340120534120130210", "012340120534120132010", "012340120534120310210", "012340120534120312010", "012340120534123010210", "012340120534123012010", "012340123010210543210", "012340123010215043210", "012340123010215403210", "012340123010215430210", "012340123010215432010", "012340123010251043210", "012340123010251403210", "012340123010251430210", "012340123010251432010", "012340123010521043210", "012340123010521403210", "012340123010521430210", "012340123010521432010", "012340123012010543210", "012340123012015043210", "012340123012015403210", "012340123012015430210", "012340123012051043210", "012340123012051403210", "012340123012051430210", "012340123012501043210", "012340123012501403210", "012340123012501430210", "012340123015021043210", "012340123015021403210", "012340123015021430210", "012340123015021432010", "012340123015201043210", "012340123015201403210", "012340123015201430210", "012340123051021043210", "012340123051021403210", "012340123051021430210", "012340123051021432010", "012340123051201043210", "012340123051201403210", "012340123051201430210", "012340123501021043210", "012340123501021403210", "012340123501021430210", "012340123501021432010", "012340123501201043210", "012340123501201403210", "012340123501201430210", "012340125010321043210", "012340125010321403210", "012340125010321430210", "012340125010321432010", "012340125010324103210", "012340125010324130210", "012340125010324132010", "012340125010324310210", "012340125010324312010", "012340125010342310210", "012340125010342312010", "012340125013021043210", "012340125013021403210", "012340125013021430210", "012340125013021432010", "012340125013024103210", "012340125013024130210", "012340125013024132010", "012340125013024310210", "012340125013024312010", "012340125013042310210", "012340125013042312010", "012340125013201043210", "012340125013201403210", "012340125013201430210", "012340125013201432010", "012340125013204103210", "012340125013204130210", "012340125013204132010", "012340125013204310210", "012340125013204312010", "012340125013240103210", "012340125013240130210", "012340125013240132010", "012340125013240310210", "012340125013240312010", "012340125013243010210", "012340125013243012010", "012340125013402310210", "012340125013402312010", "012340125013420310210", "012340125013420312010", "012340125013423010210", "012340125013423012010", "012340125031021043210", "012340125031021403210", "012340125031021430210", "012340125031021432010", "012340125031024103210", "012340125031024130210", "012340125031024132010", "012340125031024310210", "012340125031024312010", "012340125031042103210", "012340125031042130210", "012340125031042132010", "012340125031042310210", "012340125031042312010", "012340125031201043210", "012340125031201403210", "012340125031201430210", "012340125031201432010", "012340125031204103210", "012340125031204130210", "012340125031204132010", "012340125031204310210", "012340125031204312010", "012340125031240103210", "012340125031240130210", "012340125031240132010", "012340125031240310210", "012340125031240312010", "012340125031243010210", "012340125031243012010", "012340125031402103210", "012340125031402130210", "012340125031402132010", "012340125031402310210", "012340125031402312010", "012340125031420103210", "012340125031420130210", "012340125031420132010", "012340125031420310210", "012340125031420312010", "012340125031423010210", "012340125031423012010", "012340125034102103210", "012340125034102130210", "012340125034102132010", "012340125034102310210", "012340125034102312010", "012340125034120103210", "012340125034120130210", "012340125034120132010", "012340125034120310210", "012340125034120312010", "012340125034123010210", "012340125034123012010", "012340125301021043210", "012340125301021403210", "012340125301021430210", "012340125301021432010", "012340125301024103210", "012340125301024130210", "012340125301024132010", "012340125301024310210", "012340125301024312010", "012340125301042103210", "012340125301042130210", "012340125301042132010", "012340125301042310210", "012340125301042312010", "012340125301201043210", "012340125301201403210", "012340125301201430210", "012340125301201432010", "012340125301204103210", "012340125301204130210", "012340125301204132010", "012340125301204310210", "012340125301204312010", "012340125301240103210", "012340125301240130210", "012340125301240132010", "012340125301240310210", "012340125301240312010", "012340125301243010210", "012340125301243012010", "012340125301402103210", "012340125301402130210", "012340125301402132010", "012340125301402310210", "012340125301402312010", "012340125301420103210", "012340125301420130210", "012340125301420132010", "012340125301420310210", "012340125301420312010", "012340125301423010210", "012340125301423012010", "012340125304102103210", "012340125304102130210", "012340125304102132010", "012340125304102310210", "012340125304102312010", "012340125304120103210", "012340125304120130210", "012340125304120132010", "012340125304120310210", "012340125304120312010", "012340125304123010210", "012340125304123012010", "012340125340102103210", "012340125340102130210", "012340125340102132010", "012340125340102310210", "012340125340102312010", "012340125340120103210", "012340125340120130210", "012340125340120132010", "012340125340120310210", "012340125340120312010", "012340125340123010210", "012340125340123012010", "012340150210321043210", "012340150210321403210", "012340150210321430210", "012340150210321432010", "012340150210324103210", "012340150210324130210", "012340150210324132010", "012340150210324310210", "012340150210324312010", "012340150210342310210", "012340150210342312010", "012340150213021043210", "012340150213021403210", "012340150213021430210", "012340150213021432010", "012340150213024103210", "012340150213024130210", "012340150213024132010", "012340150213024310210", "012340150213024312010", "012340150213042310210", "012340150213042312010", "012340150213201043210", "012340150213201403210", "012340150213201430210", "012340150213201432010", "012340150213204103210", "012340150213204130210", "012340150213204132010", "012340150213204310210", "012340150213204312010", "012340150213240103210", "012340150213240130210", "012340150213240132010", "012340150213240310210", "012340150213240312010", "012340150213243010210", "012340150213243012010", "012340150213402310210", "012340150213402312010", "012340150213420310210", "012340150213420312010", "012340150213423010210", "012340150213423012010", "012340150231021043210", "012340150231021403210", "012340150231021430210", "012340150231021432010", "012340150231024103210", "012340150231024130210", "012340150231024132010", "012340150231024310210", "012340150231024312010", "012340150231042103210", "012340150231042130210", "012340150231042132010", "012340150231042310210", "012340150231042312010", "012340150231201043210", "012340150231201403210", "012340150231201430210", "012340150231201432010", "012340150231204103210", "012340150231204130210", "012340150231204132010", "012340150231204310210", "012340150231204312010", "012340150231240103210", "012340150231240130210", "012340150231240132010", "012340150231240310210", "012340150231240312010", "012340150231243010210", "012340150231243012010", "012340150231402103210", "012340150231402130210", "012340150231402132010", "012340150231402310210", "012340150231402312010", "012340150231420103210", "012340150231420130210", "012340150231420132010", "012340150231420310210", "012340150231420312010", "012340150231423010210", "012340150231423012010", "012340150234102103210", "012340150234102130210", "012340150234102132010", "012340150234102310210", "012340150234102312010", "012340150234120103210", "012340150234120130210", "012340150234120132010", "012340150234120310210", "012340150234120312010", "012340150234123010210", "012340150234123012010", "012340152010321043210", "012340152010321403210", "012340152010321430210", "012340152010321432010", "012340152010324103210", "012340152010324130210", "012340152010324132010", "012340152010324310210", "012340152010324312010", "012340152010342310210", "012340152010342312010", "012340152013021043210", "012340152013021403210", "012340152013021430210", "012340152013021432010", "012340152013024103210", "012340152013024130210", "012340152013024132010", "012340152013024310210", "012340152013024312010", "012340152013042310210", "012340152013042312010", "012340152013201043210", "012340152013201403210", "012340152013201430210", "012340152013201432010", "012340152013204103210", "012340152013204130210", "012340152013204132010", "012340152013204310210", "012340152013204312010", "012340152013240103210", "012340152013240130210", "012340152013240132010", "012340152013240310210", "012340152013240312010", "012340152013243010210", "012340152013243012010", "012340152013402310210", "012340152013402312010", "012340152013420310210", "012340152013420312010", "012340152013423010210", "012340152013423012010", "012340152031021043210", "012340152031021403210", "012340152031021430210", "012340152031021432010", "012340152031024103210", "012340152031024130210", "012340152031024132010", "012340152031024310210", "012340152031024312010", "012340152031042103210", "012340152031042130210", "012340152031042132010", "012340152031042310210", "012340152031042312010", "012340152031201043210", "012340152031201403210", "012340152031201430210", "012340152031201432010", "012340152031204103210", "012340152031204130210", "012340152031204132010", "012340152031204310210", "012340152031204312010", "012340152031240103210", "012340152031240130210", "012340152031240132010", "012340152031240310210", "012340152031240312010", "012340152031243010210", "012340152031243012010", "012340152031402103210", "012340152031402130210", "012340152031402132010", "012340152031402310210", "012340152031402312010", "012340152031420103210", "012340152031420130210", "012340152031420132010", "012340152031420310210", "012340152031420312010", "012340152031423010210", "012340152031423012010", "012340152034102103210", "012340152034102130210", "012340152034102132010", "012340152034102310210", "012340152034102312010", "012340152034120103210", "012340152034120130210", "012340152034120132010", "012340152034120310210", "012340152034120312010", "012340152034123010210", "012340152034123012010", "012340152301021043210", "012340152301021403210", "012340152301021430210", "012340152301021432010", "012340152301024103210", "012340152301024130210", "012340152301024132010", "012340152301024310210", "012340152301024312010", "012340152301042103210", "012340152301042130210", "012340152301042132010", "012340152301042310210", "012340152301042312010", "012340152301201043210", "012340152301201403210", "012340152301201430210", "012340152301201432010", "012340152301204103210", "012340152301204130210", "012340152301204132010", "012340152301204310210", "012340152301204312010", "012340152301240103210", "012340152301240130210", "012340152301240132010", "012340152301240310210", "012340152301240312010", "012340152301243010210", "012340152301243012010", "012340152301402103210", "012340152301402130210", "012340152301402132010", "012340152301402310210", "012340152301402312010", "012340152301420103210", "012340152301420130210", "012340152301420132010", "012340152301420310210", "012340152301420312010", "012340152301423010210", "012340152301423012010", "012340152304102103210", "012340152304102130210", "012340152304102132010", "012340152304102310210", "012340152304102312010", "012340152304120103210", "012340152304120130210", "012340152304120132010", "012340152304120310210", "012340152304120312010", "012340152304123010210", "012340152304123012010", "012340152340102103210", "012340152340102130210", "012340152340102132010", "012340152340102310210", "012340152340102312010", "012340152340120103210", "012340152340120130210", "012340152340120132010", "012340152340120310210", "012340152340120312010", "012340152340123010210", "012340152340123012010", "012340510210321043210", "012340510210321403210", "012340510210321430210", "012340510210321432010", "012340510210324103210", "012340510210324130210", "012340510210324132010", "012340510210324310210", "012340510210324312010", "012340510210342310210", "012340510210342312010", "012340510213021043210", "012340510213021403210", "012340510213021430210", "012340510213021432010", "012340510213024103210", "012340510213024130210", "012340510213024132010", "012340510213024310210", "012340510213024312010", "012340510213042310210", "012340510213042312010", "012340510213201043210", "012340510213201403210", "012340510213201430210", "012340510213201432010", "012340510213204103210", "012340510213204130210", "012340510213204132010", "012340510213204310210", "012340510213204312010", "012340510213240103210", "012340510213240130210", "012340510213240132010", "012340510213240310210", "012340510213240312010", "012340510213243010210", "012340510213243012010", "012340510213402310210", "012340510213402312010", "012340510213420310210", "012340510213420312010", "012340510213423010210", "012340510213423012010", "012340510231021043210", "012340510231021403210", "012340510231021430210", "012340510231021432010", "012340510231024103210", "012340510231024130210", "012340510231024132010", "012340510231024310210", "012340510231024312010", "012340510231042103210", "012340510231042130210", "012340510231042132010", "012340510231042310210", "012340510231042312010", "012340510231201043210", "012340510231201403210", "012340510231201430210", "012340510231201432010", "012340510231204103210", "012340510231204130210", "012340510231204132010", "012340510231204310210", "012340510231204312010", "012340510231240103210", "012340510231240130210", "012340510231240132010", "012340510231240310210", "012340510231240312010", "012340510231243010210", "012340510231243012010", "012340510231402103210", "012340510231402130210", "012340510231402132010", "012340510231402310210", "012340510231402312010", "012340510231420103210", "012340510231420130210", "012340510231420132010", "012340510231420310210", "012340510231420312010", "012340510231423010210", "012340510231423012010", "012340510234102103210", "012340510234102130210", "012340510234102132010", "012340510234102310210", "012340510234102312010", "012340510234120103210", "012340510234120130210", "012340510234120132010", "012340510234120310210", "012340510234120312010", "012340510234123010210", "012340510234123012010", "012340512010321043210", "012340512010321403210", "012340512010321430210", "012340512010321432010", "012340512010324103210", "012340512010324130210", "012340512010324132010", "012340512010324310210", "012340512010324312010", "012340512010342310210", "012340512010342312010", "012340512013021043210", "012340512013021403210", "012340512013021430210", "012340512013021432010", "012340512013024103210", "012340512013024130210", "012340512013024132010", "012340512013024310210", "012340512013024312010", "012340512013042310210", "012340512013042312010", "012340512013201043210", "012340512013201403210", "012340512013201430210", "012340512013201432010", "012340512013204103210", "012340512013204130210", "012340512013204132010", "012340512013204310210", "012340512013204312010", "012340512013240103210", "012340512013240130210", "012340512013240132010", "012340512013240310210", "012340512013240312010", "012340512013243010210", "012340512013243012010", "012340512013402310210", "012340512013402312010", "012340512013420310210", "012340512013420312010", "012340512013423010210", "012340512013423012010", "012340512031021043210", "012340512031021403210", "012340512031021430210", "012340512031021432010", "012340512031024103210", "012340512031024130210", "012340512031024132010", "012340512031024310210", "012340512031024312010", "012340512031042103210", "012340512031042130210", "012340512031042132010", "012340512031042310210", "012340512031042312010", "012340512031201043210", "012340512031201403210", "012340512031201430210", "012340512031201432010", "012340512031204103210", "012340512031204130210", "012340512031204132010", "012340512031204310210", "012340512031204312010", "012340512031240103210", "012340512031240130210", "012340512031240132010", "012340512031240310210", "012340512031240312010", "012340512031243010210", "012340512031243012010", "012340512031402103210", "012340512031402130210", "012340512031402132010", "012340512031402310210", "012340512031402312010", "012340512031420103210", "012340512031420130210", "012340512031420132010", "012340512031420310210", "012340512031420312010", "012340512031423010210", "012340512031423012010", "012340512034102103210", "012340512034102130210", "012340512034102132010", "012340512034102310210", "012340512034102312010", "012340512034120103210", "012340512034120130210", "012340512034120132010", "012340512034120310210", "012340512034120312010", "012340512034123010210", "012340512034123012010", "012340512301021043210", "012340512301021403210", "012340512301021430210", "012340512301021432010", "012340512301024103210", "012340512301024130210", "012340512301024132010", "012340512301024310210", "012340512301024312010", "012340512301042103210", "012340512301042130210", "012340512301042132010", "012340512301042310210", "012340512301042312010", "012340512301201043210", "012340512301201403210", "012340512301201430210", "012340512301201432010", "012340512301204103210", "012340512301204130210", "012340512301204132010", "012340512301204310210", "012340512301204312010", "012340512301240103210", "012340512301240130210", "012340512301240132010", "012340512301240310210", "012340512301240312010", "012340512301243010210", "012340512301243012010", "012340512301402103210", "012340512301402130210", "012340512301402132010", "012340512301402310210", "012340512301402312010", "012340512301420103210", "012340512301420130210", "012340512301420132010", "012340512301420310210", "012340512301420312010", "012340512301423010210", "012340512301423012010", "012340512304102103210", "012340512304102130210", "012340512304102132010", "012340512304102310210", "012340512304102312010", "012340512304120103210", "012340512304120130210", "012340512304120132010", "012340512304120310210", "012340512304120312010", "012340512304123010210", "012340512304123012010", "012340512340102103210", "012340512340102130210", "012340512340102132010", "012340512340102310210", "012340512340102312010", "012340512340120103210", "012340512340120130210", "012340512340120132010", "012340512340120310210", "012340512340120312010", "012340512340123010210", "012340512340123012010", "012345010210321043210", "012345010210321403210", "012345010210321430210", "012345010210321432010", "012345010210324103210", "012345010210324130210", "012345010210324132010", "012345010210324310210", "012345010210324312010", "012345010210342310210", "012345010210342312010", "012345010213021043210", "012345010213021403210", "012345010213021430210", "012345010213021432010", "012345010213024103210", "012345010213024130210", "012345010213024132010", "012345010213024310210", "012345010213024312010", "012345010213042310210", "012345010213042312010", "012345010213201043210", "012345010213201403210", "012345010213201430210", "012345010213201432010", "012345010213204103210", "012345010213204130210", "012345010213204132010", "012345010213204310210", "012345010213204312010", "012345010213240103210", "012345010213240130210", "012345010213240132010", "012345010213240310210", "012345010213240312010", "012345010213243010210", "012345010213243012010", "012345010213402310210", "012345010213402312010", "012345010213420310210", "012345010213420312010", "012345010213423010210", "012345010213423012010", "012345010231021043210", "012345010231021403210", "012345010231021430210", "012345010231021432010", "012345010231024103210", "012345010231024130210", "012345010231024132010", "012345010231024310210", "012345010231024312010", "012345010231042103210", "012345010231042130210", "012345010231042132010", "012345010231042310210", "012345010231042312010", "012345010231201043210", "012345010231201403210", "012345010231201430210", "012345010231201432010", "012345010231204103210", "012345010231204130210", "012345010231204132010", "012345010231204310210", "012345010231204312010", "012345010231240103210", "012345010231240130210", "012345010231240132010", "012345010231240310210", "012345010231240312010", "012345010231243010210", "012345010231243012010", "012345010231402103210", "012345010231402130210", "012345010231402132010", "012345010231402310210", "012345010231402312010", "012345010231420103210", "012345010231420130210", "012345010231420132010", "012345010231420310210", "012345010231420312010", "012345010231423010210", "012345010231423012010", "012345010234102103210", "012345010234102130210", "012345010234102132010", "012345010234102310210", "012345010234102312010", "012345010234120103210", "012345010234120130210", "012345010234120132010", "012345010234120310210", "012345010234120312010", "012345010234123010210", "012345010234123012010", "012345012010321043210", "012345012010321403210", "012345012010321430210", "012345012010321432010", "012345012010324103210", "012345012010324130210", "012345012010324132010", "012345012010324310210", "012345012010324312010", "012345012010342310210", "012345012010342312010", "012345012013021043210", "012345012013021403210", "012345012013021430210", "012345012013021432010", "012345012013024103210", "012345012013024130210", "012345012013024132010", "012345012013024310210", "012345012013024312010", "012345012013042310210", "012345012013042312010", "012345012013201043210", "012345012013201403210", "012345012013201430210", "012345012013201432010", "012345012013204103210", "012345012013204130210", "012345012013204132010", "012345012013204310210", "012345012013204312010", "012345012013240103210", "012345012013240130210", "012345012013240132010", "012345012013240310210", "012345012013240312010", "012345012013243010210", "012345012013243012010", "012345012013402310210", "012345012013402312010", "012345012013420310210", "012345012013420312010", "012345012013423010210", "012345012013423012010", "012345012031021043210", "012345012031021403210", "012345012031021430210", "012345012031021432010", "012345012031024103210", "012345012031024130210", "012345012031024132010", "012345012031024310210", "012345012031024312010", "012345012031042103210", "012345012031042130210", "012345012031042132010", "012345012031042310210", "012345012031042312010", "012345012031201043210", "012345012031201403210", "012345012031201430210", "012345012031201432010", "012345012031204103210", "012345012031204130210", "012345012031204132010", "012345012031204310210", "012345012031204312010", "012345012031240103210", "012345012031240130210", "012345012031240132010", "012345012031240310210", "012345012031240312010", "012345012031243010210", "012345012031243012010", "012345012031402103210", "012345012031402130210", "012345012031402132010", "012345012031402310210", "012345012031402312010", "012345012031420103210", "012345012031420130210", "012345012031420132010", "012345012031420310210", "012345012031420312010", "012345012031423010210", "012345012031423012010", "012345012034102103210", "012345012034102130210", "012345012034102132010", "012345012034102310210", "012345012034102312010", "012345012034120103210", "012345012034120130210", "012345012034120132010", "012345012034120310210", "012345012034120312010", "012345012034123010210", "012345012034123012010", "012345012301021043210", "012345012301021403210", "012345012301021430210", "012345012301021432010", "012345012301024103210", "012345012301024130210", "012345012301024132010", "012345012301024310210", "012345012301024312010", "012345012301042103210", "012345012301042130210", "012345012301042132010", "012345012301042310210", "012345012301042312010", "012345012301201043210", "012345012301201403210", "012345012301201430210", "012345012301201432010", "012345012301204103210", "012345012301204130210", "012345012301204132010", "012345012301204310210", "012345012301204312010", "012345012301240103210", "012345012301240130210", "012345012301240132010", "012345012301240310210", "012345012301240312010", "012345012301243010210", "012345012301243012010", "012345012301402103210", "012345012301402130210", "012345012301402132010", "012345012301402310210", "012345012301402312010", "012345012301420103210", "012345012301420130210", "012345012301420132010", "012345012301420310210", "012345012301420312010", "012345012301423010210", "012345012301423012010", "012345012304102103210", "012345012304102130210", "012345012304102132010", "012345012304102310210", "012345012304102312010", "012345012304120103210", "012345012304120130210", "012345012304120132010", "012345012304120310210", "012345012304120312010", "012345012304123010210", "012345012304123012010", "012345012340102103210", "012345012340102130210", "012345012340102132010", "012345012340102310210", "012345012340102312010", "012345012340120103210", "012345012340120130210", "012345012340120132010", "012345012340120310210", "012345012340120312010", "012345012340123010210", "012345012340123012010"]

==> anc/rolle6_artifact/data/central_cubic_chord_certificate.json <==
{
  "polynomials": {
    "2D-N": [
      [
        [
          2,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          1,
          0,
          0
        ],
        "3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "4"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-12"
      ],
      [
        [
          0,
          1,
          0
        ],
        "6"
      ]
    ],
    "-H": [
      [
        [
          2,
          2,
          0
        ],
        "3"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          3,
          0
        ],
        "4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          0,
          2,
          0
        ],
        "3"
      ]
    ],
    "-G": [
      [
        [
          5,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          5,
          0,
          0
        ],
        "1"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-7"
      ],
      [
        [
          4,
          1,
          0
        ],
        "1"
      ],
      [
        [
          4,
          0,
          0
        ],
        "2"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-1"
      ],
      [
        [
          3,
          2,
          0
        ],
        "-16"
      ],
      [
        [
          3,
          1,
          0
        ],
        "12"
      ],
      [
        [
          2,
          4,
          0
        ],
        "1"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          2,
          2,
          0
        ],
        "3"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-10"
      ],
      [
        [
          1,
          4,
          0
        ],
        "31"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-18"
      ],
      [
        [
          0,
          6,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          5,
          0
        ],
        "16"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-9"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "1"
      ],
      [
        "1/2",
        "3/5"
      ],
      [
        "0",
        "1"
      ]
    ],
    "names": [
      "2D-N",
      "-H",
      "-G"
    ],
    "tree": [
      0,
      [
        1,
        0,
        [
          0,
          1,
          [
            1,
            2,
            1
          ]
        ]
      ],
      2
    ],
    "statistics": {
      "nodes": 9,
      "leaves": 5,
      "depth": 4,
      "types": [
        1,
        2,
        2
      ]
    }
  }
}


==> anc/rolle6_artifact/data/central_cubic_chord_rejected_n6.json <==
{
  "010231042103210543210": [
    "central_cubic_chord"
  ],
  "010231402103210543210": [
    "central_cubic_chord"
  ],
  "012345012301204132010": [
    "central_cubic_chord"
  ],
  "012345012301240132010": [
    "central_cubic_chord"
  ]
}


==> anc/rolle6_artifact/data/central_dip_certificate.json <==
{
  "box": [
    [
      "2/5",
      "1"
    ],
    [
      "1/2",
      "3/4"
    ],
    [
      "1",
      "3/2"
    ]
  ],
  "tree": [
    1,
    [
      2,
      {
        "leaf": 7
      },
      [
        1,
        [
          0,
          [
            0,
            {
              "leaf": 8,
              "c_lower": "17853/32768"
            },
            {
              "leaf": 2
            }
          ],
          {
            "leaf": 2
          }
        ],
        [
          2,
          [
            2,
            [
              2,
              [
                1,
                [
                  1,
                  {
                    "leaf": 7
                  },
                  [
                    0,
                    [
                      2,
                      {
                        "leaf": 7
                      },
                      [
                        1,
                        {
                          "leaf": 7
                        },
                        [
                          0,
                          {
                            "leaf": 4
                          },
                          [
                            2,
                            {
                              "leaf": 7
                            },
                            [
                              1,
                              {
                                "leaf": 7
                              },
                              [
                                0,
                                [
                                  2,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    0,
                                    {
                                      "leaf": 1
                                    },
                                    [
                                      2,
                                      {
                                        "leaf": 7
                                      },
                                      {
                                        "leaf": 5
                                      }
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    1,
                                    [
                                      0,
                                      [
                                        1,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ],
                                      [
                                        1,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ],
                                    {
                                      "leaf": 5
                                    }
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ],
                    [
                      1,
                      {
                        "leaf": 7
                      },
                      [
                        2,
                        {
                          "leaf": 7
                        },
                        [
                          0,
                          [
                            0,
                            [
                              2,
                              {
                                "leaf": 7
                              },
                              [
                                2,
                                {
                                  "leaf": 7
                                },
                                [
                                  1,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    1,
                                    {
                                      "leaf": 7
                                    },
                                    {
                                      "leaf": 3
                                    }
                                  ]
                                ]
                              ]
                            ],
                            {
                              "leaf": 9,
                              "vplus_lower": "6035/4096"
                            }
                          ],
                          {
                            "leaf": 3
                          }
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  0,
                  [
                    0,
                    {
                      "leaf": 1
                    },
                    {
                      "leaf": 3
                    }
                  ],
                  {
                    "leaf": 3
                  }
                ]
              ],
              [
                1,
                [
                  1,
                  [
                    0,
                    [
                      0,
                      [
                        0,
                        {
                          "leaf": 8,
                          "c_lower": "1/2"
                        },
                        [
                          0,
                          {
                            "leaf": 8,
                            "c_lower": "32921/65536"
                          },
                          {
                            "leaf": 8,
                            "c_lower": "17117/32768"
                          }
                        ]
                      ],
                      [
                        0,
                        [
                          1,
                          {
                            "leaf": 9,
                            "vplus_lower": "28745/16384"
                          },
                          [
                            1,
                            {
                              "leaf": 9,
                              "vplus_lower": "1485/1024"
                            },
                            [
                              2,
                              [
                                2,
                                [
                                  2,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    0,
                                    [
                                      0,
                                      {
                                        "leaf": 8,
                                        "c_lower": "35195/65536"
                                      },
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        [
                                          0,
                                          {
                                            "leaf": 8,
                                            "c_lower": "17787/32768"
                                          },
                                          [
                                            2,
                                            {
                                              "leaf": 7
                                            },
                                            [
                                              0,
                                              {
                                                "leaf": 8,
                                                "c_lower": "17871/32768"
                                              },
                                              {
                                                "leaf": 8,
                                                "c_lower": "17911/32768"
                                              }
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    [
                                      2,
                                      {
                                        "leaf": 7
                                      },
                                      [
                                        1,
                                        {
                                          "leaf": 7
                                        },
                                        [
                                          1,
                                          {
                                            "leaf": 9,
                                            "vplus_lower": "24515/16384"
                                          },
                                          [
                                            0,
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              [
                                                1,
                                                {
                                                  "leaf": 9,
                                                  "vplus_lower": "24003/16384"
                                                },
                                                [
                                                  0,
                                                  [
                                                    0,
                                                    {
                                                      "leaf": 5
                                                    },
                                                    {
                                                      "leaf": 9,
                                                      "vplus_lower": "2995/2048"
                                                    }
                                                  ],
                                                  {
                                                    "leaf": 9,
                                                    "vplus_lower": "24419/16384"
                                                  }
                                                ]
                                              ]
                                            ],
                                            {
                                              "leaf": 9,
                                              "vplus_lower": "12687/8192"
                                            }
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  [
                                    0,
                                    [
                                      0,
                                      {
                                        "leaf": 8,
                                        "c_lower": "35195/65536"
                                      },
                                      [
                                        0,
                                        {
                                          "leaf": 8,
                                          "c_lower": "17787/32768"
                                        },
                                        {
                                          "leaf": 8,
                                          "c_lower": "17871/32768"
                                        }
                                      ]
                                    ],
                                    [
                                      1,
                                      {
                                        "leaf": 9,
                                        "vplus_lower": "6403/4096"
                                      },
                                      [
                                        1,
                                        {
                                          "leaf": 9,
                                          "vplus_lower": "24515/16384"
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ]
                                  ],
                                  {
                                    "leaf": 5
                                  }
                                ]
                              ],
                              {
                                "leaf": 5
                              }
                            ]
                          ]
                        ],
                        {
                          "leaf": 9,
                          "vplus_lower": "27451/16384"
                        }
                      ]
                    ],
                    {
                      "leaf": 2
                    }
                  ],
                  [
                    0,
                    [
                      2,
                      [
                        1,
                        [
                          0,
                          [
                            2,
                            [
                              0,
                              {
                                "leaf": 4
                              },
                              [
                                2,
                                [
                                  1,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    0,
                                    {
                                      "leaf": 4
                                    },
                                    [
                                      2,
                                      {
                                        "leaf": 7
                                      },
                                      [
                                        1,
                                        [
                                          1,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            0,
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ]
                                        ],
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  0,
                                  {
                                    "leaf": 8,
                                    "c_lower": "1/2"
                                  },
                                  [
                                    1,
                                    [
                                      1,
                                      [
                                        0,
                                        {
                                          "leaf": 8,
                                          "c_lower": "33591/65536"
                                        },
                                        {
                                          "leaf": 8,
                                          "c_lower": "17083/32768"
                                        }
                                      ],
                                      [
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            {
                                              "leaf": 8,
                                              "c_lower": "16627/32768"
                                            },
                                            [
                                              0,
                                              {
                                                "leaf": 8,
                                                "c_lower": "16929/32768"
                                              },
                                              {
                                                "leaf": 8,
                                                "c_lower": "2133/4096"
                                              }
                                            ]
                                          ],
                                          {
                                            "leaf": 5
                                          }
                                        ],
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ],
                                    {
                                      "leaf": 5
                                    }
                                  ]
                                ]
                              ]
                            ],
                            {
                              "leaf": 5
                            }
                          ],
                          [
                            2,
                            [
                              1,
                              [
                                0,
                                [
                                  2,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    1,
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          1,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            0,
                                            [
                                              0,
                                              {
                                                "leaf": 8,
                                                "c_lower": "8665/16384"
                                              },
                                              [
                                                2,
                                                {
                                                  "leaf": 7
                                                },
                                                [
                                                  2,
                                                  {
                                                    "leaf": 7
                                                  },
                                                  [
                                                    1,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ]
                                                ]
                                              ]
                                            ],
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              [
                                                2,
                                                {
                                                  "leaf": 7
                                                },
                                                [
                                                  0,
                                                  [
                                                    1,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ],
                                                  [
                                                    1,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            {
                                              "leaf": 8,
                                              "c_lower": "8733/16384"
                                            },
                                            [
                                              2,
                                              [
                                                1,
                                                [
                                                  0,
                                                  {
                                                    "leaf": 8,
                                                    "c_lower": "35455/65536"
                                                  },
                                                  [
                                                    2,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    [
                                                      1,
                                                      [
                                                        0,
                                                        {
                                                          "leaf": 8,
                                                          "c_lower": "17843/32768"
                                                        },
                                                        [
                                                          2,
                                                          {
                                                            "leaf": 7
                                                          },
                                                          {
                                                            "leaf": 5
                                                          }
                                                        ]
                                                      ],
                                                      {
                                                        "leaf": 5
                                                      }
                                                    ]
                                                  ]
                                                ],
                                                [
                                                  0,
                                                  [
                                                    1,
                                                    {
                                                      "leaf": 8,
                                                      "c_lower": "35395/65536"
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ],
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      {
                                                        "leaf": 7
                                                      },
                                                      {
                                                        "leaf": 5
                                                      }
                                                    ],
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ]
                                                ]
                                              ],
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ],
                                          {
                                            "leaf": 5
                                          }
                                        ]
                                      ],
                                      [
                                        2,
                                        [
                                          1,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            0,
                                            [
                                              0,
                                              [
                                                1,
                                                {
                                                  "leaf": 7
                                                },
                                                [
                                                  2,
                                                  {
                                                    "leaf": 7
                                                  },
                                                  [
                                                    2,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ]
                                                ]
                                              ],
                                              {
                                                "leaf": 7
                                              }
                                            ],
                                            {
                                              "leaf": 7
                                            }
                                          ]
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              2,
                                              [
                                                1,
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    [
                                                      1,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          {
                                                            "leaf": 7
                                                          },
                                                          {
                                                            "leaf": 5
                                                          }
                                                        ],
                                                        {
                                                          "leaf": 9,
                                                          "vplus_lower": "23715/16384"
                                                        }
                                                      ],
                                                      {
                                                        "leaf": 5
                                                      }
                                                    ]
                                                  ],
                                                  {
                                                    "leaf": 9,
                                                    "vplus_lower": "5979/4096"
                                                  }
                                                ],
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    {
                                                      "leaf": 7
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ],
                                                  [
                                                    1,
                                                    {
                                                      "leaf": 9,
                                                      "vplus_lower": "2959/2048"
                                                    },
                                                    {
                                                      "leaf": 5
                                                    }
                                                  ]
                                                ]
                                              ],
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            {
                                              "leaf": 9,
                                              "vplus_lower": "6079/4096"
                                            }
                                          ],
                                          {
                                            "leaf": 5
                                          }
                                        ]
                                      ]
                                    ],
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ],
                                          {
                                            "leaf": 5
                                          }
                                        ],
                                        {
                                          "leaf": 5
                                        }
                                      ],
                                      [
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            [
                                              2,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ],
                                          [
                                            0,
                                            {
                                              "leaf": 5
                                            },
                                            [
                                              1,
                                              [
                                                2,
                                                {
                                                  "leaf": 7
                                                },
                                                {
                                                  "leaf": 5
                                                }
                                              ],
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ]
                                        ],
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  {
                                    "leaf": 7
                                  },
                                  [
                                    1,
                                    {
                                      "leaf": 9,
                                      "vplus_lower": "3139/2048"
                                    },
                                    [
                                      0,
                                      [
                                        1,
                                        {
                                          "leaf": 9,
                                          "vplus_lower": "24093/16384"
                                        },
                                        [
                                          0,
                                          [
                                            1,
                                            {
                                              "leaf": 9,
                                              "vplus_lower": "369/256"
                                            },
                                            {
                                              "leaf": 5
                                            }
                                          ],
                                          {
                                            "leaf": 9,
                                            "vplus_lower": "12415/8192"
                                          }
                                        ]
                                      ],
                                      {
                                        "leaf": 9,
                                        "vplus_lower": "6669/4096"
                                      }
                                    ]
                                  ]
                                ]
                              ],
                              [
                                0,
                                [
                                  2,
                                  [
                                    1,
                                    [
                                      0,
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        [
                                          1,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            0,
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ]
                                        ]
                                      ],
                                      [
                                        1,
                                        {
                                          "leaf": 7
                                        },
                                        [
                                          2,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            0,
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ],
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    [
                                      0,
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ],
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ]
                                  ],
                                  {
                                    "leaf": 5
                                  }
                                ],
                                [
                                  2,
                                  [
                                    1,
                                    [
                                      0,
                                      [
                                        0,
                                        [
                                          1,
                                          {
                                            "leaf": 7
                                          },
                                          [
                                            2,
                                            {
                                              "leaf": 7
                                            },
                                            [
                                              1,
                                              {
                                                "leaf": 7
                                              },
                                              {
                                                "leaf": 5
                                              }
                                            ]
                                          ]
                                        ],
                                        {
                                          "leaf": 7
                                        }
                                      ],
                                      {
                                        "leaf": 7
                                      }
                                    ],
                                    [
                                      0,
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ],
                                      [
                                        2,
                                        {
                                          "leaf": 7
                                        },
                                        {
                                          "leaf": 5
                                        }
                                      ]
                                    ]
                                  ],
                                  {
                                    "leaf": 5
                                  }
                                ]
                              ]
                            ],
                            {
                              "leaf": 5
                            }
                          ]
                        ],
                        {
                          "leaf": 5
                        }
                      ],
                      {
                        "leaf": 5
                      }
                    ],
                    [
                      1,
                      {
                        "leaf": 9,
                        "vplus_lower": "25853/16384"
                      },
                      [
                        0,
                        [
                          2,
                          [
                            0,
                            [
                              1,
                              [
                                1,
                                {
                                  "leaf": 9,
                                  "vplus_lower": "1493/1024"
                                },
                                {
                                  "leaf": 5
                                }
                              ],
                              {
                                "leaf": 5
                              }
                            ],
                            {
                              "leaf": 9,
                              "vplus_lower": "6035/4096"
                            }
                          ],
                          {
                            "leaf": 5
                          }
                        ],
                        {
                          "leaf": 3
                        }
                      ]
                    ]
                  ]
                ],
                {
                  "leaf": 5
                }
              ]
            ],
            {
              "leaf": 5
            }
          ],
          {
            "leaf": 5
          }
        ]
      ]
    ],
    {
      "leaf": 1
    }
  ],
  "statistics": {
    "nodes": 387,
    "leaves": 194,
    "depth": 28,
    "types": [
      0,
      3,
      3,
      5,
      3,
      63,
      0,
      72,
      22,
      23
    ]
  }
}


==> anc/rolle6_artifact/data/central_value_identities.json <==
[
  {
    "id": "central_1",
    "weights": [
      -3,
      -3,
      0,
      0,
      0,
      0,
      3,
      -3,
      0,
      2
    ],
    "constant_times_60": 0
  },
  {
    "id": "central_2",
    "weights": [
      3,
      0,
      0,
      0,
      6,
      0,
      -3,
      0,
      0,
      1
    ],
    "constant_times_60": 0
  },
  {
    "id": "central_3",
    "weights": [
      1,
      0,
      0,
      -2,
      0,
      -1,
      1,
      0,
      0,
      0
    ],
    "constant_times_60": -14
  },
  {
    "id": "central_4",
    "weights": [
      3,
      0,
      0,
      0,
      0,
      -4,
      -3,
      6,
      -2,
      0
    ],
    "constant_times_60": -12
  }
]


==> anc/rolle6_artifact/data/central_value_rejected_n6.json <==
{
  "010210342103251403210": [
    "central_4"
  ],
  "010210342130251403210": [
    "central_4"
  ],
  "010210342132051403210": [
    "central_4"
  ],
  "010210342132501403210": [
    "central_4"
  ],
  "010210342312051403210": [
    "central_4"
  ],
  "010210342312501403210": [
    "central_4"
  ],
  "010210342351204103210": [
    "central_2"
  ],
  "010210342351204130210": [
    "central_2"
  ],
  "010210342351204132010": [
    "central_2"
  ],
  "010210342351204310210": [
    "central_2"
  ],
  "010213042103251403210": [
    "central_4"
  ],
  "010213042130251403210": [
    "central_4"
  ],
  "010213042132051403210": [
    "central_4"
  ],
  "010213042132501403210": [
    "central_4"
  ],
  "010213042312051403210": [
    "central_4"
  ],
  "010213042312501403210": [
    "central_4"
  ],
  "010213042351204103210": [
    "central_2"
  ],
  "010213042351204130210": [
    "central_2"
  ],
  "010213042351204132010": [
    "central_2"
  ],
  "010213042351204310210": [
    "central_2"
  ],
  "010213042351204312010": [
    "central_2"
  ],
  "010213240132501403210": [
    "central_3"
  ],
  "010213402132501403210": [
    "central_3"
  ],
  "010213402153240310210": [
    "central_2"
  ],
  "010213402153240312010": [
    "central_2"
  ],
  "010213402153243010210": [
    "central_2"
  ],
  "010213402312501403210": [
    "central_3"
  ],
  "010213420132501403210": [
    "central_3"
  ],
  "010213420312501403210": [
    "central_3"
  ],
  "010213423012501403210": [
    "central_3"
  ],
  "010231042103251403210": [
    "central_4"
  ],
  "010231042130251403210": [
    "central_4"
  ],
  "010231042132051403210": [
    "central_4"
  ],
  "010231042132501403210": [
    "central_4"
  ],
  "010231042312051403210": [
    "central_4"
  ],
  "010231042312501403210": [
    "central_4"
  ],
  "010231042351201403210": [
    "central_2"
  ],
  "010231042351201430210": [
    "central_2"
  ],
  "010231042351204103210": [
    "central_2"
  ],
  "010231042351204130210": [
    "central_2"
  ],
  "010231042351204132010": [
    "central_2"
  ],
  "010231042531201403210": [
    "central_1"
  ],
  "010231042531201430210": [
    "central_1"
  ],
  "010231240132501403210": [
    "central_3"
  ],
  "010231402132501403210": [
    "central_3"
  ],
  "010231402153240103210": [
    "central_2"
  ],
  "010231402153240130210": [
    "central_2"
  ],
  "010231402153240132010": [
    "central_2"
  ],
  "010231402153240310210": [
    "central_2"
  ],
  "010231402153240312010": [
    "central_2"
  ],
  "010231402153243010210": [
    "central_2"
  ],
  "010231402153243012010": [
    "central_2"
  ],
  "010231402312501403210": [
    "central_3"
  ],
  "010231420132501403210": [
    "central_3"
  ],
  "010231420132501430210": [
    "central_3"
  ],
  "010231420312501403210": [
    "central_3"
  ],
  "010231423012501403210": [
    "central_3"
  ],
  "010234120132501403210": [
    "central_3"
  ],
  "010234120312501403210": [
    "central_3"
  ],
  "010234123012501403210": [
    "central_3"
  ],
  "012010342103251403210": [
    "central_4"
  ],
  "012010342130251403210": [
    "central_4"
  ],
  "012010342132051403210": [
    "central_4"
  ],
  "012010342132501403210": [
    "central_4"
  ],
  "012010342312051403210": [
    "central_4"
  ],
  "012010342312501403210": [
    "central_4"
  ],
  "012010342351204103210": [
    "central_2"
  ],
  "012010342351204130210": [
    "central_2"
  ],
  "012010342351204132010": [
    "central_2"
  ],
  "012010342351204310210": [
    "central_2"
  ],
  "012010342351204312010": [
    "central_2"
  ],
  "012013042103251403210": [
    "central_4"
  ],
  "012013042130251403210": [
    "central_4"
  ],
  "012013042132051403210": [
    "central_4"
  ],
  "012013042132501403210": [
    "central_4"
  ],
  "012013042312051403210": [
    "central_4"
  ],
  "012013042312501403210": [
    "central_4"
  ],
  "012013042351204103210": [
    "central_2"
  ],
  "012013042351204130210": [
    "central_2"
  ],
  "012013042351204132010": [
    "central_2"
  ],
  "012013042351204310210": [
    "central_2"
  ],
  "012013042351204312010": [
    "central_2"
  ],
  "012013402132501403210": [
    "central_3"
  ],
  "012013402153240310210": [
    "central_2"
  ],
  "012013402153240312010": [
    "central_2"
  ],
  "012013402153243010210": [
    "central_2"
  ],
  "012013402153243012010": [
    "central_2"
  ],
  "012013402312501403210": [
    "central_3"
  ],
  "012031042103251403210": [
    "central_4"
  ],
  "012031042130251403210": [
    "central_4"
  ],
  "012031042132051403210": [
    "central_4"
  ],
  "012031042132501403210": [
    "central_4"
  ],
  "012031042312051403210": [
    "central_4"
  ],
  "012031042312501403210": [
    "central_4"
  ],
  "012031042351201403210": [
    "central_2"
  ],
  "012031042351201430210": [
    "central_2"
  ],
  "012031042351204103210": [
    "central_2"
  ],
  "012031042351204130210": [
    "central_2"
  ],
  "012031042351204132010": [
    "central_2"
  ],
  "012031042531021403210": [
    "central_1"
  ],
  "012031042531021430210": [
    "central_1"
  ],
  "012031042531201403210": [
    "central_1"
  ],
  "012031042531201430210": [
    "central_1"
  ],
  "012031240132501403210": [
    "central_3"
  ],
  "012031402132501403210": [
    "central_3"
  ],
  "012031402132501430210": [
    "central_3"
  ],
  "012031402153240103210": [
    "central_2"
  ],
  "012031402153240130210": [
    "central_2"
  ],
  "012031402153240132010": [
    "central_2"
  ],
  "012031402153240310210": [
    "central_2"
  ],
  "012031402153240312010": [
    "central_2"
  ],
  "012031402153243010210": [
    "central_2"
  ],
  "012031402153243012010": [
    "central_2"
  ],
  "012031402312501403210": [
    "central_3"
  ],
  "012031420132501403210": [
    "central_3"
  ],
  "012031420132501430210": [
    "central_3"
  ],
  "012031420312501403210": [
    "central_3"
  ],
  "012031423012501403210": [
    "central_3"
  ],
  "012034102105321043210": [
    "central_2"
  ],
  "012034102132501403210": [
    "central_3"
  ],
  "012034102132501430210": [
    "central_3"
  ],
  "012034102135240103210": [
    "central_1"
  ],
  "012034102135240130210": [
    "central_1"
  ],
  "012034102135240132010": [
    "central_1"
  ],
  "012034102150321043210": [
    "central_2"
  ],
  "012034102153021043210": [
    "central_2"
  ],
  "012034102153201043210": [
    "central_2"
  ],
  "012034102153240103210": [
    "central_2"
  ],
  "012034102153240130210": [
    "central_2"
  ],
  "012034102153240132010": [
    "central_2"
  ],
  "012034102312501403210": [
    "central_3"
  ],
  "012034105231021403210": [
    "central_3"
  ],
  "012034105231021430210": [
    "central_3"
  ],
  "012034105231024103210": [
    "central_3"
  ],
  "012034105231024130210": [
    "central_3"
  ],
  "012034105231024132010": [
    "central_3"
  ],
  "012034105231201403210": [
    "central_3"
  ],
  "012034105231201430210": [
    "central_3"
  ],
  "012034105231204103210": [
    "central_3"
  ],
  "012034105231204130210": [
    "central_3"
  ],
  "012034105231240103210": [
    "central_4"
  ],
  "012034120105321043210": [
    "central_2"
  ],
  "012034120132501403210": [
    "central_3"
  ],
  "012034120132501430210": [
    "central_3"
  ],
  "012034120135240103210": [
    "central_1"
  ],
  "012034120135240130210": [
    "central_1"
  ],
  "012034120150321043210": [
    "central_2"
  ],
  "012034120153021043210": [
    "central_2"
  ],
  "012034120312501403210": [
    "central_3"
  ],
  "012034123012501403210": [
    "central_3"
  ],
  "012301042103251403210": [
    "central_4"
  ],
  "012301042130251403210": [
    "central_4"
  ],
  "012301042132051403210": [
    "central_4"
  ],
  "012301042132501403210": [
    "central_4"
  ],
  "012301042132501430210": [
    "central_4"
  ],
  "012301042312051403210": [
    "central_4"
  ],
  "012301042312501403210": [
    "central_4"
  ],
  "012301042351201403210": [
    "central_2"
  ],
  "012301042351201430210": [
    "central_2"
  ],
  "012301042351204103210": [
    "central_2"
  ],
  "012301042351204130210": [
    "central_2"
  ],
  "012301042351204132010": [
    "central_2"
  ],
  "012301042531021403210": [
    "central_1"
  ],
  "012301042531021430210": [
    "central_1"
  ],
  "012301042531201403210": [
    "central_1"
  ],
  "012301042531201430210": [
    "central_1"
  ],
  "012301240132501403210": [
    "central_3"
  ],
  "012301402132501403210": [
    "central_3"
  ],
  "012301402132501430210": [
    "central_3"
  ],
  "012301402153240103210": [
    "central_2"
  ],
  "012301402153240130210": [
    "central_2"
  ],
  "012301402153240132010": [
    "central_2"
  ],
  "012301402153240310210": [
    "central_2"
  ],
  "012301402153240312010": [
    "central_2"
  ],
  "012301402153243010210": [
    "central_2"
  ],
  "012301402153243012010": [
    "central_2"
  ],
  "012301402312501403210": [
    "central_3"
  ],
  "012301420132501403210": [
    "central_3"
  ],
  "012301420132501430210": [
    "central_3"
  ],
  "012301420312501403210": [
    "central_3"
  ],
  "012301423012501403210": [
    "central_3"
  ],
  "012304102105321043210": [
    "central_2"
  ],
  "012304102132501403210": [
    "central_3"
  ],
  "012304102132501430210": [
    "central_3"
  ],
  "012304102135240103210": [
    "central_1"
  ],
  "012304102135240130210": [
    "central_1"
  ],
  "012304102135240132010": [
    "central_1"
  ],
  "012304102150321043210": [
    "central_2"
  ],
  "012304102153021043210": [
    "central_2"
  ],
  "012304102153201043210": [
    "central_2"
  ],
  "012304102153240103210": [
    "central_2"
  ],
  "012304102153240130210": [
    "central_2"
  ],
  "012304102153240132010": [
    "central_2"
  ],
  "012304102312501403210": [
    "central_3"
  ],
  "012304105210321403210": [
    "central_3"
  ],
  "012304105210321430210": [
    "central_3"
  ],
  "012304105210321432010": [
    "central_3"
  ],
  "012304105210324103210": [
    "central_3"
  ],
  "012304105210324130210": [
    "central_3"
  ],
  "012304105210324132010": [
    "central_3"
  ],
  "012304105210324312010": [
    "central_3"
  ],
  "012304105213021403210": [
    "central_3"
  ],
  "012304105213021430210": [
    "central_3"
  ],
  "012304105213021432010": [
    "central_3"
  ],
  "012304105213024103210": [
    "central_3"
  ],
  "012304105213024130210": [
    "central_3"
  ],
  "012304105213024132010": [
    "central_3"
  ],
  "012304105213024312010": [
    "central_3"
  ],
  "012304105213201403210": [
    "central_3"
  ],
  "012304105213201430210": [
    "central_3"
  ],
  "012304105213204103210": [
    "central_3"
  ],
  "012304105213204130210": [
    "central_3"
  ],
  "012304105213204132010": [
    "central_3"
  ],
  "012304105213204310210": [
    "central_3"
  ],
  "012304105213204312010": [
    "central_3"
  ],
  "012304105213240103210": [
    "central_4"
  ],
  "012304105213240130210": [
    "central_4"
  ],
  "012304105213240132010": [
    "central_4"
  ],
  "012304105213240310210": [
    "central_4"
  ],
  "012304105213240312010": [
    "central_4"
  ],
  "012304105213243010210": [
    "central_4"
  ],
  "012304105213243012010": [
    "central_4"
  ],
  "012304105231021403210": [
    "central_3"
  ],
  "012304105231021430210": [
    "central_3"
  ],
  "012304105231021432010": [
    "central_3"
  ],
  "012304105231024103210": [
    "central_3"
  ],
  "012304105231024130210": [
    "central_3"
  ],
  "012304105231024132010": [
    "central_3"
  ],
  "012304105231024312010": [
    "central_3"
  ],
  "012304105231042103210": [
    "central_3"
  ],
  "012304105231042130210": [
    "central_3"
  ],
  "012304105231042132010": [
    "central_3"
  ],
  "012304105231042312010": [
    "central_3"
  ],
  "012304105231201403210": [
    "central_3"
  ],
  "012304105231201430210": [
    "central_3"
  ],
  "012304105231204103210": [
    "central_3"
  ],
  "012304105231204130210": [
    "central_3"
  ],
  "012304105231204132010": [
    "central_3"
  ],
  "012304105231204310210": [
    "central_3"
  ],
  "012304105231204312010": [
    "central_3"
  ],
  "012304105231240103210": [
    "central_4"
  ],
  "012304105231240130210": [
    "central_4"
  ],
  "012304105231240132010": [
    "central_4"
  ],
  "012304105231240310210": [
    "central_4"
  ],
  "012304105231240312010": [
    "central_4"
  ],
  "012304105231243010210": [
    "central_4"
  ],
  "012304105231243012010": [
    "central_4"
  ],
  "012304120105321043210": [
    "central_2"
  ],
  "012304120132501403210": [
    "central_3"
  ],
  "012304120132501430210": [
    "central_3"
  ],
  "012304120135240103210": [
    "central_1"
  ],
  "012304120135240130210": [
    "central_1"
  ],
  "012304120150321043210": [
    "central_2"
  ],
  "012304120153021043210": [
    "central_2"
  ],
  "012304120312501403210": [
    "central_3"
  ],
  "012304123012501403210": [
    "central_3"
  ],
  "012304150213240103210": [
    "central_4"
  ],
  "012304150213240130210": [
    "central_4"
  ],
  "012304150213240132010": [
    "central_4"
  ],
  "012304150213240310210": [
    "central_4"
  ],
  "012304150213240312010": [
    "central_4"
  ],
  "012304150213243010210": [
    "central_4"
  ],
  "012304150213243012010": [
    "central_4"
  ],
  "012304150231240103210": [
    "central_4"
  ],
  "012304150231240130210": [
    "central_4"
  ],
  "012304150231240132010": [
    "central_4"
  ],
  "012304150231240310210": [
    "central_4"
  ],
  "012304150231240312010": [
    "central_4"
  ],
  "012304150231243010210": [
    "central_4"
  ],
  "012304150231243012010": [
    "central_4"
  ],
  "012304152031240103210": [
    "central_4"
  ],
  "012304152031240130210": [
    "central_4"
  ],
  "012304152031240132010": [
    "central_4"
  ],
  "012304152031240310210": [
    "central_4"
  ],
  "012304152031240312010": [
    "central_4"
  ],
  "012304152031243010210": [
    "central_4"
  ],
  "012304152031243012010": [
    "central_4"
  ],
  "012304152301240103210": [
    "central_4"
  ],
  "012304152301240130210": [
    "central_4"
  ],
  "012304152301240132010": [
    "central_4"
  ],
  "012304152301240310210": [
    "central_4"
  ],
  "012304152301240312010": [
    "central_4"
  ],
  "012304152301243010210": [
    "central_4"
  ],
  "012304152301243012010": [
    "central_4"
  ],
  "012340102351201403210": [
    "central_2"
  ],
  "012340102351201430210": [
    "central_2"
  ],
  "012340120351021403210": [
    "central_2"
  ],
  "012340120351021430210": [
    "central_2"
  ],
  "012340120351201403210": [
    "central_2"
  ],
  "012340120351201430210": [
    "central_2"
  ],
  "012340123051021403210": [
    "central_2"
  ],
  "012340123051021430210": [
    "central_2"
  ],
  "012340123051201403210": [
    "central_2"
  ],
  "012340123051201430210": [
    "central_2"
  ],
  "012340123501021403210": [
    "central_2"
  ],
  "012340123501021430210": [
    "central_2"
  ],
  "012340123501201403210": [
    "central_2"
  ],
  "012340123501201430210": [
    "central_2"
  ]
}


==> anc/rolle6_artifact/data/certificates_n5.json <==
{"010210321043210": {"boundaries": [-1048576, 2843730, 9135186, 15628071, 26168550, 40949182, 51877141, 75843837, 116191202, 156187642, 182137651, 254411907, 385105882, 513197387, 640243394, 704643072], "denominator": 1048576, "roots": [0, 12, 46, 168, 671]}, "010210321403210": {"boundaries": [-1048576, 1411768, 4557496, 7633486, 12560443, 19607021, 24563673, 35930418, 55771908, 67473835, 77594624, 99168294, 132596863, 172476934, 211400110, 231735296], "denominator": 1048576, "roots": [0, 6, 22, 82, 220]}, "010210324103210": {"boundaries": [-1048576, 943095, 3040247, 5134864, 8524883, 13351490, 16750800, 24805054, 36785235, 44125974, 54192304, 63779835, 76490544, 97420771, 117215918, 127926272], "denominator": 1048576, "roots": [0, 4, 15, 59, 121]}, "010210324130210": {"boundaries": [-1048576, 1179166, 3800606, 6441796, 10750764, 16891880, 21095248, 31601552, 43536447, 54046024, 65980919, 78519471, 88433787, 98105645, 112432305, 119537664], "denominator": 1048576, "roots": [0, 5, 19, 83, 113]}, "010210324132010": {"boundaries": [-1048576, 1884148, 6078452, 10252087, 17022073, 26692929, 33537771, 50892725, 69049751, 86913998, 105071023, 122880274, 146351716, 157662971, 162381563, 165675008], "denominator": 1048576, "roots": [0, 8, 30, 148, 157]}, "010213021043210": {"boundaries": [-1048576, 1653777, 5323793, 9279131, 16337813, 23210304, 28734535, 36398917, 47057864, 59942019, 67947724, 92271135, 136351192, 179373610, 222010788, 244318208], "denominator": 1048576, "roots": [0, 7, 31, 63, 232]}, "010213021403210": {"boundaries": [-1048576, 1171729, 3793169, 6449183, 11125057, 15737746, 19450480, 24802439, 32412197, 38437892, 42886758, 54264412, 73029864, 94017620, 114573768, 125829120], "denominator": 1048576, "roots": [0, 5, 21, 44, 119]}, "010213024103210": {"boundaries": [-1048576, 24155804, 78157468, 133462937, 231338600, 329536400, 406772929, 526817849, 662503584, 776526696, 933917954, 1074130954, 1269173610, 1588671627, 1890129708, 2038431744], "denominator": 1048576, "roots": [0, 103, 437, 996, 1943]}, "010213024130210": {"boundaries": [-1048576, 2808669, 9100125, 15492807, 26870203, 38140431, 47210267, 61837825, 73057588, 88055345, 105542216, 122029898, 136159440, 150834254, 171436925, 181403648], "denominator": 1048576, "roots": [0, 12, 51, 127, 172]}, "010213024132010": {"boundaries": [-1048576, 2813655, 9105111, 15417482, 26199967, 39313688, 47405571, 64557348, 81544279, 100592955, 120505963, 140006477, 161826794, 174169303, 185703639, 191889408], "denominator": 1048576, "roots": [0, 12, 48, 160, 182]}, "010213201043210": {"boundaries": [-1048576, 255218, 779506, 2947209, 7856152, 11045439, 14857067, 18682043, 21613764, 26332356, 28626124, 37798837, 55071754, 71759630, 88250861, 97517568], "denominator": 1048576, "roots": [0, 1, 18, 27, 92]}, "010213201403210": {"boundaries": [-1048576, 2271517, 6990109, 20905512, 51797974, 72250300, 96963916, 121666367, 140932853, 167252111, 180459929, 231481637, 325153931, 419641354, 512615588, 559939584], "denominator": 1048576, "roots": [0, 9, 117, 177, 533]}, "010213204103210": {"boundaries": [-1048576, 257448, 781736, 4014706, 11536257, 16285996, 22182605, 28098224, 32191283, 36725922, 40710511, 49850953, 64504512, 81821979, 98625700, 108003328], "denominator": 1048576, "roots": [0, 1, 27, 42, 102]}, "010213204130210": {"boundaries": [-1048576, 258727, 783015, 5279200, 15954063, 22525607, 31101839, 39698327, 41733324, 49103743, 59587668, 65324449, 73930990, 89391128, 104064809, 112197632], "denominator": 1048576, "roots": [0, 1, 38, 63, 106]}, "010213204132010": {"boundaries": [-1048576, 260634, 784922, 11031340, 35864324, 50762472, 70946420, 91154276, 91855257, 111355391, 132192393, 149757535, 166040124, 177599501, 195949581, 204472320], "denominator": 1048576, "roots": [0, 1, 87, 159, 194]}, "010231021043210": {"boundaries": [-1048576, 2355645, 8122813, 11685319, 16801782, 21885333, 27254630, 32800605, 37449827, 45019397, 48653926, 62726404, 89333931, 115031422, 140433264, 154140672], "denominator": 1048576, "roots": [0, 11, 31, 46, 146]}, "010231021403210": {"boundaries": [-1048576, 8460356, 28907588, 42375624, 62639897, 82069881, 103748648, 125368346, 143453683, 162369394, 175217049, 216399329, 283850955, 358055690, 430588960, 467664896], "denominator": 1048576, "roots": [0, 39, 119, 178, 445]}, "010231024103210": {"boundaries": [-1048576, 4313547, 14799307, 21602571, 31671012, 41681334, 53108701, 64527068, 68721372, 78683561, 92839337, 102129191, 116662847, 141620420, 164835500, 177209344], "denominator": 1048576, "roots": [0, 20, 61, 96, 168]}, "010231024130210": {"boundaries": [-1048576, 3671041, 12583937, 18436029, 27148031, 35858558, 46020924, 56282795, 57645944, 67461819, 78987334, 87861847, 96618493, 105818115, 118251526, 124780544], "denominator": 1048576, "roots": [0, 17, 53, 90, 118]}, "010231024132010": {"boundaries": [-1048576, 8612125, 29583645, 43140313, 63419703, 83425103, 105613041, 130477363, 134986240, 159138504, 185835319, 209280404, 230503512, 245681448, 269274408, 279969792], "denominator": 1048576, "roots": [0, 40, 121, 221, 266]}, "010231042132010": {"boundaries": [-1048576, 5544740, 19176228, 27696367, 39740044, 52597842, 67817141, 82208358, 82954627, 98281156, 113593047, 125188694, 142160678, 150072343, 154266647, 157286400], "denominator": 1048576, "roots": [0, 26, 78, 141, 149]}, "010231201043210": {"boundaries": [-1048576, 3092490, 10432522, 15758948, 23766269, 31729855, 39788494, 51193255, 56941026, 59562466, 62599987, 81226496, 113784154, 144885317, 175556792, 191889408], "denominator": 1048576, "roots": [0, 14, 53, 58, 182]}, "010231201403210": {"boundaries": [-1048576, 887230, 2984382, 4541515, 6941671, 9262973, 11694597, 14793252, 16578655, 17732089, 18454937, 22975382, 31218163, 39383748, 47393895, 52428800], "denominator": 1048576, "roots": [0, 4, 15, 18, 49]}, "010231204103210": {"boundaries": [-1048576, 4399033, 14884793, 22399465, 33764632, 45106867, 57512397, 72005192, 77070336, 83100409, 92537593, 105551057, 128586911, 157647253, 185467335, 200278016], "denominator": 1048576, "roots": [0, 20, 72, 93, 190]}, "010231204130210": {"boundaries": [-1048576, 3960974, 13398158, 20181680, 30704383, 40865145, 52879384, 65004269, 67108864, 76120671, 90239505, 97480625, 108800609, 128924232, 148049894, 158334976], "denominator": 1048576, "roots": [0, 18, 63, 94, 150]}, "010231204132010": {"boundaries": [-1048576, 3654806, 11519126, 24146601, 50678523, 69123118, 93679244, 118196911, 118803660, 142210573, 167373448, 188164692, 208300301, 222060927, 243032447, 252706816], "denominator": 1048576, "roots": [0, 15, 113, 200, 240]}, "010231240103210": {"boundaries": [-1048576, 4012460, 13449644, 20793292, 32163525, 43581023, 55952670, 68306360, 75497472, 83174636, 87893228, 94535942, 110293889, 131765372, 151659008, 162529280], "denominator": 1048576, "roots": [0, 18, 77, 86, 154]}, "010231240130210": {"boundaries": [-1048576, 5774554, 19406042, 29755857, 45977407, 61769693, 79953155, 98053574, 102445875, 115579690, 133332003, 142532856, 158242100, 185116555, 210899543, 224395264], "denominator": 1048576, "roots": [0, 26, 100, 138, 213]}, "010231240132010": {"boundaries": [-1048576, 1971176, 6165480, 14077145, 31049129, 42644776, 57956667, 73283196, 74029465, 88420682, 103639981, 116497779, 128541456, 137061595, 150693083, 157286400], "denominator": 1048576, "roots": [0, 8, 71, 123, 149]}, "010231402132010": {"boundaries": [-1048576, 8625792, 29597312, 43357938, 63493547, 84284791, 109447666, 132854579, 133461328, 157978995, 182535121, 200979716, 227511638, 240139113, 248003433, 252706816], "denominator": 1048576, "roots": [0, 40, 127, 225, 240]}, "010231402312010": {"boundaries": [-1048576, 7474162, 25824242, 37383619, 53666208, 71231350, 92068352, 111568486, 112269467, 132477323, 152661271, 167559419, 192392403, 202638821, 203163109, 204472320], "denominator": 1048576, "roots": [0, 35, 107, 193, 194]}, "010231420103210": {"boundaries": [-1048576, 9440601, 32509273, 47567176, 67764133, 92040018, 116931829, 137426483, 158398003, 179572372, 182193812, 184799651, 203754023, 234676127, 260810523, 274726912], "denominator": 1048576, "roots": [0, 44, 170, 175, 261]}, "010231420130210": {"boundaries": [-1048576, 6011946, 20692010, 30303938, 43256203, 58734257, 74512974, 87761584, 99400778, 113266653, 117406176, 120531459, 131600422, 148572624, 164297129, 173015040], "denominator": 1048576, "roots": [0, 28, 105, 117, 164]}, "010231420132010": {"boundaries": [-1048576, 9646807, 33239767, 48417703, 69640811, 93085896, 119782711, 143934975, 148443852, 173308174, 195496112, 215501512, 235780902, 249337570, 270309090, 279969792], "denominator": 1048576, "roots": [0, 45, 145, 226, 266]}, "010231420310210": {"boundaries": [-1048576, 4452335, 14938095, 23136083, 35660988, 48787341, 61847691, 73836304, 84951210, 96317284, 100554955, 107522407, 113896245, 120428883, 129216029, 134217728], "denominator": 1048576, "roots": [0, 20, 90, 107, 127]}, "010231420312010": {"boundaries": [-1048576, 5137192, 16671528, 29014037, 50834354, 70334868, 90247876, 109296552, 126283483, 143435260, 151527143, 164640864, 175423349, 181735720, 188027176, 191889408], "denominator": 1048576, "roots": [0, 22, 134, 170, 182]}, "010231423010210": {"boundaries": [-1048576, 713515, 2286379, 4269047, 7930337, 11076876, 14231330, 17267803, 20422257, 23601686, 24613213, 25661789, 26697645, 28034050, 29647956, 31457280], "denominator": 1048576, "roots": [0, 3, 23, 25, 29]}, "010231423012010": {"boundaries": [-1048576, 2244868, 6963460, 18274715, 41746157, 59555408, 77712433, 95576680, 113733706, 131088660, 137933502, 147604358, 154374344, 158547979, 162742283, 165675008], "denominator": 1048576, "roots": [0, 9, 127, 149, 157]}, "012010321043210": {"boundaries": [-1048576, 1149475, 3586775, 5583028, 7122212, 8695076, 10176585, 14254257, 20793610, 27201699, 31352422, 42986217, 64048794, 84679622, 105140654, 116391936], "denominator": 1048576, "roots": [0, 6, 9, 29, 110]}, "012010321403210": {"boundaries": [-1048576, 20589737, 64194421, 100227787, 127897887, 155685151, 182163318, 257855007, 381435087, 459045209, 521351987, 661311216, 887101205, 1147080961, 1401538780, 1528823808], "denominator": 1048576, "roots": [0, 108, 161, 541, 1457]}, "012010324103210": {"boundaries": [-1048576, 1686565, 5234484, 8266511, 10535594, 12632746, 14603409, 20701912, 29167175, 34370192, 41710224, 48311150, 57014808, 71687497, 85528224, 93323264], "denominator": 1048576, "roots": [0, 9, 13, 45, 88]}, "012010324130210": {"boundaries": [-1048576, 2444393, 7600168, 11971518, 15281687, 18427415, 21421758, 30977701, 41222937, 50039734, 60284971, 70748072, 79240691, 88020923, 100530631, 106954752], "denominator": 1048576, "roots": [0, 13, 19, 74, 101]}, "012010324132010": {"boundaries": [-1048576, 760747, 2374653, 3711058, 4746914, 5795490, 6807017, 9986446, 13140900, 16177373, 19331827, 22478366, 26139656, 28122324, 29695188, 31457280], "denominator": 1048576, "roots": [0, 4, 6, 26, 29]}, "012013021043210": {"boundaries": [-1048576, 576560, 1821229, 2817532, 3689962, 4488983, 4993325, 6245206, 8335692, 10479093, 11953766, 16187909, 23692671, 31032168, 38312329, 42991616], "denominator": 1048576, "roots": [0, 3, 5, 11, 40]}, "012013021403210": {"boundaries": [-1048576, 5291765, 16917195, 25781206, 34064423, 42508897, 47766074, 60522474, 82220827, 96252106, 107583897, 134371577, 177357316, 226668836, 274909208, 299892736], "denominator": 1048576, "roots": [0, 27, 48, 111, 285]}, "012013024103210": {"boundaries": [-1048576, 776342, 2473479, 3794288, 5012868, 6199933, 6954233, 8897140, 11518580, 13341465, 15962905, 18211590, 21248801, 26373862, 31200971, 34603008], "denominator": 1048576, "roots": [0, 4, 7, 17, 32]}, "012013024130210": {"boundaries": [-1048576, 6402996, 20419137, 31317644, 41428491, 51443114, 57724831, 74906214, 92732006, 110126388, 131044756, 150941792, 167978765, 186705944, 212189451, 224395264], "denominator": 1048576, "roots": [0, 33, 58, 156, 213]}, "012013024132010": {"boundaries": [-1048576, 3953122, 12740268, 19272906, 25646744, 32614196, 36851867, 48217941, 59332847, 71321460, 84381810, 97508163, 110033068, 118231056, 128716816, 134217728], "denominator": 1048576, "roots": [0, 20, 37, 107, 127]}, "012031021043210": {"boundaries": [-1048576, 2428150, 7478534, 12390416, 15613011, 17361004, 20098073, 22926059, 26163625, 30500541, 33973862, 44889823, 63365297, 81316355, 99121611, 109051904], "denominator": 1048576, "roots": [0, 14, 21, 31, 103]}, "012031021403210": {"boundaries": [-1048576, 3794864, 11689661, 19429132, 24487452, 27236037, 31584425, 36201239, 41694394, 47331337, 50751078, 62334640, 82935743, 104089772, 124907420, 136314880], "denominator": 1048576, "roots": [0, 22, 33, 50, 129]}, "012031024103210": {"boundaries": [-1048576, 6752241, 20871388, 34566379, 43634700, 49084288, 57878388, 66698538, 72885136, 80841849, 92481042, 102956224, 118817246, 143018302, 165954592, 178257920], "denominator": 1048576, "roots": [0, 39, 61, 95, 169]}, "012031024130210": {"boundaries": [-1048576, 3698284, 11349024, 19185075, 24229902, 26522340, 30079701, 35518678, 39712982, 44716677, 52468342, 57559025, 63785333, 74419629, 85083192, 91226112], "denominator": 1048576, "roots": [0, 22, 31, 56, 86]}, "012031024132010": {"boundaries": [-1048576, 7669334, 23393839, 40366041, 51435004, 54560287, 58699810, 72565685, 84204879, 97453489, 113232206, 128710260, 141662525, 151274453, 165954517, 173015040], "denominator": 1048576, "roots": [0, 47, 59, 136, 164]}, "012031042130210": {"boundaries": [-1048576, 15012329, 46065695, 78763574, 97435076, 108460673, 130563261, 145752064, 149831696, 169842767, 192060026, 210321979, 227011000, 242827987, 265902362, 276824064], "denominator": 1048576, "roots": [0, 91, 137, 214, 263]}, "012031042132010": {"boundaries": [-1048576, 12447144, 38230132, 65104587, 80813831, 90014684, 107766997, 120900812, 125293113, 143393532, 161576994, 177369280, 193590830, 203940645, 217572133, 224395264], "denominator": 1048576, "roots": [0, 75, 113, 187, 213]}, "012031201043210": {"boundaries": [-1048576, 7319625, 23229139, 36356746, 46667974, 55732386, 67652725, 79559833, 86857856, 94197888, 100977868, 130436511, 180824085, 229212623, 277076620, 301989888], "denominator": 1048576, "roots": [0, 39, 79, 93, 287]}, "012031201403210": {"boundaries": [-1048576, 5453563, 17662946, 26889447, 35288518, 43308619, 53255976, 63061667, 69701032, 76307061, 80006348, 98509778, 132185775, 165669094, 198577674, 216006656], "denominator": 1048576, "roots": [0, 28, 62, 78, 205]}, "012031204103210": {"boundaries": [-1048576, 4434131, 14314835, 21939328, 28632795, 35120970, 43442446, 51634334, 55259955, 59023075, 64056239, 74022795, 91255813, 111389780, 130856921, 141557760], "denominator": 1048576, "roots": [0, 23, 51, 64, 134]}, "012031204130210": {"boundaries": [-1048576, 7984723, 26968529, 39431037, 53763451, 69260994, 88083367, 105615969, 108317900, 121997158, 143521463, 154483742, 171518087, 201675143, 230435071, 245366784], "denominator": 1048576, "roots": [0, 39, 102, 149, 233]}, "012031240103210": {"boundaries": [-1048576, 9179435, 29958519, 45420620, 59486266, 74506651, 92745208, 109811248, 117545369, 126327385, 135240281, 148341496, 174932705, 208882025, 241011072, 257949696], "denominator": 1048576, "roots": [0, 47, 116, 133, 245]}, "012031240130210": {"boundaries": [-1048576, 9873125, 32947500, 48764487, 65453508, 83715461, 105932720, 125943791, 130023424, 145212226, 167314814, 178340411, 197011913, 229709792, 260763158, 276824064], "denominator": 1048576, "roots": [0, 49, 126, 172, 263]}, "012031402130210": {"boundaries": [-1048576, 13883136, 42643064, 72800120, 89834465, 100796744, 122321049, 136000307, 138702238, 156234840, 175057213, 190554756, 204887170, 217349678, 236333484, 245366784], "denominator": 1048576, "roots": [0, 84, 131, 194, 233]}, "012031402132010": {"boundaries": [-1048576, 9236505, 28362167, 48485790, 59805774, 67046894, 81165728, 90177536, 92282130, 104407015, 116421254, 126582016, 137104719, 143888241, 153325425, 158334976], "denominator": 1048576, "roots": [0, 56, 87, 132, 150]}, "012031402312010": {"boundaries": [-1048576, 7084246, 21757927, 37218065, 45824606, 51561387, 62045312, 69415731, 71450728, 80047216, 88623448, 95194992, 105869855, 110366040, 110890328, 112197632], "denominator": 1048576, "roots": [0, 43, 68, 105, 106]}, "012031420103210": {"boundaries": [-1048576, 2535017, 7831967, 13161270, 16231730, 18730386, 22631314, 24988971, 27400696, 29894644, 30943220, 31897907, 34956702, 39748218, 44029455, 47185920], "denominator": 1048576, "roots": [0, 15, 28, 30, 44]}, "012031420130210": {"boundaries": [-1048576, 5094343, 15757906, 26392202, 32618510, 37709193, 45460858, 50464553, 54658857, 60097834, 63655195, 65947633, 70992460, 78828511, 86479251, 91226112], "denominator": 1048576, "roots": [0, 30, 55, 64, 86]}, "012031420132010": {"boundaries": [-1048576, 5480441, 17913852, 27113474, 35870120, 44744633, 56270148, 66086023, 67449172, 77711043, 87873409, 96583936, 105295938, 111148030, 120060926, 124780544], "denominator": 1048576, "roots": [0, 28, 65, 101, 118]}, "012031420310210": {"boundaries": [-1048576, 11157236, 36640743, 55367922, 72404895, 92301931, 113220299, 130614681, 148440473, 165621856, 171903573, 181918196, 192029043, 202927550, 216943691, 224395264], "denominator": 1048576, "roots": [0, 57, 155, 180, 213]}, "012031420312010": {"boundaries": [-1048576, 8918146, 29520817, 44195631, 58325173, 74812855, 92299726, 107297483, 118517246, 133144804, 142214640, 153484868, 164862264, 171254946, 177546402, 181403648], "denominator": 1048576, "roots": [0, 45, 121, 160, 172]}, "012031423010210": {"boundaries": [-1048576, 5375544, 17885252, 26665484, 35158103, 45621204, 55866441, 64683238, 74928474, 84484417, 87478760, 90624488, 93934657, 98306007, 103461782, 106954752], "denominator": 1048576, "roots": [0, 27, 82, 88, 101]}, "012031423012010": {"boundaries": [-1048576, 6056782, 20383442, 30055300, 39969616, 52508168, 64443063, 74952640, 86887535, 97393839, 101597207, 107738323, 112047291, 114688481, 117309921, 119537664], "denominator": 1048576, "roots": [0, 30, 94, 108, 113]}, "012301021043210": {"boundaries": [-1048576, 2409081, 7288714, 12500845, 16009820, 17519058, 19091922, 20756900, 23068218, 25904277, 28101836, 35789833, 49055469, 61805058, 74439249, 81788928], "denominator": 1048576, "roots": [0, 16, 19, 26, 77]}, "012301021403210": {"boundaries": [-1048576, 5843998, 17688051, 30323794, 38926973, 42855343, 47049647, 51124973, 56665785, 62059058, 65431142, 78828111, 102576320, 126375023, 149812734, 162529280], "denominator": 1048576, "roots": [0, 39, 47, 64, 154]}, "012301024103210": {"boundaries": [-1048576, 8792814, 26627308, 45774833, 58873331, 64834294, 71125750, 78192113, 84903000, 91565301, 101631630, 113931993, 132934173, 158421096, 182934821, 196083712], "denominator": 1048576, "roots": [0, 59, 71, 103, 186]}, "012301024130210": {"boundaries": [-1048576, 2107888, 6389125, 11180641, 14239436, 15194123, 16242699, 18736647, 21148372, 23506029, 27406957, 29905613, 32976073, 38305376, 43602326, 47185920], "denominator": 1048576, "roots": [0, 14, 16, 29, 44]}, "012301024132010": {"boundaries": [-1048576, 12867812, 39002208, 69924312, 88878684, 91484523, 94105963, 115280332, 136251852, 156746506, 181638317, 205914202, 226111159, 241169062, 264237734, 274726912], "denominator": 1048576, "roots": [0, 86, 91, 217, 261]}, "012301042103210": {"boundaries": [-1048576, 11166246, 33647202, 56828671, 78387908, 89815336, 93485352, 97098137, 100583096, 107982090, 119177195, 126818415, 138915809, 158311070, 176622380, 186646528], "denominator": 1048576, "roots": [0, 84, 91, 119, 177]}, "012301042130210": {"boundaries": [-1048576, 15890047, 48019094, 81968414, 108559623, 121660838, 130573734, 139355750, 147089871, 164155911, 182394468, 197414853, 211480499, 226942600, 247721684, 257949696], "denominator": 1048576, "roots": [0, 112, 129, 198, 245]}, "012301042132010": {"boundaries": [-1048576, 9821695, 29715331, 51186814, 66944761, 73587475, 78306067, 85983232, 93174343, 105528033, 117899680, 129317178, 140687411, 148031059, 157468243, 162529280], "denominator": 1048576, "roots": [0, 68, 77, 136, 154]}, "012301201043210": {"boundaries": [-1048576, 5104355, 15490956, 26467221, 33382125, 37346128, 42952616, 47025240, 49663291, 52284731, 54630809, 67595743, 90085393, 111255234, 132176630, 143654912], "denominator": 1048576, "roots": [0, 33, 46, 51, 136]}, "012301201403210": {"boundaries": [-1048576, 14649425, 44569153, 76521561, 95360616, 106237373, 124517441, 136769155, 145585463, 153974071, 158859264, 190376343, 247034147, 301890629, 355857594, 383778816], "denominator": 1048576, "roots": [0, 93, 133, 154, 365]}, "012301204103210": {"boundaries": [-1048576, 7629661, 23198080, 39767823, 49889516, 55913549, 65415508, 71892230, 75078041, 78267002, 82356449, 95023686, 116929514, 140142461, 162801114, 175112192], "denominator": 1048576, "roots": [0, 49, 70, 81, 166]}, "012301240103210": {"boundaries": [-1048576, 8975571, 27286881, 46682142, 58779536, 66420756, 77615861, 85014855, 88499814, 92112599, 95782615, 107210043, 128769280, 151950749, 174431705, 186646528], "denominator": 1048576, "roots": [0, 58, 86, 93, 177]}, "012301402103210": {"boundaries": [-1048576, 11262501, 33921154, 57134101, 79039929, 91707166, 95796613, 98985574, 102171385, 108648107, 118150066, 124174099, 134295792, 150865535, 166433954, 175112192], "denominator": 1048576, "roots": [0, 85, 96, 117, 166]}, "012301402130210": {"boundaries": [-1048576, 9652262, 29119403, 49253370, 66486388, 76452944, 81486108, 85249228, 88874849, 97066737, 105388213, 111876388, 118569855, 126194348, 136075052, 141557760], "denominator": 1048576, "roots": [0, 70, 83, 111, 134]}, "012301402132010": {"boundaries": [-1048576, 13762104, 41582186, 70642528, 93678382, 106691846, 116129030, 122159104, 127224247, 141717042, 154122572, 165464807, 176829974, 184344646, 194830406, 200278016], "denominator": 1048576, "roots": [0, 97, 118, 170, 190]}, "012301402312010": {"boundaries": [-1048576, 8329051, 25132772, 42450239, 57103798, 66244240, 70228829, 74763468, 78856527, 84772146, 90668755, 95418494, 102940045, 106173015, 106697303, 108003328], "denominator": 1048576, "roots": [0, 60, 75, 101, 102]}, "012301420103210": {"boundaries": [-1048576, 12100314, 36614039, 62100962, 81103142, 93403505, 103469834, 110132135, 116843022, 123909385, 130200841, 136161804, 149260302, 168407827, 186242321, 196083712], "denominator": 1048576, "roots": [0, 83, 115, 127, 186]}, "012301420130210": {"boundaries": [-1048576, 11254751, 34191041, 58392097, 74253119, 84728301, 96367494, 104324207, 110510805, 119330955, 128125055, 133574643, 142642964, 156337955, 170457102, 178257920], "denominator": 1048576, "roots": [0, 74, 108, 130, 169]}, "012301420132010": {"boundaries": [-1048576, 11325267, 34540347, 59497920, 74031576, 83321430, 97477206, 107439395, 111633699, 123052066, 134479433, 144489755, 154558196, 161361460, 171847220, 177209344], "denominator": 1048576, "roots": [0, 72, 107, 148, 168]}, "012301420310210": {"boundaries": [-1048576, 2353460, 7180569, 12305630, 15342841, 17591526, 20212966, 22035851, 24657291, 26600198, 27354498, 28541563, 29760143, 31080952, 32778089, 34603008], "denominator": 1048576, "roots": [0, 15, 25, 28, 32]}, "012301420312010": {"boundaries": [-1048576, 147253459, 448711540, 768209557, 963252213, 1103465213, 1260856471, 1374879583, 1510565318, 1630610238, 1707846767, 1806044567, 1903920230, 1959225699, 2013227363, 2038431744], "denominator": 1048576, "roots": [0, 947, 1506, 1840, 1943]}, "012301423010210": {"boundaries": [-1048576, 6746463, 20587190, 35259879, 43963537, 50564463, 57904495, 63107512, 71572775, 77671278, 79641941, 81739093, 84008176, 87040203, 90588122, 93323264], "denominator": 1048576, "roots": [0, 43, 75, 79, 88]}, "012301423012010": {"boundaries": [-1048576, 9661777, 29456924, 50387151, 63097860, 72685391, 82751721, 90092460, 102072641, 110126895, 113526205, 118352812, 121742831, 123837448, 125934600, 127926272], "denominator": 1048576, "roots": [0, 62, 106, 117, 121]}, "012304102103210": {"boundaries": [-1048576, 26872645, 80839610, 135696092, 192353896, 223870976, 228756168, 237144776, 245961084, 258212798, 276492866, 287369623, 306208678, 338161086, 368080814, 383778816], "denominator": 1048576, "roots": [0, 211, 232, 272, 365]}, "012304102130210": {"boundaries": [-1048576, 16380405, 49288985, 82772304, 116448301, 134951731, 138651018, 145257047, 151896412, 161702103, 171649460, 179669561, 188068632, 197295133, 209504516, 216006656], "denominator": 1048576, "roots": [0, 127, 143, 177, 205]}, "012304102132010": {"boundaries": [-1048576, 3986328, 11996475, 20162060, 28404841, 32925286, 33648134, 34801568, 36586971, 39685626, 42117250, 44438552, 46838708, 48395841, 50492993, 52428800], "denominator": 1048576, "roots": [0, 31, 34, 45, 49]}, "012304102312010": {"boundaries": [-1048576, 46275419, 139249653, 233737076, 327409370, 378431078, 391638896, 417958154, 437224640, 461927091, 486640707, 507093033, 537985495, 551900898, 556619490, 559939584], "denominator": 1048576, "roots": [0, 356, 416, 524, 533]}, "012304120103210": {"boundaries": [-1048576, 11667969, 35105680, 58904383, 82652592, 96049561, 99421645, 104814918, 110355730, 114431056, 118625360, 122553730, 131156909, 143792652, 155636705, 162529280], "denominator": 1048576, "roots": [0, 90, 107, 115, 154]}, "012304120130210": {"boundaries": [-1048576, 10358883, 31176531, 52330560, 72931663, 84515225, 87934966, 93571909, 99065064, 103681878, 108030266, 110778851, 115837171, 123576642, 131471439, 136314880], "denominator": 1048576, "roots": [0, 79, 96, 107, 129]}, "012304120132010": {"boundaries": [-1048576, 36027359, 108560629, 182765364, 250216990, 291399270, 304246925, 323162636, 341247973, 362867671, 384546438, 403976422, 424240695, 437708731, 458155963, 467664896], "denominator": 1048576, "roots": [0, 267, 326, 406, 445]}, "012304120310210": {"boundaries": [-1048576, 23934951, 72175323, 121486843, 164472582, 191260262, 202592053, 216623332, 238321685, 251078085, 256335262, 264779736, 273062953, 281926964, 293552394, 299892736], "denominator": 1048576, "roots": [0, 174, 237, 258, 285]}, "012304120312010": {"boundaries": [-1048576, 10206775, 30762923, 51750679, 70516131, 81893785, 86342651, 92368346, 99978104, 105330063, 109042797, 113655486, 118331360, 120987374, 123608814, 125829120], "denominator": 1048576, "roots": [0, 75, 98, 114, 119]}, "012304123010210": {"boundaries": [-1048576, 126236451, 380694270, 640674026, 866464015, 1006423244, 1068730022, 1146340144, 1269920224, 1345611913, 1372090080, 1399877344, 1427547444, 1463580810, 1507185494, 1528823808], "denominator": 1048576, "roots": [0, 916, 1296, 1349, 1457]}, "012304123012010": {"boundaries": [-1048576, 19286609, 58209785, 98089856, 131518425, 153092096, 163212884, 174914811, 194756301, 206123046, 211079698, 218126276, 223053233, 226129223, 229274951, 231735296], "denominator": 1048576, "roots": [0, 138, 198, 214, 220]}, "012340102103210": {"boundaries": [-1048576, 10429705, 31351101, 52520942, 75010592, 87975526, 90321604, 92943044, 95581095, 99653719, 105260207, 109224210, 116139114, 127115379, 137501980, 143654912], "denominator": 1048576, "roots": [0, 85, 90, 103, 136]}, "012340102130210": {"boundaries": [-1048576, 23864691, 71728688, 120117226, 170504800, 199963443, 206743423, 214083455, 221381478, 233288586, 245208925, 254273337, 264584565, 277712172, 293621686, 301989888], "denominator": 1048576, "roots": [0, 194, 208, 248, 287]}, "012340102132010": {"boundaries": [-1048576, 15284039, 45955514, 77056677, 109614335, 128240844, 131278365, 133899805, 139647576, 151052337, 159110976, 167074562, 175081883, 180408309, 187748341, 191889408], "denominator": 1048576, "roots": [0, 124, 129, 168, 182]}, "012340102312010": {"boundaries": [-1048576, 8218130, 24709361, 41397237, 58670154, 67842867, 70136635, 74855227, 77786948, 81611924, 85423552, 88612839, 93521782, 95689485, 96213773, 97517568], "denominator": 1048576, "roots": [0, 65, 74, 91, 92]}, "012340120103210": {"boundaries": [-1048576, 6301102, 18935293, 31684882, 44950518, 52638515, 54836074, 57672133, 59983451, 61648429, 63221293, 64730531, 68239506, 73451637, 78331270, 81788928], "denominator": 1048576, "roots": [0, 51, 58, 61, 77]}, "012340120130210": {"boundaries": [-1048576, 8881716, 26686972, 44638030, 63113504, 74029465, 77502786, 81839702, 85077268, 87905254, 90642323, 92390316, 95612911, 100524793, 105575177, 109051904], "denominator": 1048576, "roots": [0, 72, 82, 89, 103]}, "012340120132010": {"boundaries": [-1048576, 12658831, 38060673, 63758164, 90365691, 104438169, 108072698, 115642268, 120291490, 125837465, 131206762, 136290313, 141406776, 144969282, 150736450, 154140672], "denominator": 1048576, "roots": [0, 100, 115, 135, 146]}, "012340120310210": {"boundaries": [-1048576, 3630710, 10910871, 18250368, 25755130, 29989273, 31463946, 33607347, 35697833, 36949714, 37454056, 38253077, 39125507, 40121810, 41366479, 42991616], "denominator": 1048576, "roots": [0, 29, 35, 37, 40]}, "012340120312010": {"boundaries": [-1048576, 21258843, 63896021, 106918439, 150998496, 175321907, 183327612, 196211767, 206870714, 214535096, 220059327, 226931818, 233990500, 237945838, 241615854, 244318208], "denominator": 1048576, "roots": [0, 169, 201, 225, 232]}, "012340123010210": {"boundaries": [-1048576, 10202705, 30663737, 51294565, 72357142, 83990937, 88141660, 94549749, 101089102, 105166774, 106648283, 108221147, 109760331, 111756584, 114193884, 116391936], "denominator": 1048576, "roots": [0, 81, 101, 104, 110]}, "012340123012010": {"boundaries": [-1048576, 63351101, 190397108, 318488613, 449182588, 521456844, 547406853, 587403293, 627750658, 651717354, 662645313, 677425945, 687966424, 694459309, 700750765, 704643072], "denominator": 1048576, "roots": [0, 503, 625, 659, 671]}}

==> anc/rolle6_artifact/data/certificates_n6.json <==
{"010210321043210543210": {"boundaries": [-1048576, 1154994, 3776434, 5995448, 9338905, 14353505, 17592360, 24757575, 37257620, 49491060, 63266274, 99398229, 156520770, 214075819, 271944923, 301727744, 418292253, 647683458, 874147261, 1099486451, 1324262043, 1437597696], "denominator": 1048576, "roots": [0, 5, 16, 53, 287, 1370]}, "010210321043215043210": {"boundaries": [-1048576, 935439, 3032591, 4982317, 8046414, 12501281, 15441885, 21988763, 33431386, 44710300, 53304848, 78417508, 122934372, 167895356, 194417280, 217142613, 288181401, 409369704, 546436391, 682291723, 817507506, 886046720], "denominator": 1048576, "roots": [0, 4, 14, 48, 225, 844]}, "010210321043251043210": {"boundaries": [-1048576, 476105, 1524681, 2655968, 4521917, 7108829, 9054588, 13366272, 20624109, 27846761, 32304247, 46521796, 73606627, 92331840, 106317899, 129473952, 152594654, 191974932, 252119526, 311113555, 369431203, 399507456], "denominator": 1048576, "roots": [0, 2, 8, 30, 137, 380]}, "010210321043251403210": {"boundaries": [-1048576, 714452, 2287316, 3987871, 6789887, 10666336, 13688060, 20389176, 31544999, 42669676, 49378097, 71315237, 113725779, 136178356, 158454160, 201700276, 224475000, 264791823, 343018794, 419894761, 495284173, 533725184], "denominator": 1048576, "roots": [0, 3, 12, 46, 215, 508]}, "010210321043521403210": {"boundaries": [-1048576, 468391, 1516967, 2498326, 4036042, 6256308, 7915561, 11638540, 17905003, 24143496, 27961876, 40836481, 61109101, 74184835, 93065527, 108359328, 123033067, 141214825, 163044845, 195952106, 227075174, 243269632], "denominator": 1048576, "roots": [0, 2, 7, 26, 130, 231]}, "010210321043524103210": {"boundaries": [-1048576, 939779, 3036931, 5025520, 8121537, 12533200, 16565318, 25505692, 39611365, 53739664, 63330337, 94660211, 140818684, 172090390, 218248863, 251844599, 289135300, 328805735, 370377823, 443431973, 511436076, 545259520], "denominator": 1048576, "roots": [0, 4, 14, 58, 310, 519]}, "010210321043524130210": {"boundaries": [-1048576, 951074, 3048226, 5298049, 9019583, 14207293, 17835588, 25939861, 39950473, 53866295, 62421029, 92149972, 132052483, 163421357, 203323868, 238522104, 272864641, 313932045, 344231209, 379101128, 425464478, 446693376], "denominator": 1048576, "roots": [0, 4, 16, 58, 320, 425]}, "010210321043524132010": {"boundaries": [-1048576, 944289, 3041441, 5146337, 8543710, 13358845, 16819848, 24582809, 37861201, 51069760, 59029337, 87170115, 123211669, 153591038, 189632591, 224927462, 255423862, 291680753, 331398501, 352342412, 365973900, 373293056], "denominator": 1048576, "roots": [0, 4, 15, 55, 329, 355]}, "010210321403210543210": {"boundaries": [-1048576, 467259, 1515835, 2488323, 4019310, 6249579, 7773536, 11338332, 17642321, 21213127, 24437106, 31715018, 43172629, 57065536, 70773750, 78031530, 106897037, 163178424, 218688821, 273913539, 328998242, 357564416], "denominator": 1048576, "roots": [0, 2, 7, 26, 74, 340]}, "010210321403215043210": {"boundaries": [-1048576, 239045, 763333, 1341153, 2284216, 3564502, 4987128, 8223372, 13207778, 16017238, 18628615, 24474456, 33676134, 45013944, 50929236, 56535722, 73995597, 102992124, 136502742, 169679590, 202682559, 220200960], "denominator": 1048576, "roots": [0, 1, 4, 20, 59, 209]}, "010210321403251043210": {"boundaries": [-1048576, 704776, 2277640, 3806865, 6263977, 9797144, 12181148, 17781232, 27759932, 33448662, 38551790, 50938941, 71309423, 84683144, 97240326, 121532336, 135686588, 161171170, 208393315, 254333230, 299489776, 322961408], "denominator": 1048576, "roots": [0, 3, 11, 41, 128, 307]}, "010210321403251403210": {"boundaries": [-1048576, 240380, 764668, 1357639, 2312008, 3575808, 5771555, 10579921, 17144007, 23203308, 26596307, 37422928, 58769608, 70280227, 81771007, 104108246, 115835266, 136636300, 176931528, 216575013, 255447273, 275775488], "denominator": 1048576, "roots": [0, 1, 4, 26, 111, 262]}, "010210321403521403210": {"boundaries": [-1048576, 3033869, 9849613, 16111110, 25912707, 40210300, 50482083, 74677435, 116853386, 141312022, 162948771, 217967963, 288834224, 346129681, 429098774, 495426400, 558121990, 637781761, 735176058, 879214029, 1015652179, 1083179008], "denominator": 1048576, "roots": [0, 13, 45, 173, 586, 1032]}, "010210321403524103210": {"boundaries": [-1048576, 712543, 2285407, 3965802, 6752142, 10650660, 13344487, 19570542, 30545291, 38017746, 43582925, 59410643, 80382163, 97193075, 121767590, 139683406, 160197660, 180475973, 201541601, 239897334, 275454810, 293601280], "denominator": 1048576, "roots": [0, 3, 12, 45, 171, 279]}, "010210321403524130210": {"boundaries": [-1048576, 237326, 761614, 1319824, 2247124, 3548739, 4421253, 6467969, 10134907, 12282495, 14155776, 19141110, 24383990, 29808415, 36624159, 42671817, 48469582, 55605124, 60672596, 65895352, 73380196, 77594624], "denominator": 1048576, "roots": [0, 1, 4, 15, 57, 73]}, "010210321403524132010": {"boundaries": [-1048576, 1408975, 4554703, 7608663, 12519656, 19591056, 24315106, 35481934, 55473476, 67042377, 77261681, 104530709, 131531541, 161623073, 197345455, 231932196, 261874845, 296832547, 336811547, 357143345, 368153393, 374341632], "denominator": 1048576, "roots": [0, 6, 22, 82, 335, 356]}, "010210324103210543210": {"boundaries": [-1048576, 943461, 3040613, 5140965, 8536732, 13357238, 17019511, 25839030, 38235297, 46203758, 57682443, 68099135, 82606687, 106922219, 130163403, 142518954, 193668765, 292924731, 390690991, 487922120, 584897122, 634388480], "denominator": 1048576, "roots": [0, 4, 15, 63, 135, 604]}, "010210324103215043210": {"boundaries": [-1048576, 2122773, 6841365, 11586100, 19294140, 30252424, 38220657, 57609392, 84524231, 102389699, 129004602, 151191518, 182273134, 236397421, 268055602, 293426517, 382781217, 538350545, 709900801, 879870791, 1049056757, 1134559232], "denominator": 1048576, "roots": [0, 9, 34, 141, 299, 1081]}, "010210324103251043210": {"boundaries": [-1048576, 237182, 761470, 1318525, 2245149, 3548063, 4432096, 6587607, 9735378, 11756987, 14662880, 17527762, 21775391, 25830818, 29242161, 35446236, 40305104, 49016093, 63204831, 77058145, 90721743, 98566144], "denominator": 1048576, "roots": [0, 1, 4, 16, 37, 93]}, "010210324103251403210": {"boundaries": [-1048576, 243021, 767309, 1390052, 2364950, 3596337, 17922728, 49672315, 84944223, 104515198, 127342322, 166334796, 225901080, 267009569, 308190518, 390611711, 431946527, 508326923, 658191580, 803632935, 946320983, 1018167296], "denominator": 1048576, "roots": [0, 1, 4, 141, 412, 970]}, "010210324103521043210": {"boundaries": [-1048576, 460543, 1509119, 2360571, 3586670, 5420403, 7563819, 12767146, 18796309, 23111681, 29965930, 34858567, 41586930, 48356305, 55196664, 68094673, 74836927, 87726924, 112246422, 136011439, 159338406, 171966464], "denominator": 1048576, "roots": [0, 2, 6, 33, 71, 163]}, "010210324103521403210": {"boundaries": [-1048576, 711230, 2284094, 3952537, 6730613, 10642396, 13291988, 19858452, 28968940, 35216044, 44795136, 52967234, 60569410, 71631116, 87834889, 99969616, 111290963, 126416617, 145191938, 172390913, 198180072, 211812352], "denominator": 1048576, "roots": [0, 3, 12, 49, 116, 201]}, "010210324103524103210": {"boundaries": [-1048576, 717483, 2290347, 4105588, 7209498, 11492518, 14348474, 21324807, 31669887, 38265415, 47650580, 57905703, 67517649, 80443501, 99440613, 112777194, 127684040, 143228190, 160055620, 189293901, 216506662, 230686720], "denominator": 1048576, "roots": [0, 3, 13, 52, 135, 219]}, "010210324103524130210": {"boundaries": [-1048576, 7772363, 25073867, 42401025, 70683663, 111120142, 138924239, 208865124, 301035660, 368012474, 476132036, 555977293, 602027256, 721097631, 875267155, 1000793554, 1130393430, 1267770594, 1381240350, 1532903010, 1713516611, 1796210688], "denominator": 1048576, "roots": [0, 33, 125, 522, 1267, 1712]}, "010210324103524132010": {"boundaries": [-1048576, 4016256, 12929152, 22093823, 37189334, 58611414, 73411687, 110525101, 159964827, 195392204, 251847288, 296528845, 318898466, 385552455, 464377160, 538448567, 603136044, 675501032, 762326044, 805056634, 824455290, 834666496], "denominator": 1048576, "roots": [0, 17, 66, 276, 758, 795]}, "010210324130210543210": {"boundaries": [-1048576, 237130, 761418, 1318255, 2244935, 3548119, 4459531, 6779912, 9382649, 11707268, 14573033, 17268065, 19729631, 22712302, 26575630, 28661077, 38550787, 57368129, 75839900, 94193658, 112493809, 122683392], "denominator": 1048576, "roots": [0, 1, 4, 18, 27, 116]}, "010210324130215043210": {"boundaries": [-1048576, 3044744, 9860488, 16368299, 26789291, 41878271, 52584526, 80234908, 110382585, 138177250, 172127862, 204763198, 234031926, 267827410, 295589958, 315796138, 406778026, 567287837, 740369133, 911613043, 1082009848, 1168113664], "denominator": 1048576, "roots": [0, 13, 47, 215, 318, 1113]}, "010210324130251043210": {"boundaries": [-1048576, 1408315, 4554043, 7607958, 12522488, 19594593, 24793339, 38252021, 52761719, 66186797, 83211989, 98795557, 113876722, 121216754, 134540180, 157608852, 179325059, 220886883, 282008667, 341659802, 400581406, 430964736], "denominator": 1048576, "roots": [0, 6, 22, 103, 161, 410]}, "010210324130521043210": {"boundaries": [-1048576, 474103, 1522679, 2635539, 4488732, 7096072, 8962537, 13833226, 18978047, 23953642, 30128812, 36011168, 40457557, 42124424, 48022825, 56841718, 61564876, 71903555, 90644068, 108720276, 126456743, 136314880], "denominator": 1048576, "roots": [0, 2, 8, 38, 58, 129]}, "010210324130521403210": {"boundaries": [-1048576, 465878, 1514454, 2478168, 4003583, 6244007, 7773117, 11778469, 16286337, 20319185, 25885744, 30430455, 33117525, 36253288, 43681794, 49411329, 53954065, 61149002, 71277900, 84246534, 96662021, 103809024], "denominator": 1048576, "roots": [0, 2, 7, 31, 55, 98]}, "010210324130524103210": {"boundaries": [-1048576, 236994, 761282, 1317031, 2243034, 3547442, 4460547, 6819676, 9505970, 11860485, 15228797, 17855184, 19136512, 21349655, 25999295, 29138688, 32615513, 36142380, 40214547, 47106795, 53520388, 57671680], "denominator": 1048576, "roots": [0, 1, 4, 18, 34, 54]}, "010210324130524130210": {"boundaries": [-1048576, 1177955, 3799395, 6433589, 10739364, 16888686, 21220012, 32365491, 45500874, 56446552, 73334122, 85321686, 89391104, 103675577, 124632565, 142554707, 159759508, 179981692, 194628874, 208509836, 229363329, 239075328], "denominator": 1048576, "roots": [0, 5, 19, 84, 184, 227]}, "010210324130524132010": {"boundaries": [-1048576, 1406644, 4552372, 7591217, 12493548, 19582394, 24445899, 36983710, 52097197, 64422955, 83990368, 97399823, 101449728, 119330409, 142947726, 164849466, 184012858, 204786871, 230950034, 243355689, 247549993, 250609664], "denominator": 1048576, "roots": [0, 6, 22, 95, 230, 238]}, "010210324132010543210": {"boundaries": [-1048576, 703219, 2276083, 3794425, 6244723, 9790329, 12214049, 18630936, 25101945, 31952162, 39200416, 46312969, 54982664, 59667955, 63337971, 65798144, 86958972, 126930521, 165880548, 204485382, 242940671, 263192576], "denominator": 1048576, "roots": [0, 3, 11, 55, 62, 250]}, "010210324132015043210": {"boundaries": [-1048576, 236876, 761164, 1315545, 2240403, 3546298, 4433468, 6775748, 9143439, 11656025, 14333861, 16983985, 20087902, 21837053, 22973010, 23680341, 30598051, 43686420, 56801030, 69773288, 82683731, 90177536], "denominator": 1048576, "roots": [0, 1, 4, 20, 23, 85]}, "010210324132051043210": {"boundaries": [-1048576, 1170412, 3791852, 6285106, 10270143, 16043660, 20278507, 31477261, 42591247, 54270437, 67172472, 80640375, 93493239, 96993280, 103935494, 114421254, 136379666, 178761383, 229200199, 278720571, 327831688, 353370112], "denominator": 1048576, "roots": [0, 5, 18, 91, 114, 336]}, "010210324132501043210": {"boundaries": [-1048576, 1190408, 3811848, 6725326, 11671927, 18578089, 23225048, 35606331, 47968734, 61422842, 75941705, 90441576, 104385780, 108614997, 116684129, 126645601, 147039535, 189313677, 241131489, 291810203, 341989655, 368050176], "denominator": 1048576, "roots": [0, 5, 21, 106, 125, 350]}, "010210324135021043210": {"boundaries": [-1048576, 237480, 761768, 1323059, 2253669, 3552049, 4606739, 7353081, 10061064, 12825236, 16094746, 19147602, 21670570, 22385890, 25235088, 29587885, 31832114, 37088375, 46608882, 55767305, 64746330, 70254592], "denominator": 1048576, "roots": [0, 1, 4, 21, 30, 66]}, "010210324135021403210": {"boundaries": [-1048576, 236732, 761020, 1314113, 2238061, 3545387, 4422802, 6764010, 9177974, 11666106, 14659872, 16821038, 19049130, 20395230, 23243604, 26245548, 28115767, 31884009, 37892635, 44705676, 51279962, 55574528], "denominator": 1048576, "roots": [0, 1, 4, 19, 28, 52]}, "010210324135024103210": {"boundaries": [-1048576, 1407823, 4553551, 7605468, 12519740, 19594336, 24941122, 39255192, 53162031, 68070436, 85892497, 94855664, 108964522, 120985019, 133866807, 148988645, 165991274, 179746423, 197448755, 228344237, 256779248, 271581184], "denominator": 1048576, "roots": [0, 6, 22, 113, 170, 258]}, "010210324135024130210": {"boundaries": [-1048576, 1412714, 4558442, 7727761, 12944070, 20420661, 25429868, 38982834, 52712342, 67225195, 85230500, 92903647, 105469269, 120256031, 131078777, 148357861, 164778901, 181908745, 195405662, 207637699, 226141540, 234881024], "denominator": 1048576, "roots": [0, 6, 23, 110, 185, 223]}, "010210324135024132010": {"boundaries": [-1048576, 710064, 2282928, 3941352, 6712830, 10635797, 13289038, 20452680, 27674145, 35347217, 44884756, 48660266, 55312384, 63541187, 68720795, 78296747, 86665306, 94615520, 105184601, 110153341, 112250493, 114294784], "denominator": 1048576, "roots": [0, 3, 12, 58, 104, 108]}, "010210324135201043210": {"boundaries": [-1048576, 939818, 3036970, 5106441, 8479527, 13334558, 16652019, 25559984, 34446402, 44005605, 54754619, 63812569, 73141445, 76549317, 84283163, 95817499, 103436411, 122062254, 152981670, 182743981, 211966009, 227540992], "denominator": 1048576, "roots": [0, 4, 15, 74, 96, 216]}, "010210324135201403210": {"boundaries": [-1048576, 1178554, 3799994, 6441705, 10754548, 16895754, 21538238, 33930998, 45832450, 58865750, 73578678, 83367296, 96373421, 103626071, 114572693, 129017973, 136080095, 154966550, 189093363, 223569311, 257075651, 274726912], "denominator": 1048576, "roots": [0, 5, 19, 100, 132, 261]}, "010210324135204103210": {"boundaries": [-1048576, 947505, 3044657, 5188558, 8620547, 13393460, 18895443, 33207775, 45327958, 59212498, 74847991, 81079364, 95588700, 107822086, 115959776, 127574786, 141114145, 152032957, 167665840, 193390094, 217078810, 229638144], "denominator": 1048576, "roots": [0, 4, 15, 104, 143, 218]}, "010210324135204130210": {"boundaries": [-1048576, 4286007, 13723191, 23713900, 39740250, 61639406, 92286577, 171387649, 234832234, 309649846, 393731380, 416235607, 497589888, 575446656, 596097830, 668567636, 740974181, 804294967, 862096514, 916074832, 993502413, 1027604480], "denominator": 1048576, "roots": [0, 18, 69, 554, 813, 979]}, "010210324135204132010": {"boundaries": [-1048576, 942359, 3039511, 5055571, 8175004, 12556616, 18724473, 34703101, 47462140, 62575103, 79561498, 83771966, 100343443, 116421609, 119860956, 135099626, 149370880, 162001884, 175194602, 183265633, 193751393, 199229440], "denominator": 1048576, "roots": [0, 4, 14, 112, 169, 189]}, "010210324135204312010": {"boundaries": [-1048576, 1735919, 5405935, 11382358, 21601696, 33812298, 109767867, 296199124, 420356129, 571920768, 738009392, 771995832, 935532854, 1112480054, 1138661111, 1275588995, 1412258315, 1516404952, 1687585113, 1757162446, 1760832462, 1763704832], "denominator": 1048576, "roots": [0, 7, 38, 1085, 1674, 1681]}, "010210324135240103210": {"boundaries": [-1048576, 5225053, 16759389, 28284854, 45974358, 70118303, 125287449, 264618674, 365665530, 490398720, 619878543, 663221658, 780136512, 942998665, 1031782131, 1048137426, 1061768914, 1179842806, 1409990587, 1638980011, 1857098471, 1966080000], "denominator": 1048576, "roots": [0, 22, 78, 993, 1019, 1874]}, "010210324135240130210": {"boundaries": [-1048576, 1200590, 3822030, 6776198, 11542021, 17873023, 30022330, 60986569, 84022349, 112372547, 143119566, 149078986, 178948142, 212135407, 219047360, 241943654, 266266080, 286990714, 306812988, 322812036, 347349063, 358612992], "denominator": 1048576, "roots": [0, 5, 20, 210, 291, 341]}, "010210324135240132010": {"boundaries": [-1048576, 1881466, 6075770, 9996655, 15934203, 24287628, 38603288, 75472847, 103381007, 137658562, 174985575, 182044755, 218455822, 258462218, 266061905, 295285868, 324548437, 349482848, 376319095, 392693965, 415238349, 425721856], "denominator": 1048576, "roots": [0, 8, 27, 255, 362, 405]}, "010210324135240310210": {"boundaries": [-1048576, 2411234, 7654114, 13574570, 22888636, 35004177, 83054881, 203127507, 283397083, 386864983, 494880550, 507182242, 612853510, 726265736, 774976300, 860642534, 914529989, 975061471, 1035641586, 1081071429, 1152201811, 1182793728], "denominator": 1048576, "roots": [0, 10, 39, 773, 984, 1127]}, "010210324135240312010": {"boundaries": [-1048576, 475203, 1523779, 2564677, 4147480, 6301395, 12181232, 27007020, 37461202, 50501773, 64537094, 66817296, 80609777, 95460954, 98999400, 110269439, 120441589, 128964996, 141861518, 147336445, 148385021, 149946368], "denominator": 1048576, "roots": [0, 2, 7, 96, 140, 142]}, "010210324135243010210": {"boundaries": [-1048576, 478566, 1527142, 2595277, 4196160, 6319475, 20513973, 55771206, 78167463, 107957113, 138174015, 140148615, 169601167, 201052451, 227916204, 252126829, 253230852, 254279428, 270784359, 298117499, 320410131, 332398592], "denominator": 1048576, "roots": [0, 2, 7, 241, 243, 316]}, "010210324135243012010": {"boundaries": [-1048576, 247170, 771458, 1562568, 2881330, 4464490, 24642958, 74420553, 105045443, 146251018, 187896379, 189187896, 230503089, 272752808, 305520944, 337195832, 347665509, 369385008, 381905355, 391306155, 405986219, 413138944], "denominator": 1048576, "roots": [0, 1, 5, 322, 365, 393]}, "010210342135240103210": {"boundaries": [-1048576, 1367582, 4513310, 7057229, 10942465, 16992435, 20205112, 29540738, 38797153, 50771528, 62759492, 63556968, 75085500, 87857352, 97793888, 106431640, 107480216, 108476852, 116322876, 129043863, 139547918, 145752064], "denominator": 1048576, "roots": [0, 6, 19, 101, 103, 138]}, "010210342135240130210": {"boundaries": [-1048576, 1551157, 5221173, 7751897, 11281975, 17161566, 20219960, 29336945, 38375499, 50057584, 61741828, 62438566, 73737933, 86116756, 94692039, 103553716, 105829845, 107658016, 114695494, 125246368, 134807129, 140509184], "denominator": 1048576, "roots": [0, 7, 19, 97, 104, 133]}, "010210342135240132010": {"boundaries": [-1048576, 451426, 1500002, 2300166, 3488053, 5382190, 6352169, 9247738, 12082910, 15609189, 19422727, 19904004, 23558989, 27566545, 28736473, 31701041, 34105944, 36477041, 38790730, 40366479, 42987919, 45088768], "denominator": 1048576, "roots": [0, 2, 6, 28, 37, 42]}, "010210342135240310210": {"boundaries": [-1048576, 1987000, 6705592, 9900528, 14304177, 21705153, 25538456, 37001655, 48393082, 63147327, 77900354, 78508980, 92994596, 108357467, 117686412, 129085960, 133879685, 140584316, 147397433, 153948426, 162788816, 167772160], "denominator": 1048576, "roots": [0, 9, 24, 120, 139, 159]}, "010210342135240312010": {"boundaries": [-1048576, 2631739, 8923195, 13048066, 18606392, 28102709, 32994357, 47751250, 62370017, 81205484, 100225141, 101148408, 119829215, 139587949, 150219064, 164876156, 172685107, 183397477, 192365742, 198484229, 207921413, 212860928], "denominator": 1048576, "roots": [0, 12, 31, 152, 184, 202]}, "010210342135243010210": {"boundaries": [-1048576, 2885440, 9701184, 14338707, 20573676, 30876504, 38514334, 60269412, 79493345, 104745675, 129999215, 131051540, 155688062, 181992717, 203992199, 223999650, 225441850, 227539002, 240598909, 261718179, 279593254, 289406976], "denominator": 1048576, "roots": [0, 13, 34, 214, 218, 275]}, "010210342135243012010": {"boundaries": [-1048576, 1019265, 3116417, 10488972, 25253660, 42551951, 59967914, 105864689, 143604949, 193942510, 244336106, 245269813, 295244367, 346515635, 386014424, 424221642, 436803381, 463103263, 478236137, 489618095, 507443887, 515899392], "denominator": 1048576, "roots": [0, 4, 49, 405, 457, 491]}, "010210342153240312010": {"boundaries": [-1840966399462, -720741638225, -670423928989, -639697209874, -600485257208, -530741545884, -495461189031, -387863707866, -279825205941, -137998701172, -119836009, 118228464, 138342433554, 280170545868, 386833846103, 490686643948, 529036713094, 602179767809, 661569546136, 690721590659, 701260264129, 1805843680314], "coefficients": [1000000000000, 0, -1000000000000, 860225094, 318704117865, 138942357, -31816741985], "denominator": 1099511627776}, "010210342153243012010": {"boundaries": [-1839105732575, -719291420913, -670075470296, -639803818978, -601051893987, -532506160597, -496589439122, -387858796094, -279956339778, -138121502550, -111503551, 108398123, 138435270272, 280273212926, 387750397969, 492020206623, 529948116203, 602637810818, 660046223493, 688843461529, 701401691190, 1806908845992], "coefficients": [1000000000000, 0, -1000000000000, 788700001, 319142992394, 129459443, -31980102601], "denominator": 1099511627776}, "010210342315243010210": {"boundaries": [-1048576, 1293044, 3914484, 23919692, 66895183, 117424386, 145162937, 220687123, 297125824, 398048481, 496834463, 497422201, 595102955, 696613350, 775348763, 869572555, 889716074, 890764650, 923779596, 981874993, 1032222500, 1058013184], "denominator": 1048576, "roots": [0, 5, 137, 848, 850, 1008]}, "010210342315243012010": {"boundaries": [-1804385152299, -699702595893, -688940954283, -660428722314, -602751697217, -530813005322, -492558764569, -387690195579, -280394126537, -138676464984, -358110820, -129431596, 137779546287, 279725887064, 387918874803, 495689900617, 530787532962, 600492007504, 639067431257, 669968784534, 721887030375, 1842639299704], "coefficients": [1000000000000, 0, -1000000000000, -1663858903, 318935167360, 150177036, -31929922666], "denominator": 1099511627776}, "010210342351243010210": {"boundaries": [-1048576, 781093, 2353957, 26270482, 78560773, 139322098, 171298149, 258510477, 348414737, 466928719, 582689382, 583287402, 698118689, 816672398, 907824908, 1016533044, 1043008834, 1052970306, 1088246605, 1146369415, 1201070649, 1228931072], "denominator": 1048576, "roots": [0, 3, 163, 990, 1009, 1171]}, "010210342351243012010": {"boundaries": [-1806908845992, -701401691191, -688843461530, -660046223494, -602637810819, -529948116204, -492020206624, -387750397970, -280273212927, -138435270273, -108398124, 111503550, 138121502549, 279956339777, 387858796093, 496589439121, 532506160596, 601051893986, 639803818977, 670075470295, 719291420912, 1839105732575], "coefficients": [1000000000000, 0, -1000000000000, -788700001, 319142992394, -129459443, -31980102601], "denominator": 1099511627776}, "010210342513240312010": {"boundaries": [-1048576, 6068769, 20748833, 29897655, 41806497, 62764778, 73014163, 104289003, 136142029, 177917983, 218478580, 218539217, 259226414, 300941731, 332406269, 362958052, 374212898, 395717141, 413822423, 422329026, 423901890, 425721856], "denominator": 1048576, "roots": [0, 28, 69, 346, 402, 405]}, "010210342513243012010": {"boundaries": [-1842639299704, -721887030376, -669968784535, -639067431258, -600492007505, -530787532963, -495689900618, -387918874804, -279725887065, -137779546288, 129431595, 358110819, 138676464983, 280394126536, 387690195578, 492558764568, 530813005321, 602751697216, 660428722313, 688940954282, 699702595892, 1804385152299], "coefficients": [1000000000000, 0, -1000000000000, 1663858903, 318935167360, -150177036, -31929922666], "denominator": 1099511627776}, "010210342531240312010": {"boundaries": [-1847175560765, -725466573349, -671067034044, -638848400093, -598421377745, -524869153875, -491723481623, -387806073367, -279305585806, -137359245028, 2916851, 6004117, 137370813446, 279314066958, 387799526637, 491710001596, 524892394237, 598443070251, 638955857013, 671149711190, 725327937524, 1846964810969], "coefficients": [1000000000000, 0, -1000000000000, 21222886, 316123126429, -3550508, -31224636530], "denominator": 1099511627776}, "010210342531243010210": {"boundaries": [-1048576, 4764044, 16298380, 23458816, 32749781, 49136853, 57165295, 81602311, 106597398, 139045629, 170676810, 171305868, 203202943, 235022118, 258901677, 290154437, 301132553, 308472585, 313874627, 319970838, 328533331, 333447168], "denominator": 1048576, "roots": [0, 22, 54, 284, 298, 317]}, "010210342531243012010": {"boundaries": [-1048576, 7406928, 25232720, 36614678, 51747552, 78047434, 90629173, 128836391, 168335180, 219606448, 269581002, 270514709, 320908305, 371245866, 408986126, 454882901, 472298864, 489597155, 504361843, 511734398, 513831550, 515899392], "denominator": 1048576, "roots": [0, 34, 86, 442, 487, 491]}, "010210342531423010210": {"boundaries": [-1048576, 4553983, 15564031, 22449581, 31452233, 47275675, 54886656, 78045804, 101974354, 132816870, 162972344, 163915215, 194314667, 224393574, 246748953, 283360326, 298040024, 298564312, 299202457, 300187150, 301401717, 303038464], "denominator": 1048576, "roots": [0, 21, 52, 284, 285, 288]}, "010210342531423012010": {"boundaries": [-1048576, 6104148, 20784212, 30185012, 42705359, 64424858, 74894535, 106569423, 139337559, 181587278, 222902471, 224193988, 265839349, 307044924, 337669814, 387447409, 407625877, 409209037, 410527799, 411318909, 411843197, 413138944], "denominator": 1048576, "roots": [0, 28, 71, 388, 392, 393]}, "010213021043210543210": {"boundaries": [-1048576, 465668, 1514244, 2522314, 4265656, 5987533, 7389919, 9334909, 11989688, 15237690, 17141109, 23499837, 35415225, 47252002, 59089969, 66759338, 94007946, 144571959, 194549193, 244308328, 293960182, 319815680], "denominator": 1048576, "roots": [0, 2, 8, 16, 62, 304]}, "010213021043215043210": {"boundaries": [-1048576, 1882891, 6077195, 10442734, 18112340, 25908352, 31870234, 40611275, 53371589, 68334842, 78791600, 111601184, 170599417, 229697284, 277068496, 306795861, 413165305, 611415919, 818208392, 1023646677, 1228393922, 1331691520], "denominator": 1048576, "roots": [0, 8, 34, 72, 304, 1269]}, "010213021043251043210": {"boundaries": [-1048576, 711803, 2284667, 4059463, 7290216, 10336739, 12873154, 16306383, 20947227, 26660940, 30833894, 44614568, 69648080, 83742052, 96829069, 121907511, 136588739, 162625855, 211248811, 258581434, 305105034, 329252864], "denominator": 1048576, "roots": [0, 3, 14, 28, 129, 313]}, "010213021043251403210": {"boundaries": [-1048576, 703478, 2276342, 3844269, 6519955, 9471719, 11514625, 14766422, 19885949, 25566759, 31929184, 50134148, 80016758, 96065277, 111889167, 142525018, 158736885, 187335642, 242878510, 297438016, 350947052, 378535936], "denominator": 1048576, "roots": [0, 3, 12, 27, 152, 360]}, "010213021043521403210": {"boundaries": [-1048576, 465363, 1513939, 2519664, 4261117, 5977156, 7381431, 9330928, 11984607, 15236591, 17363163, 24946468, 36506527, 43994295, 54885504, 63520493, 71940559, 82290686, 94515856, 113214926, 130874172, 140509184], "denominator": 1048576, "roots": [0, 2, 8, 16, 76, 133]}, "010213021043524103210": {"boundaries": [-1048576, 699223, 2272087, 3794760, 6423911, 9092791, 11182232, 14221954, 18564682, 23741383, 26881396, 38386302, 55457716, 67154802, 84226216, 96807685, 111280932, 125424221, 139954805, 166722826, 191513842, 204472320], "denominator": 1048576, "roots": [0, 3, 12, 25, 119, 194]}, "010213021043524130210": {"boundaries": [-1048576, 1407568, 4553296, 7750255, 13338642, 19032694, 23405779, 29851562, 39244509, 50287410, 58148670, 85805896, 120893109, 148937084, 184024296, 215739864, 245806819, 283694881, 310049215, 336354349, 374956653, 392167424], "denominator": 1048576, "roots": [0, 6, 25, 53, 292, 373]}, "010213021043524132010": {"boundaries": [-1048576, 699036, 2271900, 3792972, 6420730, 9084102, 11174936, 14216941, 18557394, 23739109, 26838389, 38639005, 53568892, 66197940, 81127827, 95835880, 108436851, 123153789, 141410748, 149977799, 152074951, 154140672], "denominator": 1048576, "roots": [0, 3, 12, 25, 142, 146]}, "010213021403210543210": {"boundaries": [-1048576, 698445, 2271309, 3785948, 6407017, 9037274, 11134798, 14176459, 18493212, 22683074, 25182065, 32981837, 47327351, 62423137, 77437751, 87818240, 123977870, 189961714, 255187602, 320136395, 384950173, 418381824], "denominator": 1048576, "roots": [0, 3, 12, 25, 81, 398]}, "010213021403215043210": {"boundaries": [-1048576, 472180, 1520756, 2658237, 4711160, 6694008, 8311102, 10640525, 13948041, 16724721, 18660085, 24331880, 34277892, 45327928, 51372700, 56885248, 74138890, 103099747, 136263793, 169110993, 201792952, 219152384], "denominator": 1048576, "roots": [0, 2, 9, 19, 59, 208]}, "010213021403251043210": {"boundaries": [-1048576, 1395211, 4540939, 7558648, 12794017, 18051334, 22253149, 28476751, 37420419, 44644782, 49856890, 65496530, 93202224, 110281054, 126201317, 156872165, 175062661, 207637078, 267677481, 326111371, 383561010, 413138944], "denominator": 1048576, "roots": [0, 6, 24, 51, 165, 393]}, "010213021403251403210": {"boundaries": [-1048576, 470466, 1519042, 2584782, 4391886, 6608849, 7947473, 10483406, 14975202, 19405344, 21729291, 29849789, 46042477, 54640474, 63231251, 79949746, 88720713, 104284784, 134443215, 164105843, 193191957, 208666624], "denominator": 1048576, "roots": [0, 2, 8, 21, 85, 198]}, "010213021403521403210": {"boundaries": [-1048576, 696371, 2269235, 3765638, 6370035, 8933495, 11047690, 14108478, 18391350, 21771920, 24304792, 32122067, 42869971, 50981358, 62765055, 72151415, 81077095, 92358690, 106078575, 126473123, 145783381, 156237824], "denominator": 1048576, "roots": [0, 3, 12, 25, 85, 148]}, "010213021403524103210": {"boundaries": [-1048576, 3490420, 11354740, 18926894, 32047482, 45373283, 55845655, 71585145, 94523196, 114341775, 127579595, 171083473, 230939686, 276896340, 344439262, 393408229, 448985605, 505239062, 563989445, 669560271, 767572000, 815792128], "denominator": 1048576, "roots": [0, 15, 60, 129, 478, 777]}, "010213021403524130210": {"boundaries": [-1048576, 938862, 3036014, 5197575, 9019316, 12910247, 15904250, 20549979, 27547815, 32859126, 36871338, 49396602, 63464997, 77083018, 94125963, 109379705, 123854424, 142055051, 154682215, 166978951, 185311775, 193986560], "denominator": 1048576, "roots": [0, 4, 17, 38, 146, 184]}, "010213021403524132010": {"boundaries": [-1048576, 1170055, 3791495, 6437270, 11109745, 15746909, 19463043, 24975451, 32930969, 39598711, 44226106, 59678980, 76980484, 94072732, 114334049, 134090815, 151079410, 170762729, 195378801, 206868198, 209489638, 211812352], "denominator": 1048576, "roots": [0, 5, 21, 45, 196, 201]}, "010213024103210543210": {"boundaries": [-1048576, 1185734, 3807174, 6805530, 12363280, 17543302, 21947024, 28429368, 35072919, 41189779, 49750580, 57728856, 69567221, 88424936, 106470987, 118489088, 163225760, 245554871, 326759974, 407572948, 488200644, 529530880], "denominator": 1048576, "roots": [0, 5, 24, 53, 110, 504]}, "010213024103215043210": {"boundaries": [-1048576, 4211487, 13648671, 23209563, 40166470, 57214761, 70666557, 92187946, 115083102, 135804532, 166386752, 191348781, 227993585, 290136810, 335630459, 364729685, 477450358, 685721355, 903303328, 1119235139, 1334366775, 1442840576], "denominator": 1048576, "roots": [0, 18, 76, 178, 361, 1375]}, "010213024103251043210": {"boundaries": [-1048576, 935625, 3032777, 5161926, 8955681, 12735853, 15757842, 20601136, 25502477, 30190655, 37347938, 42870764, 51272159, 60393288, 67559685, 80055216, 91742414, 112543438, 144272491, 175315166, 205984371, 222298112], "denominator": 1048576, "roots": [0, 4, 17, 40, 83, 211]}, "010213024103251403210": {"boundaries": [-1048576, 2983828, 9799572, 15784484, 25872953, 36214021, 44475631, 57006634, 74884466, 86338355, 97296363, 124846153, 169189644, 196823916, 224565387, 280000493, 308054540, 359422662, 460042337, 557884792, 653873118, 702545920], "denominator": 1048576, "roots": [0, 13, 48, 103, 294, 669]}, "010213024103521043210": {"boundaries": [-1048576, 1179589, 3801029, 6713252, 12177123, 16981688, 21479289, 27756142, 32515639, 38462260, 47858539, 54087832, 63262872, 72471574, 81942521, 99386339, 108486711, 125980708, 159327684, 191631235, 223336876, 240123904], "denominator": 1048576, "roots": [0, 5, 24, 51, 103, 228]}, "010213024103521403210": {"boundaries": [-1048576, 232460, 756748, 1261936, 2139904, 3068154, 3763050, 4966400, 6237322, 7424878, 9299684, 10701191, 12011911, 14033525, 16977495, 19236696, 21273462, 24070926, 27664168, 32706486, 37501852, 40894464], "denominator": 1048576, "roots": [0, 1, 4, 10, 22, 38]}, "010213024103524103210": {"boundaries": [-1048576, 1627135, 5297151, 8831591, 14974350, 21443847, 26311135, 34641470, 43771363, 51919808, 64285723, 75098429, 84622994, 99559419, 121449899, 136710656, 154054395, 171482338, 190367468, 223652469, 254574700, 270532608], "denominator": 1048576, "roots": [0, 7, 28, 69, 162, 257]}, "010213024103524130210": {"boundaries": [-1048576, 2106823, 6825415, 11677752, 20412138, 28961804, 35956057, 47136371, 57730089, 68612403, 85805949, 99083964, 107297809, 127306952, 152714343, 174050823, 195181822, 219378666, 237678390, 258201813, 285813151, 298844160], "denominator": 1048576, "roots": [0, 9, 39, 92, 222, 284]}, "010213024103524132010": {"boundaries": [-1048576, 2104068, 6822660, 11597554, 20082511, 28725865, 35445260, 46707424, 58246477, 69294869, 86591656, 100762968, 108714669, 129949618, 155198106, 178791027, 199437009, 222544320, 250487076, 264127594, 269894762, 273678336], "denominator": 1048576, "roots": [0, 9, 38, 93, 249, 260]}, "010213024130210543210": {"boundaries": [-1048576, 704860, 2277724, 3926958, 6873280, 9932386, 12228944, 16295982, 19768683, 24013611, 29376843, 34001757, 38506354, 44186968, 51293669, 55574528, 74646210, 110204436, 145125376, 179833453, 214445502, 232783872], "denominator": 1048576, "roots": [0, 3, 13, 35, 52, 221]}, "010213024130215043210": {"boundaries": [-1048576, 2105263, 6823855, 11567287, 19851592, 29036074, 35431833, 47784529, 58861128, 72110428, 88359754, 103347684, 117016437, 132402010, 146370191, 155626154, 199512414, 278574560, 362144942, 444873718, 527219657, 569376768], "denominator": 1048576, "roots": [0, 9, 37, 108, 155, 542]}, "010213024130251043210": {"boundaries": [-1048576, 1400974, 4546702, 7696713, 13264823, 19061846, 23455208, 31271910, 37767116, 45927045, 56696882, 65499539, 74812894, 81716019, 89936937, 102956756, 119508676, 149829449, 191091402, 231526529, 271558202, 292552704], "denominator": 1048576, "roots": [0, 6, 25, 67, 105, 278]}, "010213024130521043210": {"boundaries": [-1048576, 708725, 2281589, 4031870, 7257045, 10393166, 12935160, 17187600, 20455212, 24846022, 30839123, 35475113, 40020650, 43032497, 48539063, 57585840, 62617912, 72927895, 91635316, 109725763, 127490861, 137363456], "denominator": 1048576, "roots": [0, 3, 14, 36, 59, 130]}, "010213024130521403210": {"boundaries": [-1048576, 940378, 3037530, 5278975, 9368608, 13367409, 16617807, 22067178, 26231562, 31843080, 39790586, 45666321, 49370453, 54055530, 64388558, 72491076, 78847883, 88972958, 103428596, 121709794, 139235724, 148897792], "denominator": 1048576, "roots": [0, 4, 18, 46, 80, 141]}, "010213024130524103210": {"boundaries": [-1048576, 697777, 2270641, 3793416, 6437687, 9320111, 11394432, 15283130, 18871251, 22915293, 28917018, 33182806, 35389440, 39646083, 47854442, 53378996, 59588557, 65785385, 72860899, 84987718, 96262284, 102760448], "denominator": 1048576, "roots": [0, 3, 12, 33, 62, 97]}, "010213024130524130210": {"boundaries": [-1048576, 1639548, 5309564, 9085875, 15832819, 22769478, 28081157, 37396272, 45762843, 55249185, 70349803, 80090293, 83711317, 96939246, 115660888, 131231884, 146595601, 163934020, 177093336, 191241924, 210756587, 220200960], "denominator": 1048576, "roots": [0, 7, 30, 78, 166, 209]}, "010213024130524132010": {"boundaries": [-1048576, 1842539, 6036843, 9866994, 16502549, 23243243, 28666312, 37757066, 45249331, 54361254, 69093363, 78323189, 81089877, 94493410, 111992207, 127999266, 142097763, 157390988, 176300106, 185425405, 189095421, 191889408], "denominator": 1048576, "roots": [0, 8, 31, 76, 175, 182]}, "010213024132010543210": {"boundaries": [-1048576, 927984, 3025136, 4979575, 8249739, 12310334, 14807338, 20335661, 25572641, 31807501, 38671897, 45545155, 52318147, 56784789, 62551957, 65798144, 86775564, 126451425, 165204077, 203649763, 241961547, 262144000], "denominator": 1048576, "roots": [0, 4, 15, 51, 62, 249]}, "010213024132015043210": {"boundaries": [-1048576, 234163, 758451, 1282807, 2180868, 3289888, 3964691, 5480338, 6931142, 8653230, 10548366, 12443018, 14339958, 15579341, 16802680, 17476266, 22491681, 31958265, 41491329, 50927605, 60321611, 66060288], "denominator": 1048576, "roots": [0, 1, 4, 14, 17, 62]}, "010213024132051043210": {"boundaries": [-1048576, 240210, 764498, 1429056, 2646927, 4085097, 4964377, 6943443, 8854195, 11115280, 13667310, 16309446, 18662409, 19223893, 20754559, 23026474, 27099851, 34974195, 44627808, 54095077, 63478957, 69206016], "denominator": 1048576, "roots": [0, 1, 5, 18, 23, 65]}, "010213024132501043210": {"boundaries": [-1048576, 2868443, 9159899, 16730348, 30402523, 46934542, 56855328, 79747791, 101797228, 128222963, 157633516, 187383671, 214479499, 219065002, 236589915, 263328603, 302310071, 381952001, 484424791, 584534247, 683592153, 734003200], "denominator": 1048576, "roots": [0, 12, 57, 211, 262, 699]}, "010213024135021043210": {"boundaries": [-1048576, 943243, 3040395, 5271553, 9178410, 13923523, 16832409, 23401942, 29683171, 37127024, 45948989, 53550980, 60467882, 62605012, 69848111, 81167707, 86867271, 100544723, 125473162, 149422304, 172892898, 185597952], "denominator": 1048576, "roots": [0, 4, 17, 59, 82, 176]}, "010213024135021403210": {"boundaries": [-1048576, 1899168, 6093472, 10833819, 19284571, 29407373, 35636685, 49604958, 63320915, 78959467, 98675133, 112948636, 125130069, 134597324, 156202068, 174787133, 188309685, 212474347, 247950201, 291298266, 332892747, 354418688], "denominator": 1048576, "roots": [0, 8, 36, 123, 190, 337]}, "010213024135024103210": {"boundaries": [-1048576, 1634841, 5304857, 8932302, 15179371, 22579555, 27342534, 37486504, 47299869, 58349019, 73329189, 83775934, 90439680, 99610090, 117583989, 130858627, 145914872, 159938426, 176438809, 205024649, 231515882, 245366784], "denominator": 1048576, "roots": [0, 7, 28, 88, 151, 233]}, "010213024135024130210": {"boundaries": [-1048576, 1171803, 3793243, 6481586, 11220413, 16468458, 20118239, 27333354, 33832715, 41575691, 52443317, 59047883, 63176704, 71365999, 82692430, 93204566, 103899597, 114820437, 123932915, 135023403, 148978231, 156237824], "denominator": 1048576, "roots": [0, 5, 21, 62, 115, 148]}, "010213024135024132010": {"boundaries": [-1048576, 1871088, 6065392, 10340051, 17962840, 25856037, 31864736, 42703124, 51632559, 62974881, 79584163, 89501852, 94371840, 107956485, 125241451, 142472169, 157961286, 174812884, 192370449, 202392319, 211829503, 217055232], "denominator": 1048576, "roots": [0, 8, 34, 92, 188, 206]}, "010213024135201043210": {"boundaries": [-1048576, 1475346, 4621074, 9940706, 20200234, 32457920, 39499896, 56623844, 73730593, 93829388, 116464406, 132890268, 152457832, 162069778, 178234772, 201827732, 213754733, 246710701, 306939067, 364505704, 420824044, 449839104], "denominator": 1048576, "roots": [0, 6, 39, 157, 202, 428]}, "010213024135201403210": {"boundaries": [-1048576, 3233678, 10049422, 23983085, 51592910, 84176695, 102704214, 148331001, 194362723, 248088669, 309158114, 347661976, 401207828, 431703913, 476633227, 534760055, 564064748, 640851900, 777303317, 917031614, 1052685669, 1120927744], "denominator": 1048576, "roots": [0, 13, 101, 416, 549, 1068]}, "010213024135204103210": {"boundaries": [-1048576, 240565, 764853, 1436515, 2661753, 4200635, 5072550, 7245639, 9383520, 11949549, 14886389, 16259532, 18895437, 20817826, 22853180, 24969873, 26758229, 29698616, 33927829, 39419069, 44627040, 48234496], "denominator": 1048576, "roots": [0, 1, 5, 20, 27, 45]}, "010213024135204130210": {"boundaries": [-1048576, 2278875, 6997467, 21504822, 51634124, 85177330, 104855388, 152566296, 198367755, 255210723, 320335227, 342573877, 402723901, 453667218, 481981794, 533409959, 595077981, 634351640, 686826440, 782165623, 870761134, 914358272], "denominator": 1048576, "roots": [0, 9, 104, 435, 608, 871]}, "010213024135204132010": {"boundaries": [-1048576, 252920, 777208, 2326555, 5511027, 9283607, 11342016, 16753012, 22140369, 28718694, 36187864, 37760207, 44978277, 52056165, 53332899, 60113653, 66206146, 71127162, 78810634, 82056020, 82580308, 83886080], "denominator": 1048576, "roots": [0, 1, 11, 50, 78, 79]}, "010213024135204312010": {"boundaries": [-1048576, 3453590, 10793622, 23888894, 49423740, 79768525, 97225295, 141073493, 181931311, 235378343, 294908055, 304685087, 361984531, 424549566, 433273296, 481027254, 528794778, 565064184, 624564291, 648812308, 650385172, 652214272], "denominator": 1048576, "roots": [0, 14, 96, 413, 618, 621]}, "010213024135240103210": {"boundaries": [-1048576, 255507, 779795, 2923532, 7423587, 12737106, 15577082, 23191372, 30793002, 40219204, 50131753, 53427906, 62168165, 74751623, 81527330, 82052841, 82577129, 92475715, 111409541, 129408134, 146650180, 156237824], "denominator": 1048576, "roots": [0, 1, 15, 78, 79, 148]}, "010213024135240130210": {"boundaries": [-1048576, 979177, 3076329, 6376479, 12609481, 20745184, 24997942, 36729784, 48464403, 62933777, 78838343, 81640848, 96786618, 113887839, 117240229, 128359987, 141258860, 151310904, 161572717, 171409391, 184948866, 191889408], "denominator": 1048576, "roots": [0, 4, 24, 112, 152, 182]}, "010213024135240132010": {"boundaries": [-1048576, 513892, 1562468, 7032996, 18660686, 32349863, 39596541, 59339981, 79134804, 103538610, 130428204, 134852182, 160707849, 189234903, 194289443, 215058731, 235994669, 253568304, 273002543, 284559684, 299764036, 307232768], "denominator": 1048576, "roots": [0, 2, 38, 186, 263, 292]}, "010213024135240312010": {"boundaries": [-1048576, 1497877, 4643605, 11491228, 25081190, 42096282, 51050704, 75588631, 100189960, 130453469, 163954314, 169425992, 201785891, 237128156, 242610788, 269383057, 295844821, 316235202, 349017982, 362555717, 364128581, 365953024], "denominator": 1048576, "roots": [0, 6, 49, 232, 345, 348]}, "010213042130210543210": {"boundaries": [-1048576, 756429, 2329293, 7032747, 17801682, 24741665, 33895674, 43666745, 44364724, 54124010, 65045093, 74533621, 82965810, 89543263, 100425004, 105381888, 136688326, 197079766, 255956151, 314352406, 372543086, 402653184], "denominator": 1048576, "roots": [0, 3, 41, 79, 100, 383]}, "010213042130215043210": {"boundaries": [-1048576, 769279, 2342143, 10574771, 30063404, 42222997, 58385948, 75486873, 76671583, 94024570, 113302779, 130039110, 145078621, 156992180, 170947585, 178956970, 227376827, 316300120, 407789168, 498291109, 588369873, 634388480], "denominator": 1048576, "roots": [0, 3, 71, 138, 176, 604]}, "010213042130251043210": {"boundaries": [-1048576, 248378, 772666, 1915694, 4455584, 6159952, 8338653, 10737864, 11037481, 13553633, 16351072, 18825696, 21083159, 21345303, 23116415, 25999999, 29632311, 36808824, 46268314, 55507627, 64650323, 70254592], "denominator": 1048576, "roots": [0, 1, 10, 20, 26, 66]}, "010213042130521043210": {"boundaries": [-1048576, 252393, 776681, 2390000, 6093820, 8500054, 11611978, 15001596, 15394581, 18957726, 22941469, 26396823, 29447509, 29723927, 32475677, 36917851, 41271982, 50186955, 62828198, 75127389, 87274452, 94371840], "denominator": 1048576, "roots": [0, 1, 14, 28, 37, 89]}, "010213042130521403210": {"boundaries": [-1048576, 141917890950, 426212534662, 20622536167222, 70403068533711, 100271571742757, 140286000325517, 183002223611661, 185987853804159, 228359729665368, 280503652924179, 318976418330925, 347677136606549, 362288359392941, 412868085049543, 479385339597580, 509934091017117, 581351032578885, 720169178080409, 853412944739465, 983844794841910, 1048576001048576], "denominator": 1048576, "roots": [0, 542249, 171812545, 331435412, 486446389, 1000000000]}, "010213042132010543210": {"boundaries": [-1048576, 1173198, 3794638, 6651120, 12193225, 16519341, 21462997, 27462620, 28893579, 35512987, 42148640, 47553697, 56264301, 60034957, 60559245, 61691221, 79492131, 112527557, 144500286, 176132817, 207623818, 224395264], "denominator": 1048576, "roots": [0, 5, 25, 57, 58, 213]}, "010213042132015043210": {"boundaries": [-1048576, 724682, 2297546, 4584649, 9343579, 12789775, 16943740, 21731061, 22631611, 27868569, 33195516, 37618294, 43449421, 46522373, 48270000, 49457834, 62504543, 87043514, 111569703, 135808236, 159926558, 173015040], "denominator": 1048576, "roots": [0, 3, 20, 43, 48, 164]}, "010213042132051043210": {"boundaries": [-1048576, 2545660, 7788540, 28423500, 76224611, 107609726, 146316136, 189968091, 197901684, 246427798, 295795634, 337510942, 389785704, 404925098, 421217201, 448305414, 539666042, 716157275, 910248253, 1101110682, 1290624831, 1386217472], "denominator": 1048576, "roots": [0, 10, 175, 384, 440, 1321]}, "010213042132501043210": {"boundaries": [-1048576, 2541275, 8308443, 13862024, 24155563, 32783519, 41888636, 53883261, 57917496, 71691649, 85462349, 97122106, 108852063, 116042410, 123760222, 125857374, 144122839, 185092564, 231765167, 277348069, 322482226, 346030080], "denominator": 1048576, "roots": [0, 11, 48, 117, 121, 329]}, "010213042135021043210": {"boundaries": [-1048576, 2140794, 6859386, 12696276, 24421137, 33318334, 43613569, 56173273, 59180010, 72730044, 87869017, 97662723, 109925717, 114680393, 125254401, 142694584, 151095248, 172697761, 212432887, 250458550, 287693455, 307232768], "denominator": 1048576, "roots": [0, 9, 51, 109, 143, 292]}, "010213042135021403210": {"boundaries": [-1048576, 757192, 2330056, 7156201, 18148714, 25574505, 34504936, 44940282, 47288830, 58997997, 71796359, 77624562, 88167765, 94891597, 104487858, 115301397, 121958063, 136732537, 160087700, 186444845, 211848466, 225443840], "denominator": 1048576, "roots": [0, 3, 41, 90, 121, 214]}, "010213042135024103210": {"boundaries": [-1048576, 2378187, 7621067, 14090266, 27026738, 37078273, 48259049, 62347689, 66665482, 82970503, 100662002, 105895372, 121110528, 133968414, 143448181, 157233522, 172919579, 185059914, 201504176, 229805121, 255828187, 269484032], "denominator": 1048576, "roots": [0, 10, 56, 127, 175, 256]}, "010213042135024130210": {"boundaries": [-1048576, 1733587, 5403603, 12966602, 29434857, 41374698, 54790859, 71464441, 76823680, 96844519, 118188549, 121948922, 140858709, 159775187, 166080132, 185064354, 203171456, 220495759, 234863152, 247008406, 265900646, 274726912], "denominator": 1048576, "roots": [0, 7, 64, 151, 223, 261]}, "010213042135024132010": {"boundaries": [-1048576, 1261226, 3882666, 11779191, 29621980, 42128297, 56267076, 73692321, 79306799, 100504388, 122828057, 126242147, 146538496, 166866451, 172341617, 192693285, 211278367, 228297535, 245656039, 256368242, 269999730, 276824064], "denominator": 1048576, "roots": [0, 5, 66, 158, 237, 263]}, "010213042135201043210": {"boundaries": [-1048576, 1168910, 3790350, 6563840, 11874370, 16191942, 20842884, 26831920, 28836140, 35957503, 43088590, 46534517, 52615206, 57683324, 62368538, 67087130, 69986596, 79854294, 97407459, 114062872, 130332134, 139460608], "denominator": 1048576, "roots": [0, 5, 24, 57, 66, 132]}, "010213042135201403210": {"boundaries": [-1048576, 6051127, 19682615, 33592847, 59885989, 81702811, 104692741, 134963095, 145949661, 182461504, 219217713, 232204770, 264435181, 294406978, 319981222, 339508324, 352974269, 394134722, 461646292, 534178552, 604030438, 639631360], "denominator": 1048576, "roots": [0, 26, 120, 289, 347, 609]}, "010213042135204103210": {"boundaries": [-1048576, 3746764, 12659660, 19104650, 29582781, 39845259, 49290072, 63500644, 70342641, 88035258, 105740681, 109219932, 125547978, 143635914, 150933147, 160442711, 174660283, 184898635, 201438312, 228019764, 252374551, 265289728], "denominator": 1048576, "roots": [0, 17, 55, 141, 174, 252]}, "010213042135204130210": {"boundaries": [-1048576, 501753, 1550329, 4317601, 10473579, 14922056, 19776126, 25934709, 28215194, 35988902, 43791406, 44773377, 52241093, 60018032, 61796148, 67725394, 74374131, 79454933, 84728351, 90774374, 98320711, 102760448], "denominator": 1048576, "roots": [0, 2, 23, 58, 79, 97]}, "010213042135204132010": {"boundaries": [-1048576, 1223041, 3844481, 8279587, 17574068, 24818405, 32301140, 42400171, 46649947, 59191231, 72152979, 73834628, 86346538, 98929450, 101254740, 112344070, 123057369, 132629801, 141772289, 147846956, 156759852, 161480704], "denominator": 1048576, "roots": [0, 5, 37, 95, 136, 153]}, "010213042135204312010": {"boundaries": [-1048576, 6940295, 21620359, 50642414, 109414803, 168895057, 210261677, 296001598, 363182671, 467200031, 581824136, 598788900, 708920196, 829331673, 845722902, 937573871, 1029198314, 1098711779, 1213610449, 1260129287, 1261702151, 1263534080], "denominator": 1048576, "roots": [0, 28, 219, 806, 1201, 1204]}, "010213042135240103210": {"boundaries": [-1048576, 1990014, 6708606, 10119121, 15481184, 21407794, 26007203, 34287981, 39691414, 50235315, 60745642, 62313248, 72123058, 84234565, 88395410, 93314062, 101178382, 105666107, 114227342, 128615085, 141549659, 148897792], "denominator": 1048576, "roots": [0, 9, 28, 85, 100, 141]}, "010213042135240130210": {"boundaries": [-1048576, 1313539, 4459267, 6632882, 9989791, 13677190, 16611737, 21751322, 24957850, 31502281, 38089819, 38804668, 45145305, 52404585, 54095674, 58633863, 63685340, 67441748, 71718218, 76412381, 82288787, 85983232], "denominator": 1048576, "roots": [0, 6, 18, 52, 67, 81]}, "010213042135240132010": {"boundaries": [-1048576, 2401769, 8168937, 12080624, 17985976, 24817000, 29921696, 39511123, 45973213, 58043287, 70486157, 71858047, 83921638, 97363603, 99949484, 109560198, 118929510, 127105918, 135562398, 140929977, 148794297, 153092096], "denominator": 1048576, "roots": [0, 11, 32, 96, 130, 145]}, "010213042135240310210": {"boundaries": [-1048576, 2435630, 8202798, 12290132, 18360078, 26603141, 31543244, 43196473, 53323310, 68554859, 83852651, 84843936, 99782449, 116005283, 122828060, 134921534, 142358859, 150567949, 159168473, 165887427, 176063977, 181403648], "denominator": 1048576, "roots": [0, 11, 32, 122, 151, 172]}, "010213042135240312010": {"boundaries": [-1048576, 8550322, 26376114, 74368166, 176944645, 267304059, 340364060, 468166826, 554606292, 716684946, 884422535, 900624158, 1064039437, 1242319715, 1279809365, 1412957636, 1534372400, 1634399629, 1786138913, 1850927641, 1865607705, 1873805312], "denominator": 1048576, "roots": [0, 34, 369, 1237, 1758, 1786]}, "010213042135243010210": {"boundaries": [-1048576, 7111818, 23364746, 37185979, 59004461, 91918783, 108373324, 155154492, 202794514, 265654066, 327471289, 329745586, 390084995, 455218844, 510352836, 559426390, 560725860, 562298724, 597170582, 655012483, 701667564, 725614592], "denominator": 1048576, "roots": [0, 31, 104, 534, 537, 691]}, "010213042135243012010": {"boundaries": [-1846964810969, -725327937525, -671149711191, -638955857014, -598443070252, -524892394238, -491710001597, -387799526638, -279314066959, -137370813447, -6004118, -2916852, 137359245027, 279305585805, 387806073366, 491723481622, 524869153874, 598421377744, 638848400092, 671067034043, 725466573348, 1847175560765], "coefficients": [1000000000000, 0, -1000000000000, -21222886, 316123126429, 3550508, -31224636530], "denominator": 1099511627776}, "010213042153240312010": {"boundaries": [-1918632298882, -784778962650, -699528267768, -647913881469, -570882931507, -493425106205, -419306786232, -315106711514, -270327399647, -129128069718, -747010849, 577299306, 130553264581, 271922306052, 309741654740, 413364430151, 498786659204, 575226877407, 682339764948, 730357216194, 748931388079, 1857320832658], "coefficients": [1000000000000, 0, -1000000000000, 4200382125, 285534510510, 775938036, -19086131865], "denominator": 1099511627776}, "010213042312010543210": {"boundaries": [-1048576, 779757, 2352621, 23543081, 75053445, 106371164, 148184064, 191012142, 194524771, 243277244, 290045392, 326737360, 388129927, 413930581, 415503445, 423712085, 550593233, 783576307, 1008892390, 1231787313, 1453685442, 1565523968], "denominator": 1048576, "roots": [0, 3, 181, 394, 397, 1492]}, "010213042312015043210": {"boundaries": [-1048576, 777165, 2350029, 17601626, 54389367, 77063238, 106860072, 137929675, 141168410, 176746337, 210758531, 237667275, 281680986, 300717507, 304300142, 306096810, 389329289, 551198542, 707296364, 861517021, 1014965813, 1092616192], "denominator": 1048576, "roots": [0, 3, 130, 285, 292, 1041]}, "010213042312051043210": {"boundaries": [-1048576, 1269842, 3891282, 13497082, 35805516, 50112428, 68698458, 88313394, 90619924, 113138694, 134639365, 151701771, 180323370, 192413696, 192942902, 193467190, 245133773, 345048654, 441707385, 537147452, 632086852, 680525824], "denominator": 1048576, "roots": [0, 5, 83, 183, 185, 648]}, "010213042312501043210": {"boundaries": [-1048576, 1805253, 5475269, 31406885, 93531302, 132206686, 182804188, 235566265, 242107590, 304774978, 364302215, 412425312, 463709881, 496937642, 527440513, 529537665, 613605532, 801297033, 1007326550, 1208762532, 1408343355, 1508900864], "denominator": 1048576, "roots": [0, 7, 222, 502, 506, 1438]}, "010213042315201043210": {"boundaries": [-1048576, 2562163, 7805043, 34395092, 97141762, 137663823, 188163362, 242956983, 254833363, 325229769, 391594178, 408804372, 464412475, 545939259, 588786180, 591931908, 596428104, 671366007, 808127235, 934348313, 1056272709, 1117782016], "denominator": 1048576, "roots": [0, 10, 226, 560, 566, 1065]}, "010213042315201403210": {"boundaries": [-1048576, 1741065, 5411081, 13634657, 31916340, 44497928, 59770677, 76805731, 80967186, 102915653, 123548300, 128603125, 146130280, 171296104, 184834907, 186672375, 187959708, 210049587, 251119803, 289569113, 326617810, 346030080], "denominator": 1048576, "roots": [0, 7, 71, 175, 180, 329]}, "010213042315204103210": {"boundaries": [-1048576, 1016447, 3113599, 10963184, 29186453, 41182561, 55989437, 72197117, 75937388, 96923369, 116691512, 121025981, 137738167, 162379703, 174742530, 176077135, 178019661, 197906120, 234732464, 270091961, 304044497, 321912832], "denominator": 1048576, "roots": [0, 4, 67, 166, 171, 306]}, "010213042315204130210": {"boundaries": [-1048576, 513653, 1562229, 7516940, 21700339, 30697551, 42204264, 54308483, 56666877, 72893052, 87781620, 88812274, 102696113, 119735473, 123949436, 131593885, 144728757, 151240085, 161893319, 180762968, 198176144, 207618048], "denominator": 1048576, "roots": [0, 2, 51, 118, 145, 197]}, "010213042315204132010": {"boundaries": [-1854352183006, -752837285077, -748794452265, -696679513371, -569118232214, -491617581323, -387865864089, -284010787191, -269646823740, -127814156542, -204726204, -91052624, 127389420488, 269324884766, 283881805055, 387072761545, 491041512024, 569528222297, 686179064862, 738763736785, 764558573694, 1876233169238], "coefficients": [1000000000000, 0, -1000000000000, -827083974, 279493978606, 92581736, -14492823393], "denominator": 1099511627776}, "010213042315240103210": {"boundaries": [-1048576, 2036087, 6230391, 22713914, 60929617, 86553682, 117019707, 151492101, 161552500, 207566090, 251142534, 254788671, 292484060, 342143788, 370873508, 388528469, 393771349, 414234920, 463492941, 522268416, 576295131, 603979776], "denominator": 1048576, "roots": [0, 8, 139, 368, 378, 575]}, "010213042315240130210": {"boundaries": [-1048576, 1476920, 4622648, 10539683, 23382699, 32547179, 43297123, 55647030, 59348736, 75986053, 91472733, 92239181, 106469349, 123873114, 130300447, 138951910, 149199561, 154426850, 164851457, 183057292, 199609482, 208666624], "denominator": 1048576, "roots": [0, 6, 51, 127, 148, 198]}, "010213042315240132010": {"boundaries": [-1048576, 258114, 782402, 4724936, 14247245, 20136681, 27915875, 35811699, 37044262, 47800786, 57531580, 57624989, 67195423, 78045356, 79531660, 86880871, 94709989, 101399778, 107726436, 112052018, 118867762, 122683392], "denominator": 1048576, "roots": [0, 1, 34, 76, 103, 116]}, "010213042315240310210": {"boundaries": [-1048576, 745576, 2318440, 5602607, 12350689, 18890772, 23677026, 32809105, 39976259, 52380920, 64324823, 64549350, 76088016, 88717204, 98961944, 108318551, 108842535, 109575888, 116313592, 127108390, 136099630, 141557760], "denominator": 1048576, "roots": [0, 3, 25, 103, 105, 134]}, "010213042315240312010": {"boundaries": [-1048576, 259730, 784018, 7200447, 22362709, 33003573, 44055711, 58600057, 65183664, 85011211, 103445757, 103573972, 121772527, 141728289, 148843228, 163515788, 173442439, 184311656, 194832238, 201903113, 213437449, 219152384], "denominator": 1048576, "roots": [0, 1, 51, 147, 186, 208]}, "010213042315243010210": {"boundaries": [-1048576, 504068, 1552644, 4489198, 10697458, 16642937, 20920437, 29234190, 35901349, 47199731, 58096673, 58283803, 68827103, 80312614, 89842634, 98454830, 98828120, 99352408, 105264965, 114980040, 122961282, 127926272], "denominator": 1048576, "roots": [0, 2, 22, 94, 95, 121]}, "010213042315243012010": {"boundaries": [-1048576, 771389, 2344253, 10850856, 28956138, 50460381, 61715227, 92267010, 123731548, 165446865, 206134062, 206194699, 246755296, 288531250, 320384276, 351659116, 361908501, 382866782, 394775624, 403924446, 418604510, 425721856], "denominator": 1048576, "roots": [0, 3, 59, 336, 377, 405]}, "010213042351240103210": {"boundaries": [-1048576, 508922, 1557498, 5667456, 15239002, 21555140, 29285098, 37719037, 39938184, 51361734, 61900263, 62522550, 72222713, 83654469, 90032471, 96247454, 99917470, 102451673, 110030730, 122368392, 133139414, 139460608], "denominator": 1048576, "roots": [0, 2, 35, 90, 97, 132]}, "010213042351240130210": {"boundaries": [-1048576, 768077, 2340941, 10091689, 28389832, 40235231, 54967233, 70777626, 74616717, 96062617, 115729105, 116804060, 135167833, 156514914, 166550074, 178696720, 188530217, 193858584, 206518630, 228020237, 247469734, 257949696], "denominator": 1048576, "roots": [0, 3, 66, 165, 186, 245]}, "010213042351240132010": {"boundaries": [-1048576, 1002426, 3099578, 8600181, 21120012, 29414555, 39963395, 51087527, 53350357, 68528168, 82256122, 82417420, 95989469, 111120169, 114063192, 124766525, 134667582, 143538829, 152512139, 158354020, 167266916, 171966464], "denominator": 1048576, "roots": [0, 4, 48, 110, 146, 163]}, "010213042351240310210": {"boundaries": [-1048576, 257879, 782167, 4331921, 12390001, 18913795, 24487203, 33490641, 39418729, 51678456, 63314016, 63584609, 74870742, 87109539, 97057070, 106185340, 106709249, 107478661, 113982305, 124395330, 133096417, 138412032], "denominator": 1048576, "roots": [0, 1, 27, 101, 103, 131]}, "010213042351240312010": {"boundaries": [-1857320832658, -748931388080, -730357216195, -682339764949, -575226877408, -498786659205, -413364430152, -309741654741, -271922306053, -130553264582, -577299307, 747010848, 129128069717, 270327399646, 315106711513, 419306786231, 493425106204, 570882931506, 647913881468, 699528267767, 784778962649, 1918632298882], "coefficients": [1000000000000, 0, -1000000000000, -4200382125, 285534510510, -775938036, -19086131865], "denominator": 1099511627776}, "010213042351243010210": {"boundaries": [-1048576, 1450136, 4595864, 9033682, 17693251, 26040066, 32584850, 44144242, 52481108, 68227371, 83221320, 83501675, 98100388, 113847238, 126835122, 138997796, 139722576, 140246864, 148123665, 161205068, 171940666, 178257920], "denominator": 1048576, "roots": [0, 6, 35, 133, 134, 169]}, "010213042351243012010": {"boundaries": [-1805843680314, -701260264130, -690721590660, -661569546137, -602179767810, -529036713095, -490686643949, -386833846104, -280170545869, -138342433555, -118228465, 119836008, 137998701171, 279825205940, 387863707865, 495461189030, 530741545883, 600485257207, 639697209873, 670423928988, 720741638224, 1840966399462], "coefficients": [1000000000000, 0, -1000000000000, -860225094, 318704117865, -138942357, -31816741985], "denominator": 1099511627776}, "010213042513240312010": {"boundaries": [-1048576, 4666358, 16200694, 23271569, 33792151, 44661368, 54588019, 69260579, 76375518, 96331280, 114529835, 114658050, 133092596, 152920143, 159503750, 174048096, 185100234, 195741098, 210903360, 217319789, 217844077, 219152384], "denominator": 1048576, "roots": [0, 22, 61, 157, 207, 208]}, "010213042531240103210": {"boundaries": [-1048576, 1246292, 3867732, 10033231, 23931846, 33235266, 45026763, 57308730, 60045381, 76661258, 91464191, 93084782, 108061834, 123057119, 135629253, 147062912, 147587200, 148197429, 157436864, 172566735, 184823107, 191889408], "denominator": 1048576, "roots": [0, 5, 54, 140, 141, 182]}, "010213042531240130210": {"boundaries": [-1048576, 4028734, 12417342, 36950667, 93285855, 130454577, 177404125, 226506094, 237807467, 304116221, 363412524, 370070252, 430203985, 489855011, 538954385, 585893535, 589812117, 592694006, 627895781, 685390835, 732777997, 757071872], "denominator": 1048576, "roots": [0, 16, 213, 556, 567, 721]}, "010213042531240132010": {"boundaries": [-1048576, 1736731, 5406747, 13337781, 31088487, 42962136, 58241574, 74092437, 77078355, 98668477, 118056562, 118640903, 138096783, 159102564, 163934314, 179571553, 192541384, 204377337, 217621907, 225554235, 236564283, 242221056], "denominator": 1048576, "roots": [0, 7, 70, 159, 209, 230]}, "010213042531240310210": {"boundaries": [-1048576, 765149, 2338013, 8995936, 24499240, 34895433, 47179392, 61006519, 65413982, 83924475, 100874127, 102836354, 120237945, 136786211, 149932018, 163198789, 166259633, 171881580, 178874140, 187816557, 197686096, 203423744], "denominator": 1048576, "roots": [0, 3, 56, 155, 167, 193]}, "010213042531240312010": {"boundaries": [-1048576, 7149030, 21829094, 86617822, 238357106, 338384335, 459799099, 592947370, 630437020, 808717298, 972132577, 988334200, 1156071789, 1318150443, 1404589909, 1532392675, 1605452676, 1695812090, 1798388569, 1846380621, 1864206413, 1873805312], "denominator": 1048576, "roots": [0, 28, 549, 1417, 1752, 1786]}, "010213042531243010210": {"boundaries": [-1048576, 257073, 781361, 3887412, 11234140, 16075897, 21836369, 28267794, 30275332, 38882460, 46751534, 47709773, 55791491, 63440380, 69867885, 76814634, 77855663, 78379951, 81703370, 87210829, 92014978, 95420416], "denominator": 1048576, "roots": [0, 1, 26, 74, 75, 90]}, "010213042531243012010": {"boundaries": [-1048576, 3890938, 13328122, 19446609, 28414874, 39127244, 46936195, 61593287, 72224402, 91983136, 110663943, 111587210, 130606867, 149442334, 164061101, 178817994, 183709642, 193205959, 198764285, 202889156, 209180612, 212860928], "denominator": 1048576, "roots": [0, 18, 50, 171, 190, 202]}, "010213042531420310210": {"boundaries": [-1048576, 517620, 1566196, 11109540, 34281754, 48601214, 67372040, 86153564, 89745705, 114566434, 137215607, 141061205, 164631681, 185713735, 203010809, 220435157, 225901896, 237726322, 244534762, 250155140, 259375769, 264241152], "denominator": 1048576, "roots": [0, 2, 82, 210, 233, 251]}, "010213042531420312010": {"boundaries": [-1048576, 775866, 2348730, 15886465, 48669245, 69059626, 95521390, 122293659, 127776291, 163118556, 195478455, 200950133, 234450978, 264714487, 289315816, 313853743, 322808165, 339823257, 353413219, 360260842, 363406570, 365953024], "denominator": 1048576, "roots": [0, 3, 116, 299, 342, 348]}, "010213042531423010210": {"boundaries": [-1048576, 509783, 1558359, 5915623, 16095683, 22824015, 30994035, 39870171, 42460561, 54145377, 64973355, 66832168, 77856290, 88060811, 96276253, 108155403, 112679217, 113727793, 114696954, 115997250, 117692232, 119537664], "denominator": 1048576, "roots": [0, 2, 37, 107, 109, 113]}, "010213042531423012010": {"boundaries": [-1048576, 512770, 1561346, 7036273, 19932795, 28456202, 38628352, 49898391, 53436837, 68288014, 82080495, 84360697, 98396018, 111436589, 121890771, 136716559, 142596396, 144750311, 146333114, 147374012, 148422588, 149946368], "denominator": 1048576, "roots": [0, 2, 46, 135, 140, 142]}, "010213201043210543210": {"boundaries": [-1048576, 749780, 2322644, 6009203, 13982645, 19402938, 25811848, 32208143, 37084764, 44949084, 51793398, 74354982, 112065248, 149452476, 186826507, 226230272, 342733321, 533137505, 721975331, 910256460, 1098270593, 1193279488], "denominator": 1048576, "roots": [0, 3, 31, 46, 196, 1137]}, "010213201043215043210": {"boundaries": [-1048576, 250576, 774864, 2075332, 4911939, 6810456, 9036209, 11353816, 13051063, 15672503, 18290065, 26956200, 41294703, 55732314, 63561303, 70866261, 93033753, 129938984, 172600687, 214855170, 256893345, 278921216], "denominator": 1048576, "roots": [0, 1, 11, 16, 74, 265]}, "010213201043251043210": {"boundaries": [-1048576, 510924, 1559500, 6094212, 16451357, 23113023, 31152813, 39368454, 45615334, 55576806, 60466788, 82995999, 126941055, 152558959, 175130915, 217161336, 245542640, 295454351, 383081209, 468556779, 552720528, 595591168], "denominator": 1048576, "roots": [0, 2, 38, 57, 229, 567]}, "010213201043251403210": {"boundaries": [-1048576, 976822, 3073974, 6452759, 13439306, 18379899, 24249672, 30157823, 34679648, 42019680, 47252842, 67376472, 103814078, 122924667, 141942856, 179013001, 198463466, 232986313, 300030860, 365852208, 430403949, 463470592], "denominator": 1048576, "roots": [0, 4, 29, 43, 190, 441]}, "010213201043521403210": {"boundaries": [-1048576, 765497, 2338361, 8822880, 23538416, 33098009, 44555948, 56057890, 64851651, 79007427, 89670423, 130548916, 196155121, 234029786, 282024239, 339219261, 380266386, 440123353, 533292839, 644669120, 752301938, 806354944], "denominator": 1048576, "roots": [0, 3, 54, 81, 385, 768]}, "010213201043524103210": {"boundaries": [-1048576, 514528, 1563104, 7732774, 21952911, 31038291, 41856199, 52825309, 61087256, 74194456, 86500735, 130979026, 190405117, 231117935, 290544026, 334401663, 384901290, 434155714, 484664996, 577894186, 664224073, 706740224], "denominator": 1048576, "roots": [0, 2, 51, 76, 412, 673]}, "010213201043524130210": {"boundaries": [-1048576, 256900, 781188, 3666042, 10320411, 14566543, 19675587, 24870612, 28814765, 35106221, 39344782, 57213511, 80521144, 98371911, 121679544, 141497373, 161614851, 184196440, 202082153, 225900012, 254504578, 268435456], "denominator": 1048576, "roots": [0, 1, 24, 36, 185, 255]}, "010213201043524132010": {"boundaries": [-1048576, 256939, 781227, 3679243, 10349386, 14623287, 19743460, 24897515, 28821971, 35113427, 40417081, 60916145, 84724343, 104864592, 128672791, 152156357, 172247695, 195670856, 225958071, 239604546, 240653122, 242221056], "denominator": 1048576, "roots": [0, 1, 24, 36, 228, 230]}, "010213201403210543210": {"boundaries": [-1048576, 511192, 1559768, 6190994, 16799224, 23565563, 31716738, 40255214, 46636835, 55705214, 59924315, 78942896, 115424767, 151988911, 188383072, 212336640, 297640100, 455300959, 611079403, 766170221, 920925756, 999292928], "denominator": 1048576, "roots": [0, 2, 39, 58, 197, 952]}, "010213201403215043210": {"boundaries": [-1048576, 507173, 1555749, 5110098, 13128712, 18361857, 24798107, 31232080, 36319887, 42493586, 46019587, 59793775, 84553824, 110814266, 133851806, 146888021, 196900519, 292700653, 389990407, 486688695, 583092982, 632291328], "denominator": 1048576, "roots": [0, 2, 30, 46, 143, 602]}, "010213201403251043210": {"boundaries": [-1048576, 769880, 2342744, 10600303, 29664843, 41826176, 56675280, 71662379, 83292700, 100438590, 108372002, 145496080, 218130101, 262338896, 300184597, 369477994, 419935538, 508316797, 658749620, 805639427, 950399897, 1023410176], "denominator": 1048576, "roots": [0, 3, 69, 105, 389, 975]}, "010213201403251403210": {"boundaries": [-1048576, 470393, 1518969, 2659107, 4839263, 6490138, 8469342, 10450815, 12012699, 14358337, 15452837, 20509785, 30399853, 35580179, 40805653, 51042927, 56374618, 65882055, 84300816, 102410466, 120167577, 130023424], "denominator": 1048576, "roots": [0, 2, 10, 15, 54, 123]}, "010213201403521403210": {"boundaries": [-1048576, 257451, 781739, 4019337, 11544166, 16311016, 22124178, 28018055, 32565022, 39630450, 42717012, 58283117, 84672279, 100850014, 122866453, 144450146, 162104833, 186161799, 219823214, 264025139, 306385484, 328204288], "denominator": 1048576, "roots": [0, 1, 27, 41, 167, 312]}, "010213201403524103210": {"boundaries": [-1048576, 507516, 1556092, 5208258, 13501062, 18882637, 25594286, 32305956, 37670177, 43732903, 47481477, 63167765, 84226666, 100542363, 124451435, 141789078, 161832816, 181308512, 201499528, 238570751, 272905687, 290455552], "denominator": 1048576, "roots": [0, 2, 31, 48, 172, 276]}, "010213201403524130210": {"boundaries": [-1048576, 510849, 1559425, 6088312, 16455328, 23135304, 31319055, 39522286, 45932989, 55930315, 60328974, 83222656, 113893504, 139023475, 170182757, 198613396, 225079553, 259738462, 282768677, 302821915, 335150326, 349175808], "denominator": 1048576, "roots": [0, 2, 38, 58, 269, 332]}, "010213201403524132010": {"boundaries": [-1048576, 513908, 1562484, 7428028, 21021157, 29676189, 40301216, 50956843, 59291247, 72021189, 77741653, 107387835, 145486097, 178378593, 217378401, 255529752, 288268946, 326233391, 375779680, 397937626, 398986202, 400556032], "denominator": 1048576, "roots": [0, 2, 49, 75, 379, 381]}, "010213204103210543210": {"boundaries": [-1048576, 517528, 1566104, 10678858, 32322773, 45683105, 62822295, 80201857, 88215847, 102024980, 118666732, 139425950, 174203354, 221720106, 267683053, 294125568, 398847704, 598714148, 795628611, 991508730, 1186897154, 1285554176], "denominator": 1048576, "roots": [0, 2, 77, 123, 277, 1225]}, "010213204103215043210": {"boundaries": [-1048576, 774836, 2347700, 14234910, 42236828, 59671602, 81475129, 103807108, 119930148, 136534690, 150297982, 190448779, 257760174, 335903123, 377731014, 416372053, 539274630, 745237318, 980930127, 1214308888, 1446498697, 1563426816], "denominator": 1048576, "roots": [0, 3, 100, 155, 431, 1490]}, "010213204103251043210": {"boundaries": [-1048576, 252699, 776987, 2407689, 6100071, 8493382, 11532948, 14596267, 16467253, 18883237, 21290352, 26234171, 34679141, 41824639, 47036169, 55599540, 64972149, 81122897, 104821842, 128072834, 151075085, 163577856], "denominator": 1048576, "roots": [0, 1, 14, 22, 58, 155]}, "010213204103251403210": {"boundaries": [-1048576, 233840110544, 703790377936, 11536046887183, 37485147507123, 53533825155139, 73818947342681, 93642186115513, 109738106648274, 125834027324368, 137723590630654, 179307819553831, 250339164229576, 291675843236085, 333180811643130, 416335559681918, 458453019341784, 535475017688121, 686459683332900, 833189508822140, 977149413520785, 1048576001048576], "denominator": 1048576, "roots": [0, 896359, 89527155, 142459215, 437437877, 1000000000]}, "010213204103521043210": {"boundaries": [-1048576, 760323, 2333187, 7662536, 19849188, 27637230, 37564139, 47803673, 53352768, 61171088, 69684304, 85056328, 111532872, 128798368, 146328736, 180846080, 198305471, 230705572, 294042467, 355467277, 415737743, 446693376], "denominator": 1048576, "roots": [0, 3, 46, 72, 189, 425]}, "010213204103521403210": {"boundaries": [-1048576, 252733, 777021, 2412910, 6113368, 8522387, 11576201, 14618591, 16830251, 19255534, 21299651, 27384176, 35161114, 41617944, 51366912, 58192572, 65308202, 73962213, 83557588, 99024583, 113546456, 121634816], "denominator": 1048576, "roots": [0, 1, 14, 22, 69, 115]}, "010213204103524103210": {"boundaries": [-1048576, 510104, 1558680, 5901410, 15914212, 22301124, 30393875, 38552784, 44362106, 50716780, 56162033, 72262494, 92272819, 109499975, 134955553, 153084240, 173678624, 194632543, 216751759, 256148910, 292749949, 311427072], "denominator": 1048576, "roots": [0, 2, 37, 58, 184, 296]}, "010213204103524130210": {"boundaries": [-1048576, 772968, 2345832, 12641569, 36859311, 52020306, 71275645, 90659001, 104625239, 119759157, 132574429, 172259156, 214726484, 258483584, 313766184, 362279052, 408924619, 466308327, 506961060, 548337389, 608131656, 634388480], "denominator": 1048576, "roots": [0, 3, 87, 137, 477, 604]}, "010213204103524132010": {"boundaries": [-1048576, 255931, 780219, 3257082, 9001263, 12652291, 17277549, 21903775, 25468212, 29106259, 31949598, 42048816, 52447195, 63522909, 76764626, 89442614, 100469527, 113318496, 127934558, 135410479, 139604783, 142606336], "denominator": 1048576, "roots": [0, 1, 21, 33, 127, 135]}, "010213204130210543210": {"boundaries": [-1048576, 752847, 2325711, 6467426, 15760942, 21799533, 29692704, 37633918, 39595920, 46399955, 56538384, 61792972, 70236509, 86166026, 100864172, 169345023, 325308527, 514202113, 702652755, 890972470, 1079234932, 1174405120], "denominator": 1048576, "roots": [0, 3, 36, 59, 103, 1119]}, "010213204130215043210": {"boundaries": [-1048576, 501500, 1550076, 4288474, 10467804, 14466126, 19802325, 25147017, 26274479, 31007298, 38281385, 41937174, 48157220, 60040053, 65884496, 71303168, 90641744, 123255278, 160017429, 196382100, 232556060, 251658240], "denominator": 1048576, "roots": [0, 2, 24, 40, 73, 239]}, "010213204130251043210": {"boundaries": [-2205816784122, -1102908392063, -1095945373798, -1063442705771, -987094580789, -939555450099, -875601032916, -811437116251, -799060868348, -742102802204, -654401751654, -610221906666, -534700888004, -426216712495, -357134603910, -256191391684, -93330053536, 189394444966, 557456515625, 919472630652, 1278476966293, 2556953932587], "coefficients": [1000000000000, 2138345864662, -32317636196, -3246096472455, -2935364727608, -953439905944, -93517176064], "denominator": 1099511627776}, "010213204130521043210": {"boundaries": [-1048576, 69608022741, 208965870293, 15790524745009, 54062120206924, 76891514699547, 107795382342823, 138699250061989, 144496872583474, 172179635387275, 215506727430596, 236948679106410, 274872649296554, 312796619436394, 348128519648428, 417555509620204, 463474671641635, 549784988156598, 696225341467302, 838629290625330, 978862369373472, 1048576001048576], "denominator": 1048576, "roots": [0, 265804, 132340296, 226038253, 430793960, 1000000000]}, "010213204130521403210": {"boundaries": [-1048576, 47545872118, 142699949814, 16683154005502, 57361685081103, 81594916284149, 114472272099622, 147349627887681, 153343784887295, 182882750166509, 229315935185049, 252204311860907, 287278433391957, 328250338582652, 372504373443533, 448066350446417, 485367168304811, 559265256673391, 703831042546780, 843570343098108, 980585199987471, 1048576001048576], "denominator": 1048576, "roots": [0, 181492, 140568899, 240566118, 462927546, 1000000000]}, "010213204132010543210": {"boundaries": [-1048576, 4513946500, 13547953028, 1515140151461, 5192452345076, 7377206270286, 10347352319421, 13317498413246, 13417872733617, 16292991442175, 19395753445929, 22050369995482, 24385996447743, 26128156200751, 29035886808879, 108145699105450, 272371273845326, 444906212145097, 617395165841772, 789871195234380, 962341681164036, 1048576001048576], "denominator": 1048576, "roots": [0, 17231, 12704861, 23260603, 28806659, 1000000000]}, "010213402315201043210": {"boundaries": [-1048576, 42651081301, 127984720469, 26842759964976, 93151260806831, 132830320002925, 185931023505287, 239031726978457, 245924807255921, 314585222783780, 379668733404294, 393846541986004, 446404098447648, 529157004122400, 570299304846814, 570384623281630, 570469925440103, 637748437494981, 764820071757980, 881126387500983, 993086465012089, 1048576001048576], "denominator": 1048576, "roots": [0, 162761, 227999094, 543839109, 544001841, 1000000000]}, "010213402315201403210": {"boundaries": [-1048576, 42779440321, 128369980609, 26848894935872, 93171623365028, 132859417256855, 185971280346819, 239083143479696, 245979540857690, 314657828835173, 379758640310647, 393922672967020, 446495378440625, 529252075504049, 570409581770255, 570537984701567, 570623543295599, 637856659723969, 764874646474357, 881161466292497, 993098318295390, 1048576001048576], "denominator": 1048576, "roots": [0, 163251, 228048251, 543903311, 544229815, 1000000000]}, "010213402315204103210": {"boundaries": [-1048576, 259657, 783945, 7170587, 22774865, 32259855, 44929682, 57634233, 59333094, 75827850, 91454268, 94270787, 107038212, 125999961, 134604700, 136498560, 139781604, 153758339, 179533266, 205774759, 230855768, 244318208], "denominator": 1048576, "roots": [0, 1, 55, 128, 135, 232]}, "010213402315204130210": {"boundaries": [-1048576, 46382883867, 139180811291, 31106489577983, 108038096129604, 154095191729936, 215675184196272, 277255176593381, 285826644099042, 368312932057022, 444541283306411, 449623541615566, 518299191816702, 605867738083838, 627622127067162, 663589424560402, 730205292564048, 760946628621656, 815104387390495, 915474338494200, 1005154456836824, 1048576001048576], "denominator": 1048576, "roots": [0, 176998, 264455375, 598502869, 725739490, 1000000000]}, "010213402315204132010": {"boundaries": [-1048576, 10247021219, 30742487715, 34161973915179, 119027349905187, 169781989980461, 237762411749392, 305742833457114, 315111251333551, 407655725571905, 491321475505528, 492258553931067, 574300645807847, 667782198296977, 679689537950416, 741827543010218, 810734796137232, 869870774812192, 922237505410025, 960140110810703, 1023304234520143, 1048576001048576], "denominator": 1048576, "roots": [0, 39092, 291588860, 648192683, 879523995, 1000000000]}, "010213402315240103210": {"boundaries": [-1048576, 523077, 1571653, 54075005, 184052817, 262195904, 366137069, 470372865, 485864196, 623916131, 755203708, 766399091, 874956724, 1024641800, 1094801577, 1140951826, 1179749138, 1248592309, 1394152233, 1574300373, 1741216096, 1824522240], "denominator": 1048576, "roots": [0, 2, 449, 1069, 1143, 1739]}, "010213402315240130210": {"boundaries": [-1048576, 260435, 784723, 10092279, 32974217, 46813398, 65330179, 83866046, 86441363, 111565306, 134419904, 134898692, 156853673, 182476436, 186491798, 202090082, 220929975, 234846548, 249492256, 264751316, 284743092, 294649856], "denominator": 1048576, "roots": [0, 1, 80, 178, 234, 280]}, "010213402315240132010": {"boundaries": [-1048576, 20932903801, 62804640633, 34278047628642, 119341027224101, 170230635523393, 238352320439804, 306474005521790, 315961869362616, 408719446461792, 492780441679646, 493571723415414, 575529132726012, 669098924585341, 682043882904193, 744589281285294, 812169672109192, 870760085593539, 923024796534249, 960691807349663, 1023456942648223, 1048576001048576], "denominator": 1048576, "roots": [0, 79864, 292296351, 651698614, 880285005, 1000000000]}, "010213402351240103210": {"boundaries": [-1048576, 1815497, 5485513, 45435337, 142901463, 202484359, 281435519, 360442373, 373285619, 480055569, 575920328, 583679497, 675105322, 777724443, 833186639, 891788892, 931634780, 953441896, 1018176906, 1130299364, 1227569346, 1276116992], "denominator": 1048576, "roots": [0, 7, 344, 831, 907, 1216]}, "010213402351240130210": {"boundaries": [-1048576, 516650, 1565226, 9897644, 30083593, 42510467, 58974141, 75446936, 78136443, 100484866, 120302897, 121862900, 141389576, 162445691, 172890813, 186272496, 195339076, 200955987, 213565635, 233379158, 252073106, 262144000], "denominator": 1048576, "roots": [0, 2, 72, 172, 194, 249]}, "010213402351240132010": {"boundaries": [-1048576, 71932306087, 215866139303, 34851568608626, 120906280366714, 172469223567308, 241304418417348, 310139613403136, 320205789038264, 414043434513137, 497958769290297, 500130948123588, 583850513111451, 675731777107414, 693960490297344, 758692965654321, 819561392771124, 875350892869376, 927109606016510, 963552011773273, 1024249242477913, 1048576001048576], "denominator": 1048576, "roots": [0, 274532, 295840784, 669409998, 884229220, 1000000000]}, "010213402531240103210": {"boundaries": [-1048576, 512999, 1561575, 7201621, 20691452, 29107922, 40220661, 51341257, 53244797, 68274386, 81541063, 82944863, 96282898, 109947653, 119751392, 129245723, 131867163, 133352802, 141779904, 156152689, 168172819, 175112192], "denominator": 1048576, "roots": [0, 2, 49, 122, 127, 166]}, "010213402531240130210": {"boundaries": [-1048576, 1815329, 5485345, 45109354, 141768370, 200958132, 279175207, 357328315, 370803205, 475660805, 569261964, 580308209, 675365973, 769413429, 829659716, 903416086, 927158045, 948585991, 1004336798, 1079297722, 1153421339, 1190133760], "denominator": 1048576, "roots": [0, 7, 341, 841, 923, 1134]}, "010213402531240132010": {"boundaries": [-1048576, 260068, 784356, 8452387, 27264970, 38676787, 53832985, 69096076, 71450340, 91897572, 110309920, 111354364, 129921403, 149434130, 154774899, 169674129, 181057764, 192149932, 203834969, 211289094, 222823430, 228589568], "denominator": 1048576, "roots": [0, 1, 66, 151, 195, 217]}, "010213402531240310210": {"boundaries": [-1048576, 260894, 785182, 13520728, 44925404, 63966732, 89041226, 114150849, 118704541, 151734685, 181741311, 186585308, 217688913, 246018995, 270152254, 293731703, 297848088, 306106272, 318678421, 336248437, 354162911, 363855872], "denominator": 1048576, "roots": [0, 1, 109, 280, 296, 346]}, "010213402531240312010": {"boundaries": [-1048576, 783352, 2356216, 48875054, 163773724, 233287189, 324911632, 416762601, 433153830, 553565307, 663696603, 680661367, 795285472, 899302832, 966483905, 1052223826, 1093590446, 1153070700, 1211843089, 1240865144, 1255545208, 1263534080], "denominator": 1048576, "roots": [0, 3, 398, 985, 1176, 1204]}, "010213402531243010210": {"boundaries": [-1048576, 523082, 1571658, 54393527, 185217881, 264219636, 368140963, 472248144, 491430061, 627657559, 751979727, 773722608, 903394917, 1018539165, 1115967629, 1233447561, 1256446910, 1261165502, 1305200812, 1380621962, 1446958558, 1480589312], "denominator": 1048576, "roots": [0, 2, 451, 1196, 1205, 1411]}, "010213402531420310210": {"boundaries": [-1048576, 1556921, 4702649, 40648833, 128433482, 182212375, 253043563, 323766555, 336723982, 429610339, 514493559, 529045794, 617464719, 696368870, 759913815, 825355918, 846720288, 891682449, 917747566, 938590980, 973474710, 988807168], "denominator": 1048576, "roots": [0, 6, 309, 785, 875, 942]}, "010213402531420312010": {"boundaries": [-1048576, 780523, 2353387, 26601404, 86101511, 122370917, 170138441, 217892399, 226616129, 289181164, 346480608, 356257640, 415787352, 469234384, 510092202, 553940400, 571397170, 601741955, 627276801, 640372073, 647712105, 652214272], "denominator": 1048576, "roots": [0, 3, 208, 525, 607, 621]}, "010213402531423010210": {"boundaries": [-1048576, 520522, 1569098, 18484427, 60017607, 85344178, 118593817, 151853155, 158213935, 201292933, 241071147, 249324585, 289724314, 326596179, 356795518, 403333234, 421782584, 422306872, 423837005, 426577446, 429510872, 432013312], "denominator": 1048576, "roots": [0, 2, 145, 402, 403, 411]}, "010213402531423012010": {"boundaries": [-1048576, 1823793, 5493809, 75071142, 246251303, 350397940, 487067260, 623995144, 650176201, 827123401, 990660423, 1024646863, 1190735487, 1342300126, 1466457131, 1652888388, 1728843957, 1741054559, 1751273897, 1757250320, 1760920336, 1763704832], "denominator": 1048576, "roots": [0, 7, 596, 1643, 1674, 1681]}, "010231021043210543210": {"boundaries": [-1048576, 1716742, 5911046, 8536423, 12339860, 16108914, 20169797, 24273540, 27671632, 33282507, 35852204, 46685550, 67577448, 88010831, 108337064, 136314880, 213184595, 330668388, 447360126, 563780524, 680073279, 739246080], "denominator": 1048576, "roots": [0, 8, 23, 34, 113, 704]}, "010231021043215043210": {"boundaries": [-1048576, 1083115, 3704555, 5413852, 7972374, 10419990, 13104347, 15783517, 17941773, 21556912, 23786761, 32337810, 47939424, 63517744, 72451246, 80303445, 104838561, 146419933, 193681792, 240512798, 287117530, 311427072], "denominator": 1048576, "roots": [0, 5, 15, 22, 83, 296]}, "010231021043251043210": {"boundaries": [-1048576, 3699667, 12612563, 18542721, 27562383, 36031385, 45361802, 54664078, 62063758, 74508544, 84344057, 119841359, 182410671, 216818436, 249442096, 312706181, 348018779, 410980855, 530882524, 647507890, 762071409, 819986432], "denominator": 1048576, "roots": [0, 17, 52, 76, 330, 781]}, "010231021043251403210": {"boundaries": [-1048576, 1072038, 3693478, 5309599, 7612907, 9897094, 12312378, 14707331, 16563492, 19681952, 25793752, 42665300, 67380428, 80917583, 94035238, 119621710, 133065511, 156985910, 203900612, 249590244, 294425943, 317718528], "denominator": 1048576, "roots": [0, 5, 14, 20, 127, 302]}, "010231021043521403210": {"boundaries": [-1048576, 1713286, 5907590, 8521609, 12291544, 16066103, 20160488, 24259964, 27655269, 33279720, 36064832, 48626647, 71456832, 83967869, 98757626, 119758395, 133105428, 154061850, 189705451, 229067687, 267348694, 287309824], "denominator": 1048576, "roots": [0, 8, 23, 34, 132, 273]}, "010231021043524103210": {"boundaries": [-1048576, 651250, 2224114, 3254520, 4801423, 6266005, 7864830, 9448369, 10682353, 12768320, 15378255, 23735242, 34396624, 41562332, 52223714, 59926557, 68314306, 77652205, 87524881, 104473819, 120291254, 128974848], "denominator": 1048576, "roots": [0, 3, 9, 13, 73, 122]}, "010231021043524130210": {"boundaries": [-1048576, 2347571, 8114739, 11659332, 16757774, 21868183, 27255501, 32954243, 37928005, 45868226, 49415626, 66934905, 91269124, 110254438, 134588657, 155783801, 176639775, 201253254, 219648380, 241317067, 269656910, 283115520], "denominator": 1048576, "roots": [0, 11, 31, 47, 204, 269]}, "010231021043524132010": {"boundaries": [-1048576, 1715541, 5909845, 8533368, 12338492, 16111413, 20170609, 24283483, 27686925, 33287857, 37153239, 52944200, 72151921, 88151689, 107359410, 125837518, 142083951, 161949548, 180759201, 192090593, 203624929, 209715200], "denominator": 1048576, "roots": [0, 8, 23, 34, 177, 199]}, "010231021403210543210": {"boundaries": [-1048576, 431877, 1480453, 2159315, 3169993, 4152674, 5239148, 6332747, 7255611, 8373054, 9023054, 11457809, 15797148, 20406115, 24979672, 27612501, 37638577, 56802132, 75712931, 94531356, 113304689, 123731968], "denominator": 1048576, "roots": [0, 2, 6, 9, 26, 117]}, "010231021403215043210": {"boundaries": [-1048576, 1726329, 5920633, 8631475, 12659238, 16591414, 20952258, 25322844, 29011931, 33408093, 36010462, 45836362, 63341556, 82097257, 95175530, 104508074, 136829814, 194969016, 257464114, 319478475, 381248986, 413138944], "denominator": 1048576, "roots": [0, 8, 24, 36, 105, 393]}, "010231021403251043210": {"boundaries": [-1048576, 3001426, 10341458, 14966775, 21703853, 28446160, 35864858, 43356446, 49818964, 56896401, 61443931, 78459996, 108491509, 131306478, 147945712, 175121306, 204544847, 254876221, 329327763, 402391826, 474668396, 511705088], "denominator": 1048576, "roots": [0, 14, 41, 62, 183, 487]}, "010231021403251403210": {"boundaries": [-1048576, 1077042, 3698482, 5382414, 7854858, 10308262, 13078697, 15731861, 17874183, 20954445, 22482140, 29321750, 42437700, 49466584, 56472577, 70341071, 77482104, 90364908, 115553988, 140113544, 164207535, 177209344], "denominator": 1048576, "roots": [0, 5, 15, 22, 74, 168]}, "010231021403521403210": {"boundaries": [-1048576, 862422, 2959574, 4312827, 6321996, 8289773, 10474908, 12662213, 14508043, 16888022, 18187921, 23750322, 32750600, 38427094, 45870684, 54005236, 60105753, 68874492, 82066703, 98296872, 113940502, 122683392], "denominator": 1048576, "roots": [0, 4, 12, 18, 61, 116]}, "010231021403524103210": {"boundaries": [-1048576, 429715, 1478291, 2148610, 3131092, 4116240, 5230910, 6316777, 7234885, 8194325, 8849081, 11430516, 14751007, 17411501, 21320095, 24141453, 27398129, 30578617, 33887092, 39935728, 45540149, 49283072], "denominator": 1048576, "roots": [0, 2, 6, 9, 29, 46]}, "010231021403524130210": {"boundaries": [-1048576, 1076457, 3697897, 5385892, 7896552, 10363997, 13096217, 15896603, 18359753, 20807563, 22538717, 29158117, 37284581, 44161907, 53866901, 61232821, 69666408, 77645269, 85288397, 98913674, 112191420, 119537664], "denominator": 1048576, "roots": [0, 5, 15, 23, 75, 113]}, "010231021403524132010": {"boundaries": [-1048576, 5137065, 17719977, 25621948, 37167213, 48717389, 61289372, 74403887, 86140933, 98005797, 106191695, 138583560, 173361331, 208485669, 250317953, 290778793, 325659626, 365889930, 416928323, 440447638, 444641942, 447741952], "denominator": 1048576, "roots": [0, 24, 70, 108, 418, 426]}, "010231024103210543210": {"boundaries": [-1048576, 872524, 2969676, 4413484, 6663197, 8796988, 11265868, 13809170, 14739113, 16973876, 20238237, 22466644, 26103901, 32249047, 38048974, 41768277, 56217449, 83056078, 109486792, 135779763, 162008741, 176160768], "denominator": 1048576, "roots": [0, 4, 13, 21, 39, 167]}, "010231024103215043210": {"boundaries": [-1048576, 214306, 738594, 1072964, 1567593, 2064583, 2618530, 3215951, 3427244, 3961090, 4798373, 5266721, 6029709, 7450272, 8172767, 8825514, 11148280, 15086257, 19508068, 23883361, 28236214, 31457280], "denominator": 1048576, "roots": [0, 1, 3, 5, 9, 29]}, "010231024103251043210": {"boundaries": [-1048576, 1510773, 5180789, 7604109, 11254660, 14882758, 19096527, 23393923, 24647824, 28521028, 34607159, 37984297, 43701314, 51155310, 56248908, 64287991, 74942622, 93600893, 119131914, 144199521, 169030710, 182452224], "denominator": 1048576, "roots": [0, 7, 22, 36, 66, 173]}, "010231024103251403210": {"boundaries": [-1048576, 5826624067031, 19319324120535, 30564831068811, 50195718925030, 66455719567750, 85891725785387, 105327731922501, 121189682812765, 137051633875556, 148800541899083, 189965206631147, 260160646287332, 300940329147640, 341921726475287, 424074617907967, 465663199362791, 541740839331001, 690896552144624, 835827631936976, 978024047643545, 1048576001048576], "denominator": 1048576, "roots": [0, 25735283, 100249470, 152913004, 444289916, 1000000000]}, "010231024103521043210": {"boundaries": [-1048576, 1119445, 3740885, 5823319, 9350776, 12450848, 16263422, 20075611, 21043435, 24472111, 29795744, 32849388, 38004886, 43014651, 47930404, 57257172, 62820550, 73367480, 92191385, 110465203, 128435468, 138412032], "denominator": 1048576, "roots": [0, 5, 19, 31, 59, 131]}, "010231024103521403210": {"boundaries": [-1048576, 1293051, 4438779, 6513076, 9619239, 12753404, 16462984, 20146360, 21045985, 24407944, 29799775, 32774189, 36007298, 41116305, 48183122, 54663832, 59568257, 67142239, 78446604, 92297565, 105634735, 113246208], "denominator": 1048576, "roots": [0, 6, 19, 31, 60, 107]}, "010231024103524103210": {"boundaries": [-1048576, 2843844, 9659588, 14474521, 22091525, 29326552, 37962477, 46774861, 48976178, 57013813, 70016848, 77184408, 82689432, 95349238, 113857298, 126419825, 141204053, 155060348, 170166045, 197451081, 222715559, 235929600], "denominator": 1048576, "roots": [0, 13, 44, 73, 147, 224]}, "010231024103524130210": {"boundaries": [-1048576, 3253015, 11117335, 16461810, 24669511, 32746494, 42364585, 52058147, 54349998, 63239216, 77724581, 85849675, 90043979, 104843730, 123523399, 139081950, 154271177, 172280927, 185249304, 197881672, 216580400, 225443840], "denominator": 1048576, "roots": [0, 15, 49, 81, 175, 214]}, "010231024103524132010": {"boundaries": [-1048576, 3052499, 10392531, 15510964, 23514792, 31249894, 40547570, 49910846, 51960401, 60583008, 74786381, 82390092, 85535820, 99905723, 117254824, 132747066, 146638861, 162136081, 179129681, 188267422, 195083166, 199229440], "denominator": 1048576, "roots": [0, 14, 47, 78, 176, 189]}, "010231024130210543210": {"boundaries": [-1048576, 2596716, 8888172, 13087062, 19487751, 25758973, 32989772, 40644890, 42257513, 49407058, 59121557, 65328786, 73165280, 84924926, 97742877, 106605226, 142566576, 208025794, 272358678, 336328917, 400136827, 433061888], "denominator": 1048576, "roots": [0, 12, 38, 65, 99, 412]}, "010231024130215043210": {"boundaries": [-1048576, 2619093, 8910549, 13293560, 20145329, 26720896, 34549190, 42561170, 43848432, 51411838, 61600427, 68098954, 76309063, 88354645, 99164771, 105469269, 134678092, 189488648, 245433406, 300912227, 356180448, 384827392], "denominator": 1048576, "roots": [0, 12, 40, 68, 103, 366]}, "010231024130251043210": {"boundaries": [-1048576, 653474, 2226338, 3315687, 5006496, 6651226, 8630433, 10623694, 10886235, 12787377, 15370594, 17001533, 19101974, 21461270, 23272495, 25631791, 30670450, 39503227, 50240316, 60813723, 71310695, 77594624], "denominator": 1048576, "roots": [0, 3, 10, 17, 26, 73]}, "010231024130521043210": {"boundaries": [-1048576, 1565443, 5235459, 8156013, 13080465, 17490277, 23051585, 28545187, 29020539, 34297912, 41578105, 46028569, 50943317, 54821083, 61342577, 71620587, 77294034, 88993428, 110406273, 131088601, 151395098, 162529280], "denominator": 1048576, "roots": [0, 7, 27, 46, 73, 154]}, "010231024130521403210": {"boundaries": [-1048576, 865732, 2962884, 4377148, 6533483, 8678674, 11240930, 13833584, 14245602, 16697051, 20370404, 22435451, 24204629, 26771803, 31166984, 35178300, 38035768, 42779221, 50138104, 58807609, 67177366, 72351744], "denominator": 1048576, "roots": [0, 4, 13, 22, 38, 68]}, "010231024130524103210": {"boundaries": [-1048576, 3473329, 11861937, 17605583, 26438441, 35170025, 45735823, 56253263, 57801283, 67740831, 83075771, 91331856, 96294229, 108077468, 128374781, 141600451, 156605197, 171940757, 189408645, 219067551, 246688432, 261095424], "denominator": 1048576, "roots": [0, 16, 53, 89, 162, 248]}, "010231024130524130210": {"boundaries": [-1048576, 1944466, 6663058, 9822127, 14624437, 19417121, 25100571, 30911632, 32022788, 37464432, 46292486, 50833674, 52516181, 60303188, 70813749, 79424349, 87901462, 97718255, 104920854, 112069360, 122491865, 127926272], "denominator": 1048576, "roots": [0, 9, 29, 49, 99, 121]}, "010231024130524132010": {"boundaries": [-1048576, 3036423, 10376455, 15380668, 23088815, 30682088, 39751157, 49018252, 50670234, 59381807, 73437823, 80719709, 82837504, 95187309, 111361119, 125607382, 138446228, 152541944, 168093768, 176449276, 182740732, 186646528], "denominator": 1048576, "roots": [0, 14, 46, 78, 165, 177]}, "010231024132010543210": {"boundaries": [-1048576, 859006, 2956158, 4304638, 6341604, 8337251, 10494589, 13097452, 13650479, 16204642, 19093897, 21658782, 23983668, 25664510, 28285950, 36175871, 57642940, 86766700, 115664272, 144495559, 173298406, 188743680], "denominator": 1048576, "roots": [0, 4, 12, 23, 28, 179]}, "010231024132015043210": {"boundaries": [-2242144825194, -1121072412598, -1068596315640, -1034354266545, -980786978830, -930451210400, -878441269395, -807430375020, -788317553742, -718365418917, -637277774924, -562836721051, -497620323892, -448013912067, -398079594467, -365211774086, -168973415335, 182926008546, 552406150872, 917562221965, 1280849721063, 2561699442128], "coefficients": [1000000000000, 2160000000000, 32741617357, -3236615586911, -3065483234714, -1090153239266, -134514607761], "denominator": 1099511627776}, "010231024132051043210": {"boundaries": [-1048576, 9287329851625, 32330103597289, 46203707581151, 66624902086476, 87046096399665, 107207954550980, 135794307285121, 144455121747686, 172535667807309, 205434710037918, 236131673444898, 262010140709483, 282249026950485, 302487913152899, 316391545596973, 395171621350469, 534988090740770, 683369079718757, 829966962740847, 975790861446887, 1048576001048576], "denominator": 1048576, "roots": [0, 43950603, 121356633, 249985028, 314881342, 1000000000]}, "010231024135021043210": {"boundaries": [-1048576, 12996377895122, 45182835024082, 64782053443558, 93809493050990, 122836932768009, 152078156837506, 192532754851135, 204564407382896, 243987306628822, 294390062193122, 334370463768892, 363371008884736, 376640775245003, 425171088989075, 490486345010888, 520541053645263, 590814475358731, 726839186843209, 857364147235659, 985152339354941, 1048576001048576], "denominator": 1048576, "roots": [0, 61390795, 172529451, 346927784, 496036448, 1000000000]}, "010231024135021403210": {"boundaries": [-1048576, 3063142, 10403174, 15600634, 23983006, 31766089, 40685221, 51019647, 53009261, 63000547, 76769628, 85488998, 90701824, 97983173, 115620908, 126797177, 136946706, 152543989, 172489910, 200063062, 226254486, 240123904], "denominator": 1048576, "roots": [0, 14, 47, 87, 140, 228]}, "010231024135024103210": {"boundaries": [-1048576, 7215899, 24517403, 36745052, 56354168, 74719137, 96004484, 120013283, 124416307, 147537915, 180219935, 200225993, 210851157, 230027138, 271411933, 298215426, 327609511, 359328366, 397041410, 458235210, 515418295, 544210944], "denominator": 1048576, "roots": [0, 33, 111, 202, 337, 518]}, "010231024135024130210": {"boundaries": [-1048576, 3945914, 13383098, 20151635, 31011835, 41237456, 53445928, 66443681, 68517591, 80941909, 99620257, 109531692, 113420970, 127771459, 148591458, 166184676, 183482522, 203268565, 217821297, 231720447, 252450189, 262144000], "denominator": 1048576, "roots": [0, 18, 62, 109, 206, 249]}, "010231024135024132010": {"boundaries": [-1048576, 4920578, 16454914, 25661613, 41278215, 55194742, 72608284, 90236262, 92316996, 109123309, 134807232, 148001371, 152218282, 173164330, 201317538, 226830881, 249668253, 273808225, 304606572, 319122045, 323840637, 327155712], "denominator": 1048576, "roots": [0, 22, 85, 146, 302, 311]}, "010231042130210543210": {"boundaries": [-1048576, 1104568, 3726008, 5674061, 8823619, 11768486, 15434672, 18977523, 19164717, 22901271, 26997567, 30497891, 33658667, 36174018, 40264087, 43428522, 57830668, 83253001, 108148894, 132883055, 157548152, 170917888], "denominator": 1048576, "roots": [0, 5, 18, 32, 40, 162]}, "010231042130215043210": {"boundaries": [-1048576, 1308489, 4454217, 6645719, 10090777, 13391652, 17286626, 21389872, 21901747, 26206888, 31030947, 35220349, 39004799, 42157068, 45357452, 47448064, 59350479, 80716047, 103129446, 125285447, 147330592, 159383552], "denominator": 1048576, "roots": [0, 6, 20, 37, 47, 151]}, "010231042130251043210": {"boundaries": [-1048576, 5668160, 19299648, 28828112, 43707302, 58207584, 75834250, 93111865, 94730203, 113861806, 134876718, 152656673, 169636764, 174093212, 187462988, 208172364, 238762438, 297456846, 372413432, 445788108, 518469340, 555745280], "denominator": 1048576, "roots": [0, 26, 88, 160, 208, 529]}, "010231042130521043210": {"boundaries": [-1048576, 3444133, 11832741, 17370747, 25689052, 34139717, 44171491, 54203146, 55372865, 66431688, 78949829, 89185331, 98041856, 99996108, 109738696, 124561659, 136637685, 161817439, 200244459, 237518185, 274265832, 293601280], "denominator": 1048576, "roots": [0, 16, 51, 93, 125, 279]}, "010231042130521403210": {"boundaries": [-1048576, 2218409, 7461289, 11464091, 18080301, 24149899, 31689464, 39248196, 39841504, 47646388, 57305948, 64254532, 69468160, 72553901, 82170027, 94362041, 100212411, 113416489, 138643524, 163239522, 187295559, 200278016], "denominator": 1048576, "roots": [0, 10, 37, 66, 96, 190]}, "010231042130524103210": {"boundaries": [-2277545252972, -1138772626486, -1041425173136, -981441423615, -898208913088, -804832884740, -690129275164, -585348847578, -582728214836, -478263521769, -330693834188, -243721732468, -196873453252, -113003463628, 81917505199, 198300082576, 311781824670, 473603920040, 672310785092, 960170750255, 1232478129574, 2464956259149], "coefficients": [1000000000000, 1055319148936, -1421642103851, -1848229114532, -156715792298, 268091598914, 44616175821], "denominator": 1099511627776}, "010231042130524130210": {"boundaries": [-1048576, 17483500811399, 61104375133319, 87376841375125, 122878386030173, 164013067819709, 214813591474677, 259980978131364, 260251163832113, 305081495892980, 370352904964064, 406951874883959, 423109767725056, 464379462784748, 545943857530183, 599903329739698, 666996839103255, 720695761388992, 780199020088818, 893916722314166, 998421129260483, 1048576001048576], "denominator": 1048576, "roots": [0, 83200215, 247808347, 403380084, 687437872, 1000000000]}, "010231042132010543210": {"boundaries": [-1048576, 855069, 2952221, 4285390, 6268543, 8269746, 10480897, 12969464, 13471615, 16252884, 19072008, 21436678, 24406859, 26036406, 27609270, 28486314, 36313607, 51281648, 65814941, 80211772, 94551346, 102760448], "denominator": 1048576, "roots": [0, 4, 12, 24, 27, 97]}, "010231042132015043210": {"boundaries": [-1048576, 1093302, 3714742, 5567720, 8497063, 11298403, 14660516, 18038673, 18423723, 22236048, 26141447, 29490879, 33064750, 35367068, 37551602, 38884693, 48720664, 66928840, 85446356, 103755105, 121975868, 132120576], "denominator": 1048576, "roots": [0, 5, 17, 32, 38, 125]}, "010231042132051043210": {"boundaries": [-1048576, 1078178, 3699618, 5441421, 8075763, 10726425, 13859251, 16991002, 17393554, 20996007, 24742819, 28103818, 31294486, 31981568, 34137881, 37283609, 43302117, 54868490, 68799752, 82460741, 96006241, 103809024], "denominator": 1048576, "roots": [0, 5, 16, 30, 37, 98]}, "010231042132501043210": {"boundaries": [-1048576, 1106069, 3727509, 5694736, 8946089, 11911474, 15475864, 19147280, 19664157, 23952945, 28271327, 32069821, 35797933, 36350634, 38810298, 42480314, 48311108, 60147441, 75033910, 89576400, 103973446, 112197632], "denominator": 1048576, "roots": [0, 5, 18, 35, 42, 106]}, "010231042135021043210": {"boundaries": [-1048576, 2608404, 8899860, 13244729, 20015041, 26631196, 34540947, 42464971, 43507452, 52697122, 62567975, 68934538, 76371285, 79525509, 87088559, 98789162, 104510430, 118808352, 145229992, 170530380, 195311845, 208666624], "denominator": 1048576, "roots": [0, 12, 40, 75, 99, 198]}, "010231042135021403210": {"boundaries": [-1048576, 2383475, 8150643, 12078775, 18184160, 24161020, 31162834, 38366498, 39616096, 48392235, 57493225, 61119142, 68594346, 73945779, 81072689, 88123312, 93055026, 103343835, 118480605, 136599205, 153968291, 163577856], "denominator": 1048576, "roots": [0, 11, 36, 70, 93, 155]}, "010231042135024103210": {"boundaries": [-1048576, 651804, 2224668, 3310868, 5008621, 6665733, 8637996, 10625757, 10927481, 13308000, 15890553, 16777908, 18612224, 20418179, 22375334, 24385299, 26622448, 28710258, 31418174, 35840460, 39948288, 42991616], "denominator": 1048576, "roots": [0, 3, 10, 19, 27, 40]}, "010231042135024130210": {"boundaries": [-1048576, 6474022, 22202662, 32747419, 48913096, 65041500, 84003119, 103128655, 106436429, 130221019, 155570035, 161039509, 179568640, 201635418, 214374411, 236699309, 259091770, 280498237, 298656012, 317368027, 343246287, 355467264], "denominator": 1048576, "roots": [0, 30, 97, 187, 281, 338]}, "010231042135024132010": {"boundaries": [-1048576, 3455623, 11844231, 17491087, 26168020, 34810979, 45008414, 55238711, 56978006, 69732235, 83407396, 86018572, 95769941, 108324766, 114602513, 127410173, 138984077, 149644300, 163774216, 170481421, 173627149, 176160768], "denominator": 1048576, "roots": [0, 16, 52, 100, 161, 167]}, "010231042135201043210": {"boundaries": [-1048576, 1958580, 6677172, 9953388, 15117769, 20091682, 25937349, 31915711, 32971359, 40496785, 47753925, 51391785, 57613144, 61720066, 66487553, 72779009, 76262379, 86640313, 105246229, 122961284, 140290622, 149946368], "denominator": 1048576, "roots": [0, 9, 30, 60, 72, 142]}, "010231042135201403210": {"boundaries": [-1048576, 1731165, 5925469, 8765822, 13170542, 17492248, 22524713, 27692261, 28672241, 35256478, 41674695, 44010975, 49673521, 53955206, 58443598, 63082429, 65980527, 73393883, 85365108, 98506375, 111176686, 118489088], "denominator": 1048576, "roots": [0, 8, 26, 52, 65, 112]}, "010231042135204103210": {"boundaries": [-1048576, 2367810, 8134978, 11955960, 17791048, 23624318, 30372142, 37242918, 38662409, 47811529, 56524034, 58279110, 66331286, 73758699, 77925678, 83877134, 90886111, 97016980, 106002296, 120072961, 133107741, 140509184], "denominator": 1048576, "roots": [0, 11, 35, 71, 91, 133]}, "010231042135204130210": {"boundaries": [-1048576, 5387623, 18494823, 27229184, 40646154, 53982958, 69401828, 85111224, 88515843, 109914806, 130067280, 132346852, 151682274, 170818786, 176508487, 192170921, 210161522, 222810640, 237376466, 258256056, 280926437, 292552704], "denominator": 1048576, "roots": [0, 25, 80, 164, 218, 278]}, "010231042135204132010": {"boundaries": [-1048576, 2147215, 7390095, 10818362, 16089257, 21278757, 27017910, 33416343, 35170069, 43758815, 51935167, 52572168, 60605576, 68819422, 70217918, 77263451, 84119248, 90228805, 95992594, 99867408, 105634576, 109051904], "denominator": 1048576, "roots": [0, 10, 31, 66, 92, 103]}, "010231042135204312010": {"boundaries": [-1048576, 4717561, 16251897, 23706022, 35391059, 46483227, 57866862, 72766092, 78106861, 97619588, 116186627, 117231071, 135643419, 156090651, 158444915, 173708006, 188864204, 200276021, 219088604, 226756635, 227280923, 228589568], "denominator": 1048576, "roots": [0, 22, 66, 151, 216, 217]}, "010231042135240103210": {"boundaries": [-1048576, 2565885, 8857341, 12885578, 19068323, 25116109, 31516276, 39227785, 41756881, 52263168, 61757812, 62530151, 71593991, 82872616, 85902283, 90494936, 98883544, 102904042, 110092454, 123158030, 134843986, 141557760], "denominator": 1048576, "roots": [0, 12, 36, 82, 98, 134]}, "010231042135240130210": {"boundaries": [-1048576, 4823809, 16358145, 24659161, 38351614, 50835326, 64930137, 80755102, 85097053, 106831838, 126642200, 127262286, 146852886, 169207757, 172650764, 187325848, 203482746, 216959201, 229595387, 239823507, 255594904, 263192576], "denominator": 1048576, "roots": [0, 22, 75, 165, 218, 250]}, "010231042135240132010": {"boundaries": [-1048576, 4137834, 14099306, 21021254, 32296420, 42650889, 53920106, 67428013, 71624077, 89809070, 106667911, 107300281, 124029860, 142847223, 145432914, 158724838, 172269966, 183327196, 195996468, 203279989, 212192885, 217055232], "denominator": 1048576, "roots": [0, 19, 62, 139, 189, 206]}, "010231042135240312010": {"boundaries": [-1048576, 4608196, 15618244, 23550572, 36795142, 48631095, 61600926, 77238165, 82069915, 103075696, 122531576, 123115917, 142504002, 164094124, 167080042, 182930905, 198210343, 210083992, 227834698, 235765732, 239435748, 242221056], "denominator": 1048576, "roots": [0, 21, 71, 160, 223, 230]}, "010231042153204132010": {"boundaries": [-1048576, 6217693, 21422045, 31367229, 46280907, 61623145, 79739611, 96825921, 100157230, 125174221, 147358261, 147612216, 170101518, 194805291, 197474409, 215940892, 234301762, 248300686, 268919295, 278273118, 282991710, 286261248], "denominator": 1048576, "roots": [0, 29, 92, 188, 263, 272]}, "010231042153204312010": {"boundaries": [-1048576, 24326757522086, 85023988226726, 121466393983489, 173225107130623, 229014607228875, 289883034345678, 354615509702656, 372844222892585, 464725486888549, 548445051876411, 550617230709703, 634532565486862, 728370210961735, 738436386596864, 807271581582651, 876106776432691, 927669719633285, 1013724431391373, 1048360133860696, 1048504067693912, 1048576001048576], "denominator": 1048576, "roots": [0, 115770780, 330590002, 704159216, 999725468, 1000000000]}, "010231042153240132010": {"boundaries": [-1936875998858, -800062105749, -707172034753, -650777738364, -571145515644, -483911239290, -384471815131, -288666808446, -266853182534, -125591753582, -684911826, 604349473, 127147904892, 268489896196, 285014369261, 386221308819, 488708822687, 568904452507, 673066130133, 726380119138, 775072418453, 1896330666361], "coefficients": [1000000000000, 0, -1000000000000, 4397194585, 272755644395, 679595585, -14450606821], "denominator": 1099511627776}, "010231042153240312010": {"boundaries": [-1048576, 3650971, 12563867, 18405748, 27379058, 36250305, 46151362, 56854695, 59797718, 74928418, 88500467, 88661765, 102389719, 117567530, 119830360, 130954492, 141503332, 149797875, 162317706, 167818309, 169915461, 171966464], "denominator": 1048576, "roots": [0, 17, 53, 115, 159, 163]}, "010231042312010543210": {"boundaries": [-1048576, 5389604, 17448228, 30607386, 56064650, 75686462, 101085134, 126185204, 128267645, 157735183, 185731402, 207781505, 244811710, 260309952, 260834240, 263192576, 334663947, 469699603, 599925926, 728629798, 856709256, 921698304], "denominator": 1048576, "roots": [0, 23, 120, 248, 249, 878]}, "010231042312015043210": {"boundaries": [-1048576, 1948122, 6142426, 12935955, 27390772, 37450966, 50783413, 64127126, 65129957, 80594104, 95328129, 106950329, 125292192, 133476776, 135573928, 136839168, 172851049, 242382816, 309885299, 376574124, 442929071, 477102080], "denominator": 1048576, "roots": [0, 8, 61, 126, 131, 454]}, "010231042312051043210": {"boundaries": [-1048576, 972689, 3069841, 6407961, 13491264, 18438466, 24986651, 31538973, 32057488, 39717026, 46993143, 52769038, 61751622, 65099093, 65918251, 67403733, 83454861, 114505527, 145698603, 176456417, 207036255, 223346688], "denominator": 1048576, "roots": [0, 4, 30, 62, 65, 212]}, "010231042312501043210": {"boundaries": [-1048576, 9594475, 31090283, 54340815, 99327836, 134062619, 178728846, 223186722, 227868502, 281892405, 332704616, 373792792, 418874716, 442935978, 467582855, 477544327, 552584755, 714042788, 893704807, 1069509988, 1243757165, 1331691520], "denominator": 1048576, "roots": [0, 41, 212, 441, 460, 1269]}, "010231042315201043210": {"boundaries": [-1048576, 1529981, 5199997, 7809113, 11981936, 15958484, 20698557, 25350579, 26214240, 32523773, 38341515, 39973690, 44805389, 51358989, 55064319, 56112895, 56962636, 63859172, 76363907, 87991414, 99264394, 105906176], "denominator": 1048576, "roots": [0, 7, 24, 52, 54, 100]}, "010231042315201403210": {"boundaries": [-1048576, 8754767, 29726287, 44737820, 68885096, 91752570, 118985517, 145817776, 150982699, 187602275, 221419948, 229386521, 257505625, 298312708, 320125003, 323904069, 326216186, 362529994, 430424452, 493744599, 554824989, 586153984], "denominator": 1048576, "roots": [0, 40, 138, 303, 312, 558]}, "010231042315204103210": {"boundaries": [-1048576, 3713111, 12626007, 18945121, 29073967, 38700238, 50067200, 61393171, 63765962, 79503473, 93920567, 95957373, 108440239, 125741743, 132593388, 136197361, 142540292, 153388664, 173052591, 196099421, 217854246, 229638144], "denominator": 1048576, "roots": [0, 17, 58, 126, 139, 218]}, "010231042315204130210": {"boundaries": [-1048576, 1170160, 3791600, 6645823, 12223323, 16506251, 21938800, 27402090, 28330092, 35816409, 42613925, 43027576, 49375585, 57065142, 58930667, 62619797, 68605111, 71731724, 76569266, 84862510, 92703612, 97517568], "denominator": 1048576, "roots": [0, 5, 26, 56, 69, 92]}, "010231042315204132010": {"boundaries": [-1888576832341, -770010721133, -728007342992, -675170500175, -567904730714, -488624240296, -385907069469, -284492624632, -269060331874, -128299343875, -2015537607, -830184829, 123907578509, 265565702382, 283604464650, 378393542597, 482896009279, 572296496078, 652764082771, 710138281626, 804255479725, 1941578812280], "coefficients": [1000000000000, 0, -1000000000000, -8624376098, 271917858556, 821290132, -14002638273], "denominator": 1099511627776}, "010231042315240103210": {"boundaries": [-1048576, 1516844, 5186860, 7695250, 11621908, 15451053, 19913003, 24363614, 25379043, 31645409, 37440643, 38005798, 42911423, 49742945, 53231009, 55060864, 56109440, 59553057, 66913354, 75316010, 83160065, 88080384], "denominator": 1048576, "roots": [0, 7, 23, 52, 54, 83]}, "010231042315240130210": {"boundaries": [-1048576, 4888658, 16947282, 24547146, 35638677, 47360944, 60910949, 73896789, 76743610, 95674138, 112681088, 113526559, 129180971, 148956971, 154343253, 163047973, 177093924, 183915263, 195921359, 217403089, 236964098, 247463936], "denominator": 1048576, "roots": [0, 23, 70, 148, 176, 235]}, "010231042315240132010": {"boundaries": [-1048576, 3544323, 11408643, 20696648, 39367848, 53242411, 70747084, 88900061, 92300880, 117285885, 139760925, 139908500, 162135508, 187268087, 191069730, 208296157, 225948404, 241150342, 256003951, 265894077, 281098429, 288358400], "denominator": 1048576, "roots": [0, 15, 84, 183, 245, 274]}, "010231042351240103210": {"boundaries": [-1048576, 3964315, 13401499, 20378297, 31895242, 42507111, 55107414, 67668137, 70507402, 88332175, 104367278, 105417042, 120169088, 137924739, 147289942, 156052558, 161819726, 166707008, 179593336, 199331493, 216853869, 226492416], "denominator": 1048576, "roots": [0, 18, 64, 146, 157, 215]}, "010231042351240130210": {"boundaries": [-1048576, 651372, 2224236, 3310829, 5019906, 6683215, 8644154, 10553278, 10974125, 13724757, 16187493, 16317833, 18608906, 21360066, 22476865, 23889702, 25391787, 26143621, 27793826, 30719563, 33334440, 35651584], "denominator": 1048576, "roots": [0, 3, 10, 22, 25, 33]}, "010231042351240132010": {"boundaries": [-1896330666361, -775072418454, -726380119139, -673066130134, -568904452508, -488708822688, -386221308820, -285014369262, -268489896197, -127147904893, -604349474, 684911825, 125591753581, 266853182533, 288666808445, 384471815130, 483911239289, 571145515643, 650777738363, 707172034752, 800062105748, 1936875998858], "coefficients": [1000000000000, 0, -1000000000000, -4397194585, 272755644395, -679595585, -14450606821], "denominator": 1099511627776}, "010231042513204132010": {"boundaries": [-1925699059244, -793680616662, -715726645254, -659997664962, -571008827087, -485400228033, -381333849247, -284030868444, -267145772602, -125199431824, 184328209, 770641423, 127376027357, 268514467093, 283671093727, 385047565602, 488665818061, 568832231552, 674892583666, 728175614825, 773518958898, 1893448206625], "coefficients": [1000000000000, 0, -1000000000000, 4265965831, 273749923638, -183573092, -14095598700], "denominator": 1099511627776}, "010231042513204312010": {"boundaries": [-1048576, 25119057351776, 87884192650336, 125551203465751, 177815914406460, 236406327890807, 303986718714706, 366532117095806, 379477075414658, 473046867273987, 555004276584585, 555795558320354, 639856553538208, 732614130637383, 742101994478209, 810223679560195, 878345364476606, 929234972775898, 1014297952371357, 1048513195359366, 1048555067096198, 1048576001048576], "denominator": 1048576, "roots": [0, 119714995, 348301386, 707703649, 999920136, 1000000000]}, "010231042513240132010": {"boundaries": [-1048576, 6211394, 21415746, 31305872, 46159481, 61361419, 79013666, 96240093, 100041736, 125174315, 147401323, 147548898, 170023938, 195008943, 198409762, 216562739, 234067412, 247941975, 266613175, 275901180, 283765500, 288358400], "denominator": 1048576, "roots": [0, 29, 91, 190, 259, 274]}, "010231042513240312010": {"boundaries": [-1048576, 2767053, 9582797, 13908379, 20235037, 26924826, 34753944, 42103155, 43589459, 54439392, 64009826, 64103235, 73834029, 84590553, 85823116, 93718940, 101498134, 107387570, 116909879, 120852413, 121376701, 122683392], "denominator": 1048576, "roots": [0, 13, 40, 82, 115, 116]}, "010231042531240103210": {"boundaries": [-1048576, 3668751, 12581647, 18572987, 27845977, 37023214, 47673168, 58135994, 60740874, 75743055, 88870531, 90322769, 103636065, 117186007, 127986245, 137888691, 138937267, 139883230, 148379969, 162271103, 173697309, 180355072], "denominator": 1048576, "roots": [0, 17, 55, 131, 133, 171]}, "010231042531240130210": {"boundaries": [-1048576, 4907304, 16965928, 24689885, 36173639, 48065146, 61747216, 74959720, 78274458, 97337052, 114077215, 116068938, 133152005, 150222876, 162367980, 175643285, 178707638, 181322273, 191409003, 206292507, 219880112, 227540992], "denominator": 1048576, "roots": [0, 23, 71, 165, 175, 216]}, "010231042531240132010": {"boundaries": [-1048576, 3813770, 12726666, 20010187, 32679459, 43736689, 57281817, 70573741, 73159432, 91976795, 108706374, 109338744, 126197585, 144382578, 148578642, 162086549, 173355766, 183710235, 194985401, 201907349, 211868821, 217055232], "denominator": 1048576, "roots": [0, 17, 67, 144, 187, 206]}, "010231042531240310210": {"boundaries": [-1048576, 6220845, 21425197, 31373749, 46516129, 61744434, 79107911, 96556962, 101242917, 125883864, 147914082, 150614862, 173359781, 195299949, 208229128, 225790471, 233785800, 244973504, 255091639, 263749612, 276569140, 283115520], "denominator": 1048576, "roots": [0, 29, 91, 210, 242, 269]}, "010231042531240312010": {"boundaries": [-1048576, 3249222, 11113542, 16481121, 24937601, 33114009, 42483321, 52094035, 54679916, 68121881, 80185472, 81557362, 94000232, 106070306, 112532396, 122121823, 127226519, 134057543, 139962895, 143874582, 149641750, 153092096], "denominator": 1048576, "roots": [0, 15, 49, 113, 134, 145]}, "010231042531243010210": {"boundaries": [-1048576, 4301249, 14787009, 21713879, 32412093, 42958698, 54804867, 67202380, 70843160, 88138528, 103600644, 105717191, 121686152, 136864974, 149848775, 162874729, 164360961, 165933825, 173231169, 184975245, 195244875, 201326592], "denominator": 1048576, "roots": [0, 20, 63, 156, 159, 191]}, "010231042531243012010": {"boundaries": [-1048576, 1052272, 3673712, 5249461, 7563150, 9934247, 12339150, 15303718, 16473646, 20481202, 24136187, 24617464, 28431002, 31957281, 34792453, 37688022, 38658001, 40552138, 41740025, 42540189, 43588765, 45088768], "denominator": 1048576, "roots": [0, 5, 14, 36, 40, 42]}, "010231042531420310210": {"boundaries": [-1048576, 1540342, 5210358, 7919384, 12367732, 16512539, 21501376, 26246209, 27304889, 33914061, 39870318, 40911595, 47146811, 52735087, 57310726, 61937034, 63371070, 66445747, 68278461, 69849643, 72350062, 74448896], "denominator": 1048576, "roots": [0, 7, 25, 59, 65, 70]}, "010231042531420312010": {"boundaries": [-1048576, 6420155, 21624507, 33181648, 52615887, 70189522, 91125460, 111894748, 116949288, 145476342, 171332009, 175755987, 202645581, 227049387, 246844210, 266587650, 273834328, 287523505, 299151195, 304621723, 305670299, 307232768], "denominator": 1048576, "roots": [0, 29, 106, 254, 290, 292]}, "010231042531423010210": {"boundaries": [-1048576, 6885246, 23662462, 34795329, 51914735, 68969178, 88549932, 107939532, 113227083, 140116947, 164518659, 169229751, 194304998, 217319454, 236070373, 261734820, 270954514, 274100242, 277435220, 282074168, 287754468, 291504128], "denominator": 1048576, "roots": [0, 32, 102, 257, 263, 277]}, "010231042531423012010": {"boundaries": [-1048576, 9434930, 31979314, 48354184, 75190431, 100124842, 129387411, 158611374, 166211061, 206217457, 242628524, 249687704, 287014717, 321292272, 349200432, 386069991, 400385651, 408739076, 414676624, 418597509, 422791813, 425721856], "denominator": 1048576, "roots": [0, 43, 150, 378, 397, 405]}, "010231201043210543210": {"boundaries": [-1048576, 1973815, 6692407, 10017426, 14924325, 19941611, 25064038, 32049420, 35707270, 37804422, 39460703, 51406254, 73454241, 94886570, 116215383, 130198186, 180215968, 272764948, 364188886, 455205023, 546022887, 592445440], "denominator": 1048576, "roots": [0, 9, 33, 37, 121, 564]}, "010231201043215043210": {"boundaries": [-1048576, 454447, 1503023, 2403684, 3899771, 5249170, 6664674, 8678758, 9711606, 10235894, 10652899, 14005191, 20268083, 26416120, 29772797, 32855381, 42474950, 58598092, 77079103, 95382939, 113594465, 123731968], "denominator": 1048576, "roots": [0, 2, 9, 10, 34, 117]}, "010231201043251043210": {"boundaries": [-1048576, 5989064, 20144840, 30745432, 47045513, 63055406, 79589791, 102564768, 114448789, 120740245, 126365154, 168357162, 246770596, 293208497, 332853155, 405379662, 458915016, 552666447, 711264903, 866150399, 1018816000, 1095761920], "denominator": 1048576, "roots": [0, 27, 106, 118, 425, 1044]}, "010231201043251403210": {"boundaries": [-1048576, 1536754, 5206770, 7791968, 11635286, 15489049, 19410686, 24542170, 27338499, 29435651, 32651338, 46477544, 69909157, 82122588, 94311412, 118108415, 130576992, 152724075, 195728510, 237949188, 279355121, 300941312], "denominator": 1048576, "roots": [0, 7, 25, 29, 125, 286]}, "010231201043521403210": {"boundaries": [-1048576, 3126990, 10467022, 16186065, 25179008, 33834406, 42808972, 55716246, 62177073, 64798513, 67718931, 91438930, 129101886, 151681418, 182212324, 212897350, 237416684, 271374097, 319895839, 382403005, 442408879, 472907776], "denominator": 1048576, "roots": [0, 14, 58, 63, 243, 450]}, "010231201043524103210": {"boundaries": [-1048576, 17285195, 58179659, 88669156, 135377983, 181478425, 228868957, 295950238, 329832193, 345036545, 366051824, 504936486, 699173770, 830634221, 1024871506, 1165310698, 1324094000, 1486885231, 1656975274, 1960899496, 2243269997, 2380267520], "denominator": 1048576, "roots": [0, 78, 307, 336, 1406, 2269]}, "010231201043524130210": {"boundaries": [-1048576, 445010, 1493586, 2294194, 3541716, 4753610, 6016335, 7753127, 8664670, 9188958, 9616746, 13069976, 17521624, 21061612, 25513260, 29490995, 33271032, 38028719, 41330191, 44569539, 49376691, 52428800], "denominator": 1048576, "roots": [0, 2, 8, 9, 39, 49]}, "010231201043524132010": {"boundaries": [-1048576, 664753, 2237617, 3414901, 5219618, 7012412, 8867750, 11524374, 12854514, 13378802, 13922869, 18952752, 25127589, 30309473, 36484310, 42478888, 47644767, 53648064, 61006951, 64506649, 65555225, 67108864], "denominator": 1048576, "roots": [0, 3, 12, 13, 61, 63]}, "010231201403210543210": {"boundaries": [-1048576, 1554992, 5225008, 7991074, 12287133, 16448020, 20832001, 26505831, 29719759, 31653911, 32867143, 41634186, 57950010, 74291744, 90481776, 102498304, 143555768, 217163187, 289919424, 362373306, 434681845, 471859200], "denominator": 1048576, "roots": [0, 7, 27, 32, 94, 449]}, "010231201403215043210": {"boundaries": [-1048576, 884554, 2981706, 4526116, 6894790, 9219562, 11671465, 14782048, 16578211, 17807471, 18530764, 23658583, 33335984, 43085424, 49049281, 53914282, 69899144, 97611407, 128400595, 158921684, 189305352, 205520896], "denominator": 1048576, "roots": [0, 4, 15, 18, 55, 195]}, "010231201403251043210": {"boundaries": [-1048576, 3204437, 10544469, 17180283, 28538995, 38487263, 49231448, 63521648, 71528248, 76269143, 79189791, 102530071, 147197077, 173554472, 196666404, 239745401, 269811253, 322908198, 414442032, 503743655, 591713382, 636485632], "denominator": 1048576, "roots": [0, 14, 65, 77, 251, 606]}, "010231201403251403210": {"boundaries": [-1048576, 756873, 2329737, 7050519, 17462940, 24392743, 32242725, 42903939, 48967257, 53122869, 55535836, 73369573, 107815181, 125759101, 143754413, 179532070, 197870030, 231052949, 295900199, 359132000, 421162445, 452984832], "denominator": 1048576, "roots": [0, 3, 44, 54, 189, 431]}, "010231201403521403210": {"boundaries": [-1048576, 2912025, 9727769, 15132013, 23790223, 31948197, 40657924, 51970944, 58391062, 62430736, 64857082, 84458935, 117226935, 136971262, 162763735, 191359966, 212491269, 243213606, 290011194, 346929542, 401843826, 429916160], "denominator": 1048576, "roots": [0, 13, 53, 63, 215, 409]}, "010231201403524103210": {"boundaries": [-1048576, 1589905, 5259921, 8423267, 13722843, 18485301, 23631464, 30368683, 34196329, 36539296, 37994550, 49800891, 67102395, 79268773, 97373038, 110269364, 124670955, 139934668, 156091671, 184349864, 210660188, 224395264], "denominator": 1048576, "roots": [0, 7, 31, 37, 132, 213]}, "010231201403524130210": {"boundaries": [-1048576, 2662481, 8953937, 13689743, 21074064, 28228647, 35878416, 45442793, 51079576, 55247130, 57644929, 76019439, 99961925, 119582536, 144600347, 166452203, 187704529, 213343247, 231977193, 252410304, 280479959, 293601280], "denominator": 1048576, "roots": [0, 12, 46, 56, 217, 279]}, "010231201403524132010": {"boundaries": [-1048576, 1769450, 5963754, 9080289, 13861727, 18613556, 23631355, 30246468, 33901611, 35920622, 37146306, 48983477, 63663541, 76473747, 91756240, 106533057, 119274576, 133997331, 152634950, 161236143, 162809007, 164626432], "denominator": 1048576, "roots": [0, 8, 31, 36, 153, 156]}, "010231204103210543210": {"boundaries": [-1048576, 438111, 1486687, 2229463, 3363689, 4490049, 5798831, 7161599, 7509255, 8386317, 9789958, 10877716, 12799987, 15748292, 18544613, 20971520, 29190904, 43393361, 57415075, 71377231, 85312005, 93323264], "denominator": 1048576, "roots": [0, 2, 7, 10, 19, 88]}, "010231204103215043210": {"boundaries": [-1048576, 2650067, 8941523, 13582499, 20666267, 27765085, 35376722, 45104108, 49272788, 51801157, 55481456, 67034056, 88344159, 111938238, 127939965, 139547989, 180540117, 254009365, 333036397, 411427335, 489501657, 529530880], "denominator": 1048576, "roots": [0, 12, 46, 55, 140, 504]}, "010231204103251043210": {"boundaries": [-1048576, 222953, 747241, 1155302, 1803241, 2426594, 3114112, 3956897, 4301425, 4586005, 5003171, 6033134, 7959587, 9179103, 10307426, 12491959, 13873891, 16367857, 20795899, 25106975, 29349425, 32505856], "denominator": 1048576, "roots": [0, 1, 4, 5, 13, 30]}, "010231204103251403210": {"boundaries": [-1048576, 777508, 2350372, 18112900, 54459570, 77987890, 104362859, 145034854, 164174909, 167962078, 172607904, 224904992, 325631369, 377725203, 430187181, 535671066, 589052183, 686661041, 878043656, 1063982560, 1246417289, 1337982976], "denominator": 1048576, "roots": [0, 3, 154, 168, 562, 1275]}, "010231204103521043210": {"boundaries": [-1048576, 224592, 748880, 1175138, 1889172, 2533687, 3321687, 4123473, 4297400, 4884907, 5830386, 6489298, 7625255, 8643318, 9693182, 11623006, 12654578, 14626286, 18351100, 21960195, 25503747, 28311552], "denominator": 1048576, "roots": [0, 1, 4, 6, 12, 26]}, "010231204103521403210": {"boundaries": [-1048576, 1983254, 6701846, 10166236, 15473789, 20805266, 26697871, 33744542, 36399566, 38968178, 42938788, 51514210, 64184503, 74211862, 88205461, 101063855, 111624411, 126416891, 147143188, 174203460, 200138795, 213909504], "denominator": 1048576, "roots": [0, 9, 34, 43, 114, 203]}, "010231204103524103210": {"boundaries": [-1048576, 1097271, 3718711, 5609794, 8534234, 11435605, 14875822, 18423280, 19240575, 21581972, 25410069, 28747364, 32417380, 37413690, 44911802, 49951904, 55560991, 61651459, 68362134, 79709033, 90299862, 96468992], "denominator": 1048576, "roots": [0, 5, 18, 26, 58, 91]}, "010231204103524130210": {"boundaries": [-1048576, 1325527, 4471255, 6812561, 10432304, 14034960, 18019950, 22809085, 24745080, 26457299, 28975195, 35421359, 42674010, 50404681, 60175227, 68705070, 76866051, 87050161, 94124669, 100904669, 111113312, 116391936], "denominator": 1048576, "roots": [0, 6, 23, 29, 89, 110]}, "010231204103524132010": {"boundaries": [-1048576, 7289482, 24590986, 37469902, 57354292, 77207050, 99128906, 125692325, 136235108, 145343801, 159055061, 194677812, 233038218, 276395280, 328466945, 377743735, 420614550, 469604234, 530812197, 559529844, 566869876, 571473920], "denominator": 1048576, "roots": [0, 33, 127, 159, 530, 544]}, "010231204130210543210": {"boundaries": [-1048576, 1778693, 5972997, 9186079, 14400653, 19250724, 25188499, 31075292, 31987068, 36658041, 44203565, 47921199, 54156225, 65651279, 76506765, 82138453, 107473539, 156748689, 205117690, 253186043, 301116771, 326107136], "denominator": 1048576, "roots": [0, 8, 30, 46, 78, 310]}, "010231204130215043210": {"boundaries": [-1048576, 1326524, 4472252, 6819001, 10563935, 14127881, 18510792, 22807908, 23339452, 26832406, 32379016, 35177518, 39761591, 47957439, 52410802, 56273578, 70857625, 95898309, 123599104, 151007142, 178277842, 192937984], "denominator": 1048576, "roots": [0, 6, 22, 34, 57, 183]}, "010231204130251043210": {"boundaries": [-1048576, 4473861, 14959621, 23290966, 37100840, 49708301, 65355747, 80837543, 82815845, 95337953, 115334049, 125356325, 141972048, 170807888, 185668704, 200873056, 250107034, 333238947, 428428217, 522493587, 616026338, 663748608], "denominator": 1048576, "roots": [0, 20, 78, 121, 205, 632]}, "010231204130521043210": {"boundaries": [-1048576, 1633417, 5303433, 9178427, 16478095, 22299881, 29865971, 37410142, 38157853, 44555475, 54524565, 59661280, 66934101, 74306537, 83311845, 98483793, 106720396, 123121240, 153630195, 183136940, 212106884, 227540992], "denominator": 1048576, "roots": [0, 7, 36, 58, 101, 216]}, "010231204130521403210": {"boundaries": [-1048576, 2800811, 9092267, 15757649, 28330409, 38361471, 51438220, 64446820, 65734383, 76804628, 94531051, 103383751, 112022869, 126146959, 147680218, 167086939, 181380027, 204383457, 239379269, 281385079, 321886738, 342884352], "denominator": 1048576, "roots": [0, 12, 62, 100, 182, 326]}, "010231204130524103210": {"boundaries": [-1048576, 2767285, 9058741, 15153698, 26268560, 35483066, 47388537, 59196204, 60426936, 70348875, 86908189, 94812042, 100575914, 114945864, 137269050, 151739216, 167776435, 185315080, 205297605, 238336457, 269209868, 285212672], "denominator": 1048576, "roots": [0, 12, 57, 91, 174, 271]}, "010231204130524130210": {"boundaries": [-1048576, 2588716, 8355884, 14913386, 27564482, 37445777, 50452823, 63406877, 64567224, 75643154, 93894938, 102741952, 106954752, 122803268, 145267852, 162167872, 180548064, 198655463, 214636850, 237800825, 263812166, 276824064], "denominator": 1048576, "roots": [0, 11, 61, 99, 196, 263]}, "010231204130524132010": {"boundaries": [-1048576, 3107548, 9923292, 18898676, 36934064, 50422336, 68378879, 86323578, 87900732, 103358563, 129002038, 141331471, 145053013, 168316947, 197681964, 223761605, 247016844, 271911772, 304925223, 319833547, 321930699, 324009984], "denominator": 1048576, "roots": [0, 13, 83, 136, 304, 308]}, "010231204132010543210": {"boundaries": [-1048576, 743507, 2316371, 5585124, 12747587, 17525295, 23986478, 30400861, 30549336, 36801531, 43584695, 49345247, 54480076, 58278803, 64570259, 135091541, 289266343, 461477088, 633470420, 805402260, 977307726, 1064304640], "denominator": 1048576, "roots": [0, 3, 29, 52, 64, 1014]}, "010231204135021403210": {"boundaries": [-1048576, 413010332881, 1242417171665, 24657751421474, 81627629832360, 116494635213297, 165127945337588, 213278201098122, 214104221813317, 259971142602821, 322522135757773, 360203119596323, 381200030848341, 414915598645649, 497224472461711, 546643798927458, 593119933669476, 663163165617067, 750775659865539, 874235293941384, 991319270638705, 1048576001048576], "denominator": 1048576, "roots": [0, 1581968, 203791820, 363934556, 609572466, 1000000000]}, "010231204135024103210": {"boundaries": [-1048576, 259976, 784264, 8097588, 25741921, 36642413, 51792621, 66873260, 67256239, 81340372, 101226313, 112395386, 118052181, 130473678, 155142601, 171563451, 191459008, 208475566, 227775827, 263125153, 295729404, 312475648], "denominator": 1048576, "roots": [0, 1, 64, 113, 198, 297]}, "010231204135024130210": {"boundaries": [-1048576, 254287, 778575, 2797374, 7464287, 10475914, 14625808, 18778278, 18985592, 22751199, 28449859, 31412615, 32418474, 36807447, 43337204, 48691631, 53967317, 60039938, 64475054, 68670480, 74974305, 78643200], "denominator": 1048576, "roots": [0, 1, 18, 31, 61, 74]}, "010231204135024132010": {"boundaries": [-1048576, 14071991, 44480695, 91831636, 190604110, 261686872, 358138222, 453697807, 458388675, 544779210, 677696350, 745184343, 766246912, 872349547, 1021610664, 1150210154, 1270055645, 1406083038, 1527570991, 1606937268, 1706027700, 1749024768], "denominator": 1048576, "roots": [0, 58, 435, 733, 1478, 1667]}, "010231240103210543210": {"boundaries": [-1048576, 455558, 1504134, 2441566, 4004788, 5472099, 7100745, 8764927, 9767363, 10755298, 11279586, 12389874, 14989585, 18328886, 21496342, 23330816, 30864956, 45223411, 59340541, 73377720, 87378034, 95420416], "denominator": 1048576, "roots": [0, 2, 10, 11, 22, 90]}, "010231240103215043210": {"boundaries": [-1048576, 1784962, 5979266, 9293550, 14518551, 19709630, 25509243, 31441052, 34047926, 37589733, 41259749, 45336991, 54083628, 66381355, 73800265, 79604394, 101043614, 138824149, 179808384, 220413442, 260837817, 282066944], "denominator": 1048576, "roots": [0, 8, 34, 41, 80, 268]}, "010231240103251043210": {"boundaries": [-1048576, 905575, 3002727, 4814287, 7796970, 10645730, 13843708, 17105144, 18788803, 20743881, 22316745, 24744979, 30209066, 34649452, 38213498, 44679716, 50591974, 61137337, 77273355, 93049542, 108634764, 117440512], "denominator": 1048576, "roots": [0, 4, 19, 22, 46, 111]}, "010231240103251403210": {"boundaries": [-2233481157037, -1116740578519, -1076239008164, -1044702464287, -995433548355, -947005610211, -896329129485, -817063116494, -780845573524, -780147104496, -779162614471, -678145584365, -478740021640, -379845846696, -279875687071, -79266012992, 22516219138, 208099353548, 571301854028, 924780504224, 1271563733420, 2543127466841], "coefficients": [1000000000000, 2072727272727, -207272727273, -3256234410218, -2585454545455, -594933132983, 14021738952], "denominator": 1099511627776}, "010231240103521043210": {"boundaries": [-1048576, 890562, 2987714, 4636603, 7227961, 9837556, 12805605, 15631783, 16888120, 18935245, 21032397, 22908252, 26840412, 30196027, 33634998, 39876986, 43404999, 50149100, 62558911, 74586905, 86405247, 93323264], "denominator": 1048576, "roots": [0, 4, 17, 21, 41, 88]}, "010231240103521403210": {"boundaries": [-1048576, 2038317, 6756909, 10859336, 17613578, 24111542, 31394598, 38740220, 43053002, 47490774, 50112214, 56201065, 65987775, 75551351, 89574318, 100469100, 110213856, 123691219, 141382795, 165721310, 188924198, 201326592], "denominator": 1048576, "roots": [0, 9, 44, 49, 113, 191]}, "010231240103524103210": {"boundaries": [-1048576, 1826703, 6021007, 9863049, 16381081, 22436799, 29380862, 36325342, 39640464, 44150399, 48344703, 53834428, 60999697, 70177345, 83839494, 92990770, 103620632, 114235443, 125765316, 146080868, 164959699, 175112192], "denominator": 1048576, "roots": [0, 8, 40, 48, 108, 166]}, "010231240103524130210": {"boundaries": [-1048576, 2921698, 9737442, 15408261, 24534908, 33563537, 43668888, 53736837, 59670664, 65859006, 69529022, 78474775, 89135298, 103625683, 122248693, 137625532, 152861152, 170872561, 183996415, 197744425, 217171754, 226492416], "denominator": 1048576, "roots": [0, 13, 61, 68, 173, 215]}, "010231240103524132010": {"boundaries": [-1048576, 2696231, 8987687, 14214743, 22626751, 30947171, 40274226, 49596370, 54925979, 60621458, 64291474, 72731901, 81994322, 95774364, 112501078, 127651701, 141104897, 156207130, 174436479, 183330958, 187000974, 189792256], "denominator": 1048576, "roots": [0, 12, 56, 63, 173, 180]}, "010231240130210543210": {"boundaries": [-1048576, 911402, 3008554, 4876471, 8087794, 10942923, 14394644, 17831219, 18508208, 21147263, 24897806, 26819215, 30115532, 35821868, 41357919, 45787818, 62232143, 91271386, 119854296, 148292190, 176665275, 191889408], "denominator": 1048576, "roots": [0, 4, 18, 26, 42, 182]}, "010231240130215043210": {"boundaries": [-1048576, 2840882, 9132338, 16660965, 31081854, 42511862, 56676652, 71171632, 74043232, 84889396, 100985084, 108894664, 123243256, 149005247, 164086641, 176073386, 223053300, 305520787, 394924443, 483436743, 571535817, 616562688], "denominator": 1048576, "roots": [0, 12, 72, 105, 177, 587]}, "010231240130251043210": {"boundaries": [-1048576, 1328563, 4474291, 6860041, 10643721, 14334283, 18809620, 23136416, 23790296, 27269409, 32606052, 35221058, 39940395, 44658987, 48893883, 56758203, 63765799, 76665572, 96252351, 115372069, 134255651, 144703488], "denominator": 1048576, "roots": [0, 6, 23, 34, 58, 137]}, "010231240130521043210": {"boundaries": [-1048576, 720870, 2293734, 4488681, 8860210, 12206120, 16426376, 20662066, 21507466, 24866600, 29815612, 32211988, 36175872, 40511957, 45366851, 53613677, 58184309, 67213848, 83887674, 100020028, 115863716, 124780544], "denominator": 1048576, "roots": [0, 3, 21, 31, 55, 118]}, "010231240130521403210": {"boundaries": [-1048576, 2093460, 6812052, 11713332, 20736107, 28245521, 37733426, 47106989, 48519253, 56163829, 68075020, 73777174, 78817962, 89305179, 105920917, 117518564, 127991040, 143168178, 162924831, 190076793, 215933196, 229638144], "denominator": 1048576, "roots": [0, 9, 47, 71, 131, 218]}, "010231240130524103210": {"boundaries": [-1048576, 1637059, 5307075, 9285416, 16730097, 22813109, 30559605, 38247324, 39309075, 45589506, 55512880, 60255022, 63700992, 72476665, 86382821, 95303634, 105252581, 116063240, 128424030, 148862396, 167958887, 178257920], "denominator": 1048576, "roots": [0, 7, 38, 58, 109, 169]}, "010231240130524130210": {"boundaries": [-1048576, 724396, 2297260, 4621768, 9341655, 12881830, 17477615, 22059379, 22705178, 26513046, 32519114, 35366195, 36438016, 42104991, 49546372, 55644369, 61594280, 68703676, 73718847, 78196857, 85218362, 89128960], "denominator": 1048576, "roots": [0, 3, 22, 34, 70, 84]}, "010231240130524132010": {"boundaries": [-1048576, 2470830, 7713710, 18339096, 41043881, 57220825, 78312359, 99266979, 102656580, 120309758, 147418409, 160277803, 164276906, 190768491, 224077265, 253180284, 279459504, 307903414, 341463922, 358407923, 367845107, 373293056], "denominator": 1048576, "roots": [0, 10, 100, 154, 337, 355]}, "010231240132010543210": {"boundaries": [-1048576, 256201, 780489, 3413534, 9592212, 13460037, 18764233, 24035398, 24086861, 29257634, 34894068, 39656144, 43981181, 47160636, 52403516, 68856490, 112752306, 171541312, 229899084, 288131313, 346309853, 376438784], "denominator": 1048576, "roots": [0, 1, 23, 42, 52, 358]}, "010231240135021403210": {"boundaries": [-1048576, 970646, 3067798, 6339383, 13173992, 18082757, 24815341, 31383383, 31447678, 37748701, 46312160, 51467693, 54438570, 58945366, 69996089, 76945849, 83196630, 92867403, 105416335, 122535981, 138822890, 147849216], "denominator": 1048576, "roots": [0, 4, 30, 52, 85, 140]}, "010231240135024103210": {"boundaries": [-1048576, 259369, 783657, 6515987, 20187294, 28799328, 40572465, 52107972, 52877928, 63751812, 78444198, 86869366, 91051349, 100524591, 119648881, 132131237, 147085667, 160379987, 175569417, 202802553, 227983299, 241172480], "denominator": 1048576, "roots": [0, 1, 51, 87, 152, 229]}, "010231240135024130210": {"boundaries": [-1048576, 1293297, 3914737, 26748491, 80889559, 115227650, 161948749, 208360973, 211832117, 253796338, 314742297, 345546962, 357477034, 405911632, 476495983, 534643198, 592503594, 657975627, 706593591, 754296660, 824173596, 854589440], "denominator": 1048576, "roots": [0, 5, 204, 343, 667, 814]}, "010231240135024132010": {"boundaries": [-1048576, 1019376, 3116528, 11842792, 31934159, 45073960, 62857832, 80610993, 82057354, 97785130, 121356627, 132972925, 136664405, 156582975, 183228000, 207075679, 228518192, 251080694, 280587781, 294169614, 297315342, 299892736], "denominator": 1048576, "roots": [0, 4, 79, 131, 279, 285]}, "010231402130210543210": {"boundaries": [-1048576, 1134267, 3755707, 6020479, 9973509, 13384649, 17780523, 21980391, 22079846, 26433109, 31179085, 35214430, 38864449, 41686799, 46338253, 51030698, 69770008, 101206664, 132069277, 162757660, 193371802, 209715200], "denominator": 1048576, "roots": [0, 5, 21, 37, 46, 199]}, "010231402130215043210": {"boundaries": [-1048576, 224664, 748952, 1177806, 1905307, 2556070, 3385358, 4178228, 4205021, 5029026, 5947720, 6696579, 7419152, 8055860, 8675791, 9087658, 11375648, 15485904, 19794590, 24054249, 28292858, 31457280], "denominator": 1048576, "roots": [0, 1, 4, 7, 9, 29]}, "010231402130251043210": {"boundaries": [-1048576, 1032726, 3129878, 19107619, 57244023, 81010336, 113140753, 145764291, 147325107, 181658445, 218353409, 250604648, 280497876, 281808596, 304665106, 342675986, 389533756, 483260800, 606767769, 727299652, 846550256, 907018240], "denominator": 1048576, "roots": [0, 4, 140, 267, 342, 864]}, "010231402130521043210": {"boundaries": [-1048576, 1597924, 5267940, 8592101, 14524457, 19569758, 26008155, 32293696, 32676203, 39485743, 46806238, 53103897, 58895018, 59279570, 64134095, 72138151, 80777749, 98287543, 122308051, 145706778, 168834793, 181403648], "denominator": 1048576, "roots": [0, 7, 31, 56, 72, 172]}, "010231402130521403210": {"boundaries": [-1048576, 2037839, 6756431, 10818392, 17892567, 24076802, 32092021, 39730930, 39963464, 47857702, 57487261, 64273087, 69293397, 72414423, 82209147, 94057905, 99904440, 112939969, 137505522, 161724978, 185393921, 198180864], "denominator": 1048576, "roots": [0, 9, 38, 66, 96, 188]}, "010231402130524103210": {"boundaries": [-2275664364313, -1137832182156, -1043551369678, -983567620157, -898208913088, -804832884740, -688011644452, -582979714215, -582476712184, -478263521769, -330693834188, -245196376730, -198348097514, -113003463628, 81917505199, 198300082576, 312097699067, 473919794437, 672310785092, 960170750255, 1232453518288, 2464907036577], "coefficients": [1000000000000, 1055319148936, -1421642103851, -1848229114532, -156715792298, 268091598914, 45095528288], "denominator": 1099511627776}, "010231402130524130210": {"boundaries": [-1048576, 17530045212271, 61282622776943, 87604397427264, 123101569270135, 164346255840716, 215286698750771, 260479626941598, 260678111398510, 305496729555307, 370718117306634, 407245921262093, 423370955860650, 464613185693372, 546158092500168, 600071566148937, 667137043657549, 720790209261243, 780266539112938, 893971144269484, 998437330977985, 1048576001048576], "denominator": 1048576, "roots": [0, 83451419, 248507375, 403663362, 687493755, 1000000000]}, "010231402132010543210": {"boundaries": [-1048576, 6318564, 21522916, 32125171, 48438412, 64671202, 84483344, 103234247, 104465096, 125286366, 146369679, 163866381, 183545747, 195651751, 211380391, 220113578, 281855288, 398817146, 512566343, 625324740, 737667946, 794820608], "denominator": 1048576, "roots": [0, 29, 99, 178, 208, 757]}, "010231402132015043210": {"boundaries": [-1048576, 3603287, 12516183, 18050782, 25762178, 34368114, 44418564, 53937719, 54816203, 65485994, 76141517, 84943741, 95493775, 101668400, 106124848, 109314048, 135854536, 184568374, 234247476, 283321489, 332144586, 357564416], "denominator": 1048576, "roots": [0, 17, 52, 93, 107, 340]}, "010231402132051043210": {"boundaries": [-1048576, 1549364, 5219380, 7996009, 12508438, 16759396, 22014099, 27068635, 27449836, 33091542, 38936062, 44092248, 49070916, 49632597, 53023725, 58441367, 66953679, 83672846, 104518393, 124913655, 145117756, 156237824], "denominator": 1048576, "roots": [0, 7, 26, 47, 58, 148]}, "010231402132501043210": {"boundaries": [-1048576, 1148004, 3769444, 6238704, 10720881, 14465067, 19197215, 23894389, 24274915, 29520944, 34771086, 39236081, 43789744, 44564480, 47486132, 51680436, 58943114, 73694664, 91967417, 109821804, 127502063, 137363456], "denominator": 1048576, "roots": [0, 5, 23, 43, 51, 130]}, "010231402135021043210": {"boundaries": [-1048576, 661883, 2234747, 3408135, 5302086, 7104906, 9329101, 11458177, 11646159, 14098170, 16668224, 18148372, 20185088, 21123281, 23000489, 25994455, 27339134, 30889770, 37627652, 44060044, 50353204, 54525952], "denominator": 1048576, "roots": [0, 3, 11, 20, 26, 51]}, "010231402135021403210": {"boundaries": [-1048576, 3091479, 10431511, 15948104, 24869452, 33388048, 43738241, 53874548, 54981463, 66648502, 78814445, 83138190, 93061120, 100504843, 110129113, 119327577, 125956235, 139675757, 159606466, 183680003, 206740910, 219152384], "denominator": 1048576, "roots": [0, 14, 52, 95, 126, 208]}, "010231402135024103210": {"boundaries": [-1048576, 5272856, 17855768, 27084206, 41800194, 56087319, 73301411, 90126047, 92230429, 112278695, 132788637, 137469288, 154752341, 170459257, 182219844, 198020072, 216143901, 230894488, 250800040, 284338486, 315288870, 331350016], "denominator": 1048576, "roots": [0, 24, 87, 161, 218, 315]}, "010231402135024130210": {"boundaries": [-1048576, 6921968, 23699184, 35146356, 52519350, 70355165, 91410284, 111828433, 114826009, 140206245, 165514099, 168532796, 190928213, 213809997, 222742567, 244246934, 266813331, 285254358, 303461497, 326184014, 353548245, 367001600], "denominator": 1048576, "roots": [0, 32, 108, 202, 282, 349]}, "010231402135024132010": {"boundaries": [-1048576, 5351458, 17934370, 27911041, 44590783, 59981564, 78798492, 97362653, 99628502, 121553190, 144661774, 147990292, 165762389, 187078278, 196845139, 217645631, 237544822, 257511545, 274507126, 286638342, 304988422, 313524224], "denominator": 1048576, "roots": [0, 24, 94, 174, 263, 298]}, "010231402135201043210": {"boundaries": [-1048576, 1173039, 3794479, 6707776, 12328075, 16732791, 22389839, 28054562, 28545291, 34957279, 41477048, 45026532, 50576896, 53198336, 57457610, 64273354, 67890141, 77536429, 94734211, 111168952, 127268613, 136314880], "denominator": 1048576, "roots": [0, 5, 27, 51, 64, 129]}, "010231402135201403210": {"boundaries": [-1048576, 3138698, 10478730, 16456595, 26613712, 35770608, 47090243, 58176912, 59365313, 72450151, 85529645, 91144412, 102520973, 109511480, 118337534, 130589976, 136508698, 152803388, 182253315, 211810192, 240556232, 255852544], "denominator": 1048576, "roots": [0, 14, 56, 105, 132, 243]}, "010231402135204103210": {"boundaries": [-1048576, 3866436, 12779332, 20705903, 34810823, 46915283, 61998273, 76898117, 78761260, 97143541, 115039282, 118764478, 135201554, 149269948, 158681956, 171317146, 184601653, 198830142, 219402298, 249537512, 277724139, 292552704], "denominator": 1048576, "roots": [0, 17, 74, 143, 185, 278]}, "010231402135204130210": {"boundaries": [-1048576, 5123546, 17706458, 25808784, 37614492, 50250530, 65059793, 79043771, 81305217, 99953889, 117551985, 119350545, 136236511, 152489439, 157934404, 171715339, 187760296, 198620897, 211731471, 232202488, 253254889, 264241152], "denominator": 1048576, "roots": [0, 24, 76, 146, 193, 251]}, "010231402135204132010": {"boundaries": [-1048576, 1951648, 6145952, 13188375, 28252748, 38842502, 52613008, 66583614, 68428982, 86216790, 103074000, 103811034, 120427319, 137029772, 139811095, 154535182, 168653203, 181347819, 193093711, 201106122, 213164746, 219152384], "denominator": 1048576, "roots": [0, 8, 64, 131, 185, 208]}, "010231402153024132010": {"boundaries": [-1048576, 4897127, 16955751, 24678276, 35673353, 47917988, 61585628, 75518652, 78006766, 94396620, 110499549, 110741186, 126731970, 143031003, 145631263, 160650202, 174201423, 185147241, 202025904, 209199876, 210248452, 211812352], "denominator": 1048576, "roots": [0, 23, 74, 136, 199, 201]}, "010231402153204132010": {"boundaries": [-1048576, 6984982, 24286486, 35057888, 50312563, 67178094, 86664648, 104995820, 108341522, 133752960, 156920345, 157267287, 180854872, 205428140, 208353640, 228953154, 248284058, 263334860, 286784268, 296772635, 298869787, 300941312], "denominator": 1048576, "roots": [0, 33, 101, 197, 282, 286]}, "010231402312010543210": {"boundaries": [-1048576, 2408813, 7651693, 15118249, 30504402, 41642095, 56214308, 70852830, 71867851, 88052514, 103966714, 116372164, 136593440, 145234663, 146283239, 148460885, 189980449, 267636299, 342625343, 416776490, 490584427, 528482304], "denominator": 1048576, "roots": [0, 10, 68, 138, 140, 503]}, "010231402312015043210": {"boundaries": [-1048576, 10395925, 33988885, 57140739, 99816459, 134775240, 178905029, 223120388, 226600449, 274823329, 322658456, 360198922, 416589073, 442826063, 453137060, 459101525, 577117862, 804462078, 1025778582, 1244483274, 1462119052, 1571815424], "denominator": 1048576, "roots": [0, 45, 215, 416, 440, 1498]}, "010231402312051043210": {"boundaries": [-1048576, 7815247, 25116751, 45893235, 86906386, 118067196, 158227254, 198613721, 201751413, 246403557, 290481666, 325068119, 379655620, 401517226, 404751315, 410081577, 510573180, 704615533, 895986925, 1084800745, 1272572909, 1367343104], "denominator": 1048576, "roots": [0, 33, 191, 382, 394, 1303]}, "010231402312501043210": {"boundaries": [-1048576, 1717351, 5911655, 8665755, 12692653, 16977963, 21949175, 26823902, 27423816, 32875197, 38344975, 42703603, 47558745, 50331648, 52695731, 53220019, 61780769, 80089754, 99811387, 119132404, 138293297, 148897792], "denominator": 1048576, "roots": [0, 8, 26, 50, 51, 141]}, "010231402315201043210": {"boundaries": [-1048576, 8928238, 30424046, 45546408, 68947118, 92488524, 119817891, 147199070, 151745858, 184194718, 216793732, 224977191, 250629743, 288116335, 308050998, 311721014, 315747233, 353483070, 421072450, 483751187, 544486509, 575668224], "denominator": 1048576, "roots": [0, 41, 143, 292, 299, 548]}, "010231402315201403210": {"boundaries": [-1048576, 2531494, 8298662, 13855662, 24049078, 32540458, 42939158, 53622260, 55206851, 67732377, 80292838, 83233808, 93206201, 107099833, 114878299, 117354855, 118868491, 132208162, 156848118, 180185248, 202731211, 214958080], "denominator": 1048576, "roots": [0, 11, 52, 108, 114, 204]}, "010231402315204103210": {"boundaries": [-1048576, 2723405, 9014861, 14549338, 24312521, 32813855, 43069291, 53573050, 55264122, 67789469, 80310936, 82203509, 92394613, 106812533, 113150533, 115918533, 120208512, 130541421, 148950563, 169283266, 188622860, 199229440], "denominator": 1048576, "roots": [0, 12, 52, 107, 117, 189]}, "010231402315204130210": {"boundaries": [-1048576, 1389247, 4534975, 7713805, 13615757, 18503392, 24405842, 30678770, 31660536, 38808118, 45993618, 46448212, 52893005, 60495181, 62644493, 66668409, 73025454, 76341570, 81534124, 90995916, 99639327, 104857600], "denominator": 1048576, "roots": [0, 6, 30, 59, 73, 99]}, "010231402315204132010": {"boundaries": [-1048576, 260221, 784509, 9076626, 29315884, 41716449, 58034299, 74830132, 77147382, 98708874, 118726340, 118922800, 138589732, 160347684, 163196619, 178764680, 195278990, 209439012, 222666066, 231744846, 245900622, 252706816], "denominator": 1048576, "roots": [0, 1, 72, 155, 213, 240]}, "010231402315240103210": {"boundaries": [-1048576, 660494, 2233358, 3400803, 5280903, 7089887, 9215765, 11346009, 11721062, 14335678, 16940108, 17296456, 19384121, 22543413, 23956048, 24386374, 24910662, 26962563, 30904362, 35031885, 38954406, 41943040], "denominator": 1048576, "roots": [0, 3, 11, 23, 24, 39]}, "010231402315240130210": {"boundaries": [-1048576, 1944577, 6138881, 12855642, 27133415, 37226747, 50252247, 63479145, 65458898, 82505434, 98670616, 99537252, 113953127, 132350291, 136973633, 144971525, 158473839, 165021546, 176219414, 196224060, 214515493, 224395264], "denominator": 1048576, "roots": [0, 8, 61, 131, 158, 213]}, "010231402315240132010": {"boundaries": [-1893448206625, -773518958899, -728175614826, -674892583667, -568832231553, -488665818062, -385047565603, -283671093728, -268514467094, -127376027358, -770641424, -184328210, 125199431823, 267145772601, 284030868443, 381333849246, 485400228032, 571008827086, 659997664961, 715726645253, 793680616661, 1925699059244], "coefficients": [1000000000000, 0, -1000000000000, -4265965831, 273749923638, 183573092, -14095598700], "denominator": 1099511627776}, "010231402351204103210": {"boundaries": [-1048576, 7401302, 25751382, 37193951, 53053124, 71292233, 91148615, 111737314, 115842593, 139021026, 162813804, 164250470, 185206650, 212496061, 219437938, 230203965, 249841355, 260330840, 278751812, 310625279, 339390227, 354418688], "denominator": 1048576, "roots": [0, 35, 110, 209, 247, 337]}, "010231402351204130210": {"boundaries": [-1048576, 7228456, 25054248, 36408537, 52476527, 70520159, 90368987, 110890001, 114894716, 138458551, 161888485, 162933286, 185151492, 211398793, 216615236, 230763691, 251078550, 263144495, 279201227, 303107148, 327992960, 340787200], "denominator": 1048576, "roots": [0, 34, 109, 206, 256, 324]}, "010231402351204132010": {"boundaries": [-1048576, 1022948, 3120100, 13108467, 36557875, 51608677, 70939581, 91539095, 94464595, 119037863, 142625448, 142972390, 166139775, 191551213, 194896915, 213228087, 232714641, 249580172, 264834847, 275606249, 292907753, 300941312], "denominator": 1048576, "roots": [0, 4, 89, 185, 253, 286]}, "010231402351240103210": {"boundaries": [-1048576, 2819947, 9111403, 16260747, 30101946, 41046787, 54309979, 68523141, 70994357, 87133592, 103345804, 104903161, 119030625, 136969442, 146784463, 153646410, 156792138, 164006127, 181112645, 202487762, 222081404, 232783872], "denominator": 1048576, "roots": [0, 12, 67, 145, 151, 221]}, "010231402351240130210": {"boundaries": [-1048576, 3575230, 11439550, 21614747, 42011797, 57551954, 76599178, 97115953, 100462063, 123754636, 146937159, 148420122, 169677373, 195460337, 202602019, 215098209, 233012426, 242309481, 258008401, 284724670, 309831788, 322961408], "denominator": 1048576, "roots": [0, 15, 95, 195, 233, 307]}, "010231402351240132010": {"boundaries": [-1048576, 2220961, 6939553, 16293376, 36911985, 50910909, 69271779, 87738262, 90407380, 115111153, 137600455, 137854410, 160038450, 185055441, 188386750, 205473060, 223589526, 238931764, 253845442, 263790626, 278994978, 286261248], "denominator": 1048576, "roots": [0, 9, 84, 180, 243, 272]}, "010231402513024132010": {"boundaries": [-1048576, 6357828, 22086468, 31977213, 45803723, 61542398, 78918889, 96739001, 100015021, 120724397, 141119470, 141342390, 161965767, 182649983, 185525702, 204504568, 221658140, 235442239, 255783125, 264829418, 267975146, 270532608], "denominator": 1048576, "roots": [0, 30, 95, 174, 251, 257]}, "010231402513204132010": {"boundaries": [-1048576, 5757617, 19913393, 28992173, 42219227, 56379249, 72893559, 88461620, 91310555, 113068507, 132735439, 132931899, 152949365, 174510857, 176828107, 193623940, 209941790, 222342355, 242581613, 250873730, 251398018, 252706816], "denominator": 1048576, "roots": [0, 27, 85, 168, 239, 240]}, "010231402513204312010": {"boundaries": [-1048576, 25271765479856, 88435889189296, 126338494589974, 178705225187807, 237841203862767, 306748456989782, 368886462049583, 380793801703022, 474275354192152, 556317446068932, 557254524494471, 640920274428094, 733464748666448, 742833166542885, 810813588250607, 878794010019538, 929548650094813, 1014414026084820, 1048545257512284, 1048565752978780, 1048576001048576], "denominator": 1048576, "roots": [0, 120476005, 351807317, 708411140, 999960908, 1000000000]}, "010231402513240132010": {"boundaries": [-1941578812280, -804255479726, -710138281627, -652764082772, -572296496079, -482896009280, -378393542598, -283604464651, -265565702383, -123907578510, 830184828, 2015537606, 128299343874, 269060331873, 284492624631, 385907069468, 488624240295, 567904730713, 675170500174, 728007342991, 770010721132, 1888576832341], "coefficients": [1000000000000, 0, -1000000000000, 8624376098, 271917858556, -821290132, -14002638273], "denominator": 1099511627776}, "010231402513240312010": {"boundaries": [-1876233169238, -764558573695, -738763736786, -686179064863, -569528222298, -491041512025, -387072761546, -283881805056, -269324884767, -127389420489, 91052623, 204726203, 127814156541, 269646823739, 284010787190, 387865864088, 491617581322, 569118232213, 696679513370, 748794452264, 752837285076, 1854352183006], "coefficients": [1000000000000, 0, -1000000000000, 827083974, 279493978606, -92581736, -14492823393], "denominator": 1099511627776}, "010231402531024132010": {"boundaries": [-1951381146455, -812680064666, -715215555597, -655118558897, -573031685542, -476841277663, -372404241527, -263581969456, -243134147760, -121498519083, 1053591755, 2178181976, 124994034239, 248177215837, 266254112596, 377477708322, 480861152703, 569168841049, 667289034341, 723997226758, 789268464125, 1916954059411], "coefficients": [1000000000000, 0, -1000000000000, 7665748179, 262355903035, -1073421749, -10718544283], "denominator": 1099511627776}, "010231402531204130210": {"boundaries": [-1048576, 6129181, 21333533, 30797802, 43896740, 58992035, 75456951, 92478414, 95854916, 115253572, 134439522, 135320302, 154652344, 175791660, 178578481, 193019245, 209262368, 222608868, 234950820, 245201621, 260860465, 268435456], "denominator": 1048576, "roots": [0, 29, 91, 170, 223, 255]}, "010231402531204132010": {"boundaries": [-1048576, 4939061, 16997685, 25010096, 36755988, 49450604, 63568625, 78292712, 81074035, 97676488, 114292773, 115029807, 131887017, 149674825, 151520193, 165490799, 179261305, 189851059, 204915432, 211957855, 216152159, 219152384], "denominator": 1048576, "roots": [0, 23, 77, 144, 200, 208]}, "010231402531240103210": {"boundaries": [-1048576, 4138331, 14099803, 21145840, 32080641, 43125957, 55604231, 68501842, 71295625, 86237833, 100659466, 103012681, 117791106, 132132848, 143834797, 154665902, 155714478, 156841189, 166279207, 181518147, 194100224, 201326592], "denominator": 1048576, "roots": [0, 19, 67, 147, 149, 191]}, "010231402531240130210": {"boundaries": [-1048576, 2379872, 8147040, 12110032, 18091711, 24353716, 31270914, 38588989, 40203063, 48154765, 56107391, 57526145, 65726433, 73516279, 79026284, 85203514, 86902817, 88206822, 93007043, 100277174, 106884851, 111149056], "denominator": 1048576, "roots": [0, 11, 38, 80, 85, 105]}, "010231402531240132010": {"boundaries": [-1048576, 2368751, 8135919, 12010733, 17774522, 23884079, 30739876, 37785409, 39183905, 47397751, 55431159, 56068160, 64244512, 72833258, 74586984, 80985417, 86724570, 91914070, 97184965, 100613232, 105856112, 109051904], "denominator": 1048576, "roots": [0, 11, 37, 72, 93, 103]}, "010231402531240310210": {"boundaries": [-1048576, 5588391, 19219879, 28295360, 41800894, 56056538, 72111552, 88280803, 91827579, 111226235, 129924607, 132839044, 152230579, 170611530, 180154652, 195259907, 202897190, 212109602, 221818773, 230236520, 242250194, 248512512], "denominator": 1048576, "roots": [0, 26, 86, 180, 210, 236]}, "010231402531240312010": {"boundaries": [-1048576, 3672275, 12585171, 18659838, 27802326, 37374758, 48088057, 59177387, 61502677, 74085589, 86597499, 88279148, 101240896, 113782180, 118031956, 128130987, 135613722, 142858059, 152152540, 156587646, 159209086, 161480704], "denominator": 1048576, "roots": [0, 17, 58, 116, 148, 153]}, "010231402531243010210": {"boundaries": [-1048576, 3601929, 11990537, 19029439, 31237349, 42077510, 54942174, 68064189, 70801054, 86704457, 101802026, 104524010, 120213376, 134536621, 147178738, 159843162, 160955287, 162003863, 169466423, 181683295, 192047656, 198180864], "denominator": 1048576, "roots": [0, 16, 66, 153, 155, 188]}, "010231402531420310210": {"boundaries": [-1048576, 1491747, 4637475, 11793525, 27550863, 38484729, 51712769, 66734113, 69614106, 84468933, 100034974, 103571353, 119778776, 133826788, 145685425, 157536498, 161157127, 168771349, 173637737, 178087936, 184805271, 188743680], "denominator": 1048576, "roots": [0, 6, 66, 150, 165, 179]}, "010231402531420312010": {"boundaries": [-1048576, 257195, 781483, 4026869, 11710341, 16631357, 22723850, 29504604, 30781338, 37859226, 45077296, 46649639, 54118809, 60697134, 66084491, 71495487, 73553896, 77326476, 80510948, 82060295, 82584583, 83886080], "denominator": 1048576, "roots": [0, 1, 29, 68, 78, 79]}, "010231402531423010210": {"boundaries": [-1048576, 10028491, 33621451, 52396061, 83679831, 113005008, 146307703, 182026975, 190023725, 227510317, 266217210, 276145816, 315751614, 351001833, 380755604, 421297868, 436297038, 441015630, 445618156, 451853724, 459744688, 464519168], "denominator": 1048576, "roots": [0, 45, 179, 414, 423, 442]}, "010231402531423012010": {"boundaries": [-1048576, 4429470, 14915230, 22986261, 36178979, 48809983, 63081237, 78319907, 81759254, 97837420, 114408897, 118619365, 135605760, 150718723, 163477762, 179456390, 185624247, 190005859, 193125292, 195141352, 197238504, 199229440], "denominator": 1048576, "roots": [0, 20, 77, 175, 185, 189]}, "010231420103210543210": {"boundaries": [-1048576, 2450735, 7693615, 17170634, 36215880, 51268590, 68017133, 83093278, 98679713, 114298012, 116395164, 118419111, 133181849, 157536478, 178425324, 190491306, 247321730, 355573681, 461381927, 566448250, 671196460, 724566016], "denominator": 1048576, "roots": [0, 10, 108, 112, 180, 690]}, "010231420103215043210": {"boundaries": [-1048576, 10258828, 34376076, 53711329, 83727002, 115246891, 148292797, 176992573, 206729970, 236731187, 242498355, 247538856, 277586143, 327374455, 352989077, 374429013, 465595487, 625559293, 797290216, 967137666, 1136166199, 1221591040], "denominator": 1048576, "roots": [0, 46, 223, 234, 374, 1164]}, "010231420103251043210": {"boundaries": [-1048576, 2706406, 8997862, 14393652, 23087532, 31885570, 41236395, 49404949, 57574643, 66068699, 68165851, 70044298, 79367901, 88578471, 95500166, 108519985, 122639240, 148496517, 185038808, 220751368, 256080685, 274726912], "denominator": 1048576, "roots": [0, 12, 62, 66, 110, 261]}, "010231420103521043210": {"boundaries": [-1048576, 4437682, 14923442, 23154038, 35752284, 49332306, 63298331, 75636230, 88917847, 101981540, 104602980, 107084488, 117745010, 130864221, 145212276, 166566338, 178781863, 203802616, 249574779, 293719864, 337077007, 359661568], "denominator": 1048576, "roots": [0, 20, 96, 101, 169, 342]}, "010231420103521403210": {"boundaries": [-1048576, 6462450, 20618226, 40063972, 77012828, 108558286, 142664810, 173959561, 206713204, 239624436, 246964468, 253962576, 269865979, 305017312, 357609884, 391006119, 421600576, 468257591, 530229586, 613031885, 692093361, 731906048], "denominator": 1048576, "roots": [0, 27, 225, 239, 428, 697]}, "010231420103524103210": {"boundaries": [-1048576, 1995353, 6713945, 10413320, 16072305, 22204868, 28507619, 34101729, 39965785, 45882218, 47455082, 48947950, 51394627, 58064817, 67948415, 73835268, 80903649, 87999401, 96122175, 109910081, 122758826, 130023424], "denominator": 1048576, "roots": [0, 9, 43, 46, 83, 123]}, "010231420103524130210": {"boundaries": [-1048576, 3944172, 13381356, 20357254, 30633206, 42261773, 54095351, 64544496, 75465109, 86523458, 89669186, 92800479, 96208351, 109434509, 126908722, 139239702, 152906785, 166669744, 178259798, 193563417, 211911618, 221249536], "denominator": 1048576, "roots": [0, 18, 81, 87, 165, 210]}, "010231420103524132010": {"boundaries": [-1048576, 3105298, 10445330, 16216864, 25077370, 34638964, 44568801, 53361844, 61834476, 71068785, 74738801, 77649163, 79833696, 91336854, 105664035, 116875268, 127886523, 140638625, 150864391, 158209515, 168695275, 174063616], "denominator": 1048576, "roots": [0, 14, 66, 73, 145, 165]}, "010231420105324132010": {"boundaries": [-1048576, 45823435, 160118219, 231185996, 321059138, 443892480, 554320516, 657470283, 803723474, 923009181, 925630621, 927989760, 930396927, 1055551659, 1204116274, 1314896965, 1423966408, 1532149055, 1675809589, 1741605581, 1755761357, 1763704832], "denominator": 1048576, "roots": [0, 218, 879, 884, 1654, 1681]}, "010231420130210543210": {"boundaries": [-1048576, 660805, 2233669, 3411630, 5171354, 7088619, 9079094, 10824628, 12317310, 14161622, 14889771, 15408212, 17016651, 19523370, 21905374, 23330816, 30066377, 42782857, 55206215, 67541900, 79840260, 87031808], "denominator": 1048576, "roots": [0, 3, 13, 15, 22, 82]}, "010231420130215043210": {"boundaries": [-1048576, 4396836, 14882596, 22679283, 34251685, 47010005, 60117765, 71669608, 82116742, 94402433, 98865231, 101980365, 112818886, 130068140, 141068603, 148985173, 185734088, 252274248, 321658261, 390330127, 458697722, 493879296], "denominator": 1048576, "roots": [0, 20, 87, 99, 147, 470]}, "010231420130251043210": {"boundaries": [-1048576, 4217180, 14178652, 21987288, 33977085, 46772502, 59960008, 71800666, 82274945, 94937212, 100032760, 103661692, 115191120, 126900219, 135794253, 150823843, 173877372, 215512282, 269049694, 321539305, 373570024, 400556032], "denominator": 1048576, "roots": [0, 19, 87, 101, 152, 381]}, "010231420130521043210": {"boundaries": [-1048576, 3946462, 13383646, 20345495, 30619256, 42117725, 53803538, 64261365, 73759071, 84973791, 89646820, 92753413, 101624490, 110676182, 120909593, 137548013, 150356415, 175517657, 215781025, 254832052, 293326124, 313524224], "denominator": 1048576, "roots": [0, 18, 78, 90, 139, 298]}, "010231420130521403210": {"boundaries": [-1048576, 3759974, 12672870, 19567319, 30065378, 41466773, 53080062, 63686203, 73032135, 84466117, 89897900, 93512166, 97867093, 107577735, 124434864, 136303541, 145835574, 161803790, 185148051, 213748985, 241260660, 255852544], "denominator": 1048576, "roots": [0, 17, 77, 91, 146, 243]}, "010231420130524103210": {"boundaries": [-1048576, 3919222, 12832118, 21713057, 37046808, 51557360, 66883993, 81103310, 93434543, 108606908, 116143392, 120782692, 124780544, 139079253, 162944821, 176867103, 193371710, 210437924, 230413695, 263484014, 294364180, 310378496], "denominator": 1048576, "roots": [0, 17, 99, 117, 198, 295]}, "010231420130524130210": {"boundaries": [-1048576, 4766606, 15776654, 25652745, 41988231, 58150361, 75281955, 90952600, 103622864, 120191568, 129947681, 135585233, 139111082, 156061183, 182013410, 198789621, 219447063, 237100975, 255029372, 286090544, 316798131, 332398592], "denominator": 1048576, "roots": [0, 21, 109, 131, 229, 316]}, "010231420130524132010": {"boundaries": [-1048576, 502893, 1551469, 4598848, 11142015, 15999678, 21591343, 26783178, 30376986, 35716294, 39555553, 41587995, 42292565, 48521054, 56658692, 63069081, 69365316, 76689046, 82352880, 86563672, 92855128, 96468992], "denominator": 1048576, "roots": [0, 2, 32, 40, 79, 91]}, "010231420132010543210": {"boundaries": [-1048576, 1862557, 6056861, 10419680, 18535066, 25147815, 33454805, 41640779, 42519908, 50944705, 59334327, 66678878, 74017897, 79072067, 86936387, 92711594, 122251801, 175302335, 227121740, 278565312, 329850564, 356515840], "denominator": 1048576, "roots": [0, 8, 41, 71, 86, 339]}, "010231420132015043210": {"boundaries": [-1048576, 5905505, 19012705, 34411734, 64230495, 87511346, 117050526, 146489356, 149521688, 179865332, 210232306, 236766496, 263546914, 281897979, 308199760, 319903061, 406384566, 573477678, 737605308, 900177141, 1062095280, 1143996416], "denominator": 1048576, "roots": [0, 25, 144, 253, 307, 1090]}, "010231420132051043210": {"boundaries": [-1048576, 1726717, 5921021, 8743757, 12900800, 17312853, 22422284, 27391655, 28086653, 33346254, 38625434, 43333869, 48016161, 49632597, 52714887, 56559666, 66930048, 86329665, 108441898, 130180659, 151763145, 163577856], "denominator": 1048576, "roots": [0, 8, 27, 46, 56, 155]}, "010231420132501043210": {"boundaries": [-1048576, 258118, 782406, 4727080, 14078282, 19989216, 27737145, 35786473, 36513133, 44875130, 53362772, 60766735, 68269878, 68943872, 73780133, 81644453, 93525636, 117367688, 147377975, 176698894, 205730779, 221249536], "denominator": 1048576, "roots": [0, 1, 35, 66, 81, 210]}, "010231420135021043210": {"boundaries": [-1048576, 908909, 3006061, 4867367, 8083485, 10977416, 14422421, 17839941, 18518850, 22115210, 25681533, 28120477, 30845610, 32056073, 35250771, 39894857, 42447186, 48509801, 59322700, 69698999, 79877761, 85983232], "denominator": 1048576, "roots": [0, 4, 18, 30, 40, 81]}, "010231420135021403210": {"boundaries": [-1048576, 3323320, 11187640, 17266245, 26851018, 36559150, 47361717, 57791639, 61521546, 72636609, 82695172, 87915330, 94633984, 101860618, 115274198, 125671103, 133753331, 148390967, 169593437, 195572278, 220507153, 233832448], "denominator": 1048576, "roots": [0, 15, 61, 93, 134, 222]}, "010231420135024103210": {"boundaries": [-1048576, 4445172, 14930932, 23234608, 36226105, 49780044, 64066924, 77511199, 85884406, 100346046, 110563845, 116123974, 121634816, 133344793, 153252335, 166116526, 181336279, 196467375, 214574703, 244645106, 272675122, 287309824], "denominator": 1048576, "roots": [0, 20, 88, 118, 185, 273]}, "010231420135024130210": {"boundaries": [-1048576, 3572468, 11961076, 18792202, 29584182, 40806844, 52442423, 63390483, 71371628, 83221186, 90627957, 94176434, 97779712, 108758842, 124080019, 135268088, 148671937, 160321313, 171748942, 190059622, 209151511, 219152384], "denominator": 1048576, "roots": [0, 16, 74, 95, 156, 208]}, "010231420135024132010": {"boundaries": [-1048576, 3245232, 10585264, 18169588, 31610612, 43827033, 57383432, 70066951, 77672536, 90949175, 101453595, 106274361, 109401429, 123894363, 141636183, 156935037, 171870877, 188680904, 202664876, 212454631, 226086119, 232783872], "denominator": 1048576, "roots": [0, 14, 80, 106, 195, 221]}, "010231420135201043210": {"boundaries": [-1048576, 738594, 2311458, 5325543, 11773922, 16353790, 22124244, 28152059, 29040426, 35420570, 41669364, 45220868, 50813033, 53259710, 57466863, 64282607, 68346756, 78718255, 96459909, 113454207, 130126245, 139460608], "denominator": 1048576, "roots": [0, 3, 28, 51, 64, 132]}, "010231420135201403210": {"boundaries": [-1048576, 1233414, 3854854, 9038839, 20203374, 28077934, 38017463, 48525426, 49965747, 61143639, 72268168, 76747910, 86780986, 92985061, 100663275, 111191255, 116434155, 130540888, 155585821, 181072429, 205834856, 219152384], "denominator": 1048576, "roots": [0, 5, 48, 89, 113, 208]}, "010231420135204103210": {"boundaries": [-1048576, 1478982, 4624710, 10779374, 24027611, 33387277, 45161122, 57749302, 59465907, 72950365, 86450398, 90046081, 102465937, 111903121, 121254269, 130682614, 137878905, 152558225, 173833565, 199869838, 224731842, 238026752], "denominator": 1048576, "roots": [0, 6, 57, 107, 138, 226]}, "010231420135204130210": {"boundaries": [-1048576, 517011, 1565587, 10375100, 31289638, 44655100, 61555063, 80022529, 82578205, 102550948, 122499721, 124718992, 143829472, 161218357, 168580209, 184051710, 202935613, 214727088, 230445210, 258646168, 285102078, 298844160], "denominator": 1048576, "roots": [0, 2, 79, 154, 206, 284]}, "010231420135204132010": {"boundaries": [-1916954059411, -789268464126, -723997226759, -667289034342, -569168841050, -480861152704, -377477708323, -266254112597, -248177215838, -124994034240, -2178181977, -1053591756, 121498519082, 243134147759, 263581969455, 372404241526, 476841277662, 573031685541, 655118558896, 715215555596, 812680064665, 1951381146455], "coefficients": [1000000000000, 0, -1000000000000, -7665748179, 262355903035, 1073421749, -10718544283], "denominator": 1099511627776}, "010231420150324132010": {"boundaries": [-1048576, 12439917, 43372909, 62843317, 87753877, 121385044, 151621217, 180011386, 220285069, 253231164, 253930214, 254454442, 254941046, 288970032, 329456161, 359614212, 389363781, 418711639, 459487917, 477365147, 477889435, 479199232], "denominator": 1048576, "roots": [0, 59, 241, 243, 455, 456]}, "010231420153024132010": {"boundaries": [-1048576, 2749861, 9565605, 13909989, 19538139, 27026694, 33796047, 40158932, 48732949, 56099136, 56710805, 56888179, 57325085, 64921512, 73670291, 80440957, 87119997, 93733790, 102423218, 106446881, 107495457, 109051904], "denominator": 1048576, "roots": [0, 13, 53, 55, 101, 103]}, "010231420310210543210": {"boundaries": [-1048576, 2192660, 6911252, 14828762, 30500577, 43224556, 56371966, 69302611, 81902137, 94506341, 99049485, 106255016, 114123649, 123094920, 134276102, 142431573, 184565990, 261209124, 335725395, 409634242, 483300098, 521142272], "denominator": 1048576, "roots": [0, 9, 88, 106, 133, 496]}, "010231420310215043210": {"boundaries": [-1048576, 1204268, 3825708, 7665152, 15056758, 21262463, 27596489, 33859434, 40056747, 46169272, 48433867, 52071954, 55891347, 60189642, 64504033, 67021482, 83617174, 114728807, 145776956, 176476480, 207038933, 223346688], "denominator": 1048576, "roots": [0, 5, 43, 52, 65, 212]}, "010231420310251043210": {"boundaries": [-1048576, 1174506, 3795946, 6816287, 12275049, 17206079, 22132136, 27036085, 31855619, 36675864, 38674888, 41844911, 44915410, 46663036, 49045825, 52541078, 61792163, 78902081, 98323795, 117386211, 136311342, 146800640], "denominator": 1048576, "roots": [0, 5, 34, 42, 52, 139]}, "010231420310521043210": {"boundaries": [-1048576, 2229590, 7472470, 11720219, 18312060, 25396168, 32146246, 38732752, 45838065, 52511924, 54801853, 58388744, 61953365, 64110466, 68683260, 75439054, 83826123, 100481974, 122964997, 144822319, 166439445, 178257920], "denominator": 1048576, "roots": [0, 10, 49, 58, 75, 169]}, "010231420310521403210": {"boundaries": [-1048576, 2886304, 9177760, 18342947, 35890508, 50954655, 66026101, 81038518, 98751159, 114679422, 117543231, 121877184, 126266026, 136129251, 154343413, 170930963, 180591446, 201482328, 238801903, 276869976, 313999297, 333447168], "denominator": 1048576, "roots": [0, 12, 108, 119, 175, 317]}, "010231420310524103210": {"boundaries": [-1048576, 2443874, 7686754, 16991135, 35485524, 50792508, 66189587, 81561949, 101147856, 118117843, 119427070, 121371179, 123469824, 137356840, 160350620, 172364470, 186857282, 202864247, 222357470, 252977421, 281718695, 296747008], "denominator": 1048576, "roots": [0, 10, 112, 117, 190, 282]}, "010231420310524130210": {"boundaries": [-1048576, 1500690, 4646418, 12878466, 30108117, 43624355, 57313782, 71057384, 88897090, 104226211, 105012265, 106167942, 107304277, 120759253, 140521349, 152042528, 167237156, 179485449, 192351759, 214890677, 236972710, 248512512], "denominator": 1048576, "roots": [0, 6, 99, 102, 173, 236]}, "010231420310524132010": {"boundaries": [-1048576, 2071796, 6266100, 47899643, 141383053, 209659481, 279241185, 349376383, 442688102, 522439657, 523750375, 525074430, 526472533, 604068132, 700088672, 767817072, 838810212, 916802985, 978815780, 1024254224, 1091363088, 1119879168], "denominator": 1048576, "roots": [0, 8, 497, 502, 939, 1067]}, "010231420312010543210": {"boundaries": [-1048576, 3061303, 9877047, 17839851, 32428989, 45209344, 58441358, 71657515, 81585098, 94272732, 102171725, 112497928, 122424728, 128284861, 134576317, 140072277, 179534751, 251202714, 320541527, 389211934, 457619991, 492830720], "denominator": 1048576, "roots": [0, 13, 85, 119, 131, 469]}, "010231420312015043210": {"boundaries": [-1048576, 496117, 1544693, 3838413, 8659254, 12255311, 16270519, 20329568, 22503568, 26548026, 29466469, 32740427, 36113439, 38190007, 40374541, 41506133, 52156122, 72429623, 92385333, 112114370, 131752938, 142606336], "denominator": 1048576, "roots": [0, 2, 23, 35, 40, 135]}, "010231420312051043210": {"boundaries": [-1048576, 2118533, 6837125, 12338591, 22450864, 31275034, 40507558, 49818225, 56163540, 65296006, 71443374, 79009659, 86493779, 89565866, 92508960, 96266358, 116271032, 153846817, 193133132, 231800587, 270229799, 290455552], "denominator": 1048576, "roots": [0, 9, 58, 84, 94, 276]}, "010231420312501043210": {"boundaries": [-1048576, 1377827, 4523555, 7565907, 12766391, 17725692, 22677786, 27685200, 31688398, 36493704, 39606103, 43657373, 47185956, 48584021, 50126372, 51699236, 60801065, 78875708, 98008439, 116775775, 135408122, 145752064], "denominator": 1048576, "roots": [0, 6, 33, 47, 50, 138]}, "010231420315021043210": {"boundaries": [-1048576, 1193462, 3814902, 7338065, 13972151, 19762959, 25473997, 31337759, 37342716, 43143960, 45635199, 48104294, 50855936, 53543599, 57751184, 63452128, 67346652, 76813149, 92645763, 107771163, 122633752, 131072000], "denominator": 1048576, "roots": [0, 5, 40, 50, 63, 124]}, "010231420315021403210": {"boundaries": [-1048576, 1929576, 6123880, 12431786, 24614512, 34973743, 45286905, 55807004, 66865547, 77646662, 81478519, 84921735, 88954197, 95235793, 105609604, 115978956, 121858073, 135614451, 160136001, 184999491, 209236725, 222298112], "denominator": 1048576, "roots": [0, 8, 72, 87, 118, 211]}, "010231420315024103210": {"boundaries": [-1048576, 2206762, 6925354, 15625050, 33388269, 47329749, 62256845, 77877519, 87654533, 104217023, 115417304, 118155032, 130023424, 142697995, 154572161, 165817585, 176487803, 192592556, 215050433, 244971282, 273369342, 288358400], "denominator": 1048576, "roots": [0, 9, 90, 134, 177, 274]}, "010231420315024130210": {"boundaries": [-1048576, 1015013, 3112165, 10971251, 27947856, 40815519, 53900198, 67190451, 82217936, 96801055, 99933774, 101349338, 104508074, 117005706, 133431293, 144179019, 158679260, 169862148, 182147290, 204490367, 225766820, 236978176], "denominator": 1048576, "roots": [0, 4, 90, 102, 163, 225]}, "010231420315024132010": {"boundaries": [-1048576, 1267917, 3889357, 13522569, 34313509, 50088851, 66205068, 82526050, 100669133, 119108717, 123037985, 123379549, 127314602, 145212547, 163705155, 179217740, 195675522, 214025669, 227309775, 237929040, 255230544, 263192576], "denominator": 1048576, "roots": [0, 5, 110, 125, 217, 250]}, "010231420315201043210": {"boundaries": [-1048576, 2707960, 8999416, 14448908, 23369968, 32287917, 41192649, 50366735, 56658191, 65773833, 72635260, 76416968, 82616651, 89607158, 94549086, 98743390, 104508074, 121039293, 145573461, 168979546, 191980823, 204472320], "denominator": 1048576, "roots": [0, 12, 58, 88, 96, 194]}, "010231420315201403210": {"boundaries": [-1048576, 2361610, 7604490, 13920481, 25750998, 35872415, 46634208, 57958784, 64202314, 75798279, 85027875, 88134940, 97070807, 106245847, 113335054, 121151449, 125256906, 139125763, 163948031, 188591899, 212528416, 225443840], "denominator": 1048576, "roots": [0, 10, 65, 103, 121, 214]}, "010231420315204103210": {"boundaries": [-1048576, 1618276, 5288292, 8993292, 15639459, 21517604, 27981470, 34831864, 37450469, 44671090, 51142794, 52346903, 58457743, 65011343, 69203181, 73045580, 76718430, 83686901, 94390899, 107370006, 119734680, 126877696], "denominator": 1048576, "roots": [0, 7, 37, 63, 76, 120]}, "010231420315204130210": {"boundaries": [-1048576, 769732, 2342596, 11045013, 31129386, 44567366, 60587865, 78080752, 82870344, 101606528, 119016720, 120432784, 137652841, 155216489, 161551703, 174834154, 192270717, 202581226, 216960184, 243065887, 267278183, 279969792], "denominator": 1048576, "roots": [0, 3, 81, 149, 194, 266]}, "010231420315204132010": {"boundaries": [-1048576, 1508885, 4654613, 13700906, 34041792, 47825891, 64979463, 83958329, 86834048, 107518264, 128141641, 128364561, 148759634, 169469010, 172745030, 190565142, 207941633, 223680308, 237506818, 247397563, 263126203, 270532608], "denominator": 1048576, "roots": [0, 6, 83, 162, 227, 257]}, "010231420315240103210": {"boundaries": [-1048576, 3223508, 10563540, 17718331, 30639681, 41793515, 54623182, 68645227, 71730050, 86179522, 101566187, 103729192, 115659505, 134735113, 143069719, 144996457, 147617897, 160683831, 185476230, 210587396, 234553780, 247463936], "denominator": 1048576, "roots": [0, 14, 69, 137, 142, 235]}, "010231420351021043210": {"boundaries": [-1048576, 1529649, 5199665, 7900330, 11820002, 16431075, 20538528, 24715536, 29795612, 33800251, 35110971, 36541987, 38901283, 41170326, 43361185, 46755338, 48595980, 54129817, 64031023, 73356437, 82492403, 88080384], "denominator": 1048576, "roots": [0, 7, 32, 39, 46, 83]}, "010231420351021403210": {"boundaries": [-1048576, 991435, 3088587, 7723408, 17237023, 24884704, 32315025, 40236747, 48982922, 56633359, 58905274, 61252899, 66321016, 71182855, 76223831, 81245540, 84593172, 93236576, 107079912, 122027767, 136495983, 144703488], "denominator": 1048576, "roots": [0, 4, 53, 67, 83, 137]}, "010231420351024103210": {"boundaries": [-1048576, 1250763, 3872203, 10748448, 25236116, 36463691, 47757862, 59781032, 70699352, 82775484, 88193127, 90729152, 99467285, 108460811, 116058641, 123599432, 131205954, 142336462, 158123508, 179045504, 198910042, 209715200], "denominator": 1048576, "roots": [0, 5, 75, 102, 131, 199]}, "010231420351024130210": {"boundaries": [-1048576, 2016172, 6210476, 19277516, 47055612, 68580821, 89917822, 112064689, 138447063, 161716423, 165473820, 168577023, 175829674, 195312537, 218199658, 234579569, 257341097, 274238216, 293235223, 327850277, 360722190, 377487360], "denominator": 1048576, "roots": [0, 8, 152, 173, 263, 359]}, "010231420351024132010": {"boundaries": [-1048576, 507870, 1556446, 5580109, 14269537, 20883330, 27562370, 34333036, 43081815, 50678242, 51115148, 51292522, 51904191, 59270378, 67844395, 74207280, 80976633, 88465188, 94093338, 98437722, 105253466, 109051904], "denominator": 1048576, "roots": [0, 2, 48, 50, 90, 103]}, "010231420351201043210": {"boundaries": [-1048576, 3043187, 9858931, 17567884, 31367553, 44190146, 56340383, 69245094, 82616787, 94770511, 99926010, 104515904, 113165890, 123381676, 129119631, 133313935, 137453186, 154449981, 182626905, 208939406, 234674416, 248512512], "denominator": 1048576, "roots": [0, 13, 88, 121, 129, 236]}, "010231420351201403210": {"boundaries": [-1048576, 952847, 3049999, 5821353, 11025852, 15599432, 20039614, 24773065, 29284161, 33845824, 35942976, 37364193, 40897427, 44427697, 46854380, 49268324, 50648439, 55845805, 64917264, 73937231, 82691564, 88080384], "denominator": 1048576, "roots": [0, 4, 31, 43, 49, 83]}, "010231420351204103210": {"boundaries": [-1048576, 2444833, 7687713, 17005103, 35834994, 50906266, 66417137, 83179379, 94975961, 111625418, 122285941, 126012344, 140097913, 155818091, 164189627, 170851845, 178104394, 193554674, 218482984, 247278522, 274779011, 289406976], "denominator": 1048576, "roots": [0, 10, 98, 152, 175, 275]}, "010231420351204130210": {"boundaries": [-1048576, 4018513, 12931409, 23749711, 44238999, 61458623, 80207531, 100336213, 109332513, 130607546, 147909050, 149875281, 169626064, 189620095, 196167115, 210891008, 230628659, 242119166, 258208784, 287172799, 314176687, 328204288], "denominator": 1048576, "roots": [0, 17, 109, 182, 232, 312]}, "010231420351204132010": {"boundaries": [-1048576, 515323, 1563899, 8737871, 25616534, 36562352, 50113573, 65132512, 67732772, 84031805, 100022589, 100264226, 116367155, 132757009, 135245123, 149178147, 162845787, 175090422, 186085499, 193808024, 205866648, 211812352], "denominator": 1048576, "roots": [0, 2, 65, 127, 178, 201]}, "010231420351240103210": {"boundaries": [-1048576, 1981538, 6175842, 15201996, 34317777, 48560869, 64281504, 81652570, 89283482, 106704174, 121646382, 124762372, 139882881, 160901308, 170160192, 174127333, 178321637, 191636428, 217520360, 245545710, 272090578, 286261248], "denominator": 1048576, "roots": [0, 8, 89, 164, 172, 272]}, "010231420351240130210": {"boundaries": [-1048576, 1484369, 4630097, 11207717, 25374110, 35519380, 47567933, 61026087, 64171269, 78183022, 91814510, 93092335, 106371713, 122330735, 126352861, 133640491, 145624388, 151444504, 161427011, 179243707, 195550328, 204472320], "denominator": 1048576, "roots": [0, 6, 62, 121, 145, 194]}, "010231420510324132010": {"boundaries": [-1048576, 26768701, 93353277, 135218959, 188708175, 261074736, 325946033, 387000615, 474685286, 545434282, 545958585, 546832399, 547596423, 620345547, 707091416, 771074497, 834832228, 898522409, 975320048, 1013907691, 1035403499, 1046478848], "denominator": 1048576, "roots": [0, 127, 520, 522, 956, 997]}, "010231420513024132010": {"boundaries": [-1048576, 6913455, 24214959, 34834224, 48118330, 66468477, 82926259, 98438844, 116931452, 134829397, 138764450, 139106014, 143035282, 161474866, 179617949, 195938931, 212055148, 227830490, 248621430, 258254642, 260876082, 263192576], "denominator": 1048576, "roots": [0, 33, 125, 140, 245, 250]}, "010231420531024103210": {"boundaries": [-1048576, 1481357, 4627085, 11170676, 24459268, 35358338, 45652024, 56925416, 70043298, 80303445, 81408713, 86013064, 96442132, 103347327, 106154211, 112515994, 121767734, 127426044, 135627963, 150132383, 163426272, 170917888], "denominator": 1048576, "roots": [0, 6, 76, 98, 121, 162]}, "010231420531024130210": {"boundaries": [-1048576, 3714584, 12627480, 19208416, 28791392, 40088554, 50056109, 60498971, 72405720, 81788928, 83838182, 88127142, 97612223, 105300025, 107769590, 115118955, 124085831, 130974105, 137581581, 145282331, 155025678, 160432128], "denominator": 1048576, "roots": [0, 17, 77, 99, 129, 152]}, "010231420531024132010": {"boundaries": [-1048576, 5649176, 19280664, 29070419, 43054391, 59864418, 74800258, 90099112, 107840932, 122333866, 125460934, 130281700, 140786120, 154062759, 161668344, 174351863, 187908262, 200124683, 213565707, 221150031, 228490063, 232783872], "denominator": 1048576, "roots": [0, 26, 115, 141, 207, 221]}, "010231420531042130210": {"boundaries": [-1048576, 4172354, 13609538, 23556374, 40843982, 57666291, 72957232, 89631117, 108957080, 122858154, 125164743, 133662934, 150755001, 161757536, 162118109, 173486578, 186561951, 196936746, 205990783, 213298471, 224887208, 230686720], "denominator": 1048576, "roots": [0, 18, 117, 154, 196, 219]}, "010231420531042132010": {"boundaries": [-1048576, 1528817, 4674545, 18256378, 47763465, 70325967, 91768480, 115616159, 142261184, 162179754, 165871234, 177487532, 201059029, 216786805, 218233166, 235986327, 253770199, 266910000, 287001367, 295727631, 297824783, 299892736], "denominator": 1048576, "roots": [0, 6, 154, 206, 281, 285]}, "010231420531204103210": {"boundaries": [-1048576, 5881496, 20037272, 30342717, 45183256, 62929790, 78390658, 94722679, 113704343, 128188416, 130743827, 138342340, 154731975, 166269974, 168928032, 176802755, 189802659, 197299985, 209420070, 229985925, 248798832, 258998272], "denominator": 1048576, "roots": [0, 27, 121, 160, 187, 246]}, "010231420531204130210": {"boundaries": [-1048576, 3392299, 11256619, 18248246, 29625117, 41428417, 52248764, 63842864, 75724367, 86245376, 89415377, 94049348, 105840063, 114575435, 116214814, 122901602, 132911243, 138283079, 145870638, 158777712, 171242050, 178257920], "denominator": 1048576, "roots": [0, 15, 80, 110, 133, 169]}, "010231420531204132010": {"boundaries": [-1048576, 7487225, 25837305, 37968521, 54964102, 74930825, 94830016, 115630508, 125397369, 146713258, 164485355, 167813873, 190922457, 212847145, 215112994, 233677155, 252494083, 267884864, 284564606, 294541277, 307124189, 313524224], "denominator": 1048576, "roots": [0, 35, 124, 204, 274, 298]}, "010231420531240103210": {"boundaries": [-1048576, 6486174, 22214814, 33253044, 48843612, 67754909, 84435659, 102210333, 119746374, 135178922, 141020041, 149512746, 167680757, 180831017, 189327743, 198504420, 203223012, 208992889, 223524222, 243986325, 262485136, 272629760], "denominator": 1048576, "roots": [0, 30, 125, 187, 196, 259]}, "010231420531240130210": {"boundaries": [-1048576, 6343676, 21548028, 32812164, 49376695, 68548108, 85772830, 104128172, 121719144, 137975125, 144496017, 152445134, 171433021, 185880849, 190256486, 200772712, 213601017, 220446353, 231875516, 250912917, 269122776, 278921216], "denominator": 1048576, "roots": [0, 29, 127, 184, 212, 265]}, "010231420531240132010": {"boundaries": [-1048576, 1485042, 4630770, 11337975, 25467891, 36128114, 47702018, 60509678, 66787425, 79342250, 89093619, 91704795, 105379956, 118134185, 119873480, 130103777, 140301212, 148944171, 157621104, 163267960, 171656568, 176160768], "denominator": 1048576, "roots": [0, 6, 67, 115, 151, 167]}, "010231420531240310210": {"boundaries": [-1048576, 492057, 1540633, 3551235, 7834693, 10942467, 14587412, 18753036, 19737529, 23767722, 27836340, 28657343, 33076634, 37084903, 39082754, 42503859, 44296027, 46356647, 48614151, 50559012, 53325084, 55574528], "denominator": 1048576, "roots": [0, 2, 19, 39, 46, 52]}, "010231420531240312010": {"boundaries": [-1048576, 5775757, 19407245, 30119448, 47477952, 64497120, 83082202, 103433870, 108909036, 129236992, 149533340, 152947430, 175271099, 196468688, 202083166, 219508411, 233647190, 246153507, 263996296, 271892821, 274514261, 276824064], "denominator": 1048576, "roots": [0, 26, 105, 197, 258, 263]}, "010231420531243010210": {"boundaries": [-1048576, 18403324, 58249212, 119947795, 246809478, 342406706, 453396845, 581032371, 611091717, 731731285, 855954842, 885856414, 1020456342, 1136831289, 1243485252, 1349566023, 1356328468, 1363668500, 1429551359, 1537775743, 1628135296, 1673527296], "denominator": 1048576, "roots": [0, 76, 587, 1290, 1304, 1595]}, "010231420531402130210": {"boundaries": [-2272834927541, -1136417463771, -1054679019123, -952140954879, -763646713999, -591306871299, -432270370404, -257573845647, -59750205265, 85982372930, 113076248555, 201037178777, 382006981704, 497771453224, 499334861104, 619180024108, 754679260584, 863442397782, 957430550458, 1029301466396, 1147055172428, 2294110344856], "coefficients": [1000000000000, -497142857143, -1941122448980, 991632653061, 882244897959, -489183673469, 30867914668], "denominator": 1099511627776}, "010231420531402132010": {"boundaries": [-1048576, 41948491, 141038923, 220405200, 341893153, 477920546, 597766037, 726365527, 875626644, 981729280, 1002791848, 1070279841, 1203196981, 1289587516, 1294278384, 1389837969, 1486289319, 1557372081, 1656144555, 1703495496, 1733904200, 1749024768], "denominator": 1048576, "roots": [0, 189, 934, 1232, 1609, 1667]}, "010231420531420103210": {"boundaries": [-1048576, 3202492, 10018236, 23718477, 51483182, 74291213, 95736278, 119919849, 145158974, 164451669, 169670351, 183544996, 207410218, 221739011, 236695299, 251662189, 253759341, 255899299, 269057897, 290163441, 307937835, 317718528], "denominator": 1048576, "roots": [0, 13, 155, 239, 243, 302]}, "010231420531420130210": {"boundaries": [-1048576, 508791, 1557367, 5848394, 15152952, 22278848, 29016857, 36653810, 44728491, 50768554, 52278257, 56733160, 64171952, 68674829, 72833535, 77603465, 79109972, 80149707, 83858101, 89678996, 94949855, 98566144], "denominator": 1048576, "roots": [0, 2, 48, 73, 77, 93]}, "010231420531420132010": {"boundaries": [-1048576, 2266498, 6985090, 21500563, 52298910, 76438882, 99276254, 124789597, 152942805, 173888853, 178105764, 191299903, 216983826, 233790139, 235870873, 253498851, 270912393, 284828920, 300445522, 309652221, 321186557, 327155712], "denominator": 1048576, "roots": [0, 9, 165, 226, 289, 311]}, "010231420531420310210": {"boundaries": [-1048576, 3366183, 11230503, 17918915, 28571118, 39916238, 50129694, 61362826, 72478735, 81352021, 84847943, 91351589, 102292067, 109714589, 116773996, 124001763, 126521391, 130445900, 134489365, 138798453, 144293983, 147849216], "denominator": 1048576, "roots": [0, 15, 76, 117, 127, 140]}, "010231420531420312010": {"boundaries": [-1048576, 4177152, 13614336, 23636206, 41193771, 58045369, 73534486, 90765204, 108050170, 121634816, 126504803, 136422492, 153031774, 164374096, 173303531, 184141919, 190150618, 198043815, 205666604, 209941263, 214135567, 217055232], "denominator": 1048576, "roots": [0, 18, 114, 172, 198, 206]}, "010231420531423010210": {"boundaries": [-1048576, 1729801, 5399817, 13117937, 29010338, 41679075, 54067036, 68149085, 79714612, 91051349, 97148784, 104469844, 117977018, 127812553, 138122620, 148403764, 151443961, 154589689, 157922022, 162306593, 167438139, 170917888], "denominator": 1048576, "roots": [0, 7, 83, 143, 149, 162]}, "010231420531423012010": {"boundaries": [-1048576, 995714, 3092866, 8061606, 18630687, 26580901, 34949460, 44525412, 49705020, 57933824, 64585941, 68361451, 77898990, 85572062, 92793527, 99957169, 102610410, 106533377, 109304855, 110963279, 112536143, 114294784], "denominator": 1048576, "roots": [0, 4, 50, 96, 105, 108]}, "010231423010210543210": {"boundaries": [-1048576, 450861, 1499437, 2402550, 3841603, 5345078, 6743092, 8123976, 9726711, 11255546, 11781450, 12305738, 12817469, 13482026, 14296044, 14942208, 18920884, 26149228, 33120903, 40022656, 46898097, 51380224], "denominator": 1048576, "roots": [0, 2, 11, 12, 14, 48]}, "010231423010215043210": {"boundaries": [-1048576, 984635, 3081787, 7183654, 15450623, 22135924, 28743793, 35429617, 43094835, 50327320, 52395515, 54492667, 57556295, 62029816, 65553073, 67895296, 84215593, 114488119, 144731525, 174594804, 204315005, 220200960], "denominator": 1048576, "roots": [0, 4, 49, 53, 66, 209]}, "010231423010251043210": {"boundaries": [-1048576, 13123948, 43008364, 72645697, 122955560, 172283474, 218572288, 265144386, 320237596, 372417134, 388985437, 404189789, 424107290, 444030234, 460600373, 484717621, 575538539, 741586966, 920521632, 1096238474, 1270803605, 1358954496], "denominator": 1048576, "roots": [0, 57, 364, 393, 477, 1295]}, "010231423010521043210": {"boundaries": [-1048576, 1650284, 5320300, 9717246, 17684928, 24986940, 31930652, 39012273, 47558825, 55439514, 57644334, 59741486, 61865984, 64423576, 68913950, 74744965, 83130462, 99939329, 121990908, 143391165, 164562532, 176160768], "denominator": 1048576, "roots": [0, 7, 54, 58, 74, 167]}, "010231423010521403210": {"boundaries": [-1048576, 1205207, 3826647, 7748073, 15277285, 21759206, 28103704, 34529255, 42654415, 49786134, 50853088, 51901664, 52953088, 57305187, 64999425, 71415151, 75255249, 83718125, 98672615, 113987001, 128916927, 137363456], "denominator": 1048576, "roots": [0, 5, 48, 50, 73, 130]}, "010231423010524103210": {"boundaries": [-1048576, 1021966, 3119118, 13034491, 34702152, 50971162, 67349764, 83988398, 105523738, 124069026, 125565817, 127138681, 128625322, 142972647, 167491419, 179575037, 193154526, 211303440, 234098955, 267068954, 298275104, 314572800], "denominator": 1048576, "roots": [0, 4, 119, 122, 196, 299]}, "010231423010524130210": {"boundaries": [-1048576, 259159, 783447, 6309255, 18726889, 27789892, 36959530, 46258246, 58472167, 68928488, 69468020, 69992308, 70516736, 79400944, 92678824, 100099279, 110332876, 118145461, 126859145, 143157698, 158380601, 166723584], "denominator": 1048576, "roots": [0, 1, 66, 67, 113, 158]}, "010231423010524132010": {"boundaries": [-1048576, 15323998, 47305566, 139486604, 334186394, 485753968, 639020798, 793437022, 1001933925, 1177744804, 1179123707, 1180172283, 1181570389, 1352996954, 1564270866, 1712052343, 1868096182, 2040659535, 2173163011, 2273376901, 2426993285, 2490368000], "denominator": 1048576, "roots": [0, 61, 1124, 1126, 2081, 2374]}, "010231423012010543210": {"boundaries": [-1048576, 1610388, 5280404, 8887439, 14996648, 20968470, 26586377, 32243900, 38721253, 44418868, 46819863, 50341075, 52804283, 54343776, 55916640, 58108586, 73993972, 101934332, 128795744, 155363320, 181822538, 196083712], "denominator": 1048576, "roots": [0, 7, 43, 51, 54, 186]}, "010231423012015043210": {"boundaries": [-1048576, 991822, 3088974, 7716407, 17197494, 24754238, 32140100, 39783574, 48438646, 55930724, 59052192, 64071732, 67409812, 69623836, 71720988, 72876032, 90087803, 122717848, 154263871, 185359445, 216293427, 232783872], "denominator": 1048576, "roots": [0, 4, 54, 65, 70, 221]}, "010231423012051043210": {"boundaries": [-1048576, 1443065, 4588793, 9160542, 17880731, 25399702, 32631386, 40093764, 48666682, 55982070, 59052338, 64070647, 67408580, 69031253, 70497258, 72244885, 87507626, 116128631, 144790458, 172969596, 200979343, 216006656], "denominator": 1048576, "roots": [0, 6, 54, 65, 70, 205]}, "010231423012501043210": {"boundaries": [-1048576, 3118508, 10458540, 16390600, 25518676, 35507122, 44582021, 53728139, 64617451, 73656766, 77612423, 83906774, 87821135, 89391104, 91306167, 93403319, 110247585, 143068247, 176461425, 209203625, 241723630, 258998272], "denominator": 1048576, "roots": [0, 14, 71, 86, 90, 246]}, "010231423015021043210": {"boundaries": [-1048576, 956834, 3053986, 5944694, 11379675, 16180019, 20721181, 25453746, 31098234, 36067862, 37911271, 39746279, 41156608, 42514582, 44770631, 47869104, 52938417, 63602229, 77274643, 90501254, 103582199, 111149056], "denominator": 1048576, "roots": [0, 4, 35, 40, 47, 105]}, "010231423015021403210": {"boundaries": [-1048576, 3290582, 10630614, 19216654, 34671713, 48982202, 62621653, 76524919, 94060488, 109020351, 112166381, 115312109, 117440512, 125839796, 140865318, 154227459, 161746321, 179611629, 212044321, 244337559, 275868003, 292552704], "denominator": 1048576, "roots": [0, 14, 105, 113, 156, 278]}, "010231423015024103210": {"boundaries": [-1048576, 1213143, 3834583, 8079017, 16359488, 23383751, 30270952, 37277692, 46349898, 54124294, 55048368, 55834800, 56360960, 62079266, 72077417, 76908866, 82115066, 89900898, 99868754, 113651260, 126752076, 134217728], "denominator": 1048576, "roots": [0, 5, 52, 54, 83, 127]}, "010231423015024130210": {"boundaries": [-1048576, 2447816, 7690696, 17224533, 36228497, 51971329, 67625132, 83436561, 104456755, 122262535, 123207348, 123993780, 124518400, 140100927, 162066266, 175147817, 192008908, 206074300, 220141886, 243094763, 266746796, 278921216], "denominator": 1048576, "roots": [0, 10, 117, 119, 200, 265]}, "010231423015024132010": {"boundaries": [-1048576, 10026772, 31522580, 70110223, 146907862, 210598043, 274355774, 338338855, 425084724, 497833848, 498597872, 499471686, 499995989, 570744985, 658429656, 719484238, 784355535, 856722096, 910211312, 952076994, 1018661570, 1046478848], "denominator": 1048576, "roots": [0, 41, 475, 477, 870, 997]}, "010231423015201043210": {"boundaries": [-1048576, 1185875, 3807315, 7127145, 13234317, 18751587, 23932770, 29338395, 35688702, 41231622, 43665274, 46374095, 48156792, 49642274, 51195906, 52768770, 60189575, 75503196, 92362917, 108779628, 125053595, 134217728], "denominator": 1048576, "roots": [0, 5, 40, 48, 51, 127]}, "010231423051021043210": {"boundaries": [-1048576, 485798, 1534374, 3260354, 6626591, 9502224, 12207773, 15079613, 18579262, 21630059, 22369621, 23103504, 24326843, 25651517, 27276512, 29412258, 30803135, 34642678, 41242552, 47471476, 53584371, 57671680], "denominator": 1048576, "roots": [0, 2, 21, 24, 29, 54]}, "010231423051021403210": {"boundaries": [-1048576, 1899855, 6094159, 11494659, 21466759, 30500450, 38962305, 47837736, 58905420, 68298950, 70079829, 72093265, 75413755, 80405354, 87442817, 94160159, 98132743, 108375477, 126357526, 144488394, 162157929, 171966464], "denominator": 1048576, "roots": [0, 8, 66, 74, 95, 163]}, "010231423051024103210": {"boundaries": [-1048576, 2344204, 7587084, 13597206, 24340907, 34399806, 43927475, 53687619, 66342333, 76966276, 78206293, 79503584, 81513355, 89090732, 100975693, 107253747, 114243155, 124364518, 137507647, 155679086, 172944661, 182452224], "denominator": 1048576, "roots": [0, 10, 74, 79, 115, 173]}, "010231423051024130210": {"boundaries": [-1048576, 516491, 1565067, 10043019, 28942234, 42907247, 56771721, 71097782, 89723896, 105391467, 106430464, 107735874, 109833026, 122671405, 140239364, 150967686, 165871157, 177174917, 189661626, 212359899, 233986337, 245366784], "denominator": 1048576, "roots": [0, 2, 101, 106, 170, 233]}, "010231423051024132010": {"boundaries": [-1048576, 261220, 785508, 18662738, 59439016, 88786874, 118536443, 148694494, 189180623, 223209609, 223696213, 224220441, 224919491, 257865586, 298139269, 326529438, 356765611, 390396778, 415307338, 434777746, 465710738, 479199232], "denominator": 1048576, "roots": [0, 1, 213, 215, 397, 456]}, "010231423051201043210": {"boundaries": [-1048576, 1455554, 4601282, 9701706, 19612503, 28126439, 36052362, 44552201, 54761984, 63698085, 66060288, 68844048, 73476117, 77508101, 80081022, 82702462, 88069456, 102540957, 122320034, 141103146, 159608020, 169869312], "denominator": 1048576, "roots": [0, 6, 62, 75, 80, 161]}, "010231423051201403210": {"boundaries": [-1048576, 1245761, 3867201, 10260285, 23470970, 34119064, 44121315, 55003835, 68307495, 78983923, 80216064, 84295511, 92592858, 97950595, 102156864, 107779769, 110480504, 121714895, 142145243, 161523926, 180415178, 190840832], "denominator": 1048576, "roots": [0, 5, 76, 94, 106, 181]}, "010231423051204103210": {"boundaries": [-1048576, 3760305, 11624625, 33377197, 78949389, 115168017, 149271309, 186560840, 232605283, 267801975, 269571413, 284552580, 316617351, 335714904, 351464014, 366860332, 378727902, 414075432, 468502668, 527847326, 585093435, 614465536], "denominator": 1048576, "roots": [0, 15, 256, 321, 372, 585]}, "010231423051240103210": {"boundaries": [-1048576, 2059908, 6254212, 34800096, 97927291, 145436558, 190073037, 239568899, 300345756, 345749874, 346379605, 369375673, 413595396, 452355440, 470176465, 472675013, 476345029, 519112690, 597694621, 671024307, 741864457, 778043392], "denominator": 1048576, "roots": [0, 8, 330, 449, 456, 741]}, "010231423501021043210": {"boundaries": [-1048576, 1694227, 5364243, 11163977, 22347416, 32086874, 41022807, 50637901, 62340188, 72803504, 76109141, 79070296, 82216024, 85531769, 90148971, 95843313, 100117342, 112424628, 132906471, 152114385, 170975808, 181403648], "denominator": 1048576, "roots": [0, 7, 74, 80, 94, 172]}, "010231423501021403210": {"boundaries": [-1048576, 970203, 3067355, 6467469, 13063887, 18763657, 24042466, 29693086, 36673487, 42710731, 44302336, 45848541, 47421405, 50029816, 54111321, 57742278, 59952229, 66036211, 76655720, 87274771, 97626783, 103809024], "denominator": 1048576, "roots": [0, 4, 43, 46, 58, 98]}, "010231423501024103210": {"boundaries": [-1048576, 734774, 2307638, 5203272, 10961986, 15789823, 20372001, 25208318, 31354474, 36497373, 37311829, 38266322, 39314898, 42590542, 47628765, 50433171, 53783556, 58232445, 64078169, 72287603, 80073367, 84934656], "denominator": 1048576, "roots": [0, 3, 36, 38, 54, 80]}, "010231423501024130210": {"boundaries": [-1048576, 1972240, 6166544, 14662741, 31843128, 45932885, 59637886, 73829907, 92310049, 107911023, 109401429, 110884413, 112457277, 124615783, 141615366, 151900657, 166397013, 177248002, 189322384, 211306792, 232223895, 243269632], "denominator": 1048576, "roots": [0, 8, 105, 108, 170, 231]}, "010231423501024132010": {"boundaries": [-1048576, 6894898, 21050674, 86846666, 230507200, 338689847, 447759290, 558539981, 707104596, 832259328, 834666496, 837025634, 839647074, 958932781, 1105185972, 1208335739, 1318763775, 1441597117, 1531470259, 1602538036, 1716832820, 1763704832], "denominator": 1048576, "roots": [0, 27, 797, 802, 1463, 1681]}, "010231423501201043210": {"boundaries": [-1048576, 2339758, 7582638, 13526609, 24049171, 34123174, 43145777, 52851821, 64781756, 74816240, 77419861, 81383115, 87000456, 91076285, 93706211, 96327651, 100167261, 113219840, 132917960, 151270029, 169292391, 179306496], "denominator": 1048576, "roots": [0, 10, 75, 88, 93, 170]}, "010231423501201403210": {"boundaries": [-1048576, 750943, 2323807, 6542679, 15333575, 22385600, 28935976, 36118366, 44914676, 51924845, 52953088, 55934144, 61221627, 64532027, 67091068, 70099876, 71690536, 78744865, 91226375, 103175929, 114811667, 121634816], "denominator": 1048576, "roots": [0, 3, 51, 62, 69, 115]}, "010231423501204103210": {"boundaries": [-1048576, 1017749, 3114901, 11741695, 30356472, 44739973, 58209953, 73035027, 91307725, 105320315, 106343082, 112631803, 125036718, 132466866, 138134079, 143518546, 147990802, 161452342, 182513456, 205242144, 227172645, 239075328], "denominator": 1048576, "roots": [0, 4, 102, 127, 145, 227]}, "010231423501240103210": {"boundaries": [-1048576, 779549, 2352413, 24082427, 72937606, 109146396, 143035782, 180657475, 226820102, 261377293, 263017813, 280896937, 313215583, 341916267, 355734965, 357043425, 358092001, 391090108, 452083730, 507726534, 561551985, 589299712], "denominator": 1048576, "roots": [0, 3, 252, 340, 342, 561]}, "010231425010324132010": {"boundaries": [-1048576, 62326138, 215942522, 316156412, 448659888, 621223241, 777267080, 925048557, 1136322469, 1307749034, 1309147140, 1310195716, 1311574619, 1487385498, 1695882401, 1850298625, 2003565455, 2155133029, 2349832819, 2442013857, 2473995425, 2490368000], "denominator": 1048576, "roots": [0, 293, 1248, 1250, 2313, 2374]}, "010231425013024132010": {"boundaries": [-1048576, 27467503, 94576367, 140014811, 202027606, 280020379, 351013519, 418741919, 514762459, 592358058, 593756161, 595080216, 596390934, 676142489, 769454208, 839589406, 909171110, 977447538, 1070930948, 1112564491, 1116758795, 1119879168], "denominator": 1048576, "roots": [0, 128, 565, 570, 1059, 1067]}, "010231425031024103210": {"boundaries": [-1048576, 973275, 3070427, 6613740, 13561905, 19498397, 25012676, 31058817, 38344555, 43865429, 44235047, 46832455, 52404768, 55918149, 57261956, 60543899, 65491547, 68354452, 72510369, 80004614, 86858746, 91226112], "denominator": 1048576, "roots": [0, 4, 42, 53, 65, 86]}, "010231425031024130210": {"boundaries": [-1048576, 3848200, 13285384, 19612396, 28126252, 39166625, 48489281, 58248466, 70208988, 79080106, 80264845, 84765082, 94153484, 100363528, 101750909, 107792472, 115930389, 121198642, 127096707, 135394174, 144612347, 149946368], "denominator": 1048576, "roots": [0, 18, 76, 95, 118, 142]}, "010231425031024132010": {"boundaries": [-1048576, 2565287, 8856743, 13067535, 18731369, 26055099, 32351334, 38761723, 46899361, 53127850, 53832420, 55864862, 59704121, 65043429, 68637237, 73829072, 79420737, 84278400, 90821567, 93868946, 94917522, 96468992], "denominator": 1048576, "roots": [0, 12, 51, 59, 89, 91]}, "010231425031042130210": {"boundaries": [-1048576, 1782662, 5452678, 21043159, 54766265, 80827153, 105114759, 132260522, 163116627, 187957248, 191535854, 203716296, 230284249, 246076328, 247500705, 265238621, 285232787, 301388335, 315373019, 326822375, 344896523, 353370112], "denominator": 1048576, "roots": [0, 7, 182, 234, 300, 336]}, "010231425031042132010": {"boundaries": [-1048576, 4399372, 13836556, 30780557, 64341065, 92784975, 119064195, 148167214, 181475988, 207967573, 211966676, 224826070, 251934721, 269587899, 272977500, 293932120, 315023654, 331200598, 353905383, 364530769, 369773649, 373293056], "denominator": 1048576, "roots": [0, 18, 201, 255, 345, 355]}, "010231425031204103210": {"boundaries": [-1048576, 3256244, 10596276, 18540149, 32444726, 45901208, 58052793, 71289124, 87176002, 99090432, 100165085, 106353695, 119411947, 127379113, 129133086, 135614074, 145941596, 151744353, 160870143, 176685683, 191152853, 199229440], "denominator": 1048576, "roots": [0, 14, 95, 122, 144, 189]}, "010231425031204130210": {"boundaries": [-1048576, 3995438, 12908334, 23408604, 42310308, 60049446, 76172197, 93832825, 114732424, 130372949, 132079692, 140561133, 158208276, 169125491, 170671203, 179727013, 194143020, 201340138, 211953363, 230712334, 248397115, 257949696], "denominator": 1048576, "roots": [0, 17, 125, 162, 193, 245]}, "010231425031240103210": {"boundaries": [-1048576, 7454134, 25804214, 37919454, 54001232, 75209335, 92900383, 111638996, 134227129, 150732800, 153156240, 163380493, 182385346, 193438507, 199535333, 208038345, 214854089, 221618685, 236186143, 256894750, 275881724, 286261248], "denominator": 1048576, "roots": [0, 35, 145, 195, 208, 272]}, "010231425031240130210": {"boundaries": [-1048576, 6804722, 23581938, 34587282, 49111614, 68386813, 84472588, 101424565, 121932538, 137101312, 139354370, 148046636, 165477508, 175982494, 178056516, 186738250, 199320988, 205520721, 215439385, 232757856, 249053767, 257949696], "denominator": 1048576, "roots": [0, 32, 132, 171, 197, 245]}, "010231425031402130210": {"boundaries": [-1048576, 7313388, 22517740, 71055656, 173950547, 255207225, 330584934, 414970650, 510463768, 587814229, 599363397, 638017953, 721961903, 770863443, 773942219, 827040398, 887790162, 934830991, 977532574, 1014425134, 1070264208, 1094713344], "denominator": 1048576, "roots": [0, 29, 570, 737, 928, 1043]}, "010231425031402132010": {"boundaries": [-1048576, 1030708, 3127860, 18036184, 51049635, 75944563, 99199802, 125279443, 154644460, 177908394, 181629936, 193959369, 219602844, 235060675, 236637829, 254582528, 272539071, 286027343, 304062731, 313038115, 319853859, 324009984], "denominator": 1048576, "roots": [0, 4, 172, 225, 295, 308]}, "010231425031420103210": {"boundaries": [-1048576, 509778, 1558354, 6152258, 16111574, 23794177, 30911712, 38988027, 47950814, 54875477, 56055458, 60567794, 68350599, 72554158, 76873334, 81269442, 82318018, 83407305, 87871964, 94829547, 100850648, 104857600], "denominator": 1048576, "roots": [0, 2, 53, 77, 79, 99]}, "010231425031420130210": {"boundaries": [-1048576, 1688683, 5358699, 10960035, 21724930, 31158919, 39756084, 49418469, 60202969, 68419584, 69914100, 75360750, 84650732, 89906523, 94064232, 99656430, 102601370, 104656811, 109237531, 116007327, 122637444, 126877696], "denominator": 1048576, "roots": [0, 7, 66, 93, 101, 120]}, "010231425031420132010": {"boundaries": [-1048576, 2857219, 9148675, 17504183, 33056007, 47151723, 59990569, 74236832, 90410642, 102760448, 104878242, 112160128, 126216144, 134927717, 136579699, 145846794, 154915863, 162509136, 170217283, 175221496, 182561528, 186646528], "denominator": 1048576, "roots": [0, 12, 99, 131, 163, 177]}, "010231425031420310210": {"boundaries": [-1048576, 988711, 3085863, 7548868, 16622439, 24112721, 30988685, 38803169, 47320406, 53826901, 55205511, 59831205, 66969832, 71314507, 76079232, 80424404, 81934390, 84347489, 86805775, 89458534, 92830294, 95420416], "denominator": 1048576, "roots": [0, 4, 52, 76, 82, 90]}, "010231425031420312010": {"boundaries": [-1048576, 1745410, 5415426, 14540725, 33449843, 48743068, 62841565, 78848624, 96347421, 109750954, 112517642, 121747468, 136479577, 145591500, 153083765, 162174519, 167597588, 174338282, 180973837, 184803988, 188998292, 191889408], "denominator": 1048576, "roots": [0, 7, 106, 151, 174, 182]}, "010231425031423010210": {"boundaries": [-1048576, 2181097, 6899689, 14503326, 29282879, 42084836, 53741763, 66971250, 81341853, 92187306, 94643208, 102746300, 114661002, 122080425, 131281451, 139351895, 141759156, 144380596, 147193669, 150908932, 155234495, 158334976], "denominator": 1048576, "roots": [0, 9, 89, 134, 139, 150]}, "010231425031423012010": {"boundaries": [-1048576, 2011094, 6205398, 18611053, 44774216, 65548229, 84711621, 106613361, 130230678, 148111360, 152161264, 165570719, 185138132, 197463890, 212577377, 225115188, 229978693, 237067539, 241969870, 245008715, 248154443, 250609664], "denominator": 1048576, "roots": [0, 8, 143, 216, 232, 238]}, "010231425301021043210": {"boundaries": [-1048576, 35977743, 119863823, 192513593, 306944605, 433254870, 539241261, 654519300, 795336329, 896150772, 986852596, 1077428025, 1090010937, 1102766154, 1121216693, 1145145451, 1164227204, 1271951723, 1453291993, 1613503371, 1770545304, 1849688064], "denominator": 1048576, "roots": [0, 160, 1022, 1046, 1103, 1763]}, "010231425301021403210": {"boundaries": [-1048576, 5007651, 17066275, 25876075, 38397673, 53895814, 66570262, 80148568, 96808180, 108811197, 118860051, 128901942, 130999094, 133391870, 136987319, 140229631, 142401351, 154093167, 173879909, 192267825, 210229819, 220200960], "denominator": 1048576, "roots": [0, 23, 122, 126, 137, 209]}, "010231425301024103210": {"boundaries": [-1048576, 3481975, 11870583, 17983147, 26672373, 37403051, 46256722, 55709368, 67089692, 75714337, 80869836, 86411176, 89556904, 93208613, 96287710, 99816252, 105650051, 110981097, 118734503, 129963364, 140560038, 146800640], "denominator": 1048576, "roots": [0, 16, 81, 87, 104, 139]}, "010231425301024130210": {"boundaries": [-1048576, 4882135, 16416471, 25675556, 39726793, 55790941, 69485489, 84056954, 101749463, 115489082, 121955301, 128661254, 132331270, 140214529, 147770803, 155327345, 167478068, 175420532, 184471469, 199757826, 215040085, 223346688], "denominator": 1048576, "roots": [0, 22, 121, 128, 169, 212]}, "010231425301024132010": {"boundaries": [-1048576, 4319764, 14805524, 22150648, 32376414, 45128516, 56139771, 67351004, 81678185, 93181343, 95365876, 98276238, 101946254, 111180563, 119653195, 128446238, 138376075, 147937669, 156798175, 162569709, 169909741, 174063616], "denominator": 1048576, "roots": [0, 20, 92, 99, 151, 165]}, "010231425301042103210": {"boundaries": [-1048576, 3505382, 10845414, 30822869, 72178170, 106249674, 136099753, 170149870, 207209962, 237050466, 265099874, 290042276, 295809444, 302087675, 307942601, 319672348, 337934670, 350215544, 368733930, 398242803, 425861760, 440401920], "denominator": 1048576, "roots": [0, 14, 274, 285, 331, 419]}, "010231425301042130210": {"boundaries": [-1048576, 3016958, 9832702, 17134483, 29732599, 42349028, 53103994, 65092519, 78352215, 89121140, 97597129, 105300866, 108446594, 111738458, 114785781, 121221084, 128302610, 133860817, 139055823, 145044706, 152789523, 157286400], "denominator": 1048576, "roots": [0, 13, 99, 105, 131, 149]}, "010231425301042132010": {"boundaries": [-1048576, 1742705, 5412721, 14307200, 32536549, 47638782, 61091978, 76242601, 92969315, 106749357, 116011778, 124452205, 128122221, 133817700, 139147309, 148469453, 157796508, 166116928, 174528936, 179755992, 186047448, 189792256], "denominator": 1048576, "roots": [0, 7, 117, 124, 168, 180]}, "010231425301201043210": {"boundaries": [-1048576, 1893628, 6087932, 11376602, 20986918, 30049669, 37910334, 46638475, 57042140, 64637601, 70841676, 77563769, 79679447, 81283165, 82357621, 83406197, 84415653, 92306189, 105565181, 117183770, 128561028, 135266304], "denominator": 1048576, "roots": [0, 8, 73, 78, 80, 128]}, "010231425301201403210": {"boundaries": [-1048576, 2109493, 6828085, 12283928, 21956376, 31309458, 39427056, 48384797, 59168447, 67039733, 72020469, 78226920, 81776011, 84289443, 86090526, 87699136, 88640417, 96302858, 109643919, 121761973, 133586736, 140509184], "denominator": 1048576, "roots": [0, 9, 73, 81, 85, 133]}, "010231425301204103210": {"boundaries": [-1048576, 4399369, 14885129, 22932457, 34792615, 48839042, 60567649, 73171628, 88467555, 99837375, 104992873, 112722465, 120561379, 125803713, 128105228, 131021665, 135037013, 143980247, 158871667, 174981123, 190498406, 199229440], "denominator": 1048576, "roots": [0, 20, 104, 121, 131, 189]}, "010231425301204130210": {"boundaries": [-1048576, 1219581, 3841021, 8423797, 17446489, 25158180, 32215334, 40055295, 49141273, 56420136, 57468712, 61088021, 68674426, 73122405, 73573402, 77371633, 83583179, 86600691, 91086347, 99022561, 106502357, 111149056], "denominator": 1048576, "roots": [0, 5, 55, 70, 83, 105]}, "010231425301240103210": {"boundaries": [-1048576, 4417024, 14902784, 23112793, 35393251, 49667123, 61709143, 74709144, 90232555, 102075111, 105745127, 113197932, 123526554, 130185344, 133488211, 136917304, 140063032, 147264143, 160953628, 176328252, 190950319, 199229440], "denominator": 1048576, "roots": [0, 20, 103, 129, 135, 189]}, "010231425301240130210": {"boundaries": [-1048576, 2166839, 6885431, 13928832, 27371064, 39264332, 50046598, 62031227, 75817609, 86904488, 88739496, 94494685, 106089484, 112675133, 113663246, 119477951, 128183134, 132437151, 139044806, 150576478, 161478040, 167772160], "denominator": 1048576, "roots": [0, 9, 85, 109, 127, 159]}, "010231425301402103210": {"boundaries": [-1048576, 761092, 2333956, 8296764, 20970904, 31153739, 40030070, 50238697, 61106701, 69983283, 78983561, 87160674, 89028401, 90472398, 92002582, 95108234, 99574644, 102591002, 107471631, 115137662, 122315658, 126877696], "denominator": 1048576, "roots": [0, 3, 82, 87, 97, 120]}, "010231425301402130210": {"boundaries": [-1048576, 2090392, 6808984, 11904209, 20703112, 29541872, 36980640, 45366162, 54381697, 61784701, 68513064, 74810142, 77097314, 78833220, 80570687, 84384820, 88245014, 91246624, 94228504, 97541085, 101878724, 104857600], "denominator": 1048576, "roots": [0, 9, 70, 76, 89, 99]}, "010231425301402132010": {"boundaries": [-1048576, 3555467, 10895499, 39613146, 100821109, 149810793, 192681608, 241958398, 294030063, 337387125, 375747531, 411370282, 425081542, 434190235, 444733018, 471296437, 493218293, 513071051, 532955441, 545834357, 563135861, 571473920], "denominator": 1048576, "roots": [0, 14, 385, 417, 511, 544]}, "010231425301402312010": {"boundaries": [-1048576, 1952976, 6147280, 13623201, 28239263, 41088232, 52115145, 64793133, 78034850, 89110564, 99508943, 109608161, 112451500, 116089547, 119653984, 124280210, 128905468, 132556496, 138300677, 140777540, 141301828, 142606336], "denominator": 1048576, "roots": [0, 8, 102, 114, 134, 135]}, "010231425301420103210": {"boundaries": [-1048576, 1794011, 5988315, 9573510, 15175205, 21448352, 26630211, 32375084, 38718271, 43812443, 47657221, 51922345, 54420753, 56092204, 57788100, 59551936, 61124800, 62608731, 65755514, 70290308, 74483556, 77594624], "denominator": 1048576, "roots": [0, 8, 48, 56, 59, 73]}, "010231425301420130210": {"boundaries": [-1048576, 483759, 1532335, 3190029, 6374596, 9201322, 11686821, 14500312, 17568380, 20090213, 21313552, 23068917, 24913647, 26066224, 26842934, 28091489, 29283482, 30027832, 31216617, 32975001, 34788527, 36700160], "denominator": 1048576, "roots": [0, 2, 21, 26, 29, 34]}, "010231425301420132010": {"boundaries": [-1048576, 3097697, 9913441, 19051182, 36044782, 51542002, 65433797, 80926039, 98275140, 112645043, 115790771, 123394482, 137597855, 146220462, 148270017, 157633293, 166930969, 174666071, 182669899, 187788332, 195128364, 199229440], "denominator": 1048576, "roots": [0, 13, 111, 142, 175, 189]}, "010231425301420310210": {"boundaries": [-1048576, 1513764, 4659492, 14850223, 36395909, 53610481, 69099507, 86838234, 105814957, 121783764, 127114025, 137641556, 151288018, 159642133, 170112919, 178758144, 181789713, 186532368, 191654240, 197320720, 204371631, 208666624], "denominator": 1048576, "roots": [0, 6, 123, 169, 181, 198]}, "010231425301420312010": {"boundaries": [-1048576, 2734997, 8502165, 22142683, 50085439, 73192750, 93838732, 117431653, 142680141, 163915090, 171866791, 186038103, 203334890, 214383282, 225922335, 237184499, 243903894, 252547248, 261032205, 265807099, 270525691, 273678336], "denominator": 1048576, "roots": [0, 11, 167, 222, 251, 260]}, "010231425301423010210": {"boundaries": [-1048576, 3632660, 11496980, 24108071, 48450864, 69902297, 88872991, 110502136, 133598462, 153056182, 160046689, 173312061, 189417881, 199555417, 214018194, 225603732, 229283663, 232953679, 236784006, 241825726, 247787063, 251658240], "denominator": 1048576, "roots": [0, 15, 155, 217, 224, 239]}, "010231425301423012010": {"boundaries": [-1048576, 9162629, 28561285, 71291875, 158116887, 230481875, 295169352, 369240759, 448065464, 514719453, 537089074, 581770631, 638225715, 673653092, 723092818, 760206232, 775006505, 796428585, 811524096, 820688767, 829601663, 834666496], "denominator": 1048576, "roots": [0, 37, 519, 729, 778, 795]}, "010231425304102103210": {"boundaries": [-1048576, 2696743, 8463911, 19370179, 40884878, 59638514, 75698419, 94179303, 113577330, 129573985, 148098828, 163402463, 165252473, 168573594, 171774540, 176061285, 182544665, 186902313, 194306385, 205988303, 216934311, 223346688], "denominator": 1048576, "roots": [0, 11, 155, 163, 177, 212]}, "010231425304102130210": {"boundaries": [-1048576, 3509478, 10849510, 31386880, 73925187, 109153499, 139483915, 174601886, 210959829, 241373846, 275277804, 303395298, 308002418, 316034191, 324054992, 335582719, 347498751, 356942544, 366656173, 377215173, 391192087, 398458880], "denominator": 1048576, "roots": [0, 14, 287, 307, 347, 379]}, "010231425304102132010": {"boundaries": [-1048576, 768848, 2341712, 10942905, 29580524, 44303279, 57044798, 71821615, 87104108, 99914314, 114594378, 126431549, 127657233, 129676244, 133331387, 139946500, 144964299, 149716128, 154497566, 157614101, 161808405, 164626432], "denominator": 1048576, "roots": [0, 3, 120, 125, 148, 156]}, "010231425304102312010": {"boundaries": [-1048576, 521253, 1569829, 23727775, 73274064, 111238509, 143977703, 182129054, 221128862, 254021358, 292119620, 321765802, 327486266, 340216208, 348550612, 359206239, 369831266, 378486298, 392079427, 397944971, 398993547, 400556032], "denominator": 1048576, "roots": [0, 2, 306, 332, 379, 381]}, "010231425304120103210": {"boundaries": [-1048576, 1009945, 3107097, 10071423, 24713769, 36651032, 46943604, 58870240, 71247151, 81542553, 92989508, 102641828, 104595103, 107715854, 111005458, 113306330, 115403482, 117549841, 122270714, 129023542, 135312717, 139460608], "denominator": 1048576, "roots": [0, 4, 97, 107, 111, 132]}, "010231425304120130210": {"boundaries": [-1048576, 5298314, 16308362, 52187528, 127509331, 189024520, 242028872, 303512423, 366988295, 420139817, 477374590, 526334794, 537619959, 555872266, 573422941, 588834022, 604727965, 614630838, 631208551, 656140385, 681864697, 695205888], "denominator": 1048576, "roots": [0, 21, 496, 551, 591, 662]}, "010231425304120132010": {"boundaries": [-1048576, 2051433, 6245737, 29765052, 80803445, 121033749, 155914582, 196375422, 238207706, 273332044, 308109815, 340501680, 348687578, 360552442, 372289488, 385404003, 397975986, 409526162, 421071427, 428973398, 441556310, 447741952], "denominator": 1048576, "roots": [0, 8, 318, 356, 402, 426]}, "010231425304120310210": {"boundaries": [-1048576, 9423388, 29346332, 74529435, 165964020, 243607258, 310140168, 387272933, 466545759, 533302980, 601198276, 661494649, 680188806, 706546588, 742378383, 763577058, 772122290, 785540048, 799280501, 814130938, 833264004, 843055104], "denominator": 1048576, "roots": [0, 38, 620, 724, 758, 803]}, "010231425304120312010": {"boundaries": [-1048576, 1274137, 3895577, 15384974, 40001046, 59684365, 76672960, 96429726, 116691043, 133783291, 151084795, 166537669, 171165064, 177832806, 185788324, 191300732, 195016866, 199654030, 204326505, 206972280, 209593720, 211812352], "denominator": 1048576, "roots": [0, 5, 156, 180, 196, 201]}, "010231425304123010210": {"boundaries": [-1048576, 1270399, 3891839, 14315687, 36523075, 54376704, 69797038, 87728573, 106112285, 121643899, 136411344, 150416906, 155349467, 161509004, 171234894, 177187731, 179248236, 181345388, 183407829, 186075656, 189314355, 191889408], "denominator": 1048576, "roots": [0, 5, 140, 170, 174, 182]}, "010231425304123012010": {"boundaries": [-1048576, 5139662, 16149710, 36481508, 76460508, 111418210, 141360859, 175947600, 211669982, 241761514, 268762346, 296031374, 306250678, 317819579, 337811121, 348977949, 353701999, 360773399, 365684392, 368738352, 371884080, 374341632], "denominator": 1048576, "roots": [0, 21, 274, 334, 350, 356]}, "010231425340102103210": {"boundaries": [-1048576, 13722332, 42558172, 115763580, 265785736, 391586347, 499329256, 624209861, 753281958, 860771440, 989843537, 1101538955, 1120973259, 1137226187, 1153388639, 1178156758, 1212280439, 1237528109, 1280876033, 1347733482, 1410816023, 1442840576], "denominator": 1048576, "roots": [0, 55, 1062, 1093, 1172, 1375]}, "010231425340102130210": {"boundaries": [-1048576, 2758172, 8525340, 24767141, 58400822, 86314845, 110206615, 137974075, 166431856, 190331862, 218789643, 242891572, 247505369, 252223961, 256976501, 264729743, 272424114, 278302360, 284779124, 292848279, 302719011, 308281344], "denominator": 1048576, "roots": [0, 11, 234, 243, 269, 293]}, "010231425340102132010": {"boundaries": [-1048576, 505062, 1553638, 5053336, 12412223, 18415520, 23581399, 29575977, 35750814, 40932698, 47107535, 52137418, 52681485, 53205773, 54535913, 57192537, 59047875, 60840669, 62645386, 63822670, 65395534, 67108864], "denominator": 1048576, "roots": [0, 2, 50, 51, 60, 63]}, "010231425340102312010": {"boundaries": [-1048576, 519357, 1567933, 15214408, 45501623, 68924784, 89016122, 112499688, 136307887, 156448136, 180256334, 200755398, 206059052, 212350508, 216274964, 221429019, 226549192, 230823093, 237493236, 240391252, 240915540, 242221056], "denominator": 1048576, "roots": [0, 2, 194, 206, 229, 230]}, "010231425340120103210": {"boundaries": [-1048576, 4893858, 15379618, 34705655, 72627508, 105966307, 134250284, 167000933, 200671966, 228846727, 262517760, 290834297, 297513787, 305707306, 312280558, 317074108, 321792700, 326201148, 336123254, 350786809, 364457663, 372244480], "denominator": 1048576, "roots": [0, 20, 280, 300, 309, 354]}, "010231425340120130210": {"boundaries": [-1048576, 497493, 1546069, 4060800, 9179243, 13507405, 17198254, 21488315, 25873604, 29562243, 33947533, 37502814, 38350402, 39644557, 40615754, 41443949, 42240084, 42739175, 43657242, 45066588, 46498114, 48234496], "denominator": 1048576, "roots": [0, 2, 36, 39, 41, 45]}, "010231425340120132010": {"boundaries": [-1048576, 5041694, 16576030, 27907422, 46717075, 66582672, 82829105, 101307213, 120514934, 136514702, 155722423, 171513384, 175378766, 180979698, 184383140, 188496014, 192555210, 196328131, 200133255, 202756778, 206951082, 209715200], "denominator": 1048576, "roots": [0, 22, 165, 176, 191, 199]}, "010231425340120310210": {"boundaries": [-1048576, 3002568, 9294024, 26236062, 61152345, 90306280, 115167854, 144137711, 173576195, 198455198, 227893683, 251299689, 257694501, 267835507, 277527885, 283401723, 285912344, 289820444, 293800121, 298076461, 303644787, 307232768], "denominator": 1048576, "roots": [0, 12, 241, 269, 279, 292]}, "010231425340120312010": {"boundaries": [-1048576, 1017144, 3114296, 11681347, 29938306, 44655244, 57256215, 71964268, 86894155, 99523203, 114453090, 126253706, 129352986, 134534701, 138875154, 141917159, 144007993, 146671365, 149299123, 150820195, 152393059, 154140672], "denominator": 1048576, "roots": [0, 4, 121, 134, 143, 146]}, "010231425340123010210": {"boundaries": [-1048576, 505921, 1554497, 5221161, 12951392, 19255534, 24641127, 30929493, 37299706, 42693941, 49064154, 54167802, 55650158, 57894284, 60172806, 61598696, 62113268, 62637556, 63150951, 63816629, 64628813, 66060288], "denominator": 1048576, "roots": [0, 2, 52, 59, 60, 62]}, "010231425340123012010": {"boundaries": [-1048576, 6270579, 19902067, 40845978, 80563726, 116820617, 147317017, 182611888, 218653441, 249032810, 285074364, 313215142, 321174719, 334383278, 347661670, 355424631, 358885634, 363700769, 367098142, 369203038, 371300190, 373293056], "denominator": 1048576, "roots": [0, 26, 300, 340, 351, 355]}, "012010321043210543210": {"boundaries": [-1048576, 545069, 1674624, 2702418, 3417210, 3941498, 4464873, 6102141, 8747911, 11304947, 13520620, 19709654, 30218896, 40755629, 51328775, 57496917, 80326931, 123849451, 166846965, 209645776, 252345863, 274726912], "denominator": 1048576, "roots": [0, 3, 4, 12, 54, 261]}, "012010321043215043210": {"boundaries": [-1048576, 2847816, 8856910, 13873414, 17660606, 21330622, 24922461, 34955100, 50959343, 66616816, 79145629, 115445198, 179042250, 243361539, 278702015, 311252309, 410189837, 575460222, 766004519, 954754304, 1142549321, 1237319680], "denominator": 1048576, "roots": [0, 15, 22, 71, 325, 1179]}, "012010321043251043210": {"boundaries": [-1048576, 1147611, 3581136, 5579253, 7121677, 8694541, 10154355, 14218753, 20774751, 27196113, 32026001, 46780498, 73536679, 89453029, 103443099, 129395355, 146756206, 177159737, 230937441, 283399233, 335047850, 361758720], "denominator": 1048576, "roots": [0, 6, 9, 29, 137, 344]}, "012010321043251403210": {"boundaries": [-1048576, 770408, 2404626, 3731370, 4749881, 5798457, 6915402, 9847570, 14363290, 18771153, 25414363, 42810374, 69436643, 83934819, 98106145, 125557488, 140085882, 165742986, 215741193, 264717801, 312761450, 337641472], "denominator": 1048576, "roots": [0, 4, 6, 20, 134, 321]}, "012010321043521403210": {"boundaries": [-1048576, 1149673, 3588297, 5584352, 7122788, 8695652, 10256366, 14549035, 21376017, 28093396, 32817106, 48057031, 71775647, 86644289, 107421618, 126110111, 142644610, 164033821, 191856146, 230900748, 268090135, 287309824], "denominator": 1048576, "roots": [0, 6, 9, 30, 149, 273]}, "012010321043524103210": {"boundaries": [-1048576, 543447, 1669875, 2699291, 3416948, 3941236, 4445459, 6067166, 8723359, 11295956, 13200206, 19372840, 28192730, 34229360, 43049249, 49552105, 56985143, 64355090, 71942075, 85816145, 98676391, 105906176], "denominator": 1048576, "roots": [0, 3, 4, 12, 61, 100]}, "012010321043524130210": {"boundaries": [-1048576, 1907202, 5951135, 9286813, 11867463, 14488903, 16809427, 23436904, 34312057, 44986084, 51422378, 74173171, 104364959, 128613211, 158804998, 186266365, 212109535, 245128163, 267737628, 289356188, 322035584, 336592896], "denominator": 1048576, "roots": [0, 10, 15, 48, 253, 320]}, "012010321043524132010": {"boundaries": [-1048576, 382898, 1195082, 1860760, 2374155, 2898443, 3413015, 4838905, 7117427, 9361553, 10843909, 15947557, 22317770, 27712005, 34082218, 40370584, 45756177, 52060319, 59790550, 63457214, 64505790, 66060288], "denominator": 1048576, "roots": [0, 2, 3, 10, 60, 62]}, "012010321403210543210": {"boundaries": [-1048576, 1150222, 3590875, 5586380, 7123499, 8696363, 10367006, 15011205, 22402042, 27463371, 31201335, 40697617, 57074171, 75445109, 93671563, 104595456, 145221576, 222083224, 297980594, 373521288, 448887206, 487587840], "denominator": 1048576, "roots": [0, 6, 9, 32, 98, 464]}, "012010321403215043210": {"boundaries": [-1048576, 3282998, 10282040, 15911937, 20329918, 25048510, 30053921, 43895947, 65995430, 79285458, 90570901, 117398001, 161281285, 213217468, 248676435, 274377386, 362763456, 520971437, 691870999, 861434534, 1030317435, 1115684864], "denominator": 1048576, "roots": [0, 17, 26, 95, 277, 1063]}, "012010321403251043210": {"boundaries": [-1048576, 2467577, 7674896, 12023062, 15289890, 18435618, 22061853, 32337734, 48614784, 58292483, 66615212, 87192949, 121558191, 146125967, 166871374, 204532729, 232927998, 282794604, 366320713, 447905048, 528336957, 569376768], "denominator": 1048576, "roots": [0, 13, 19, 70, 215, 542]}, "012010321403251403210": {"boundaries": [-1048576, 2453449, 7576069, 11938364, 15012328, 17633768, 22506735, 35185812, 53294240, 70063523, 79255719, 109350430, 169046511, 200904315, 232849786, 294802301, 327417005, 385090801, 496511465, 606397647, 714129366, 768606208], "denominator": 1048576, "roots": [0, 13, 18, 77, 314, 732]}, "012010321403521403210": {"boundaries": [-1048576, 762327, 2379157, 3713981, 4747073, 5795649, 6755805, 9538174, 14121427, 17579009, 19871438, 26871946, 37182943, 44582982, 55394871, 63816482, 72053724, 82239895, 94249886, 112625439, 129975577, 139460608], "denominator": 1048576, "roots": [0, 4, 6, 20, 76, 132]}, "012010321403524103210": {"boundaries": [-1048576, 4509190, 14014845, 22088567, 28189368, 33956536, 39215527, 55265905, 82138268, 97600219, 111204104, 146735932, 189989692, 227337043, 282070090, 321684828, 366828644, 411999003, 459260807, 544501621, 623593225, 662700032], "denominator": 1048576, "roots": [0, 24, 35, 117, 390, 631]}, "012010321403524130210": {"boundaries": [-1048576, 1145253, 3574892, 5575367, 7121575, 8694439, 10223148, 14610633, 21759648, 26865539, 30464895, 41403484, 54335922, 66383275, 81356673, 94925794, 107668014, 124009846, 135116698, 145392956, 161271202, 168820736], "denominator": 1048576, "roots": [0, 6, 9, 31, 128, 160]}, "012010321403524132010": {"boundaries": [-1048576, 1526476, 4765175, 7433002, 9495443, 11592595, 13653100, 19605937, 29331827, 35491364, 40423925, 54429487, 69196932, 84728546, 103112258, 121043793, 136464127, 154317756, 176525144, 186948992, 189570432, 191889408], "denominator": 1048576, "roots": [0, 8, 12, 42, 177, 182]}, "012010324103210543210": {"boundaries": [-1048576, 758851, 2368234, 3706534, 4745944, 5794520, 6710394, 9537181, 13486245, 15943432, 19439750, 22802079, 27515307, 35186747, 42532143, 47797589, 66673021, 100774158, 134440548, 167954263, 201395672, 219152384], "denominator": 1048576, "roots": [0, 4, 6, 21, 44, 208]}, "012010324103215043210": {"boundaries": [-1048576, 760692, 2374557, 3711016, 4746881, 5795457, 6790121, 9811270, 13819305, 16427707, 20309615, 23586010, 28141254, 36008058, 42725006, 46399487, 61553588, 90684144, 120079305, 149284248, 178397451, 193986560], "denominator": 1048576, "roots": [0, 4, 6, 22, 45, 184]}, "012010324103251043210": {"boundaries": [-1048576, 2446359, 7608137, 11977521, 15283100, 18428828, 21557769, 31235606, 44135504, 52440880, 64644844, 76113003, 92972445, 110532231, 124270318, 148038041, 170189415, 209357810, 269438575, 328236885, 386325105, 416284672], "denominator": 1048576, "roots": [0, 13, 19, 70, 154, 396]}, "012010324103251403210": {"boundaries": [-1048576, 2586611, 8565897, 12270741, 15846686, 21613854, 44706699, 97130267, 162793341, 196956675, 232863255, 309374904, 427276299, 504563794, 582141253, 736274777, 814474259, 957424828, 1236726851, 1508937495, 1775943569, 1909456896], "denominator": 1048576, "roots": [0, 12, 23, 256, 778, 1820]}, "012010324103521043210": {"boundaries": [-1048576, 1079193, 3318746, 5385281, 6833349, 7881925, 8943619, 12687654, 17493601, 20762355, 25887156, 29904905, 35584691, 40960149, 46424336, 56757030, 62097430, 72269833, 91766606, 110662519, 129207323, 139460608], "denominator": 1048576, "roots": [0, 6, 8, 28, 59, 132]}, "012010324103521403210": {"boundaries": [-1048576, 918880, 2841399, 4543959, 5788540, 6837116, 7828708, 11174808, 15466975, 18420911, 23077252, 26823574, 30231446, 35406223, 42986101, 48674235, 53939413, 61030276, 69900650, 82654877, 94756024, 101711872], "denominator": 1048576, "roots": [0, 5, 7, 25, 56, 96]}, "012010324103524103210": {"boundaries": [-1048576, 2061112, 6404791, 10110846, 12907745, 15529185, 17967747, 25623033, 37034054, 43569901, 51939869, 64400776, 77158450, 91547544, 112675186, 127689912, 144660530, 161949684, 180387516, 213017011, 243337963, 258998272], "denominator": 1048576, "roots": [0, 11, 16, 56, 153, 246]}, "012010324103524130210": {"boundaries": [-1048576, 3968815, 12362658, 19403891, 24778281, 30021161, 35376102, 51852534, 73337475, 87516576, 108774444, 129788166, 144031323, 172512107, 208013133, 239004768, 268676668, 304859923, 330488251, 355415992, 392453628, 408944640], "denominator": 1048576, "roots": [0, 21, 31, 118, 312, 389]}, "012010324103524132010": {"boundaries": [-1048576, 2822600, 8783937, 13825657, 17655984, 21326000, 25005931, 36591469, 51054246, 61191782, 77297602, 90562974, 97553481, 117011201, 140107527, 161736672, 180707366, 202158799, 226501592, 239112683, 246977003, 251658240], "denominator": 1048576, "roots": [0, 15, 22, 84, 224, 239]}, "012010324130210543210": {"boundaries": [-1048576, 1135295, 3543791, 5554224, 7118454, 8691318, 10100185, 14696756, 19500087, 23871795, 29160666, 34348162, 38826699, 43717916, 50504272, 54525952, 73176868, 107896007, 141979468, 175848906, 209622049, 227540992], "denominator": 1048576, "roots": [0, 6, 9, 36, 51, 216]}, "012010324130215043210": {"boundaries": [-1048576, 1297848, 4023894, 6396062, 8161226, 9734090, 11241062, 16357365, 21618769, 26467215, 32378080, 38141970, 43177437, 48715673, 53947494, 57322154, 73500307, 102760475, 133604390, 164142055, 194539848, 210763776], "denominator": 1048576, "roots": [0, 7, 10, 40, 57, 200]}, "012010324130251043210": {"boundaries": [-1048576, 758340, 2367729, 3706540, 4746446, 5795022, 6808114, 10069676, 13398866, 16475802, 20312235, 23935209, 27263506, 29710183, 32601339, 36446118, 43514833, 56287413, 72213760, 87872588, 103404591, 112197632], "denominator": 1048576, "roots": [0, 4, 6, 25, 37, 106]}, "012010324130521043210": {"boundaries": [-1048576, 4980045, 15611978, 24263421, 31143935, 38483967, 45546732, 67920840, 90634393, 111769864, 138976220, 163624081, 183762944, 193429903, 219277799, 259418200, 280915523, 326810821, 410594073, 491476902, 570850063, 611319808], "denominator": 1048576, "roots": [0, 26, 40, 170, 265, 582]}, "012010324130521403210": {"boundaries": [-1048576, 378563, 1181907, 1851919, 2372988, 2897276, 3386272, 4971716, 6680344, 8156034, 10239035, 11896492, 13107200, 14349153, 16872803, 19448846, 21119500, 24038835, 28796701, 34170264, 39373870, 42991616], "denominator": 1048576, "roots": [0, 2, 3, 12, 21, 40]}, "012010324130524103210": {"boundaries": [-1048576, 2214628, 6859163, 10935991, 13949340, 16570780, 19059361, 27533946, 37254592, 44981249, 57115368, 65555661, 70516736, 80727824, 97823017, 109502543, 122553911, 135848080, 150790895, 176431500, 200285997, 212860928], "denominator": 1048576, "roots": [0, 12, 17, 64, 128, 202]}, "012010324130524130210": {"boundaries": [-1048576, 2814256, 8757869, 13807932, 17653458, 21323474, 24855577, 36393346, 49412099, 59926311, 76598629, 88101082, 92449450, 107098512, 128119200, 145605393, 162972515, 182217483, 197158175, 214078862, 236597359, 247463936], "denominator": 1048576, "roots": [0, 15, 22, 86, 184, 235]}, "012010324130524132010": {"boundaries": [-1048576, 2051904, 6377467, 10092730, 12905803, 15527243, 17934504, 26004948, 35205974, 42625397, 54540099, 62643191, 65099093, 75944546, 90315149, 103544636, 115201563, 128003520, 142783073, 150386710, 155105302, 158334976], "denominator": 1048576, "roots": [0, 11, 16, 61, 141, 150]}, "012010324132010543210": {"boundaries": [-1048576, 925968, 2864253, 4559724, 5790821, 6839397, 8097617, 12205713, 16060928, 19935194, 24192599, 28598856, 32835851, 35662437, 39332453, 42467328, 57777471, 84849840, 111397817, 137772882, 164072202, 178257920], "denominator": 1048576, "roots": [0, 5, 7, 32, 39, 169]}, "012010324132015043210": {"boundaries": [-1048576, 3252975, 10134531, 15794452, 20048803, 24243107, 30757273, 49877771, 66564476, 83963717, 102777876, 121995719, 142245103, 154780081, 165615366, 171791701, 221690528, 316040238, 410894188, 504770826, 598219563, 645922816], "denominator": 1048576, "roots": [0, 17, 25, 140, 167, 615]}, "012010324132051043210": {"boundaries": [-1048576, 382778, 1195824, 1861621, 2374775, 2899063, 3555038, 5550911, 7371124, 9237128, 11323268, 13537115, 15512908, 16515072, 17736347, 19047067, 23460588, 31580671, 40654191, 49597081, 58481724, 63963136], "denominator": 1048576, "roots": [0, 2, 3, 15, 19, 60]}, "012010324132501043210": {"boundaries": [-1048576, 1155993, 3612663, 5602397, 7127502, 8700366, 11070823, 18052298, 24022291, 30491167, 37465447, 44479920, 51659959, 53739520, 57144916, 61863508, 72612431, 94411759, 120346919, 145760091, 170944468, 184549376], "denominator": 1048576, "roots": [0, 6, 9, 52, 61, 175]}, "012010324135021043210": {"boundaries": [-1048576, 16580239, 51149845, 81755526, 103404294, 120705798, 146228865, 228070069, 302124380, 377463678, 466949108, 549368222, 619184128, 639077395, 715515886, 833510363, 894353111, 1037616823, 1296708113, 1545902699, 1790210105, 1912602624], "denominator": 1048576, "roots": [0, 90, 123, 601, 843, 1823]}, "012010324135021403210": {"boundaries": [-1048576, 2651025, 8278127, 12967133, 16612105, 20282121, 23866561, 35629590, 47081375, 58433316, 72672185, 83286410, 92449450, 99202789, 114630742, 128308347, 138046218, 155690078, 181878257, 213574146, 244009071, 260046848], "denominator": 1048576, "roots": [0, 14, 21, 91, 139, 247]}, "012010324135024103210": {"boundaries": [-1048576, 1679263, 5215810, 8255139, 10535548, 12632700, 14822589, 22148621, 29281835, 36265004, 45316058, 51191945, 56360959, 62022336, 71523813, 79459607, 88308210, 96514745, 106467333, 123447788, 139185312, 147849216], "denominator": 1048576, "roots": [0, 9, 13, 56, 91, 140]}, "012010324135024130210": {"boundaries": [-1048576, 378898, 1183235, 1852912, 2373260, 2897548, 3419835, 5126359, 6800399, 8432083, 10605323, 11810944, 12932437, 14622859, 16519490, 18628932, 20725414, 22867480, 24634557, 26628188, 29256606, 31457280], "denominator": 1048576, "roots": [0, 2, 3, 13, 23, 29]}, "012010324135024132010": {"boundaries": [-1048576, 2431172, 7562718, 11947289, 15279622, 18425350, 21465547, 31746691, 42056758, 51892293, 65399467, 72720527, 78817962, 90154699, 101720226, 115802275, 128190236, 140858973, 156751374, 164469494, 168139510, 170917888], "denominator": 1048576, "roots": [0, 13, 19, 79, 155, 162]}, "012010324135201043210": {"boundaries": [-1048576, 386327, 1207515, 1869763, 2376255, 2900543, 3757845, 6258178, 8355452, 10651360, 13211813, 15143934, 17384065, 18520022, 20379475, 23000915, 24378822, 28196188, 35103673, 41708412, 48170841, 52428800], "denominator": 1048576, "roots": [0, 2, 3, 18, 23, 49]}, "012010324135201403210": {"boundaries": [-1048576, 386129, 1206910, 1869357, 2376196, 2900484, 3753784, 6257542, 8344055, 10656407, 13275700, 14751047, 17104760, 18677624, 20690615, 22714637, 24044117, 27108223, 31844748, 37284882, 42509829, 46137344], "denominator": 1048576, "roots": [0, 2, 3, 18, 24, 43]}, "012010324135204103210": {"boundaries": [-1048576, 2105438, 6550354, 10212084, 12924903, 15546343, 20422056, 34682428, 46289661, 59328362, 74085553, 81214726, 94653879, 104790114, 114946112, 125481382, 134791525, 149322406, 170355729, 197981545, 224134142, 238026752], "denominator": 1048576, "roots": [0, 11, 16, 101, 136, 226]}, "012010324135204130210": {"boundaries": [-1048576, 1351606, 4193880, 6512289, 8177919, 9750783, 14429169, 27323334, 36975014, 48269200, 60986889, 64760565, 76959296, 88318869, 92136323, 102765272, 114066199, 122835907, 132049054, 143626283, 157329292, 164626432], "denominator": 1048576, "roots": [0, 7, 10, 85, 122, 156]}, "012010324135204132010": {"boundaries": [-1048576, 3725903, 11616867, 17852435, 22454961, 27173553, 42172723, 82714987, 112468758, 147718977, 187324775, 197253381, 235960274, 273446866, 281443616, 317162888, 350465583, 379790760, 411074530, 429849140, 453442100, 464519168], "denominator": 1048576, "roots": [0, 19, 28, 263, 397, 442]}, "012010324135204312010": {"boundaries": [-1048576, 1453863, 4387289, 7127730, 8657863, 9182151, 27631501, 74169217, 104368556, 141240421, 181640150, 189893588, 229671802, 272750800, 279111580, 312370918, 345620557, 370947128, 412480308, 429395637, 430444213, 432013312], "denominator": 1048576, "roots": [0, 8, 9, 266, 409, 411]}, "012010324135240103210": {"boundaries": [-1048576, 7339531, 22915137, 34974262, 43889078, 53326262, 92632097, 195849121, 267948673, 356690326, 448856589, 481031032, 564046511, 681119661, 744383742, 753192103, 762104999, 850303077, 1020218368, 1186539676, 1345352961, 1425014784], "denominator": 1048576, "roots": [0, 37, 55, 714, 731, 1358]}, "012010324135240130210": {"boundaries": [-1048576, 398501, 1246144, 1896219, 2380671, 2904959, 5179400, 11140376, 15277333, 20377483, 25893511, 26978391, 32330790, 38306165, 39617188, 43635272, 48002877, 51553524, 55145049, 58399505, 63023287, 66060288], "denominator": 1048576, "roots": [0, 2, 3, 38, 52, 62]}, "012010324135240132010": {"boundaries": [-1048576, 2701083, 8381383, 13020331, 16355309, 19501037, 28720731, 54385178, 73136097, 96150553, 121225800, 125936892, 150338604, 177228468, 182516019, 201905619, 221486373, 238540816, 255660222, 266793089, 283570305, 291504128], "denominator": 1048576, "roots": [0, 14, 20, 175, 245, 277]}, "012010324135240310210": {"boundaries": [-1048576, 2602048, 8097006, 12310702, 15334594, 18480322, 45423234, 113928373, 158263624, 215418752, 275046026, 281943242, 340219836, 402941777, 430160447, 477590365, 506681634, 538174916, 572577463, 600254682, 641094179, 659554304], "denominator": 1048576, "roots": [0, 13, 19, 429, 542, 628]}, "012010324135240312010": {"boundaries": [-1048576, 796855, 2491837, 3792133, 4761294, 5809870, 10333684, 22212834, 30428276, 40632797, 51656919, 53515732, 64343710, 76028526, 78618916, 87495052, 95665072, 102393404, 112573464, 116930728, 117979304, 119537664], "denominator": 1048576, "roots": [0, 4, 6, 76, 111, 113]}, "012010324135243010210": {"boundaries": [-1048576, 1629295, 5092119, 7657127, 9534071, 11631223, 45390184, 129637575, 181821596, 251266876, 321684197, 326239120, 394916301, 468172602, 530613705, 586943922, 589822903, 592968631, 631048576, 693822008, 745396407, 771751936], "denominator": 1048576, "roots": [0, 8, 12, 561, 567, 735]}, "012010324135243012010": {"boundaries": [-1048576, 588170, 1802737, 2787430, 3425575, 3949863, 18629561, 55240934, 77596313, 107675220, 138074672, 139017543, 169173017, 200015533, 223944083, 247103231, 254714212, 270537654, 279540306, 286425856, 297435904, 303038464], "denominator": 1048576, "roots": [0, 3, 4, 236, 267, 288]}, "012010342132010543210": {"boundaries": [-1048576, 9338214, 28345035, 51512676, 65536181, 66584757, 67114233, 87662832, 108298136, 129282362, 152642741, 173376966, 205397674, 219415606, 219939894, 220375722, 276722697, 386157896, 491788004, 596158564, 699995497, 752877568], "denominator": 1048576, "roots": [0, 62, 64, 209, 210, 717]}, "012010342132015043210": {"boundaries": [-1048576, 13228616033797, 40148463758942, 73557905639513, 93513175198028, 93987260524876, 94461312795955, 123470082082446, 152478851194914, 181918884959241, 214552997612956, 243537561677330, 288219100992951, 307826328053521, 308542501005073, 309016553324544, 387285404384933, 539486684537110, 686563827492248, 831867158517634, 976419400914011, 1048576001048576], "denominator": 1048576, "roots": [0, 88955036, 89859282, 293109113, 294927196, 1000000000]}, "012010342132051043210": {"boundaries": [-1048576, 13918501, 42244848, 77085130, 98041953, 99090529, 99716999, 130250846, 160893311, 192033140, 226638164, 257427738, 303227026, 323310933, 325454495, 328250698, 409518547, 566364612, 720265793, 872258908, 1023443724, 1099956224], "denominator": 1048576, "roots": [0, 93, 95, 307, 315, 1048]}, "012010342132501043210": {"boundaries": [-1048576, 19312667, 58633209, 106429405, 135266879, 137364031, 139224867, 183332904, 227348527, 273585449, 324162741, 369983549, 413863643, 439178581, 467649440, 479708064, 546415013, 694514634, 866085611, 1033715576, 1199679153, 1283457024], "denominator": 1048576, "roots": [0, 128, 132, 440, 463, 1223]}, "012010342135021043210": {"boundaries": [-1048576, 19169887261265, 58193454159316, 107115182015362, 136305747733755, 136550780546299, 136795810996336, 179059863958987, 221323917016270, 263160420265406, 314890215505810, 351297922464071, 394231508631552, 410895710375212, 447245058814312, 508702551991355, 534055727327908, 602711680176365, 735746307403300, 862791134043657, 986955385509420, 1048576001048576], "denominator": 1048576, "roots": [0, 129874449, 130341812, 391743846, 509198391, 1000000000]}, "012010342135021403210": {"boundaries": [-2302637412131, -1151318706066, -1045826234161, -915919757862, -837663756144, -833594858426, -830718534822, -713501695704, -596440971287, -478197277490, -331713901651, -254308283056, -134830636845, -57357489231, 58121742964, 176297907743, 256598974392, 421453174926, 665321002680, 957487592001, 1237515151490, 2475030302981], "coefficients": [1000000000000, 1123200000000, -1374144000000, -1947781120000, -251712000000, 227343360000, 13682097918], "denominator": 1099511627776}, "012010342135024103210": {"boundaries": [-1048576, 6290904, 19102679, 34831870, 44302423, 44826711, 45311375, 59739803, 74199684, 89194456, 107263301, 114715024, 130198186, 142074212, 153161133, 167282390, 181361293, 196139914, 216538457, 247482374, 276366903, 291504128], "denominator": 1048576, "roots": [0, 42, 43, 135, 183, 277]}, "012010342135024130210": {"boundaries": [-1048576, 9155297, 27811247, 50113229, 63702031, 65274895, 66696177, 88694236, 110661190, 134391805, 162298623, 169348273, 194336085, 218375847, 226436966, 251886740, 275517576, 298554546, 317431684, 332682181, 357086272, 368050176], "denominator": 1048576, "roots": [0, 60, 63, 207, 302, 350]}, "012010342135024132010": {"boundaries": [-1048576, 44343423, 134702976, 242927360, 308810219, 316150251, 322912696, 428993467, 535647430, 652022377, 786622305, 816523877, 940747434, 1061387002, 1091446348, 1219081874, 1330072013, 1425669241, 1552530924, 1614229507, 1654075395, 1673527296], "denominator": 1048576, "roots": [0, 291, 305, 1008, 1519, 1595]}, "012010342135201043210": {"boundaries": [-1048576, 13828404, 42007987, 75365503, 95684996, 98306436, 101102352, 134888181, 168778502, 207375986, 246937692, 261324044, 295908257, 344929185, 372518319, 375139759, 377780251, 423249917, 507301022, 585058565, 660098120, 698351616], "denominator": 1048576, "roots": [0, 90, 95, 354, 359, 665]}, "012010342135201403210": {"boundaries": [-1048576, 4046657, 12297398, 21882229, 27788822, 28837398, 29812909, 39921401, 49991353, 61474493, 73383906, 77657150, 88081629, 101538354, 109913436, 112213094, 113973002, 127061438, 150579282, 173526759, 195621970, 207618048], "denominator": 1048576, "roots": [0, 26, 28, 103, 110, 197]}, "012010342135204103210": {"boundaries": [-1048576, 13891545, 42241488, 74487287, 94644609, 99363201, 103341569, 138838125, 174285975, 215367629, 257860837, 268926105, 307221314, 356941293, 378865727, 391108595, 411750324, 443873978, 501578238, 571194173, 636697593, 670040064], "denominator": 1048576, "roots": [0, 88, 97, 359, 403, 638]}, "012010342135204130210": {"boundaries": [-1048576, 4786958, 14545277, 26011246, 33031362, 34079938, 35145622, 47051623, 58968607, 72536543, 87137214, 89974829, 103736520, 118940872, 122836015, 132732273, 145346942, 153800763, 163976826, 177820117, 193149787, 201326592], "denominator": 1048576, "roots": [0, 31, 33, 116, 151, 191]}, "012010342135204132010": {"boundaries": [-1048576, 5084631, 15448992, 27665864, 35128424, 36177000, 37289125, 49953549, 62595666, 76918911, 92608277, 95330261, 110427830, 126331233, 129068098, 142190113, 155054777, 165894938, 178102848, 185141750, 193530358, 198180864], "denominator": 1048576, "roots": [0, 33, 35, 122, 172, 188]}, "012010342135204312010": {"boundaries": [-1048576, 32582177, 98918773, 174339923, 218375233, 223093825, 246093174, 363573106, 461001570, 576145818, 705818127, 727561008, 851883176, 988110674, 1007292591, 1111399772, 1215321099, 1294322854, 1425147208, 1477969077, 1479017653, 1480589312], "denominator": 1048576, "roots": [0, 206, 215, 960, 1409, 1411]}, "012010342135240103210": {"boundaries": [-1048576, 3317775, 10087518, 17779791, 22546942, 23595518, 24740367, 33615543, 42362960, 52840269, 63346922, 64791195, 74696832, 86618413, 91962882, 97653807, 103945263, 107425962, 115329756, 128924410, 140943560, 147849216], "denominator": 1048576, "roots": [0, 21, 23, 90, 102, 140]}, "012010342135240130210": {"boundaries": [-1048576, 7596854, 23103836, 40672805, 51648926, 54270366, 56710315, 76508145, 96427024, 120379598, 144211433, 146685753, 169570590, 195997485, 207393636, 223130464, 236614864, 245219696, 260920988, 284407052, 307650159, 319815680], "denominator": 1048576, "roots": [0, 48, 53, 204, 238, 304]}, "012010342135240132010": {"boundaries": [-1048576, 5033140, 15302770, 27046846, 34344190, 35917054, 37403286, 50429240, 63413041, 78591863, 94560824, 96677371, 112139487, 129434855, 133075635, 145473148, 157319317, 167865922, 178564136, 185491006, 195976766, 201326592], "denominator": 1048576, "roots": [0, 32, 35, 128, 171, 191]}, "012010342135240310210": {"boundaries": [-1048576, 2468145, 7510440, 12906615, 16259070, 17307646, 19117439, 27718821, 35312754, 44782719, 54394398, 55110039, 64485144, 74670750, 79304240, 86903699, 91272609, 96119310, 101505143, 106038107, 112536292, 116391936], "denominator": 1048576, "roots": [0, 15, 17, 79, 96, 110]}, "012010342135240312010": {"boundaries": [-1048576, 2356861, 7161010, 12668469, 15991888, 16516176, 17557205, 24503954, 30931459, 38580348, 46662066, 47620305, 55489379, 64096507, 66104045, 72535470, 78295942, 83137699, 90484427, 93590478, 94114766, 95420416], "denominator": 1048576, "roots": [0, 15, 16, 64, 89, 90]}, "012010342135243010210": {"boundaries": [-1048576, 16747944, 50869395, 86550251, 107781435, 113548603, 136237938, 218827271, 283118068, 366780473, 450200874, 453905829, 535299840, 622667199, 696182867, 762868797, 766507280, 770701584, 815409504, 888922940, 949598683, 980418560], "denominator": 1048576, "roots": [0, 100, 111, 729, 737, 934]}, "012010342135243012010": {"boundaries": [-1048576, 3865260, 12427753, 18523964, 23926006, 31266038, 42244154, 73496914, 97376473, 129195648, 161092723, 161721781, 193352962, 225801193, 250796280, 275233296, 283261738, 299648810, 308939775, 316100211, 327634547, 333447168], "denominator": 1048576, "roots": [0, 19, 33, 263, 295, 317]}, "012010342153240310210": {"boundaries": [-1048576, 10159934, 30866833, 55834195, 71041825, 72614689, 73978125, 97073994, 122106664, 152499336, 180628381, 181050482, 209658655, 240131182, 257398210, 279745151, 290381327, 305810320, 318552597, 328677511, 344620658, 352321536], "denominator": 1048576, "roots": [0, 67, 70, 260, 303, 335]}, "012010342153240312010": {"boundaries": [-1048576, 5268677, 16004275, 29085678, 36962479, 37486767, 38211547, 50374221, 63362105, 79108955, 93707668, 93988023, 108981972, 124728235, 133065101, 144624493, 151169277, 159516092, 168175661, 172613479, 175759207, 178257920], "denominator": 1048576, "roots": [0, 35, 36, 134, 163, 169]}, "012010342153243010210": {"boundaries": [-1048576, 15690068, 47611060, 84349791, 105120018, 105644306, 119404850, 181484061, 232545733, 298684156, 362486987, 362747224, 426882715, 493051993, 543666314, 593337375, 609051385, 641032953, 659631745, 675628117, 701240788, 713031680], "denominator": 1048576, "roots": [0, 100, 101, 567, 628, 679]}, "012010342153243012010": {"boundaries": [-1048576, 26811846, 81513080, 139635890, 174912189, 184873661, 211349451, 320057587, 411210097, 529763806, 644595093, 645193113, 760953776, 879467758, 969372018, 1056584346, 1088560397, 1149321722, 1201612013, 1225528538, 1227101402, 1228931072], "denominator": 1048576, "roots": [0, 162, 181, 1008, 1168, 1171]}, "012010342315243010210": {"boundaries": [-1048576, 4859742, 16496987, 23695869, 32152536, 46832600, 54152957, 77139716, 100392767, 130824128, 160373892, 160520531, 189818801, 220396799, 244220703, 271751291, 277346407, 278394983, 288854467, 306805970, 322562831, 331350016], "denominator": 1048576, "roots": [0, 23, 51, 264, 266, 315]}, "012010342351243010210": {"boundaries": [-1048576, 10742315, 36354986, 52351358, 70950150, 102931718, 118645728, 168316789, 218931110, 285100388, 349235879, 349496116, 413298947, 479437370, 530499042, 592578253, 606338797, 606863085, 627633312, 664372043, 696293035, 713031680], "denominator": 1048576, "roots": [0, 51, 112, 578, 579, 679]}, "012010342513240310210": {"boundaries": [-1048576, 8855924, 26907816, 48460596, 61605023, 63177887, 64739363, 85513805, 107724944, 134835473, 159912328, 160217677, 185797381, 212602561, 230184747, 249877612, 257685766, 271000729, 280804729, 289038659, 301835210, 308281344], "denominator": 1048576, "roots": [0, 58, 61, 235, 267, 293]}, "012010342513240312010": {"boundaries": [-1048576, 3916413, 11897655, 21612730, 27525287, 28049575, 28422865, 37035061, 46565081, 58050592, 68593892, 68781022, 79677964, 90976346, 97643505, 105957258, 110234758, 116180237, 122388497, 125325051, 126373627, 127926272], "denominator": 1048576, "roots": [0, 26, 27, 99, 119, 121]}, "012010342513243010210": {"boundaries": [-1048576, 7738608, 23495469, 41446972, 51906456, 52955032, 58550148, 86080736, 109904640, 140482638, 169780908, 169927547, 199477311, 229908672, 253161723, 276148482, 283468839, 298148903, 306605570, 313804452, 325441697, 331350016], "denominator": 1048576, "roots": [0, 49, 51, 264, 292, 315]}, "012010342513243012010": {"boundaries": [-1048576, 24742107, 75089614, 133185011, 166199957, 167248533, 187392052, 281615844, 360351257, 461861652, 559542406, 560130144, 658916126, 759838783, 836277484, 911801670, 939540221, 990069424, 1033044915, 1053050123, 1055671563, 1058013184], "denominator": 1048576, "roots": [0, 158, 160, 871, 1003, 1008]}, "012010342531240310210": {"boundaries": [-1048576, 4507839, 13693907, 24914707, 31719570, 32243858, 32678859, 42608912, 53613031, 66751651, 78923614, 79285560, 91688534, 104465207, 114326203, 123802837, 126502109, 132198407, 136298445, 140525721, 146309323, 149946368], "denominator": 1048576, "roots": [0, 30, 31, 118, 129, 142]}, "012010342531240312010": {"boundaries": [-1048576, 22898451, 69553532, 127395433, 162267291, 163840155, 165139625, 214213179, 269347171, 334481020, 394820429, 397094726, 458911949, 521771501, 569411523, 616192691, 632647232, 665561554, 687380036, 701201269, 717454197, 725614592], "denominator": 1048576, "roots": [0, 154, 157, 587, 660, 691]}, "012010342531243010210": {"boundaries": [-1048576, 29771300, 90447043, 163960479, 208668399, 212862703, 216501186, 283187116, 356702784, 444070143, 525464154, 529169109, 612589510, 696251915, 760542712, 843132045, 865821380, 871588548, 892819732, 928500588, 962622039, 980418560], "denominator": 1048576, "roots": [0, 197, 205, 823, 834, 934]}, "012010342531243012010": {"boundaries": [-1048576, 8765145, 26640220, 47759490, 60819397, 62916549, 64358749, 84366200, 106365682, 132670337, 157306859, 158359184, 183612724, 208865054, 228088987, 249844065, 257481895, 267784723, 274019692, 278657215, 285472959, 289406976], "denominator": 1048576, "roots": [0, 57, 61, 241, 262, 275]}, "012010342531423010210": {"boundaries": [-1048576, 25306952, 76881351, 139654783, 177734728, 180880456, 183759437, 240089654, 302530757, 375787058, 444464239, 449019162, 519436483, 588881763, 641065784, 725313175, 759072136, 761169288, 763046232, 765611240, 769074064, 771751936], "denominator": 1048576, "roots": [0, 168, 174, 723, 727, 735]}, "012010342531423012010": {"boundaries": [-1048576, 10939884, 33232516, 60565656, 77070587, 78119163, 79223186, 103433811, 130297564, 161748848, 191201400, 193176000, 223392902, 253182552, 275578809, 310836042, 325030540, 327153855, 328754738, 329822873, 330871449, 332398592], "denominator": 1048576, "roots": [0, 73, 75, 309, 314, 316]}, "012013021043210543210": {"boundaries": [-1048576, 782858, 2496694, 3810987, 5017291, 6263803, 7013679, 8848410, 11983867, 15194080, 17140952, 23350073, 34985855, 46569172, 58162612, 65011712, 90338087, 138456983, 185989257, 233301422, 280504724, 305135616], "denominator": 1048576, "roots": [0, 4, 7, 16, 61, 290]}, "012013021043215043210": {"boundaries": [-1048576, 780258, 2485404, 3802298, 5012845, 6170814, 6925136, 8638430, 11414140, 14310045, 17272372, 25639809, 39386236, 53315677, 60657282, 67720533, 88808565, 123585497, 164157679, 204333851, 244298127, 265289728], "denominator": 1048576, "roots": [0, 4, 7, 15, 71, 252]}, "012013021043251043210": {"boundaries": [-1048576, 3534150, 11300872, 17203906, 22713415, 28374897, 31875881, 40148347, 54042538, 68420143, 77797414, 108422249, 165586318, 208187040, 237520204, 282783734, 338137732, 431350551, 564997215, 696390338, 826488566, 892338176], "denominator": 1048576, "roots": [0, 18, 32, 72, 298, 850]}, "012013021043251403210": {"boundaries": [-1048576, 577411, 1824442, 2819894, 3690715, 4503481, 5007070, 6258151, 8356829, 10487285, 13123928, 20499154, 32364510, 38620772, 44919935, 56961831, 63422119, 74649510, 96156708, 117545384, 138505515, 149946368], "denominator": 1048576, "roots": [0, 3, 5, 11, 61, 142]}, "012013021043521403210": {"boundaries": [-1048576, 2092110, 6588094, 10263151, 13432648, 16197001, 17968705, 22546967, 30204618, 38066354, 43257361, 61218995, 88565751, 106414202, 132584895, 152782643, 172924057, 197377820, 225576132, 269650287, 311182278, 332398592], "denominator": 1048576, "roots": [0, 11, 18, 40, 183, 316]}, "012013021043524103210": {"boundaries": [-1048576, 781113, 2490673, 3806712, 5016164, 6246283, 6997286, 8837944, 11968123, 15188803, 17134025, 24091024, 34569500, 41684677, 52163153, 59802360, 68373015, 77271825, 86556102, 103076454, 118433714, 126877696], "denominator": 1048576, "roots": [0, 4, 7, 16, 73, 120]}, "012013021043524130210": {"boundaries": [-1048576, 1354873, 4302016, 6617158, 8704175, 10707504, 11964800, 15067180, 20279853, 25659905, 29081608, 41436913, 57531454, 70473424, 86567965, 101238844, 115000625, 132704150, 144733032, 155990349, 173262309, 181403648], "denominator": 1048576, "roots": [0, 7, 12, 27, 137, 172]}, "012013021043524132010": {"boundaries": [-1048576, 2539404, 8107730, 12384070, 16363747, 20271847, 22782468, 28656306, 38348684, 48489690, 54884502, 78290508, 107728993, 132607996, 162046480, 191016337, 215877911, 245031846, 279948129, 296890167, 303181623, 307232768], "denominator": 1048576, "roots": [0, 13, 23, 51, 280, 292]}, "012013021403210543210": {"boundaries": [-1048576, 1558438, 4967048, 7602914, 10028790, 12430623, 13936168, 17619616, 23843739, 28964261, 32177322, 41674505, 59027543, 77423455, 95722001, 108265471, 152109909, 232289826, 311544828, 390461318, 469212758, 509607936], "denominator": 1048576, "roots": [0, 8, 14, 32, 100, 485]}, "012013021403215043210": {"boundaries": [-1048576, 4264978, 13601439, 20870796, 27679186, 33804442, 38106824, 47940311, 63635075, 74507157, 82929641, 105819796, 144686688, 188874192, 216854020, 238813184, 311859222, 439775930, 580702579, 720445242, 859580523, 930086912], "denominator": 1048576, "roots": [0, 22, 39, 85, 243, 886]}, "012013021403251043210": {"boundaries": [-1048576, 777446, 2477348, 3797053, 5013194, 6196742, 6950715, 8797772, 11903409, 14372669, 15985624, 20959479, 30144142, 36272876, 41348594, 50436253, 57589457, 70049438, 90644736, 110777386, 130634486, 141557760], "denominator": 1048576, "roots": [0, 4, 7, 16, 53, 134]}, "012013021403251403210": {"boundaries": [-1048576, 804062, 2627101, 3920190, 5288146, 6692349, 7695659, 9682558, 12724833, 15043210, 16719527, 21750230, 30740319, 35903539, 41064695, 51258618, 56506029, 65974526, 84450915, 102494937, 120194421, 130023424], "denominator": 1048576, "roots": [0, 4, 8, 17, 54, 123]}, "012013021403521403210": {"boundaries": [-1048576, 979343, 3137623, 4779719, 6337438, 7914521, 8917114, 11353161, 15474431, 18158301, 20328487, 26526958, 35002948, 41417391, 50574064, 58296346, 65305219, 74394262, 85962624, 102472217, 118166831, 126877696], "denominator": 1048576, "roots": [0, 5, 9, 21, 68, 120]}, "012013021403524103210": {"boundaries": [-1048576, 1389365, 4482975, 6763626, 8992720, 11445233, 12938272, 16539558, 22737794, 26946058, 30185006, 39742513, 52238043, 62285812, 77102193, 87779245, 99788934, 112207790, 125272318, 148440891, 169979372, 181403648], "denominator": 1048576, "roots": [0, 7, 13, 31, 106, 172]}, "012013021403524130210": {"boundaries": [-1048576, 3138396, 10066439, 15316651, 20333539, 25397144, 28656564, 36437194, 49479510, 58475857, 65356485, 86415996, 110445862, 133291418, 162219391, 187695130, 212340570, 242229711, 263832644, 287179331, 319569406, 334495744], "denominator": 1048576, "roots": [0, 16, 29, 67, 247, 318]}, "012013021403524132010": {"boundaries": [-1048576, 8742523, 27875589, 42726026, 56466479, 69884237, 78429469, 99628144, 135459939, 161817721, 180511878, 240808251, 308703547, 375460768, 454733594, 531866359, 598399269, 676042507, 767477092, 812660195, 832583139, 843055104], "denominator": 1048576, "roots": [0, 45, 79, 183, 765, 803]}, "012013024103210543210": {"boundaries": [-1048576, 1346528, 4274426, 6597913, 8700859, 10678593, 11939205, 15279610, 20208865, 23303564, 27287205, 32486655, 40165151, 51162712, 61834296, 67982677, 92064025, 137990463, 183268763, 228315217, 273250352, 296747008], "denominator": 1048576, "roots": [0, 7, 12, 29, 64, 282]}, "012013024103215043210": {"boundaries": [-1048576, 935890, 2937415, 4622965, 6053532, 7249267, 8011479, 10302433, 13346181, 15501839, 18749547, 21527356, 25543258, 32295232, 36493175, 39671125, 51132678, 71401203, 93427149, 115259791, 136997295, 148897792], "denominator": 1048576, "roots": [0, 5, 8, 20, 40, 141]}, "012013024103251043210": {"boundaries": [-1048576, 3700267, 11838814, 18100018, 24019031, 29900777, 33669010, 43372472, 56319947, 65485207, 78752132, 91909307, 111685227, 134594992, 150032811, 173625771, 205156333, 259408800, 334238486, 407784881, 480644685, 517996544], "denominator": 1048576, "roots": [0, 19, 34, 84, 180, 493]}, "012013024103251403210": {"boundaries": [-2224037100742, -1112018550368, -1082363619160, -1063760141855, -1042497263912, -1007161021399, -990648842763, -946367959304, -860275570878, -816856029968, -772398301177, -671100153843, -512261609692, -409982058259, -307767228561, -103564839223, -394716030, 188960569199, 560454923121, 921191033373, 1275117575974, 2550235151950], "coefficients": [1000000000000, 2232314410480, 6807650502, -3461213262832, -3013615301005, -777932263907, -83643353], "denominator": 1099511627776}, "012013024103521043210": {"boundaries": [-1048576, 3305599, 10325813, 16457398, 21555282, 25235528, 27797493, 35709682, 45075926, 52500701, 64630266, 73153989, 85212613, 97200903, 109506931, 132367980, 144250140, 167030625, 210529684, 252675607, 294040264, 315621376], "denominator": 1048576, "roots": [0, 18, 28, 69, 137, 300]}, "012013024103521403210": {"boundaries": [-1048576, 2684030, 8522604, 13178605, 17401733, 21416303, 23937513, 31076802, 40006943, 46890216, 57883020, 66475613, 74602077, 86652539, 104100609, 117831976, 130006179, 146827192, 168749196, 199134909, 228068841, 243269632], "denominator": 1048576, "roots": [0, 14, 24, 62, 134, 231]}, "012013024103524103210": {"boundaries": [-1048576, 3134183, 10061277, 15315702, 20343590, 25688214, 28937584, 37717668, 48983157, 57513752, 70889798, 82118983, 91643548, 107225982, 130126594, 146027998, 163934469, 182282567, 202290905, 237148129, 269568592, 286261248], "denominator": 1048576, "roots": [0, 16, 29, 76, 172, 272]}, "012013024103524130210": {"boundaries": [-1048576, 3116987, 9994671, 15266291, 20324987, 25352521, 28620494, 37174348, 47253257, 55528762, 69042813, 79225777, 85080326, 100388988, 119757588, 136120880, 152211395, 170812800, 184724461, 199882656, 220679090, 230686720], "denominator": 1048576, "roots": [0, 16, 29, 74, 173, 219]}, "012013024103524132010": {"boundaries": [-1048576, 3246416, 10297327, 15963807, 21085679, 25828334, 28859903, 37505128, 47975914, 56330029, 69976491, 80504022, 85834283, 101803090, 120779813, 138518540, 154007566, 171222138, 192767824, 202958555, 206104283, 208666624], "denominator": 1048576, "roots": [0, 17, 29, 75, 192, 198]}, "012013024130210543210": {"boundaries": [-1048576, 4272617, 13652341, 20914059, 27716220, 34628531, 38893878, 50875960, 63532453, 75697405, 91782707, 105287843, 118895399, 137510271, 159648343, 173539328, 232710291, 342283961, 449991994, 557075141, 663874480, 718274560], "denominator": 1048576, "roots": [0, 22, 39, 107, 162, 684]}, "012013024130215043210": {"boundaries": [-1048576, 2719306, 8697735, 13318461, 17683632, 22051661, 24815261, 32443175, 40269073, 48006781, 58347430, 66925330, 75731989, 87912015, 97638969, 104333312, 133207574, 185121894, 240274901, 294903230, 349287992, 377487360], "denominator": 1048576, "roots": [0, 14, 25, 68, 104, 359]}, "012013024130251043210": {"boundaries": [-1048576, 1337334, 4245008, 6577689, 8698137, 10665993, 11929327, 15621924, 19307187, 23070860, 28146538, 32353900, 36745649, 39629233, 43532151, 50085751, 57132144, 70258452, 88923059, 107176842, 125227642, 135266304], "denominator": 1048576, "roots": [0, 7, 12, 33, 51, 128]}, "012013024130521043210": {"boundaries": [-1048576, 1970999, 6375002, 9646882, 12944541, 16300325, 18560136, 24229078, 29622725, 35340237, 43411083, 49640364, 55836672, 60194366, 67660708, 80080229, 86881041, 100731612, 126087570, 150610350, 174688230, 187695104], "denominator": 1048576, "roots": [0, 10, 19, 50, 82, 178]}, "012013024130521403210": {"boundaries": [-1048576, 2513297, 8025577, 12328024, 16359134, 20347744, 22862978, 30007744, 37447762, 44679420, 55436002, 63285368, 68332202, 75504612, 89886386, 100789308, 109825730, 123566852, 142390876, 167133275, 190776579, 203423744], "denominator": 1048576, "roots": [0, 13, 23, 63, 112, 193]}, "012013024130524103210": {"boundaries": [-1048576, 4044103, 12898088, 19864032, 26372892, 32582627, 36618439, 47970596, 59462948, 70910490, 88113835, 100523153, 106692608, 118528472, 141901271, 157646548, 175430356, 192897702, 212841929, 247247311, 279207596, 295698432], "denominator": 1048576, "roots": [0, 21, 37, 100, 182, 281]}, "012013024130524130210": {"boundaries": [-1048576, 2513874, 8027666, 12329536, 16359443, 20350072, 22864996, 29955521, 37695305, 44773186, 56260639, 63791716, 66934101, 76978117, 91607954, 103218149, 115352569, 127777078, 138336995, 152701226, 169553478, 178257920], "denominator": 1048576, "roots": [0, 13, 23, 62, 127, 169]}, "012013024130524132010": {"boundaries": [-1048576, 1541545, 4913305, 7566064, 10024350, 12437449, 13947435, 18292607, 23057332, 27402007, 34540634, 39166328, 40544938, 47051433, 55568670, 63383154, 70259118, 77749400, 86822971, 91285976, 93383128, 95420416], "denominator": 1048576, "roots": [0, 8, 14, 38, 86, 90]}, "012013024132010543210": {"boundaries": [-1048576, 1008898, 3307407, 4919948, 6627510, 8663046, 9899856, 13114679, 16076786, 19549604, 23475357, 27443947, 31041847, 33595079, 37265095, 40020650, 53660996, 78117268, 102082730, 125888411, 149624300, 162529280], "denominator": 1048576, "roots": [0, 5, 10, 30, 37, 154]}, "012013024132015043210": {"boundaries": [-1048576, 2603861, 8474150, 12686033, 16960693, 22227116, 25189366, 33708430, 42044660, 51412060, 62010676, 72772235, 82673229, 89671206, 96312187, 100488533, 127629124, 177352464, 228762227, 279608876, 330208131, 356515840], "denominator": 1048576, "roots": [0, 13, 25, 80, 99, 339]}, "012013024132051043210": {"boundaries": [-1048576, 1389113, 4489553, 6770456, 9002253, 11740093, 13223599, 17794455, 22366228, 27439894, 33230892, 39169296, 44535165, 46049962, 49408346, 54214320, 63935192, 82554005, 104882747, 126803778, 148543172, 160432128], "denominator": 1048576, "roots": [0, 7, 13, 43, 54, 152]}, "012013024132501043210": {"boundaries": [-1048576, 1215457, 3991786, 5922057, 7963297, 10599657, 12073544, 16267598, 20221702, 24932942, 30190610, 35363914, 40220536, 41331370, 44316468, 48510772, 55639964, 70268375, 88620479, 106560141, 124318472, 134217728], "denominator": 1048576, "roots": [0, 6, 12, 40, 48, 127]}, "012013024135021043210": {"boundaries": [-1048576, 2324941, 7419722, 11386236, 15051263, 19007887, 21258127, 28412797, 35480695, 43258035, 52699695, 61423563, 68506965, 70224418, 78144658, 90233455, 97440176, 113674155, 141441073, 168228586, 194540723, 208666624], "denominator": 1048576, "roots": [0, 12, 21, 66, 91, 198]}, "012013024135021403210": {"boundaries": [-1048576, 4225485, 13442766, 20751616, 27434769, 34124563, 38147074, 50641173, 62873686, 76117434, 93514121, 106175248, 115867648, 124430424, 144580672, 160485543, 172841151, 193843437, 223464063, 261003857, 296919231, 315621376], "denominator": 1048576, "roots": [0, 22, 38, 113, 175, 300]}, "012013024135024103210": {"boundaries": [-1048576, 23586115, 74203042, 116677215, 153231430, 185236949, 205020559, 270561316, 336118450, 404061255, 498081342, 564764463, 606513834, 661296467, 776968219, 858521390, 944700518, 1040231916, 1155791038, 1339978877, 1512253866, 1596981248], "denominator": 1048576, "roots": [0, 126, 204, 588, 973, 1522]}, "012013024135024130210": {"boundaries": [-1048576, 3399304, 10740649, 16778529, 22125470, 26896965, 29937318, 39395499, 48833759, 58514123, 72726387, 81584347, 86245376, 97157451, 112360727, 126400422, 140184664, 155340925, 167008487, 179129422, 196146022, 204472320], "denominator": 1048576, "roots": [0, 18, 30, 84, 157, 194]}, "012013024135024132010": {"boundaries": [-1048576, 2506656, 8002186, 12311274, 16354739, 20279248, 22798876, 30026643, 37086050, 44508572, 55449050, 61952696, 65448618, 74321904, 85437813, 96670945, 106884401, 118229521, 128881724, 135570136, 143434456, 147849216], "denominator": 1048576, "roots": [0, 13, 23, 64, 125, 140]}, "012013024135201043210": {"boundaries": [-1048576, 407052, 1339091, 1980615, 2657638, 3601702, 4089791, 5575475, 7060209, 8748798, 10686939, 12161008, 13822269, 14521319, 15898241, 17995393, 19137260, 22110354, 27382551, 32435944, 37386613, 40894464], "denominator": 1048576, "roots": [0, 2, 4, 14, 18, 38]}, "012013024135201403210": {"boundaries": [-1048576, 1625108, 5343095, 7912291, 10626076, 14314019, 16270855, 22125365, 27845846, 34480381, 42168696, 47312753, 53967670, 57288160, 62869815, 70955584, 74670345, 84615132, 103020727, 121268929, 139039206, 148897792], "denominator": 1048576, "roots": [0, 8, 16, 55, 72, 141]}, "012013024135204103210": {"boundaries": [-1048576, 2003329, 6513292, 9752843, 12994256, 17321697, 19531793, 26717687, 33837851, 42090841, 51672303, 56023225, 64575947, 70867403, 77290204, 84247265, 90318853, 99557172, 112805478, 130386597, 147022707, 156237824], "denominator": 1048576, "roots": [0, 10, 19, 68, 91, 148]}, "012013024135204130210": {"boundaries": [-1048576, 31290123, 105296567, 152649644, 207434169, 291812314, 334463520, 461965578, 584768232, 733914452, 906294038, 957794890, 1117715295, 1259884725, 1321436023, 1460576835, 1616346379, 1725718079, 1855459646, 2057228172, 2265366093, 2364538880], "denominator": 1048576, "roots": [0, 150, 327, 1208, 1682, 2254]}, "012013024135204132010": {"boundaries": [-1048576, 2889832, 9607167, 14057366, 18923754, 26537976, 30158605, 42009678, 53868315, 67916327, 84123750, 87660129, 103226170, 118080997, 120960990, 135982334, 149210374, 160144240, 175901578, 183057628, 186203356, 188743680], "denominator": 1048576, "roots": [0, 14, 29, 113, 173, 179]}, "012013024135204312010": {"boundaries": [-1048576, 14283881, 49167611, 70011025, 96076142, 141038303, 162402673, 227844776, 291389721, 370293872, 458712797, 473265032, 558148252, 651034609, 663992036, 734715028, 805546216, 859325109, 947109758, 983055942, 986201670, 988807168], "denominator": 1048576, "roots": [0, 67, 157, 633, 936, 942]}, "012013024135240103210": {"boundaries": [-1048576, 27484112, 92794863, 133992479, 181829617, 261256804, 298579570, 417817976, 535219206, 679796932, 833227280, 882326149, 1016864245, 1210016273, 1316875975, 1326977042, 1330122770, 1479506354, 1769257851, 2043882771, 2306730826, 2437939200], "denominator": 1048576, "roots": [0, 131, 287, 1264, 1270, 2324]}, "012013024135240130210": {"boundaries": [-1048576, 1279187, 4399908, 6266449, 8588792, 12651315, 14548283, 20463174, 26264302, 33438078, 41331160, 42792194, 50180524, 58797316, 60783447, 65567673, 72190331, 76352962, 81686972, 88976993, 96943268, 101711872], "denominator": 1048576, "roots": [0, 6, 14, 58, 75, 96]}, "012013024135240132010": {"boundaries": [-1048576, 1050257, 3550676, 5121858, 6954572, 10029249, 11463285, 16089593, 20665232, 26253508, 32488724, 33530001, 39486258, 46095430, 47154110, 51898943, 56887780, 61032587, 65480935, 68189961, 71859977, 74448896], "denominator": 1048576, "roots": [0, 5, 11, 45, 63, 70]}, "012013024135240312010": {"boundaries": [-1048576, 3816806, 13037435, 18657813, 25466253, 37290679, 42757418, 60181766, 77478840, 98560894, 122131370, 125976968, 148626141, 173446870, 177039011, 195820535, 214591361, 228910821, 252083035, 261626379, 262674955, 264241152], "denominator": 1048576, "roots": [0, 18, 41, 169, 249, 251]}, "012013042130251043210": {"boundaries": [-1048576, 5284268, 17705907, 26053127, 36536058, 45879797, 54956795, 70004295, 76053453, 90917209, 108782349, 125626169, 140003075, 140964270, 152633781, 172119818, 193537805, 236563673, 295244260, 352480745, 409067984, 438304768], "denominator": 1048576, "roots": [0, 26, 61, 133, 172, 417]}, "012013042130521043210": {"boundaries": [-1048576, 11840995476205, 41094130746374, 58794469785881, 84338164106336, 109881858192130, 134322086997666, 170995886853099, 183805856018535, 220858233331070, 264259088800756, 305388337767155, 340169108750336, 340745507010210, 369258303536130, 417106526979424, 467063556011028, 568851529982591, 709250650640945, 846050388925976, 981240788695632, 1048576001048576], "denominator": 1048576, "roots": [0, 56345624, 151132695, 324135694, 416498330, 1000000000]}, "012013042132010543210": {"boundaries": [-1048576, 7539956, 25269995, 37128694, 51886190, 65614714, 78215948, 99752398, 109710035, 132610659, 156753743, 177287317, 209771172, 223875249, 224923825, 227278848, 289007153, 405804340, 518707554, 630344427, 741449868, 797966336], "denominator": 1048576, "roots": [0, 37, 86, 213, 215, 760]}, "012013042132015043210": {"boundaries": [-1048576, 1419890, 4739337, 6989463, 9741963, 12259851, 14576512, 18592737, 20477220, 24736138, 29254601, 33128300, 38783978, 41441443, 42140493, 42642090, 53584243, 74547826, 95115237, 115438162, 135658348, 146800640], "denominator": 1048576, "roots": [0, 7, 16, 39, 41, 139]}, "012013042132051043210": {"boundaries": [-1048576, 1002403, 3314590, 4933627, 6838600, 8495423, 10045431, 12791874, 14109495, 17040529, 20128770, 22777632, 26760378, 28486314, 28756710, 29106235, 36316434, 50176693, 63860898, 77371792, 90810001, 98566144], "denominator": 1048576, "roots": [0, 5, 11, 27, 28, 93]}, "012013042132501043210": {"boundaries": [-1048576, 3453885, 11547725, 17006735, 23715550, 29984541, 35629119, 45525357, 50480277, 61464440, 72874843, 82858388, 92794847, 98129237, 104409049, 107554777, 122945853, 156672499, 195706826, 233851640, 271625188, 291504128], "denominator": 1048576, "roots": [0, 17, 39, 98, 104, 277]}, "012013042135021043210": {"boundaries": [-1048576, 1217743, 4076344, 6004328, 8413633, 10565301, 12637427, 16109974, 17574104, 21096258, 25308513, 28395530, 31632042, 32757717, 35893165, 40884184, 43484094, 49811818, 61172438, 72078357, 82769643, 89128960], "denominator": 1048576, "roots": [0, 6, 14, 31, 41, 84]}, "012013042135021403210": {"boundaries": [-1048576, 3439476, 11479609, 16953028, 23681373, 29732472, 35411226, 45202201, 49778821, 60261644, 72329597, 78510557, 88604672, 94642646, 103596169, 114221978, 120472806, 134590728, 157354752, 182662866, 207084762, 220200960], "denominator": 1048576, "roots": [0, 17, 39, 90, 119, 209]}, "012013042135024103210": {"boundaries": [-1048576, 5924881, 19926247, 29205718, 40882349, 52149759, 62123345, 79773830, 88823267, 108340254, 130757068, 138333622, 157199018, 173306010, 185632105, 203456208, 224160257, 239071138, 258895743, 294527920, 327132115, 343932928], "denominator": 1048576, "roots": [0, 29, 68, 164, 227, 327]}, "012013042135024130210": {"boundaries": [-1048576, 3965022, 13005014, 19525751, 26858562, 33288206, 38935500, 50007493, 56512502, 69261376, 83529967, 86659125, 99439957, 111895399, 116064332, 128923385, 141067112, 152627540, 162316101, 170648875, 183444966, 189792256], "denominator": 1048576, "roots": [0, 20, 42, 106, 154, 180]}, "012013042135024132010": {"boundaries": [-1048576, 1200867, 3966939, 5911800, 8169304, 10229924, 12022092, 15443197, 17441048, 21449317, 25868608, 26689611, 30758229, 34788422, 35772915, 39938539, 43583484, 46691258, 50974716, 52985318, 54033894, 55574528], "denominator": 1048576, "roots": [0, 6, 13, 33, 50, 52]}, "012013042135201043210": {"boundaries": [-1048576, 8509302, 27075470, 42159127, 56532529, 67401430, 76404900, 98474195, 114366663, 141030310, 167747216, 177700914, 200983417, 232091171, 250382641, 254052657, 257692118, 290197076, 348788643, 403329860, 456144926, 483393536], "denominator": 1048576, "roots": [0, 45, 80, 237, 244, 460]}, "012013042135201403210": {"boundaries": [-1048576, 750954, 2382393, 3728591, 4993343, 5906264, 6680089, 8593614, 9963710, 12266339, 14593823, 15406679, 17451229, 19897906, 21527535, 22196342, 22688903, 25273913, 29812209, 34352897, 38727498, 41943040], "denominator": 1048576, "roots": [0, 4, 7, 20, 22, 39]}, "012013042135204103210": {"boundaries": [-1048576, 5219524, 17253837, 25665801, 35366488, 44683623, 52308751, 67428917, 77209917, 96093796, 114981430, 118496644, 135982371, 157303416, 164655903, 173153822, 187804414, 197943830, 215607863, 243326974, 268654557, 282066944], "denominator": 1048576, "roots": [0, 26, 56, 156, 186, 268]}, "012013042135204130210": {"boundaries": [-1048576, 2941802, 9565357, 14487875, 19756001, 24356639, 28193597, 36310682, 41725516, 51721261, 62075221, 63566383, 73516113, 84438779, 86547472, 94271709, 102960308, 109916136, 116733283, 123279226, 132375062, 137363456], "denominator": 1048576, "roots": [0, 15, 30, 82, 110, 130]}, "012013042135204132010": {"boundaries": [-1048576, 5213741, 17227415, 25645162, 35354333, 44566745, 52204028, 67309283, 76852405, 95233356, 114624891, 117539328, 136237700, 155636356, 159183132, 175352383, 191407397, 205663041, 219168575, 228244056, 241875544, 248512512], "denominator": 1048576, "roots": [0, 26, 56, 150, 210, 236]}, "012013042135204312010": {"boundaries": [-1048576, 8644384, 26558858, 44128874, 56701023, 64959207, 69075592, 92655041, 116788300, 145118382, 176221987, 181065984, 211072610, 244102754, 248656446, 273766069, 298840563, 317881891, 349286567, 362022113, 362546401, 363855872], "denominator": 1048576, "roots": [0, 50, 66, 237, 345, 346]}, "012013042135240103210": {"boundaries": [-1048576, 4696824, 14391563, 24374802, 31475260, 34533531, 36612703, 47754240, 58567936, 72573033, 86577448, 88781246, 101922646, 118131542, 124212223, 131098354, 141059826, 146711521, 157973880, 177021445, 194070638, 203423744], "denominator": 1048576, "roots": [0, 28, 36, 120, 139, 193]}, "012013042135240130210": {"boundaries": [-1048576, 8872515, 27399185, 45265358, 59042986, 66242016, 71686453, 92993991, 112140146, 139042598, 165986917, 169385535, 195170667, 225471736, 234860770, 251831528, 271680200, 284089824, 302367174, 328728350, 356138328, 370147328], "denominator": 1048576, "roots": [0, 51, 72, 227, 277, 352]}, "012013042135240132010": {"boundaries": [-1048576, 5497803, 18317331, 26975304, 37093439, 48281143, 56276472, 73837815, 86766994, 108707162, 131452081, 134152861, 156183079, 180824026, 185509981, 202959032, 220322509, 235550814, 250693194, 260641746, 275846098, 283115520], "denominator": 1048576, "roots": [0, 27, 59, 178, 240, 269]}, "012013042135240310210": {"boundaries": [-1048576, 1389559, 4494668, 6775124, 9006547, 11895777, 13374990, 18264827, 23090266, 29441085, 35868837, 36331633, 42601298, 49414913, 52339289, 57422891, 60503516, 63898032, 67520335, 70409801, 74716922, 77594624], "denominator": 1048576, "roots": [0, 7, 13, 52, 64, 73]}, "012013042135240312010": {"boundaries": [-1048576, 4689071, 14558610, 23501027, 30493587, 36115534, 39176378, 52443149, 65588956, 82137222, 99538813, 101501040, 118450692, 136961185, 141368648, 155195775, 167479734, 177875927, 193379231, 200037154, 201610018, 203423744], "denominator": 1048576, "roots": [0, 26, 38, 137, 190, 193]}, "012013042135243010210": {"boundaries": [-1048576, 2588468, 8372070, 12599346, 16699384, 22395682, 25094954, 34571588, 44432584, 57209257, 69612231, 69974177, 82146140, 95284760, 106288879, 116218932, 116653933, 117178221, 123983084, 135203884, 144389952, 149946368], "denominator": 1048576, "roots": [0, 13, 24, 111, 112, 142]}, "012013042153240310210": {"boundaries": [-1048576, 652255, 1994005, 3438901, 4456818, 4738918, 5000692, 6399201, 7732537, 9616080, 11341091, 11371868, 13131016, 15020745, 15970419, 17356633, 18103464, 19096911, 19945158, 20573955, 21600316, 23068672], "denominator": 1048576, "roots": [0, 4, 5, 16, 19, 21]}, "012013042153240312010": {"boundaries": [-1048576, 4267038, 12968125, 23381150, 29884794, 30654206, 31178115, 40306385, 50253916, 62492713, 73778846, 74049439, 85684999, 97944726, 103872814, 112876252, 118449660, 124973454, 133031534, 136581288, 137105576, 138412032], "denominator": 1048576, "roots": [0, 28, 30, 104, 130, 131]}, "012013042315201043210": {"boundaries": [-1048576, 17000153677376, 59314331690673, 84644771702896, 122180386478968, 159716001176439, 196142913224703, 246893039948021, 266791201494801, 332251675492803, 392170033792897, 406891706452954, 460556295698294, 540689192941430, 581879176252502, 581912010312790, 581944841498378, 647433056236388, 771399496556118, 885048509196306, 994389440450070, 1048576001048576], "denominator": 1048576, "roots": [0, 80739200, 221780214, 554907568, 554970194, 1000000000]}, "012013042315201403210": {"boundaries": [-1048576, 17001555962473, 59318922496863, 84651615035637, 122189747832882, 159727880613247, 196156580291916, 246910610928216, 266812252568475, 332279083473925, 392203367530408, 406920049585382, 460590635977310, 540723492850270, 581919337703265, 581969993790729, 582003757845927, 647474470537201, 771419931759449, 885061669667972, 994393888438555, 1048576001048576], "denominator": 1048576, "roots": [0, 80746171, 221794508, 554929317, 555058136, 1000000000]}, "012013042315204103210": {"boundaries": [-1048576, 17495206915716, 60991558972927, 87089095706490, 125628522231803, 164167948560478, 201455920279651, 253620869534031, 274483648732223, 342255515631788, 404234363609082, 417172259777085, 473131123366085, 553744494909637, 591336899210928, 597272643189973, 608772543827492, 668036036794847, 779039897366191, 890002457277933, 996070050701598, 1048576001048576], "denominator": 1048576, "roots": [0, 83146560, 227591992, 563850887, 585969059, 1000000000]}, "012013042315240103210": {"boundaries": [-1048576, 2047676, 6916587, 10111790, 14234326, 18182742, 21774208, 27590357, 30755291, 38610386, 45867205, 46160719, 52940009, 61088617, 66431957, 70783497, 71832073, 73590196, 79637824, 88303775, 95887635, 100663296], "denominator": 1048576, "roots": [0, 10, 24, 67, 69, 95]}, "012013042315240130210": {"boundaries": [-1048576, 3337652, 11452561, 16503516, 23313184, 30715978, 36762921, 47192870, 53591612, 67726740, 80876209, 81239432, 93804013, 108302364, 117084036, 126123596, 130268836, 132595799, 140893898, 154868257, 167066454, 174063616], "denominator": 1048576, "roots": [0, 16, 40, 118, 127, 165]}, "012013042315240310210": {"boundaries": [-1048576, 2856533, 9503037, 13986535, 19110962, 25284677, 29242386, 38740433, 46777149, 59705059, 71953845, 72102632, 84083259, 97159956, 107361156, 117007990, 118054125, 119535223, 126240454, 136506078, 145531928, 150994944], "denominator": 1048576, "roots": [0, 14, 30, 111, 115, 143]}, "012013042315243010210": {"boundaries": [-1048576, 5397557, 18194108, 26428038, 36232038, 49547001, 57355155, 77048020, 94630206, 121435386, 147015090, 147320439, 172397294, 199507823, 221718962, 242493404, 244054880, 245627744, 258772171, 280324951, 298376843, 308281344], "denominator": 1048576, "roots": [0, 26, 58, 232, 235, 293]}, "012013042351240103210": {"boundaries": [-1048576, 3921649, 13352269, 19392092, 27435445, 35367452, 42535015, 53893646, 60019732, 75469527, 89615911, 90027733, 103600033, 119062204, 129781915, 139731005, 142352445, 143974085, 153118104, 168507161, 181383238, 188743680], "denominator": 1048576, "roots": [0, 19, 47, 132, 137, 179]}, "012013042351240130210": {"boundaries": [-1048576, 8281482, 28282451, 40972489, 58061515, 75135621, 90474426, 114719043, 127769689, 160763555, 190966668, 191741573, 220863292, 253879155, 274302652, 296019002, 304509172, 309955769, 328683369, 358636627, 385420521, 399507456], "denominator": 1048576, "roots": [0, 40, 100, 277, 298, 380]}, "012013042351240310210": {"boundaries": [-1048576, 419779, 1446140, 2074937, 2923184, 3916631, 4663462, 6049676, 6999350, 8889079, 10648227, 10679004, 12404015, 14287558, 15620894, 17019403, 17281177, 17563277, 18581194, 20026090, 21367840, 23068672], "denominator": 1048576, "roots": [0, 2, 5, 16, 17, 21]}, "012013042351243010210": {"boundaries": [-1048576, 6652301, 22595448, 32720362, 45462639, 60891632, 71527808, 93874749, 111141777, 141614304, 170222477, 170644578, 198773623, 229166295, 254198965, 277294834, 278658270, 280231134, 295438764, 320406126, 341113025, 352321536], "denominator": 1048576, "roots": [0, 32, 75, 265, 268, 335]}, "012013042513240310210": {"boundaries": [-1048576, 4414439, 13440289, 23705913, 30411144, 31892242, 32938377, 42585211, 52786411, 65863108, 77843735, 77992522, 90241308, 103169218, 111205934, 120703981, 124661690, 130835405, 135959832, 140443330, 147089834, 150994944], "denominator": 1048576, "roots": [0, 28, 32, 113, 129, 143]}, "012013042513240312010": {"boundaries": [-1048576, 4409553, 13400793, 24195591, 30933295, 31666648, 32190632, 41547239, 51791979, 64421167, 75959833, 76184360, 88128263, 100532924, 107700078, 116832157, 121618411, 128158494, 134906576, 138190743, 139763607, 141557760], "denominator": 1048576, "roots": [0, 29, 31, 109, 131, 134]}, "012013042531240103210": {"boundaries": [-1048576, 3976663, 13787174, 19771982, 28439273, 36992022, 45252909, 56805635, 61934242, 77655112, 91664355, 92476893, 106550414, 121458746, 133336145, 144179761, 145228337, 145848730, 154496111, 169055377, 180855228, 187695104], "denominator": 1048576, "roots": [0, 19, 51, 137, 139, 178]}, "012013042531240130210": {"boundaries": [-1048576, 4989998, 17150264, 24743177, 35316644, 45728815, 55500938, 69935071, 77006474, 96637269, 114247162, 115183101, 132886894, 151581750, 166344054, 180355771, 181700320, 182748196, 193361973, 210489423, 224745498, 232783872], "denominator": 1048576, "roots": [0, 24, 62, 171, 175, 221]}, "012013042531240310210": {"boundaries": [-1048576, 1829125, 6136246, 9025712, 12648015, 16042531, 19123156, 24206758, 27131134, 33944749, 40214414, 40677210, 47104962, 53455781, 58281220, 63171057, 64650270, 67539500, 69770923, 72051379, 75156488, 77594624], "denominator": 1048576, "roots": [0, 9, 21, 60, 66, 73]}, "012013042531240312010": {"boundaries": [-1048576, 4291094, 14467644, 21186598, 29787122, 37996212, 45433537, 57527011, 64349788, 80572622, 95511135, 96502420, 111800212, 127031761, 137158598, 148811827, 153751930, 161994993, 168064939, 172152273, 177919441, 181403648], "denominator": 1048576, "roots": [0, 21, 50, 140, 161, 172]}, "012013042531243010210": {"boundaries": [-1048576, 2807067, 9305252, 13838216, 19224049, 24070750, 28439660, 36039119, 40672609, 50858215, 60233320, 60948961, 70560640, 80030605, 87624538, 96225920, 98035713, 99084289, 102436744, 107832919, 112875214, 116391936], "denominator": 1048576, "roots": [0, 14, 31, 93, 95, 110]}, "012013042531243012010": {"boundaries": [-1048576, 3934767, 12775157, 19326150, 26139267, 32843898, 37637623, 49037171, 58366116, 73728987, 88214603, 88823229, 103576256, 118330501, 129721928, 141185127, 145018430, 152419406, 156823055, 160017991, 164736583, 167772160], "denominator": 1048576, "roots": [0, 20, 39, 135, 150, 159]}, "012013042531423010210": {"boundaries": [-1048576, 17411548, 58251045, 85928264, 120330811, 151824093, 180915362, 228345280, 255563950, 318285891, 376562485, 383459701, 443086975, 500242103, 544577354, 613082493, 640025405, 643171133, 646195025, 650408721, 655903679, 659554304], "denominator": 1048576, "roots": [0, 86, 199, 609, 615, 628]}, "012013042531423012010": {"boundaries": [-1048576, 29543340, 100673722, 146103565, 206683680, 267215162, 321102617, 406768851, 455479415, 568891641, 674562909, 686864601, 794880168, 898348068, 978617644, 1098690270, 1146740974, 1158856515, 1168170581, 1174091037, 1179333917, 1182793728], "denominator": 1048576, "roots": [0, 143, 354, 1088, 1117, 1127]}, "012031021043210543210": {"boundaries": [-1048576, 692770, 2134768, 3539150, 4466918, 4967790, 5743752, 6577340, 7551631, 8838610, 9822973, 13167470, 19027233, 24831713, 30644785, 33991338, 46537986, 70533375, 94228247, 117810966, 141338278, 154140672], "denominator": 1048576, "roots": [0, 4, 6, 9, 32, 146]}, "012031021043215043210": {"boundaries": [-1048576, 2907012, 8936720, 14942604, 18759420, 20753411, 24014087, 27337742, 31228528, 36396641, 40434878, 54423872, 78991424, 103499361, 118975138, 131334144, 171377473, 241127363, 318458664, 395144470, 471494256, 510656512], "denominator": 1048576, "roots": [0, 17, 25, 37, 134, 486]}, "012031021043251043210": {"boundaries": [-1048576, 1536647, 4720951, 7902895, 9950765, 10958604, 12542174, 14399248, 16699138, 19601393, 21963646, 30186553, 44805339, 53184885, 60770476, 75101015, 84117292, 100022339, 128812171, 156868463, 184470522, 199229440], "denominator": 1048576, "roots": [0, 9, 13, 20, 79, 189]}, "012031021043251403210": {"boundaries": [-1048576, 1438269, 4472046, 7228080, 9230996, 10482469, 12261521, 14085086, 16011404, 18703534, 22650030, 34277908, 52464683, 62157850, 71766550, 90360509, 100208124, 117553157, 151173126, 184254061, 216694379, 233832448], "denominator": 1048576, "roots": [0, 8, 13, 19, 96, 222]}, "012031021043521403210": {"boundaries": [-1048576, 11196806, 34506023, 57387936, 72267122, 80476860, 93668682, 106880883, 122041881, 142562982, 157027854, 213557498, 300760470, 354831725, 430335008, 499124388, 558974790, 637450145, 741291125, 884710228, 1021517440, 1089470464], "denominator": 1048576, "roots": [0, 65, 98, 145, 579, 1038]}, "012031021043524103210": {"boundaries": [-1048576, 4490594, 13836188, 22977082, 28967262, 32214442, 37325899, 42650500, 48809580, 57015016, 64803096, 92037336, 128683968, 153671061, 190317692, 217224659, 247949036, 278556385, 310129549, 367677737, 421039229, 447741952], "denominator": 1048576, "roots": [0, 26, 39, 58, 264, 426]}, "012031021043524130210": {"boundaries": [-1048576, 690034, 2126448, 3533566, 4457061, 4957111, 5742929, 6574517, 7547749, 8837552, 9878305, 13821291, 18710431, 22574390, 27463529, 31816461, 36003540, 41145167, 44824769, 48764274, 54271153, 57671680], "denominator": 1048576, "roots": [0, 4, 6, 9, 42, 54]}, "012031021043524132010": {"boundaries": [-1048576, 687805, 2119331, 3528677, 4446744, 4945835, 5741970, 6570165, 7541362, 8835517, 9683105, 13238386, 17623676, 21312315, 25697604, 29987665, 33678514, 38006676, 43125119, 45639850, 46688426, 48234496], "denominator": 1048576, "roots": [0, 4, 6, 9, 43, 45]}, "012031021403210543210": {"boundaries": [-1048576, 2033615, 6254970, 10512811, 13139008, 14609332, 17198963, 19458118, 21999102, 24573826, 26227146, 32452485, 43475973, 55078681, 66599577, 73924608, 100650549, 150479471, 199675335, 248644088, 297502827, 322961408], "denominator": 1048576, "roots": [0, 12, 18, 26, 69, 307]}, "012031021403215043210": {"boundaries": [-1048576, 2439440, 7548950, 12449542, 15753932, 17738997, 20859433, 23944284, 27454931, 30820431, 33076953, 41248268, 55665982, 71169297, 80257162, 87993002, 113024635, 155899299, 204050237, 251765466, 299256516, 324009984], "denominator": 1048576, "roots": [0, 14, 22, 33, 90, 308]}, "012031021403251043210": {"boundaries": [-1048576, 878525, 2724733, 4467648, 5672792, 6418101, 7561053, 8698739, 9974684, 11331245, 12152452, 15408181, 21438946, 25167277, 28420211, 34449523, 38703483, 46196205, 59074449, 71641958, 84023368, 91226112], "denominator": 1048576, "roots": [0, 5, 8, 12, 36, 86]}, "012031021403251403210": {"boundaries": [-1048576, 1202585, 3698549, 6165979, 7856104, 8626326, 9683117, 11413875, 13757168, 16295643, 17622366, 22902164, 33323293, 38820062, 44301033, 55077600, 60671307, 70691458, 90225919, 109329358, 128067921, 138412032], "denominator": 1048576, "roots": [0, 7, 10, 17, 58, 131]}, "012031021403521043210": {"boundaries": [-1048576, 15047406102645, 46018085120154, 79878750355493, 97931098217352, 108037016612955, 130806841677011, 143700659886138, 155594203839202, 167487747429746, 176091650208458, 216987295609490, 288037725598354, 326796412991612, 366230565473520, 445540031173747, 485645255822645, 559182267973402, 703330905547017, 843209713810112, 980468970441627, 1048576001048576], "denominator": 1048576, "roots": [0, 93284743, 136933998, 176029775, 463037777, 1000000000]}, "012031021403521403210": {"boundaries": [-1048576, 11108916, 34355460, 56800976, 71786658, 80708177, 94904750, 108736458, 124390866, 142224526, 152260229, 195928609, 261901516, 306929342, 373251478, 424456273, 474613455, 536804668, 610209080, 722352611, 828254695, 880803840], "denominator": 1048576, "roots": [0, 64, 100, 149, 497, 839]}, "012031021403524103210": {"boundaries": [-1048576, 1562688, 4831824, 7987728, 10101576, 11344197, 13301244, 15261835, 17505667, 20156303, 21582487, 27942728, 37292531, 43935279, 53722690, 60823954, 68949716, 77036910, 85436920, 100687828, 114832203, 122683392], "denominator": 1048576, "roots": [0, 9, 14, 21, 73, 116]}, "012031021403524130210": {"boundaries": [-1048576, 1027967, 3169098, 5286858, 6674662, 7426083, 8615741, 9934790, 11555580, 13119745, 14120395, 18179682, 23335181, 27632126, 33347293, 38067135, 42974445, 48283830, 52654021, 58844913, 65959724, 70254592], "denominator": 1048576, "roots": [0, 6, 9, 14, 48, 66]}, "012031021403524132010": {"boundaries": [-1048576, 12292614, 38016926, 62948760, 79526473, 89429346, 105323289, 120734370, 138285045, 156537352, 167822517, 216782721, 274017494, 327169016, 390644888, 452128439, 505132791, 566647980, 641969783, 677848949, 688858997, 695205888], "denominator": 1048576, "roots": [0, 71, 111, 166, 641, 662]}, "012031024103210543210": {"boundaries": [-1048576, 679804, 2095679, 3513027, 4433855, 4935157, 5744182, 6694926, 7385636, 8255345, 9661788, 10720085, 12346486, 15045778, 17613682, 19136512, 25261546, 36846292, 48247032, 59585933, 70895998, 77594624], "denominator": 1048576, "roots": [0, 4, 6, 10, 18, 73]}, "012031024103215043210": {"boundaries": [-1048576, 1548777, 4790462, 7960277, 10079958, 11327925, 13306591, 15506447, 16978130, 18994723, 22241632, 24710475, 28583683, 34956839, 39297476, 42292565, 53753319, 74537413, 96554134, 118388938, 140136466, 152043520], "denominator": 1048576, "roots": [0, 9, 14, 23, 42, 144]}, "012031024103251043210": {"boundaries": [-1048576, 1547025, 4785700, 7957267, 10078748, 11327042, 13306918, 15515224, 17065648, 19082037, 22250205, 25054998, 29625707, 34105599, 37613919, 43730612, 49655037, 60134346, 75934135, 91400053, 106685579, 115343360], "denominator": 1048576, "roots": [0, 9, 14, 23, 45, 109]}, "012031024103251403210": {"boundaries": [-2254721596438, -1127360798219, -1067975083900, -1015308037529, -974303045860, -947005610211, -910239624222, -866986089972, -817063116494, -780352168725, -747407099580, -646390069473, -478740021640, -379845846696, -279875687071, -79266012992, 22104147578, 207687281989, 571301854028, 924780504224, 1271574120736, 2543148241474], "coefficients": [1000000000000, 2072727272727, -207272727273, -3256234410218, -2585454545455, -594933132983, 13490634932], "denominator": 1099511627776}, "012031024103521043210": {"boundaries": [-1048576, 5454489, 17210462, 27484613, 35365999, 41690931, 51413700, 59832334, 62283013, 70240495, 83518456, 91412982, 104083275, 116573920, 129493875, 152992231, 166020531, 191022925, 237308816, 282171746, 326242156, 349175808], "denominator": 1048576, "roots": [0, 30, 56, 86, 157, 332]}, "012031024103521403210": {"boundaries": [-1048576, 2109128, 6570304, 10752632, 13706130, 15686770, 18757855, 21866613, 23697378, 26551222, 31011913, 35112170, 39830762, 45384506, 53343552, 60129946, 65802387, 73865091, 84990299, 99660766, 113701382, 121634816], "denominator": 1048576, "roots": [0, 12, 20, 32, 67, 115]}, "012031024103524103210": {"boundaries": [-1048576, 5392253, 16750581, 27611255, 35174720, 39920595, 47213203, 55458554, 60335236, 67994298, 80943408, 90387718, 98514182, 112655284, 133730857, 148056642, 164467661, 180883896, 198806162, 230300107, 259563761, 274726912], "denominator": 1048576, "roots": [0, 31, 50, 84, 171, 261]}, "012031024103524130210": {"boundaries": [-1048576, 4641780, 14382592, 23896588, 30231533, 34188272, 40656899, 47201903, 51214529, 57265095, 66883957, 76191804, 83357073, 96459362, 113243495, 127435626, 141242087, 157817814, 169734091, 181780983, 199217707, 207618048], "denominator": 1048576, "roots": [0, 27, 43, 69, 160, 197]}, "012031024103524132010": {"boundaries": [-1048576, 863056, 2676582, 4434966, 5623751, 6368101, 7560094, 8808649, 9585359, 10737936, 12582666, 14338031, 15561370, 18083203, 21151271, 23964762, 26450261, 29276987, 32461554, 34119248, 35167824, 36700160], "denominator": 1048576, "roots": [0, 5, 8, 13, 32, 34]}, "012031024130210543210": {"boundaries": [-1048576, 2205523, 6793961, 11404182, 14484085, 16011286, 18304416, 21780561, 24225681, 27466846, 32675281, 35965107, 40243114, 47662574, 55129667, 59419306, 77770943, 112605931, 146830318, 180853783, 214785279, 232783872], "denominator": 1048576, "roots": [0, 13, 19, 35, 56, 221]}, "012031024130215043210": {"boundaries": [-1048576, 1325158, 4063180, 6932326, 8765447, 9533393, 10729417, 12817105, 14453712, 16398969, 19567276, 21582129, 24210515, 28798358, 32025581, 34253482, 43277398, 59591452, 76862182, 93980296, 111026792, 120586240], "denominator": 1048576, "roots": [0, 8, 11, 21, 34, 114]}, "012031024130251043210": {"boundaries": [-1048576, 2457153, 7521971, 12929137, 16360319, 17646923, 19636684, 23682212, 26981060, 30766856, 36954760, 40944033, 46193254, 51436134, 56282761, 64671369, 73247199, 88818878, 111549282, 133787908, 155775105, 167772160], "denominator": 1048576, "roots": [0, 15, 20, 40, 66, 159]}, "012031024130521043210": {"boundaries": [-1048576, 2607154, 7974969, 13756423, 17417626, 18707469, 20688499, 25079275, 28742354, 32854492, 39599853, 43962871, 49108309, 53790466, 59869553, 70391748, 76203459, 87698993, 108836386, 129301760, 149401419, 160432128], "denominator": 1048576, "roots": [0, 16, 21, 43, 72, 152]}, "012031024130521403210": {"boundaries": [-1048576, 836411, 2570602, 4355630, 5550693, 6065062, 6805824, 8251502, 9367971, 10719662, 13023946, 14430800, 15466496, 17280548, 20304531, 22616890, 24573643, 27466569, 31395463, 36612569, 41596570, 45088768], "denominator": 1048576, "roots": [0, 5, 7, 14, 25, 42]}, "012031024130524103210": {"boundaries": [-1048576, 4361511, 13539646, 22285335, 28718861, 32301770, 37137341, 44985734, 50134883, 57484013, 70072654, 77506622, 81876309, 92207012, 109165340, 120478795, 133317501, 146219188, 160717340, 185718431, 208969014, 221249536], "denominator": 1048576, "roots": [0, 25, 39, 75, 138, 210]}, "012031024130524130210": {"boundaries": [-1048576, 6193542, 18954371, 32683773, 41458344, 44556842, 49235842, 59986347, 68915646, 79006621, 96639002, 107302032, 110886912, 125812376, 147029636, 164470677, 181663856, 201201863, 215890111, 231294082, 252906435, 263192576], "denominator": 1048576, "roots": [0, 38, 50, 104, 203, 250]}, "012031024130524132010": {"boundaries": [-1048576, 3191675, 9821792, 16591588, 21172308, 23227749, 26172689, 31764887, 35922596, 41178387, 50468369, 55915019, 57409536, 65626150, 76410650, 86073035, 94670200, 104104189, 114869084, 120470420, 124140436, 126877696], "denominator": 1048576, "roots": [0, 19, 27, 54, 113, 120]}, "012031024132010543210": {"boundaries": [-1048576, 2338411, 7107496, 12633404, 16081857, 16605141, 17300500, 21908874, 26163978, 30615586, 36018345, 41340756, 45838669, 49228494, 54471374, 61341696, 85922432, 125194424, 163887650, 202402809, 240840718, 261095424], "denominator": 1048576, "roots": [0, 15, 17, 44, 54, 248]}, "012031024132015043210": {"boundaries": [-1048576, 3013924, 9242534, 15665793, 20274411, 21842741, 23588425, 29876340, 34750511, 40850976, 48325009, 55748373, 61750248, 66537943, 72654637, 75846997, 95439599, 132022999, 169240159, 206089590, 242777855, 262144000], "denominator": 1048576, "roots": [0, 18, 24, 59, 74, 249]}, "012031024132051043210": {"boundaries": [-1048576, 1756378, 5445040, 8931542, 11727689, 13035936, 14415447, 18294811, 20915377, 24701578, 29297266, 33797109, 37590903, 39845888, 42633067, 45254507, 55051113, 72807330, 92399567, 111722244, 130926446, 141557760], "denominator": 1048576, "roots": [0, 10, 15, 36, 45, 134]}, "012031024132501043210": {"boundaries": [-1048576, 2909210, 8876312, 15404285, 19876663, 20924731, 22019587, 28348855, 33641946, 39851625, 47441866, 54952441, 61205620, 61603840, 66478872, 74343192, 83311580, 101669664, 126522394, 150756698, 174712963, 187695104], "denominator": 1048576, "roots": [0, 18, 22, 59, 74, 178]}, "012031024135021043210": {"boundaries": [-1048576, 12583551, 38268515, 68152291, 86820559, 89698235, 93579500, 119088825, 142404992, 167079374, 200194322, 228921867, 249036800, 257131736, 288849466, 332659041, 353122616, 400711773, 491884463, 579460277, 665220139, 708837376], "denominator": 1048576, "roots": [0, 81, 92, 238, 336, 675]}, "012031024135021403210": {"boundaries": [-1048576, 4629812, 14186889, 24237140, 31154855, 33498685, 36422549, 45674495, 53003111, 61866121, 74738932, 83989800, 89478485, 95946100, 112137098, 123331929, 132831043, 147873157, 167962898, 194744884, 220268199, 233832448], "denominator": 1048576, "roots": [0, 28, 37, 86, 135, 222]}, "012031024135024103210": {"boundaries": [-1048576, 12445876, 37862608, 67359772, 85553319, 88688130, 93312347, 117550962, 140115361, 163205413, 197575586, 221735766, 235055786, 254165500, 298010914, 326803799, 355834417, 392285868, 436777932, 504291133, 567802398, 599785472], "denominator": 1048576, "roots": [0, 80, 92, 226, 365, 571]}, "012031024135024130210": {"boundaries": [-1048576, 2777310, 8497281, 14632867, 18718263, 20018712, 21747681, 27109324, 31564073, 36645334, 44717920, 49489639, 51642368, 57858449, 66510900, 74347402, 81897417, 90651361, 97007359, 102785246, 111684062, 116391936], "denominator": 1048576, "roots": [0, 17, 22, 50, 92, 110]}, "012031024135024132010": {"boundaries": [-1048576, 2567712, 7838571, 13659466, 17367860, 18407595, 19914102, 24684032, 28842738, 33345615, 40784407, 45239310, 46749013, 52789076, 60863757, 68500710, 75238719, 82364615, 91669173, 95960200, 97008776, 98566144], "denominator": 1048576, "roots": [0, 16, 20, 45, 91, 93]}, "012031024135201043210": {"boundaries": [-1048576, 1959618, 5986863, 10318700, 13354702, 14141028, 14942102, 19262618, 22805847, 27040348, 32256764, 36983815, 41226684, 41838353, 45345789, 51112957, 56050840, 66704493, 82539366, 97901809, 113047903, 121634816], "denominator": 1048576, "roots": [0, 12, 15, 40, 51, 115]}, "012031042103210543210": {"boundaries": [-2236637098191, -1118318549125, -1079521583611, -1037359025938, -1014708554160, -1000916321483, -970058891724, -951995973513, -951358320037, -933050624801, -900391549507, -885641653847, -860714174830, -813913801141, -770731482118, -644273656244, -332528839337, 78422343243, 487259252834, 895486199039, 1303448264839, 2606896529680], "coefficients": [1000000000000, 2940458015267, 1490025833770, -3824394218126, -5980051667541, -3229107421956, -623069188921], "denominator": 1099511627776}, "012031042103215043210": {"boundaries": [-2267706327248, -1133853163626, -1062893914754, -986048619970, -944204314178, -918552762299, -862376250901, -827662553480, -824853426644, -789682910440, -726178765940, -696046695011, -644451442584, -548791928977, -466826547048, -423187487520, -225885595693, 154864857652, 534487849496, 911437319578, 1287168820398, 2574337640797], "coefficients": [1000000000000, 2349152542373, 367351335823, -3404121161365, -3734702671646, -1533399227769, -222154404700], "denominator": 1099511627776}, "012031042103251043210": {"boundaries": [-1048576, 1789407, 5496205, 9473966, 11679527, 13077942, 16078478, 17928762, 18094982, 20080676, 23584473, 25278316, 28309063, 31429679, 34148476, 39303974, 43587695, 51456475, 63704813, 75655613, 87452731, 94371840], "denominator": 1048576, "roots": [0, 11, 17, 24, 40, 89]}, "012031042103521043210": {"boundaries": [-1048576, 1154374, 3554337, 6069979, 7522378, 8464849, 10379654, 11680197, 11851521, 13204095, 15654210, 16790420, 18450665, 20467344, 22729857, 26467142, 28340453, 32077063, 39330851, 46338903, 53211988, 57671680], "denominator": 1048576, "roots": [0, 7, 11, 16, 27, 54]}, "012031042103521403210": {"boundaries": [-1048576, 3891679, 11953910, 20645143, 25452816, 28492182, 35020933, 39002697, 39481558, 44059491, 51969239, 55795394, 59465410, 66384955, 76517289, 84900133, 91545014, 101728300, 116455501, 134962549, 152741205, 162529280], "denominator": 1048576, "roots": [0, 24, 37, 53, 92, 154]}, "012031042103524103210": {"boundaries": [-1048576, 6250720, 19249854, 32922078, 40780023, 45945282, 56545482, 63445907, 64281571, 71832307, 85152419, 91808077, 96351907, 108491806, 126660064, 138716545, 153228905, 166256058, 180419096, 206515279, 230625265, 243269632], "denominator": 1048576, "roots": [0, 38, 60, 87, 158, 231]}, "012031042103524130210": {"boundaries": [-1048576, 6834706, 21012546, 36197935, 44720826, 50133156, 61511146, 68768731, 69903276, 78298700, 92892795, 100187875, 103246222, 117037464, 135213160, 149605895, 164080367, 180412002, 192796091, 206311435, 224803407, 233832448], "denominator": 1048576, "roots": [0, 42, 65, 95, 181, 222]}, "012031042103524132010": {"boundaries": [-1048576, 5245543, 16147105, 27678777, 34286432, 38540449, 47245632, 53060337, 54048450, 60634099, 72228898, 77984087, 79819095, 90905974, 104692356, 116676985, 127459251, 139352519, 152794751, 159838152, 164556744, 167772160], "denominator": 1048576, "roots": [0, 32, 50, 74, 150, 159]}, "012031042130210543210": {"boundaries": [-1048576, 2016448, 6225124, 10500131, 13119463, 14809187, 17942651, 20262224, 20938207, 24069646, 27594287, 30415023, 33190853, 36128336, 40161930, 42904234, 55497391, 78372717, 100754842, 122990144, 145162254, 157286400], "denominator": 1048576, "roots": [0, 12, 19, 31, 40, 149]}, "012031042130215043210": {"boundaries": [-1048576, 4667346, 14504872, 23993301, 30321443, 34705317, 42132610, 48235615, 50016544, 57899651, 66767150, 74087275, 81123201, 88244316, 96162693, 100575914, 125128949, 170928742, 217474050, 263572724, 309477986, 333447168], "denominator": 1048576, "roots": [0, 27, 45, 76, 98, 317]}, "012031042130251043210": {"boundaries": [-1048576, 26831880, 82740690, 140319177, 175574997, 196889397, 235748191, 267941375, 281470346, 327330758, 377152694, 420391034, 461467373, 474574573, 508244787, 562246451, 636455424, 778162608, 962416493, 1142747365, 1321330983, 1411383296], "denominator": 1048576, "roots": [0, 161, 248, 433, 561, 1345]}, "012031042130521043210": {"boundaries": [-1048576, 3659952, 11285556, 19159939, 23945888, 26874200, 32288440, 36627826, 38331193, 44406847, 51397310, 56928325, 62040746, 63989886, 69655475, 78716383, 85880802, 100427004, 122980517, 144877856, 166466964, 178257920], "denominator": 1048576, "roots": [0, 22, 34, 58, 79, 169]}, "012031042130521403210": {"boundaries": [-1048576, 5307880, 16366975, 27836310, 34695703, 39038409, 47334322, 53404472, 55310744, 63542428, 74147603, 81193175, 86157994, 91503431, 103771111, 116149608, 123630109, 137866513, 162197800, 188415562, 213891635, 227540992], "denominator": 1048576, "roots": [0, 32, 50, 81, 121, 216]}, "012031042130524103210": {"boundaries": [-1048576, 8358753, 25719813, 44099748, 54763047, 61268057, 74138162, 83562751, 86501600, 98567419, 116153570, 126431175, 131334144, 143283657, 166937802, 181772965, 198226853, 215953936, 236657601, 270613341, 302338476, 318767104], "denominator": 1048576, "roots": [0, 51, 78, 124, 203, 303]}, "012031042130524130210": {"boundaries": [-1048576, 7850449, 24154339, 41469713, 51402745, 57609383, 70169773, 78742658, 80915982, 91786721, 108619867, 117572613, 120761002, 134040958, 155087782, 170319688, 187216502, 203269120, 217978680, 240286531, 264528906, 276824064], "denominator": 1048576, "roots": [0, 48, 74, 114, 199, 263]}, "012031042130524132010": {"boundaries": [-1048576, 7847352, 24143263, 41461734, 51380398, 57580131, 70162869, 78844603, 80918625, 91423611, 108854483, 117546749, 119799808, 134968581, 155476554, 172428531, 188514306, 207789505, 222313837, 233319181, 250096397, 257949696], "denominator": 1048576, "roots": [0, 48, 74, 113, 213, 245]}, "012031042132010543210": {"boundaries": [-1048576, 1990431, 6126132, 10427157, 13038069, 14519146, 17209716, 19598206, 20751722, 24217174, 27625141, 30716014, 34018850, 36099536, 38720976, 40544938, 51704961, 72203670, 92164932, 111966733, 131701383, 142606336], "denominator": 1048576, "roots": [0, 12, 18, 33, 38, 135]}, "012031042132015043210": {"boundaries": [-1048576, 4519654, 13946204, 23582326, 29522281, 33189408, 39842999, 45105516, 47289126, 55352195, 63066344, 70079594, 77483340, 82252544, 86796373, 89478485, 110258493, 148957366, 187981649, 226574875, 264987202, 285212672], "denominator": 1048576, "roots": [0, 27, 42, 75, 87, 271]}, "012031042132051043210": {"boundaries": [-1048576, 2316776, 7132218, 12155473, 15205977, 16935823, 20079925, 22863377, 24281773, 28501165, 32614899, 36471678, 40376732, 41418752, 43536099, 46681827, 54206958, 68596146, 85219130, 101546338, 117748204, 126877696], "denominator": 1048576, "roots": [0, 14, 21, 39, 46, 120]}, "012031042132501043210": {"boundaries": [-1048576, 6593978, 20646190, 33450867, 43227117, 49794274, 58995956, 69983445, 75197525, 89485563, 103755600, 116735818, 129932320, 133343914, 140846313, 150807785, 172062847, 215257789, 267114622, 317864576, 368147520, 394264576], "denominator": 1048576, "roots": [0, 37, 63, 129, 148, 375]}, "012031042135021043210": {"boundaries": [-1048576, 4473516, 13783765, 23466024, 29359474, 32806727, 39098836, 44470227, 47061377, 55149135, 63613302, 69862954, 76109141, 78584834, 85559169, 96103295, 101980887, 115829903, 140243251, 163711365, 186739209, 199229440], "denominator": 1048576, "roots": [0, 27, 41, 74, 96, 189]}, "012031042135021403210": {"boundaries": [-1048576, 2687617, 8306468, 14007459, 17619046, 19839197, 23715959, 27097251, 28712486, 33893244, 39235326, 41822469, 45875200, 48930719, 53647610, 58359991, 61507420, 67960468, 77855950, 89365485, 100441523, 106954752], "denominator": 1048576, "roots": [0, 16, 25, 46, 61, 101]}, "012031042135024103210": {"boundaries": [-1048576, 8292926, 25680723, 43077909, 54338760, 61492715, 73738530, 84329189, 89351657, 106073375, 122986463, 128540781, 141732522, 154485897, 166450936, 180122621, 195420558, 208938356, 226727804, 256198738, 283498058, 297795584], "denominator": 1048576, "roots": [0, 49, 78, 145, 197, 283]}, "012031042135024130210": {"boundaries": [-1048576, 11007119, 33979254, 57575142, 72260369, 81133265, 96953279, 110535122, 117174140, 138179470, 160757385, 168415396, 183238656, 201311545, 218178407, 237498777, 259925941, 277320777, 296511030, 328946838, 361164384, 377487360], "denominator": 1048576, "roots": [0, 66, 102, 186, 268, 359]}, "012031042135024132010": {"boundaries": [-1048576, 8749863, 26959722, 45997123, 57426286, 64271622, 77099927, 87616153, 91991790, 106439618, 125427505, 133376622, 139897514, 156153495, 173744467, 192099809, 209324531, 228495944, 245060475, 256324611, 271528963, 278921216], "denominator": 1048576, "roots": [0, 53, 81, 138, 236, 265]}, "012031042135201043210": {"boundaries": [-1048576, 38462691, 118138322, 202359023, 255218632, 279610623, 320090423, 375866723, 414752741, 493400550, 571635674, 619214282, 686405673, 729047763, 782691978, 851897994, 896230726, 1019867400, 1231971026, 1434789296, 1633504928, 1733296128], "denominator": 1048576, "roots": [0, 234, 330, 709, 841, 1652]}, "012031042135201403210": {"boundaries": [-1048576, 3601795, 11060336, 18992877, 23911511, 26193746, 30069498, 35143638, 38722750, 46168652, 53536823, 56735101, 63273631, 68341748, 73709656, 79285719, 82646398, 91494613, 106137526, 121923066, 137164570, 145752064], "denominator": 1048576, "roots": [0, 22, 31, 66, 81, 138]}, "012031042135204103210": {"boundaries": [-1048576, 7986966, 24482421, 42185567, 53506393, 57881735, 64668461, 77587393, 87930219, 105819949, 123767156, 128691184, 145235795, 161226579, 170400830, 182217553, 196366099, 209445557, 228998745, 258772168, 286404900, 300941312], "denominator": 1048576, "roots": [0, 49, 66, 156, 196, 286]}, "012031042135204130210": {"boundaries": [-1048576, 341930, 1057827, 1764472, 2270475, 2527449, 2878413, 3473262, 3889646, 4710999, 5525647, 5687480, 6457600, 7244032, 7536785, 8119430, 8877616, 9343548, 9973767, 11051202, 12087483, 13631488], "denominator": 1048576, "roots": [0, 2, 3, 7, 9, 12]}, "012031042135204132010": {"boundaries": [-1048576, 3215628, 9823305, 17093436, 21893657, 23197662, 24896965, 31074195, 36584200, 44374046, 52574334, 53993088, 61945714, 69897416, 71511490, 78829565, 85746763, 92008768, 97990447, 101953439, 107720607, 111149056], "denominator": 1048576, "roots": [0, 20, 25, 67, 94, 105]}, "012031042135204312010": {"boundaries": [-1048576, 35663844, 109787461, 184748385, 240499192, 261927138, 285669097, 359425467, 419671754, 513719210, 608776974, 619823219, 713424378, 818281978, 831756868, 909909976, 988127051, 1047316813, 1143975829, 1183599838, 1187269854, 1190133760], "denominator": 1048576, "roots": [0, 211, 293, 793, 1127, 1134]}, "012031042135240103210": {"boundaries": [-1048576, 7000873, 21322444, 37914530, 48062156, 50147123, 53465190, 65823555, 77930506, 95124756, 111374717, 113728474, 129163656, 148711663, 155251217, 162942144, 175525056, 182841347, 196681574, 219730970, 240493751, 251658240], "denominator": 1048576, "roots": [0, 45, 53, 149, 173, 239]}, "012031042135240130210": {"boundaries": [-1048576, 932155, 2838365, 5051937, 6416744, 6677701, 7076701, 8770961, 10445533, 12772272, 14989823, 15251696, 17390202, 19978814, 20763929, 22083557, 23833312, 24818427, 26389698, 28890251, 31336392, 33554432], "denominator": 1048576, "roots": [0, 6, 7, 20, 24, 31]}, "012031042135240132010": {"boundaries": [-1048576, 6612303, 20199908, 35083412, 45170142, 47784777, 50849130, 64124435, 76269539, 93340410, 110423477, 112415200, 129155363, 148217957, 151532695, 164745199, 178427269, 190318776, 201802530, 209526487, 221585111, 227540992], "denominator": 1048576, "roots": [0, 41, 51, 145, 193, 216]}, "012031042135240310210": {"boundaries": [-1048576, 6989797, 21245872, 38373322, 48987099, 50034975, 51379524, 65391241, 80153545, 98848401, 116552194, 117488133, 135098026, 154728821, 161800224, 176234357, 186006480, 196418651, 206992118, 214585031, 226745297, 232783872], "denominator": 1048576, "roots": [0, 46, 50, 159, 197, 221]}, "012031042135240312010": {"boundaries": [-1048576, 23245298, 70632460, 128127514, 163329289, 166211178, 170129760, 217068910, 266168284, 325819310, 385953043, 392610771, 451907074, 518215828, 529517201, 578619170, 625568718, 662737440, 719072628, 743605953, 751994561, 757071872], "denominator": 1048576, "roots": [0, 154, 165, 508, 705, 721]}, "012031042153024130210": {"boundaries": [-1048576, 13283774, 40772076, 71004205, 87761866, 97450482, 117691943, 129664946, 136342620, 163169720, 185502648, 187397540, 210291449, 233248359, 238674954, 259904427, 280434499, 299110715, 315244394, 329393603, 350742105, 360710144], "denominator": 1048576, "roots": [0, 83, 123, 222, 299, 343]}, "012031042153024132010": {"boundaries": [-1048576, 7873415, 24180036, 41996732, 51979239, 57799355, 69783252, 77070882, 81093008, 97052030, 110331408, 111609233, 125240721, 139252474, 142397656, 155855810, 167904363, 178049633, 192216026, 198793646, 201939374, 204472320], "denominator": 1048576, "roots": [0, 49, 73, 132, 188, 194]}, "012031042153204130210": {"boundaries": [-1048576, 7514910, 23051760, 40178386, 49785551, 54946721, 65454290, 72839232, 77726238, 93557580, 106408984, 107149012, 120953608, 135876318, 138274069, 149211412, 160886022, 170920198, 179943194, 187284242, 198706167, 204472320], "denominator": 1048576, "roots": [0, 47, 68, 131, 171, 194]}, "012031042153204132010": {"boundaries": [-1048576, 12081043, 37188161, 63904430, 79603350, 88900405, 106814622, 119310812, 126452494, 152235458, 173492709, 174975672, 198158195, 221450768, 224796878, 245313653, 264360877, 279901034, 300298084, 310473281, 318337601, 322961408], "denominator": 1048576, "roots": [0, 74, 112, 212, 292, 307]}, "012031042153204312010": {"boundaries": [-1048576, 9022317, 27716265, 47529788, 60139436, 65756347, 74822927, 88204610, 98649732, 119705847, 139232523, 140792526, 160610557, 182958980, 185648487, 202121282, 218584956, 231011830, 251197779, 259530197, 260578773, 262144000], "denominator": 1048576, "roots": [0, 55, 77, 177, 247, 249]}, "012031042153240130210": {"boundaries": [-1048576, 7942473, 24320257, 42592183, 52939448, 57700015, 67150839, 76014494, 82998556, 100355554, 114692537, 115370930, 130694108, 147975308, 151176972, 162752514, 174622445, 184884970, 194623134, 202270626, 214216963, 220200960], "denominator": 1048576, "roots": [0, 50, 69, 145, 185, 209]}, "012031042153240132010": {"boundaries": [-1048576, 1268567, 3883444, 6809181, 8459386, 9211220, 10713305, 12126142, 13242941, 15994101, 18285174, 18415514, 20878250, 23628882, 24049729, 25958853, 27919792, 29583101, 31292178, 32378771, 33951635, 35651584], "denominator": 1048576, "roots": [0, 8, 11, 23, 30, 33]}, "012031042153240310210": {"boundaries": [-1048576, 13038358, 39822252, 69775510, 88503110, 93949707, 102439877, 124156227, 144579724, 177595587, 206717306, 207492211, 237695324, 270689190, 283739836, 307984453, 323323258, 340397364, 357486390, 370176428, 390177397, 399507456], "denominator": 1048576, "roots": [0, 82, 103, 280, 340, 380]}, "012031042153240312010": {"boundaries": [-1048576, 9431385, 28880882, 50382489, 63042535, 68370902, 78204399, 90351045, 100386205, 121733286, 140097059, 141172014, 160838502, 182284402, 186123493, 201933886, 216665888, 228511287, 246809430, 254560178, 256133042, 257949696], "denominator": 1048576, "roots": [0, 59, 80, 179, 242, 245]}, "012031042312010543210": {"boundaries": [-1048576, 2887493, 9883822, 14336361, 19879182, 25932837, 33316630, 39856023, 40569102, 48976331, 56707329, 62848246, 72754249, 77084145, 78132721, 80041301, 102226024, 142785967, 182044871, 220904411, 259599792, 279969792], "denominator": 1048576, "roots": [0, 14, 38, 73, 75, 266]}, "012031042312015043210": {"boundaries": [-1048576, 2816702, 9429211, 13952541, 19004840, 24255913, 30941185, 36719472, 37464209, 45169317, 52170029, 57786781, 66818549, 70793850, 71580282, 72089600, 89633935, 123459937, 156258207, 188655082, 220887837, 238026752], "denominator": 1048576, "roots": [0, 14, 35, 67, 69, 226]}, "012031042312051043210": {"boundaries": [-1048576, 6304522, 22029749, 31453867, 44357283, 58890079, 75874492, 91528552, 93433751, 113368651, 131728348, 146460659, 169711666, 179306496, 181211180, 183832620, 227238551, 310493143, 392937522, 474294079, 555205708, 596639744], "denominator": 1048576, "roots": [0, 30, 87, 170, 177, 568]}, "012031042312501043210": {"boundaries": [-1048576, 13387216, 44119486, 66383853, 89319924, 112002932, 141696383, 167267473, 171847530, 207945961, 240283490, 266916908, 294574127, 313087317, 330828778, 331877354, 378166809, 482104852, 596572079, 708438481, 819259933, 875560960], "denominator": 1048576, "roots": [0, 68, 159, 315, 317, 834]}, "012031042315201043210": {"boundaries": [-1048576, 1847258, 6305684, 9177017, 12754753, 16572438, 21119188, 25331351, 26231298, 32265319, 37733516, 39310906, 43874032, 50252870, 53743275, 54267563, 55234237, 62232190, 74244865, 85444011, 96316011, 102760448], "denominator": 1048576, "roots": [0, 9, 24, 51, 52, 97]}, "012031042315201403210": {"boundaries": [-1048576, 5563439, 18060360, 27701272, 36831015, 45301001, 56704482, 66517608, 69181429, 84546183, 98078803, 101218477, 112813678, 128979225, 137939029, 140277912, 141799490, 156799964, 184451699, 210668417, 235969771, 249561088], "denominator": 1048576, "roots": [0, 29, 63, 130, 136, 237]}, "012031042315204103210": {"boundaries": [-1048576, 1421481, 4805753, 7054287, 9735423, 12529087, 15900864, 19016609, 19762612, 24378106, 28527651, 29187559, 32767005, 37835123, 40053172, 40877551, 42243131, 45799962, 52243822, 59248583, 65911922, 70254592], "denominator": 1048576, "roots": [0, 7, 18, 38, 41, 66]}, "012031042315204130210": {"boundaries": [-1048576, 1039804, 3600203, 5181839, 7287147, 9592127, 12266451, 14776971, 15341091, 19067313, 22368509, 22564920, 25669048, 29513827, 30486558, 32187745, 35155388, 36599929, 39014347, 43385023, 47362292, 50331648], "denominator": 1048576, "roots": [0, 5, 14, 29, 35, 47]}, "012031042315240103210": {"boundaries": [-1048576, 7468222, 24611957, 37066679, 50085248, 62683021, 78658060, 93207780, 97411476, 119928790, 140109652, 142087214, 159428424, 183923299, 196723483, 202656607, 205278047, 218230616, 245859241, 276235768, 304705959, 319815680], "denominator": 1048576, "roots": [0, 38, 88, 192, 197, 304]}, "012031042315240130210": {"boundaries": [-1048576, 6980409, 23853181, 34698563, 48295962, 62822954, 80062991, 96004328, 99754821, 123807599, 145134830, 146100871, 165980259, 190999077, 197422189, 208585341, 226616656, 235610835, 250740049, 277199618, 301710769, 314572800], "denominator": 1048576, "roots": [0, 34, 91, 189, 226, 299]}, "012031042351240103210": {"boundaries": [-1048576, 5952430, 20327208, 29579129, 41245297, 53538567, 67867797, 81606656, 85379955, 105960248, 124207044, 125384062, 142144259, 162694532, 175294463, 184826367, 187447807, 193684937, 211205464, 234323916, 255076413, 266338304], "denominator": 1048576, "roots": [0, 29, 77, 175, 180, 253]}, "012031042351240130210": {"boundaries": [-1048576, 4935420, 16881757, 24529249, 34267413, 44529938, 56399869, 67975411, 71177075, 88458275, 103781453, 104459846, 118796829, 136153827, 143137889, 152001544, 161452368, 166212935, 176560200, 194832126, 211209910, 220200960], "denominator": 1048576, "roots": [0, 24, 64, 140, 159, 209]}, "012031042513204130210": {"boundaries": [-1048576, 10682486, 32775508, 57220318, 70645243, 78387546, 94774111, 104012679, 109419594, 131498178, 148589972, 149459967, 168354863, 188718532, 191685752, 206339070, 222059295, 235717529, 247776410, 256949162, 271841040, 278921216], "denominator": 1048576, "roots": [0, 67, 99, 182, 236, 265]}, "012031042513204132010": {"boundaries": [-1048576, 8831194, 27122627, 47127273, 58325141, 64872848, 78375162, 86373054, 90996396, 109393560, 123809435, 124676071, 140841253, 157887789, 159867542, 173094440, 186119940, 196213272, 210491045, 217207806, 221402110, 224395264], "denominator": 1048576, "roots": [0, 55, 82, 152, 205, 213]}, "012031042513204312010": {"boundaries": [-1048576, 8858187, 28849963, 44109023, 58754731, 72671304, 91511197, 107109481, 111124843, 136747606, 158702587, 159181375, 182035973, 207159916, 209735233, 228271100, 246787881, 260627062, 283509000, 292816556, 293340844, 294649856], "denominator": 1048576, "roots": [0, 46, 102, 200, 279, 280]}, "012031042513240130210": {"boundaries": [-1048576, 11813454, 36324605, 62784174, 77913388, 86907567, 104938882, 116102034, 122525146, 147543964, 167423352, 168389393, 189716624, 213769402, 217519895, 233461232, 250701269, 265228261, 278825660, 289671042, 306543814, 314572800], "denominator": 1048576, "roots": [0, 73, 110, 208, 265, 299]}, "012031042513240132010": {"boundaries": [-1048576, 9451261, 29012270, 50494000, 62500096, 69321435, 83367386, 92072106, 97458388, 117234388, 132888800, 133734271, 150741221, 169671749, 172518570, 185504410, 199054415, 210776682, 221868213, 229468077, 241526701, 247463936], "denominator": 1048576, "roots": [0, 59, 87, 165, 212, 235]}, "012031042513240310210": {"boundaries": [-1048576, 5948585, 18146782, 32121141, 40419240, 42746203, 46891443, 55931003, 64712675, 79211026, 91775607, 92138830, 105288299, 119423427, 125822169, 136252118, 142299061, 149701855, 156511523, 161562478, 169677387, 174063616], "denominator": 1048576, "roots": [0, 38, 47, 125, 149, 165]}, "012031042513240312010": {"boundaries": [-1048576, 8008565, 24560755, 42766590, 53191197, 58418486, 68666137, 77317600, 83744933, 101148698, 115378866, 116145314, 131631994, 148269311, 151971017, 164320924, 175070868, 184235348, 197078364, 202995399, 206141127, 208666624], "denominator": 1048576, "roots": [0, 50, 71, 147, 192, 198]}, "012031042531240103210": {"boundaries": [-1048576, 72842072, 224038637, 386601876, 480875378, 535732610, 643108368, 714561191, 760571594, 914668237, 1038639809, 1053109866, 1181118636, 1320745222, 1420689069, 1510789195, 1529139275, 1548268662, 1641496848, 1788023271, 1912374605, 1974468608], "denominator": 1048576, "roots": [0, 449, 673, 1432, 1467, 1882]}, "012031042531240130210": {"boundaries": [-1048576, 1169463, 3615604, 6116157, 7687428, 8672543, 10422298, 11741926, 12527041, 15115653, 17254159, 17516032, 19733583, 22060322, 23734894, 25429154, 25828154, 26089111, 27453918, 29667490, 31573700, 33554432], "denominator": 1048576, "roots": [0, 7, 11, 24, 25, 31]}, "012031042531240132010": {"boundaries": [-1048576, 6549095, 22320492, 32548612, 45184798, 58661253, 74818151, 89493235, 92936242, 115291113, 134881713, 135501799, 155312161, 177046946, 181388897, 197213862, 211308673, 223792385, 237484838, 245785854, 257320190, 263192576], "denominator": 1048576, "roots": [0, 32, 85, 175, 228, 250]}, "012031042531240310210": {"boundaries": [-1048576, 12960423, 40370401, 66731577, 85008927, 97418551, 117267223, 134237981, 143627015, 173928084, 199713216, 203111834, 230056153, 256958605, 276104760, 297412298, 302856735, 310055765, 323833393, 341699566, 360226236, 370147328], "denominator": 1048576, "roots": [0, 75, 125, 280, 301, 352]}, "012031042531240312010": {"boundaries": [-1048576, 2645868, 8522274, 13216437, 17492907, 21249315, 26300792, 30838981, 32530070, 39789350, 46129987, 46844836, 53432374, 59976805, 63183333, 68322918, 71257465, 74944864, 78301773, 80475388, 83621116, 85983232], "denominator": 1048576, "roots": [0, 14, 29, 63, 75, 81]}, "012031042531243010210": {"boundaries": [-1048576, 11116944, 34360051, 57846115, 73547407, 82152239, 95636639, 111373467, 122769618, 149196513, 172081350, 174555670, 198387505, 222340079, 242258958, 262056788, 264496737, 267118177, 278094298, 295663267, 311170249, 319815680], "denominator": 1048576, "roots": [0, 66, 100, 251, 256, 304]}, "012031042531243012010": {"boundaries": [-1048576, 4653478, 14214239, 24765113, 31802591, 33630762, 35906891, 44768568, 53343851, 65722674, 77022041, 77718779, 89403023, 101085108, 110123662, 119240647, 122299041, 128178632, 131708710, 134239434, 137909450, 140509184], "denominator": 1048576, "roots": [0, 29, 36, 114, 126, 133]}, "012031042531420310210": {"boundaries": [-1048576, 3720027, 11686302, 18976323, 24310333, 28472964, 35095622, 39879848, 41865979, 50482771, 57871101, 59332135, 67225217, 74398993, 80200121, 86115012, 88011980, 92074503, 94396846, 96263387, 99384108, 101711872], "denominator": 1048576, "roots": [0, 21, 38, 82, 90, 96]}, "012031042531420312010": {"boundaries": [-1048576, 5891965, 19431440, 29268114, 39529927, 49581971, 62480844, 73600602, 76952992, 94054213, 109199983, 112002488, 127907054, 142376428, 154111047, 165842889, 170095647, 178231350, 184464352, 187764502, 189861654, 191889408], "denominator": 1048576, "roots": [0, 30, 70, 158, 178, 182]}, "012031042531423010210": {"boundaries": [-1048576, 1988424, 6612206, 9866662, 13458187, 17008834, 21376439, 25394523, 26705546, 32680921, 38033320, 39118200, 44634228, 49734378, 53871335, 59832311, 62106752, 62631040, 63115492, 63765567, 64613210, 66060288], "denominator": 1048576, "roots": [0, 10, 24, 59, 60, 62]}, "012031042531423012010": {"boundaries": [-1048576, 10215352, 34752379, 50751427, 70573701, 91298335, 115620761, 138517055, 145429008, 178616273, 208485429, 214444849, 245191868, 273542066, 296577846, 327542085, 339691392, 346022394, 350788217, 353742385, 356363825, 358612992], "denominator": 1048576, "roots": [0, 50, 131, 321, 336, 341]}, "012031201043210543210": {"boundaries": [-1048576, 557726, 1764839, 2779976, 3555970, 4229794, 5134076, 6033116, 6577524, 7101812, 7691190, 10241129, 14563787, 18805834, 23044913, 25952255, 36086857, 54622483, 72944012, 91187549, 109393051, 119537664], "denominator": 1048576, "roots": [0, 3, 6, 7, 24, 113]}, "012031201043215043210": {"boundaries": [-1048576, 1113684, 3523349, 5555392, 7103457, 8449076, 10263269, 12063378, 13154757, 14203333, 15298048, 20307184, 28962560, 37495189, 43950469, 48234496, 63345151, 91078446, 120378827, 149472937, 178462220, 193986560], "denominator": 1048576, "roots": [0, 6, 12, 14, 48, 184]}, "012031201043251043210": {"boundaries": [-1048576, 3159964, 10004326, 15757257, 20172830, 24009634, 29176327, 34252419, 37375013, 40520741, 44234992, 60434206, 88373199, 104330316, 118699093, 145787306, 163208292, 193945112, 248990831, 302647072, 355449956, 382730240], "denominator": 1048576, "roots": [0, 17, 34, 40, 153, 364]}, "012031201043251403210": {"boundaries": [-1048576, 4914401, 15963607, 24156405, 31662918, 39020927, 47325916, 57269411, 62483520, 65629248, 82756115, 134024942, 206924327, 246095179, 284697464, 359489893, 399064556, 468881373, 604568824, 737778247, 868429100, 934281216], "denominator": 1048576, "roots": [0, 25, 58, 64, 382, 890]}, "012031201043521043210": {"boundaries": [-1048576, 15743599624909, 48237374030277, 83346533220088, 101879121027696, 114157646221127, 137837785944995, 159989595547339, 170740760880268, 171088937919628, 171436145105463, 212536958052770, 291751244795754, 330211925883062, 369451020458238, 448318099890247, 488293292058056, 561532485727213, 704982641553321, 844188603084043, 980792999316359, 1048576001048576], "denominator": 1048576, "roots": [0, 96993940, 162664592, 163328687, 465507210, 1000000000]}, "012031201043521403210": {"boundaries": [-1048576, 5472676, 17218735, 27474698, 34916551, 41173170, 50036122, 58459567, 63685365, 68928245, 73739247, 99025183, 136784517, 160444389, 194162108, 223171047, 249396922, 283206151, 326409234, 387929347, 446438136, 476053504], "denominator": 1048576, "roots": [0, 30, 58, 68, 259, 453]}, "012031201043524103210": {"boundaries": [-1048576, 2114606, 6819045, 10471607, 13616401, 16694968, 20443834, 24705298, 27049868, 28622732, 30532034, 41500171, 56668574, 66948498, 82116901, 93123142, 105654622, 118283941, 131414515, 155115320, 177112042, 188743680], "denominator": 1048576, "roots": [0, 11, 25, 28, 112, 179]}, "012031201043524130210": {"boundaries": [-1048576, 2099257, 6740163, 10408073, 13500503, 16429762, 20109068, 23995553, 26303797, 28400949, 30455312, 41631091, 55565496, 66499200, 80433605, 92689900, 104585622, 118978628, 129434367, 140981374, 156774782, 164626432], "denominator": 1048576, "roots": [0, 11, 24, 28, 121, 156]}, "012031201043524132010": {"boundaries": [-1048576, 4513756, 14384488, 22453643, 28930407, 34808653, 42503024, 50256266, 55008806, 59727398, 64341195, 88443124, 116900905, 140800911, 169258692, 197026152, 220917922, 248831945, 282465626, 298707427, 304474595, 308281344], "denominator": 1048576, "roots": [0, 24, 50, 59, 282, 293]}, "012031201403210543210": {"boundaries": [-1048576, 594296, 1949132, 2927699, 3890234, 4846862, 5998751, 7139276, 7929637, 8781233, 9240204, 11627688, 16076755, 20569047, 25032876, 27787264, 37945715, 57030799, 75872209, 94625431, 113335777, 123731968], "denominator": 1048576, "roots": [0, 3, 7, 9, 26, 117]}, "012031201403215043210": {"boundaries": [-1048576, 2834829, 9052933, 14082424, 18228947, 21963498, 26969844, 31623901, 34856447, 38258692, 40102404, 50394345, 69685996, 89220602, 101298851, 111061674, 143223632, 199118738, 261080213, 322507275, 383660472, 415236096], "denominator": 1048576, "roots": [0, 15, 31, 39, 113, 395]}, "012031201403251043210": {"boundaries": [-1048576, 2617179, 8126407, 13373547, 16750804, 19249018, 23396865, 26665819, 29028863, 31545749, 32925590, 41336275, 57252920, 66947343, 75184129, 90213719, 101641663, 121673495, 155091415, 187736188, 219924477, 236978176], "denominator": 1048576, "roots": [0, 15, 26, 32, 94, 225]}, "012031201403251403210": {"boundaries": [-1048576, 1033185, 3506147, 5094401, 7006560, 9009640, 11283626, 13474850, 15141520, 17502631, 18614038, 24212114, 35165392, 40925075, 46663591, 58021349, 63873939, 74425357, 95059711, 115176529, 134912350, 145752064], "denominator": 1048576, "roots": [0, 5, 13, 18, 61, 138]}, "012031201403521043210": {"boundaries": [-1048576, 15791125034274, 48386101627994, 83590516856631, 102185555046264, 114525664880934, 138308081749202, 160363685876516, 171176329399224, 171764624799495, 172153573698382, 213098621542611, 292093296091347, 330531871735841, 369760045436741, 448560245493540, 488521220789425, 561749331231845, 705135696741687, 844278983609302, 980822770480722, 1048576001048576], "denominator": 1048576, "roots": [0, 97266274, 162870892, 164363907, 465704676, 1000000000]}, "012031201403521403210": {"boundaries": [-1048576, 1582247, 5196014, 7808070, 10368346, 12966771, 16087941, 19256684, 21383361, 23424670, 24585693, 31628223, 42725652, 49867066, 59828056, 68999233, 76776653, 87240421, 101447331, 120589170, 138888116, 148897792], "denominator": 1048576, "roots": [0, 8, 19, 24, 79, 141]}, "012031201403524103210": {"boundaries": [-1048576, 2496433, 8044911, 12364222, 16166132, 19714767, 24336175, 28651860, 31725453, 35234509, 37063488, 47909497, 63812900, 75038641, 91627292, 103591193, 117236484, 130959505, 145277729, 171087816, 195042616, 207618048], "denominator": 1048576, "roots": [0, 13, 28, 36, 124, 197]}, "012031201403524130210": {"boundaries": [-1048576, 2670425, 8582963, 13252569, 17260615, 21003963, 25927112, 30572372, 33806177, 37028355, 38873762, 50266584, 64597123, 76729094, 92031758, 105636781, 118576857, 134847967, 146133792, 157137486, 173532973, 181403648], "denominator": 1048576, "roots": [0, 14, 30, 38, 138, 172]}, "012031201403524132010": {"boundaries": [-1048576, 6218216, 20195130, 30754130, 40467759, 49911552, 61827584, 73355311, 81376112, 89407885, 94015005, 122132499, 156036457, 186450474, 222808417, 257926388, 288256804, 323485116, 366023423, 386560793, 393900825, 398458880], "denominator": 1048576, "roots": [0, 32, 72, 92, 365, 379]}, "012031204103210543210": {"boundaries": [-1048576, 1173419, 3831093, 5803402, 7657070, 9532398, 11889130, 14208105, 15199647, 16363087, 17940655, 20945961, 26258583, 32625434, 38847148, 42467328, 56627808, 83599304, 110174981, 136613142, 162985848, 177209344], "denominator": 1048576, "roots": [0, 6, 14, 18, 40, 168]}, "012031204103215043210": {"boundaries": [-1048576, 1544926, 5005342, 7654720, 10030668, 12364323, 15374360, 18283586, 19692197, 21148685, 22952295, 27232565, 34804921, 43611362, 48884062, 53215232, 67863898, 93253080, 121377655, 149248382, 176991877, 191889408], "denominator": 1048576, "roots": [0, 8, 18, 23, 54, 182]}, "012031204103251043210": {"boundaries": [-1048576, 1351282, 4382148, 6700881, 8774915, 10848393, 13499376, 16144490, 17340312, 18494765, 20028820, 23887489, 30918602, 36129096, 40203933, 47281821, 53962855, 65602785, 83475317, 100976848, 118270421, 127926272], "denominator": 1048576, "roots": [0, 7, 16, 20, 49, 121]}, "012031204103251403210": {"boundaries": [-2245279231216, -1122639615608, -1067975083900, -1031622259064, -990617267395, -947005610211, -896329129485, -846324051987, -810311573246, -780352168725, -756687865288, -655670835182, -478740021640, -379845846696, -279875687071, -79266012992, 22321382409, 207904516819, 571301854028, 924780504224, 1271568652554, 2543137305109], "coefficients": [1000000000000, 2072727272727, -207272727273, -3256234410218, -2585454545455, -594933132983, 13770229951], "denominator": 1099511627776}, "012031204103521043210": {"boundaries": [-1048576, 1171254, 3833852, 5808326, 7702902, 9622199, 12214035, 14489042, 14858225, 16619938, 19587504, 21536852, 24857342, 27923996, 31153486, 36958685, 40017251, 45904792, 57106134, 67953136, 78600528, 84934656], "denominator": 1048576, "roots": [0, 6, 14, 20, 38, 80]}, "012031204103521403210": {"boundaries": [-1048576, 1098877, 3476860, 5523710, 7060408, 8424531, 10414048, 12195653, 13027011, 13898264, 15027029, 18042988, 22324674, 25635700, 30390047, 34456807, 38003687, 42791898, 49156813, 57870382, 66185532, 71303168], "denominator": 1048576, "roots": [0, 6, 12, 15, 39, 67]}, "012031204103524103210": {"boundaries": [-1048576, 3099816, 10089943, 15378734, 20227336, 25128387, 31481697, 37590695, 39893086, 43094409, 47765803, 56410494, 67245780, 77655186, 93161865, 103991003, 116446351, 128883065, 142088123, 165701070, 187623308, 199229440], "denominator": 1048576, "roots": [0, 16, 37, 48, 122, 189]}, "012031204103524130210": {"boundaries": [-1048576, 2666326, 8591990, 13265695, 17271989, 21180834, 26364674, 31368725, 33687665, 36004611, 39017105, 47407953, 56845137, 66525071, 78974750, 89629786, 100056260, 112529400, 121624378, 131496857, 145138782, 152043520], "denominator": 1048576, "roots": [0, 14, 31, 39, 114, 144]}, "012031204103524132010": {"boundaries": [-1048576, 1930299, 6267938, 9580519, 12562399, 15564009, 19424203, 23238336, 24975803, 26711709, 28998881, 35295959, 42024322, 49427326, 58442861, 66828383, 74267151, 83105911, 91904814, 97000039, 101718631, 104857600], "denominator": 1048576, "roots": [0, 10, 23, 29, 90, 99]}, "012031204130210543210": {"boundaries": [-1048576, 614484, 2084269, 3042648, 4164016, 5395605, 6920448, 8310299, 8455069, 9617654, 11426564, 12361131, 13805863, 16294531, 18741595, 21495808, 30342242, 44750086, 58979335, 73152886, 87301650, 95420416], "denominator": 1048576, "roots": [0, 3, 8, 12, 19, 90]}, "012031204130215043210": {"boundaries": [-1048576, 2690391, 9227053, 13352405, 18445029, 24151210, 31140042, 37492485, 38089740, 43617302, 52078643, 56512553, 63343482, 75026531, 84471699, 90090154, 114827592, 161242682, 208701254, 255779738, 302684485, 327155712], "denominator": 1048576, "roots": [0, 13, 36, 55, 88, 311]}, "012031204130251043210": {"boundaries": [-1048576, 2618447, 8765182, 12962478, 17562258, 22466486, 28832043, 34413575, 34893143, 39853099, 47698154, 51651094, 58059979, 67671925, 73400471, 80565740, 97052669, 125356884, 159496832, 193158729, 226592544, 244318208], "denominator": 1048576, "roots": [0, 13, 33, 50, 82, 232]}, "012031204130521043210": {"boundaries": [-1048576, 799178, 2661343, 3959317, 5335901, 6796947, 8721722, 10406405, 10537430, 11997150, 14466455, 15628175, 17388885, 19372982, 21618241, 25401312, 27386068, 31325670, 38795244, 46017179, 53104578, 57671680], "denominator": 1048576, "roots": [0, 4, 10, 15, 26, 54]}, "012031204130521403210": {"boundaries": [-1048576, 1856743, 6362447, 9224295, 12724518, 16675980, 21561773, 25998919, 26400920, 30198252, 36655144, 39673557, 43341141, 48744856, 55867458, 64083472, 69194257, 78149636, 93446759, 110067564, 126227722, 135266304], "denominator": 1048576, "roots": [0, 9, 25, 38, 68, 128]}, "012031204130524103210": {"boundaries": [-1048576, 4157687, 14365835, 20693907, 28754466, 37953695, 49257759, 59457186, 60372682, 69453362, 84848647, 92020895, 97430186, 110944288, 131748864, 145083304, 159493405, 176233790, 195465276, 226409561, 255412571, 270532608], "denominator": 1048576, "roots": [0, 20, 57, 88, 165, 257]}, "012031204130524130210": {"boundaries": [-1048576, 27392547, 94553949, 136367417, 189258446, 249789065, 324695442, 392091096, 396760492, 457020512, 560839412, 608582720, 626436778, 721670151, 843343108, 944065548, 1041495380, 1159588080, 1241899580, 1313608347, 1428041823, 1475346432], "denominator": 1048576, "roots": [0, 132, 376, 582, 1181, 1406]}, "012031204130524132010": {"boundaries": [-1048576, 23400559, 79239633, 116132193, 158833776, 205874605, 266624369, 319722548, 322801324, 371702864, 455646814, 494301370, 505850538, 583200999, 678694117, 763079833, 838457542, 919714220, 1022609111, 1071147027, 1086351379, 1094713344], "denominator": 1048576, "roots": [0, 115, 306, 473, 1014, 1043]}, "012031204135024130210": {"boundaries": [-1048576, 19850935383997, 69183283667234, 99081436817764, 138589693857487, 184480299137550, 241342795733951, 291822943989888, 292656424444630, 341168259774116, 416925602278040, 455518431057610, 466865752637440, 525538220569749, 611809404096959, 682821906973811, 751448465326512, 834087848352358, 891514460418437, 939056347714416, 1017378747310571, 1048576001048576], "denominator": 1048576, "roots": [0, 94888856, 278701481, 445635312, 849817009, 1000000000]}, "012031204135024132010": {"boundaries": [-2294110344856, -1147055172429, -1029301466397, -957430550459, -863442397783, -754679260585, -619180024109, -499334861105, -497771453225, -382006981705, -201037178778, -113076248556, -85982372931, 59750205264, 257573845646, 432270370403, 591306871298, 763646713998, 952140954878, 1054679019122, 1136417463770, 2272834927541], "coefficients": [1000000000000, 497142857143, -1941122448980, -991632653061, 882244897959, 489183673469, 30867914668], "denominator": 1099511627776}, "012031240103210543210": {"boundaries": [-1048576, 3296301, 10743831, 16360426, 21395512, 26798322, 33481468, 39668657, 42522992, 45695675, 48841403, 54437306, 65888310, 80133580, 93848401, 102410922, 135734927, 198139378, 259570703, 320679011, 381637216, 413138944], "denominator": 1048576, "roots": [0, 17, 42, 48, 96, 393]}, "012031240103215043210": {"boundaries": [-1048576, 1883976, 6047070, 9405974, 12127981, 14890606, 18530088, 21731475, 23265515, 24943398, 26516262, 29664284, 36135080, 44063234, 49126774, 52953088, 66912020, 91704330, 118452908, 144967247, 171368601, 185597952], "denominator": 1048576, "roots": [0, 10, 23, 26, 53, 176]}, "012031240103251043210": {"boundaries": [-1048576, 2505430, 8145994, 12456308, 16248503, 20305438, 25375462, 30099133, 32373565, 34653034, 36750186, 41598355, 51652438, 60036206, 66018421, 75805130, 87513623, 107785676, 136525735, 164733397, 192658914, 207618048], "denominator": 1048576, "roots": [0, 13, 32, 36, 78, 197]}, "012031240103251403210": {"boundaries": [-1048576, 8980840190415, 31275992172800, 44705805317936, 61533615706122, 82318520849200, 103189029156910, 134201171679005, 148530903671316, 148762231359299, 148993558759235, 189931051777997, 270632066826924, 310626591731082, 350959098499402, 432122444110304, 473184285815617, 548263549349927, 695553674423224, 838591772478989, 978939753812605, 1048576001048576], "denominator": 1048576, "roots": [0, 42744929, 141760259, 142201481, 451373851, 1000000000]}, "012031240103521043210": {"boundaries": [-1048576, 963277, 3135358, 4793520, 6271929, 7842297, 9889595, 11595906, 12189575, 13429973, 15002837, 16445415, 19241617, 21526807, 23903650, 28241718, 30627277, 35172909, 43655922, 51877582, 59953211, 65011712], "denominator": 1048576, "roots": [0, 5, 12, 15, 29, 61]}, "012031240103521403210": {"boundaries": [-1048576, 2330243, 7619501, 11580713, 15191002, 19120410, 24011343, 28553242, 30491402, 32846928, 35468368, 40320254, 47660286, 54237109, 63685255, 71755719, 78560501, 88143655, 101334328, 118776618, 135470361, 144703488], "denominator": 1048576, "roots": [0, 12, 30, 35, 80, 137]}, "012031240103524103210": {"boundaries": [-1048576, 4419882, 14364098, 22002840, 28745521, 35866978, 45086405, 53390453, 56319968, 61055456, 67346912, 76139256, 87236686, 99728811, 118469408, 131209911, 145936365, 160667093, 176519591, 204603733, 230694274, 244318208], "denominator": 1048576, "roots": [0, 23, 55, 67, 152, 232]}, "012031240103524130210": {"boundaries": [-1048576, 44484948, 142509777, 222805373, 286723521, 351359479, 438161071, 515779912, 551723726, 588963330, 626187778, 723848437, 837444171, 968209466, 1136682689, 1279094643, 1417759967, 1586226504, 1706143352, 1826817535, 2002343815, 2077229056], "denominator": 1048576, "roots": [0, 238, 543, 614, 1609, 1980]}, "012031240103524132010": {"boundaries": [-1048576, 3448300, 11193117, 17182000, 22377006, 27935213, 35016739, 41452042, 44499365, 47791229, 50936957, 58640694, 67116683, 77885608, 91145304, 103133829, 113888795, 126505224, 139103340, 146405121, 153220865, 157286400], "denominator": 1048576, "roots": [0, 18, 44, 50, 136, 149]}, "012031240130210543210": {"boundaries": [-1048576, 2196520, 7305890, 10876537, 14564588, 18592480, 23672462, 28043969, 28846630, 32502303, 37856695, 40481688, 45098980, 53342199, 61196307, 67895296, 92001753, 133948756, 175255683, 216362168, 257379248, 278921216], "denominator": 1048576, "roots": [0, 11, 28, 39, 62, 265]}, "012031240130215043210": {"boundaries": [-1048576, 1218522, 4110704, 6037910, 8192992, 10602459, 13579867, 16237024, 16600959, 18788089, 22146019, 23805162, 26628133, 31622898, 35490850, 37836117, 48061226, 67181152, 86782062, 106224200, 125593870, 136314880], "denominator": 1048576, "roots": [0, 6, 16, 23, 37, 129]}, "012031240130251043210": {"boundaries": [-1048576, 5208923, 17397710, 25820274, 34738582, 44541271, 57038406, 67783824, 69306891, 78591795, 92929898, 99797046, 112273606, 126953670, 138160594, 157034962, 179729908, 220306472, 276774517, 332113950, 386895836, 415236096], "denominator": 1048576, "roots": [0, 26, 67, 96, 160, 395]}, "012031240130521043210": {"boundaries": [-1048576, 17585028, 59194652, 87222680, 118119394, 152714215, 196221973, 233895490, 238991922, 271855137, 322917532, 347285114, 388060501, 430198057, 475471321, 556017157, 605810808, 702180891, 871085435, 1034902226, 1196040954, 1277165568], "denominator": 1048576, "roots": [0, 87, 231, 334, 568, 1217]}, "012031240130521403210": {"boundaries": [-1048576, 4437814, 14921736, 22018257, 29815729, 38494114, 49558708, 59127642, 60190357, 68620470, 82371220, 88723934, 94459221, 106516351, 125049047, 138435266, 150223892, 167459439, 190370820, 221311413, 250828832, 266338304], "denominator": 1048576, "roots": [0, 22, 58, 85, 153, 253]}, "012031240130524103210": {"boundaries": [-1048576, 4301985, 14667939, 21376001, 29300778, 38326293, 49602442, 59562138, 60403962, 69217601, 83696801, 90500959, 94896128, 107364097, 126651911, 139412407, 154727602, 168556661, 183789010, 211545820, 237207935, 250609664], "denominator": 1048576, "roots": [0, 21, 58, 87, 160, 238]}, "012031240130524130210": {"boundaries": [-1048576, 3271762, 11139821, 16256666, 22258758, 29082654, 37650403, 45186910, 45817683, 52516710, 63746682, 68901651, 71041024, 81309709, 94998714, 105755138, 116773372, 128778406, 138207564, 149204068, 163564312, 170917888], "denominator": 1048576, "roots": [0, 16, 44, 66, 129, 162]}, "012031240130524132010": {"boundaries": [-1048576, 7425012, 25499160, 36948516, 50933200, 67088748, 87082914, 104820830, 106245207, 122037286, 148605239, 160785681, 164364288, 189204908, 220061013, 247206776, 271494382, 297555270, 331278376, 346868857, 350538873, 353370112], "denominator": 1048576, "roots": [0, 36, 102, 154, 329, 336]}, "012031240135024130210": {"boundaries": [-1048576, 20036824531549, 69752462786104, 99994192133082, 139627281054945, 185817808346206, 242955991410085, 293536736162588, 294662567587060, 343119170707576, 418352915419888, 456492130999586, 467854204775082, 526539662544188, 612572565714332, 683369383348770, 751869640340072, 834227732353191, 891534939642731, 939136895945900, 1017375968342336, 1048576001048576], "denominator": 1048576, "roots": [0, 95898731, 281548961, 446717377, 849697136, 1000000000]}, "012031240135024132010": {"boundaries": [-1048576, 4750935, 16339672, 23647360, 32701397, 43076192, 56151565, 67520034, 67880607, 78883142, 95975209, 104473400, 106779989, 120681063, 140007026, 156680911, 171971852, 188794161, 206081769, 216028605, 225465789, 230686720], "denominator": 1048576, "roots": [0, 23, 65, 102, 201, 219]}, "012031402103210543210": {"boundaries": [-2236560124101, -1118280062079, -1079521583611, -1037691210262, -1015040738483, -1000916321483, -969539128924, -951417267731, -951299377055, -933050624801, -900711223234, -885961327574, -860714174830, -813913801141, -770696814382, -644238988508, -332528839337, 78422343243, 487259252834, 895486199039, 1303448262328, 2606896524657], "coefficients": [1000000000000, 2940458015267, 1490025833770, -3824394218126, -5980051667541, -3229107421956, -623068936915], "denominator": 1099511627776}, "012031402103215043210": {"boundaries": [-2267324334171, -1133662167087, -1062893914754, -987630279508, -945785973716, -918552762299, -859804237035, -824971981752, -824734868782, -789682910440, -727630045278, -697497974349, -644451442584, -548791928977, -466826547048, -423035896135, -225734004309, 154864857652, 534487849496, 911437319578, 1287168599623, 2574337199248], "coefficients": [1000000000000, 2349152542373, 367351335823, -3404121161365, -3734702671646, -1533399227769, -222139266770], "denominator": 1099511627776}, "012031402103251043210": {"boundaries": [-1048576, 35214947, 108057981, 187137817, 229925875, 257414223, 316883584, 352309796, 354514526, 390536889, 454404187, 486073423, 544116958, 611691662, 662046460, 748029692, 848309723, 1026745752, 1277433269, 1523116002, 1766296041, 1888485376], "denominator": 1048576, "roots": [0, 218, 338, 460, 760, 1800]}, "012031402103521043210": {"boundaries": [-1048576, 4554869, 13998746, 24123941, 29721820, 33405847, 41168385, 45872965, 46257993, 51280333, 60072580, 64188425, 70392500, 77849867, 86312557, 100125708, 107044367, 120875305, 147753461, 173715054, 199176083, 212860928], "denominator": 1048576, "roots": [0, 28, 44, 61, 102, 202]}, "012031402103521403210": {"boundaries": [-1048576, 7713859, 23753191, 40680868, 50295008, 56782163, 70170106, 78363015, 79066676, 88246356, 104075807, 111495615, 117699690, 131659663, 153272457, 167907186, 181509069, 200754528, 225210188, 259606727, 292298459, 309329920], "denominator": 1048576, "roots": [0, 47, 75, 106, 185, 294]}, "012031402103524103210": {"boundaries": [-1048576, 7915187, 24307845, 42082769, 51797392, 58048732, 71510442, 79414878, 80259169, 89465590, 105151125, 112789986, 118469772, 132694688, 154904300, 168852707, 183954924, 201627789, 221929742, 254511956, 285065939, 300941312], "denominator": 1048576, "roots": [0, 49, 76, 107, 189, 286]}, "012031402103524130210": {"boundaries": [-1048576, 7003995, 21545200, 37085588, 45756826, 51537193, 63527304, 70854138, 71697072, 79985784, 94271944, 101064875, 104647510, 117825640, 136537369, 149794817, 164965984, 179023290, 192385191, 214292644, 236865532, 248512512], "denominator": 1048576, "roots": [0, 43, 68, 96, 174, 236]}, "012031402103524132010": {"boundaries": [-1048576, 3598122, 11077918, 19014132, 23499788, 26517300, 32728846, 36527077, 36978074, 41426053, 49012458, 52631767, 53680343, 60959206, 70045184, 77885145, 84942299, 92653990, 101676682, 106259458, 108880898, 111149056], "denominator": 1048576, "roots": [0, 22, 35, 50, 100, 105]}, "012031402130210543210": {"boundaries": [-1048576, 7222522, 22226842, 38072992, 47026121, 53062699, 64366384, 71961295, 74115400, 84051262, 94531592, 103470098, 111938785, 119248110, 130517004, 139111082, 179172656, 250275497, 319708675, 388669911, 457433079, 492830720], "denominator": 1048576, "roots": [0, 44, 70, 106, 129, 469]}, "012031402130215043210": {"boundaries": [-1048576, 11472822, 35505038, 59683799, 74447391, 85022920, 104034204, 117051636, 120102393, 137679300, 156292224, 171745461, 186829289, 200942512, 216837916, 225793365, 278436278, 376176353, 475438790, 573696084, 671526585, 721420288], "denominator": 1048576, "roots": [0, 68, 113, 176, 220, 687]}, "012031402130251043210": {"boundaries": [-1048576, 9211750, 28486904, 48110993, 59905552, 68344936, 83398477, 93833461, 96768674, 111188848, 126151821, 138994622, 151539346, 155209362, 165076493, 180280845, 205010698, 252001595, 310511466, 367838367, 424657766, 454033408], "denominator": 1048576, "roots": [0, 55, 91, 143, 179, 432]}, "012031402130521043210": {"boundaries": [-1048576, 2842190, 8787253, 14857958, 18499349, 21083916, 25758691, 28941292, 29829539, 34322999, 39099807, 42994955, 46574250, 47490195, 51251020, 57150820, 62634345, 73753927, 89947157, 105691471, 121235736, 130023424], "denominator": 1048576, "roots": [0, 17, 28, 44, 57, 123]}, "012031402130521403210": {"boundaries": [-1048576, 2785112, 8577641, 14705425, 18196657, 20538918, 25092239, 27992859, 28757752, 32808724, 37727555, 41016615, 43341141, 45641568, 51334347, 57391695, 60786575, 67664423, 79922023, 92632130, 105016065, 112197632], "denominator": 1048576, "roots": [0, 17, 27, 41, 59, 106]}, "012031402130524103210": {"boundaries": [-1048576, 8140382, 25046976, 43120994, 53237314, 59984718, 73428529, 81885477, 83767621, 94611291, 110026577, 118581563, 122683392, 133450618, 154849877, 167892489, 182144814, 198328450, 217434720, 247961902, 276565840, 291504128], "denominator": 1048576, "roots": [0, 50, 79, 116, 186, 277]}, "012031402130524130210": {"boundaries": [-1048576, 7498867, 23079022, 39697402, 49019428, 55286118, 67787893, 75676979, 77244806, 86941799, 101626805, 109231317, 112285013, 123701404, 143007933, 155997114, 171552586, 184895750, 198622348, 223018589, 246694352, 258998272], "denominator": 1048576, "roots": [0, 46, 73, 106, 178, 246]}, "012031402130524132010": {"boundaries": [-1048576, 8504004, 26188785, 44947756, 55560981, 62758099, 77174106, 86229916, 87775628, 98692843, 116339986, 124821427, 126528170, 142168695, 163068294, 180728922, 196851673, 214590811, 233492515, 243992785, 252905681, 257949696], "denominator": 1048576, "roots": [0, 52, 83, 120, 228, 245]}, "012031402132010543210": {"boundaries": [-1048576, 1646624, 5071589, 8667844, 10722422, 12120648, 14695068, 16442570, 16986001, 19402775, 21767587, 23854648, 25999642, 27435031, 29532183, 30845610, 38869813, 53710582, 68132260, 82435583, 96689861, 104857600], "denominator": 1048576, "roots": [0, 10, 16, 25, 29, 99]}, "012031402132015043210": {"boundaries": [-1048576, 1388053, 4325730, 7131981, 8991891, 10416186, 12806238, 14527671, 14928903, 17354872, 19699347, 21778681, 23903959, 25337120, 26735221, 27612501, 33881586, 45365053, 57094260, 68687494, 80224092, 87031808], "denominator": 1048576, "roots": [0, 8, 14, 23, 27, 82]}, "012031402132051043210": {"boundaries": [-1048576, 2928013, 9002208, 15511379, 19153318, 21507266, 26078360, 28967292, 29995236, 34618370, 38958452, 42941364, 46879069, 48409258, 50859998, 53830964, 63132632, 80422875, 99667223, 118605167, 137415770, 147849216], "denominator": 1048576, "roots": [0, 18, 28, 45, 53, 140]}, "012031402132501043210": {"boundaries": [-1048576, 6429916, 19820554, 33837869, 41988654, 47434856, 57688022, 64300445, 66633534, 77619554, 87551285, 96533898, 105777103, 107304277, 112802298, 121190906, 137200909, 169117645, 207524655, 245114853, 282367862, 301989888], "denominator": 1048576, "roots": [0, 39, 62, 103, 119, 287]}, "012031402135021043210": {"boundaries": [-1048576, 2892171, 8978908, 14999632, 18790051, 21617586, 26517733, 29981654, 30877468, 35660588, 40827930, 44520799, 47797589, 49421748, 54278419, 60955486, 64564948, 72906789, 87980421, 102464724, 116673697, 124780544], "denominator": 1048576, "roots": [0, 17, 29, 46, 61, 118]}, "012031402135021403210": {"boundaries": [-1048576, 6983002, 21581986, 36619079, 45549192, 51891054, 63253973, 71067888, 73649159, 85147496, 97169867, 102536127, 110712149, 118046163, 129873993, 140688432, 148259258, 163166988, 185811776, 212398789, 237988498, 251658240], "denominator": 1048576, "roots": [0, 42, 69, 110, 147, 239]}, "012031402135024103210": {"boundaries": [-1048576, 10225055, 31668330, 53424842, 66665809, 76323306, 93054266, 104892577, 109085654, 127098328, 145053629, 149585338, 163577856, 178069776, 191141998, 205601209, 221889114, 236733683, 256339266, 288303544, 317981033, 333447168], "denominator": 1048576, "roots": [0, 61, 102, 167, 223, 317]}, "012031402135024130210": {"boundaries": [-1048576, 13104989, 40606526, 68396001, 85401825, 97878021, 119573306, 134884374, 139899820, 162419081, 186306521, 192710481, 208229717, 228480968, 246863453, 267227653, 291422355, 309964066, 330606079, 365971673, 400794330, 418381824], "denominator": 1048576, "roots": [0, 78, 131, 211, 299, 398]}, "012031402135024132010": {"boundaries": [-1048576, 5967293, 18431631, 31338705, 38926264, 44298100, 54307741, 60994529, 62633908, 71369280, 83159995, 87793966, 90963968, 101484976, 113366479, 124960579, 135780926, 147584226, 158961097, 165952724, 173817044, 178257920], "denominator": 1048576, "roots": [0, 36, 59, 89, 154, 169]}, "012031402135201043210": {"boundaries": [-1048576, 3542478, 10977435, 18445004, 23073313, 26399027, 32264275, 36278593, 37610738, 44108376, 50101526, 53477978, 58737839, 61446660, 65522560, 71814016, 75744275, 85875266, 103042837, 119492724, 135632781, 144703488], "denominator": 1048576, "roots": [0, 21, 35, 59, 71, 137]}, "012031402135201403210": {"boundaries": [-1048576, 5889175, 18242149, 30703054, 38397741, 43874098, 53605194, 60187461, 62499648, 73603863, 83679806, 87954705, 96985395, 103102089, 110187868, 120080236, 124711440, 138063466, 162658685, 186936984, 210576261, 223346688], "denominator": 1048576, "roots": [0, 35, 58, 99, 120, 212]}, "012031402135204103210": {"boundaries": [-1048576, 11307152, 34854469, 59723188, 74135639, 83669623, 101637911, 113075446, 118164007, 139851506, 158722891, 161764309, 179821224, 197035347, 206914995, 220678387, 236061503, 250988840, 272777550, 305672212, 336312302, 352321536], "denominator": 1048576, "roots": [0, 69, 109, 189, 235, 335]}, "012031402135204130210": {"boundaries": [-1048576, 13057312, 40421354, 68258506, 85338769, 97299638, 118711507, 132965039, 138819282, 165313709, 188340071, 190681484, 213138190, 235682574, 244522320, 262250647, 284870440, 298599393, 317457237, 351501038, 383219609, 399507456], "denominator": 1048576, "roots": [0, 78, 128, 226, 286, 380]}, "012031402135204132010": {"boundaries": [-1048576, 6526414, 22185258, 32436059, 44778011, 58124511, 74367634, 88808398, 91595219, 112734535, 132066577, 132947357, 152133307, 171531963, 174908465, 191929928, 208394844, 223490139, 236589077, 246053346, 261257698, 268435456], "denominator": 1048576, "roots": [0, 32, 85, 164, 226, 255]}, "012031402153024130210": {"boundaries": [-1048576, 15817692, 48690457, 84252989, 103709409, 117628816, 141354825, 159416985, 167630813, 191037788, 214597332, 216601866, 237223861, 262207576, 273358953, 296237118, 319018390, 341689705, 359721954, 375037012, 399093874, 409993216], "denominator": 1048576, "roots": [0, 98, 159, 245, 342, 390]}, "012031402153024132010": {"boundaries": [-1048576, 12979024, 39982912, 68946927, 85036545, 96527052, 116264703, 130988596, 137535616, 157529647, 177280430, 179246661, 196548165, 217823198, 226819498, 246948180, 265697088, 282916712, 303406000, 314224302, 323137198, 328204288], "denominator": 1048576, "roots": [0, 80, 130, 203, 295, 312]}, "012031402153204130210": {"boundaries": [-1048576, 13360440, 41058920, 71214384, 88052879, 98376477, 119247997, 131468783, 137834009, 164613105, 186337410, 187619151, 210929634, 234249021, 239028069, 259026517, 279274940, 296500940, 312376355, 327723241, 349318341, 359661568], "denominator": 1048576, "roots": [0, 83, 126, 224, 295, 342]}, "012031402153204132010": {"boundaries": [-1048576, 11745663, 36631475, 60537396, 76594128, 88660073, 108974932, 123123387, 128339830, 154587131, 176805337, 177850138, 201280072, 224843907, 228848622, 249369636, 269218464, 287262096, 303330086, 314684375, 332510167, 340787200], "denominator": 1048576, "roots": [0, 68, 118, 215, 290, 324]}, "012031402312010543210": {"boundaries": [-1048576, 3808748, 11754889, 20004764, 24773543, 28225550, 34086951, 38499265, 40049339, 45490201, 50918878, 55300980, 62251763, 65278736, 65803024, 66235050, 81038398, 109369487, 136537177, 163378382, 190089072, 204472320], "denominator": 1048576, "roots": [0, 23, 38, 62, 63, 194]}, "012031402312015043210": {"boundaries": [-1048576, 4785701, 14872700, 24767063, 30988531, 35851776, 43598587, 49745390, 51566121, 58885861, 66229525, 72154923, 80878290, 84992337, 86652583, 87643477, 107191484, 144642828, 181006418, 216933327, 252684749, 271581184], "denominator": 1048576, "roots": [0, 28, 49, 80, 84, 258]}, "012031402312051043210": {"boundaries": [-1048576, 12168787, 37730673, 63310622, 78921710, 90910605, 110264104, 125538185, 130417128, 148682977, 166958373, 182002692, 202655192, 209190912, 213743612, 221607932, 261910646, 339310990, 420263480, 499955973, 579144677, 619708416], "denominator": 1048576, "roots": [0, 72, 124, 199, 215, 590]}, "012031402312501043210": {"boundaries": [-1048576, 3100316, 9837654, 15650233, 20113422, 24139462, 29809813, 34696669, 35872600, 41713245, 47564329, 52313862, 57077048, 60118357, 63181078, 63705366, 72432845, 91567545, 112560460, 133088636, 153433372, 164626432], "denominator": 1048576, "roots": [0, 17, 34, 60, 61, 156]}, "012031402315201043210": {"boundaries": [-1048576, 6798322, 21024162, 35721647, 44337218, 50801003, 61271232, 69487510, 73038752, 83846185, 94722474, 97022242, 105710928, 118818128, 125584343, 127157207, 129217641, 143279007, 167640212, 190339912, 212397545, 224395264], "denominator": 1048576, "roots": [0, 41, 69, 119, 122, 213]}, "012031402315201403210": {"boundaries": [-1048576, 11072514, 34326421, 57856914, 72113197, 83028669, 100447903, 114173967, 119883388, 138473043, 156839375, 160007672, 175009984, 196767936, 208535919, 212851040, 215603184, 236190715, 273772844, 309750582, 344520197, 362807296], "denominator": 1048576, "roots": [0, 66, 113, 196, 207, 345]}, "012031402315204103210": {"boundaries": [-1048576, 1311247, 4215812, 6574580, 8576777, 10497357, 13029610, 15303334, 15931284, 18850666, 21753743, 22154852, 24523940, 28019193, 29610670, 30160637, 30958670, 33592608, 38292552, 43250722, 47987961, 51380224], "denominator": 1048576, "roots": [0, 7, 15, 28, 30, 48]}, "012031402315204130210": {"boundaries": [-1048576, 6783746, 23287601, 33805359, 46688501, 61531263, 78219712, 94834230, 98193202, 117971530, 137576111, 138681922, 156684852, 177219466, 183387934, 195249805, 213044065, 222678003, 237264829, 263799679, 288154562, 300941312], "denominator": 1048576, "roots": [0, 33, 93, 172, 213, 286]}, "012031402315240103210": {"boundaries": [-1048576, 1404521, 4713371, 6978866, 9487274, 12204084, 15428750, 18479108, 19165403, 23031364, 26877871, 27380976, 30465223, 35229550, 37444945, 38015645, 38539933, 41697004, 47827308, 54052862, 59981182, 63963136], "denominator": 1048576, "roots": [0, 7, 18, 36, 37, 60]}, "012031402315240130210": {"boundaries": [-1048576, 6031599, 20923477, 30096229, 42155110, 55813344, 71533569, 86186887, 89154107, 109517776, 128412672, 129282667, 146374461, 168453045, 173859960, 183098528, 199485093, 207227396, 220652321, 245097131, 267190153, 278921216], "denominator": 1048576, "roots": [0, 29, 83, 166, 198, 265]}, "012031402351201043210": {"boundaries": [-1048576, 36292540761954, 111559495096712, 194326595605029, 238319332531446, 269979175168307, 322126008694275, 364182009391559, 385751019472188, 434091380444859, 487370563296979, 492709485501198, 534119180145239, 608166732434590, 641205130534443, 641605670837803, 642005771026659, 699491526974062, 807500585634528, 906215954998395, 1001391985685286, 1048576001048576], "denominator": 1048576, "roots": [0, 227088244, 367690057, 611309662, 612073632, 1000000000]}, "012031402351201403210": {"boundaries": [-1048576, 36301862896659, 111591828962133, 194354975520577, 238371357065457, 270053145396239, 322234668826386, 364301944814580, 385869485727485, 434311578459915, 487609216275811, 492947437664356, 534468558583628, 608365819401277, 641468538982932, 642195118768330, 642677795172021, 699956201864960, 807689285560793, 906337960368430, 1001433309998677, 1048576001048576], "denominator": 1048576, "roots": [0, 227098483, 367763660, 611289308, 613135465, 1000000000]}, "012031402351204103210": {"boundaries": [-1048576, 8451383, 26261069, 44024086, 54976880, 63739052, 77051392, 88212165, 92866293, 106818235, 120731932, 121823497, 134404038, 151866385, 157853669, 162338731, 170160069, 180107976, 197884928, 220284917, 241305277, 252706816], "denominator": 1048576, "roots": [0, 50, 88, 150, 166, 240]}, "012031402351204130210": {"boundaries": [-1048576, 9294650, 30889750, 46236636, 62112051, 79338051, 99586474, 119584922, 124363970, 147683357, 170993840, 172275581, 193999886, 220778982, 227144208, 239364994, 260236514, 270560112, 287398607, 317554071, 345252551, 359661568], "denominator": 1048576, "roots": [0, 47, 118, 216, 259, 342]}, "012031402351240103210": {"boundaries": [-1048576, 4923501, 16868551, 24527962, 33852978, 44513876, 56459825, 68343311, 71035090, 85245263, 99319591, 100613014, 113057622, 129174960, 137002822, 142669658, 146863962, 153787728, 168987748, 188346259, 206176383, 216006656], "denominator": 1048576, "roots": [0, 24, 67, 134, 142, 205]}, "012031402351240130210": {"boundaries": [-1048576, 4717576, 16139501, 23480549, 32503545, 42537721, 54212331, 65149674, 67547425, 82470135, 96274731, 97014759, 109866163, 125697505, 130584511, 137969453, 148477022, 153638192, 163245357, 180371983, 195908833, 204472320], "denominator": 1048576, "roots": [0, 23, 63, 126, 147, 194]}, "012031402513024130210": {"boundaries": [-1048576, 15517683, 47789280, 82603245, 101707363, 115589665, 138682025, 156781291, 165340950, 188060096, 210810555, 212276504, 234948871, 259168444, 266314533, 287994128, 309620539, 329713812, 346602987, 361366743, 383862508, 394264576], "denominator": 1048576, "roots": [0, 96, 157, 245, 329, 375]}, "012031402513024132010": {"boundaries": [-1048576, 11643032, 35855328, 61961031, 76339989, 86650498, 104087061, 117369512, 123704726, 141268374, 158488431, 159904495, 177314687, 196050871, 200840463, 218333350, 234353849, 247791829, 267876202, 276578619, 278151483, 279969792], "denominator": 1048576, "roots": [0, 72, 117, 185, 263, 266]}, "012031402513204130210": {"boundaries": [-1048576, 11738173, 36093056, 62627906, 77214732, 86848670, 104642930, 116504801, 122673269, 143207883, 161210813, 162316624, 181921205, 201699533, 205058505, 221673023, 238361472, 253204234, 266087376, 276605134, 293108989, 300941312], "denominator": 1048576, "roots": [0, 73, 114, 193, 253, 286]}, "012031402513204132010": {"boundaries": [-1048576, 4169696, 12813107, 22274899, 27467453, 30783569, 37140614, 41164530, 43313842, 50916018, 57360811, 57815405, 65000905, 72148487, 73130253, 79403181, 85305631, 90193266, 96095218, 99274048, 102419776, 104857600], "denominator": 1048576, "roots": [0, 26, 40, 69, 93, 99]}, "012031402513204312010": {"boundaries": [-1048576, 43421543163175, 133101661505800, 233471612609504, 287629371378343, 318370707435951, 384986575439597, 420953872932837, 442708261916161, 530276808183297, 598952458384433, 604034716693588, 680263067942977, 762749355900957, 771320823406618, 832900815803727, 894480808270063, 940537903870395, 1017469510422016, 1048436819188708, 1048529617116132, 1048576001048576], "denominator": 1048576, "roots": [0, 274260510, 401497131, 735544625, 999823002, 1000000000]}, "012031402513240130210": {"boundaries": [-1048576, 1920779, 5898048, 10268724, 12683142, 14127683, 17095326, 18796513, 19769244, 23614023, 26718151, 26914562, 30215758, 33941980, 34506100, 37016620, 39690944, 41995924, 44101232, 45682868, 48243267, 50331648], "denominator": 1048576, "roots": [0, 12, 18, 33, 42, 47]}, "012031402513240132010": {"boundaries": [-1048576, 3765379, 11606481, 19899725, 24737267, 27863880, 33849194, 37538324, 39403849, 47093406, 53441415, 53855066, 60652582, 68138899, 69066901, 74530191, 79962740, 84245668, 89823168, 92677391, 95298831, 97517568], "denominator": 1048576, "roots": [0, 23, 36, 66, 87, 92]}, "012031402513240312010": {"boundaries": [-1048576, 8393327, 25806503, 44676152, 55329386, 61840714, 74975586, 82620035, 86833998, 103873358, 117757197, 118787851, 133676419, 149902594, 152260988, 164365207, 175871920, 184869132, 199052531, 205007242, 206055818, 207618048], "denominator": 1048576, "roots": [0, 52, 79, 146, 195, 197]}, "012031402531024130210": {"boundaries": [-1048576, 15749157, 48643673, 83226163, 102892603, 117886390, 141618960, 161228180, 170153046, 192697430, 216812200, 218867647, 243752215, 268641985, 273088812, 295236665, 317115114, 336703772, 353539763, 367593004, 389443448, 399507456], "denominator": 1048576, "roots": [0, 96, 162, 256, 336, 380]}, "012031402531024132010": {"boundaries": [-1048576, 12693505, 39149415, 67350373, 83068495, 94859970, 113743873, 129215374, 136577226, 153966111, 173076591, 175295862, 195244635, 215217378, 217773054, 236240520, 253140483, 266505945, 287420483, 296229996, 297278572, 298844160], "denominator": 1048576, "roots": [0, 78, 130, 205, 282, 284]}, "012031402531204103210": {"boundaries": [-1048576, 9361246, 28820456, 49867913, 61409137, 69662791, 83494767, 94115481, 99532003, 113687779, 127304164, 128502406, 142307437, 158934987, 163309926, 170727536, 183578377, 190346922, 201827698, 222228200, 240631839, 250609664], "denominator": 1048576, "roots": [0, 58, 94, 155, 181, 238]}, "012031402531204130210": {"boundaries": [-1048576, 15239270, 46957841, 81001642, 99859486, 113588439, 136208232, 153936559, 162776305, 185320689, 207777395, 210118808, 233145170, 259639597, 265493840, 279747372, 301159241, 313120110, 330200373, 358037525, 385401567, 399507456], "denominator": 1048576, "roots": [0, 94, 154, 252, 302, 380]}, "012031402531204132010": {"boundaries": [-1048576, 9937686, 30990087, 51461104, 64571678, 75432279, 91477236, 105258171, 110703136, 126956064, 143842030, 145640590, 163238686, 181887358, 184148804, 198132782, 212942045, 225578083, 237383791, 245486117, 258069029, 264241152], "denominator": 1048576, "roots": [0, 58, 105, 175, 227, 251]}, "012031402531240103210": {"boundaries": [-1048576, 7229250, 22330557, 38169979, 47298579, 54026488, 64957367, 73433810, 77791364, 88888793, 99834743, 102301724, 113829392, 125572077, 133834711, 141567276, 143664428, 145768906, 154287370, 167546524, 178951004, 185597952], "denominator": 1048576, "roots": [0, 44, 73, 134, 138, 176]}, "012031402531240130210": {"boundaries": [-1048576, 495428, 1531709, 2609144, 3239363, 3705295, 4463481, 5046126, 5338879, 6125311, 6895431, 7057264, 7871912, 8693265, 9109649, 9704498, 10055462, 10312436, 10818439, 11525084, 12240981, 13631488], "denominator": 1048576, "roots": [0, 3, 5, 9, 10, 12]}, "012031402531240132010": {"boundaries": [-1048576, 10577690, 33248071, 54127661, 68693487, 81342605, 99333206, 114995640, 120685341, 139821853, 159157275, 161436847, 181589321, 202988284, 206392903, 222102299, 237521169, 250857973, 264274943, 273009304, 286116504, 292552704], "denominator": 1048576, "roots": [0, 60, 114, 198, 253, 278]}, "012031402531240310210": {"boundaries": [-1048576, 3939817, 13035653, 19581596, 26398743, 33354571, 42043170, 49767407, 51876100, 62798766, 72748496, 74239658, 84593618, 94589363, 100004197, 108121282, 111958240, 116558878, 121827004, 126749522, 133373077, 137363456], "denominator": 1048576, "roots": [0, 20, 48, 100, 115, 130]}, "012031402531240312010": {"boundaries": [-1048576, 3391160, 10937497, 16983520, 22256938, 27337740, 33986477, 39915723, 41693839, 49470778, 56938494, 57920465, 65722969, 73496677, 75777162, 81935745, 86789815, 91238292, 97394270, 100161542, 101210118, 102760448], "denominator": 1048576, "roots": [0, 18, 39, 74, 95, 97]}, "012031402531243010210": {"boundaries": [-1048576, 7128228, 22457898, 36301189, 46477252, 54931073, 67545742, 77442000, 81337143, 96541495, 110303186, 113140801, 127741472, 141309408, 153226392, 165132393, 166198077, 167246653, 174266769, 185732738, 195491057, 201326592], "denominator": 1048576, "roots": [0, 40, 75, 158, 160, 191]}, "012031402531420310210": {"boundaries": [-1048576, 98124210, 306262131, 508030657, 637772224, 747143924, 902913468, 1042054280, 1103605578, 1245775008, 1405695413, 1457196265, 1629575851, 1778722071, 1901524725, 2029026783, 2071677989, 2156056134, 2210840659, 2258193736, 2332200180, 2364538880], "denominator": 1048576, "roots": [0, 572, 1046, 1927, 2104, 2254]}, "012031402531420312010": {"boundaries": [-1048576, 42548561, 131144072, 226483255, 278958055, 318231714, 379899736, 431327901, 459642477, 510585794, 570735818, 592974468, 658098972, 714941940, 760743399, 808454307, 828132365, 861675571, 891804873, 906312228, 911030820, 914358272], "denominator": 1048576, "roots": [0, 263, 436, 767, 862, 871]}, "012031402531423010210": {"boundaries": [-1048576, 6248563, 19951572, 31528801, 40741948, 49511656, 60812583, 71441532, 75258986, 86618559, 98817290, 102590966, 115308655, 126602841, 136254521, 149148686, 153827072, 155399936, 157065566, 159383975, 162226249, 164626432], "denominator": 1048576, "roots": [0, 34, 71, 146, 149, 156]}, "012031402531423012010": {"boundaries": [-1048576, 33053490, 110481071, 164459389, 222260936, 285581722, 357988267, 430458073, 451109247, 528966015, 610320296, 632824523, 716906057, 791723669, 855168254, 934269326, 964916497, 986815653, 1002842003, 1012832712, 1022269896, 1027604480], "denominator": 1048576, "roots": [0, 166, 425, 910, 961, 979]}, "012031420103210543210": {"boundaries": [-1048576, 2533738, 7852770, 13183351, 16303012, 18972834, 22989935, 25508743, 28257301, 30942813, 31991389, 33164087, 36896525, 42589792, 47770251, 51380224, 66187406, 93266354, 119793601, 146161483, 172460206, 186646528], "denominator": 1048576, "roots": [0, 15, 29, 31, 48, 177]}, "012031420103215043210": {"boundaries": [-1048576, 2559844, 7958858, 13263333, 16457595, 19302681, 23383080, 26051504, 29106470, 31989712, 33038288, 34063378, 37734785, 43546718, 47739630, 50331648, 62299509, 84654568, 107385846, 129919937, 152368189, 164626432], "denominator": 1048576, "roots": [0, 15, 30, 32, 49, 156]}, "012031420103251043210": {"boundaries": [-1048576, 2914867, 9077501, 15075530, 18749587, 22050101, 26854429, 29969610, 33154382, 36456973, 38029837, 39683219, 44646042, 50051591, 53624699, 59391867, 68196484, 83688285, 103856824, 123664257, 143302561, 154140672], "denominator": 1048576, "roots": [0, 17, 34, 37, 60, 146]}, "012031420103521043210": {"boundaries": [-1048576, 4321178, 13493996, 22280017, 27795078, 32880071, 40116814, 44916283, 49730349, 54822371, 57443811, 60062907, 66878651, 73383883, 80209045, 91759817, 99185905, 113564079, 138467954, 162612268, 186371703, 199229440], "denominator": 1048576, "roots": [0, 25, 51, 56, 93, 189]}, "012031420103521403210": {"boundaries": [-1048576, 39648074, 123395065, 205906094, 255694345, 300778656, 365385275, 408118669, 454819304, 500686167, 522181975, 546579079, 585289009, 647682171, 742750071, 812070743, 870706609, 960120687, 1085203889, 1246225079, 1400587381, 1477443584], "denominator": 1048576, "roots": [0, 233, 467, 508, 875, 1408]}, "012031420103524103210": {"boundaries": [-1048576, 8651005, 27066298, 44629692, 55716175, 66350678, 80524976, 90480147, 102378602, 113281070, 117475374, 121907085, 127586871, 141690982, 163463528, 176440928, 191980212, 207466275, 225038571, 255149621, 283190381, 297795584], "denominator": 1048576, "roots": [0, 50, 106, 114, 196, 283]}, "012031420103524130210": {"boundaries": [-1048576, 7195956, 22604831, 36904683, 46311627, 55498451, 67783574, 76403742, 85440143, 94692647, 99411239, 104111454, 108742665, 121703191, 140089395, 152588981, 167105732, 180664789, 193295554, 213307077, 234445315, 245366784], "denominator": 1048576, "roots": [0, 41, 88, 97, 176, 233]}, "012031420103524132010": {"boundaries": [-1048576, 7258026, 22540285, 37826642, 46877579, 54820043, 66970766, 74527308, 82083582, 89966841, 93636857, 100342810, 106809029, 120548648, 138241157, 152812622, 166507170, 182571318, 196622555, 205881640, 217415976, 223346688], "denominator": 1048576, "roots": [0, 43, 84, 91, 190, 212]}, "012031420105324130210": {"boundaries": [-1048576, 4471420, 13858959, 23543315, 28997373, 34035919, 40567083, 45319202, 53306569, 58982854, 59507142, 60030976, 60512079, 67247070, 75801910, 81724492, 88036697, 95039923, 100178068, 105010905, 112311877, 116391936], "denominator": 1048576, "roots": [0, 27, 56, 57, 95, 110]}, "012031420105324132010": {"boundaries": [-1048576, 9997160, 30914263, 52898671, 64973053, 75824042, 90320398, 100605689, 117605272, 129763778, 131336642, 132819626, 134310032, 149911006, 168391148, 182583169, 196288170, 210377927, 227558314, 236054511, 240248815, 243269632], "denominator": 1048576, "roots": [0, 61, 123, 126, 223, 231]}, "012031420130210543210": {"boundaries": [-1048576, 1412428, 4430584, 7212460, 9068595, 10775095, 13169672, 14892157, 16011898, 17869169, 19422228, 20427426, 22280226, 25085702, 27971300, 29709653, 37819900, 53063121, 67955254, 82745360, 97491715, 105906176], "denominator": 1048576, "roots": [0, 8, 16, 20, 28, 100]}, "012031420130215043210": {"boundaries": [-1048576, 3987643, 12449165, 20520146, 25633507, 30231556, 36740041, 41347487, 44857078, 49900491, 53777669, 56305978, 61348713, 69085825, 75195501, 78992725, 97531906, 131984355, 167074308, 201839629, 236465642, 254803968], "denominator": 1048576, "roots": [0, 23, 45, 55, 77, 242]}, "012031420130251043210": {"boundaries": [-1048576, 2228706, 6937789, 11524827, 14383067, 16800176, 20476885, 23142820, 24481700, 27383223, 30402282, 32379187, 35466711, 38000769, 40560429, 44842114, 50971476, 62143046, 76712261, 90993079, 105144163, 113246208], "denominator": 1048576, "roots": [0, 13, 24, 32, 45, 107]}, "012031420130521043210": {"boundaries": [-1048576, 17177547, 53556421, 88807674, 110783052, 130295919, 158346670, 178562765, 192821058, 215031406, 235100351, 247609936, 266513066, 284905263, 311220484, 351548543, 378463690, 432685356, 524554572, 613473890, 700983416, 745537536], "denominator": 1048576, "roots": [0, 100, 192, 242, 354, 710]}, "012031420130521403210": {"boundaries": [-1048576, 6150536, 19313354, 31512898, 39625082, 47278938, 57664474, 65474024, 71037933, 79639997, 87117427, 91887798, 96731136, 103825762, 116710567, 129859914, 137684485, 152913358, 179582780, 207650052, 234982294, 249561088], "denominator": 1048576, "roots": [0, 35, 71, 90, 134, 237]}, "012031420130524103210": {"boundaries": [-1048576, 4113994, 13235316, 20655658, 26655703, 33008850, 41013414, 47320767, 50933524, 57620106, 64341415, 68063004, 70341973, 77536959, 90149994, 97780740, 106576132, 115782924, 126477240, 144224897, 160793557, 169869312], "denominator": 1048576, "roots": [0, 22, 51, 66, 109, 161]}, "012031420130524130210": {"boundaries": [-1048576, 8336627, 26996391, 41728435, 54203577, 67690323, 84511214, 97859336, 104953780, 118970035, 133771860, 141679521, 145664682, 161818214, 187699644, 204729179, 225535230, 243208100, 261488007, 294168385, 325757370, 341835776], "denominator": 1048576, "roots": [0, 44, 105, 137, 234, 325]}, "012031420130524132010": {"boundaries": [-1048576, 4285444, 13503617, 21801084, 27699149, 32967402, 41105319, 47146882, 48534263, 54744307, 64132709, 68632946, 69817685, 78688803, 90649325, 100408510, 109731166, 120771539, 129285395, 135612407, 145049591, 149946368], "denominator": 1048576, "roots": [0, 24, 47, 66, 124, 142]}, "012031420132010543210": {"boundaries": [-1048576, 1427052, 4840504, 7083467, 9662700, 12583532, 16010424, 19174923, 19716819, 23091757, 26405470, 29340890, 32318633, 34352293, 37498021, 39234218, 50087112, 70490368, 90346564, 110038007, 129660565, 140509184], "denominator": 1048576, "roots": [0, 7, 19, 31, 37, 133]}, "012031420132015043210": {"boundaries": [-1048576, 2049569, 6994608, 10187919, 13936640, 18292176, 23252630, 27855439, 28881288, 33829562, 38458597, 42710494, 46994356, 49964605, 53722002, 55661909, 69358051, 95094712, 120901981, 146436426, 171857345, 185597952], "denominator": 1048576, "roots": [0, 10, 28, 45, 54, 176]}, "012031420132051043210": {"boundaries": [-1048576, 2267769, 7780741, 11280139, 15540683, 20453131, 26120885, 31483826, 32295485, 38036476, 43778703, 48797056, 54064877, 56972629, 60027523, 62823726, 76483893, 101338327, 127841472, 153980644, 179968454, 193986560], "denominator": 1048576, "roots": [0, 11, 31, 52, 62, 184]}, "012031420132501043210": {"boundaries": [-1048576, 1954364, 6425286, 9713802, 12915151, 16277677, 20456773, 24334847, 25066392, 29336835, 33583397, 37275866, 41243150, 41768277, 44055209, 47725225, 54383683, 67630675, 83674761, 99372637, 114928099, 123731968], "denominator": 1048576, "roots": [0, 10, 24, 40, 47, 117]}, "012031420135021043210": {"boundaries": [-1048576, 6430309, 19969420, 33462054, 41663866, 48377904, 58614056, 66602068, 70276577, 79420394, 88455938, 95018776, 101711872, 104894044, 113941518, 126487985, 134746509, 153253114, 184215559, 214043107, 243369288, 258998272], "denominator": 1048576, "roots": [0, 38, 68, 98, 126, 246]}, "012031420135021403210": {"boundaries": [-1048576, 6170224, 19389752, 31569608, 39846808, 47426577, 57978226, 66444839, 70572333, 80029869, 89431902, 94598833, 99876864, 106518174, 119779676, 130110917, 137820934, 151815606, 172793633, 197838614, 221949354, 234881024], "denominator": 1048576, "roots": [0, 35, 69, 97, 137, 223]}, "012031420135024103210": {"boundaries": [-1048576, 8454239, 27260472, 42399192, 54974600, 68129484, 84517309, 98517263, 104749461, 120086021, 135246007, 141950301, 149858986, 163153767, 183891266, 198608047, 215619284, 232641732, 253339801, 287373741, 319104472, 335544320], "denominator": 1048576, "roots": [0, 45, 103, 147, 219, 319]}, "012031420135024130210": {"boundaries": [-1048576, 10126463, 32345372, 51054749, 65572490, 80175539, 99208082, 114810253, 121955620, 138860570, 156777528, 164979741, 171704320, 188659912, 213631070, 232186972, 254536222, 273288535, 292641141, 325799148, 358740854, 375390208], "denominator": 1048576, "roots": [0, 55, 120, 167, 264, 357]}, "012031420135024132010": {"boundaries": [-1048576, 4357873, 14101220, 21801970, 28409446, 35297720, 44264596, 51613961, 54083526, 61771328, 71256409, 75545369, 77594624, 86977831, 98884580, 109327442, 119294997, 130592159, 140175135, 146756071, 155668967, 160432128], "denominator": 1048576, "roots": [0, 23, 53, 75, 135, 152]}, "012031420135201043210": {"boundaries": [-1048576, 2818318, 9480683, 14002396, 18973230, 24546278, 31072080, 37308466, 38548121, 45392997, 52204920, 56357138, 62409349, 64768645, 69311344, 76651376, 81980007, 94730022, 115107523, 134713190, 153990498, 164626432], "denominator": 1048576, "roots": [0, 14, 37, 62, 76, 156]}, "012031420135201403210": {"boundaries": [-1048576, 4194544, 13608548, 20948340, 27487981, 34137749, 42564650, 50427324, 52261178, 61115110, 70002100, 73374414, 81441193, 86684073, 92834088, 101483686, 105642877, 117241412, 138227179, 159230718, 179663703, 190840832], "denominator": 1048576, "roots": [0, 22, 50, 83, 102, 181]}, "012031420135204103210": {"boundaries": [-1048576, 3389692, 11331679, 16854882, 22713142, 29227940, 36821521, 44257996, 45932840, 54288289, 62567259, 64203023, 72055881, 78522099, 83638534, 89707038, 95197464, 103225615, 114833125, 130264668, 144871558, 153092096], "denominator": 1048576, "roots": [0, 17, 44, 75, 95, 145]}, "012031420135204130210": {"boundaries": [-1048576, 9015431, 30865875, 44919116, 61755107, 81343765, 103222214, 125370067, 129816894, 154706664, 179591232, 181646679, 205761449, 228305833, 237230699, 256839919, 280572489, 295566276, 315232716, 349815206, 382709722, 399507456], "denominator": 1048576, "roots": [0, 44, 124, 218, 284, 380]}, "012031420150324130210": {"boundaries": [-1048576, 12303644, 37962451, 65504694, 80185999, 93179508, 110529354, 122893174, 144370704, 159385723, 160958587, 162004992, 162974213, 180338447, 202419620, 217579405, 233960029, 251767658, 265066798, 278022334, 297119631, 306184192], "denominator": 1048576, "roots": [0, 76, 151, 155, 251, 291]}, "012031420150324132010": {"boundaries": [-1048576, 10331870, 31958308, 54656581, 67143290, 78447050, 93350521, 104078843, 121646802, 134485181, 136582333, 137887744, 138926740, 154594311, 173220425, 187546486, 201410960, 215375973, 234275188, 242753140, 243801716, 245366784], "denominator": 1048576, "roots": [0, 63, 127, 132, 231, 233]}, "012031420153024130210": {"boundaries": [-1048576, 11000400, 34032307, 58159202, 71480645, 83502823, 99377385, 110942598, 127920703, 141847236, 146041540, 147563096, 150184536, 165971127, 184522096, 198804937, 213917042, 230795361, 243015846, 253883614, 270914616, 278921216], "denominator": 1048576, "roots": [0, 67, 132, 145, 231, 265]}, "012031420153024132010": {"boundaries": [-1048576, 15716593, 48588506, 83203560, 102200567, 119097686, 141859214, 158239125, 181126246, 200609109, 207861760, 210964963, 214722360, 237991720, 264374094, 286520961, 307857962, 329383171, 357161267, 370228307, 374422611, 377487360], "denominator": 1048576, "roots": [0, 96, 186, 207, 351, 359]}, "012031420310210543210": {"boundaries": [-1048576, 3716824, 12280542, 18525189, 24312064, 31378331, 38504943, 44740768, 51575115, 57882452, 60388570, 64372102, 68334397, 72599147, 78189358, 82051072, 103565482, 143005781, 181237532, 219139400, 256910807, 276824064], "denominator": 1048576, "roots": [0, 19, 54, 64, 77, 263]}, "012031420310215043210": {"boundaries": [-1048576, 2441459, 7652015, 12550588, 15685712, 18773117, 22516068, 25432674, 29072682, 32167090, 33428399, 35340028, 37421259, 39732262, 41894746, 43253760, 52398791, 69295556, 86225738, 102957271, 119611529, 128974848], "denominator": 1048576, "roots": [0, 14, 30, 35, 42, 122]}, "012031420310251043210": {"boundaries": [-1048576, 3572215, 11543747, 17933003, 23088175, 29021275, 35289246, 40670049, 46965486, 52508017, 54763346, 58354145, 61957817, 64754019, 67546143, 71041396, 83715298, 106685249, 131693718, 156294675, 180740060, 193986560], "denominator": 1048576, "roots": [0, 19, 49, 58, 70, 184]}, "012031420310521043210": {"boundaries": [-1048576, 5944856, 19442269, 29750341, 38671982, 49449920, 60357428, 69945887, 81708093, 91795219, 95113793, 100311853, 105731413, 109354443, 116559903, 127092649, 140387528, 166682438, 202018522, 236382404, 270373992, 288358400], "denominator": 1048576, "roots": [0, 31, 86, 99, 126, 274]}, "012031420310521403210": {"boundaries": [-1048576, 8613506, 28571923, 43027088, 56539716, 73631940, 90332348, 105195062, 124753913, 141217523, 144342749, 148877290, 153441621, 163803480, 183155286, 201439937, 211623021, 234256071, 275615119, 317011506, 357441386, 378535936], "denominator": 1048576, "roots": [0, 44, 133, 145, 204, 360]}, "012031420310524103210": {"boundaries": [-1048576, 6429962, 21780325, 32127578, 42865959, 57173808, 70545579, 82709812, 99872401, 113744127, 114791486, 116390718, 117964800, 129447293, 149231322, 159099151, 170248114, 184701400, 202699630, 229142417, 254135803, 267386880], "denominator": 1048576, "roots": [0, 32, 108, 112, 172, 254]}, "012031420310524130210": {"boundaries": [-1048576, 11160508, 37057978, 55781885, 73323157, 95712410, 117466918, 136841346, 164971360, 187645663, 188955988, 190578292, 192238933, 212473518, 243574497, 260805303, 284531642, 302640779, 322971294, 361445347, 397087045, 415236096], "denominator": 1048576, "roots": [0, 57, 178, 183, 289, 395]}, "012031420312010543210": {"boundaries": [-1048576, 11093266, 36524241, 55315390, 72489449, 93037679, 114094228, 132890795, 150493852, 169027447, 180225772, 195638802, 210130588, 218543643, 226932251, 235580074, 297048561, 407154149, 513453138, 618716639, 723578923, 776994816], "denominator": 1048576, "roots": [0, 57, 155, 204, 220, 740]}, "012031420312015043210": {"boundaries": [-1048576, 2766148, 9201386, 13775270, 18229898, 23635039, 29168882, 34180585, 38204108, 43279178, 46609244, 50834234, 54844200, 57357685, 59804362, 61166933, 74977165, 101024185, 126666726, 151997378, 177206792, 190840832], "denominator": 1048576, "roots": [0, 14, 39, 53, 59, 181]}, "012031420312051043210": {"boundaries": [-1048576, 29631863, 94691307, 149469812, 191101048, 235278182, 286161186, 329763856, 365652444, 411235870, 443268475, 482058865, 520280852, 533987328, 550595713, 573402241, 676044235, 869314357, 1073615363, 1274581078, 1474269116, 1574961152], "denominator": 1048576, "roots": [0, 161, 369, 503, 559, 1501]}, "012031420312501043210": {"boundaries": [-1048576, 1590197, 5312231, 7916338, 10544443, 13693537, 16986956, 20054838, 21945615, 25091570, 27612383, 30268783, 32990850, 34078720, 35162242, 36210818, 42260953, 54335146, 67186189, 79798513, 92319669, 99614720], "denominator": 1048576, "roots": [0, 8, 22, 33, 35, 94]}, "012031420315021043210": {"boundaries": [-1048576, 965233, 3171936, 4828143, 6301890, 8109583, 9904238, 11531121, 13396048, 15088407, 15839704, 16567317, 17388885, 18187261, 19487064, 21222747, 22486921, 25476015, 30366014, 35048424, 39653071, 42991616], "denominator": 1048576, "roots": [0, 5, 14, 17, 21, 40]}, "012031420315021403210": {"boundaries": [-1048576, 35453884, 117172391, 177138923, 232591830, 300863529, 369017051, 431606367, 493668310, 560669382, 596246282, 615788953, 654136661, 696076004, 750410561, 815971455, 850241570, 937937763, 1096557842, 1254906280, 1409286136, 1486880768], "denominator": 1048576, "roots": [0, 182, 510, 651, 820, 1417]}, "012031420315024103210": {"boundaries": [-1048576, 4873343, 16617310, 24326878, 32884676, 43731922, 54507406, 64933760, 71605247, 83060534, 91463713, 93163073, 102061397, 111147552, 119042378, 126980668, 134290193, 145674501, 161766747, 182911604, 202995230, 213909504], "denominator": 1048576, "roots": [0, 24, 72, 105, 134, 203]}, "012031420315024130210": {"boundaries": [-1048576, 8618081, 29699037, 43101051, 58651161, 78890607, 98551805, 117554280, 130468034, 151889463, 166141383, 167693541, 182277461, 201418444, 215555536, 231829124, 253042479, 267610031, 285440586, 318415148, 349120226, 364904448], "denominator": 1048576, "roots": [0, 42, 132, 187, 256, 347]}, "012031420315201043210": {"boundaries": [-1048576, 3919241, 12628339, 19719145, 25374407, 31704887, 38556663, 44725228, 50247781, 56593041, 61171867, 64172896, 68414393, 72783460, 76168971, 79314699, 84864803, 98842059, 117991753, 136399420, 154544026, 164626432], "denominator": 1048576, "roots": [0, 21, 51, 71, 77, 156]}, "012031420315201403210": {"boundaries": [-1048576, 4655039, 15307160, 23235033, 30603961, 39011171, 48197846, 56955933, 61729776, 71151304, 79430305, 81591939, 89211650, 97687639, 103715513, 109363170, 112602408, 123950717, 143848199, 163887842, 183311961, 193986560], "denominator": 1048576, "roots": [0, 24, 61, 95, 109, 184]}, "012031420315204103210": {"boundaries": [-1048576, 5368977, 17938816, 26725614, 35866604, 46303316, 57897954, 69408291, 73327273, 85827476, 98174250, 100077633, 110841590, 123774028, 131146202, 136648216, 142341182, 154605695, 174223174, 197076301, 218877574, 230686720], "denominator": 1048576, "roots": [0, 27, 71, 121, 140, 219]}, "012031420315204130210": {"boundaries": [-1048576, 9353491, 31849256, 46613012, 63502187, 83595460, 105221871, 126901466, 134047555, 158267128, 180939495, 182405444, 205155903, 227875049, 236434708, 254533974, 277626334, 291508636, 310612754, 345426719, 377698316, 394264576], "denominator": 1048576, "roots": [0, 46, 130, 218, 279, 375]}, "012031420315240103210": {"boundaries": [-1048576, 13772860, 47339692, 68694127, 94536464, 125215854, 158197503, 192275195, 201071961, 236983714, 275461476, 281310487, 310981096, 360235420, 382788873, 385102335, 387723775, 424240973, 493523526, 559561287, 622923598, 655360000], "denominator": 1048576, "roots": [0, 67, 193, 366, 371, 624]}, "012031420351021043210": {"boundaries": [-1048576, 4598571, 14519505, 23552421, 29606577, 36074654, 43180179, 49254014, 57630681, 63848407, 66207703, 68174073, 72106233, 76013008, 79778868, 85554787, 88592730, 97636049, 113991207, 129420345, 144534409, 153092096], "denominator": 1048576, "roots": [0, 26, 60, 72, 84, 145]}, "012031420351021403210": {"boundaries": [-1048576, 6455314, 21434166, 32280355, 42416452, 55424266, 67621019, 79129241, 93722052, 105370929, 108691420, 112058720, 119223989, 126952533, 135597605, 144173647, 149684351, 163639690, 186634998, 211032676, 234699000, 247463936], "denominator": 1048576, "roots": [0, 33, 99, 119, 146, 235]}, "012031420351024103210": {"boundaries": [-1048576, 5011643, 16940572, 25036128, 33432600, 44391630, 54677436, 64580082, 74339052, 84740527, 89721263, 91683854, 99286030, 107348853, 114486383, 121181707, 127675666, 137941559, 152467061, 171362731, 189343086, 199229440], "denominator": 1048576, "roots": [0, 25, 77, 101, 127, 189]}, "012031420351024130210": {"boundaries": [-1048576, 6958023, 23989025, 34856793, 47077278, 63955597, 79067702, 93350543, 111901512, 127688103, 130309543, 131831099, 136025403, 149951936, 166930041, 178495254, 194369816, 206391994, 219713437, 243840332, 266872239, 278921216], "denominator": 1048576, "roots": [0, 34, 120, 133, 198, 265]}, "012031420351201043210": {"boundaries": [-1048576, 6307807, 20631981, 31625677, 41080386, 52676439, 63940414, 74523387, 87190737, 97563631, 101757935, 105701421, 113456388, 122049750, 127045187, 131239491, 135350742, 150847396, 176235095, 200019236, 223305882, 235929600], "denominator": 1048576, "roots": [0, 33, 91, 119, 127, 224]}, "012031420351201403210": {"boundaries": [-1048576, 5970817, 20071271, 29829094, 39643061, 52382087, 64254516, 75801054, 87724413, 99256425, 104674067, 108187124, 117613212, 127041362, 133367633, 139349061, 142820595, 156274657, 179765718, 203104091, 225750373, 238026752], "denominator": 1048576, "roots": [0, 30, 91, 123, 138, 226]}, "012031420351204103210": {"boundaries": [-1048576, 1396690, 4695382, 6968708, 9313528, 12224087, 15110616, 17967182, 19922901, 22875588, 25060122, 25668964, 28231005, 31485262, 33063473, 33908531, 34923777, 37803330, 42690544, 47990549, 53064807, 56623104], "denominator": 1048576, "roots": [0, 7, 20, 31, 34, 53]}, "012031420351204130210": {"boundaries": [-1048576, 9850765, 33907627, 49222685, 67254934, 89926249, 112707521, 135585686, 146737063, 171720778, 192342773, 194347307, 217906851, 241313826, 249527654, 267589814, 291315823, 305235230, 324691650, 360254182, 393126947, 409993216], "denominator": 1048576, "roots": [0, 48, 145, 231, 292, 390]}, "012031420351240103210": {"boundaries": [-1048576, 2403634, 8089384, 11977206, 16119874, 21041427, 26215600, 31456539, 33755451, 39244112, 44312230, 45181517, 50056302, 56981057, 60145354, 61354063, 62402639, 66795116, 75432216, 84568589, 93232992, 98566144], "denominator": 1048576, "roots": [0, 12, 33, 58, 60, 93]}, "012031420351240130210": {"boundaries": [-1048576, 8919462, 30267964, 44417173, 60550852, 79227068, 99757140, 120986613, 126413208, 149370118, 172264027, 174158919, 196491847, 223318947, 229996621, 241969624, 262211085, 271899701, 288657362, 318889491, 346377793, 360710144], "denominator": 1048576, "roots": [0, 44, 121, 220, 260, 343]}, "012031420510324130210": {"boundaries": [-1048576, 11098152, 34531387, 58036243, 71786937, 85063021, 101424373, 113859716, 135287618, 150208512, 150733081, 151519513, 152242758, 168795505, 189499881, 203890839, 219266520, 236557312, 248875391, 259355312, 276293936, 284164096], "denominator": 1048576, "roots": [0, 66, 143, 145, 237, 270]}, "012031420510324132010": {"boundaries": [-1048576, 11125843, 34777876, 57730753, 71798339, 85863731, 102724822, 115806373, 137771712, 153354240, 153878859, 154665291, 155610104, 173415884, 194436078, 210247507, 225901310, 241644142, 260648106, 270181943, 275424823, 278921216], "denominator": 1048576, "roots": [0, 65, 146, 148, 255, 265]}, "012031420513024130210": {"boundaries": [-1048576, 14735645, 45440723, 78415285, 96245840, 110813392, 132026747, 148300335, 162437427, 181578410, 196162330, 197714488, 211966408, 233387837, 246301591, 265304066, 284965264, 305204710, 320754820, 334156834, 355237790, 364904448], "denominator": 1048576, "roots": [0, 91, 160, 215, 305, 347]}, "012031420513024132010": {"boundaries": [-1048576, 10162779, 31439232, 53782309, 66067451, 77250339, 91750580, 102498306, 118923893, 131421525, 134580261, 135995825, 139128544, 153711663, 168739148, 182029401, 195114080, 207981743, 224958348, 232817434, 234914586, 236978176], "denominator": 1048576, "roots": [0, 62, 123, 135, 221, 225]}, "012031420531021403210": {"boundaries": [-1048576, 11163861, 34462227, 59474237, 72777532, 84892729, 100017382, 111830988, 130883554, 142955861, 144663442, 149278632, 160678251, 168841201, 176934277, 184606804, 190145216, 204960390, 227792585, 253008412, 277362136, 290455552], "denominator": 1048576, "roots": [0, 69, 135, 160, 186, 276]}, "012031420531024103210": {"boundaries": [-1048576, 16180617, 50163431, 85363038, 105062682, 123706852, 146281313, 164555484, 191583300, 208841386, 213444806, 221446327, 238863003, 253650145, 263201695, 276269430, 293980856, 307667145, 326699247, 358206932, 387409326, 402653184], "denominator": 1048576, "roots": [0, 98, 197, 239, 291, 383]}, "012031420531024130210": {"boundaries": [-1048576, 15600777, 48542483, 81700490, 101053096, 119805409, 142154659, 160710561, 185681719, 202637312, 209361890, 217564103, 235481061, 252386011, 259531378, 275133549, 294166092, 308769141, 323286882, 341996259, 364215168, 375390208], "denominator": 1048576, "roots": [0, 93, 190, 237, 302, 357]}, "012031420531024132010": {"boundaries": [-1048576, 8952296, 28044185, 46354865, 57782494, 69431870, 82835719, 94023788, 109344965, 120324096, 123927373, 127475850, 134882621, 146732179, 154713324, 165661384, 177296963, 188519625, 199311605, 206142731, 214531339, 219152384], "denominator": 1048576, "roots": [0, 52, 113, 134, 192, 208]}, "012031420531042130210": {"boundaries": [-1048576, 31200031657663, 109439104054099, 157041060357268, 214348267646808, 296706359659927, 365206616651230, 436003434285667, 522036337455811, 580721795224917, 592083869000413, 630223084580111, 705456829292423, 753913432412939, 755039263837411, 805620008589914, 862758191653794, 908948718945055, 948581807866917, 978823537213895, 1028539175468450, 1048576001048576], "denominator": 1048576, "roots": [0, 150302864, 553282623, 718451039, 904101269, 1000000000]}, "012031420531042132010": {"boundaries": [-1048576, 29367267, 99244203, 146947272, 195565236, 261037269, 318897665, 377044880, 447629231, 496063829, 507993901, 538798566, 599744525, 641708746, 645179890, 691592114, 738313213, 772651304, 826792372, 849626126, 852247566, 854589440], "denominator": 1048576, "roots": [0, 147, 471, 610, 809, 814]}, "012031420531201043210": {"boundaries": [-1048576, 13661156, 42326576, 72181323, 88728465, 104451174, 123232607, 138523641, 162610030, 177296725, 179074545, 186906626, 202418038, 217042959, 224421957, 226519109, 228209183, 247016945, 280878941, 311685584, 341642821, 357564416], "denominator": 1048576, "roots": [0, 83, 168, 213, 217, 340]}, "012031420531201403210": {"boundaries": [-1048576, 11865354, 36667180, 63074850, 77278542, 90420722, 106494138, 119373075, 139791613, 151956138, 153777035, 160550343, 173823146, 185487299, 192009941, 194952212, 196928830, 212142544, 239199639, 264814513, 289661930, 303038464], "denominator": 1048576, "roots": [0, 73, 144, 181, 189, 288]}, "012031420531204103210": {"boundaries": [-1048576, 14938866, 46369416, 78616470, 96938182, 114356296, 135329857, 152746614, 176392632, 192064170, 197956329, 206812933, 226056479, 241666649, 246817942, 255849639, 269602832, 281472762, 300871164, 328989451, 355204105, 369098752], "denominator": 1048576, "roots": [0, 90, 180, 233, 264, 351]}, "012031420531204130210": {"boundaries": [-1048576, 16538917, 51361574, 86727168, 107369181, 125910892, 150105594, 170469794, 188852279, 209103530, 224622766, 231026726, 254914166, 277433427, 282448873, 297759941, 319455226, 331931422, 348937246, 376726721, 404228258, 418381824], "denominator": 1048576, "roots": [0, 99, 187, 267, 320, 398]}, "012031420531204132010": {"boundaries": [-1048576, 12404778, 39769009, 62491526, 80698665, 99139692, 121706089, 143210456, 152143026, 175024810, 197420227, 200438924, 225746778, 251127014, 254124590, 274542739, 295597858, 313433673, 330806667, 342253839, 359031055, 367001600], "denominator": 1048576, "roots": [0, 67, 147, 241, 317, 349]}, "012031420531240103210": {"boundaries": [-1048576, 15499972, 48283234, 81017758, 100376830, 119211459, 141433217, 160545361, 184223124, 200540160, 208430426, 219243126, 240505762, 257827273, 266947395, 276442401, 283782433, 293075367, 313254381, 340317822, 365227576, 378535936], "denominator": 1048576, "roots": [0, 92, 187, 260, 274, 360]}, "012031420531240130210": {"boundaries": [-1048576, 15274399, 47491945, 79927753, 99118006, 116512842, 138940006, 158260376, 175127238, 193200128, 208023387, 215681398, 238259313, 259264643, 265903661, 279485504, 295305518, 304178414, 318863641, 342459529, 365431664, 377487360], "denominator": 1048576, "roots": [0, 91, 173, 257, 293, 359]}, "012031420531240132010": {"boundaries": [-1048576, 11172400, 37050660, 55762675, 73920450, 95326917, 117719378, 140044276, 152783269, 174850048, 193379178, 198848652, 224197668, 247982258, 251290032, 270415568, 289377187, 305505591, 321671268, 332216025, 347944665, 355467264], "denominator": 1048576, "roots": [0, 57, 151, 241, 308, 338]}, "012031420531240310210": {"boundaries": [-1048576, 5298713, 18094804, 26427578, 36116139, 47676567, 59820294, 72679347, 76848280, 89303722, 102084554, 105213712, 119482303, 132231177, 138736186, 149808179, 155455473, 161885117, 169217928, 175738665, 184778657, 189792256], "denominator": 1048576, "roots": [0, 26, 74, 138, 160, 180]}, "012031420531240312010": {"boundaries": [-1048576, 7777689, 26669929, 38815183, 53182576, 70506879, 88613981, 107598203, 113903148, 132819626, 151729413, 155489786, 176833816, 196854655, 202213894, 218887476, 232303637, 244243478, 260711733, 268274732, 271944748, 274726912], "denominator": 1048576, "roots": [0, 38, 110, 197, 254, 261]}, "012031420531243010210": {"boundaries": [-1048576, 9915327, 34319418, 49569915, 68447053, 91484023, 115114859, 140564633, 148625752, 172665514, 197653326, 204702976, 232609794, 256340409, 278307363, 300305422, 301726704, 303299568, 316888370, 339190352, 357846302, 368050176], "denominator": 1048576, "roots": [0, 48, 143, 287, 290, 350]}, "012031420531402130210": {"boundaries": [-1048576, 31197252689428, 109519652285583, 157061539581563, 214488151647641, 297127534673487, 365754093026188, 436766595903040, 523037779430250, 581710247362560, 593057568942389, 631650397721959, 707407740225883, 755919575555369, 756753056010111, 807233204266048, 864095700862449, 909986306142513, 949494563182235, 979392716332766, 1028725064616002, 1048576001048576], "denominator": 1048576, "roots": [0, 150182991, 554364688, 721298519, 905111144, 1000000000]}, "012031420531402132010": {"boundaries": [-1048576, 2620318, 8924143, 13119569, 17554685, 23627306, 28902992, 34257419, 40787176, 45176149, 46182008, 49144764, 54843424, 58609031, 58816345, 62968815, 67118709, 70130336, 74797249, 76816048, 77340336, 78643200], "denominator": 1048576, "roots": [0, 13, 43, 56, 73, 74]}, "012031420531420103210": {"boundaries": [-1048576, 2414184, 8208691, 12085963, 16159707, 21705588, 26525004, 31489976, 37249541, 41156608, 42296688, 45435990, 50579762, 53667042, 56820373, 60032242, 60556530, 61081268, 63977293, 68603583, 72523302, 75497472], "denominator": 1048576, "roots": [0, 12, 39, 57, 58, 71]}, "012031420531420130210": {"boundaries": [-1048576, 3659297, 12558113, 18336000, 24691998, 33445942, 40995957, 48832459, 57484910, 63700992, 65853720, 70625439, 78698025, 83779286, 88234035, 93595678, 95324647, 96625096, 100710492, 106846078, 112566049, 116391936], "denominator": 1048576, "roots": [0, 18, 60, 88, 93, 110]}, "012031420531420132010": {"boundaries": [-1048576, 8645234, 29374976, 43274126, 57826858, 77612901, 94910747, 112503965, 133323964, 147674453, 151563731, 161475166, 180153514, 192577832, 194651742, 207649495, 219857967, 230083588, 240943788, 247712325, 257149509, 262144000], "denominator": 1048576, "roots": [0, 43, 140, 187, 231, 249]}, "012031420531420310210": {"boundaries": [-1048576, 7277721, 24294321, 36415256, 48082818, 63239079, 77023321, 91063016, 106266292, 117178368, 121839396, 130697356, 144909620, 154589984, 164028244, 173486425, 176526778, 181298273, 186645214, 192683094, 200024439, 204472320], "denominator": 1048576, "roots": [0, 37, 110, 164, 176, 194]}, "012031420531420312010": {"boundaries": [-1048576, 6211016, 20165844, 31256332, 40368810, 51289650, 61984681, 72496817, 83823248, 92012544, 96141364, 102745930, 113613556, 121356532, 127855893, 135071008, 138720789, 143968834, 148707661, 151396004, 154017444, 156237824], "denominator": 1048576, "roots": [0, 33, 86, 127, 143, 148]}, "012031420531423010210": {"boundaries": [-1048576, 1152097, 3780515, 5774146, 7541223, 9683289, 11779771, 13889213, 15785844, 17476266, 18597759, 19803380, 21976620, 23608304, 25282344, 26988868, 27511155, 28035443, 28555791, 29225468, 30029805, 31457280], "denominator": 1048576, "roots": [0, 6, 16, 26, 27, 29]}, "012031420531423012010": {"boundaries": [-1048576, 7690907, 26194748, 38426785, 51923702, 69053546, 85474586, 102753670, 113576416, 128363178, 140928800, 148601947, 166607252, 181120105, 194849613, 208402579, 213411786, 220888377, 226104686, 229274005, 232419733, 234881024], "denominator": 1048576, "roots": [0, 38, 113, 200, 217, 223]}, "012031423010210543210": {"boundaries": [-1048576, 4533407, 14690122, 22739626, 29287793, 37054558, 44849419, 51647488, 60654180, 68633729, 71487263, 74108703, 76654778, 79970875, 84056449, 87206570, 108145121, 146363715, 183082863, 219416203, 255606056, 274726912], "denominator": 1048576, "roots": [0, 24, 67, 72, 82, 261]}, "012031423010215043210": {"boundaries": [-1048576, 4717230, 15008661, 23922919, 30299460, 37351813, 44870604, 51182481, 60020327, 67627617, 70208590, 72305742, 74923472, 78649066, 81844505, 83886080, 101118068, 133214415, 164728220, 195825897, 226771879, 243269632], "denominator": 1048576, "roots": [0, 26, 66, 70, 81, 231]}, "012031423010251043210": {"boundaries": [-1048576, 6146353, 19334399, 31538126, 39487934, 47778349, 57088980, 64655821, 75846919, 84631200, 87487657, 90633385, 94300159, 97708031, 100748343, 105204791, 122643610, 154500154, 188480875, 221862729, 255030654, 272629760], "denominator": 1048576, "roots": [0, 35, 82, 88, 103, 259]}, "012031423010521043210": {"boundaries": [-1048576, 3085630, 10137613, 15440590, 20107600, 25939908, 31543054, 36606775, 43535733, 49416920, 51097346, 52670210, 54263808, 56179819, 59546998, 63922442, 70758246, 84333373, 101714431, 118604392, 135322688, 144703488], "denominator": 1048576, "roots": [0, 16, 48, 51, 63, 137]}, "012031423010521403210": {"boundaries": [-1048576, 11541099, 39360013, 57703330, 77316458, 103914233, 128045055, 150463176, 181523794, 207481082, 211281203, 214426931, 217929045, 234245561, 262806627, 286775353, 300856378, 332289435, 388385425, 445358706, 500936060, 529530880], "denominator": 1048576, "roots": [0, 57, 200, 206, 291, 504]}, "012031423010524103210": {"boundaries": [-1048576, 4638029, 14927809, 23396980, 29956484, 37601404, 45568155, 52388690, 62968871, 71047800, 71565090, 72089378, 72613888, 79302572, 90924553, 96433661, 102375329, 111070210, 122093618, 137537830, 152204534, 160432128], "denominator": 1048576, "roots": [0, 25, 68, 69, 103, 152]}, "012031423010524130210": {"boundaries": [-1048576, 7569060, 26073443, 37903039, 51165061, 69417838, 85987931, 101294880, 123457350, 141277848, 141819857, 142344145, 143392768, 159450706, 183203807, 196331841, 214492566, 228298209, 243829312, 273231917, 300459500, 314572800], "denominator": 1048576, "roots": [0, 37, 135, 136, 218, 299]}, "012031423012010543210": {"boundaries": [-1048576, 2188926, 7340059, 10918301, 14454043, 19054618, 23304960, 27233604, 32186790, 36240484, 37985695, 40578336, 42438529, 43564287, 44612863, 45700437, 56530941, 76265768, 95124852, 113753474, 132298382, 142606336], "denominator": 1048576, "roots": [0, 11, 35, 41, 43, 135]}, "012031423012015043210": {"boundaries": [-1048576, 925407, 2970104, 4666137, 5959357, 7442061, 8971606, 10297075, 12101973, 13488104, 14076224, 15005377, 15609217, 16024065, 16460972, 16689834, 20123598, 26628392, 32879100, 39042054, 45173603, 49283072], "denominator": 1048576, "roots": [0, 5, 13, 15, 16, 46]}, "012031423012051043210": {"boundaries": [-1048576, 3222707, 10926946, 16092847, 21463147, 28669005, 35117788, 41200613, 48896416, 55530677, 58384534, 62075132, 64508005, 65710762, 66888814, 68286915, 81489498, 106207546, 130757001, 154886416, 178870885, 191889408], "denominator": 1048576, "roots": [0, 16, 54, 62, 66, 182]}, "012031423012501043210": {"boundaries": [-1048576, 1730987, 5674649, 8662254, 11263664, 14482232, 17580252, 20402004, 24137959, 27010536, 28295898, 30330183, 31569175, 32156330, 32783535, 33307823, 38940928, 49949799, 61031350, 71899111, 82694039, 89128960], "denominator": 1048576, "roots": [0, 9, 26, 31, 32, 84]}, "012031423015021043210": {"boundaries": [-1048576, 8991721, 30317032, 44918271, 59653384, 79304441, 97012978, 113749834, 135816564, 153954603, 160621336, 167611842, 172665514, 177535825, 186291993, 198024136, 218161748, 259882016, 312583900, 363648426, 414173337, 440401920], "denominator": 1048576, "roots": [0, 45, 149, 167, 194, 419]}, "012031423015021403210": {"boundaries": [-1048576, 3685513, 12163091, 18439050, 24102528, 31274942, 38147954, 44380212, 53340507, 60383066, 61596844, 62732802, 63526229, 68112763, 76233076, 82177135, 86115446, 94558756, 108722292, 123817612, 138489916, 146800640], "denominator": 1048576, "roots": [0, 19, 58, 61, 84, 139]}, "012031423015024103210": {"boundaries": [-1048576, 7395108, 25587564, 37066824, 50164045, 68394590, 84606714, 99839352, 121315748, 138708501, 140506397, 142079261, 143130624, 156584283, 179861362, 191109467, 203483973, 221120669, 243567465, 275160628, 305142631, 320864256], "denominator": 1048576, "roots": [0, 36, 133, 137, 205, 305]}, "012031423015024130210": {"boundaries": [-1048576, 6821583, 23760207, 34240128, 46558207, 63848999, 79224680, 93615638, 114320014, 130872761, 131596006, 132382438, 132907008, 147827901, 169255803, 181691146, 198052498, 211328582, 225079276, 248584132, 272017367, 284164096], "denominator": 1048576, "roots": [0, 33, 125, 127, 204, 270]}, "012031423015201043210": {"boundaries": [-1048576, 1936713, 6382393, 9688559, 12643500, 16383510, 19894673, 23149076, 27491741, 30983088, 32538446, 34111310, 35242565, 36291141, 37278853, 38327429, 43089880, 52940668, 63831424, 74431317, 84938104, 91226112], "denominator": 1048576, "roots": [0, 10, 30, 35, 37, 86]}, "012031423051021043210": {"boundaries": [-1048576, 14648507, 48598734, 73271826, 96083635, 125658781, 152831830, 178442581, 213636083, 241811978, 249036800, 255894562, 266904610, 279363774, 294669592, 314674265, 330776723, 371941332, 438125191, 500966947, 562758366, 594542592], "denominator": 1048576, "roots": [0, 75, 234, 262, 309, 566]}, "012031423051021403210": {"boundaries": [-1048576, 6481546, 21589231, 32409189, 42638729, 56001826, 68284464, 79811119, 95930843, 108789827, 111149056, 113442080, 117112096, 124382451, 135307071, 145271220, 151123815, 165765682, 191702337, 217793920, 243237488, 256901120], "denominator": 1048576, "roots": [0, 33, 105, 114, 146, 244]}, "012031423051024103210": {"boundaries": [-1048576, 5310468, 18281696, 26602715, 35855807, 48712312, 60015950, 70817964, 85907606, 97900671, 99090432, 100646233, 103267673, 111933593, 125591555, 132772140, 140609986, 152504768, 168043572, 189177498, 209290278, 220200960], "denominator": 1048576, "roots": [0, 26, 94, 100, 141, 209]}, "012031423051024130210": {"boundaries": [-1048576, 8015984, 27113281, 40068817, 53367957, 71175586, 87556210, 102715995, 124797168, 142161402, 143130624, 144177028, 145749892, 160764911, 182242441, 194606261, 211956107, 224949616, 239630921, 267173164, 292831971, 306184192], "denominator": 1048576, "roots": [0, 40, 136, 140, 215, 291]}, "012031423051201043210": {"boundaries": [-1048576, 3705837, 12282445, 18538079, 24285944, 31731658, 38538776, 44989388, 53698258, 60773452, 63089322, 65239673, 68420307, 71512836, 73506318, 75603470, 81454095, 95485130, 113158010, 130108791, 146849463, 156237824], "denominator": 1048576, "roots": [0, 19, 59, 69, 73, 148]}, "012031423051201403210": {"boundaries": [-1048576, 6607678, 22361570, 33055395, 43985871, 58846077, 71841080, 84637565, 102061895, 114775380, 115867648, 121080357, 131778503, 138624417, 143942433, 150924694, 154307189, 168394460, 193977508, 218291603, 241991627, 254803968], "denominator": 1048576, "roots": [0, 33, 110, 133, 148, 242]}, "012031423051204103210": {"boundaries": [-2331096218616, -1165548109309, -1003500264374, -900368435911, -784509949470, -621093504533, -482972555351, -343810508027, -155635121892, -22387897868, -20793829394, 39982241010, 170229283036, 249677159735, 309199572318, 363025832319, 407367163570, 543604137621, 757045132879, 987312034753, 1209456098790, 2418912197580], "coefficients": [1000000000000, 109090909091, -1782369146006, -150596877870, 564738292011, -93663911846, -2058495577], "denominator": 1099511627776}, "012031423051240103210": {"boundaries": [-1048576, 26056344742341, 91604738900096, 131215271122619, 179188284738976, 248726879131129, 305891970993471, 364535420463461, 442549485338975, 497519611976927, 497756577464320, 525995013069009, 580517050071105, 630648127363722, 654495603374874, 654732772862394, 654969942403514, 712134830265728, 817483855723221, 911835858989226, 1003230620978005, 1048576001048576], "denominator": 1048576, "roots": [0, 125249628, 474584670, 624288641, 624741006, 1000000000]}, "012031423501021043210": {"boundaries": [-1048576, 5734566, 18780840, 28774913, 37305682, 48137553, 58147123, 67566252, 80785048, 91204895, 94633984, 97950751, 101096479, 104599642, 109570850, 115595976, 120456907, 134028377, 156168632, 176987293, 197443698, 208666624], "denominator": 1048576, "roots": [0, 30, 92, 98, 113, 198]}, "012031423501021403210": {"boundaries": [-1048576, 1986833, 6681083, 9937130, 13154305, 17490098, 21321734, 25014534, 30114505, 34144537, 35127296, 36160845, 37209421, 39147942, 42229257, 44815628, 46452905, 50743012, 58116771, 65617997, 72924302, 77594624], "denominator": 1048576, "roots": [0, 10, 34, 36, 45, 73]}, "012031423501024103210": {"boundaries": [-1048576, 3254533, 11165862, 16299937, 21903488, 29694618, 36476705, 43027846, 52152158, 59305695, 60293120, 61593980, 63166844, 67918703, 75409000, 79441602, 84009929, 90757279, 99675407, 111791113, 123320218, 130023424], "denominator": 1048576, "roots": [0, 16, 58, 61, 84, 123]}, "012031423501024130210": {"boundaries": [-1048576, 3031482, 10332454, 15165291, 20303436, 27306662, 33618867, 39541449, 48096289, 54831280, 55312384, 55836217, 56360505, 62036790, 70024157, 74776276, 81307440, 86345986, 91800044, 101484400, 110871939, 116391936], "denominator": 1048576, "roots": [0, 15, 53, 54, 83, 110]}, "012031423501201043210": {"boundaries": [-1048576, 9916895, 31815669, 50210326, 63958378, 80262004, 96210824, 110788225, 132024171, 147542632, 151257088, 157722971, 167169326, 174072786, 178445072, 182639376, 190101121, 213481134, 247415104, 279241918, 310535082, 327155712], "denominator": 1048576, "roots": [0, 54, 146, 168, 176, 311]}, "012031423501201403210": {"boundaries": [-1048576, 1581822, 5301389, 7913870, 10450351, 13849381, 16845573, 19782801, 23826536, 26752700, 27088213, 28377902, 30754728, 32261241, 33394142, 34802425, 35487003, 38643945, 44386612, 49789299, 55056680, 58720256], "denominator": 1048576, "roots": [0, 8, 26, 31, 34, 55]}, "012031423501204103210": {"boundaries": [-1048576, 6928506, 23833239, 34730524, 46732059, 63599917, 77875014, 92218119, 111691372, 125394414, 126178645, 132624773, 145425661, 152785783, 158844278, 164884311, 169617889, 183690315, 205436472, 229082788, 251901110, 264241152], "denominator": 1048576, "roots": [0, 34, 121, 146, 166, 251]}, "012031423501240103210": {"boundaries": [-1048576, 26104548313775, 91749812327012, 131450138822580, 179471883307443, 249075668829278, 306285863163221, 364976668129385, 443076748639501, 498114177436154, 498433399106218, 526750656284969, 581246757782225, 631189191865426, 654952781560490, 655272374139680, 655591966472992, 712642178979581, 817776630997645, 912011173173057, 1003288932617137, 1048576001048576], "denominator": 1048576, "roots": [0, 125512838, 475495348, 624763863, 625373437, 1000000000]}, "012031425010324130210": {"boundaries": [-1048576, 13064723, 40292306, 69694911, 85226014, 99031657, 117192382, 130320416, 154073517, 170131456, 171180078, 171704366, 172246375, 190066873, 212229343, 227536292, 244106385, 262359162, 275621184, 287450780, 305955163, 314572800], "denominator": 1048576, "roots": [0, 81, 163, 164, 262, 299]}, "012031425010324132010": {"boundaries": [-1048576, 7294406, 22517309, 38815862, 47529546, 55342131, 65575728, 72996183, 86274063, 95158272, 95682699, 96206987, 96746519, 107202840, 119416761, 128715477, 137885115, 146948118, 159365752, 164891560, 165415848, 166723584], "denominator": 1048576, "roots": [0, 45, 91, 92, 157, 158]}, "012031425013024130210": {"boundaries": [-1048576, 17100474, 52742172, 91216225, 111546740, 129655877, 153382216, 170613022, 201714001, 221948586, 223609227, 225231531, 226541856, 249216159, 277346173, 296720601, 318475109, 340864362, 358405634, 377129541, 403027011, 415236096], "denominator": 1048576, "roots": [0, 106, 212, 217, 338, 395]}, "012031425013024132010": {"boundaries": [-1048576, 10491225, 32573258, 55112176, 67978486, 80226779, 95421407, 106942586, 126704682, 140159658, 141295993, 142451670, 143237724, 158566845, 176406551, 190150153, 203839580, 217355818, 234585469, 242817517, 245963245, 248512512], "denominator": 1048576, "roots": [0, 63, 134, 137, 230, 236]}, "012031425031021403210": {"boundaries": [-1048576, 3080716, 9515665, 16396420, 20070817, 23472802, 27634948, 30910969, 36475040, 39758506, 39938967, 41380110, 44432758, 46512699, 48705820, 50661426, 52138321, 56120006, 62205115, 68931555, 75429359, 79691776], "denominator": 1048576, "roots": [0, 19, 38, 44, 51, 75]}, "012031425031024103210": {"boundaries": [-1048576, 6619602, 20667810, 34495439, 42780962, 51225542, 60710693, 68752449, 80886379, 88517290, 89779148, 93627208, 101365627, 106955131, 110088783, 115194966, 122547074, 127748881, 135137456, 147559295, 159045088, 165675008], "denominator": 1048576, "roots": [0, 39, 85, 101, 121, 157]}, "012031425031024130210": {"boundaries": [-1048576, 15029829, 46618814, 79299192, 97579099, 115251969, 136058020, 153087555, 178968985, 195122517, 199107678, 207015339, 221817164, 235833419, 242927863, 256275985, 273096876, 286583622, 299058764, 313790808, 332450572, 341835776], "denominator": 1048576, "roots": [0, 91, 188, 220, 281, 325]}, "012031425031024132010": {"boundaries": [-1048576, 14551884, 45259471, 76320643, 94249040, 111902952, 132560394, 149336605, 175288832, 192238933, 195764782, 201402334, 211158447, 227727151, 240397415, 256068060, 273199654, 289361784, 305697270, 315573361, 326583409, 332398592], "denominator": 1048576, "roots": [0, 87, 185, 207, 295, 316]}, "012031425031042130210": {"boundaries": [-1048576, 6304999, 20665243, 31661747, 41090905, 53095939, 64114173, 74870597, 88559602, 98828288, 100967660, 106122629, 117352601, 124051628, 124682401, 132218908, 140786657, 147610553, 153612645, 158729490, 166597549, 170917888], "denominator": 1048576, "roots": [0, 33, 96, 118, 146, 162]}, "012031425031042132010": {"boundaries": [-1048576, 2862021, 9883526, 14361536, 19376707, 26486103, 32436014, 38534011, 45975392, 51642368, 52714188, 55561269, 61567337, 65375205, 66021004, 70602768, 75198553, 78738728, 83458615, 85783123, 87355987, 89128960], "denominator": 1048576, "roots": [0, 14, 50, 62, 81, 84]}, "012031425031201043210": {"boundaries": [-1048576, 11406855, 35274146, 60567451, 74239590, 87100176, 102523737, 114966784, 135316732, 147237546, 148314982, 155123726, 167823940, 179365275, 185082167, 186130743, 186986150, 201671897, 228299092, 252346341, 275711172, 288358400], "denominator": 1048576, "roots": [0, 70, 141, 176, 178, 274]}, "012031425031201403210": {"boundaries": [-1048576, 6258658, 19397460, 33061745, 40642425, 47921153, 56503425, 63521514, 74852080, 81526784, 82115474, 85905750, 93084370, 98731279, 102065693, 103696931, 104915974, 112909555, 126727554, 140053570, 152974260, 160432128], "denominator": 1048576, "roots": [0, 38, 78, 96, 101, 152]}, "012031425031204103210": {"boundaries": [-1048576, 14968729, 46388857, 79130336, 97257191, 114676354, 135176865, 152078155, 177975364, 193462272, 196725361, 206218336, 224643791, 237170912, 241379577, 249289968, 261141495, 272772775, 291774112, 317861600, 342376166, 355467264], "denominator": 1048576, "roots": [0, 91, 186, 228, 255, 338]}, "012031425031204130210": {"boundaries": [-1048576, 11255343, 34931106, 59327347, 73053945, 86397109, 101952581, 114941762, 134248291, 145664682, 148718378, 156322890, 171007896, 180704889, 182272716, 190161802, 202663577, 208930267, 218252293, 234870673, 250450828, 258998272], "denominator": 1048576, "roots": [0, 68, 140, 173, 200, 246]}, "012031425031204132010": {"boundaries": [-1048576, 50138669022014, 154604855730516, 268309460887061, 327785790738756, 381438956342450, 448504433851062, 502417907499831, 583962814306627, 625205044139349, 641330078737906, 677857882693365, 743079270444692, 787897888601489, 788096373058401, 833289301249228, 884229744159283, 925474430729864, 960971602572735, 987293377223057, 1031045954787729, 1048576001048576], "denominator": 1048576, "roots": [0, 312506245, 596336638, 751492625, 916548581, 1000000000]}, "012031425031240103210": {"boundaries": [-1048576, 14531802, 45081060, 76686601, 94362222, 111554288, 131493172, 148251624, 172886838, 187695104, 191801293, 202304850, 220904738, 232939243, 239069005, 246844963, 253660707, 261717444, 278320614, 300577564, 321198841, 332398592], "denominator": 1048576, "roots": [0, 88, 181, 232, 245, 316]}, "012031425031240130210": {"boundaries": [-1048576, 11246581, 35488956, 57796807, 72506367, 88558985, 105455799, 120687705, 141734529, 155014485, 158202874, 167155620, 183988766, 194859505, 197032829, 205605714, 218166104, 224372742, 234305774, 251621148, 267925038, 276824064], "denominator": 1048576, "roots": [0, 64, 149, 189, 215, 263]}, "012031425031240132010": {"boundaries": [-1048576, 50154870739516, 154659277685833, 268376979911181, 327880238611007, 381579160896744, 448672670260301, 502632142469816, 584196537215251, 625466232274944, 641624125116040, 678223095035936, 743494504107019, 788324836167886, 788595021868635, 833762408525322, 884562932180290, 925697613969827, 961199158624875, 987471624866681, 1031092499188601, 1048576001048576], "denominator": 1048576, "roots": [0, 312562128, 596619916, 752191653, 916799785, 1000000000]}, "012031425031402130210": {"boundaries": [-1048576, 46256032, 160689508, 232398275, 314709775, 432802475, 530232307, 630954747, 752627704, 847861077, 865715135, 913458443, 1017277343, 1077537363, 1082206759, 1149602413, 1224508790, 1285039409, 1337930438, 1379743906, 1446905308, 1475346432], "denominator": 1048576, "roots": [0, 225, 824, 1030, 1274, 1406]}, "012031425031402132010": {"boundaries": [-1048576, 11963321, 37974662, 61138637, 77120024, 95227423, 113607615, 130507635, 152972219, 168820736, 173033535, 181880549, 200132333, 211208263, 212368610, 225322664, 238329710, 248211005, 260862101, 267419603, 273186771, 276824064], "denominator": 1048576, "roots": [0, 67, 164, 202, 252, 263]}, "012031425031420103210": {"boundaries": [-1048576, 14123217, 43772680, 74738230, 91815845, 108447445, 127580293, 143774205, 166693714, 181578410, 186805502, 197168882, 214861300, 224531017, 234466889, 244593732, 247215172, 249860956, 260326622, 276654236, 290830106, 298844160], "denominator": 1048576, "roots": [0, 86, 177, 232, 237, 284]}, "012031425031420130210": {"boundaries": [-1048576, 9237564, 30849917, 46253888, 60942136, 80480143, 97673322, 115114363, 136331623, 151257088, 154841967, 165504997, 183137378, 193228353, 202157652, 212908157, 217587157, 220685655, 229460226, 243189628, 255950457, 263192576], "denominator": 1048576, "roots": [0, 47, 146, 200, 212, 250]}, "012031425031420132010": {"boundaries": [-1048576, 4385830, 14808335, 21956841, 29159440, 38976233, 47453346, 56063946, 66574507, 74361514, 76044021, 80585209, 89413263, 94854907, 95966063, 101777124, 107460574, 112253258, 117055568, 120214637, 124933229, 127926272], "denominator": 1048576, "roots": [0, 22, 72, 92, 112, 121]}, "012031425031420310210": {"boundaries": [-1048576, 7655865, 24508117, 38872348, 49432265, 61856774, 73991194, 85601389, 100231226, 110275242, 113417627, 120948704, 132436157, 139514038, 147253822, 154344347, 156859271, 160849900, 164879807, 169181677, 174695469, 178257920], "denominator": 1048576, "roots": [0, 42, 107, 146, 156, 169]}, "012031425031420312010": {"boundaries": [-1048576, 8395796, 27910459, 42059047, 55218363, 72556782, 87920499, 103491495, 122213137, 135441066, 139062090, 148802580, 163903198, 173389540, 181756111, 191071226, 196382905, 203319564, 210066508, 213842819, 217512835, 220200960], "denominator": 1048576, "roots": [0, 43, 131, 179, 202, 209]}, "012031425031423010210": {"boundaries": [-1048576, 9818000, 32336497, 49257184, 64197876, 83442844, 100809966, 118296159, 139316847, 153965909, 158314277, 169816730, 186489048, 197003260, 210022013, 221559782, 225091885, 228761901, 232607427, 237657490, 243601103, 247463936], "denominator": 1048576, "roots": [0, 51, 149, 213, 220, 235]}, "012031425031423012010": {"boundaries": [-1048576, 8663422, 29516915, 43397877, 58045059, 78267243, 95472044, 113394186, 134351174, 148635648, 152705065, 164692629, 181580199, 192525877, 205661260, 216806739, 221138065, 227287387, 231593162, 234227356, 236848796, 239075328], "denominator": 1048576, "roots": [0, 43, 143, 208, 222, 227]}, "012031425301021043210": {"boundaries": [-1048576, 8659696, 27052970, 45131961, 55917164, 67281590, 79434532, 89843740, 105834476, 115560883, 123250441, 130996621, 133093773, 135341200, 138607995, 142727403, 145664634, 157862148, 178699944, 197638080, 216209313, 226492416], "denominator": 1048576, "roots": [0, 51, 124, 128, 138, 215]}, "012031425301021403210": {"boundaries": [-1048576, 12315915, 38279858, 64761255, 79782125, 94970642, 111846479, 125919320, 147837827, 161277480, 170102995, 179396021, 184114613, 188780220, 195281108, 201521815, 205506687, 220663359, 246491395, 271615601, 296119213, 309329920], "denominator": 1048576, "roots": [0, 74, 169, 178, 198, 294]}, "012031425301024103210": {"boundaries": [-1048576, 11651022, 36347763, 60872613, 75321881, 90332411, 106650968, 120572344, 141042156, 154706544, 162133958, 169912869, 176728613, 183733911, 189960566, 196574082, 206600356, 216315424, 230261579, 250490118, 269574107, 279969792], "denominator": 1048576, "roots": [0, 69, 159, 172, 203, 266]}, "012031425301024130210": {"boundaries": [-1048576, 9872892, 31011130, 51022653, 63653418, 77212475, 91729226, 104228812, 122615016, 135575542, 140206753, 144906968, 149625560, 158878064, 167914465, 176534633, 188819756, 198006580, 207413524, 221713376, 237122251, 245366784], "denominator": 1048576, "roots": [0, 57, 136, 145, 192, 233]}, "012031425301024132010": {"boundaries": [-1048576, 8289341, 26637542, 41941161, 53531215, 67294174, 80961257, 93292237, 110766450, 123992608, 127400480, 130531773, 133677501, 144735850, 155656463, 166105608, 177939186, 189567753, 199843705, 206819603, 216256787, 221249536], "denominator": 1048576, "roots": [0, 45, 123, 129, 192, 210]}, "012031425301042103210": {"boundaries": [-1048576, 5259209, 17479279, 26375845, 34505005, 45573987, 54915875, 64374434, 75752544, 84350112, 93088245, 100363781, 101936645, 103827560, 105669297, 109179018, 114677313, 118297820, 123729122, 132500243, 140700429, 145752064], "denominator": 1048576, "roots": [0, 27, 95, 98, 112, 138]}, "012031425301042130210": {"boundaries": [-1048576, 73836664, 249362944, 370037127, 489953975, 658420512, 797085836, 939497790, 1107971013, 1238736308, 1352332042, 1449992701, 1487217149, 1524456753, 1560400567, 1638019408, 1724821000, 1789456958, 1853375106, 1933670702, 2031695531, 2077229056], "denominator": 1048576, "roots": [0, 371, 1366, 1437, 1742, 1980]}, "012031425301042132010": {"boundaries": [-1048576, 8272085, 27699414, 41447424, 54571278, 72582687, 87818307, 103195146, 121818156, 136308541, 146969064, 155914817, 159584833, 165773175, 171707002, 181774951, 191880302, 200908931, 210035578, 215706397, 222522141, 226492416], "denominator": 1048576, "roots": [0, 42, 147, 154, 202, 215]}, "012031425301201043210": {"boundaries": [-1048576, 4111419, 12743691, 21739472, 26694079, 31581204, 37129257, 41686379, 48940609, 53267808, 55714485, 58900709, 61408071, 63324770, 64528208, 65576784, 66673536, 72345354, 81731691, 90258288, 98608783, 103809024], "denominator": 1048576, "roots": [0, 25, 55, 61, 63, 98]}, "012031425301201403210": {"boundaries": [-1048576, 8205842, 25417490, 43426048, 53312283, 62872341, 74005473, 83067753, 97702443, 106592970, 108777504, 113825600, 121643863, 126831638, 130557833, 134095094, 136182125, 146453700, 164317910, 181524113, 198262911, 207618048], "denominator": 1048576, "roots": [0, 50, 105, 122, 131, 197]}, "012031425301204103210": {"boundaries": [-1048576, 8339999, 25935317, 43809718, 54026780, 64315123, 75829366, 85528570, 100116228, 109591585, 112824694, 118422723, 127064447, 132897979, 135610805, 138511615, 142361417, 150604908, 164323915, 179514415, 194106960, 202375168], "denominator": 1048576, "roots": [0, 50, 109, 128, 138, 192]}, "012031425301204130210": {"boundaries": [-1048576, 10598403, 33171291, 55078744, 68440645, 82497951, 97669118, 110926566, 129638295, 142816425, 146399060, 153191991, 167478151, 175766863, 176609797, 183936631, 195926742, 201707109, 210378347, 225918735, 240459940, 248512512], "denominator": 1048576, "roots": [0, 62, 140, 168, 193, 236]}, "012031425301240103210": {"boundaries": [-1048576, 9009218, 29596357, 45228674, 58749284, 76248741, 91940536, 107367045, 127297806, 141780570, 146499162, 155530795, 168724945, 177304110, 181411464, 185707087, 189901391, 198977601, 216156425, 235586249, 254059009, 264241152], "denominator": 1048576, "roots": [0, 47, 142, 175, 183, 251]}, "012031425301240130210": {"boundaries": [-1048576, 7980464, 26472436, 39987780, 52371869, 68703504, 83177976, 97570711, 115746407, 129537649, 132595996, 139891076, 154485171, 162880595, 164015140, 171272725, 182650715, 188063045, 196585936, 211771325, 225949165, 233832448], "denominator": 1048576, "roots": [0, 41, 127, 157, 180, 222]}, "012031425301402103210": {"boundaries": [-1048576, 4136618, 13863876, 20737305, 27288838, 36411571, 43930802, 51661266, 60718627, 67672935, 75187730, 81682791, 83225358, 84380070, 85560312, 88048241, 91616888, 94131431, 98207836, 104477670, 110362738, 114294784], "denominator": 1048576, "roots": [0, 21, 77, 81, 89, 108]}, "012031425301402130210": {"boundaries": [-1048576, 5856161, 19498086, 29370565, 38465543, 50938683, 61365157, 72020193, 84469872, 94149806, 103586990, 111977838, 114990332, 117307278, 119626218, 124630269, 129814109, 133722954, 137729248, 142402953, 148328617, 152043520], "denominator": 1048576, "roots": [0, 30, 105, 113, 130, 144]}, "012031425301402132010": {"boundaries": [-1048576, 4230047, 14438690, 21218690, 28293198, 38477308, 46638289, 55168132, 64938678, 72669349, 79922000, 86368164, 88886060, 90598279, 92534274, 97323409, 101308399, 104911055, 108530798, 110872104, 114017832, 116391936], "denominator": 1048576, "roots": [0, 21, 81, 87, 104, 110]}, "012031425301402312010": {"boundaries": [-1048576, 25208247, 85002514, 126378843, 167031576, 224415284, 271060851, 319573719, 374856319, 418613419, 461080747, 500765474, 513580746, 528714664, 542680902, 562064258, 581319597, 596480592, 620698334, 630994071, 632566935, 634388480], "denominator": 1048576, "roots": [0, 127, 467, 517, 601, 604]}, "012031425301420103210": {"boundaries": [-1048576, 6679619, 22336439, 33482612, 44010196, 58524134, 70636491, 83031328, 97687655, 108946343, 117859239, 127327786, 133071217, 136864609, 140558362, 144551235, 148221251, 151654788, 158847373, 169201989, 178786619, 184549376], "denominator": 1048576, "roots": [0, 34, 118, 136, 143, 175]}, "012031425301420130210": {"boundaries": [-1048576, 7351764, 24788488, 36835380, 48751657, 65327384, 79133845, 93325976, 110110109, 123212398, 130377667, 139685514, 149304376, 155354942, 159367568, 165912572, 172381199, 176337938, 182672883, 192186879, 201927691, 207618048], "denominator": 1048576, "roots": [0, 37, 128, 154, 170, 197]}, "012031425301420132010": {"boundaries": [-1048576, 7814863, 26513591, 39145959, 52114336, 70124086, 85313313, 100871864, 119551533, 134351284, 138545588, 146670682, 161156047, 170045265, 172337116, 182030678, 191648769, 199725752, 207933453, 213277928, 221142248, 225443840], "denominator": 1048576, "roots": [0, 39, 133, 165, 199, 214]}, "012031425301420310210": {"boundaries": [-1048576, 8959053, 29755487, 44913682, 58825343, 77426748, 93517263, 109880555, 129249155, 144557817, 150412366, 160595330, 174109381, 182384886, 192463795, 201017649, 204285622, 209313156, 214371852, 219643472, 226521156, 230686720], "denominator": 1048576, "roots": [0, 46, 145, 190, 203, 219]}, "012031425301420312010": {"boundaries": [-1048576, 11982432, 39593770, 60117193, 78416917, 102613761, 123744760, 145081240, 170488631, 190497774, 198711619, 211989634, 229183180, 240065494, 250659212, 261839526, 268833779, 277383445, 286117831, 290970168, 295688760, 298844160], "denominator": 1048576, "roots": [0, 62, 192, 245, 275, 284]}, "012031425301423010210": {"boundaries": [-1048576, 15442435, 52480071, 77407812, 103036140, 139219395, 168891295, 199882930, 235383956, 263864740, 278107897, 299121619, 320379487, 334558588, 356043529, 372519961, 377874902, 383117782, 388492172, 395533405, 403927248, 408944640], "denominator": 1048576, "roots": [0, 77, 271, 358, 368, 389]}, "012031425301423012010": {"boundaries": [-1048576, 81645500, 262259101, 413921761, 527391517, 664768681, 794368557, 919894956, 1074064480, 1193134855, 1239184818, 1319030075, 1427149637, 1494126451, 1586296987, 1656237872, 1684041969, 1724478448, 1752761086, 1770088244, 1787389748, 1796210688], "denominator": 1048576, "roots": [0, 445, 1190, 1587, 1679, 1712]}, "012031425304102103210": {"boundaries": [-1048576, 10478011, 32728604, 54756449, 67734060, 81784978, 96168339, 109005022, 125715888, 137579678, 153570462, 165346514, 166750548, 169176193, 171797380, 175495840, 180907803, 184232245, 189789086, 199009962, 207608896, 212860928], "denominator": 1048576, "roots": [0, 62, 157, 163, 175, 202]}, "012031425304102130210": {"boundaries": [-1048576, 6822098, 23217585, 34221279, 45507104, 61778214, 74718290, 88323313, 103625977, 115757948, 130088487, 141481309, 143326716, 146548894, 149782699, 154427959, 159351108, 163094456, 167102502, 171772108, 177684646, 181403648], "denominator": 1048576, "roots": [0, 34, 134, 142, 158, 172]}, "012031425304102132010": {"boundaries": [-1048576, 12072744, 40142399, 60575510, 79209456, 104848174, 126100500, 147952356, 172970167, 192590778, 216533264, 234907774, 237305573, 241473127, 247109910, 256674287, 264324056, 271478639, 278862960, 283598766, 289890222, 293601280], "denominator": 1048576, "roots": [0, 62, 223, 233, 267, 279]}, "012031425304102312010": {"boundaries": [-1048576, 12976905, 45305316, 65358554, 88388769, 123047678, 149513835, 177944474, 209103756, 234233727, 264904575, 287798257, 292196916, 302194242, 308604945, 316808176, 324991927, 331671903, 342038919, 346567806, 347616382, 349175808], "denominator": 1048576, "roots": [0, 63, 274, 294, 330, 332]}, "012031425304120103210": {"boundaries": [-1048576, 4454596, 14757415, 22361442, 29158791, 38430763, 46175233, 54100963, 63247665, 70345280, 78821269, 85605367, 86982941, 89181752, 91474194, 93109087, 94681951, 96230115, 99589265, 104424213, 108929383, 112197632], "denominator": 1048576, "roots": [0, 23, 81, 88, 91, 106]}, "012031425304120130210": {"boundaries": [-1048576, 3246291, 10361102, 16551994, 20922185, 26231570, 31138880, 35858722, 41573889, 45870834, 51026333, 55085620, 56086270, 57650435, 59271225, 60590274, 61779932, 62531353, 63919157, 66036917, 68178048, 70254592], "denominator": 1048576, "roots": [0, 18, 52, 57, 60, 66]}, "012031425304120132010": {"boundaries": [-1048576, 6297667, 19575413, 33200690, 40843818, 48822679, 57256266, 64622186, 74327180, 81204506, 89330970, 95950370, 97681524, 100129334, 102592484, 105392870, 108125090, 110592535, 113103195, 114791190, 117412630, 119537664], "denominator": 1048576, "roots": [0, 38, 90, 98, 108, 113]}, "012031425304120310210": {"boundaries": [-1048576, 13877761, 46267836, 69614523, 91217456, 121106597, 145752037, 171227776, 200155749, 223001305, 247031171, 268090682, 274971310, 283967657, 297009973, 304790603, 308050023, 313113628, 318130516, 323380728, 330308771, 334495744], "denominator": 1048576, "roots": [0, 71, 251, 289, 302, 318]}, "012031425304120312010": {"boundaries": [-1048576, 7626208, 25959032, 38255768, 50882932, 69083559, 83558278, 98812020, 115854965, 129472986, 143541381, 156066645, 160078857, 165390168, 172388004, 177033733, 180027736, 183918667, 187740408, 189901969, 191999121, 193986560], "denominator": 1048576, "roots": [0, 38, 146, 167, 180, 184]}, "012031425304123010210": {"boundaries": [-1048576, 6500957, 22379203, 32655461, 43762313, 60104145, 72846365, 86415486, 101388884, 113436237, 126368675, 137307264, 140906620, 146012511, 153161526, 157549011, 159077720, 160650584, 162196792, 164197267, 166626906, 168820736], "denominator": 1048576, "roots": [0, 32, 129, 151, 154, 160]}, "012031425304123012010": {"boundaries": [-1048576, 3165851, 10650695, 15873451, 20940923, 28076465, 33874230, 39921888, 46737632, 52162057, 57404937, 62390272, 64263552, 66411140, 70078078, 72124794, 72997308, 74298923, 75226223, 75784433, 76308721, 77594624], "denominator": 1048576, "roots": [0, 16, 58, 69, 72, 73]}, "012031425340102103210": {"boundaries": [-1048576, 4030894, 13277565, 20256718, 26294620, 34426056, 41288614, 48266160, 56352971, 62596839, 70683650, 77118064, 78070914, 79119490, 80150972, 81719395, 83881638, 85521681, 88319334, 92574394, 96592486, 99614720], "denominator": 1048576, "roots": [0, 21, 74, 76, 81, 94]}, "012031425340102130210": {"boundaries": [-1048576, 6803073, 22596481, 34143488, 44599227, 58992233, 70887955, 83144250, 97078655, 108012359, 121946764, 133122543, 135176906, 137274058, 139582302, 143468787, 147148093, 150077352, 153169782, 156837692, 161478598, 164626432], "denominator": 1048576, "roots": [0, 35, 128, 132, 145, 156]}, "012031425340102132010": {"boundaries": [-1048576, 2003532, 6810684, 10050032, 13351504, 18109191, 21889228, 25866963, 30318611, 33858599, 38310247, 41763477, 42191265, 42715553, 43627096, 45363888, 46626613, 47838507, 49086029, 49886637, 50935213, 52428800], "denominator": 1048576, "roots": [0, 10, 40, 41, 47, 49]}, "012031425340102312010": {"boundaries": [-1048576, 12882301, 41486867, 65304726, 83190439, 105772028, 125889506, 145707335, 169014968, 186865735, 210173368, 228042097, 232280658, 238572114, 242516267, 247711292, 252820336, 257066468, 263720837, 266605691, 267129979, 268435456], "denominator": 1048576, "roots": [0, 70, 219, 231, 254, 255]}, "012031425340120103210": {"boundaries": [-1048576, 9377688, 31770506, 47034354, 62325287, 84269005, 101736600, 120105852, 140626740, 156885944, 177406832, 194234978, 198245512, 202780398, 206385766, 209013173, 211634613, 214549706, 220884114, 229755297, 238100953, 243269632], "denominator": 1048576, "roots": [0, 47, 187, 198, 203, 231]}, "012031425340120130210": {"boundaries": [-1048576, 2351950, 7858829, 11798334, 15477936, 20619563, 24806642, 29159574, 34048713, 37912672, 42801812, 46744798, 47785551, 49075354, 50048586, 50880174, 51665992, 52166042, 53089537, 54496655, 55933069, 57671680], "denominator": 1048576, "roots": [0, 12, 45, 48, 50, 54]}, "012031425340120132010": {"boundaries": [-1048576, 12410033, 40749876, 62418563, 80813689, 105427168, 126283142, 147478286, 171812505, 190797819, 215132038, 232651317, 236198717, 244138938, 249112700, 254811442, 260198760, 265309169, 270407611, 273952204, 279719372, 283115520], "denominator": 1048576, "roots": [0, 65, 222, 238, 258, 269]}, "012031425340120310210": {"boundaries": [-1048576, 7092762, 24364722, 35622039, 47650921, 65354446, 79116227, 93787106, 109881647, 122823617, 138918158, 151273463, 154695166, 160075218, 165287891, 168390271, 169647567, 171650896, 173737913, 176053055, 179000198, 181403648], "denominator": 1048576, "roots": [0, 35, 145, 160, 165, 172]}, "012031425340120312010": {"boundaries": [-1048576, 16162194, 54764498, 81069632, 107423966, 145312028, 175378983, 207094551, 242181763, 270225738, 305312951, 332970177, 340831437, 351874338, 361267285, 367713068, 372086153, 377780205, 383368592, 386565551, 389711279, 392167424], "denominator": 1048576, "roots": [0, 81, 320, 348, 367, 373]}, "012031425340123010210": {"boundaries": [-1048576, 13508735, 46188131, 67806691, 90416156, 123434784, 149277954, 176739321, 206931108, 231179360, 261371148, 284121941, 290558235, 301232262, 312107415, 318734892, 321055416, 323676856, 326257506, 329593184, 333637117, 336592896], "denominator": 1048576, "roots": [0, 67, 272, 305, 310, 320]}, "012031425340123012010": {"boundaries": [-1048576, 20180321, 66543671, 101413590, 131712754, 172780158, 207122695, 242320931, 282223442, 313592316, 353494827, 383223770, 391778504, 405694326, 419704938, 427809211, 431437506, 436625216, 440346750, 442596573, 444693725, 446693376], "denominator": 1048576, "roots": [0, 105, 367, 409, 421, 425]}, "012301021043210543210": {"boundaries": [-1048576, 746963, 2260686, 3872561, 4980278, 5487255, 6011543, 6502377, 7154357, 7992011, 8623821, 11100522, 15487709, 19776876, 24067372, 26651306, 36202802, 54261171, 72091825, 89839223, 107545842, 117440512], "denominator": 1048576, "roots": [0, 5, 6, 8, 25, 111]}, "012301021043215043210": {"boundaries": [-1048576, 9840338, 29752763, 50858583, 66073455, 72963296, 78730464, 84842167, 93406764, 103985012, 113319663, 148385330, 209093518, 269084637, 306257467, 336505514, 434386533, 604042163, 792823308, 979992410, 1166325404, 1260388352], "denominator": 1048576, "roots": [0, 67, 78, 104, 343, 1201]}, "012301021043251043210": {"boundaries": [-1048576, 1641818, 4969924, 8536401, 10975463, 12030237, 13078813, 14246712, 15902747, 17908962, 19431774, 25459522, 36348369, 43864726, 49376615, 58376892, 67949559, 84238634, 108553295, 132417114, 156020542, 168820736], "denominator": 1048576, "roots": [0, 11, 13, 18, 61, 160]}, "012301021043251403210": {"boundaries": [-1048576, 4026970, 12175687, 20881250, 26888309, 29313722, 31410874, 34149889, 38188796, 42836218, 51333125, 76261330, 114332975, 134580919, 154641065, 193572857, 214131365, 250435516, 320932546, 390181451, 458096453, 492830720], "denominator": 1048576, "roots": [0, 27, 31, 43, 205, 469]}, "012301021043521043210": {"boundaries": [-1048576, 13100408, 39457847, 66441138, 95133938, 110845314, 112418178, 114844108, 118832568, 123526124, 126313310, 154332216, 206451589, 231328129, 257078456, 308516322, 334885367, 383174697, 477221242, 568499156, 658088076, 703594496], "denominator": 1048576, "roots": [0, 105, 108, 120, 319, 670]}, "012301021043521403210": {"boundaries": [-1048576, 3375903, 10212346, 17472560, 22694741, 25099106, 27196258, 29331895, 32284586, 35982835, 39022376, 51833209, 70569894, 82526792, 99976763, 113956042, 127351682, 144063065, 164216873, 194448060, 223053036, 238026752], "denominator": 1048576, "roots": [0, 23, 27, 36, 133, 226]}, "012301021043524103210": {"boundaries": [-1048576, 5108725, 15474692, 26703604, 34163430, 37156694, 40302422, 44384585, 50421229, 57416867, 62420422, 83201025, 112967909, 133178919, 162945804, 184658533, 209504982, 234200798, 259743924, 306267236, 349405838, 371195904], "denominator": 1048576, "roots": [0, 34, 40, 58, 222, 353]}, "012301021043524130210": {"boundaries": [-1048576, 4120102, 12465758, 21336941, 27671349, 30586442, 33207882, 35835289, 39440657, 43975543, 47986077, 64814223, 85335111, 101594315, 122115203, 140484455, 157952050, 179895768, 195186701, 210450549, 232843367, 243269632], "denominator": 1048576, "roots": [0, 28, 33, 44, 184, 231]}, "012301021043524132010": {"boundaries": [-1048576, 6738240, 20409094, 35072649, 44994755, 49403203, 54121795, 58915345, 65488597, 73682116, 80361606, 108678143, 142349176, 170523937, 204194970, 236945619, 265229596, 298568395, 336490248, 355816285, 366302045, 372244480], "denominator": 1048576, "roots": [0, 45, 54, 74, 334, 354]}, "012301021403210543210": {"boundaries": [-1048576, 7797502, 23595394, 40397437, 52386808, 58022509, 63265389, 68463926, 75635704, 82586548, 86949105, 106190500, 140925294, 176111501, 211107012, 235492693, 321209102, 477379355, 631628851, 785203336, 938453432, 1016070144], "denominator": 1048576, "roots": [0, 53, 63, 85, 218, 968]}, "012301021403215043210": {"boundaries": [-1048576, 7531061, 22755382, 38748425, 51311368, 57522749, 61717053, 65901387, 71755255, 77442886, 81026202, 98949297, 131534704, 164458226, 182903518, 199404202, 252246202, 341585152, 442943205, 543340706, 643245570, 694157312], "denominator": 1048576, "roots": [0, 53, 61, 79, 204, 661]}, "012301021403251043210": {"boundaries": [-1048576, 1954874, 5926405, 10196281, 13040494, 14364656, 15937520, 17397405, 19344259, 21263397, 22462271, 27866740, 37826638, 44737668, 49952928, 58691061, 67540501, 82732082, 105672325, 128167607, 150408782, 162529280], "denominator": 1048576, "roots": [0, 13, 16, 22, 61, 154]}, "012301021403251403210": {"boundaries": [-1048576, 3074053, 9325066, 16429185, 20663932, 21745507, 23318371, 26937212, 32824362, 37661610, 40687356, 51840343, 72874350, 84210711, 95603416, 118092764, 129706243, 150580268, 191254163, 231033720, 270051600, 290455552], "denominator": 1048576, "roots": [0, 20, 23, 40, 124, 276]}, "012301021403521043210": {"boundaries": [-1048576, 3430209, 10334547, 17412973, 24664412, 28775307, 29823883, 30590373, 31528993, 32413991, 33048235, 39877364, 52023369, 58007250, 64276083, 76610806, 82994174, 94736302, 117479377, 139549836, 161214571, 173015040], "denominator": 1048576, "roots": [0, 27, 29, 32, 79, 164]}, "012301021403521403210": {"boundaries": [-1048576, 1488544, 4510904, 7768047, 9988567, 10980767, 12029343, 13181971, 14827560, 16303405, 17279257, 21688256, 28154475, 32574673, 39045000, 44241309, 49130556, 55354983, 63024319, 74290679, 84971423, 91226112], "denominator": 1048576, "roots": [0, 10, 12, 17, 51, 86]}, "012301021403524103210": {"boundaries": [-1048576, 2300216, 6958590, 11946479, 15676713, 17281197, 18329773, 20021300, 22715650, 24830819, 26330772, 32993435, 42081094, 48801038, 58820899, 65984683, 74140139, 82401850, 91059591, 106577922, 120988853, 128974848], "denominator": 1048576, "roots": [0, 16, 18, 26, 78, 122]}, "012301021403524130210": {"boundaries": [-1048576, 2219672, 6724842, 11559790, 14918940, 16467104, 18039968, 19674861, 21967303, 24166114, 25543688, 32327786, 40803775, 47901390, 57048092, 64973822, 72718292, 81990264, 88787613, 96391640, 106694459, 112197632], "denominator": 1048576, "roots": [0, 15, 18, 25, 83, 106]}, "012301021403524132010": {"boundaries": [-1048576, 3099314, 9388489, 16141317, 20862190, 23008549, 25105701, 27406573, 30696177, 33816928, 35770203, 45422523, 56869478, 67164880, 79541791, 91468427, 101760999, 113698262, 128340608, 135304934, 137402086, 139460608], "denominator": 1048576, "roots": [0, 21, 25, 35, 128, 132]}, "012301024103210543210": {"boundaries": [-1048576, 1486485, 4505982, 7776721, 10000104, 10984024, 12032600, 13329962, 14638530, 15857563, 17694722, 20132249, 24017561, 29179493, 34207078, 37661354, 50333799, 73504058, 96346133, 119078805, 141760253, 154140672], "denominator": 1048576, "roots": [0, 10, 12, 18, 35, 146]}, "012301024103215043210": {"boundaries": [-1048576, 1485629, 4503817, 7775018, 9999709, 10984100, 12032676, 13332103, 14677145, 15895905, 17696591, 20265215, 24402260, 29814978, 33804397, 36438016, 46365166, 64596880, 83727609, 102712759, 121627232, 132120576], "denominator": 1048576, "roots": [0, 10, 12, 18, 36, 125]}, "012301024103251043210": {"boundaries": [-1048576, 5466889, 16574353, 28639090, 36930281, 40548579, 44218595, 49118205, 54312817, 58911644, 65775656, 75909627, 92685500, 105817451, 116825490, 136835816, 153489889, 182994171, 230025854, 275991995, 321361495, 344981504], "denominator": 1048576, "roots": [0, 37, 44, 67, 141, 328]}, "012301024103251403210": {"boundaries": [-2260080920721, -1130040460361, -1067975083900, -995433548355, -952262331795, -944839385320, -934258392478, -891004858228, -817063116494, -780352168725, -742602233015, -641585202908, -478740021640, -379845846696, -279875687071, -79266012992, 21953208132, 207536342542, 571301854028, 924780504224, 1271577909950, 2543155819902], "coefficients": [1000000000000, 2072727272727, -207272727273, -3256234410218, -2585454545455, -594933132983, 13296879091], "denominator": 1099511627776}, "012301024103521043210": {"boundaries": [-1048576, 2833392, 8596851, 15233941, 19431955, 20442109, 21490685, 25479208, 29929458, 33613004, 40172801, 44602214, 50981051, 57276173, 63830391, 75847615, 82232032, 94481766, 117630072, 140060653, 162082299, 174063616], "denominator": 1048576, "roots": [0, 19, 21, 42, 78, 165]}, "012301024103521403210": {"boundaries": [-1048576, 4255662, 12901873, 22221941, 28780082, 31889877, 35035605, 38559877, 41927043, 45272516, 50293958, 58466592, 68602827, 77829030, 91404908, 102483400, 112325719, 125614252, 143010706, 167116927, 190090649, 202375168], "denominator": 1048576, "roots": [0, 29, 35, 51, 115, 192]}, "012301024103524103210": {"boundaries": [-1048576, 4438121, 13465175, 23609558, 30311144, 32486215, 34583367, 39996825, 45671330, 50757122, 59762681, 67180617, 73646835, 83983190, 99454967, 110033099, 122173823, 134243534, 147338054, 170497699, 192006187, 203423744], "denominator": 1048576, "roots": [0, 30, 34, 62, 127, 193]}, "012301024103524130210": {"boundaries": [-1048576, 4714180, 14298810, 24653426, 31846011, 35279548, 38949564, 42942437, 46636190, 50429582, 56173013, 65641560, 74554456, 85813144, 100469471, 112864308, 124976665, 139490603, 150018187, 161164360, 176821180, 184549376], "denominator": 1048576, "roots": [0, 32, 39, 57, 141, 175]}, "012301024103524132010": {"boundaries": [-1048576, 2062491, 6255739, 10790533, 13937316, 15421247, 16994111, 18757947, 20453843, 22125294, 24623702, 28888826, 32733604, 37827776, 44170963, 49915836, 55097695, 61370842, 66972537, 70557732, 74752036, 77594624], "denominator": 1048576, "roots": [0, 14, 17, 25, 65, 73]}, "012301024130210543210": {"boundaries": [-1048576, 3895809, 11819956, 20932092, 26639434, 28040930, 29613794, 35144775, 40550698, 45811844, 54165955, 59897376, 66622856, 77413427, 88909483, 96206848, 126452509, 182522034, 237619729, 292403531, 347045070, 375390208], "denominator": 1048576, "roots": [0, 26, 29, 59, 90, 357]}, "012301024130215043210": {"boundaries": [-1048576, 2807372, 8513763, 14990057, 19245138, 20440758, 21489334, 25192329, 28862345, 32392631, 38479966, 42263207, 47248404, 56083048, 61088681, 65361237, 81439402, 109060016, 139615269, 169853117, 199940508, 216006656], "denominator": 1048576, "roots": [0, 19, 21, 41, 66, 205]}, "012301024130251043210": {"boundaries": [-1048576, 15537521, 47119511, 83156033, 107148570, 113486429, 118205021, 139541634, 160975214, 181378616, 216780936, 238763836, 268396761, 298019033, 325577076, 374598004, 421065491, 505855676, 632504102, 756300014, 878626160, 940572672], "denominator": 1048576, "roots": [0, 106, 115, 232, 382, 896]}, "012301024130521043210": {"boundaries": [-1048576, 4811115, 14610343, 25758811, 32736799, 34841451, 37462891, 43908441, 49794745, 55965734, 67112694, 73656367, 82138453, 90819677, 100763990, 118297166, 127981898, 146893564, 181791849, 215596917, 248800445, 266338304], "denominator": 1048576, "roots": [0, 32, 37, 71, 121, 253]}, "012301024130521403210": {"boundaries": [-1048576, 54308432, 164830137, 292722332, 373565747, 392600805, 412523749, 492828774, 574266837, 650209149, 786598616, 867944649, 934455978, 1045522557, 1216881460, 1365513543, 1480241126, 1657277954, 1916114185, 2238671286, 2548687534, 2702180352], "denominator": 1048576, "roots": [0, 365, 403, 837, 1491, 2576]}, "012301024130524103210": {"boundaries": [-1048576, 5192849, 15761587, 27888773, 35670116, 37736523, 39833675, 47223347, 54355443, 61427928, 74344326, 81914477, 86507520, 97147360, 114656800, 126094882, 138469858, 152423726, 168402168, 194470896, 218862631, 231735296], "denominator": 1048576, "roots": [0, 35, 39, 79, 143, 220]}, "012301024130524130210": {"boundaries": [-1048576, 6965477, 21141347, 37468961, 47934627, 50580411, 53201851, 63328694, 73264566, 82934283, 100626701, 110990081, 116217173, 131101869, 154021378, 170215290, 189348138, 205979738, 223057353, 254022903, 283672366, 298844160], "denominator": 1048576, "roots": [0, 47, 52, 107, 198, 284]}, "012301024130524132010": {"boundaries": [-1048576, 2958375, 8979476, 15937059, 20401718, 21491005, 22539581, 26935689, 31254865, 35458424, 43241229, 47753565, 48933546, 55858209, 64820996, 72897311, 80014846, 87697449, 97656765, 102250669, 103299245, 104857600], "denominator": 1048576, "roots": [0, 20, 22, 46, 97, 99]}, "012301024132010543210": {"boundaries": [-1048576, 4012427, 12169189, 22023232, 28022246, 28573397, 29097685, 36410135, 43740357, 50830901, 59501756, 68019428, 75087024, 80457420, 88846028, 112984064, 178529874, 267675703, 356154307, 444436008, 532632650, 577765376], "denominator": 1048576, "roots": [0, 27, 28, 72, 88, 550]}, "012301024132015043210": {"boundaries": [-1048576, 11055063, 33539737, 60794700, 77631626, 79167063, 80215639, 100944236, 121413100, 141755839, 167179994, 192382984, 212550254, 228759020, 250080066, 260920661, 327833130, 453345286, 580508819, 706439176, 831829327, 895483904], "denominator": 1048576, "roots": [0, 75, 77, 203, 254, 853]}, "012301024132051043210": {"boundaries": [-1048576, 14321102, 43462788, 79763888, 101478138, 101973997, 102498285, 132486831, 162399072, 191789192, 227615008, 262789077, 294044301, 302426794, 322955653, 352403162, 410314916, 521233506, 654713461, 785722270, 915637479, 981467136], "denominator": 1048576, "roots": [0, 97, 98, 283, 350, 935]}, "012301024132501043210": {"boundaries": [-1048576, 16704332906857, 50699334437387, 93130519823455, 118514543213501, 119001556548855, 119488593362167, 154784896954803, 190081177158638, 224610965151897, 267455148585982, 310668860862010, 345568177571994, 346055191035904, 374475191552265, 422078459480329, 471401959108036, 572224824806503, 711622678666163, 847475076147016, 981715880061495, 1048576001048576], "denominator": 1048576, "roots": [0, 113256502, 114185451, 330256174, 421052202, 1000000000]}, "012301024135021043210": {"boundaries": [-1048576, 4007584, 12164465, 22177604, 28176499, 28573496, 29097784, 37045932, 44888514, 52616185, 62971862, 71850397, 78293674, 80823396, 90503230, 104051673, 110471743, 125438681, 153880930, 181203847, 207964863, 222298112], "denominator": 1048576, "roots": [0, 27, 28, 75, 105, 211]}, "012301024135021403210": {"boundaries": [-1048576, 3390623, 10290916, 18596198, 23754529, 24378932, 24903220, 31114058, 37254583, 43276952, 52115788, 58320502, 62215509, 66688426, 77559285, 85121160, 91551805, 101775293, 115386840, 133568892, 150890336, 160432128], "denominator": 1048576, "roots": [0, 23, 24, 60, 93, 152]}, "012301024135024103210": {"boundaries": [-1048576, 6879574, 20876477, 37499817, 48144449, 49806125, 50854701, 62715036, 74589198, 86050280, 103985686, 116054943, 121896960, 132801540, 155006098, 170397336, 188562954, 204375070, 222402581, 255134450, 285341435, 300941312], "denominator": 1048576, "roots": [0, 47, 49, 117, 194, 286]}, "012301024135024130210": {"boundaries": [-1048576, 1925593, 5845312, 10471602, 13367627, 13892365, 14416653, 17628522, 20781853, 23869133, 29012905, 32152207, 33292288, 37199354, 42958919, 47923891, 52743307, 58289188, 62362932, 66240204, 72034711, 75497472], "denominator": 1048576, "roots": [0, 13, 14, 32, 59, 71]}, "012301024135024132010": {"boundaries": [-1048576, 8732116, 26506510, 47612054, 60770652, 62910610, 65007762, 79974652, 94930940, 109259733, 133124955, 146999600, 152218282, 171510977, 196750102, 220933673, 242378738, 265186769, 292951474, 306651715, 313467459, 317718528], "denominator": 1048576, "roots": [0, 59, 63, 147, 289, 302]}, "012301024135201043210": {"boundaries": [-1048576, 16786728714586, 50949550065190, 93583794086264, 119092697685165, 119594202362313, 120095732593097, 155549045083541, 191002332154490, 225680508140751, 268780355389010, 312097869579880, 346993712489023, 347495217291839, 376395334990339, 424745265576451, 473339333378843, 573083495915526, 712292154665034, 847896954936908, 981859878277870, 1048576001048576], "denominator": 1048576, "roots": [0, 113814783, 114771376, 331636400, 423856574, 1000000000]}, "012301042103210543210": {"boundaries": [-1048576, 6916600, 20872252, 35388215, 48695539, 55765964, 58387404, 61070836, 63560426, 68740258, 76736427, 82304487, 91410920, 106044355, 120006594, 130110805, 168829451, 238806491, 307530558, 375887762, 444081528, 479199232], "denominator": 1048576, "roots": [0, 52, 57, 77, 121, 456]}, "012301042103215043210": {"boundaries": [-1048576, 10337283, 31214795, 53042756, 72535420, 82729404, 86923708, 91667199, 95825145, 103991512, 117135070, 125921818, 140359093, 164169393, 177519381, 188743680, 231294208, 304942442, 385448459, 465144301, 544462923, 585105408], "denominator": 1048576, "roots": [0, 77, 85, 118, 189, 557]}, "012301042103251043210": {"boundaries": [-1048576, 7793917, 23542589, 40021138, 54681170, 62543340, 66213356, 69524104, 72475156, 79138838, 89294986, 95876165, 107031979, 118285328, 127489113, 144091566, 160987853, 191309877, 235522272, 278789034, 321577009, 343932928], "denominator": 1048576, "roots": [0, 58, 65, 90, 146, 327]}, "012301042103521043210": {"boundaries": [-1048576, 1900951, 5744574, 9774075, 13270483, 15168668, 16217244, 17089143, 17746630, 19348865, 21837106, 23582769, 26291590, 28805933, 31557080, 36392959, 39184435, 44536366, 54270720, 63709258, 72986436, 78643200], "denominator": 1048576, "roots": [0, 14, 16, 22, 37, 74]}, "012301042103521403210": {"boundaries": [-1048576, 6142726, 18558755, 31578029, 43279248, 49477740, 52099180, 54814636, 57451649, 62916740, 71289775, 77074148, 82491790, 91211684, 104774205, 114985708, 123792808, 136547723, 153840202, 176887213, 198916334, 210763776], "denominator": 1048576, "roots": [0, 46, 51, 72, 125, 200]}, "012301042103524103210": {"boundaries": [-1048576, 1914665, 5790157, 9880321, 13344860, 15173596, 16222172, 17245388, 18068138, 19846542, 22693808, 24568996, 25967098, 28902155, 33502099, 36474168, 39913306, 43350782, 47149595, 53777335, 59939994, 63963136], "denominator": 1048576, "roots": [0, 14, 16, 23, 41, 60]}, "012301042103524130210": {"boundaries": [-1048576, 9133566, 27606326, 47036150, 64214974, 73291184, 77485488, 81781111, 85888465, 94467630, 107661780, 116693413, 121412005, 135894769, 155825530, 171252039, 186943834, 204443291, 217963901, 233596218, 254183357, 264241152], "denominator": 1048576, "roots": [0, 68, 76, 109, 204, 251]}, "012301042103524132010": {"boundaries": [-1048576, 7230544, 21852611, 37227235, 50916720, 58117831, 61263559, 64692652, 67995519, 74654309, 84982931, 92435736, 96105752, 107948308, 123471719, 136471720, 148513740, 162787612, 175068070, 183278079, 193763839, 199229440], "denominator": 1048576, "roots": [0, 54, 60, 86, 169, 189]}, "012301042105324130210": {"boundaries": [-1048576, 45287067382862, 136564826826942, 230799369002354, 335933821020419, 392984033527007, 393303625860319, 393623218439509, 417386808134573, 467329242217774, 521825343715031, 550142600893781, 550461822563846, 605499251360498, 683599331870614, 742290136836778, 799500331170721, 869104116692556, 917125861177419, 956826187672987, 1022471451686224, 1048576001048576], "denominator": 1048576, "roots": [0, 374626563, 375236137, 524504652, 874487162, 1000000000]}, "012301042105324132010": {"boundaries": [-1048576, 26699150, 80524601, 136167405, 197161027, 230159134, 231207710, 232516170, 246334868, 275035552, 307354198, 325233322, 326873842, 361431033, 407593660, 445215353, 479104739, 515313529, 564168708, 585898722, 587471586, 589299712], "denominator": 1048576, "roots": [0, 219, 221, 309, 558, 561]}, "012301042130210543210": {"boundaries": [-1048576, 5088373, 15402669, 26477253, 35037324, 39008513, 41629953, 45152218, 48521007, 54802590, 61960874, 67674465, 73414587, 80392232, 89290860, 94546602, 119998501, 167582604, 214067058, 260233097, 306261544, 330301440], "denominator": 1048576, "roots": [0, 36, 41, 68, 89, 314]}, "012301042130215043210": {"boundaries": [-1048576, 847942, 2566941, 4401843, 5828572, 6539893, 7064181, 7585413, 8044972, 9046896, 10236541, 11086388, 12053171, 13412668, 14466697, 15204352, 18628986, 24782697, 31243581, 37639615, 44007025, 48234496], "denominator": 1048576, "roots": [0, 6, 7, 11, 15, 45]}, "012301042130251043210": {"boundaries": [-1048576, 3997787, 12113589, 20849551, 27413813, 30607176, 33228616, 35877077, 38364496, 43809546, 49444906, 54260122, 58952930, 62273420, 66213554, 71281671, 82961535, 104048048, 128914467, 153382412, 177675033, 190840832], "denominator": 1048576, "roots": [0, 28, 33, 55, 71, 181]}, "012301042130521043210": {"boundaries": [-1048576, 6185590, 18755625, 32290631, 42264980, 47312107, 52030699, 56134848, 59564252, 67801758, 77154927, 84085740, 90439680, 94453117, 103162110, 116450177, 125268799, 143359422, 173714227, 203108172, 232033944, 247463936], "denominator": 1048576, "roots": [0, 43, 52, 84, 117, 235]}, "012301042130521403210": {"boundaries": [-1048576, 5204402, 15762202, 27076452, 35917309, 40294154, 43439882, 46769566, 49872228, 56377673, 64547561, 69992806, 74099370, 78839768, 88341777, 99047323, 105099191, 116912283, 138007786, 159934335, 181306161, 192937984], "denominator": 1048576, "roots": [0, 37, 43, 69, 102, 183]}, "012301042130524103210": {"boundaries": [-1048576, 9593945, 29085201, 50086869, 65722908, 73479823, 80295567, 87346148, 92780896, 104194826, 121256577, 131024115, 135615829, 148738035, 172366180, 187293302, 204210096, 221634799, 241607793, 275308037, 306715267, 322961408], "denominator": 1048576, "roots": [0, 67, 80, 127, 209, 307]}, "012301042130524130210": {"boundaries": [-1048576, 10151174, 30772451, 53029401, 69632571, 77689308, 84505052, 92281010, 98410772, 110445277, 129045165, 139548722, 143654912, 158463177, 183098391, 199856843, 219795727, 236987793, 254663414, 286268955, 316818213, 332398592], "denominator": 1048576, "roots": [0, 71, 84, 135, 228, 316]}, "012301042130524132010": {"boundaries": [-1048576, 9330947, 28317921, 49026528, 63593986, 70358582, 77174326, 85677338, 91774164, 102827325, 121832178, 132056431, 134479872, 150985542, 173573675, 192312288, 210003336, 231211439, 247293217, 259408457, 277758537, 286261248], "denominator": 1048576, "roots": [0, 64, 77, 127, 237, 272]}, "012301042132010543210": {"boundaries": [-1048576, 4396441, 13335995, 23190955, 29980041, 32727621, 35349061, 39419752, 43231994, 49960808, 56524243, 62728503, 69130042, 73252660, 78495540, 82487978, 105283735, 146542182, 186742838, 226636328, 266400363, 287309824], "denominator": 1048576, "roots": [0, 30, 35, 67, 77, 273]}, "012301042132015043210": {"boundaries": [-1048576, 2546380, 7737867, 13468962, 17190371, 18828838, 20925990, 23229691, 25138871, 29144934, 32952309, 36556426, 40277055, 42696570, 45143248, 46486869, 57161134, 77245824, 97312748, 117167277, 136932498, 147849216], "denominator": 1048576, "roots": [0, 17, 21, 39, 45, 140]}, "012301042132051043210": {"boundaries": [-1048576, 748789, 2275243, 3984637, 5079623, 5497207, 6021495, 6815744, 7523038, 8767356, 9999132, 11180424, 12387082, 12845056, 13445931, 14232363, 16777216, 21555002, 26857114, 32076074, 37259721, 40894464], "denominator": 1048576, "roots": [0, 5, 6, 12, 14, 38]}, "012301042132501043210": {"boundaries": [-1048576, 5456521, 16565844, 29003021, 37292355, 40332024, 43477752, 49222487, 54818849, 64179651, 73166054, 81748186, 90234093, 92274688, 97161937, 103977681, 118025384, 146366328, 180399438, 213717296, 246732466, 264241152], "denominator": 1048576, "roots": [0, 37, 43, 89, 102, 251]}, "012301042135021043210": {"boundaries": [-1048576, 5702435, 17313091, 29946682, 38783258, 43126965, 47845557, 51995258, 55636072, 64430890, 73005151, 79411321, 85546325, 88391404, 96051705, 107275021, 113330224, 127605746, 153203227, 177798370, 201924232, 214958080], "denominator": 1048576, "roots": [0, 39, 48, 83, 107, 204]}, "012301042135021403210": {"boundaries": [-1048576, 4540768, 13789256, 23894222, 30898662, 34250092, 37920108, 41430857, 44563827, 51715340, 58889258, 63085213, 67982677, 71765468, 78802450, 86367126, 90864481, 100352209, 116169528, 133394220, 150082757, 159383552], "denominator": 1048576, "roots": [0, 31, 38, 67, 89, 151]}, "012301042135024103210": {"boundaries": [-1048576, 6850761, 20800674, 36059487, 46751110, 51784381, 57027261, 62373293, 67400182, 78441429, 89626964, 94243954, 101624490, 109969197, 120297173, 129651515, 139770771, 150159536, 163470347, 184601096, 204320430, 214958080], "denominator": 1048576, "roots": [0, 47, 57, 102, 141, 204]}, "012301042135024130210": {"boundaries": [-1048576, 12259783, 37169537, 64232978, 84411992, 93704926, 101044958, 110539964, 119660086, 136981597, 158244233, 169056933, 176947200, 193264235, 216941998, 236054142, 258275900, 277110529, 296469601, 329204125, 361987387, 378535936], "denominator": 1048576, "roots": [0, 86, 100, 173, 268, 360]}, "012301042135024132010": {"boundaries": [-1048576, 9096047, 27594858, 48056961, 62588294, 68358171, 73076763, 82253440, 90750166, 103900426, 122068437, 130561142, 136402261, 151834809, 169370850, 187145524, 203826274, 222737571, 238328139, 249366369, 265095009, 272629760], "denominator": 1048576, "roots": [0, 63, 72, 134, 229, 259]}, "012301042135201043210": {"boundaries": [-1048576, 6456447, 19600048, 34446078, 44371149, 47681845, 50827573, 58173309, 65647125, 77273380, 88719071, 96514131, 106360884, 111603764, 119556179, 130566227, 138434690, 158505825, 191412704, 223021677, 254055275, 270532608], "denominator": 1048576, "roots": [0, 44, 50, 108, 129, 257]}, "012301042135201403210": {"boundaries": [-1048576, 6557506, 19904490, 34918822, 45164799, 48729144, 51874872, 58943387, 66451479, 78577377, 90108679, 95323297, 105629202, 113755666, 122230210, 131444262, 136616036, 151016031, 175788840, 201646374, 226680924, 240123904], "denominator": 1048576, "roots": [0, 45, 51, 110, 133, 228]}, "012301042135204103210": {"boundaries": [-1048576, 10367190, 31476506, 55422107, 71537239, 76770556, 81489148, 93339233, 106198612, 126564621, 145734177, 150605403, 168582173, 186320584, 196242505, 209253626, 224823473, 239056034, 260288760, 292781921, 322929419, 338690048], "denominator": 1048576, "roots": [0, 71, 80, 180, 224, 322]}, "012301042135204130210": {"boundaries": [-1048576, 5598371, 17002851, 30262005, 38780469, 40884947, 42982099, 50714664, 58977298, 70719983, 82247651, 84714632, 95660582, 106758011, 111115565, 119592008, 130522887, 137250796, 146379396, 162218818, 177320125, 185597952], "denominator": 1048576, "roots": [0, 38, 42, 103, 132, 176]}, "012301042135204132010": {"boundaries": [-1048576, 6177791, 18759868, 33998808, 43436826, 44563537, 45612113, 56443218, 68145167, 82486909, 97265334, 99618549, 114040182, 128982390, 131776173, 144673784, 157152058, 168197374, 179132175, 186178212, 196139684, 201326592], "denominator": 1048576, "roots": [0, 42, 44, 124, 172, 191]}, "012301042135204312010": {"boundaries": [-1048576, 5890796, 17910926, 32283711, 40710813, 42196452, 44817892, 54312223, 64115962, 77780717, 91118752, 92522552, 105789229, 120818818, 122722358, 133842954, 144955693, 153372163, 166861994, 172502040, 173550616, 175112192], "denominator": 1048576, "roots": [0, 39, 44, 117, 164, 166]}, "012301042135240103210": {"boundaries": [-1048576, 7320248, 22228088, 39709104, 51015665, 53471075, 55568227, 66056312, 77821514, 94365376, 109389346, 111286920, 125721227, 144162663, 150125105, 157426259, 169484883, 176212699, 188881768, 210361818, 229674317, 240123904], "denominator": 1048576, "roots": [0, 50, 54, 144, 167, 228]}, "012301042135240130210": {"boundaries": [-1048576, 61045426, 185396760, 331923183, 425151369, 444280756, 462630836, 552730962, 652674809, 792301395, 920310165, 934780222, 1058751794, 1212848437, 1258858840, 1330311663, 1437687421, 1492544653, 1586818155, 1749381394, 1900577959, 1974468608], "denominator": 1048576, "roots": [0, 415, 450, 1209, 1433, 1882]}, "012301042135240132010": {"boundaries": [-1048576, 5609186, 17035392, 30926526, 39423265, 40369228, 41417804, 51320250, 62120488, 75670430, 88983726, 90435964, 103563440, 118565621, 121170501, 131633327, 142283281, 151460518, 160733508, 166724848, 175637744, 180355072], "denominator": 1048576, "roots": [0, 38, 40, 116, 154, 171]}, "012301042135240310210": {"boundaries": [-1048576, 5791299, 17591150, 32150416, 40797797, 41418190, 42466766, 53310382, 65187781, 80096113, 94169634, 94982172, 108991415, 124712285, 129840892, 141393618, 149654505, 158207254, 166874545, 172859353, 182669864, 187695104], "denominator": 1048576, "roots": [0, 39, 41, 127, 159, 178]}, "012301042135240312010": {"boundaries": [-1048576, 6017724, 18274096, 33403967, 42643402, 43253631, 43777919, 55211578, 67783712, 82778997, 97756049, 99376640, 114179573, 130795450, 133532101, 145814068, 157605565, 166908985, 180807600, 186973099, 189594539, 191889408], "denominator": 1048576, "roots": [0, 41, 42, 128, 177, 182]}, "012301042150324130210": {"boundaries": [-1048576, 45345379021994, 136740141010773, 231092144276778, 336441169734271, 393606057596485, 393843227137605, 394080396625125, 417927872636278, 468058949928894, 522580986930990, 550819422535680, 551056388023072, 606026514661024, 684040579536538, 742684029006528, 799849120868870, 869387715261023, 917360728877380, 956971261099903, 1022519655257658, 1048576001048576], "denominator": 1048576, "roots": [0, 375258994, 375711359, 525415330, 874750372, 1000000000]}, "012301042150324132010": {"boundaries": [-1048576, 35130358, 105970508, 179300194, 257882125, 300649786, 304319802, 306818350, 324639375, 363399419, 407619142, 430615210, 431244941, 476649059, 537425916, 586921778, 631558257, 679067524, 742194719, 770740603, 774934907, 778043392], "denominator": 1048576, "roots": [0, 285, 292, 411, 733, 741]}, "012301042153024103210": {"boundaries": [-1048576, 48758671, 147205936, 249963385, 355988441, 411277699, 415996291, 421788776, 456517977, 533169745, 584074251, 591441313, 643695351, 696968058, 726940774, 773833593, 829844108, 869402927, 923382734, 1019568883, 1107671124, 1151336448], "denominator": 1048576, "roots": [0, 390, 399, 662, 826, 1097]}, "012301042153024130210": {"boundaries": [-1048576, 4284575, 12948978, 22085351, 30722451, 35114928, 36163504, 37372213, 40536510, 47461265, 52336050, 53205337, 58273455, 63762116, 66061028, 71301967, 76476140, 81397693, 85540361, 89428183, 95113933, 98566144], "denominator": 1048576, "roots": [0, 33, 35, 60, 81, 93]}, "012301042153024132010": {"boundaries": [-1048576, 13122093, 39666961, 67692311, 93576243, 106891034, 111085338, 115052479, 124311363, 145329790, 160450299, 163566289, 178508497, 195929189, 203560101, 220931167, 236651802, 250894894, 270010675, 279036829, 283231133, 286261248], "denominator": 1048576, "roots": [0, 100, 108, 183, 264, 272]}, "012301042153204103210": {"boundaries": [-1048576, 8714104, 26321775, 44776341, 62820254, 72324919, 74422071, 75961079, 81964507, 96219765, 105508071, 106462658, 116642582, 127183529, 131831730, 139549655, 149275684, 156125172, 166112197, 183247892, 198950979, 207618048], "denominator": 1048576, "roots": [0, 68, 72, 122, 148, 197]}, "012301042153204130210": {"boundaries": [-1048576, 8781696, 26611820, 45970331, 61170351, 68094117, 72288421, 77955257, 85783119, 101900457, 114345065, 115638488, 129712816, 143922989, 146614768, 158498254, 170444203, 181105101, 190430117, 198089528, 210034578, 216006656], "denominator": 1048576, "roots": [0, 63, 71, 138, 181, 205]}, "012301042153204132010": {"boundaries": [-1048576, 9653891, 29247533, 50622650, 67729168, 74943157, 78088885, 84950832, 94765853, 112704670, 126832134, 128389491, 144601703, 160740938, 163212154, 177425316, 190688508, 201633349, 215474548, 222623892, 228915348, 232783872], "denominator": 1048576, "roots": [0, 70, 76, 154, 209, 221]}, "012301042153204312010": {"boundaries": [-1048576, 47499069, 144769051, 256891509, 321626519, 343433635, 383279523, 441881776, 497343972, 599963093, 691388918, 699148087, 795012846, 901782796, 914626042, 993632896, 1072584056, 1132166952, 1229633078, 1269582902, 1273252918, 1276116992], "denominator": 1048576, "roots": [0, 309, 385, 872, 1209, 1216]}, "012301042153240103210": {"boundaries": [-1048576, 6526151, 19759681, 34047680, 45979974, 51357587, 53454739, 57196224, 63336168, 75543405, 84433051, 84728754, 93968416, 106184110, 109702121, 114309352, 122173672, 126541916, 134628940, 148346897, 160707105, 167772160], "denominator": 1048576, "roots": [0, 48, 52, 105, 120, 159]}, "012301042153240130210": {"boundaries": [-1048576, 10213314, 30965811, 54084263, 71604790, 77841920, 80463360, 89995264, 102595195, 123145468, 139905665, 141082683, 159329479, 179909772, 183683071, 197421930, 211751160, 224044430, 235710598, 244962519, 259337297, 266338304], "denominator": 1048576, "roots": [0, 73, 78, 176, 224, 253]}, "012301042153240132010": {"boundaries": [-1048576, 8589970, 26112346, 45850503, 58736831, 63624113, 69391281, 78153897, 87519100, 105274751, 120026797, 121076561, 137111664, 154936437, 157775702, 170336425, 182936728, 193548597, 205065542, 212042340, 221479524, 226492416], "denominator": 1048576, "roots": [0, 58, 69, 151, 197, 215]}, "012301042153240310210": {"boundaries": [-1048576, 6311865, 19187942, 34576999, 43721018, 45342658, 47964098, 57913188, 68632899, 84095070, 97667370, 98079192, 112225576, 127675371, 133801457, 145160088, 152327651, 160259658, 168303011, 174342834, 183773454, 188743680], "denominator": 1048576, "roots": [0, 42, 47, 132, 160, 179]}, "012301042153240312010": {"boundaries": [-1048576, 5272617, 16043639, 28381301, 35960358, 38494561, 42164577, 48379560, 54757562, 66189318, 75889481, 76511768, 87050297, 98473847, 100692994, 109126933, 116856891, 123173029, 132744575, 136854533, 137903109, 139460608], "denominator": 1048576, "roots": [0, 35, 42, 97, 130, 132]}, "012301042315201043210": {"boundaries": [-1048576, 6066678, 18545092, 32395397, 40364215, 44770254, 53158862, 57859583, 60982258, 72932403, 82080203, 83835786, 92156537, 105001593, 111413190, 111937478, 112534016, 123732743, 144351438, 163366577, 181733098, 191889408], "denominator": 1048576, "roots": [0, 39, 55, 106, 107, 182]}, "012301042315201403210": {"boundaries": [-1048576, 9385166, 28706443, 50234354, 62370357, 68987371, 82094571, 89730224, 94769720, 113454442, 127846248, 130667739, 143851615, 163162890, 173308633, 175503571, 176782842, 193856999, 225835245, 255706264, 284545425, 299892736], "denominator": 1048576, "roots": [0, 60, 85, 164, 169, 285]}, "012301042315204103210": {"boundaries": [-1048576, 9865197, 30127515, 52538965, 65831079, 73169506, 86276706, 93577103, 98785571, 118267929, 133053825, 134813437, 148459423, 169430943, 178528368, 180418894, 183818461, 198596819, 225993201, 253826803, 280432084, 294649856], "denominator": 1048576, "roots": [0, 64, 89, 170, 177, 280]}, "012301042315240103210": {"boundaries": [-1048576, 9089061, 27810227, 48760581, 60448119, 66677982, 79260894, 86923004, 92363927, 111107387, 125740186, 126504185, 140034098, 159541557, 169453827, 174079498, 176176650, 186206951, 207608716, 231205021, 253319160, 265289728], "denominator": 1048576, "roots": [0, 58, 82, 165, 169, 252]}, "012301042351240103210": {"boundaries": [-1048576, 6016478, 18376686, 32094643, 40181667, 44549911, 52414231, 57021462, 60539473, 72755167, 81994829, 82290532, 91180178, 103387415, 109527359, 113268844, 115365996, 120743609, 132675903, 146963902, 160197432, 167772160], "denominator": 1048576, "roots": [0, 39, 54, 107, 111, 159]}, "012301042513024130210": {"boundaries": [-1048576, 31387825, 94750136, 160787897, 230070450, 266587648, 269209088, 271522550, 294076003, 343330327, 373000936, 378849947, 417327709, 453239462, 462036228, 496113920, 529095569, 559774959, 585617296, 606971731, 640538563, 655360000], "denominator": 1048576, "roots": [0, 253, 258, 431, 557, 624]}, "012301042513024132010": {"boundaries": [-1048576, 11861579, 35827963, 60939129, 85731528, 98797462, 101418902, 103345640, 111680246, 130755854, 142686167, 144849172, 160235837, 174685309, 177770132, 191792177, 204621844, 215775678, 228697028, 235851819, 243191851, 247463936], "denominator": 1048576, "roots": [0, 93, 98, 166, 221, 235]}, "012301042513204103210": {"boundaries": [-1048576, 11501947, 34738811, 59086087, 83559431, 96195510, 97768374, 99587069, 108294357, 127196376, 139160688, 140432845, 153898994, 170452629, 175139842, 182564105, 195119366, 201953947, 213466669, 233808103, 252179798, 262144000], "denominator": 1048576, "roots": [0, 91, 94, 166, 192, 249]}, "012301042513204130210": {"boundaries": [-1048576, 2933377, 8861697, 15087251, 21217555, 24374626, 24898914, 25469614, 27685009, 32449336, 35533583, 36036688, 39883195, 43749156, 44435451, 47485809, 50710475, 53427285, 55935693, 58201188, 61510038, 63963136], "denominator": 1048576, "roots": [0, 23, 24, 42, 53, 60]}, "012301042513204132010": {"boundaries": [-1048576, 1940057, 5862578, 9990101, 13931900, 15983801, 16508089, 16938415, 18351050, 21510342, 23598007, 23954355, 26558785, 29173401, 29548454, 31678698, 33804576, 35613560, 37493660, 38661105, 40233969, 41943040], "denominator": 1048576, "roots": [0, 15, 16, 28, 36, 39]}, "012301042513204312010": {"boundaries": [-1048576, 82257567, 249173290, 429321430, 574881354, 643724525, 682521837, 728672086, 798831863, 948516939, 1057074572, 1068269955, 1199557532, 1337609467, 1353100798, 1457336594, 1561277759, 1639420846, 1769398658, 1821902010, 1822950586, 1824522240], "denominator": 1048576, "roots": [0, 596, 670, 1290, 1737, 1739]}, "012301042513240103210": {"boundaries": [-1048576, 10921991, 33036130, 56632435, 78034200, 88064501, 90161653, 94787324, 104699594, 124207053, 137736966, 138500965, 153133764, 171877224, 177318147, 184980257, 197563169, 203793032, 215480570, 236430924, 255152090, 265289728], "denominator": 1048576, "roots": [0, 83, 87, 170, 194, 252]}, "012301042513240130210": {"boundaries": [-1048576, 14061144, 42531335, 72907862, 100536487, 113489056, 116110496, 122043620, 134843804, 159338679, 176679889, 178657451, 198838313, 221355627, 225559323, 240109043, 256084082, 268681855, 281700424, 294155146, 311298881, 319815680], "denominator": 1048576, "roots": [0, 107, 112, 216, 266, 304]}, "012301042513240132010": {"boundaries": [-1048576, 3871742, 11715797, 20118453, 27478750, 30922367, 31970943, 33800798, 37288862, 44120384, 49026009, 49591164, 55386398, 61652764, 62668193, 67118804, 71580754, 75409899, 79336557, 81844947, 85514963, 88080384], "denominator": 1048576, "roots": [0, 29, 31, 60, 76, 83]}, "012301042513240310210": {"boundaries": [-1048576, 3727084, 11310944, 19976895, 26024523, 27782646, 28831222, 33182762, 38526102, 46674710, 53454000, 53747514, 61004333, 68859428, 72024362, 77840511, 81431977, 85380393, 89502929, 92698132, 97567043, 100663296], "denominator": 1048576, "roots": [0, 26, 28, 71, 85, 95]}, "012301042513240312010": {"boundaries": [-1048576, 26636068, 80662783, 139438258, 188696279, 209159850, 214402730, 232057691, 260787411, 310447139, 348142528, 351788665, 395365109, 441378699, 451439098, 485911492, 516377517, 542001582, 580217285, 596700808, 600895112, 603979776], "denominator": 1048576, "roots": [0, 197, 207, 436, 567, 575]}, "012301042531204103210": {"boundaries": [-1048576, 44877276382087, 135415051245610, 229425415633260, 331821936403657, 385950856042453, 386115460978645, 386280065989545, 418930316642230, 492007285121378, 534126575163920, 535819147364483, 578344086426071, 649646217940495, 678587939991297, 683050056049662, 691689723245820, 739993089234554, 830370548841745, 920083402112287, 1006019172931209, 1048576001048576], "denominator": 1048576, "roots": [0, 367992965, 368306924, 647073436, 663709201, 1000000000]}, "012301042531240103210": {"boundaries": [-1048576, 9401010, 28713509, 50193559, 62862628, 69590444, 81649068, 88950222, 94912664, 113354100, 127788407, 129685981, 144709951, 161253813, 173019015, 183507100, 185604252, 188059662, 199366223, 216847239, 231755079, 240123904], "denominator": 1048576, "roots": [0, 61, 84, 174, 178, 228]}, "012301042531240130210": {"boundaries": [-1048576, 10115912, 30878693, 53928089, 67768316, 75084607, 87667519, 95358446, 101898000, 121446007, 136881189, 139234946, 155484907, 172679157, 184786108, 197144473, 200462540, 202547507, 212695133, 229287219, 243608790, 251658240], "denominator": 1048576, "roots": [0, 66, 90, 186, 194, 239]}, "012301042531240132010": {"boundaries": [-1048576, 5665197, 17351153, 30416729, 37605141, 41625639, 50014247, 54606900, 57636567, 68915192, 77979032, 78751371, 88246015, 98752302, 101281398, 108992907, 115393074, 121440860, 127623605, 131651842, 137943298, 141557760], "denominator": 1048576, "roots": [0, 36, 52, 98, 122, 134]}, "012301042531240310210": {"boundaries": [-1048576, 8304529, 25353722, 44401287, 55663646, 61315341, 71276813, 78162944, 84243625, 100452521, 113593921, 115797719, 129802134, 143807231, 154620927, 165762464, 167841636, 170899907, 178000365, 187983604, 197678343, 203423744], "denominator": 1048576, "roots": [0, 54, 73, 157, 165, 193]}, "012301042531240312010": {"boundaries": [-1048576, 6299556, 19234130, 33621873, 42183108, 46670833, 54535153, 59453805, 63614650, 75726157, 85535967, 87103573, 97613900, 108157801, 113561234, 121842012, 126441421, 132368031, 137730094, 141140609, 145859201, 148897792], "denominator": 1048576, "roots": [0, 41, 56, 113, 132, 141]}, "012301042531243010210": {"boundaries": [-1048576, 5857079, 17876229, 31470883, 39374677, 42855376, 49146832, 54837757, 60182226, 72103807, 82009444, 83453717, 93960370, 104437679, 113185096, 122060272, 123205121, 124253697, 129020848, 136713121, 143482864, 147849216], "denominator": 1048576, "roots": [0, 38, 50, 117, 119, 140]}, "012301042531243012010": {"boundaries": [-1048576, 5155569, 15659624, 28380611, 36226635, 37223271, 38271847, 46909599, 56846135, 69617987, 81146519, 81943995, 93931959, 105906334, 115162749, 124498375, 127711052, 133761022, 137646258, 140190177, 143335905, 145752064], "denominator": 1048576, "roots": [0, 35, 37, 119, 132, 138]}, "012301042531420310210": {"boundaries": [-1048576, 130159797, 393007852, 667632772, 957384269, 1106767853, 1109913581, 1120014648, 1226874350, 1420026378, 1554564474, 1603663343, 1757093691, 1901671417, 2019072647, 2138311053, 2175633819, 2255061006, 2302898144, 2344095760, 2409406511, 2437939200], "denominator": 1048576, "roots": [0, 1054, 1060, 2037, 2193, 2324]}, "012301042531420312010": {"boundaries": [-1048576, 8539067, 25781113, 43779706, 62713532, 72612118, 73136406, 73661917, 80437624, 93021082, 101761341, 105057494, 114970043, 124396245, 131997875, 139612165, 142452141, 147765660, 152265715, 154409452, 154933740, 156237824], "denominator": 1048576, "roots": [0, 69, 70, 133, 147, 148]}, "012301042531423010210": {"boundaries": [-1048576, 78613246, 237426531, 403747839, 573663130, 661861208, 670774104, 679582465, 742846546, 859919696, 942935175, 975109618, 1067275881, 1156017534, 1228117086, 1331334110, 1370639945, 1380077129, 1388991945, 1401051070, 1416626676, 1425014784], "denominator": 1048576, "roots": [0, 627, 644, 1303, 1321, 1358]}, "012301042531423012010": {"boundaries": [-1048576, 107932952, 326051412, 555040836, 785188617, 903262509, 916893997, 933249292, 1022032758, 1184894911, 1301809765, 1345152880, 1474632703, 1599365893, 1700412749, 1839743974, 1894913120, 1919057065, 1936746569, 1948272034, 1959806370, 1966080000], "denominator": 1048576, "roots": [0, 855, 881, 1796, 1852, 1874]}, "012301201043210543210": {"boundaries": [-1048576, 1456017, 4403028, 7473708, 9769576, 11099391, 12350572, 13309805, 13913751, 14438039, 14925856, 18492268, 24829182, 30844618, 36844825, 40544938, 54280159, 80091008, 105557010, 130901723, 156187924, 169869312], "denominator": 1048576, "roots": [0, 10, 13, 14, 38, 161]}, "012301201043215043210": {"boundaries": [-1048576, 1086550, 3302876, 5658468, 7112158, 7965816, 9231917, 10178997, 10768934, 11293222, 11846272, 15082637, 20765916, 26287953, 29642541, 32418474, 41456340, 57060073, 74458292, 91703934, 108871133, 118489088], "denominator": 1048576, "roots": [0, 7, 10, 11, 33, 112]}, "012301201043251043210": {"boundaries": [-1048576, 26543409, 80491297, 137358368, 175685169, 197928148, 225298704, 245474363, 258497171, 271080083, 284951581, 366430665, 510824446, 591874642, 664391088, 800705968, 892599266, 1054865413, 1338761124, 1615630647, 1888267701, 2024800256], "denominator": 1048576, "roots": [0, 176, 240, 264, 834, 1930]}, "012301201043251403210": {"boundaries": [-1048576, 4344024, 13179848, 22528999, 28373239, 31539041, 36099835, 39163802, 41308453, 43929893, 51655138, 76183783, 112653857, 131815878, 150954567, 188078863, 207692659, 242272258, 309221640, 375149918, 439796824, 472907776], "denominator": 1048576, "roots": [0, 28, 38, 43, 199, 450]}, "012301201043521043210": {"boundaries": [-1048576, 30663199, 92325251, 155285038, 225743562, 267026732, 272626722, 277705462, 280510508, 281559084, 283489294, 342843644, 449512003, 498811352, 549692637, 651278426, 707065500, 809154275, 1000788670, 1186947407, 1369853655, 1461714944], "denominator": 1048576, "roots": [0, 252, 267, 269, 670, 1393]}, "012301201043521403210": {"boundaries": [-1048576, 2117587, 6421544, 10960711, 13996786, 15734267, 17900638, 19467874, 20495986, 21544562, 23197780, 31098761, 41892319, 48796475, 58962419, 66922083, 74669312, 84270553, 95675708, 113012499, 129394608, 138412032], "denominator": 1048576, "roots": [0, 14, 19, 21, 78, 131]}, "012301201043524103210": {"boundaries": [-1048576, 8336459, 25342763, 43454879, 54760127, 61338679, 71106608, 77925368, 82581920, 87824800, 92299020, 119928844, 158701823, 184816265, 223589244, 251559905, 283565806, 315544640, 348796638, 409026955, 464903916, 492830720], "denominator": 1048576, "roots": [0, 54, 76, 86, 299, 469]}, "012301201043524130210": {"boundaries": [-1048576, 1973657, 5991749, 10246809, 13044462, 14684505, 16846748, 18415171, 19446653, 20495229, 21448079, 27882493, 35969304, 42213172, 50299983, 57277529, 64140087, 72271523, 78309425, 85288578, 94535249, 99614720], "denominator": 1048576, "roots": [0, 13, 18, 20, 73, 94]}, "012301201043524132010": {"boundaries": [-1048576, 30975976, 94058517, 160915966, 204263890, 229511560, 263635241, 288403360, 304565812, 320818740, 340253044, 451948462, 581020559, 688510041, 817582138, 942462743, 1050205652, 1176006263, 1326028419, 1399233827, 1428069667, 1442840576], "denominator": 1048576, "roots": [0, 203, 282, 313, 1320, 1375]}, "012301201403210543210": {"boundaries": [-1048576, 4572079, 13816663, 23435777, 30968409, 35283364, 39023102, 41488473, 43412829, 45402438, 46554089, 56117523, 73482378, 90274079, 106987945, 116129792, 152413206, 222613672, 291771674, 360567853, 429190053, 464519168], "denominator": 1048576, "roots": [0, 32, 40, 45, 110, 442]}, "012301201403215043210": {"boundaries": [-1048576, 13535497, 41017996, 69950125, 90177834, 101902137, 115697081, 124944000, 131847806, 138561229, 142504014, 173440293, 230193059, 286145386, 316074903, 344107690, 432989447, 581461687, 751589849, 920036816, 1087622567, 1172307968], "denominator": 1048576, "roots": [0, 91, 121, 138, 353, 1117]}, "012301201403251043210": {"boundaries": [-1048576, 1532008, 4655441, 7976897, 10096344, 11346130, 13145712, 14382494, 15260263, 16073469, 16541846, 20323092, 27379413, 32396907, 35929630, 41522035, 48295103, 59818705, 76265076, 92423841, 108422719, 117440512], "denominator": 1048576, "roots": [0, 10, 14, 16, 43, 111]}, "012301201403251403210": {"boundaries": [-2275616817551, -1137808408777, -1060141767381, -978352430579, -919787452748, -887603023253, -850771380873, -829660560556, -810227239708, -777375760786, -763480532478, -662348688268, -464082557214, -366423113060, -266832699912, -68041411549, 33622963823, 217429136710, 576225101145, 926411913772, 1269930500448, 2539861000897], "coefficients": [1000000000000, 1997560975610, -298706127305, -3155382611976, -2402587745390, -521657042121, 19591496693], "denominator": 1099511627776}, "012301201403521043210": {"boundaries": [-1048576, 3847468, 11662185, 19872019, 25688790, 29229670, 33154799, 36430985, 38298352, 39094234, 39593194, 48565297, 65517276, 73813633, 82327285, 99390238, 108081258, 124004706, 155114757, 185306049, 214935476, 230686720], "denominator": 1048576, "roots": [0, 26, 36, 38, 103, 219]}, "012301201403521403210": {"boundaries": [-1048576, 763688, 2320884, 3977487, 5041731, 5672649, 6571796, 7190602, 7630056, 8034697, 8268960, 10262703, 13495812, 15420518, 17983241, 20770305, 22838794, 25852173, 30432314, 36010757, 41392088, 45088768], "denominator": 1048576, "roots": [0, 5, 7, 8, 23, 42]}, "012301201403524103210": {"boundaries": [-1048576, 2621056, 7973892, 13696707, 17256767, 19354563, 22598333, 24739577, 26337998, 27902271, 28827248, 35985903, 46122137, 53225773, 63894887, 71455685, 80010465, 88839377, 98145404, 114639627, 129975136, 138412032], "denominator": 1048576, "roots": [0, 17, 24, 28, 84, 131]}, "012301201403524130210": {"boundaries": [-1048576, 4203455, 12802389, 22023265, 27580106, 30904548, 36316511, 40014971, 42636158, 45061803, 46465837, 58241889, 74232673, 86096463, 102807329, 115644012, 130027373, 144078291, 157055902, 179083747, 201334340, 212860928], "denominator": 1048576, "roots": [0, 27, 39, 45, 140, 202]}, "012301201403524132010": {"boundaries": [-1048576, 5363800, 16309808, 27991726, 35395798, 39753446, 46236826, 50523571, 53724517, 57045638, 58895648, 74199283, 92724126, 108720781, 128118808, 146599692, 162659597, 181413233, 202927932, 213834200, 219601368, 223346688], "denominator": 1048576, "roots": [0, 35, 49, 57, 201, 212]}, "012301204103210543210": {"boundaries": [-1048576, 6520219, 19848223, 34088477, 42780568, 48096776, 56513808, 62418695, 65201525, 67791884, 71272086, 83494740, 105260038, 128354509, 151153692, 165412864, 219224714, 319966109, 419251925, 518045547, 616606120, 666894336], "denominator": 1048576, "roots": [0, 42, 61, 70, 155, 635]}, "012301204103215043210": {"boundaries": [-1048576, 15116575, 45989830, 78947111, 99454079, 111845298, 130998416, 143933662, 150384696, 157071614, 165546181, 194384233, 245500595, 300315834, 343309168, 370409472, 472993735, 663859678, 861999430, 1058726440, 1254765304, 1353711616], "denominator": 1048576, "roots": [0, 98, 140, 163, 364, 1290]}, "012301204103251043210": {"boundaries": [-1048576, 1388054, 4225339, 7258778, 9140084, 10294467, 12084073, 13323941, 13937955, 14515759, 15257867, 18147652, 23409725, 26583118, 29439619, 34857262, 38665607, 45456590, 57020376, 68298279, 79410582, 85983232], "denominator": 1048576, "roots": [0, 9, 13, 15, 36, 81]}, "012301204103521043210": {"boundaries": [-1048576, 4678869, 14224598, 24414486, 31121685, 35183647, 41189970, 44803635, 45445885, 48418797, 53304559, 60246041, 72654190, 80730136, 89079997, 105168379, 114112428, 130748029, 161700655, 191746857, 221269706, 236978176], "denominator": 1048576, "roots": [0, 31, 43, 53, 108, 225]}, "012301204103521403210": {"boundaries": [-1048576, 5664699, 17240371, 29616346, 37439330, 42255405, 49571603, 54502117, 56602328, 59220090, 62910882, 74603324, 90768870, 103104253, 121711063, 135805953, 149268093, 166616417, 187838298, 219114559, 248748613, 264241152], "denominator": 1048576, "roots": [0, 37, 53, 62, 154, 251]}, "012301204103524103210": {"boundaries": [-1048576, 5558093, 16928243, 29120067, 36624284, 41220122, 48559848, 53477070, 56010075, 58632188, 61866656, 74394338, 90822028, 103848758, 123510917, 137281094, 153095756, 168951169, 185678379, 215660970, 243498240, 257949696], "denominator": 1048576, "roots": [0, 36, 52, 61, 160, 245]}, "012301204103524130210": {"boundaries": [-1048576, 2883469, 8768537, 15038371, 19114776, 21629319, 25197966, 27685895, 28866137, 30020849, 31563416, 38058477, 45573272, 52527580, 61584941, 69315405, 76834636, 85957369, 92508902, 99382331, 109109589, 114294784], "denominator": 1048576, "roots": [0, 19, 27, 31, 87, 108]}, "012301204103524132010": {"boundaries": [-1048576, 3513461, 10691457, 18357488, 23238117, 26254475, 30720885, 33826537, 35356721, 36800718, 38668445, 46845558, 55845836, 64722418, 75590422, 85799049, 94675380, 104858215, 117532355, 123495163, 125068027, 126877696], "denominator": 1048576, "roots": [0, 23, 33, 38, 117, 120]}, "012301240103210543210": {"boundaries": [-1048576, 8550475, 26054585, 44744033, 56075762, 63463340, 75010887, 82469362, 86126166, 90012075, 93682091, 106017212, 129829210, 155820453, 181291526, 197918720, 260690345, 376994297, 491521448, 605471149, 719152214, 776994816], "denominator": 1048576, "roots": [0, 55, 84, 91, 185, 740]}, "012301240103215043210": {"boundaries": [-1048576, 2806528, 8559226, 14715419, 18399905, 20843725, 24748660, 27175014, 28512959, 29907569, 30956145, 35031590, 43095284, 51947295, 56990800, 61341696, 76344640, 102080633, 130698056, 159039872, 187246960, 202375168], "denominator": 1048576, "roots": [0, 18, 28, 30, 62, 192]}, "012301240103251043210": {"boundaries": [-1048576, 2874807, 8739361, 14955419, 19052337, 21697851, 25241281, 27547475, 28722637, 29910200, 30958776, 35492947, 44331594, 51131212, 55875768, 63390563, 73163997, 89921879, 113155561, 135985417, 158601115, 170917888], "denominator": 1048576, "roots": [0, 19, 28, 30, 65, 162]}, "012301240103521043210": {"boundaries": [-1048576, 5141459, 15692009, 27022953, 33773907, 38282774, 45714852, 50058802, 52063908, 55155859, 58301587, 65761878, 80092417, 88956570, 98258955, 115907610, 125494961, 143399686, 177129068, 209851604, 241992381, 258998272], "denominator": 1048576, "roots": [0, 33, 51, 57, 119, 246]}, "012301240103521403210": {"boundaries": [-1048576, 3663623, 11153791, 19135191, 24227935, 27559070, 32348386, 35514465, 37016605, 38578268, 40151132, 46640033, 56077217, 63306981, 74336264, 82540294, 90385378, 100574207, 113068125, 131417400, 148807897, 158334976], "denominator": 1048576, "roots": [0, 24, 36, 39, 93, 150]}, "012301240103524103210": {"boundaries": [-1048576, 4975859, 15185728, 26142550, 32709897, 37123017, 44220783, 48666535, 51005952, 53528530, 55625682, 64214685, 76011165, 86052650, 101369130, 111876145, 124084786, 136121433, 148890938, 171855391, 193164606, 204472320], "denominator": 1048576, "roots": [0, 32, 50, 54, 129, 194]}, "012301240103524130210": {"boundaries": [-1048576, 4003058, 12203244, 20974365, 26405667, 30026174, 35524469, 39034190, 40875927, 42766842, 44339706, 51615242, 60353375, 68950943, 80329053, 89787612, 99129500, 110198482, 118327642, 127224208, 139444278, 145752064], "denominator": 1048576, "roots": [0, 26, 40, 43, 111, 138]}, "012301240103524132010": {"boundaries": [-1048576, 13491583, 41110540, 70619413, 89137799, 101418673, 119680995, 131410742, 137265668, 143543899, 149311067, 174253469, 202302877, 232143381, 269203473, 303253590, 333103669, 367175173, 408530474, 428507929, 435847961, 440401920], "denominator": 1048576, "roots": [0, 88, 134, 145, 405, 419]}, "012301402103210543210": {"boundaries": [-1048576, 923628, 2785947, 4708392, 6516089, 7575446, 7964577, 8253450, 8540773, 9159635, 10056046, 10650685, 11680781, 13353945, 14945288, 15990783, 20320245, 28319294, 36149604, 43933217, 51696389, 56623104], "denominator": 1048576, "roots": [0, 7, 8, 10, 15, 53]}, "012301402103215043210": {"boundaries": [-1048576, 1964018, 5923469, 10008225, 13913094, 16200081, 17000243, 17577377, 18138817, 19383915, 21168042, 22640434, 25228668, 29066757, 31634022, 33467050, 40968115, 54484091, 68696011, 82780015, 96805995, 104857600], "denominator": 1048576, "roots": [0, 15, 17, 21, 33, 99]}, "012301402103251043210": {"boundaries": [-1048576, 3643815, 11006208, 18662565, 25455948, 29479706, 31570095, 33023381, 34147203, 36906914, 41032734, 43605460, 48210459, 53189020, 56958927, 63425145, 71484693, 85785076, 105374480, 124585344, 143611727, 154140672], "denominator": 1048576, "roots": [0, 27, 32, 41, 64, 146]}, "012301402103521043210": {"boundaries": [-1048576, 5930276, 17900149, 30300831, 41923918, 48832739, 51471869, 53495065, 55581026, 59908155, 66193113, 70501246, 77142228, 83715797, 91267321, 103845753, 111306128, 125758659, 151718996, 176880496, 201619022, 214958080], "denominator": 1048576, "roots": [0, 45, 52, 66, 105, 204]}, "012301402103521403210": {"boundaries": [-1048576, 9373067, 28316087, 48026180, 65783320, 76438740, 81490881, 85268205, 88643621, 96004165, 106975263, 114073907, 120190600, 131821555, 150718154, 163790825, 175477693, 192387251, 214773529, 245162596, 274156543, 289406976], "denominator": 1048576, "roots": [0, 70, 83, 107, 177, 275]}, "012301402103524103210": {"boundaries": [-1048576, 2798508, 8453466, 14329960, 19685050, 22948330, 24336224, 25505141, 26635750, 28768588, 32017254, 34033060, 35343780, 38807956, 44497951, 47972107, 51981441, 56120224, 60781175, 68716887, 76114560, 80740352], "denominator": 1048576, "roots": [0, 21, 25, 32, 53, 76]}, "012301402103524130210": {"boundaries": [-1048576, 7219631, 21812176, 37002676, 50721683, 58965174, 62814976, 65715786, 68428612, 74262144, 82903868, 88501897, 91735006, 101210363, 115798021, 125497225, 137011468, 147299811, 157516873, 175391274, 192986592, 202375168], "denominator": 1048576, "roots": [0, 54, 64, 83, 142, 192]}, "012301402103524132010": {"boundaries": [-1048576, 7682457, 23199740, 39309196, 54200616, 63143850, 67159198, 70075635, 72377150, 77619484, 85458398, 93187990, 98343488, 109713308, 125009235, 137613214, 149341821, 163388248, 175248406, 183295734, 193781494, 199229440], "denominator": 1048576, "roots": [0, 58, 68, 85, 169, 189]}, "012301402105324130210": {"boundaries": [-1048576, 11291465, 34109787, 57756103, 79502260, 93574686, 98308264, 104348297, 110406792, 117766914, 130567802, 137013930, 137798161, 151501203, 170974456, 185317561, 199592658, 216460516, 228462051, 239359336, 256264069, 264241152], "denominator": 1048576, "roots": [0, 85, 105, 130, 217, 251]}, "012301402105324132010": {"boundaries": [-1048576, 10854106, 32784607, 55513295, 76574409, 90035949, 94508205, 99892672, 105559885, 112990033, 125394948, 131683669, 132706436, 146719026, 164991724, 179816798, 193286778, 207670279, 226285056, 234911850, 237009002, 239075328], "denominator": 1048576, "roots": [0, 82, 100, 125, 223, 227]}, "012301402130210543210": {"boundaries": [-1048576, 3858703, 11663077, 19807951, 26683641, 30767664, 33037679, 34775871, 36486790, 40271368, 44079688, 47110854, 50301773, 53932127, 58680593, 63438848, 82140352, 113727745, 144612502, 175317121, 205946923, 222298112], "denominator": 1048576, "roots": [0, 28, 34, 47, 58, 211]}, "012301402130215043210": {"boundaries": [-1048576, 3908135, 11825174, 20123355, 26886380, 30987694, 33570410, 35612859, 37457210, 41463617, 45461292, 48794917, 52207337, 55787265, 59329218, 61516458, 74312857, 97721991, 121561733, 145148919, 168631136, 181403648], "denominator": 1048576, "roots": [0, 28, 35, 49, 60, 172]}, "012301402130251043210": {"boundaries": [-1048576, 2482691, 7508636, 12771503, 17182742, 19815628, 21344409, 22500300, 23670921, 26296294, 28919169, 31012388, 33272165, 35281936, 37155122, 39339655, 46006664, 57842509, 71152104, 84269251, 97304736, 104857600], "denominator": 1048576, "roots": [0, 18, 22, 31, 39, 99]}, "012301402130521043210": {"boundaries": [-1048576, 62258671, 188431503, 320971319, 429679511, 495282968, 537574620, 569201092, 598062498, 663827026, 736731929, 787883625, 836676266, 871266237, 943235199, 1049678700, 1128268688, 1287747984, 1544642389, 1793688965, 2039061552, 2162163712], "denominator": 1048576, "roots": [0, 448, 557, 780, 1049, 2061]}, "012301402130521403210": {"boundaries": [-1048576, 6620819, 20031068, 34095980, 45851555, 52910896, 57291014, 60478934, 63321538, 69925212, 78222224, 83152886, 87206570, 92851697, 103015906, 114835993, 121274238, 134188133, 157892158, 181935925, 205417821, 218103808], "denominator": 1048576, "roots": [0, 48, 59, 81, 117, 207]}, "012301402130524103210": {"boundaries": [-1048576, 7175811, 21765019, 37243765, 48868957, 55915400, 62511088, 66888807, 69468191, 76952473, 87600875, 93223792, 95595178, 104274200, 119873371, 129390650, 140355405, 151508529, 164328760, 186017671, 206227585, 217055232], "denominator": 1048576, "roots": [0, 50, 65, 90, 143, 206]}, "012301402130524130210": {"boundaries": [-1048576, 12042521, 36557087, 62644575, 81645912, 93277192, 105128719, 113039110, 117247775, 129774896, 148200351, 157693326, 160956416, 176443323, 202340532, 219241822, 239742333, 257161496, 275288351, 308029830, 339449958, 355467264], "denominator": 1048576, "roots": [0, 83, 110, 152, 247, 338]}, "012301402130524132010": {"boundaries": [-1048576, 7028010, 21495180, 37310720, 46436510, 52239267, 62566789, 69047777, 70801750, 78768916, 91827168, 98015778, 99090432, 111004861, 126891739, 140128070, 152279655, 165736137, 179640714, 187584587, 194924619, 199229440], "denominator": 1048576, "roots": [0, 45, 67, 94, 175, 189]}, "012301402132010543210": {"boundaries": [-1048576, 20841174, 62939604, 106827731, 146518229, 168948411, 178137227, 184301008, 194893076, 220279282, 239743691, 258755769, 277706442, 290609547, 308959627, 319640917, 392940079, 529788438, 661988275, 793028903, 923598511, 989855744], "denominator": 1048576, "roots": [0, 156, 178, 267, 302, 943]}, "012301402132015043210": {"boundaries": [-1048576, 5148638, 15543962, 26358255, 36410162, 42119062, 44048638, 45445479, 48214937, 54464333, 59144587, 63712987, 68489476, 71616414, 75111668, 76895573, 92617027, 122325048, 151470321, 180304350, 209012706, 224395264], "denominator": 1048576, "roots": [0, 39, 44, 66, 74, 213]}, "012301402132051043210": {"boundaries": [-1048576, 5607289, 16938212, 28770154, 39459328, 45507010, 48021625, 49700534, 52664209, 59790452, 65209080, 70558176, 75914186, 78643200, 81680283, 84826011, 99721545, 126959923, 155764514, 184164734, 212400709, 227540992], "denominator": 1048576, "roots": [0, 42, 48, 73, 83, 216]}, "012301402132501043210": {"boundaries": [-1048576, 4155853, 12557899, 21339063, 29189946, 33718573, 35652521, 37061243, 39383676, 44699828, 48751061, 52721080, 56646853, 57322154, 59771079, 63441095, 71291609, 86747137, 104834749, 122557679, 140133210, 149946368], "denominator": 1048576, "roots": [0, 31, 36, 55, 62, 142]}, "012301402135021043210": {"boundaries": [-1048576, 3100449, 9393634, 16035937, 21277089, 24472331, 26762825, 28504894, 30115887, 33812982, 37321753, 39828732, 42379946, 43606408, 46809449, 51437536, 54682135, 61908515, 73662015, 85003186, 96162175, 102760448], "denominator": 1048576, "roots": [0, 22, 28, 41, 51, 97]}, "012301402135021403210": {"boundaries": [-1048576, 4019272, 12167558, 20741821, 27797887, 32058219, 34736748, 36757249, 38839110, 43528391, 48326351, 50802340, 53302613, 56505166, 62427392, 67381595, 70896553, 77462833, 87566003, 99379525, 110772164, 117440512], "denominator": 1048576, "roots": [0, 29, 36, 52, 70, 111]}, "012301402135024103210": {"boundaries": [-1048576, 12017036, 36521259, 62762620, 81250014, 92534907, 104579456, 112707844, 118306100, 133955722, 150544170, 157002025, 165762389, 178934698, 197473617, 211617520, 227157321, 243918157, 264882725, 297945305, 328885249, 344981504], "denominator": 1048576, "roots": [0, 82, 110, 164, 229, 328]}, "012301402135024130210": {"boundaries": [-1048576, 12846070, 39060724, 67179011, 86577413, 98447343, 112200536, 121232233, 126383526, 141993696, 161237242, 170093846, 175986005, 191657543, 215303561, 232720318, 253693879, 271111993, 289433705, 321680759, 353111309, 369098752], "denominator": 1048576, "roots": [0, 87, 118, 171, 261, 351]}, "012301402135024132010": {"boundaries": [-1048576, 9150863, 27963770, 48529625, 60649710, 68147036, 81146940, 89021663, 91679721, 103217720, 119607355, 127205868, 129761280, 144245352, 163227016, 179559037, 195019905, 212766439, 227606978, 237912423, 252068199, 258998272], "denominator": 1048576, "roots": [0, 59, 86, 125, 219, 246]}, "012301402135201043210": {"boundaries": [-1048576, 9818187, 29650628, 50328822, 69817981, 80864467, 84322770, 86820094, 92649779, 105807950, 115415023, 122092414, 130866253, 135147938, 142063150, 152024622, 163090518, 187885828, 222984714, 256984137, 290530028, 308281344], "denominator": 1048576, "roots": [0, 75, 84, 130, 149, 293]}, "012301402135201403210": {"boundaries": [-1048576, 9843197, 29724943, 50456985, 70421128, 81682223, 84665749, 86869605, 93166004, 107229373, 117167151, 119880998, 129433863, 138346759, 146086344, 155161442, 160070042, 174078033, 198459011, 223593522, 247971328, 261095424], "denominator": 1048576, "roots": [0, 76, 84, 133, 155, 248]}, "012301402135204103210": {"boundaries": [-1048576, 4800028, 14581401, 25088654, 32608786, 36995279, 41601844, 44452453, 47041965, 54775011, 61014175, 62106644, 68138134, 73992683, 78056175, 82562702, 86819742, 93154436, 102498073, 114779690, 126407572, 133169152], "denominator": 1048576, "roots": [0, 33, 43, 71, 86, 126]}, "012301402135204130210": {"boundaries": [-1048576, 8929248, 27332887, 47733389, 59214165, 65982710, 78833551, 86251161, 90626100, 107253650, 121058681, 122256923, 135873308, 150029084, 155445606, 166066320, 179898296, 188151950, 199693174, 220740631, 240199841, 250609664], "denominator": 1048576, "roots": [0, 57, 83, 144, 180, 238]}, "012301402135240103210": {"boundaries": [-1048576, 42556827068791, 128492597887712, 218205451158254, 308582910765445, 356886276754179, 365525943950338, 369988060008702, 398929782059505, 470231913573928, 512756852635516, 514449424836079, 556568714878621, 629645683357769, 662295934010454, 662460539021354, 662625143957546, 716754063596342, 819150584366739, 913160948754390, 1003698723617912, 1048576001048576], "denominator": 1048576, "roots": [0, 336290799, 352926564, 631693076, 632007035, 1000000000]}, "012301402150324130210": {"boundaries": [-2420909277806, -1210454638903, -986256034092, -753976007322, -539995961584, -400819357350, -355784061111, -295533684998, -233312214745, -159838203696, -32688183529, 25160714769, 27900592976, 160171952299, 346803564513, 483565142176, 620816172859, 780210470386, 895465952137, 1003520428934, 1167367853623, 2334735707247], "coefficients": [1000000000000, -129729729730, -1772826880935, 189208931356, 545653761870, 81021854579, -2276487025], "denominator": 1099511627776}, "012301402150324132010": {"boundaries": [-1048576, 28323524, 85569633, 144914291, 199341527, 234689057, 246556627, 261952945, 277702055, 296799608, 328864379, 343845546, 345614984, 380811676, 426856119, 464145650, 498248942, 534467570, 580039762, 601792334, 609656654, 614465536], "denominator": 1048576, "roots": [0, 213, 264, 329, 570, 585]}, "012301402153024103210": {"boundaries": [-1048576, 10142619, 30676310, 52120067, 70907975, 82823195, 87688356, 92945545, 99833674, 111541057, 121458336, 122589730, 132376439, 143085181, 150103881, 159343160, 170674540, 178921536, 189846375, 209358691, 227269692, 236978176], "denominator": 1048576, "roots": [0, 75, 93, 135, 170, 225]}, "012301402153024130210": {"boundaries": [-1048576, 2509720, 7583978, 12883983, 17771197, 20650750, 21665996, 22511054, 24089265, 27343522, 29905563, 30514405, 32698939, 35651626, 37607345, 40463911, 43350440, 46260999, 48605819, 50879145, 54177837, 56623104], "denominator": 1048576, "roots": [0, 19, 22, 33, 46, 53]}, "012301402153024132010": {"boundaries": [-1048576, 13579388, 41079877, 69875415, 94803725, 110254005, 117506554, 124168772, 132540308, 148260486, 162346055, 166072458, 176732981, 193382438, 205179020, 221941262, 237452133, 252523405, 271353296, 280670686, 285913566, 289406976], "denominator": 1048576, "roots": [0, 100, 123, 177, 265, 275]}, "012301402153204103210": {"boundaries": [-1048576, 9288077, 28043487, 47602832, 67120446, 77813476, 79926631, 81280643, 87465147, 101844504, 111110493, 112135759, 122469987, 132755476, 137871740, 145954573, 155407760, 163103857, 174213200, 192263294, 208941216, 218103808], "denominator": 1048576, "roots": [0, 73, 78, 127, 154, 207]}, "012301402153204130210": {"boundaries": [-1048576, 10352962, 31373322, 53773311, 71550263, 81498170, 89319508, 93804570, 99791854, 117254201, 129834742, 130926307, 144840004, 158791946, 163446074, 174606847, 187919187, 196681359, 207634153, 225397170, 243206856, 252706816], "denominator": 1048576, "roots": [0, 74, 90, 152, 190, 240]}, "012301402153204132010": {"boundaries": [-1048576, 13979884, 42744832, 74618299, 93039271, 103528756, 123166146, 133932173, 140874050, 168163461, 189119641, 190556307, 214349085, 237527518, 241632797, 262221496, 282077878, 300316987, 316176160, 327618729, 345968809, 354418688], "denominator": 1048576, "roots": [0, 90, 128, 227, 302, 337]}, "012301402312010543210": {"boundaries": [-1048576, 9628292, 29265024, 50144182, 64586170, 73996860, 83118742, 90910809, 95846783, 105964212, 116080355, 124384903, 137435352, 143140998, 144189574, 148198741, 184340390, 247699297, 308688402, 369080501, 429236147, 460324864], "denominator": 1048576, "roots": [0, 65, 91, 136, 138, 438]}, "012301402312015043210": {"boundaries": [-1048576, 34083842, 103118004, 175048722, 234989408, 274342528, 293167825, 315572304, 336566878, 365964548, 395721736, 420856374, 456661204, 474000682, 480641663, 485315925, 578513498, 754004050, 923666280, 1091198732, 1257905563, 1342177280], "denominator": 1048576, "roots": [0, 246, 320, 447, 466, 1279]}, "012301402312051043210": {"boundaries": [-1048576, 9349072, 28430662, 48750957, 62699512, 71888376, 80898003, 88701403, 93670138, 103671594, 113740502, 122134971, 134263573, 138761557, 140425475, 143221678, 169423055, 219405479, 269408679, 318697565, 367706765, 393216000], "denominator": 1048576, "roots": [0, 63, 89, 132, 138, 374]}, "012301402312501043210": {"boundaries": [-1048576, 2287520, 6977379, 12031382, 15205843, 17310262, 19924524, 22012918, 23195281, 25916402, 28636516, 30905238, 33388776, 34690389, 35922959, 36447247, 41600692, 52247423, 63580216, 74694702, 85724352, 92274688], "denominator": 1048576, "roots": [0, 15, 22, 34, 35, 87]}, "012301402315201043210": {"boundaries": [-1048576, 10184469, 31136819, 53932482, 67583140, 76743296, 89333636, 99097860, 105049677, 119132789, 132953447, 135123263, 146391106, 164216898, 173038498, 175135650, 177201915, 194626094, 225803141, 254739930, 282814856, 297795584], "denominator": 1048576, "roots": [0, 66, 99, 164, 168, 283]}, "012301402315201403210": {"boundaries": [-1048576, 8275246, 25338772, 43997717, 54721455, 61972103, 72848391, 81130880, 85861445, 97581477, 109055399, 110792092, 120404654, 133686616, 141205292, 145183830, 147633450, 161099504, 185408577, 209050833, 231927680, 244318208], "denominator": 1048576, "roots": [0, 53, 81, 132, 142, 232]}, "012301402315204103210": {"boundaries": [-1048576, 4377736, 13403960, 23324375, 28978214, 32622279, 38553125, 42631006, 45061038, 52076278, 58375320, 59049638, 64519256, 72558339, 76557131, 77939581, 79501361, 86165649, 97757316, 109718988, 121195992, 127926272], "denominator": 1048576, "roots": [0, 28, 42, 72, 77, 121]}, "012301402315240103210": {"boundaries": [-1048576, 8915625, 27287320, 47628754, 59141476, 65976057, 78531318, 85955581, 90642794, 107196429, 120662578, 121934735, 133899047, 152801066, 161508354, 163327049, 164899913, 177535992, 202009336, 226356612, 249593476, 262144000], "denominator": 1048576, "roots": [0, 57, 83, 155, 158, 249]}, "012301402351201043210": {"boundaries": [-2098780389470, -917856862607, -752329957352, -578079953162, -442524177153, -350534919480, -293929560676, -230783306604, -173160257542, -88052460189, -3729168473, 4702763950, 80680038123, 203802570231, 260497739796, 270042980478, 279316877518, 389647986820, 590155139177, 775283987102, 954657707423, 2143166054687], "coefficients": [1000000000000, 0, -1000000000000, -27127029270, 120373527917, -2050958493, -2925080229], "denominator": 1099511627776}, "012301402351201403210": {"boundaries": [-1048576, 8817466, 26751172, 45644910, 60217061, 70123204, 76418807, 83365939, 89544212, 98791326, 108075402, 108876139, 117146830, 129119075, 135397065, 138538646, 140505036, 152047504, 172875918, 193066697, 212608459, 223346688], "denominator": 1048576, "roots": [0, 62, 85, 127, 135, 212]}, "012301402351204103210": {"boundaries": [-1048576, 8114015, 24791937, 42842031, 53951374, 61647471, 71100658, 79183491, 84299755, 94585244, 104919472, 105944738, 115210727, 129590084, 135774588, 137128600, 139241755, 149934785, 169452399, 189011744, 207767154, 218103808], "denominator": 1048576, "roots": [0, 53, 80, 129, 134, 207]}, "012301402351240103210": {"boundaries": [-1048576, 7618492, 23321579, 40457274, 50444299, 57293787, 67019816, 74737741, 79385942, 89926889, 100106813, 101061400, 110349706, 124604964, 130608392, 132147400, 134244552, 143749217, 161793130, 180247696, 197855367, 207618048], "denominator": 1048576, "roots": [0, 49, 75, 125, 129, 197]}, "012301402513024103210": {"boundaries": [-1048576, 13757418, 41674246, 70903277, 94890961, 111125080, 119289067, 129274515, 138992051, 152361395, 165739385, 166980811, 180285777, 194699294, 203312522, 215343644, 230323376, 240984796, 255291117, 280841637, 304284051, 316669952], "denominator": 1048576, "roots": [0, 99, 132, 184, 229, 301]}, "012301402513024130210": {"boundaries": [-1048576, 10760569, 32561842, 55414969, 75032448, 87296961, 92989927, 98491941, 105864115, 118796553, 129560510, 131463893, 143810667, 156310870, 160229852, 171740189, 183334827, 193771539, 202912529, 211699327, 224269166, 230686720], "denominator": 1048576, "roots": [0, 79, 98, 148, 192, 219]}, "012301402513024132010": {"boundaries": [-1048576, 6094439, 18459113, 31438220, 42142218, 49110689, 52783539, 56625938, 60817776, 67371376, 73482216, 74686325, 81158029, 88378650, 90997255, 97847649, 104311515, 110189660, 116835827, 120540827, 124210843, 126877696], "denominator": 1048576, "roots": [0, 44, 57, 83, 113, 120]}, "012301402513204103210": {"boundaries": [-1048576, 5681703, 17158707, 29120379, 40712046, 47376334, 48938114, 50320564, 54319356, 62358439, 67828057, 68502375, 74801417, 81816657, 84246689, 88324570, 94255416, 97899481, 103553320, 113473735, 122499959, 127926272], "denominator": 1048576, "roots": [0, 44, 49, 79, 93, 121]}, "012301402513204130210": {"boundaries": [-1048576, 2343686, 7080925, 12039095, 16739039, 19372977, 20171010, 20720977, 22312454, 25807707, 28176795, 28577904, 31480981, 34400363, 35028313, 37302037, 39834290, 41754870, 43757067, 46115835, 49020400, 51380224], "denominator": 1048576, "roots": [0, 18, 20, 33, 41, 48]}, "012301402513204132010": {"boundaries": [-1048576, 9558003, 28897597, 49230300, 67639442, 77972351, 82262330, 85030330, 91368330, 105786250, 115977354, 117869927, 130391394, 142916741, 144607813, 155111572, 165367008, 173868342, 183631525, 189166002, 195457458, 199229440], "denominator": 1048576, "roots": [0, 72, 82, 137, 177, 189]}, "012301402513204312010": {"boundaries": [-1048576, 12413863, 37494872, 63736365, 89511292, 103488027, 106771071, 108664931, 117269670, 136231419, 148998844, 151815363, 167441781, 183936537, 185635398, 198339949, 211009776, 220494766, 236099044, 242485686, 243009974, 244318208], "denominator": 1048576, "roots": [0, 97, 104, 177, 231, 232]}, "012301402513240103210": {"boundaries": [-1048576, 13169195, 39774476, 67608078, 95004460, 109782818, 113182385, 115072911, 124170336, 145141856, 158787842, 160547454, 175333350, 194815708, 200024176, 207324573, 220431773, 227770200, 241062314, 263473764, 283736082, 294649856], "denominator": 1048576, "roots": [0, 103, 110, 191, 216, 280]}, "012301402513240130210": {"boundaries": [-1048576, 3294093, 9957432, 16962193, 23406053, 26962884, 28328464, 29152843, 31370892, 36439010, 40018456, 40678364, 44827909, 49443403, 50189406, 53305151, 56676928, 59470592, 62151728, 64400262, 67784534, 70254592], "denominator": 1048576, "roots": [0, 25, 28, 48, 59, 66]}, "012301402513240132010": {"boundaries": [-1048576, 10735321, 32490146, 55536976, 75200903, 86049275, 92392206, 95996179, 102847824, 120149328, 132632194, 134669000, 149086094, 164823605, 167196396, 178522367, 189889329, 199515600, 209644446, 215963560, 224876456, 229638144], "denominator": 1048576, "roots": [0, 79, 92, 160, 201, 218]}, "012301402513240310210": {"boundaries": [-1048576, 52505949298401, 158573542722066, 269536102633809, 380539963205152, 439803456172507, 451303356810026, 457239100789071, 494831505090362, 575444876633914, 631403740222914, 644341636390917, 706320484368211, 774092351267776, 794955130465968, 847120079720348, 884408051439520, 922947477768196, 961486904293509, 987584441027073, 1031080793084283, 1048576001048576], "denominator": 1048576, "roots": [0, 414030941, 436149113, 772408008, 916853440, 1000000000]}, "012301402513240312010": {"boundaries": [-1048576, 16819758, 50772294, 86131791, 122958135, 142844594, 144787120, 146121725, 158484552, 183126088, 199838274, 204172743, 223940886, 244926867, 248667138, 264874818, 279681694, 291677802, 309901071, 317750656, 319847808, 321912832], "denominator": 1048576, "roots": [0, 135, 140, 239, 302, 306]}, "012301402531024103210": {"boundaries": [-1048576, 13343508, 40631122, 69767403, 89665708, 103461684, 116368633, 128774596, 137404402, 152433992, 168076833, 168770923, 184544415, 200375539, 207566297, 220403311, 235756937, 246972039, 262887095, 290056809, 315036217, 328204288], "denominator": 1048576, "roots": [0, 90, 131, 191, 234, 312]}, "012301402531024130210": {"boundaries": [-1048576, 7171961, 21778851, 37210394, 48817904, 56846055, 62336481, 68404985, 73521420, 79987638, 87840496, 89476260, 97755230, 106110679, 107785523, 115221998, 122815579, 129330377, 135188637, 140711840, 148653827, 153092096], "denominator": 1048576, "roots": [0, 50, 70, 101, 128, 145]}, "012301402531024132010": {"boundaries": [-1048576, 12246333, 37108337, 63144610, 84419950, 99099270, 106295561, 115723906, 125075054, 134512238, 146932094, 150527777, 164027810, 177512268, 179228873, 191817053, 203590898, 212950564, 226198801, 232353465, 235499193, 238026752], "denominator": 1048576, "roots": [0, 88, 119, 169, 220, 226]}, "012301402531201043210": {"boundaries": [-1048576, 10036807, 30383327, 51626052, 69552556, 81664134, 86889363, 93829901, 101359518, 111146228, 120340917, 121416189, 130634625, 144938468, 151526905, 152575481, 153284509, 165591440, 188511022, 209598848, 230002757, 241172480], "denominator": 1048576, "roots": [0, 73, 96, 144, 146, 229]}, "012301402531201403210": {"boundaries": [-1048576, 9796863, 29663573, 50419932, 67777670, 79551892, 84834847, 91790475, 99120821, 108558005, 117612399, 118714438, 127808922, 140862659, 147394400, 149451477, 150954868, 162737161, 183905338, 204326245, 224052532, 234881024], "denominator": 1048576, "roots": [0, 71, 94, 139, 145, 223]}, "012301402531204103210": {"boundaries": [-1048576, 5713003, 17340885, 29622502, 38966139, 45300833, 49557873, 54064400, 58127892, 63982441, 70013931, 71106400, 77345564, 85078610, 87668122, 90518731, 95125296, 99511789, 107031921, 117539174, 127320547, 133169152], "denominator": 1048576, "roots": [0, 40, 55, 83, 93, 126]}, "012301402531204130210": {"boundaries": [-1048576, 14960657, 45600747, 78495409, 100284119, 115211456, 130594572, 144357964, 154237612, 171451735, 189508650, 192550068, 211421453, 233108952, 238197513, 249635048, 267603336, 277137320, 291549771, 316418490, 339965807, 352321536], "denominator": 1048576, "roots": [0, 100, 146, 226, 266, 335]}, "012301402531204132010": {"boundaries": [-1048576, 13779988, 41966615, 72101829, 92673985, 106902474, 120186981, 132822171, 142234179, 156302573, 172739649, 176464845, 194360586, 212742867, 214606010, 229505854, 244588844, 256693304, 270798224, 278724795, 287637691, 292552704], "denominator": 1048576, "roots": [0, 93, 135, 204, 261, 278]}, "012301402531240103210": {"boundaries": [-1048576, 14712052, 44859550, 77352711, 98585437, 112817998, 128387845, 141398966, 151320887, 169059298, 187036068, 191907294, 211076850, 231442859, 244302238, 256152323, 260870915, 266104232, 282219364, 306164965, 327274281, 338690048], "denominator": 1048576, "roots": [0, 98, 142, 242, 251, 322]}, "012301402531240130210": {"boundaries": [-1048576, 13487835, 41120567, 70893990, 90447178, 103526636, 117675182, 129491905, 138666156, 154656940, 171201551, 176125579, 194072786, 211962516, 222305342, 235224274, 242011000, 246386342, 257707168, 275410314, 291905769, 300941312], "denominator": 1048576, "roots": [0, 90, 130, 220, 237, 286]}, "012301402531240132010": {"boundaries": [-1048576, 6352866, 19387646, 33458311, 42443627, 48574496, 55583473, 61534929, 65701908, 73129321, 81181497, 82936573, 91649078, 100798198, 102217689, 109088465, 115836289, 121669559, 127504647, 131325629, 137092797, 140509184], "denominator": 1048576, "roots": [0, 42, 62, 98, 122, 133]}, "012301402531240310210": {"boundaries": [-1048576, 12363810, 37691393, 65410504, 83074537, 93213953, 107864545, 116362464, 123714951, 145035996, 162521723, 166036937, 184924571, 203808450, 213589450, 228709616, 236334744, 245651879, 255352566, 263764530, 275798843, 282066944], "denominator": 1048576, "roots": [0, 82, 112, 212, 242, 268]}, "012301402531240312010": {"boundaries": [-1048576, 11866600, 36221387, 62802839, 79342516, 89580868, 103798440, 113308004, 120605237, 138693173, 155021219, 158500470, 176205893, 193898510, 200740507, 214951079, 224395892, 234658370, 245136501, 251581491, 260494387, 265289728], "denominator": 1048576, "roots": [0, 78, 111, 197, 235, 252]}, "012301402531243010210": {"boundaries": [-1048576, 32293894, 97797314, 167413249, 225117509, 257241163, 277882892, 290125760, 312050194, 361770173, 400065382, 411130650, 453623858, 494705512, 530153362, 565649918, 569628286, 574346878, 594504200, 626749999, 655099942, 670040064], "denominator": 1048576, "roots": [0, 235, 279, 541, 550, 638]}, "012301402531420310210": {"boundaries": [-1048576, 8166540, 24802650, 42383769, 55632075, 64870394, 70941982, 77899043, 84321844, 90613300, 99166022, 103516944, 113098406, 121351396, 128471560, 135657454, 137867550, 142194991, 145436404, 148675955, 153185918, 156237824], "denominator": 1048576, "roots": [0, 57, 80, 129, 138, 148]}, "012301402531420312010": {"boundaries": [-1048576, 2558879, 7766850, 13258090, 17487303, 20427690, 22216046, 24332739, 26368093, 28290482, 30926387, 32299530, 35236370, 37802399, 39940280, 42113369, 42985284, 44524166, 45749404, 46421066, 46945354, 48234496], "denominator": 1048576, "roots": [0, 18, 25, 40, 44, 45]}, "012301402531423010210": {"boundaries": [-1048576, 12844033, 38996630, 66622446, 87655769, 102186650, 111496793, 122032063, 132188061, 142324296, 155763449, 162892622, 177649813, 190688514, 202295747, 216556119, 221431832, 224053272, 226766091, 230427821, 234872737, 238026752], "denominator": 1048576, "roots": [0, 90, 125, 210, 215, 226]}, "012301402531423012010": {"boundaries": [-1048576, 11510757, 35199473, 60923727, 76556610, 87475422, 101014781, 112629791, 120767481, 133000867, 147510203, 153741576, 169377069, 183261609, 195381792, 209694124, 215196107, 219969020, 223401009, 225544910, 227642062, 229638144], "denominator": 1048576, "roots": [0, 75, 114, 203, 214, 218]}, "012301420103210543210": {"boundaries": [-1048576, 4688860, 14190271, 24084605, 31884698, 37010061, 40618609, 43182531, 45865439, 48581381, 51202821, 54142466, 60437695, 69249419, 77634254, 83449173, 106754076, 149352233, 191088184, 232583234, 273972844, 295698432], "denominator": 1048576, "roots": [0, 33, 45, 50, 78, 281]}, "012301420103215043210": {"boundaries": [-1048576, 1742875, 5284286, 8996348, 11746393, 13585000, 15156570, 16213281, 17263151, 18382264, 19430840, 20545763, 22988656, 26485098, 29022941, 30670848, 37750030, 50808785, 64260195, 77597317, 90883301, 98566144], "denominator": 1048576, "roots": [0, 12, 17, 19, 30, 93]}, "012301420103251043210": {"boundaries": [-1048576, 2761681, 8378802, 14283245, 18627595, 21558671, 24081359, 25859620, 27531236, 29433844, 31530996, 33260134, 37074945, 40951877, 43783195, 48589168, 54974228, 66263201, 81455319, 96360921, 111129231, 119537664], "denominator": 1048576, "roots": [0, 19, 27, 31, 49, 113]}, "012301420103521043210": {"boundaries": [-1048576, 2046517, 6215799, 10603144, 13773894, 16023034, 17877183, 19244449, 21060316, 22564617, 23613193, 24647299, 26919214, 29146288, 31666000, 35724618, 38341264, 43435974, 52255932, 60805208, 69218513, 74448896], "denominator": 1048576, "roots": [0, 14, 21, 23, 36, 70]}, "012301420103521403210": {"boundaries": [-1048576, 7627005, 23171424, 39581857, 51300414, 59392268, 66877250, 72088198, 77186128, 82765375, 88532543, 93920202, 100998090, 110774794, 125586244, 138136323, 147704266, 162798583, 185523513, 213071806, 239629948, 253755392], "denominator": 1048576, "roots": [0, 52, 76, 87, 147, 241]}, "012301420103524103210": {"boundaries": [-1048576, 13355027, 40751244, 69949080, 88690206, 102878955, 117748876, 128234892, 143249387, 154995646, 160762814, 167099542, 173827904, 190882887, 218392912, 234483853, 253722841, 272954699, 294768116, 332139112, 366948798, 384827392], "denominator": 1048576, "roots": [0, 88, 145, 156, 258, 366]}, "012301420103524130210": {"boundaries": [-1048576, 9347108, 28431097, 48659636, 62605791, 72320859, 82347133, 88960649, 95187304, 102192602, 109008346, 116787257, 124214671, 137879059, 158348871, 172270247, 188588804, 203599334, 218048602, 242573452, 267270193, 279969792], "denominator": 1048576, "roots": [0, 63, 94, 107, 197, 266]}, "012301420103524132010": {"boundaries": [-1048576, 5192025, 15788699, 27017560, 34770966, 40102012, 45935811, 49464353, 52543450, 56195159, 59340887, 64882227, 70037726, 78662371, 90042695, 99495341, 108349012, 119079690, 127768916, 133881480, 142270088, 146800640], "denominator": 1048576, "roots": [0, 35, 52, 58, 123, 139]}, "012301420105324103210": {"boundaries": [-1048576, 3466591, 10532315, 17942975, 23460163, 27704724, 30327729, 32826276, 38067591, 41157474, 41681762, 42030421, 42206350, 45846577, 51611014, 54655881, 58676987, 62084995, 66002396, 73102257, 79670617, 83886080], "denominator": 1048576, "roots": [0, 24, 39, 40, 59, 79]}, "012301420105324130210": {"boundaries": [-1048576, 5654629, 17183734, 29299440, 38217568, 44964918, 49533245, 53565847, 61056144, 65808003, 67380867, 68681728, 69669152, 76822689, 85947001, 92498142, 99280229, 107071359, 112674910, 117808985, 125720314, 130023424], "denominator": 1048576, "roots": [0, 39, 62, 65, 107, 123]}, "012301420105324132010": {"boundaries": [-1048576, 3812712, 11598476, 19807910, 25653634, 30102523, 33452908, 36257314, 41295537, 44571181, 45619757, 46574250, 47388706, 52531605, 58677761, 63514078, 68096256, 72924093, 78682807, 81578441, 83151305, 84934656], "denominator": 1048576, "roots": [0, 26, 42, 44, 77, 80]}, "012301420130210543210": {"boundaries": [-1048576, 2727945, 8305424, 14235039, 18094744, 20759056, 23699074, 25810753, 27589327, 29967946, 32329359, 33818692, 36362298, 40206655, 44214533, 47797589, 61809550, 86092635, 109855847, 133480581, 157047105, 169869312], "denominator": 1048576, "roots": [0, 18, 27, 33, 44, 161]}, "012301420130215043210": {"boundaries": [-1048576, 4178381, 12708940, 21735173, 27884678, 32216367, 36308113, 39417586, 42665872, 46228630, 49393813, 51399678, 55246495, 61214483, 65299913, 68244821, 82590537, 108425924, 135224352, 161743687, 188145314, 202375168], "denominator": 1048576, "roots": [0, 28, 42, 50, 67, 192]}, "012301420130251043210": {"boundaries": [-1048576, 2076794, 6316083, 10799371, 13900115, 16103925, 18081349, 19633533, 21326125, 23114544, 24718476, 25721179, 27716872, 29726643, 31382048, 34090869, 38742276, 47093334, 57479693, 67677434, 77793342, 83886080], "denominator": 1048576, "roots": [0, 14, 21, 25, 34, 79]}, "012301420130521043210": {"boundaries": [-1048576, 5348108, 16274194, 27859130, 35807412, 41472199, 46679449, 50857578, 55087512, 59922401, 64606753, 67598912, 71303168, 75268916, 81839264, 90980716, 97028910, 109490233, 130701368, 151203338, 171375325, 182452224], "denominator": 1048576, "roots": [0, 36, 54, 66, 91, 173]}, "012301420130521403210": {"boundaries": [-1048576, 5849106, 17817945, 30564229, 39042622, 45080480, 51219095, 55975552, 60322697, 65749439, 71589162, 75045738, 77944149, 83165241, 92872779, 102135067, 107806643, 118695510, 137477111, 157510001, 177001424, 187695104], "denominator": 1048576, "roots": [0, 39, 59, 73, 105, 178]}, "012301420130524103210": {"boundaries": [-1048576, 1086793, 3324050, 5742273, 7175032, 8197743, 9618418, 10608874, 11285351, 12379086, 13771496, 14499609, 14854826, 16194835, 18618939, 20039861, 21635299, 23414125, 25503485, 28870267, 32023786, 34603008], "denominator": 1048576, "roots": [0, 7, 11, 14, 22, 32]}, "012301420130524130210": {"boundaries": [-1048576, 5581343, 17067136, 29488975, 36877550, 42079357, 49431465, 54537648, 57671300, 63260804, 70999223, 74847283, 76109141, 83740052, 95873982, 103915738, 113400889, 121845469, 130130992, 143958621, 158006829, 165675008], "denominator": 1048576, "roots": [0, 36, 56, 72, 118, 157]}, "012301420130524132010": {"boundaries": [-1048576, 3318789, 10172921, 17667166, 21823083, 24685988, 29633636, 32915579, 34259386, 37772767, 43345080, 45942488, 46312106, 51832980, 59118718, 65164859, 70679138, 76615630, 83563795, 87107108, 89204260, 91226112], "denominator": 1048576, "roots": [0, 21, 33, 44, 82, 86]}, "012301420132010543210": {"boundaries": [-1048576, 2592394, 7900658, 13589745, 17194377, 19599554, 22499368, 24803269, 26097759, 28840279, 31540755, 33981918, 36524322, 38235579, 40857019, 43078997, 54509721, 74635519, 94190118, 113596598, 132942922, 143654912], "denominator": 1048576, "roots": [0, 17, 25, 35, 40, 136]}, "012301420132015043210": {"boundaries": [-1048576, 2768188, 8448335, 14563447, 18320485, 20867848, 24133762, 26698969, 28151646, 31208109, 34195837, 36967079, 39746520, 41700474, 43797626, 45088768, 54405765, 71370576, 88614273, 105652553, 122607762, 132120576], "denominator": 1048576, "roots": [0, 18, 27, 38, 44, 125]}, "012301420132051043210": {"boundaries": [-1048576, 3817574, 11707464, 20338288, 25031310, 28290704, 33671188, 37646213, 39605761, 44306979, 48875547, 53095877, 57440205, 58982400, 61750505, 65158377, 75884156, 95829494, 117908937, 139628618, 161202684, 173015040], "denominator": 1048576, "roots": [0, 24, 38, 55, 64, 164]}, "012301420132501043210": {"boundaries": [-2338140117543, -1169070058772, -1026819651303, -874773143642, -773897342188, -706041524295, -633997266077, -571876429831, -534618690994, -459300573767, -383172963268, -313795203810, -242150535078, -237355426695, -191542442204, -114621025006, 24596008571, 297042713997, 622504681807, 941134040089, 1257023492423, 2514046984848], "coefficients": [1000000000000, 1300000000000, -995000000000, -2110666666667, -1010000000000, -168000000000, -7782877836], "denominator": 1099511627776}, "012301420135021043210": {"boundaries": [-1048576, 6050866, 18449655, 31728218, 40300949, 46292278, 52888112, 58301048, 62190973, 68623923, 75112742, 79539613, 84060842, 86936628, 94116728, 103649091, 109621338, 123124690, 146277290, 168554152, 190445173, 202375168], "denominator": 1048576, "roots": [0, 40, 60, 81, 103, 192]}, "012301420135021403210": {"boundaries": [-1048576, 8496703, 25876687, 44363396, 56867827, 65859177, 74309105, 81378089, 88132513, 96481199, 104599395, 108694110, 112634538, 119938320, 133742984, 143592004, 151283148, 164914264, 185004993, 209353710, 232778885, 245366784], "denominator": 1048576, "roots": [0, 57, 86, 109, 150, 233]}, "012301420135024103210": {"boundaries": [-1048576, 6305335, 19269500, 33236007, 41767651, 47916973, 55572560, 61356491, 65759527, 72390418, 79744047, 83113245, 85721088, 92695585, 104438654, 111888739, 120592903, 129398783, 139907441, 157305459, 173535489, 182452224], "denominator": 1048576, "roots": [0, 41, 64, 83, 122, 173]}, "012301420135024130210": {"boundaries": [-1048576, 14195281, 43397675, 74905360, 93937462, 107623751, 125335177, 138402912, 147954462, 162741604, 180158280, 188159801, 192763221, 210021307, 237049123, 255323294, 277897755, 296541925, 316241569, 351441176, 385423990, 402653184], "denominator": 1048576, "roots": [0, 92, 144, 186, 285, 383]}, "012301420135024132010": {"boundaries": [-1048576, 6443039, 19736928, 34241348, 42443267, 48101577, 57353317, 63715100, 66521984, 73427179, 83856247, 88460598, 89565866, 99826013, 112943895, 124217287, 134510973, 145410043, 158698635, 165242226, 168387954, 170917888], "denominator": 1048576, "roots": [0, 41, 64, 86, 156, 162]}, "012301420135201043210": {"boundaries": [-1048576, 3733917, 11424053, 19775507, 24668283, 28065302, 32820980, 36623154, 38683221, 43272433, 47845814, 50186437, 54426601, 56523753, 59701684, 64944564, 68644642, 77676000, 92256488, 106262479, 120030629, 127926272], "denominator": 1048576, "roots": [0, 24, 37, 54, 64, 121]}, "012301420135201403210": {"boundaries": [-1048576, 4297833, 13081487, 22445653, 28866351, 33281463, 37422434, 41287029, 43961802, 48761189, 53523989, 54744923, 59319333, 62814587, 66285834, 71407284, 73803178, 80665632, 93206623, 105630978, 117731524, 124780544], "denominator": 1048576, "roots": [0, 29, 42, 60, 71, 118]}, "012301420135204103210": {"boundaries": [-1048576, 12119494, 37098902, 64268616, 80183672, 91398774, 106752400, 119589414, 126780172, 142611296, 158384788, 159078878, 174721719, 189751309, 198381115, 210787078, 223694027, 237490003, 257388308, 286524589, 313812203, 328204288], "denominator": 1048576, "roots": [0, 78, 121, 181, 222, 312]}, "012301420150324103210": {"boundaries": [-1048576, 49157907, 149413920, 254674286, 332151906, 392144598, 430254758, 466335957, 541472005, 586430365, 593683016, 598125226, 600377498, 651602183, 731738611, 774768680, 833500835, 879147779, 930858799, 1029059925, 1119430954, 1163919360], "denominator": 1048576, "roots": [0, 339, 555, 572, 838, 1109]}, "012301420150324130210": {"boundaries": [-1048576, 9862105, 29974885, 51108811, 66647615, 78542397, 86380243, 93560828, 107218790, 115884710, 118506150, 120061952, 121251712, 133244777, 148334419, 159136433, 170440071, 183296576, 192549668, 200870687, 213841915, 220200960], "denominator": 1048576, "roots": [0, 68, 109, 115, 183, 209]}, "012301420150324132010": {"boundaries": [-1048576, 8458986, 25724561, 43896000, 57039129, 67160492, 74149900, 80427954, 92312915, 99890292, 101900063, 103197354, 104437371, 115061314, 127716028, 137476172, 147003841, 157062740, 167806441, 173816563, 179059443, 182452224], "denominator": 1048576, "roots": [0, 58, 94, 99, 163, 173]}, "012301420153024103210": {"boundaries": [-1048576, 10943937, 33170594, 56454436, 75122243, 88054500, 95063157, 103292361, 111488056, 121711013, 131847248, 132987297, 141201142, 152718627, 162836710, 172673341, 185099641, 194718405, 206779700, 228407294, 248327568, 258998272], "denominator": 1048576, "roots": [0, 78, 107, 142, 185, 246]}, "012301420153024130210": {"boundaries": [-1048576, 8837777, 26818132, 45713802, 60239304, 70505197, 76999156, 83694480, 90832010, 98894833, 106497009, 108459600, 113440336, 123841811, 133600781, 143503427, 153789233, 164748263, 173144735, 181240291, 193169220, 199229440], "denominator": 1048576, "roots": [0, 62, 88, 112, 164, 189]}, "012301420153024132010": {"boundaries": [-1048576, 9756581, 29621119, 50543115, 66330161, 77460669, 85067191, 92607982, 100205812, 109199338, 117937471, 120473496, 125891139, 137967271, 148885591, 160908761, 172202932, 183430507, 197918175, 204794420, 207415860, 209715200], "denominator": 1048576, "roots": [0, 68, 97, 124, 194, 199]}, "012301420310210543210": {"boundaries": [-1048576, 17375814, 53125115, 91313511, 114284466, 132342330, 151880299, 166520949, 189450308, 205468956, 211541638, 221030761, 231902023, 244570603, 260132515, 272192853, 337240014, 454393257, 567506756, 679653935, 791424539, 848297984], "denominator": 1048576, "roots": [0, 112, 193, 217, 255, 808]}, "012301420310215043210": {"boundaries": [-1048576, 2455734, 7499955, 12873592, 16217980, 18828667, 21448873, 23493953, 26640915, 28888634, 29892225, 31412294, 32955211, 34589184, 36324362, 37311829, 44740476, 58616260, 72268355, 85763447, 99198332, 106954752], "denominator": 1048576, "roots": [0, 16, 27, 31, 36, 101]}, "012301420310251043210": {"boundaries": [-1048576, 2145516, 6554291, 11251551, 14182809, 16506580, 18782865, 20585584, 23552179, 25546100, 26305781, 27498368, 28898219, 29946795, 31027858, 32600722, 37569602, 46599476, 56504012, 66240519, 75913772, 81788928], "denominator": 1048576, "roots": [0, 14, 24, 27, 32, 77]}, "012301420310521043210": {"boundaries": [-1048576, 5586557, 17103243, 29440411, 36798093, 42803304, 49183628, 54124020, 62423761, 67969959, 69761808, 72570728, 75322709, 77570927, 82138232, 88278621, 96554887, 112897361, 134489893, 155498328, 176287229, 187695104], "denominator": 1048576, "roots": [0, 36, 64, 71, 87, 178]}, "012301420310521403210": {"boundaries": [-1048576, 7980185, 24472876, 42210226, 52456223, 61040374, 70649282, 77916962, 91376726, 100077389, 101122783, 102757265, 104333312, 110949028, 122929863, 132919639, 138764596, 151553426, 174431748, 197732652, 220467386, 232783872], "denominator": 1048576, "roots": [0, 51, 95, 99, 134, 221]}, "012301420310524103210": {"boundaries": [-2405705571197, -1202852785599, -990655466499, -765096848410, -619151338393, -500728665110, -396854076350, -310460199122, -130510774153, -21488425744, -19572081470, -16510972368, -14053963144, 90965222410, 275288000877, 358770433376, 447794337232, 580875073536, 749816365237, 985287012545, 1209103685678, 2418207371357], "coefficients": [1000000000000, 73743016760, -1683936206735, -127040441725, 367872413470, 12406241375, 99615567], "denominator": 1099511627776}, "012301420312010543210": {"boundaries": [-1048576, 17131684, 52229731, 89496890, 113643387, 131849694, 148950773, 162994576, 181545082, 196666418, 207028612, 220232006, 233462772, 241023823, 248363855, 256813738, 316608233, 422408336, 524002510, 624610989, 724842032, 775946240], "denominator": 1048576, "roots": [0, 113, 181, 226, 240, 739]}, "012301420312015043210": {"boundaries": [-1048576, 4517101, 13764759, 23566026, 30047007, 34959348, 39299719, 42960819, 48057632, 52033298, 54631849, 58146872, 61315490, 63355182, 65277571, 66409813, 79196183, 103022053, 126279860, 149242092, 172092932, 184549376], "denominator": 1048576, "roots": [0, 30, 48, 59, 64, 175]}, "012301420312051043210": {"boundaries": [-1048576, 2831128, 8619196, 14736635, 18910040, 22062854, 24620147, 26872898, 30082773, 32539429, 34185136, 36382895, 38407205, 39234218, 40122480, 41258438, 48123880, 60899690, 73938829, 86775537, 99537125, 106954752], "denominator": 1048576, "roots": [0, 19, 30, 37, 40, 101]}, "012301420312501043210": {"boundaries": [-1048576, 2768708, 8410726, 14349772, 18669226, 21778068, 23994379, 26138101, 28640382, 31074118, 33167993, 35356766, 37544576, 38360405, 39363278, 40411854, 46192947, 57529154, 69445274, 81146714, 92767951, 99614720], "denominator": 1048576, "roots": [0, 19, 28, 37, 39, 94]}, "012301420315021043210": {"boundaries": [-1048576, 2304427, 7047473, 12115491, 15236764, 17766449, 20266809, 22300758, 25567567, 27848975, 28858857, 29758341, 30845610, 32081881, 34053750, 36574876, 38743630, 43630242, 51196495, 58471932, 65639425, 70254592], "denominator": 1048576, "roots": [0, 15, 26, 30, 36, 66]}, "012301420315021403210": {"boundaries": [-1048576, 5470148, 16769536, 28958830, 36009522, 41675161, 48341057, 53580333, 60021638, 66184625, 70014767, 71201149, 75235328, 79938583, 85388693, 91583190, 95045976, 103588891, 118528578, 133888461, 148833190, 157286400], "denominator": 1048576, "roots": [0, 35, 60, 75, 92, 149]}, "012301420315024103210": {"boundaries": [-1048576, 11157913, 34225468, 59293347, 73450240, 84261090, 98705135, 110203935, 119877138, 133790676, 145402761, 146441482, 158422357, 170979013, 181351266, 191679913, 200706316, 216121643, 238091782, 266220616, 293009261, 307232768], "denominator": 1048576, "roots": [0, 71, 117, 162, 199, 292]}, "012301420315201043210": {"boundaries": [-1048576, 13675386, 41751794, 71701170, 90810682, 105574242, 119710874, 131825507, 147049003, 160377270, 170562701, 177258541, 186705347, 195793006, 203266762, 210606794, 226686323, 263856770, 311475794, 357538670, 403049003, 426770432], "denominator": 1048576, "roots": [0, 90, 146, 190, 204, 406]}, "012301420315201403210": {"boundaries": [-1048576, 2781189, 8509795, 14684765, 18393342, 21197611, 24460701, 27170851, 29674929, 32841786, 35582621, 36207885, 38920902, 41629723, 43748603, 46602206, 47942370, 52311750, 60387910, 68243014, 75895494, 80740352], "denominator": 1048576, "roots": [0, 18, 29, 40, 46, 76]}, "012301420315204103210": {"boundaries": [-1048576, 11337324, 34779738, 60330258, 74636579, 85297999, 100277731, 112308853, 120922081, 135335598, 148640564, 149881990, 163259980, 176629324, 186346860, 196332308, 204496295, 220730414, 244718098, 273947129, 301863957, 316669952], "denominator": 1048576, "roots": [0, 72, 117, 169, 202, 301]}, "012301420351021043210": {"boundaries": [-1048576, 8084236, 24776530, 42690158, 53260841, 62163037, 71411563, 78942341, 91713911, 99737140, 102358580, 104847150, 110090030, 115343808, 120742854, 128606725, 133357809, 146559124, 169560101, 191347684, 212722529, 224395264], "denominator": 1048576, "roots": [0, 52, 94, 109, 126, 213]}, "012301420351021403210": {"boundaries": [-1048576, 6258066, 19198611, 33124508, 41155482, 47965147, 55401950, 61331603, 71196305, 77682363, 79604753, 81217855, 85062634, 89763315, 95297976, 101557357, 104935592, 113946025, 130187640, 146322780, 162062733, 170917888], "denominator": 1048576, "roots": [0, 40, 73, 84, 101, 162]}, "012301420351024103210": {"boundaries": [-1048576, 9622127, 29542401, 51169995, 63231290, 72850054, 85276354, 95112985, 105231068, 116748553, 124962398, 126102447, 136238682, 146461639, 154657334, 162886538, 169895195, 182827452, 201495259, 224779101, 247005758, 258998272], "denominator": 1048576, "roots": [0, 61, 104, 139, 168, 246]}, "012301420351201043210": {"boundaries": [-1048576, 2790500, 8548536, 14723411, 18402559, 21475598, 24617889, 27223683, 31421424, 34134607, 35270565, 36269136, 38324549, 40415818, 41770559, 43343423, 45266967, 50663624, 58698614, 66339523, 73854973, 78643200], "denominator": 1048576, "roots": [0, 18, 32, 39, 42, 74]}, "012301420351201403210": {"boundaries": [-1048576, 5792844, 17766757, 30711248, 38135991, 44093177, 51194828, 56982380, 63512217, 69934618, 74478447, 75787905, 81375800, 87726348, 91753518, 95836678, 97930711, 106363182, 121758148, 136657568, 151147017, 159383552], "denominator": 1048576, "roots": [0, 37, 63, 85, 94, 151]}, "012301420351204103210": {"boundaries": [-1048576, 8659907, 26570908, 46083224, 57008063, 65255059, 76586439, 85825718, 92844418, 103553160, 113339869, 114471263, 124388542, 136095925, 142984054, 148241243, 153106404, 165021624, 183809532, 205253289, 225786980, 236978176], "denominator": 1048576, "roots": [0, 55, 90, 132, 150, 225]}, "012301420351240103210": {"boundaries": [-1048576, 42616747, 130718988, 226905137, 280884944, 320443763, 376454278, 423347097, 453319813, 506592520, 558846558, 566213620, 617118126, 693769894, 728499095, 734291580, 739010172, 794299430, 900324486, 1003081935, 1101529200, 1151336448], "denominator": 1048576, "roots": [0, 271, 435, 698, 707, 1097]}, "012301420510324103210": {"boundaries": [-1048576, 13237246, 40392591, 69211862, 88193861, 103502407, 116428042, 127331112, 150057062, 163752618, 164014811, 164364336, 164765370, 179233341, 201645590, 213275160, 228996997, 241968639, 257032495, 284404360, 309710680, 322961408], "denominator": 1048576, "roots": [0, 88, 156, 157, 230, 307]}, "012301420510324130210": {"boundaries": [-1048576, 14673048, 44655051, 76248214, 98695010, 116331706, 128706212, 139954317, 163231396, 176685056, 177736418, 179309282, 181107178, 198499931, 219976327, 235208965, 251421089, 269651634, 282748855, 294228115, 312420571, 320864256], "denominator": 1048576, "roots": [0, 100, 168, 172, 269, 305]}, "012301420510324132010": {"boundaries": [-1048576, 6417075, 19517891, 33300397, 43268253, 51054085, 56260285, 61091734, 71089885, 76808192, 77334351, 78120783, 79044857, 86819253, 95891459, 102898199, 109785400, 116809663, 125090134, 129334568, 131956008, 134217728], "denominator": 1048576, "roots": [0, 44, 73, 75, 122, 127]}, "012301420513024103210": {"boundaries": [-1048576, 13174930, 39963575, 68092409, 90062548, 105477875, 114504278, 124832925, 135205178, 147761834, 159742709, 160781430, 172393515, 186307053, 195980256, 207479056, 221923101, 232733951, 246890844, 271958723, 295026278, 307232768], "denominator": 1048576, "roots": [0, 93, 130, 175, 221, 292]}, "012301420513024130210": {"boundaries": [-1048576, 9865697, 29949323, 51094180, 67186426, 78570734, 85880259, 93818549, 101713375, 110799530, 119697854, 121397214, 129800393, 141255680, 147927167, 158353521, 169129005, 179976251, 188534049, 196243617, 207987584, 213909504], "denominator": 1048576, "roots": [0, 69, 98, 131, 179, 203]}, "012301420513024132010": {"boundaries": [-1048576, 13940481, 42338541, 72259390, 94717267, 110822020, 121492238, 132737662, 144611828, 157286400, 169154791, 171892519, 183092800, 199655290, 209432304, 225052978, 239980074, 253921554, 271684773, 280384469, 285103061, 288358400], "denominator": 1048576, "roots": [0, 97, 140, 184, 265, 274]}, "012301420531021043210": {"boundaries": [-2416659710389, -1208329855195, -985763332820, -751247240757, -586762390786, -453572954872, -363975356585, -275054765761, -97727942792, -4958743322, 80856870, 38293392130, 126862952429, 183179370370, 236564225773, 321443187185, 360251498440, 494920961934, 747243656460, 983282587856, 1214229466383, 2428458932769], "coefficients": [1000000000000, 3934426230, -1636108572964, 5253937554, 272217145929, -35433943810, -315408334], "denominator": 1099511627776}, "012301420531021403210": {"boundaries": [-1048576, 6345720, 19380571, 33233178, 42218423, 49641248, 55807621, 61399563, 71486118, 77070336, 78043788, 80440514, 85758518, 89955350, 94362321, 98379605, 101312667, 108851644, 120497564, 133404629, 145875957, 153092096], "denominator": 1048576, "roots": [0, 42, 73, 85, 99, 145]}, "012301420531024103210": {"boundaries": [-1048576, 7868158, 24098188, 41496206, 52004864, 60810744, 69514908, 76964993, 88708062, 95682560, 98290402, 101659600, 109013229, 115644120, 120047156, 125831087, 133486674, 139635996, 148167640, 162134147, 175098312, 182452224], "denominator": 1048576, "roots": [0, 51, 90, 109, 132, 173]}, "012301420531024130210": {"boundaries": [-1048576, 15391271, 47122002, 81155942, 101854011, 118876459, 135887696, 150604477, 171341976, 184636757, 192545442, 199249736, 214409722, 229746282, 235978480, 249978434, 266366259, 279521143, 292096551, 307235271, 326041504, 335544320], "denominator": 1048576, "roots": [0, 100, 172, 216, 274, 319]}, "012301420531024132010": {"boundaries": [-1048576, 13586125, 41616141, 71686544, 89793872, 104924968, 120144721, 133008912, 152916454, 164626432, 170137273, 175697402, 185915201, 200376841, 208750048, 222194323, 236481203, 250035142, 263026639, 271330315, 281816075, 287309824], "denominator": 1048576, "roots": [0, 88, 155, 185, 253, 273]}, "012301420531042132010": {"boundaries": [-1048576, 12140604, 37321350, 64554486, 79743916, 93038236, 107992666, 120475022, 139599312, 149072554, 153254537, 161679705, 176372091, 187245975, 188015931, 199551438, 211324575, 219936609, 233607916, 239340246, 239864534, 241172480], "denominator": 1048576, "roots": [0, 77, 142, 178, 228, 229]}, "012301420531201043210": {"boundaries": [-1048576, 11859984, 36315844, 62490777, 78405092, 91839106, 104669528, 115844450, 134471308, 145227776, 147570255, 153316825, 165034161, 176589095, 182486029, 184583181, 186399017, 201596149, 228610403, 253355884, 277445077, 290455552], "denominator": 1048576, "roots": [0, 77, 137, 173, 177, 276]}, "012301420531201403210": {"boundaries": [-1048576, 11902744, 36401887, 62534316, 78929637, 92649002, 104861613, 115810527, 134530908, 144790869, 147025247, 152958662, 164594516, 174826648, 180786681, 184477473, 186667303, 200640783, 225746601, 249558603, 272687281, 285212672], "denominator": 1048576, "roots": [0, 78, 137, 170, 179, 271]}, "012301420531204103210": {"boundaries": [-1048576, 15047678, 45987622, 79050202, 100014770, 116775606, 132315407, 146459310, 164998229, 178170538, 186930902, 193388757, 209977205, 225626827, 231225083, 239353471, 251398020, 262682913, 281170307, 307411668, 331915891, 344981504], "denominator": 1048576, "roots": [0, 99, 164, 218, 246, 328]}, "012301420531204130210": {"boundaries": [-1048576, 14417558, 44095047, 76059325, 95664908, 110509477, 126797382, 141256593, 154328815, 168820736, 182813253, 187344962, 205300263, 223312937, 227506014, 239344325, 256075285, 265732782, 278973749, 300730261, 322173536, 333447168], "denominator": 1048576, "roots": [0, 94, 150, 215, 256, 317]}, "012301420531204132010": {"boundaries": [-1048576, 15012569, 45962953, 79501399, 99406951, 114157538, 132281367, 148081595, 159842182, 175549098, 192832151, 197512802, 218022744, 238071010, 240175392, 257000028, 274214120, 288501245, 303217233, 312445671, 325028583, 331350016], "denominator": 1048576, "roots": [0, 97, 154, 228, 291, 315]}, "012301420531240103210": {"boundaries": [-1048576, 9589073, 29308407, 50439156, 63749967, 74138732, 84257988, 93612330, 103940306, 112285013, 119665549, 124282539, 135468074, 146509321, 151536210, 156882242, 162125122, 167158393, 177850016, 193108829, 207058742, 214958080], "denominator": 1048576, "roots": [0, 63, 102, 147, 157, 204]}, "012301420531240130210": {"boundaries": [-1048576, 13248949, 40548269, 70019203, 87808651, 101326449, 116624386, 130296071, 142261110, 155014485, 168206226, 173760544, 190673632, 207395350, 212417818, 223008477, 235254292, 242408247, 253669098, 271066284, 288454081, 297795584], "denominator": 1048576, "roots": [0, 86, 138, 205, 234, 283]}, "012301420531240132010": {"boundaries": [-1048576, 1994751, 6102579, 10524865, 13232781, 15320591, 17557740, 19567705, 21524860, 23330816, 25165131, 26052486, 28635039, 31015558, 31317282, 33305043, 35277306, 36934418, 38632171, 39718371, 41291235, 42991616], "denominator": 1048576, "roots": [0, 13, 21, 30, 37, 40]}, "012301420531240310210": {"boundaries": [-1048576, 15752236, 48356431, 83988608, 103813213, 118724094, 139428143, 157252246, 169578341, 185685333, 204550729, 212127283, 234544097, 254061084, 263110521, 280761006, 290734592, 302002002, 313678633, 322958104, 336959470, 343932928], "denominator": 1048576, "roots": [0, 100, 163, 259, 298, 327]}, "012301420531240312010": {"boundaries": [-1048576, 12607268, 38630334, 66931279, 83375541, 95515876, 111201933, 124987274, 134467041, 147324928, 162540083, 167773453, 185464952, 201769973, 206087766, 220176406, 231357182, 241408717, 254345189, 260814388, 266057268, 269484032], "denominator": 1048576, "roots": [0, 81, 129, 200, 246, 256]}, "012301420531243010210": {"boundaries": [-1048576, 14088648, 42973177, 73917094, 94315637, 109094258, 123173161, 137294418, 148381339, 160257365, 175740527, 183192250, 201261095, 216255867, 230715748, 245144176, 245628840, 246153128, 255623681, 271352872, 284164647, 291504128], "denominator": 1048576, "roots": [0, 94, 142, 234, 235, 277]}, "012301420531402132010": {"boundaries": [-1048576, 15697667, 48301918, 83651244, 102951505, 119968063, 139863620, 156284470, 180953393, 193374890, 199031685, 210200758, 230086699, 244170832, 244553811, 259634450, 274784658, 285685150, 303329483, 310642807, 311167095, 312475648], "denominator": 1048576, "roots": [0, 99, 184, 233, 296, 297]}, "012301420531420103210": {"boundaries": [-1048576, 14551300, 44758285, 77490154, 95517665, 111329781, 129495399, 144886637, 167091195, 177995776, 183837792, 195907049, 213842455, 225303537, 237177699, 249038034, 250086610, 251748286, 262392918, 279016258, 293013161, 300941312], "denominator": 1048576, "roots": [0, 92, 169, 237, 239, 286]}, "012301420531420130210": {"boundaries": [-1048576, 30934497, 94445762, 161958963, 206451027, 242902478, 271933096, 300725981, 344571395, 363681109, 377001129, 401161309, 435531482, 458621534, 481185933, 505424548, 510048765, 513183576, 531377123, 560874287, 586291019, 599785472], "denominator": 1048576, "roots": [0, 206, 345, 479, 491, 571]}, "012301420531420132010": {"boundaries": [-1048576, 27744072, 84927157, 146120957, 183834001, 215552856, 244946941, 271750434, 313135229, 332311210, 342936374, 362942432, 395624452, 418746060, 423149084, 447157883, 468443230, 486808199, 506417315, 518644964, 535946468, 544210944], "denominator": 1048576, "roots": [0, 181, 316, 407, 485, 518]}, "012301420531420310210": {"boundaries": [-1048576, 83678805, 255953794, 440141633, 555700755, 651232153, 737411281, 818964452, 934636204, 989418837, 1031168208, 1097851329, 1191871416, 1259814221, 1325371355, 1390912112, 1410695722, 1442701241, 1479255456, 1521729629, 1572346556, 1596981248], "denominator": 1048576, "roots": [0, 549, 934, 1318, 1396, 1522]}, "012301420531420312010": {"boundaries": [-1048576, 12802325, 39293558, 67879398, 84379781, 98403335, 113459580, 126734218, 144708117, 153878528, 160542273, 170989018, 185969188, 197018338, 206831703, 216975673, 221738652, 229138836, 235385905, 239013350, 242683366, 245366784], "denominator": 1048576, "roots": [0, 82, 145, 205, 226, 233]}, "012301420531423010210": {"boundaries": [-1048576, 7615327, 23352851, 40333306, 50285894, 58492429, 67341032, 75276826, 84778303, 90439680, 95608694, 101484581, 110535635, 117518804, 124652018, 131978050, 134167939, 136265091, 138545500, 141584829, 145121376, 147849216], "denominator": 1048576, "roots": [0, 49, 84, 127, 131, 140]}, "012301420531423012010": {"boundaries": [-1048576, 13753359, 42188370, 73083852, 90786184, 104541333, 121543962, 136665800, 149547588, 161568085, 175676943, 184640110, 202462171, 217370576, 231277415, 245591485, 250938271, 258012867, 262927139, 265979056, 269124784, 271581184], "denominator": 1048576, "roots": [0, 88, 145, 236, 252, 258]}, "012301423010210543210": {"boundaries": [-1048576, 8679766, 26481968, 45354704, 57436918, 66994794, 75623599, 82567969, 95252456, 103626506, 106126176, 108747616, 112528136, 118030794, 123991745, 129411754, 159405499, 212601104, 263725289, 314380892, 364859249, 391118848], "denominator": 1048576, "roots": [0, 57, 100, 105, 121, 372]}, "012301423010215043210": {"boundaries": [-1048576, 3405710, 10417060, 17900300, 22423286, 26101630, 29841174, 32742949, 37930223, 41432674, 42452059, 43500635, 45132166, 47549788, 49428779, 50681173, 60398354, 78331322, 95994834, 113435799, 130794347, 140509184], "denominator": 1048576, "roots": [0, 22, 40, 42, 49, 133]}, "012301423010251043210": {"boundaries": [-1048576, 3981849, 12168648, 20875910, 26320599, 30807018, 34890377, 38268648, 44403572, 49015594, 50826444, 51875020, 53059304, 54195261, 55233526, 56719009, 65821708, 82498058, 99328113, 115866540, 132305208, 141557760], "denominator": 1048576, "roots": [0, 26, 48, 50, 55, 134]}, "012301423010521043210": {"boundaries": [-1048576, 4902482, 14984974, 25722325, 32417049, 37909610, 43027378, 47212722, 55011681, 60102646, 61581989, 63154853, 64924330, 66650058, 69486836, 73528276, 81739277, 97485053, 116158035, 134389633, 152466462, 162529280], "denominator": 1048576, "roots": [0, 32, 58, 61, 72, 154]}, "012301423010521403210": {"boundaries": [-1048576, 8288782, 25498102, 44139026, 54192682, 62909646, 73775452, 81750431, 96369788, 106225516, 107477458, 108526034, 109750954, 116597873, 128519076, 139467428, 145197254, 158873193, 184693333, 209739444, 234250952, 247463936], "denominator": 1048576, "roots": [0, 52, 102, 104, 139, 235]}, "012301423010524103210": {"boundaries": [-2400719696651, -1200359848326, -991890069867, -767632402295, -637836007977, -528313359974, -406894334374, -314430695863, -131431093480, -15389426245, -14014904637, -12163880420, -10854938006, 101647492504, 287330558909, 376788658851, 485030117745, 606398826667, 755529846020, 987575588883, 1205683697322, 2411367394647], "coefficients": [1000000000000, 57142857143, -1709821428571, -98578717201, 419642857143, 10021865889, 58507589], "denominator": 1099511627776}, "012301423012010543210": {"boundaries": [-1048576, 9027675, 27569724, 47271060, 59662002, 69634212, 78828943, 86330521, 99747389, 108070542, 111815858, 117364841, 121416630, 123822186, 125919338, 129499136, 158053141, 207900115, 255328631, 302223515, 348924386, 373293056], "denominator": 1048576, "roots": [0, 59, 104, 117, 121, 355]}, "012301423012015043210": {"boundaries": [-1048576, 6435124, 19728088, 33994546, 42197390, 49054910, 56617353, 62423932, 72411367, 78891574, 81706389, 85974869, 88678847, 90617719, 92714871, 93847552, 111450933, 144502639, 176111141, 207273706, 238277887, 254803968], "denominator": 1048576, "roots": [0, 41, 76, 85, 90, 242]}, "012301423012051043210": {"boundaries": [-1048576, 14838224, 45543002, 78582072, 97160366, 112973336, 130929403, 144664069, 168160493, 184058826, 191205228, 200604463, 207055811, 209627818, 212245977, 216003374, 252401778, 320620538, 387596482, 453436426, 518886096, 552599552], "denominator": 1048576, "roots": [0, 94, 178, 199, 208, 526]}, "012301423012501043210": {"boundaries": [-1048576, 9470219, 28874995, 49391597, 63016965, 73993381, 82699625, 90372596, 104776277, 113811748, 118021183, 123345897, 126872148, 128363178, 129812576, 131385440, 152075410, 191515496, 229966013, 267736299, 305275651, 325058560], "denominator": 1048576, "roots": [0, 63, 110, 123, 126, 309]}, "012301423015021043210": {"boundaries": [-1048576, 3904458, 11969733, 20620680, 25662605, 29944516, 34445298, 38012907, 44377703, 48614313, 50254071, 51826935, 52953088, 54007708, 55951296, 58566691, 64705234, 76935834, 91233395, 105153792, 118949973, 126877696], "denominator": 1048576, "roots": [0, 25, 47, 51, 57, 120]}, "012301423015021403210": {"boundaries": [-1048576, 3248602, 9948299, 17122591, 21432942, 25035066, 28697597, 31597441, 37269056, 40791424, 41155818, 41505343, 41768277, 44632851, 49646692, 52906296, 55232487, 59934736, 67524322, 75917356, 84056410, 89128960], "denominator": 1048576, "roots": [0, 21, 39, 40, 54, 84]}, "012301423015024103210": {"boundaries": [-1048576, 12202151, 37508471, 64880336, 79944192, 92915834, 108637671, 120267241, 142679490, 157147461, 157548495, 157898020, 158160213, 171855769, 194581719, 205484789, 218410424, 233718970, 252700969, 281520240, 308675585, 322961408], "denominator": 1048576, "roots": [0, 77, 150, 151, 219, 307]}, "012301423015201043210": {"boundaries": [-1048576, 3382887, 10347134, 17772805, 22342894, 26146386, 29717208, 32683661, 38070633, 41463648, 43023541, 44596405, 45727593, 46776169, 47764598, 48813174, 54625146, 66316074, 78784040, 90954898, 103029274, 110100480], "denominator": 1048576, "roots": [0, 22, 40, 45, 47, 104]}, "012301423051021043210": {"boundaries": [-1048576, 9744773, 29844347, 51343239, 64273810, 75252723, 85951781, 94800537, 111142013, 121412373, 123994112, 126675394, 131131842, 135769398, 141280386, 148641612, 157597390, 178218533, 207421124, 235430116, 263063928, 277872640], "denominator": 1048576, "roots": [0, 63, 117, 128, 145, 264]}, "012301423051021403210": {"boundaries": [-1048576, 3612524, 11089404, 19140062, 23721805, 27664637, 32030607, 35425444, 41763340, 45831162, 46399488, 46917575, 47704007, 50520043, 55087094, 58921336, 61170029, 66499767, 76009512, 85607221, 94971844, 100663296], "denominator": 1048576, "roots": [0, 23, 44, 46, 59, 95]}, "012301423051024103210": {"boundaries": [-1048576, 43439829, 133810858, 232011984, 283723004, 329369948, 388102103, 431132172, 511268600, 562493285, 564745557, 569187767, 576440418, 621398778, 696534826, 732616025, 770726185, 830718877, 908196497, 1013456863, 1113712876, 1163919360], "denominator": 1048576, "roots": [0, 271, 537, 554, 770, 1109]}, "012301423051201043210": {"boundaries": [-1048576, 6993601, 21431667, 36897018, 46051912, 53868125, 61708368, 68136429, 79735928, 87072893, 89565866, 91967261, 95452745, 98818518, 101073675, 103695115, 112046946, 130703515, 153035617, 174601951, 195936440, 207618048], "denominator": 1048576, "roots": [0, 45, 84, 95, 100, 197]}, "012301423051201403210": {"boundaries": [-1048576, 39890307051516, 122919221986090, 213087845332078, 260599209042240, 303482855569080, 356041724179838, 396940370448136, 469093240456834, 510985382737473, 511948079147690, 530179360934668, 570398308881355, 593348671419241, 612956149483619, 645371419778802, 659141908223630, 713144821491838, 814888248310863, 909789952399788, 1002522897450458, 1048576001048576], "denominator": 1048576, "roots": [0, 248985822, 487772685, 566320438, 629065758, 1000000000]}, "012301423501021043210": {"boundaries": [-1048576, 7316213, 22434625, 38640207, 48163331, 56460452, 64710651, 71545230, 84048498, 91794491, 94109696, 96878516, 100024244, 102814562, 106394798, 111059276, 116530344, 130188906, 150149083, 169125247, 187823972, 198180864], "denominator": 1048576, "roots": [0, 47, 91, 97, 108, 188]}, "012301423501021403210": {"boundaries": [-1048576, 41762293, 127922865, 220140886, 275538074, 322667917, 368982595, 406911916, 479483256, 524335404, 531278506, 538923890, 547312498, 576879972, 626616428, 665422759, 689610911, 746950883, 846512758, 948798699, 1048466263, 1098907648], "denominator": 1048576, "roots": [0, 270, 510, 526, 667, 1047]}, "012301423501024103210": {"boundaries": [-1048576, 3166886, 9735246, 16835107, 20752508, 24160516, 28181622, 31226489, 36990926, 40631153, 40807082, 41155741, 41680029, 44769912, 50011227, 52509774, 55132779, 59377340, 64894528, 72305188, 79370912, 83886080], "denominator": 1048576, "roots": [0, 20, 39, 40, 55, 79]}, "012301423501201043210": {"boundaries": [-1048576, 14512701, 44450144, 76443463, 95789093, 112490245, 128113192, 141445443, 166077151, 180763838, 184549376, 190941720, 199861517, 206052085, 210229429, 214948021, 226073821, 255180793, 293819107, 330556341, 366785518, 385875968], "denominator": 1048576, "roots": [0, 94, 178, 198, 207, 367]}, "012301423501201403210": {"boundaries": [-1048576, 40099795083593, 123556489951154, 214162498481907, 262003014146186, 305230337544975, 357879811658244, 398954637963965, 471496979918599, 513569460173629, 514752274235392, 533341806668724, 573498519813471, 596248514482603, 615649122472412, 647443344298728, 661019772076299, 714852060081208, 816075002810457, 910498650272312, 1002758117969430, 1048576001048576], "denominator": 1048576, "roots": [0, 250429555, 491470033, 569190904, 630961589, 1000000000]}, "012301425010324103210": {"boundaries": [-2416394139399, -1208197069700, -985868283752, -751229901832, -588173737689, -458439080171, -363635884161, -278160725884, -93515106711, 15825846288, 19022101020, 19332955452, 19552762675, 130253764171, 311483321389, 398794686211, 505773501361, 622503332728, 765631320080, 990900745027, 1202413960332, 2404827920666], "coefficients": [1000000000000, -69767441860, -1690085857220, 120724433069, 380171714440, -13336089904, 116436226], "denominator": 1099511627776}, "012301425010324130210": {"boundaries": [-1048576, 7179017, 21845721, 37289933, 48313341, 57008222, 62949890, 68458998, 80080979, 86769664, 87294173, 87818461, 88335751, 96414680, 106994861, 113815396, 121782147, 129427067, 135986571, 144455742, 154745522, 160432128], "denominator": 1048576, "roots": [0, 49, 83, 84, 127, 152]}, "012301425010324132010": {"boundaries": [-1048576, 15249119, 46455269, 79425268, 102220783, 120369697, 133949186, 146032804, 170551576, 184898901, 186385542, 187958406, 189455197, 208000485, 229535825, 246174459, 262553061, 278822071, 300489732, 310405105, 312502257, 314572800], "denominator": 1048576, "roots": [0, 103, 177, 180, 295, 299]}, "012301425013024103210": {"boundaries": [-2416395798002, -1208197899001, -985868283752, -751229901832, -588162747837, -458428090319, -363635884161, -278160725884, -93515106711, 13715938812, 16912193544, 19397335615, 21662604573, 132299225906, 311483321389, 398794686211, 505762401583, 622492232950, 765631320080, 990900745027, 1202414965138, 2404829930279], "coefficients": [1000000000000, -69767441860, -1690085857220, 120724433069, 380171714440, -13336089904, 109957580], "denominator": 1099511627776}, "012301425013024130210": {"boundaries": [-1048576, 12202500, 37195886, 63638673, 81636903, 96090189, 107239152, 117106981, 136891010, 148373504, 149947585, 151546817, 152594176, 166465902, 183628491, 195792724, 209164495, 223472344, 234210725, 244557978, 259908341, 267386880], "denominator": 1048576, "roots": [0, 82, 142, 146, 222, 254]}, "012301425013024132010": {"boundaries": [-1048576, 13979736, 42721010, 73340961, 92834184, 108841149, 123333961, 135347811, 158341591, 172228608, 174327252, 176271361, 177580588, 194550575, 214136482, 229508844, 244905923, 260212907, 278707296, 288011677, 293254557, 296747008], "denominator": 1048576, "roots": [0, 92, 165, 170, 272, 282]}, "012301425031021043210": {"boundaries": [-1048576, 43419009870319, 132326738672445, 226188212498938, 290694129197228, 343479027517193, 380747019709161, 417006033537977, 489117775991427, 526203016096426, 527435527371560, 544414804458885, 581749045690972, 603336520758175, 622647535463353, 654960014129177, 669193989370228, 721978887919007, 821038773150223, 913387456276427, 1003710448445926, 1048576001048576], "denominator": 1048576, "roots": [0, 292613307, 502414009, 574798837, 637605413, 1000000000]}, "012301425031021403210": {"boundaries": [-1048576, 11850298, 36163332, 61926369, 79032088, 93193963, 104133290, 114360850, 133830227, 144179200, 145186091, 149790967, 159269835, 166217331, 173810971, 181203688, 186192960, 199930811, 222124586, 245738198, 268633191, 281018368], "denominator": 1048576, "roots": [0, 79, 138, 157, 181, 267]}, "012301425031024103210": {"boundaries": [-1048576, 1530645, 4684164, 8050946, 10140306, 11919132, 13514570, 14935492, 17359596, 18699605, 19054822, 19782935, 21175345, 22269080, 22945557, 23936013, 25356688, 26379399, 27812158, 30230381, 32467638, 34603008], "denominator": 1048576, "roots": [0, 10, 18, 21, 25, 32]}, "012301425031024130210": {"boundaries": [-1048576, 8027178, 24595838, 42343495, 53037811, 62244603, 71039995, 78670741, 91283776, 98478762, 100757731, 104479320, 111200629, 117887211, 121499968, 127807321, 135811885, 142165032, 148165077, 155585419, 164706741, 169869312], "denominator": 1048576, "roots": [0, 52, 95, 110, 139, 161]}, "012301425031024132010": {"boundaries": [-1048576, 14965739, 45845905, 78916224, 98891995, 115958209, 132462816, 146385098, 170250666, 184549376, 188547227, 193186527, 200723011, 215895376, 228226609, 242445926, 257772559, 272283111, 287616862, 296497801, 305410697, 310378496], "denominator": 1048576, "roots": [0, 97, 178, 196, 278, 295]}, "012301425031042130210": {"boundaries": [-1048576, 12353152, 38015267, 65772077, 81004426, 94833485, 110148680, 122909176, 142196990, 154664960, 159060128, 165864286, 180343486, 189157125, 189998949, 199958645, 211234794, 220260309, 228185086, 234893148, 245259102, 250609664], "denominator": 1048576, "roots": [0, 78, 151, 180, 217, 238]}, "012301425031042132010": {"boundaries": [-1048576, 9250456, 28346947, 48785313, 61146103, 71956762, 81905709, 90826522, 104732678, 113508352, 116954321, 121696463, 131619837, 137900268, 138962019, 146649738, 154396234, 160479246, 167923927, 171902268, 175572284, 178257920], "denominator": 1048576, "roots": [0, 60, 111, 131, 162, 169]}, "012301425031201043210": {"boundaries": [-1048576, 12311307, 37634526, 64588334, 81732442, 96175919, 108422361, 119570607, 139917403, 150558037, 151692989, 158013470, 169622340, 179554787, 184870170, 187491610, 189779200, 205128424, 231978879, 256603019, 280621556, 293601280], "denominator": 1048576, "roots": [0, 81, 144, 175, 180, 279]}, "012301425031201403210": {"boundaries": [-1048576, 12797064, 39133497, 67191613, 84895371, 99874411, 112783024, 124482057, 145390020, 156499968, 158130948, 164761802, 177134350, 186756424, 192625029, 196493632, 198903738, 213366383, 238924464, 263346690, 287071680, 299892736], "denominator": 1048576, "roots": [0, 84, 150, 181, 191, 285]}, "012301425031204103210": {"boundaries": [-1048576, 9779070, 29988984, 51677895, 64498126, 75651250, 86616005, 96133284, 111732455, 120411477, 122782863, 128405780, 139054182, 146538464, 149117848, 153495567, 160091255, 167137698, 178762890, 194241636, 208830844, 217055232], "denominator": 1048576, "roots": [0, 63, 116, 141, 156, 206]}, "012301425031204130210": {"boundaries": [-1048576, 13889711, 42493649, 73020831, 92127101, 108310737, 122563062, 135605674, 157004933, 167772160, 171873988, 180428974, 195844260, 206687930, 208570074, 217027022, 230470833, 237218237, 247334557, 265408575, 282315169, 291504128], "denominator": 1048576, "roots": [0, 91, 161, 198, 227, 277]}, "012301425031204132010": {"boundaries": [-2460035932511, -1230017966256, -962047434802, -677345243827, -490073359389, -335461752659, -212409059437, -93566621261, 101662568991, 187341888966, 232147003372, 319683021350, 469358574227, 575859884862, 576608407831, 683628328484, 801909793736, 895969775137, 984195503385, 1044754344638, 1137415241424, 2274830482851], "coefficients": [1000000000000, -1017857142857, -1459970902423, 1791830257494, -80058195153, -286205058195, 43719245753], "denominator": 1099511627776}, "012301425031240103210": {"boundaries": [-1048576, 15197564, 46604794, 80305038, 100278032, 117702735, 134619529, 149546651, 173174796, 186297002, 190888716, 200656254, 217718005, 229131935, 234566683, 241617264, 248433008, 256189923, 271825962, 292827630, 312318886, 322961408], "denominator": 1048576, "roots": [0, 98, 180, 227, 240, 307]}, "012301425031240130210": {"boundaries": [-1048576, 15380051, 47105186, 81060926, 101764591, 119491674, 135945562, 150780725, 174434870, 186384384, 191287352, 201564957, 219151108, 231216927, 234155776, 243580365, 256450470, 262955480, 273618779, 291998714, 309359774, 318767104], "denominator": 1048576, "roots": [0, 100, 179, 225, 252, 303]}, "012301425031240132010": {"boundaries": [-2460055642015, -1230027821008, -962047434802, -677345243827, -489958350865, -335346744135, -212409059437, -93566621261, 101662568991, 186814946082, 231620060489, 319683021350, 469358574227, 576234151533, 577447480249, 684093134230, 801909793736, 895969775137, 983425350455, 1043984191709, 1137768111047, 2275536222098], "coefficients": [1000000000000, -1017857142857, -1459970902423, 1791830257494, -80058195153, -286205058195, 43537652117], "denominator": 1099511627776}, "012301425031402130210": {"boundaries": [-1048576, 14071460, 43074470, 74018755, 93250241, 109990626, 124400727, 137735167, 158539743, 172053845, 177463136, 184635384, 200030669, 209111349, 210026845, 220226272, 231530336, 240729565, 248790124, 255118196, 265326344, 270532608], "denominator": 1048576, "roots": [0, 92, 169, 200, 237, 257]}, "012301425031402132010": {"boundaries": [-1048576, 14954227, 45827638, 78866490, 98849015, 116387660, 132424879, 146895045, 169218231, 183588181, 189352053, 197255906, 213815220, 223737159, 224967891, 236775558, 248681029, 257895535, 269010397, 275105354, 281396810, 285212672], "denominator": 1048576, "roots": [0, 97, 180, 214, 259, 271]}, "012301425031420103210": {"boundaries": [-1048576, 11824088, 36215823, 62284551, 78262993, 92216861, 104591837, 116029919, 133539359, 144179200, 148772242, 156342393, 169258791, 176331276, 183463372, 190853044, 192950196, 195016603, 202797946, 214925132, 225493870, 231735296], "denominator": 1048576, "roots": [0, 77, 141, 181, 185, 220]}, "012301425031420130210": {"boundaries": [-1048576, 11231945, 34482528, 59483619, 73981771, 86883458, 99722164, 111035619, 127993947, 138324650, 142694337, 150128305, 162716946, 170066076, 175215225, 183063618, 187899189, 191482098, 197915624, 206661313, 215839448, 221249536], "denominator": 1048576, "roots": [0, 72, 135, 171, 185, 210]}, "012301425031420132010": {"boundaries": [-1048576, 13358415, 40979296, 70638202, 88106090, 103441650, 118446396, 131672066, 151969379, 163752618, 168714991, 176971076, 192306016, 202245564, 203793584, 214311024, 224876822, 233608406, 242441264, 248184910, 256573518, 261095424], "denominator": 1048576, "roots": [0, 86, 159, 195, 232, 248]}, "012301425031420310210": {"boundaries": [-1048576, 15442259, 47402544, 81807926, 101752153, 119219499, 137003307, 152748584, 176121383, 187957248, 194126702, 206536020, 223739365, 235186907, 246679259, 258031416, 262067228, 268276963, 274785823, 281751767, 290605752, 295698432], "denominator": 1048576, "roots": [0, 99, 181, 244, 260, 281]}, "012301425031420312010": {"boundaries": [-1048576, 5449587, 16724153, 28850972, 35926486, 42123314, 48332875, 53857429, 62065788, 66322432, 68529065, 72794853, 78796578, 82840620, 86428741, 90317439, 92391760, 95274184, 97918455, 99441230, 101014094, 102760448], "denominator": 1048576, "roots": [0, 35, 64, 85, 94, 97]}, "012301425031423010210": {"boundaries": [-1048576, 11526354, 35380851, 61021456, 75964271, 89258440, 102309808, 113989334, 131084527, 141295616, 146256690, 154696983, 166831102, 174557759, 184278405, 192752990, 195241571, 197863011, 200876360, 204953188, 209597723, 212860928], "denominator": 1048576, "roots": [0, 74, 138, 185, 190, 202]}, "012301425031423012010": {"boundaries": [-1048576, 3102715, 9516308, 16408556, 20480723, 24007590, 27484415, 30623808, 35273448, 37486592, 38767919, 41394306, 44762618, 47117133, 49803427, 52162556, 53075661, 54380069, 55306072, 55861821, 56386109, 57671680], "denominator": 1048576, "roots": [0, 20, 36, 50, 53, 54]}, "012301425301021043210": {"boundaries": [-1048576, 10316625, 31672897, 54600042, 67846778, 79768089, 91556454, 101531494, 118753732, 128338370, 135503639, 142548980, 144646132, 147450637, 151777202, 156894372, 160527624, 173708150, 196255746, 216997092, 237345616, 248512512], "denominator": 1048576, "roots": [0, 66, 135, 139, 152, 236]}, "012301425301021403210": {"boundaries": [-1048576, 9695940, 29768688, 51332076, 63765183, 74896207, 86060325, 95461707, 111560565, 120833798, 125552390, 131146296, 135864888, 139882802, 145028385, 150219288, 153462313, 164576825, 183516261, 202281457, 220566469, 230686720], "denominator": 1048576, "roots": [0, 62, 123, 132, 148, 219]}, "012301425301024103210": {"boundaries": [-1048576, 16830017, 51639703, 89010699, 110824116, 130055974, 149294962, 165385903, 192895928, 209950911, 216679273, 223016001, 228783169, 240529428, 255543923, 266029939, 280899860, 295088609, 313829735, 343027571, 370423788, 384827392], "denominator": 1048576, "roots": [0, 108, 210, 221, 278, 366]}, "012301425301024130210": {"boundaries": [-1048576, 13556626, 41597386, 71708436, 89280732, 104766795, 120306079, 133283479, 155056025, 169160136, 174839922, 179271633, 183465937, 194368405, 206266860, 216222031, 230396329, 241030832, 252117315, 269680709, 288096002, 297795584], "denominator": 1048576, "roots": [0, 87, 169, 177, 233, 283]}, "012301425301024132010": {"boundaries": [-1048576, 6216021, 19064766, 32852672, 40975446, 48071198, 55139579, 61026432, 70910030, 77580220, 80026897, 81519765, 83092629, 89009062, 94873118, 100467228, 106769979, 112902542, 118561527, 122260902, 126979494, 130023424], "denominator": 1048576, "roots": [0, 40, 77, 80, 114, 123]}, "012301425301042103210": {"boundaries": [-1048576, 10259137, 31568352, 54532805, 67302310, 79338957, 91547598, 102054613, 117371093, 127412578, 139209058, 147798061, 149895213, 152417791, 154757208, 159202960, 166300726, 170713846, 177281193, 188238015, 198447884, 204472320], "denominator": 1048576, "roots": [0, 65, 140, 144, 162, 194]}, "012301425301042130210": {"boundaries": [-1048576, 12575357, 38665898, 66750040, 82602538, 97333266, 112059720, 124800223, 143540820, 156032945, 167130375, 175922719, 182214175, 186949663, 189879178, 198183226, 207402653, 214524110, 221266791, 228905533, 238849749, 244318208], "denominator": 1048576, "roots": [0, 80, 165, 177, 209, 232]}, "012301425301042132010": {"boundaries": [-1048576, 9103916, 27982747, 48298299, 59828172, 70442983, 81072845, 90224121, 103886270, 113063918, 120229187, 125718912, 129913216, 134423151, 137738273, 144682753, 151626816, 157682534, 164200566, 168042608, 172236912, 175112192], "denominator": 1048576, "roots": [0, 58, 118, 126, 158, 166]}, "012301425301201043210": {"boundaries": [-1048576, 10467838, 32133795, 55401835, 68863173, 80890757, 92872234, 103037920, 120416571, 130321746, 134516050, 141044277, 148444646, 154201009, 157638331, 160259771, 162606427, 175758147, 198164565, 218596343, 238580106, 249561088], "denominator": 1048576, "roots": [0, 67, 131, 149, 154, 237]}, "012301425301201403210": {"boundaries": [-1048576, 13457350, 41245396, 70989439, 88814448, 104401808, 119073170, 131824644, 153940824, 166654165, 170236800, 177442996, 188909617, 196540284, 201979124, 207405468, 210422952, 225653007, 252571094, 278232690, 303219114, 316669952], "denominator": 1048576, "roots": [0, 87, 164, 189, 202, 301]}, "012301425301204103210": {"boundaries": [-1048576, 3577215, 10974888, 18910600, 23571551, 27710334, 31719668, 35193824, 40883819, 44347995, 45658715, 47674521, 50923187, 53056025, 54186634, 55355551, 56743445, 60006725, 65361815, 71238309, 76893267, 80740352], "denominator": 1048576, "roots": [0, 23, 44, 51, 55, 76]}, "012301425301204130210": {"boundaries": [-1048576, 14826796, 45380779, 77962993, 98264946, 115937811, 131040028, 144988435, 167198047, 181422963, 187102749, 194741610, 210427145, 219633566, 220477857, 228382293, 241844003, 248095343, 257809966, 275584890, 291977548, 300941312], "denominator": 1048576, "roots": [0, 97, 179, 210, 237, 286]}, "012301425301240103210": {"boundaries": [-1048576, 2974565, 9137224, 15764964, 19563777, 23001253, 26440391, 29412460, 34012404, 36947461, 38345563, 40220751, 43068017, 44846421, 45669171, 46692387, 47740963, 49569699, 53034238, 57124402, 60999894, 63963136], "denominator": 1048576, "roots": [0, 19, 37, 44, 46, 60]}, "012301425301240130210": {"boundaries": [-1048576, 11595790, 35705776, 61801959, 75964997, 88992150, 103504510, 115560991, 133729249, 145869148, 150412978, 157068636, 170388748, 177939484, 178775148, 185675573, 196275773, 201441032, 209298977, 222971201, 235970335, 243269632], "denominator": 1048576, "roots": [0, 73, 144, 171, 193, 231]}, "012301425301402103210": {"boundaries": [-1048576, 13402879, 41240149, 71222740, 87949950, 103805363, 119620025, 133390202, 153052361, 166079091, 182506781, 195034463, 198268931, 200891044, 203424049, 208341271, 215680997, 220276835, 227781052, 239972876, 251343026, 257949696], "denominator": 1048576, "roots": [0, 85, 184, 193, 209, 245]}, "012301425301402130210": {"boundaries": [-1048576, 10557555, 32479793, 56092740, 69297798, 81734512, 94189860, 105018998, 120525677, 130935083, 141770369, 150415060, 155086454, 158287777, 160590168, 166699166, 173052476, 177953527, 182802129, 188090920, 195081047, 199229440], "denominator": 1048576, "roots": [0, 67, 141, 152, 173, 189]}, "012301425301402132010": {"boundaries": [-1048576, 5120553, 15711382, 27058281, 33768956, 39859424, 45468511, 50508613, 58006725, 63003035, 66673051, 70010346, 73838443, 76179840, 76997135, 80544593, 83984810, 86886181, 89810621, 91701704, 94323144, 96468992], "denominator": 1048576, "roots": [0, 33, 65, 73, 86, 91]}, "012301425301402312010": {"boundaries": [-1048576, 17628546, 54229585, 93626736, 115745952, 136699871, 157294255, 175422942, 200878520, 218105676, 238116001, 254216462, 259661715, 266016389, 271825711, 279984620, 288077371, 294464283, 304477085, 308819815, 309868391, 311427072], "denominator": 1048576, "roots": [0, 112, 238, 259, 294, 296]}, "012301425301420103210": {"boundaries": [-1048576, 10368980, 31877468, 55037113, 68131633, 80201344, 92342068, 102920200, 118391977, 128728332, 135194550, 142612486, 151618045, 156703837, 162378342, 167791800, 169888952, 172064023, 178765609, 188909992, 197937046, 203423744], "denominator": 1048576, "roots": [0, 66, 131, 159, 163, 193]}, "012301425301420130210": {"boundaries": [-1048576, 14114574, 43378228, 74872173, 92794439, 109210674, 125621693, 139947478, 161023051, 175164153, 183290617, 192734927, 205684037, 213343099, 218219781, 226465132, 233757740, 238503615, 246067080, 256927754, 268286082, 274726912], "denominator": 1048576, "roots": [0, 90, 177, 211, 230, 261]}, "012301425301420132010": {"boundaries": [-1048576, 12165464, 37429942, 64714978, 79820675, 93676970, 108461198, 121023725, 139531785, 152191591, 157696615, 164864175, 177867210, 185904845, 188106162, 196918546, 205554471, 212789498, 220406502, 225221435, 232037179, 235929600], "denominator": 1048576, "roots": [0, 77, 151, 180, 211, 224]}, "012301425301420310210": {"boundaries": [-1048576, 15644079, 48064542, 82921766, 102930104, 121278202, 139184673, 155086077, 177986689, 193569123, 203093688, 214322873, 227698919, 236229514, 247495003, 256275087, 259524457, 264869081, 269896969, 275151394, 282078488, 286261248], "denominator": 1048576, "roots": [0, 100, 196, 243, 256, 272]}, "012301425301420312010": {"boundaries": [-1048576, 14909331, 45831562, 79116563, 98001693, 115429636, 132773375, 148034132, 169924612, 184861037, 194385602, 205198308, 217564223, 225712668, 234842561, 243172896, 248040184, 254509681, 260652440, 264186880, 267856896, 270532608], "denominator": 1048576, "roots": [0, 95, 188, 229, 250, 257]}, "012301425301423010210": {"boundaries": [-1048576, 14611732, 44932684, 77562179, 96000011, 113289165, 130259783, 145274509, 166402151, 180791245, 193548919, 206009826, 214379794, 220915641, 232326662, 239981948, 242420510, 245041950, 247838849, 251544904, 255888583, 258998272], "denominator": 1048576, "roots": [0, 93, 190, 230, 235, 246]}, "012301425301423012010": {"boundaries": [-1048576, 13131481, 40344242, 69582523, 86409953, 101954103, 116860949, 130197530, 149194642, 162120494, 171732440, 181987563, 191372728, 197968256, 208313336, 215289669, 218145625, 222428645, 225532555, 227347796, 228920660, 230686720], "denominator": 1048576, "roots": [0, 84, 167, 206, 216, 219]}, "012301425304102103210": {"boundaries": [-1048576, 7388319, 22723828, 39218051, 48524078, 57352990, 65907770, 73468568, 84137682, 91241318, 101377552, 108536207, 109461184, 111025457, 112623878, 114765122, 118008892, 120106688, 123666748, 129389563, 134742399, 138412032], "denominator": 1048576, "roots": [0, 47, 103, 107, 114, 131]}, "012301425304102130210": {"boundaries": [-1048576, 11526855, 35481655, 61291742, 75609966, 89332987, 102978278, 114942179, 131530830, 142756571, 158659974, 169505983, 171334962, 174844018, 177917611, 182233296, 186854704, 190403339, 194205249, 198524560, 204073038, 207618048], "denominator": 1048576, "roots": [0, 73, 161, 169, 184, 197]}, "012301425304102132010": {"boundaries": [-1048576, 12686499, 38996823, 67255016, 83412019, 98675732, 113077323, 125973649, 144077914, 156244292, 173545796, 185352137, 186807391, 189150358, 192978004, 199715223, 204861386, 209623844, 214923420, 218086766, 221756782, 224395264], "denominator": 1048576, "roots": [0, 81, 176, 182, 206, 213]}, "012301425304102312010": {"boundaries": [-1048576, 16501288, 50836224, 87907447, 108098463, 127574159, 147617897, 164955540, 188864612, 205180309, 226239210, 241925498, 245674072, 251736798, 257101019, 263812689, 270524338, 275905913, 284198717, 287850883, 288899459, 290455552], "denominator": 1048576, "roots": [0, 104, 228, 245, 274, 276]}, "012301425304120103210": {"boundaries": [-1048576, 6937418, 21348349, 36866680, 45524421, 53786132, 61941588, 69105372, 79125233, 85845177, 94932836, 101595499, 103095452, 105210621, 107904971, 109596498, 110645074, 112249558, 115979792, 120967681, 125626055, 128974848], "denominator": 1048576, "roots": [0, 44, 96, 104, 106, 122]}, "012301425304120130210": {"boundaries": [-1048576, 6802612, 20946987, 36197895, 44597905, 52685099, 60810861, 67912125, 77699536, 84342284, 93692087, 100052328, 101478512, 104129148, 106372980, 108333571, 110290618, 111533239, 113647087, 116802991, 120072127, 122683392], "denominator": 1048576, "roots": [0, 43, 95, 102, 107, 116]}, "012301425304120132010": {"boundaries": [-1048576, 2694346, 8298767, 14347403, 17655878, 20836366, 24093042, 26914400, 30822994, 33483488, 36803979, 39385414, 40040170, 40999610, 41917718, 43003585, 44118255, 45103403, 46085885, 46756204, 47804780, 49283072], "denominator": 1048576, "roots": [0, 17, 37, 40, 44, 46]}, "012301425304120310210": {"boundaries": [-1048576, 10375699, 31914180, 55082753, 68147281, 80566137, 92575826, 103252878, 118069259, 128117028, 140612558, 150170065, 153409013, 157617277, 163815513, 167416799, 168909838, 171362351, 173591445, 175872096, 178965706, 181403648], "denominator": 1048576, "roots": [0, 66, 141, 159, 165, 172]}, "012301425304120312010": {"boundaries": [-1048576, 47171551, 145183280, 250754106, 309504489, 365757946, 421335322, 470304289, 537847211, 583803865, 643660078, 687163956, 700401776, 720220355, 743158406, 758897896, 769370268, 782696069, 795816657, 803388811, 811253131, 815792128], "denominator": 1048576, "roots": [0, 299, 648, 717, 762, 777]}, "012301425304123010210": {"boundaries": [-1048576, 38058230, 117149834, 202390648, 249652452, 294822811, 339966627, 379581365, 434314412, 471661763, 514915523, 550447351, 564051236, 579513187, 606385550, 622435928, 627694919, 633462087, 639562888, 647636610, 657142265, 662700032], "denominator": 1048576, "roots": [0, 241, 514, 596, 607, 631]}, "012301425304123012010": {"boundaries": [-1048576, 17097893, 52655369, 91011102, 112076730, 132355043, 152869297, 170785113, 195359628, 212170540, 233142060, 248969778, 254534957, 262007412, 272982161, 279208216, 281902043, 285800561, 288586901, 290267296, 291840160, 293601280], "denominator": 1048576, "roots": [0, 108, 234, 267, 276, 279]}, "012301425340102103210": {"boundaries": [-1048576, 26878227, 82755188, 142985505, 176237503, 208216337, 240222238, 268192899, 306965878, 333080320, 371853299, 399483123, 403957343, 409200223, 413856775, 420675535, 430443464, 437022016, 448327264, 466439380, 483445684, 492830720], "denominator": 1048576, "roots": [0, 170, 383, 393, 415, 469]}, "012301425340102130210": {"boundaries": [-1048576, 10583061, 32579783, 56280588, 69411162, 82040481, 94571961, 105578202, 120746605, 131026529, 146194932, 157163069, 159072371, 160645235, 162989805, 167251269, 171000135, 174078702, 177223496, 180876058, 185580497, 188743680], "denominator": 1048576, "roots": [0, 67, 151, 154, 168, 179]}, "012301425340102132010": {"boundaries": [-1048576, 135948946, 418319447, 722243669, 892333712, 1055124943, 1213908245, 1354347437, 1548584722, 1680045173, 1874282457, 2013167119, 2034182398, 2049386750, 2083268705, 2150349986, 2197740518, 2243840960, 2290549787, 2321039284, 2361933748, 2380267520], "denominator": 1048576, "roots": [0, 863, 1933, 1962, 2191, 2269]}, "012301425340102312010": {"boundaries": [-1048576, 41467574, 127797461, 221026651, 271535933, 320790357, 371289984, 415147621, 474573712, 515286530, 574712621, 619190912, 631497191, 644604391, 652866338, 663835448, 674653356, 683738736, 697958873, 704128543, 705177119, 706740224], "denominator": 1048576, "roots": [0, 261, 597, 622, 671, 673]}, "012301425340120103210": {"boundaries": [-1048576, 20741489, 63880091, 110403403, 135946529, 160642345, 185488794, 207201523, 236968408, 257179418, 286946302, 307726905, 312730460, 319726098, 325762742, 329844905, 332990633, 335983897, 343443723, 354672635, 365038602, 371195904], "denominator": 1048576, "roots": [0, 131, 295, 313, 319, 353]}, "012301425340120130210": {"boundaries": [-1048576, 25654146, 79015638, 136563826, 168136990, 198744339, 229468716, 256375683, 293022314, 318009407, 354656039, 381890279, 389678359, 397883795, 404042875, 409367476, 414478933, 417726113, 423716293, 432857187, 442202781, 447741952], "denominator": 1048576, "roots": [0, 162, 368, 387, 400, 426]}, "012301425340120132010": {"boundaries": [-1048576, 7635017, 23452452, 40401390, 50274066, 59611965, 67999714, 75702557, 86363939, 93529647, 104191029, 112548016, 115157951, 117243918, 118477902, 120061441, 121660266, 123124848, 124671751, 125702157, 127275021, 128974848], "denominator": 1048576, "roots": [0, 49, 109, 113, 119, 122]}, "012301425340120310210": {"boundaries": [-1048576, 7395405, 22752665, 39273017, 48557294, 57456104, 66026759, 73665966, 84144442, 91259619, 101738095, 108695094, 110640316, 113860996, 116991175, 118831833, 119582836, 120812955, 122022407, 123338446, 125048006, 126877696], "denominator": 1048576, "roots": [0, 47, 104, 113, 116, 120]}, "012301425340120312010": {"boundaries": [-1048576, 11909901, 36700917, 63468938, 77999522, 92142811, 106616058, 119197527, 136268941, 147966027, 165037441, 176542347, 179682360, 184859061, 189201789, 192241511, 194330952, 196999832, 199628983, 201151656, 202724520, 204472320], "denominator": 1048576, "roots": [0, 75, 169, 182, 191, 194]}, "012301425340123010210": {"boundaries": [-1048576, 6181208, 19041454, 32915524, 40502509, 47872456, 55305494, 61808350, 70628239, 76664869, 85484759, 91657393, 93561643, 96134240, 98790433, 100412140, 100916363, 101440651, 102158308, 103187724, 104314152, 105906176], "denominator": 1048576, "roots": [0, 39, 88, 96, 97, 100]}, "012301425340123012010": {"boundaries": [-1048576, 32774867, 100778970, 173833120, 215405208, 255075643, 292366344, 325962080, 372120553, 403392259, 449550732, 480880606, 490471279, 504599578, 518705251, 527645625, 531677743, 536089406, 539185423, 541174012, 543271164, 545259520], "denominator": 1048576, "roots": [0, 209, 461, 505, 515, 519]}, "012304102103210543210": {"boundaries": [-1048576, 4171467, 12566785, 21158833, 30065019, 35138555, 36061021, 37622625, 39205412, 41336008, 44597924, 46612348, 50258581, 56372221, 62163172, 65798144, 82039812, 112317196, 141821844, 171131606, 200358474, 216006656], "denominator": 1048576, "roots": [0, 33, 37, 44, 62, 205]}, "012304102103215043210": {"boundaries": [-1048576, 1130214, 3404951, 5733722, 8177577, 9553599, 9787045, 10194918, 10627882, 11241789, 12148243, 12705115, 13709172, 15412426, 16592902, 17388885, 21029867, 27672294, 34504027, 41272697, 48014105, 52428800], "denominator": 1048576, "roots": [0, 9, 10, 12, 17, 49]}, "012304102103251043210": {"boundaries": [-1048576, 6137090, 18493100, 31153157, 44487259, 51952471, 53339762, 55913243, 58349598, 61699801, 66789051, 69869960, 75621455, 81685873, 86469836, 94945826, 106207742, 126330394, 153031223, 179219061, 205169753, 219152384], "denominator": 1048576, "roots": [0, 49, 55, 66, 95, 208]}, "012304102103521043210": {"boundaries": [-1048576, 6742508, 20329503, 34291779, 48492048, 56800814, 58628377, 61596394, 64586427, 68503467, 74695919, 78204448, 82923040, 89079555, 96966865, 108550606, 115165649, 128454048, 152743901, 176228473, 199302251, 211812352], "denominator": 1048576, "roots": [0, 53, 61, 74, 109, 201]}, "012304102103521403210": {"boundaries": [-1048576, 11272287, 33978910, 57283887, 81763184, 95617670, 98380593, 103426219, 108159895, 114548154, 124353058, 131040269, 136021005, 147225666, 166610597, 179357659, 190643577, 207413377, 230000360, 260126934, 288920176, 304087040], "denominator": 1048576, "roots": [0, 90, 102, 123, 191, 289]}, "012304102103524103210": {"boundaries": [-1048576, 12402261, 37388685, 63050281, 89968368, 105198423, 108215907, 113642251, 119081091, 126711758, 138178379, 145384575, 148967210, 161680551, 183796731, 196548205, 211219567, 226806927, 244631936, 274375979, 302164025, 316669952], "denominator": 1048576, "roots": [0, 99, 112, 137, 214, 301]}, "012304102103524130210": {"boundaries": [-1048576, 8306560, 25045358, 42251561, 60115771, 70387346, 72474377, 76011638, 79737833, 84925608, 92743871, 97791967, 99976501, 108867028, 123501718, 132563998, 143697130, 153257188, 163143423, 181151981, 198363629, 207618048], "denominator": 1048576, "roots": [0, 66, 75, 92, 147, 197]}, "012304102103524132010": {"boundaries": [-1048576, 5873871, 17698634, 29816688, 43157749, 50820190, 51761471, 53370081, 55171164, 57684596, 61233687, 67440138, 72420874, 80292160, 91075810, 100033551, 108151149, 117504231, 127176679, 132632522, 137351114, 140509184], "denominator": 1048576, "roots": [0, 48, 52, 60, 124, 133]}, "012304102105324103210": {"boundaries": [-1048576, 45817882030569, 138077349727687, 232500997189542, 333723939918792, 387556227923700, 401132655701272, 432926877527587, 452327485517396, 475077480186528, 515234193331275, 533823725764608, 535006539826370, 577079020081400, 649621362036034, 690696188341755, 743345662455024, 786572985853813, 834413501518092, 925019510048845, 1008476204916406, 1048576001048576], "denominator": 1048576, "roots": [0, 369038411, 430809096, 508529967, 749570445, 1000000000]}, "012304102105324130210": {"boundaries": [-1048576, 2614999, 7882380, 13285067, 19027734, 22184676, 22869254, 24277537, 25410438, 26916951, 29293777, 30583466, 30918979, 33845143, 37888878, 40826106, 43822298, 47221328, 49757809, 52370290, 56089857, 58720256], "denominator": 1048576, "roots": [0, 21, 24, 29, 47, 55]}, "012304102105324132010": {"boundaries": [-1048576, 5774572, 17410310, 29359864, 41841374, 48895703, 50486363, 53495171, 56054212, 59364612, 64652095, 67633152, 68661394, 75671563, 84467873, 91650263, 98200639, 105252664, 114043560, 118262432, 119835296, 121634816], "denominator": 1048576, "roots": [0, 46, 53, 64, 112, 115]}, "012304102130210543210": {"boundaries": [-1048576, 33404975, 100661833, 169580765, 240211650, 279754470, 287886881, 302257978, 317223907, 339221042, 365102778, 381902955, 404425561, 438231090, 475256025, 498772650, 615205145, 830728000, 1039675940, 1247081494, 1453853379, 1558183936], "denominator": 1048576, "roots": [0, 263, 298, 372, 470, 1485]}, "012304102130215043210": {"boundaries": [-1048576, 4358048, 13139740, 22165829, 31209930, 36374466, 37542357, 39440914, 41682637, 45151662, 48517002, 51339432, 54320544, 57593870, 60595480, 62565034, 74599826, 96383776, 118500431, 140372243, 162144849, 174063616], "denominator": 1048576, "roots": [0, 34, 39, 51, 61, 165]}, "012304102130251043210": {"boundaries": [-1048576, 2666946, 8039078, 13552122, 19190039, 22374103, 23067835, 24286691, 25526003, 27310591, 29524874, 30886014, 32852313, 35298990, 37028270, 39300184, 45433810, 56175165, 68450959, 80547780, 92568479, 99614720], "denominator": 1048576, "roots": [0, 21, 24, 30, 39, 94]}, "012304102130521043210": {"boundaries": [-1048576, 7728961, 23304020, 39309571, 55716080, 65018822, 67101533, 70764439, 74502434, 79883691, 86924607, 90980535, 94633984, 99846888, 108629764, 120194075, 126870585, 140868241, 166171192, 190588005, 214575236, 227540992], "denominator": 1048576, "roots": [0, 61, 70, 88, 120, 216]}, "012304102130521403210": {"boundaries": [-1048576, 9091613, 27413770, 46252291, 65678870, 76674512, 79011535, 83077374, 87537700, 94175544, 102870863, 107767356, 110362624, 117288194, 130571054, 141867100, 149293615, 162884525, 185365401, 210283920, 234464675, 247463936], "denominator": 1048576, "roots": [0, 72, 82, 104, 146, 235]}, "012304102130524103210": {"boundaries": [-1048576, 11772479, 35497469, 59919695, 85477776, 99940421, 102350527, 106219130, 112087735, 121709809, 134082357, 140713211, 142344192, 153454139, 174362102, 186061135, 198969748, 213948788, 231652546, 259710662, 286047095, 299892736], "denominator": 1048576, "roots": [0, 94, 104, 135, 201, 285]}, "012304102130524130210": {"boundaries": [-1048576, 6409291, 19329981, 32655997, 46473996, 54467577, 55686620, 57317858, 60652272, 66299181, 73477801, 77268077, 77856768, 84531471, 95862037, 102880126, 111462398, 118741126, 126321806, 139986091, 153124893, 160432128], "denominator": 1048576, "roots": [0, 51, 56, 74, 114, 152]}, "012304102132010543210": {"boundaries": [-1048576, 8416102, 25371735, 42804432, 60451807, 70363676, 72280537, 75317181, 79843313, 87664502, 93826477, 99860198, 106129598, 110284709, 116051877, 120149333, 146953699, 195706502, 242622892, 289127439, 335468635, 359661568], "denominator": 1048576, "roots": [0, 66, 74, 102, 113, 342]}, "012304102132015043210": {"boundaries": [-1048576, 13590657, 40968939, 69142588, 98387410, 114505805, 116729085, 120188080, 127676100, 141813264, 152220406, 162703856, 172994118, 180162636, 188900769, 193287509, 231174749, 302461152, 372208739, 441207744, 509908447, 545259520], "denominator": 1048576, "roots": [0, 108, 117, 166, 186, 519]}, "012304102132051043210": {"boundaries": [-1048576, 9837210, 29664902, 50067827, 70610311, 82199073, 84796639, 89105086, 94572600, 103677582, 111089971, 118407689, 125998891, 128363178, 132610516, 138465065, 158798644, 196704975, 237559541, 277762518, 317708924, 338690048], "denominator": 1048576, "roots": [0, 77, 88, 121, 135, 322]}, "012304102132501043210": {"boundaries": [-1048576, 7711287, 23262727, 39317395, 55223235, 64431450, 66353868, 69031282, 73683878, 81868441, 88042740, 94008490, 100483070, 102061397, 105404958, 110123550, 124486992, 152459147, 183410032, 213793060, 243953134, 260046848], "denominator": 1048576, "roots": [0, 60, 68, 98, 107, 247]}, "012304102135021043210": {"boundaries": [-1048576, 13298654, 40111893, 67699865, 95412578, 111121844, 115256718, 122623961, 129895636, 140732177, 151627922, 158355028, 165412864, 170984325, 182726790, 198388992, 209218123, 233323155, 273128631, 311509368, 349271305, 369098752], "denominator": 1048576, "roots": [0, 104, 122, 160, 196, 351]}, "012304102135021403210": {"boundaries": [-1048576, 10571528, 31885345, 53814169, 76016257, 88602684, 91819809, 97588965, 103217290, 111401020, 120813663, 125300226, 129062229, 136398229, 149842971, 160946420, 168473198, 182811857, 205871854, 231873697, 257048195, 270532608], "denominator": 1048576, "roots": [0, 83, 97, 125, 165, 257]}, "012304102135024103210": {"boundaries": [-1048576, 11476814, 34605492, 58417494, 83523312, 97496792, 99686622, 103377414, 109337447, 119569579, 131205433, 137138848, 139373226, 149633187, 168353568, 179302482, 191515093, 205234458, 221629779, 247762208, 272261351, 285212672], "denominator": 1048576, "roots": [0, 92, 101, 134, 193, 271]}, "012304102135024130210": {"boundaries": [-1048576, 12327957, 37175374, 62790248, 89847343, 105061057, 107037675, 109979946, 116502588, 128166741, 141439544, 148212852, 150033749, 162198274, 182616812, 195495749, 211569165, 224711345, 238915037, 265322707, 290124533, 303038464], "denominator": 1048576, "roots": [0, 99, 107, 144, 215, 288]}, "012304102135201043210": {"boundaries": [-1048576, 33740332, 101751224, 171922613, 245469480, 285730494, 290963051, 299358124, 319838214, 359942629, 388357374, 405050826, 431648739, 447726904, 468773259, 499706251, 530935446, 603058766, 708398486, 810194417, 910543890, 961544192], "denominator": 1048576, "roots": [0, 270, 291, 430, 489, 916]}, "012304102135201403210": {"boundaries": [-1048576, 10737091, 32391743, 54769164, 77678992, 90505769, 92714879, 96056662, 102937802, 115956685, 125405104, 127415810, 136635295, 145722954, 153127552, 162411265, 167094401, 181130690, 206338951, 231642066, 256241165, 269484032], "denominator": 1048576, "roots": [0, 85, 94, 140, 161, 256]}, "012304102135204103210": {"boundaries": [-1048576, 9779915, 29506202, 49927109, 71095286, 82877579, 84380970, 86438047, 92969788, 106023525, 115118009, 116220048, 125274442, 134711626, 142041972, 148997600, 154280555, 166054777, 183412515, 204168874, 224035584, 234881024], "denominator": 1048576, "roots": [0, 78, 84, 129, 152, 223]}, "012304102150324103210": {"boundaries": [-1048576, 46053102549541, 138786047600211, 233687751689136, 335431178508161, 389434091776369, 403204580221197, 435619850516380, 455227328580758, 478177691118644, 518396639065331, 536627920852309, 537590617262526, 579482759543165, 651635629551863, 692534275820161, 745093144430919, 787976790957759, 835488154667921, 925656778013910, 1008685692948484, 1048576001048576], "denominator": 1048576, "roots": [0, 370934242, 433679562, 512227315, 751014178, 1000000000]}, "012304102150324130210": {"boundaries": [-1048576, 11763764, 35463788, 59777883, 85360931, 99448202, 102830697, 109812958, 115130974, 121976888, 132675034, 137887744, 138980011, 151693496, 169117826, 181914311, 194909314, 209769520, 220699996, 231393821, 247147713, 254803968], "denominator": 1048576, "roots": [0, 94, 109, 132, 209, 242]}, "012304102150324132010": {"boundaries": [-1048576, 9377077, 28268329, 47647012, 68077360, 79311751, 82012486, 87635391, 91841660, 97199397, 105496744, 109576192, 110808332, 121484760, 134788420, 145670940, 155673191, 166321285, 179531970, 185925054, 188546494, 190840832], "denominator": 1048576, "roots": [0, 75, 87, 105, 176, 181]}, "012304102153021403210": {"boundaries": [-2159866124538, -968275348429, -782727189935, -592499032459, -395163407884, -289239806089, -257285029314, -186830688167, -138682772326, -73895653431, -6704880737, 4073969881, 54670975639, 126692541113, 213306273091, 279157078514, 332776524186, 434626156099, 579520299915, 758655258808, 930466455739, 2114582676089], "coefficients": [1000000000000, 0, -1000000000000, 29633893124, 97143890637, 2349076067, -991017573], "denominator": 1099511627776}, "012304102153024103210": {"boundaries": [-1048576, 7187958, 21677407, 36576827, 51971793, 60404264, 62498297, 66581457, 70608627, 76959175, 82547070, 83856528, 88400357, 94822758, 101352595, 107140147, 114241798, 120198984, 127623727, 140568218, 152542131, 159383552], "denominator": 1048576, "roots": [0, 57, 66, 88, 114, 151]}, "012304102153024130210": {"boundaries": [-1048576, 11227802, 33874084, 57212457, 80703518, 94157580, 97629114, 103610542, 109936813, 119364963, 128791051, 132304108, 137721750, 149253762, 161177121, 172723659, 184596088, 197335114, 207149081, 216906904, 231007358, 238026752], "denominator": 1048576, "roots": [0, 88, 103, 135, 196, 226]}, "012304102153024132010": {"boundaries": [-1048576, 4340243, 13094576, 22114543, 31186002, 36383368, 37763483, 40177427, 42604110, 46134380, 49667614, 51088831, 53185983, 57747646, 62258742, 66992193, 71432375, 76005955, 81210454, 83981808, 86078960, 88080384], "denominator": 1048576, "roots": [0, 34, 40, 52, 79, 83]}, "012304102153201403210": {"boundaries": [-2148619521041, -958765548482, -776709436715, -589527461346, -391999356081, -286916070378, -265248074623, -220837682005, -168028282139, -73430992406, -2938658428, 2359690726, 78028959450, 156347682161, 215696996973, 276964924314, 316750495752, 419474090728, 581990835872, 762754310703, 937010466564, 2122665739737], "coefficients": [1000000000000, 0, -1000000000000, 17167428149, 101198585799, 1079809025, -1938355234], "denominator": 1099511627776}, "012304102153204103210": {"boundaries": [-1048576, 9689652, 29231414, 49422193, 70250607, 81793075, 83759465, 86901046, 93179036, 105151281, 113421972, 114222709, 123506785, 132753899, 138932172, 145879304, 152174907, 162081050, 176653201, 195546939, 213480645, 223346688], "denominator": 1048576, "roots": [0, 77, 85, 127, 150, 212]}, "012304102153204130210": {"boundaries": [-1048576, 47142690001322, 142238039631569, 240886714439206, 348619798135039, 405898204827978, 406380881231669, 407107461017067, 440210180598722, 514107441416371, 555628562335643, 560966783724188, 614264421540084, 662706514272514, 684274055185419, 726341331173613, 778522854603761, 810204642934542, 854221024479422, 936984171037866, 1012274137103340, 1048576001048576], "denominator": 1048576, "roots": [0, 386864535, 388710692, 632236340, 772901517, 1000000000]}, "012304102312010543210": {"boundaries": [-1048576, 6101263, 18388682, 30964325, 43842729, 50785583, 52774873, 57039530, 60040236, 64028858, 67970636, 71361431, 76585432, 78911639, 79435927, 80478208, 96277200, 124991896, 152169223, 179039792, 205793776, 220200960], "denominator": 1048576, "roots": [0, 48, 57, 75, 76, 209]}, "012304102312015043210": {"boundaries": [-1048576, 2040212, 6150112, 10360903, 14639610, 16974499, 17642282, 19017862, 20050104, 21470787, 22816954, 23997830, 25670231, 26494388, 26843913, 27088213, 31959046, 41064576, 49802355, 58430374, 67016620, 72351744], "denominator": 1048576, "roots": [0, 16, 19, 25, 26, 68]}, "012304102312051043210": {"boundaries": [-1048576, 3199637, 9661906, 16336371, 22457014, 26242103, 27566528, 29635977, 31564046, 34024235, 36520750, 38643772, 41807659, 43078997, 43351178, 43788084, 51527283, 66193823, 80409867, 94432292, 108380741, 116391936], "denominator": 1048576, "roots": [0, 24, 30, 41, 42, 110]}, "012304102312501043210": {"boundaries": [-1048576, 5563263, 16796517, 28393072, 39179914, 45747460, 47971612, 51507223, 54856046, 59293735, 63639347, 67376126, 72050222, 74361514, 75765250, 76289538, 87771216, 110476045, 133165199, 155488530, 177673024, 189792256], "denominator": 1048576, "roots": [0, 42, 52, 72, 73, 180]}, "012304102315201043210": {"boundaries": [-1048576, 7063114, 21341069, 36125260, 49634568, 58018028, 61125063, 66021595, 70687371, 76830865, 82999461, 84458143, 89498079, 96575967, 100433274, 102006138, 106608403, 120298500, 139381570, 157646609, 175610048, 185597952], "denominator": 1048576, "roots": [0, 53, 67, 95, 98, 176]}, "012304102315201403210": {"boundaries": [-1048576, 9919639, 29963278, 50677112, 69955072, 81648784, 86032695, 93512871, 99832485, 108105043, 116379982, 117107701, 124818244, 133119471, 139011212, 147190438, 150785562, 163206992, 186860697, 209361800, 231321151, 243269632], "denominator": 1048576, "roots": [0, 75, 95, 128, 144, 231]}, "012304102351201043210": {"boundaries": [-1048576, 10562484, 31944986, 54173385, 73685347, 86369131, 91460408, 98938828, 106457216, 116175664, 125760859, 126576208, 135243660, 147778534, 154270278, 158464582, 160920041, 174509525, 199519432, 222876869, 245613544, 257949696], "denominator": 1048576, "roots": [0, 78, 101, 145, 153, 245]}, "012304102351201403210": {"boundaries": [-2122665739737, -937010466565, -762754310704, -581990835873, -419474090729, -316750495753, -276964924315, -215696996974, -156347682162, -78028959451, -2359690727, 2938658427, 73430992405, 168028282138, 220837682004, 265248074622, 286916070377, 391999356080, 589527461345, 776709436714, 958765548481, 2148619521041], "coefficients": [1000000000000, 0, -1000000000000, -17167428149, 101198585799, -1079809025, -1938355234], "denominator": 1099511627776}, "012304102513021403210": {"boundaries": [-1048576, 12702730, 38310784, 64596047, 91416794, 106008944, 110657314, 120516018, 127609651, 137046835, 146256151, 147209718, 156667103, 166503734, 175194552, 183700241, 189689487, 203328070, 223869542, 247750858, 270725289, 283115520], "denominator": 1048576, "roots": [0, 100, 121, 158, 186, 269]}, "012304102513024103210": {"boundaries": [-1048576, 3796281, 11448761, 19303865, 27380025, 31749405, 33089569, 35943172, 38062052, 40770873, 43483890, 44109154, 46849989, 50016846, 52520924, 55231074, 58494164, 61298433, 65007010, 71181980, 76910586, 80740352], "denominator": 1048576, "roots": [0, 30, 36, 47, 58, 76]}, "012304102513024130210": {"boundaries": [-1048576, 9626022, 29050141, 49089784, 68987266, 80335575, 83574813, 89222470, 95250344, 103726333, 111346044, 113507678, 121786679, 131208207, 135982050, 144740137, 153926812, 162334022, 169702950, 177630823, 188282944, 193986560], "denominator": 1048576, "roots": [0, 75, 89, 123, 160, 184]}, "012304102513024132010": {"boundaries": [-1048576, 11866847, 35803364, 60447232, 85269500, 99138357, 103243814, 111060209, 118149416, 127324456, 136260323, 139367388, 148596984, 160192949, 166436479, 177761055, 188522848, 198644265, 210474782, 216790773, 222033653, 225443840], "denominator": 1048576, "roots": [0, 93, 111, 149, 204, 214]}, "012304102513201403210": {"boundaries": [-1048576, 10899904, 32859255, 55360358, 79014063, 91435493, 95030617, 103209843, 109101584, 117402811, 125113354, 125841073, 134116012, 142388570, 148708184, 156188360, 160572271, 172265983, 191543943, 212257777, 232301416, 243269632], "denominator": 1048576, "roots": [0, 87, 103, 136, 156, 231]}, "012304102513204103210": {"boundaries": [-1048576, 11341951, 34218798, 57861054, 82170127, 95636181, 98085801, 102064339, 109583015, 122864977, 132477539, 134214232, 145688154, 157408186, 162138751, 170421240, 181297528, 188548176, 199271914, 217930859, 234994385, 244318208], "denominator": 1048576, "roots": [0, 90, 100, 151, 179, 232]}, "012304102513204130210": {"boundaries": [-1048576, 17238522, 52008137, 87985875, 125568004, 146155535, 148907679, 153222800, 164990783, 186748735, 201751047, 204919344, 223285676, 241875331, 247584752, 261310816, 278730050, 289645522, 303901805, 327432298, 350686205, 362807296], "denominator": 1048576, "roots": [0, 138, 149, 232, 279, 345]}, "012304102513204132010": {"boundaries": [-1048576, 11178292, 33724255, 57061385, 81701341, 95041012, 96554648, 99031204, 106809670, 120703302, 130675695, 133616665, 146177126, 158702652, 160287243, 170970345, 181369045, 189860425, 200053841, 205610841, 211378009, 214958080], "denominator": 1048576, "roots": [0, 90, 96, 152, 193, 204]}, "012304102513204312010": {"boundaries": [-1048576, 55477681704609, 167414533707501, 283701353525642, 410719340276030, 477952456704400, 478038015298432, 478166418229744, 519323924495950, 602080621559374, 654653327032979, 668817359689352, 733918171164826, 802596459142309, 809492856520303, 862604719653180, 915716582743144, 955404376634971, 1021727105064127, 1048447630019390, 1048533220559678, 1048576001048576], "denominator": 1048576, "roots": [0, 455770185, 456096689, 771951749, 999836749, 1000000000]}, "012304102513240103210": {"boundaries": [-1048576, 14298734, 43137895, 73008914, 104987160, 122061317, 123340588, 125535526, 135681269, 154992544, 168176420, 170997911, 185389717, 204074439, 209113935, 216749588, 229856788, 236473802, 248609805, 270137716, 289458993, 299892736], "denominator": 1048576, "roots": [0, 116, 121, 200, 225, 285]}, "012304102513240130210": {"boundaries": [-1048576, 12542740, 37844094, 64060812, 91712547, 106713021, 108234599, 110573482, 119533286, 135698833, 147294034, 150433708, 163966328, 179331082, 181994903, 191808029, 203211510, 211681496, 220811239, 230452151, 242949072, 249561088], "denominator": 1048576, "roots": [0, 101, 107, 174, 208, 237]}, "012304102513240132010": {"boundaries": [-1048576, 30280418, 91360808, 154680955, 222575413, 258889221, 261201338, 264980404, 286792699, 327599782, 355718886, 363685459, 397503132, 434122708, 439287631, 466119890, 493352837, 516220311, 540367587, 555379120, 576350640, 586153984], "denominator": 1048576, "roots": [0, 246, 255, 420, 518, 558]}, "012304102513240310210": {"boundaries": [-1048576, 54182111561444, 163514330332027, 277156068240550, 401101529462799, 466572242154072, 466606006209270, 466656662296734, 507852507149729, 587985364022689, 641655950414617, 656372632469591, 716296916526074, 781763747431524, 801665389071783, 852419419708083, 888848119386752, 926386252167117, 963924384964362, 989257077503136, 1031574444037526, 1048576001048576], "denominator": 1048576, "roots": [0, 444941864, 445070683, 778205492, 919253829, 1000000000]}, "012304102513240312010": {"boundaries": [-1048576, 18363693, 55412390, 93861700, 134931916, 157021795, 158309128, 160146596, 173685399, 198851223, 216378378, 221433203, 242065850, 264014317, 268175772, 285210826, 300483575, 313065163, 331346846, 339570422, 343240438, 346030080], "denominator": 1048576, "roots": [0, 149, 154, 258, 322, 329]}, "012304102531021403210": {"boundaries": [-1048576, 7015221, 21146771, 35605994, 50834571, 58744691, 61340702, 67607722, 71317647, 75162426, 80056782, 81177478, 86230114, 91258319, 95232396, 99195294, 102036961, 108883023, 118996797, 130848835, 142230870, 148897792], "denominator": 1048576, "roots": [0, 56, 68, 87, 100, 141]}, "012304102531024103210": {"boundaries": [-1048576, 6000443, 18100989, 30525344, 43066335, 49928789, 52324683, 57446133, 60917380, 64412634, 68987044, 70207978, 74970778, 79770165, 82444938, 86309533, 90450504, 94865616, 101286314, 110650480, 119434134, 124780544], "denominator": 1048576, "roots": [0, 47, 58, 76, 89, 118]}, "012304102531024130210": {"boundaries": [-1048576, 10128552, 30561537, 51565076, 72550843, 84149378, 88308569, 96958167, 103108182, 108351062, 116417841, 119790155, 128677145, 137531077, 139364931, 147227605, 155654506, 162304274, 168843915, 176183707, 185597711, 190840832], "denominator": 1048576, "roots": [0, 79, 98, 131, 159, 181]}, "012304102531024132010": {"boundaries": [-1048576, 12268951, 37031378, 62517986, 87562919, 101669652, 106912552, 117440532, 125118746, 131322821, 141355897, 145835639, 156960168, 168138060, 169578381, 180086344, 190025873, 197900433, 209064968, 214248953, 216870393, 219152384], "denominator": 1048576, "roots": [0, 95, 119, 160, 203, 208]}, "012304102531201043210": {"boundaries": [-1048576, 10548907, 31815578, 53639551, 75888784, 87905042, 91880594, 100444544, 106539817, 113792467, 121308936, 123020935, 130687263, 142169846, 147608516, 149181380, 150995523, 163163477, 184341166, 204062423, 223254330, 233832448], "denominator": 1048576, "roots": [0, 83, 101, 140, 143, 222]}, "012304102531201403210": {"boundaries": [-1048576, 12194290, 36793389, 62096504, 87304765, 101341054, 106024190, 115307903, 122712501, 131800160, 141019645, 143030351, 152478770, 165497653, 172378793, 175720576, 177929686, 190756463, 213666291, 236043712, 257698364, 269484032], "denominator": 1048576, "roots": [0, 95, 116, 162, 171, 256]}, "012304102531204103210": {"boundaries": [-1048576, 12075519, 36453325, 61587836, 85968814, 99976805, 104885405, 113960503, 121700088, 130612984, 140165849, 142879696, 152817474, 166880843, 173177242, 175381098, 178364624, 189625719, 209589862, 230321904, 250203650, 261095424], "denominator": 1048576, "roots": [0, 93, 115, 164, 172, 248]}, "012304102531204130210": {"boundaries": [-1048576, 11721850, 35361127, 59639426, 84234645, 97586671, 102217875, 112110243, 119196022, 125312716, 134343406, 138618305, 148694248, 159798463, 162110650, 168692917, 178424013, 183900370, 191595057, 204055962, 216408936, 223346688], "denominator": 1048576, "roots": [0, 92, 113, 154, 177, 212]}, "012304102531204132010": {"boundaries": [-1048576, 14247735, 42993775, 72550652, 102000579, 118295269, 124213991, 136466433, 145292487, 152282994, 163659555, 169274322, 182353816, 195438654, 196627055, 207713724, 219033359, 228190255, 238347372, 244325237, 251665269, 255852544], "denominator": 1048576, "roots": [0, 111, 138, 187, 229, 243]}, "012304102531240103210": {"boundaries": [-1048576, 12394403, 37428953, 63286487, 88059296, 102459291, 107631065, 116845117, 125319661, 133446125, 143752030, 148966648, 160497950, 172623848, 180131940, 187200455, 190346183, 193910528, 204156505, 219170837, 232517821, 240123904], "denominator": 1048576, "roots": [0, 95, 118, 177, 183, 228]}, "012304102531240130210": {"boundaries": [-1048576, 7538917, 22780421, 38565961, 53208874, 62057089, 65417768, 70993831, 76361739, 81429856, 87968386, 91166664, 98534835, 105980737, 109559849, 114633989, 118509741, 120791976, 125710610, 133643151, 141101692, 145752064], "denominator": 1048576, "roots": [0, 57, 72, 107, 116, 138]}, "012304102531240132010": {"boundaries": [-1048576, 6263825, 18934136, 32075403, 44046628, 51459984, 54358082, 58996913, 63485305, 67766990, 73429536, 75765816, 82184033, 88768270, 89748250, 94915798, 99948263, 104269969, 108674689, 111515042, 115709346, 118489088], "denominator": 1048576, "roots": [0, 47, 60, 86, 104, 112]}, "012304102531240310210": {"boundaries": [-1048576, 2166965, 6541566, 11082254, 15620550, 18205560, 18698121, 19366928, 20996557, 23443234, 25487784, 26300640, 28628124, 30930753, 32300849, 34214374, 34988199, 35901120, 37165872, 38512070, 40143509, 41943040], "denominator": 1048576, "roots": [0, 17, 19, 32, 35, 39]}, "012304102531240312010": {"boundaries": [-1048576, 34552345, 104404231, 176936491, 244448061, 285608514, 299074459, 318601561, 344175805, 374147602, 406378013, 419365070, 456121279, 492633122, 503619688, 533890042, 556879972, 578696794, 604989936, 618900168, 632531656, 639631360], "denominator": 1048576, "roots": [0, 262, 320, 489, 583, 609]}, "012304102531243010210": {"boundaries": [-1048576, 10947501, 33042712, 55990189, 79508033, 92596469, 94356377, 96656035, 105031117, 118487842, 128912321, 133185565, 145094978, 156578118, 166648070, 176756562, 177732073, 178780649, 184687242, 194272073, 202522814, 207618048], "denominator": 1048576, "roots": [0, 87, 94, 169, 171, 197]}, "012304102531420310210": {"boundaries": [-1048576, 8810009, 26580286, 44828488, 63234083, 73178870, 76893631, 84979400, 90561055, 93881545, 100536462, 105680519, 113368834, 120003369, 125723850, 131578360, 133535196, 137223139, 139936924, 142506120, 146224107, 148897792], "denominator": 1048576, "roots": [0, 69, 86, 125, 133, 141]}, "012304102531420312010": {"boundaries": [-1048576, 67193498, 202847553, 342575850, 479027267, 555814419, 585119112, 643245940, 688175254, 718671339, 772217191, 810721053, 871790498, 925516444, 971548166, 1017174953, 1035702472, 1068286257, 1095896082, 1109829745, 1116645489, 1120927744], "denominator": 1048576, "roots": [0, 519, 652, 967, 1055, 1068]}, "012304102531423010210": {"boundaries": [-1048576, 2578938, 7803885, 13244019, 17980544, 21044650, 22374130, 24398152, 26411143, 27984007, 30337720, 31813067, 34432360, 36744712, 38831225, 41334983, 42188283, 42712571, 43219410, 43881857, 44702638, 46137344], "denominator": 1048576, "roots": [0, 19, 25, 40, 41, 43]}, "012304102531423012010": {"boundaries": [-1048576, 16602684, 50109024, 84584972, 118711785, 137598240, 144660362, 159105642, 170052264, 177304914, 190311039, 200099657, 214812585, 227845885, 239747337, 252140097, 256782581, 262923787, 267236630, 269878341, 272499781, 274726912], "denominator": 1048576, "roots": [0, 129, 161, 242, 256, 261]}, "012304120103210543210": {"boundaries": [-1048576, 4896452, 14755295, 24833616, 34897716, 40696178, 42413772, 45091204, 48092201, 50106569, 51679433, 53534858, 57984011, 64372672, 70409279, 74623658, 92997261, 126549027, 159196196, 191627281, 223968301, 241172480], "denominator": 1048576, "roots": [0, 38, 47, 50, 70, 229]}, "012304120103215043210": {"boundaries": [-1048576, 18945239, 57100759, 96142291, 135057106, 157609858, 164283618, 174735446, 185887479, 193957698, 201822018, 209206832, 226328019, 252029377, 271870494, 283901952, 343085181, 453641082, 564597601, 674577613, 784145513, 839909376], "denominator": 1048576, "roots": [0, 147, 181, 196, 275, 800]}, "012304120103251043210": {"boundaries": [-1048576, 7106784, 21427434, 36100070, 50615259, 59114582, 61800754, 65891116, 70544976, 73726850, 76348290, 79217615, 86204089, 94105663, 99033438, 106286089, 121939539, 149130920, 181579876, 213532018, 245265762, 262144000], "denominator": 1048576, "roots": [0, 55, 69, 74, 106, 249]}, "012304120103521043210": {"boundaries": [-1048576, 2181722, 6578304, 11085572, 15601886, 18230659, 19027044, 20300205, 21600972, 22579757, 23628333, 24650026, 26572415, 28390093, 30530751, 33947463, 36470054, 41306910, 49190113, 56850149, 64401402, 69206016], "denominator": 1048576, "roots": [0, 17, 21, 23, 34, 65]}, "012304120103521403210": {"boundaries": [-1048576, 10449040, 31518708, 53142831, 74540491, 87047909, 91308044, 98034605, 105308805, 110487356, 115205948, 119730628, 124361838, 133621569, 149380254, 161232503, 170202736, 185051247, 207729817, 234743939, 260824153, 274726912], "denominator": 1048576, "roots": [0, 81, 103, 112, 168, 261]}, "012304120103524103210": {"boundaries": [-1048576, 9071674, 27356686, 46121882, 65061318, 76175830, 79418855, 84609758, 89755341, 93773255, 98491847, 104085753, 108804345, 118077578, 134176436, 143577818, 154741936, 165872960, 178306067, 199869455, 219942203, 230686720], "denominator": 1048576, "roots": [0, 71, 87, 96, 157, 219]}, "012304120103524130210": {"boundaries": [-1048576, 12162130, 36665742, 61789948, 87617984, 102774656, 106759528, 113000235, 119501123, 124166730, 128885322, 138178348, 147003863, 160443516, 182362023, 196434864, 213310701, 228499218, 243520088, 270001485, 295965428, 309329920], "denominator": 1048576, "roots": [0, 96, 116, 125, 220, 294]}, "012304120103524132010": {"boundaries": [-1048576, 8922564, 26884558, 45272474, 65059216, 76751032, 78922752, 82165064, 85760513, 88153289, 90250441, 100292332, 110341186, 122344203, 139003815, 152582121, 165256569, 180754710, 193276308, 202086108, 214144732, 220200960], "denominator": 1048576, "roots": [0, 72, 83, 87, 186, 209]}, "012304120105321403210": {"boundaries": [-1048576, 12166397, 36693622, 61798116, 87078251, 100956849, 106669497, 116799629, 128912773, 136057855, 137630719, 138936320, 140020922, 149688777, 166729464, 175642424, 183731534, 197049818, 215345613, 238925315, 261523984, 273678336], "denominator": 1048576, "roots": [0, 95, 129, 132, 182, 260]}, "012304120105324103210": {"boundaries": [-1048576, 49392808, 149060372, 251346313, 350908188, 408248160, 432436312, 471242643, 520979099, 550546573, 558935181, 566580565, 573523667, 618375815, 690947155, 728876476, 775191154, 822320997, 877718185, 969936206, 1056096778, 1098907648], "denominator": 1048576, "roots": [0, 380, 521, 537, 777, 1047]}, "012304120105324130210": {"boundaries": [-1048576, 3621745, 10928050, 18429276, 25803035, 30093142, 31730419, 34316790, 37398105, 39336626, 40385202, 41418752, 42401510, 46431542, 51531513, 55224313, 59055949, 63391742, 66608917, 69864964, 74559214, 77594624], "denominator": 1048576, "roots": [0, 28, 37, 39, 63, 73]}, "012304120105324132010": {"boundaries": [-1048576, 5133664, 15485676, 26104727, 36724236, 42808218, 45018169, 48649126, 52730631, 55339042, 56911906, 58458112, 60049716, 66086960, 73067361, 78717981, 83996790, 89696560, 96292978, 99693092, 101790244, 103809024], "denominator": 1048576, "roots": [0, 40, 52, 55, 94, 98]}, "012304120130210543210": {"boundaries": [-1048576, 3979615, 11993187, 20185324, 28424679, 33017326, 34440761, 37014867, 39261448, 41230791, 43340759, 44577295, 46966239, 50849281, 54738978, 57234773, 70005265, 93647045, 116483953, 139143807, 161732374, 174063616], "denominator": 1048576, "roots": [0, 31, 38, 43, 54, 165]}, "012304120130215043210": {"boundaries": [-1048576, 1443646, 4354924, 7342622, 10198511, 11886969, 12490041, 13428857, 14398649, 15226959, 15985855, 16487536, 17415456, 18810134, 19832139, 20534613, 24463665, 31594193, 38814957, 45958836, 53071718, 57671680], "denominator": 1048576, "roots": [0, 11, 14, 16, 20, 54]}, "012304120130251043210": {"boundaries": [-1048576, 4659545, 14052626, 23685347, 33166634, 38606250, 40450531, 43625344, 46499656, 49121401, 51889362, 53623897, 56769356, 59740322, 62375148, 66744215, 75339007, 90784635, 109178242, 127251471, 145192200, 155189248], "denominator": 1048576, "roots": [0, 36, 45, 52, 66, 147]}, "012304120130521043210": {"boundaries": [-1048576, 6311173, 19035361, 32083064, 45048988, 52383947, 54999908, 59633234, 63833017, 67485894, 71113763, 73358172, 75584853, 79038102, 85225411, 92782210, 98261471, 109615590, 128301190, 146369601, 164164547, 174063616], "denominator": 1048576, "roots": [0, 49, 62, 71, 92, 165]}, "012304120130521403210": {"boundaries": [-1048576, 3854638, 11642219, 19675018, 27091789, 31716511, 33536062, 36132760, 39031801, 41503772, 44123743, 45611586, 46661632, 49396429, 54474477, 59344768, 62131040, 67805808, 78020460, 88506353, 98738933, 104857600], "denominator": 1048576, "roots": [0, 29, 38, 44, 60, 99]}, "012304120130524103210": {"boundaries": [-1048576, 11336600, 34231593, 57845205, 80038980, 93776831, 98766103, 106158820, 113752460, 120699956, 130178824, 134783700, 135790592, 146139564, 165608941, 175836501, 186775828, 200937703, 218043422, 243806459, 268119493, 281018368], "denominator": 1048576, "roots": [0, 86, 110, 129, 188, 267]}, "012304120130524130210": {"boundaries": [-1048576, 3213840, 9711644, 16438084, 22523193, 26504878, 27981773, 29937379, 32130500, 34210441, 37263089, 38704232, 38884693, 42168159, 47732230, 51008251, 55170397, 58572382, 62246779, 69127534, 75562483, 79691776], "denominator": 1048576, "roots": [0, 24, 31, 37, 56, 75]}, "012304120132010543210": {"boundaries": [-1048576, 4366681, 13176838, 22243149, 30734496, 35850369, 37584082, 40436500, 42897092, 45881900, 48835630, 51604464, 54417903, 56379772, 59525500, 62040746, 76347262, 101728817, 126175400, 150417229, 174578691, 187695104], "denominator": 1048576, "roots": [0, 33, 41, 52, 58, 178]}, "012304120132015043210": {"boundaries": [-1048576, 2862973, 8635376, 14562517, 20324450, 23643063, 24725270, 26721766, 28260999, 30154353, 32039904, 33830852, 35615318, 36891188, 38464052, 39321600, 46611528, 60053111, 73291998, 86377260, 99402877, 106954752], "denominator": 1048576, "roots": [0, 22, 27, 34, 38, 101]}, "012304120132051043210": {"boundaries": [-1048576, 17742478, 53586363, 90605580, 124491999, 145533303, 153317685, 165581168, 176671154, 190078637, 203160806, 215832304, 228440247, 229201237, 238187167, 252779850, 283509043, 342280730, 409840806, 476090405, 541830246, 575668224], "denominator": 1048576, "roots": [0, 133, 169, 218, 247, 548]}, "012304120132501043210": {"boundaries": [-2367479303745, -1183739651873, -1013713300332, -838509881420, -673409170169, -574537416067, -539563431540, -479542289399, -429947965048, -368220094205, -307536614437, -250144945956, -191097959396, -187677060627, -148094642027, -82922780015, 58617442269, 331048022453, 642408326185, 947680758516, 1250603152712, 2501206305426], "coefficients": [1000000000000, 1032000000000, -1184400000000, -1693120000000, -631200000000, -80640000000, -2682386781], "denominator": 1099511627776}, "012304120135021043210": {"boundaries": [-1048576, 7574878, 22879554, 38672936, 53252677, 62244777, 65787691, 71208949, 76578930, 81959102, 87218855, 90281789, 93410645, 97208542, 104904496, 114126418, 119333633, 131337940, 153038834, 173867736, 194313912, 205520896], "denominator": 1048576, "roots": [0, 57, 74, 90, 113, 195]}, "012304120135021403210": {"boundaries": [-1048576, 4909090, 14810756, 24978628, 34999907, 40712713, 42782241, 46517990, 49691342, 52807539, 56027677, 57483946, 58982400, 62022769, 67450139, 72717984, 75679222, 82104050, 93657424, 105461253, 116976551, 123731968], "denominator": 1048576, "roots": [0, 38, 48, 57, 73, 117]}, "012304120135024103210": {"boundaries": [-1048576, 6167562, 18638890, 31545955, 43191875, 50730852, 53663914, 57681198, 62088169, 66285001, 71603005, 73999731, 74973184, 80557401, 90643956, 96235898, 102402271, 109825096, 118810341, 132662948, 145697799, 153092096], "denominator": 1048576, "roots": [0, 46, 60, 72, 103, 145]}, "012304120135024130210": {"boundaries": [-1048576, 12044839, 36398563, 61614390, 84446585, 99261759, 104800171, 112472698, 120565774, 128728724, 140128343, 144743533, 146451114, 158523421, 177575987, 189389593, 204514246, 216629443, 229932738, 254944748, 278243114, 290455552], "denominator": 1048576, "roots": [0, 90, 116, 141, 207, 276]}, "012304120135201043210": {"boundaries": [-1048576, 6284977, 18989130, 32133129, 44070511, 51559262, 54391083, 58883164, 62867087, 67899210, 72937288, 75554814, 80326594, 82685890, 86223171, 91990339, 98387105, 112455219, 132110757, 151149320, 169945844, 180355072], "denominator": 1048576, "roots": [0, 47, 60, 79, 90, 171]}, "012304120135201403210": {"boundaries": [-1048576, 5618345, 17000380, 28852418, 38966192, 45812254, 48653921, 52616819, 56590896, 61619101, 66671737, 67792433, 72686789, 76531568, 80241493, 86508513, 89104524, 97014644, 112243221, 126702444, 140833994, 148897792], "denominator": 1048576, "roots": [0, 41, 54, 73, 85, 141]}, "012304120150321403210": {"boundaries": [-1048576, 5957914, 17962461, 30231004, 42867994, 49601161, 52316471, 57463955, 63137253, 66588788, 67375220, 67895296, 68406956, 72963622, 80986532, 85024672, 88810870, 95032377, 103414294, 114377590, 124870041, 131072000], "denominator": 1048576, "roots": [0, 47, 63, 65, 88, 124]}, "012304120150324103210": {"boundaries": [-1048576, 4642875, 14007498, 23605207, 33114952, 38444690, 40693383, 44527625, 49094676, 51910712, 52697144, 53215232, 53783557, 57851379, 64189275, 67584112, 71950082, 75892914, 80474657, 88525315, 96002195, 100663296], "denominator": 1048576, "roots": [0, 36, 49, 51, 72, 95]}, "012304120150324130210": {"boundaries": [-1048576, 12615055, 38058623, 64150206, 90086861, 104728728, 110581323, 120545472, 131470092, 138740447, 142410463, 144703488, 147062716, 159921700, 176041424, 187568079, 199850717, 213213814, 223443354, 234263312, 249370997, 256901120], "denominator": 1048576, "roots": [0, 98, 130, 139, 211, 244]}, "012304120150324132010": {"boundaries": [-1048576, 8759958, 26429493, 44560361, 62542410, 72785144, 76757728, 83475070, 90512533, 95504132, 98824622, 100838058, 102618937, 112012467, 123080151, 131955582, 140417437, 149451128, 159423228, 164823728, 169018032, 171966464], "denominator": 1048576, "roots": [0, 68, 89, 97, 155, 163]}, "012304120153021403210": {"boundaries": [-1048576, 5481543, 16529688, 27831831, 39328069, 45550823, 48067551, 52731384, 57554688, 60834429, 62232531, 62899371, 63598422, 67600797, 74654716, 78594082, 82025923, 87914339, 96239434, 106676851, 116701837, 122683392], "denominator": 1048576, "roots": [0, 43, 57, 61, 81, 116]}, "012304120153024103210": {"boundaries": [-1048576, 7806578, 23546531, 39681671, 55923286, 64933719, 68311954, 74571335, 80105996, 84806677, 88651456, 90264558, 92186948, 98673006, 108537708, 114467361, 121904164, 128713829, 136744803, 150670700, 163611245, 170917888], "denominator": 1048576, "roots": [0, 61, 78, 89, 122, 162]}, "012304120153024130210": {"boundaries": [-1048576, 11716359, 35382683, 59780361, 82775669, 96731008, 102241712, 110817754, 119462826, 127191370, 134356639, 137723939, 141044430, 152693307, 167286118, 178794340, 190991093, 203998907, 214135004, 224981193, 239960045, 247463936], "denominator": 1048576, "roots": [0, 89, 116, 136, 202, 235]}, "012304120153024132010": {"boundaries": [-1048576, 7158928, 21627144, 36574999, 50418335, 59061739, 62409371, 67431080, 72472056, 77333895, 82402012, 84749637, 87021552, 94671989, 103418164, 111339886, 118770207, 126417888, 135931503, 140566324, 142663476, 144703488], "denominator": 1048576, "roots": [0, 54, 70, 84, 133, 137]}, "012304120310210543210": {"boundaries": [-1048576, 6849285, 20703014, 34994066, 47354737, 55327055, 59137975, 63957552, 71156680, 75574887, 77579969, 80648282, 83732796, 87000500, 91348088, 95595178, 117687984, 156064301, 192944043, 229511322, 265959190, 285212672], "denominator": 1048576, "roots": [0, 50, 71, 79, 89, 271]}, "012304120310215043210": {"boundaries": [-1048576, 3785727, 11419161, 19233703, 26804620, 31078095, 32877686, 35873016, 39316305, 41457230, 42458890, 43993275, 45529816, 47160631, 48816734, 49807360, 58575152, 74723669, 90392544, 105872122, 121281343, 130023424], "denominator": 1048576, "roots": [0, 29, 39, 43, 48, 123]}, "012304120310251043210": {"boundaries": [-1048576, 6344663, 19150832, 32292558, 44652214, 51877822, 55110100, 60132713, 66337620, 70152034, 71904515, 74628513, 77359509, 79544042, 81668905, 84202963, 97194732, 120540371, 144540218, 168181148, 191690056, 204472320], "denominator": 1048576, "roots": [0, 48, 66, 73, 82, 194]}, "012304120310521043210": {"boundaries": [-1048576, 5768528, 17452221, 29536715, 39873118, 46643900, 50142137, 54559315, 61546838, 65693435, 66980186, 68919903, 71128405, 73074001, 76663365, 81533512, 89321453, 104341139, 123169594, 141542474, 159745973, 169869312], "denominator": 1048576, "roots": [0, 42, 62, 67, 80, 161]}, "012304120310521403210": {"boundaries": [-1048576, 66124313, 200672943, 341217548, 449414262, 530044339, 576783376, 625073783, 723038234, 780944665, 788796810, 798478448, 810636629, 856580810, 938931201, 1017428867, 1057674487, 1152267887, 1332789663, 1507153509, 1677904694, 1763704832], "denominator": 1048576, "roots": [0, 463, 739, 769, 1011, 1681]}, "012304120312010543210": {"boundaries": [-1048576, 3393858, 10236296, 17242792, 24031842, 27867891, 29405751, 32032068, 34688512, 36602043, 37992972, 39745809, 41500608, 42523863, 43572439, 44739242, 53921036, 70182724, 85623174, 100905803, 116129447, 124780544], "denominator": 1048576, "roots": [0, 26, 34, 40, 42, 118]}, "012304120312015043210": {"boundaries": [-1048576, 3570594, 10776553, 18182429, 25132246, 29247529, 30874252, 33494933, 36062515, 38349136, 40289107, 42371098, 44625431, 45973445, 47284165, 47972352, 56735702, 73208238, 89010759, 104624288, 120166450, 128974848], "denominator": 1048576, "roots": [0, 27, 35, 43, 46, 122]}, "012304120312051043210": {"boundaries": [-1048576, 3633989, 10978638, 18545523, 25356650, 29560214, 31479548, 34238408, 37561954, 39914966, 41564674, 43729427, 45749734, 46661632, 47550102, 48598678, 56423017, 70843176, 85244524, 99433023, 113543313, 121634816], "denominator": 1048576, "roots": [0, 27, 37, 44, 47, 115]}, "012304120312501043210": {"boundaries": [-1048576, 5678852, 17162248, 29016787, 39553488, 46180988, 49169624, 53427679, 58303362, 62190103, 65386637, 68970903, 72415351, 73749845, 75294345, 76867209, 87687214, 108627014, 130046405, 151097847, 172014666, 183500800], "denominator": 1048576, "roots": [0, 42, 57, 71, 74, 174]}, "012304120315021043210": {"boundaries": [-1048576, 9195251, 27823262, 47099664, 63598950, 74365110, 79996315, 87326512, 97948235, 104571390, 107815497, 110635765, 114207402, 117706301, 122883818, 129958061, 139369630, 159156538, 185710866, 211444987, 236886148, 250609664], "denominator": 1048576, "roots": [0, 67, 98, 111, 127, 238]}, "012304120315021403210": {"boundaries": [-1048576, 12167309, 36900733, 62678932, 83034276, 97708878, 106124005, 115365395, 132640380, 142957464, 145044254, 146702896, 148810410, 157191245, 171626052, 184462333, 191523334, 207856579, 237923508, 267777189, 296954803, 312475648], "denominator": 1048576, "roots": [0, 86, 135, 143, 184, 297]}, "012304120315201043210": {"boundaries": [-1048576, 7775508, 23495079, 39706271, 54395404, 63404793, 67547112, 73797924, 80665654, 86023925, 90380473, 93048601, 96977075, 101083997, 104184369, 106805809, 115552176, 134778542, 157650988, 179883488, 201890994, 213909504], "denominator": 1048576, "roots": [0, 58, 79, 98, 103, 203]}, "012304120315201403210": {"boundaries": [-1048576, 11341654, 34316085, 58197401, 78738873, 92377456, 98366702, 106872391, 115563209, 125399840, 134857225, 135810792, 145020108, 154457292, 161550925, 171409629, 176057999, 190650149, 217470896, 243756159, 269364213, 283115520], "denominator": 1048576, "roots": [0, 83, 111, 148, 169, 269]}, "012304120351021043210": {"boundaries": [-1048576, 3801824, 11527099, 19567228, 25997729, 30508732, 33150037, 36256217, 41479232, 44411511, 45197943, 46063807, 47898815, 49904934, 52172504, 55220657, 57571651, 63446314, 72964517, 82045650, 90977556, 96468992], "denominator": 1048576, "roots": [0, 27, 42, 47, 54, 91]}, "012304120351021403210": {"boundaries": [-1048576, 4932978, 14957964, 25395381, 33720476, 39608892, 43040733, 46980099, 54034018, 58036393, 58735444, 59402284, 60800386, 64080127, 68903431, 73567264, 76083992, 82306746, 93802984, 105105127, 116153272, 122683392], "denominator": 1048576, "roots": [0, 35, 55, 59, 73, 116]}, "012304120351201043210": {"boundaries": [-1048576, 8980244, 27219564, 46186484, 61501596, 72105660, 78233116, 85636585, 97334921, 103989512, 106698334, 109281118, 114267052, 119368099, 122626131, 126296147, 133589997, 151337544, 174797867, 197345195, 219601370, 231735296], "denominator": 1048576, "roots": [0, 64, 98, 115, 122, 220]}, "012304120351201403210": {"boundaries": [-2114582676089, -930466455740, -758655258809, -579520299916, -434626156100, -332776524187, -279157078515, -213306273092, -126692541114, -54670975640, -4073969882, 6704880736, 73895653430, 138682772325, 186830688166, 257285029313, 289239806088, 395163407883, 592499032458, 782727189934, 968275348428, 2159866124538], "coefficients": [1000000000000, 0, -1000000000000, -29633893124, 97143890637, -2349076067, -991017573], "denominator": 1099511627776}, "012304120510321403210": {"boundaries": [-1048576, 121927799, 367685178, 619009803, 874471753, 1012242271, 1070313945, 1176984253, 1305559107, 1378091008, 1382294974, 1388324286, 1400098755, 1496197339, 1659537227, 1736611541, 1813145760, 1937297138, 2098675669, 2315749885, 2522945818, 2625634304], "denominator": 1048576, "roots": [0, 956, 1312, 1328, 1800, 2503]}, "012304120510324103210": {"boundaries": [-1048576, 4023973, 12163027, 20556061, 28145647, 32847896, 35174087, 38433691, 43447532, 46312106, 46575040, 46924565, 47288959, 50811327, 56482942, 59382786, 63045317, 66647441, 70957792, 78132084, 84831781, 89128960], "denominator": 1048576, "roots": [0, 30, 44, 45, 63, 84]}, "012304120510324130210": {"boundaries": [-1048576, 7262147, 21934451, 37029771, 51193307, 59636617, 63574928, 69518987, 77639300, 82225834, 83019261, 84155219, 85368997, 92411556, 101371851, 107604109, 114477121, 121649535, 127313013, 133588972, 142066550, 146800640], "denominator": 1048576, "roots": [0, 55, 78, 81, 120, 139]}, "012304120510324132010": {"boundaries": [-1048576, 15636124, 47166568, 79459806, 111892498, 129757806, 137276668, 150638809, 165664331, 174063616, 176192018, 179337746, 182483776, 197443639, 214979208, 228882474, 242521925, 256832414, 272287473, 280873513, 288213545, 292552704], "denominator": 1048576, "roots": [0, 122, 165, 173, 264, 278]}, "012304120513021403210": {"boundaries": [-1048576, 14472268, 43649882, 73503563, 103570492, 119903737, 126964738, 139801019, 154235826, 162616661, 164724175, 166382817, 168469607, 178786691, 196061676, 205303066, 213718193, 228392795, 248748139, 274526338, 299259762, 312475648], "denominator": 1048576, "roots": [0, 113, 154, 162, 211, 297]}, "012304120513024103210": {"boundaries": [-1048576, 7404633, 22349362, 37709245, 52648932, 61191847, 64654633, 70849130, 76299240, 81002496, 85036674, 86223056, 90053198, 96216185, 102657490, 107896766, 114562662, 120228301, 127278993, 139468287, 150767675, 157286400], "denominator": 1048576, "roots": [0, 57, 74, 89, 114, 149]}, "012304120513024130210": {"boundaries": [-1048576, 76546055, 230925911, 389274349, 547894428, 635590621, 669860736, 735421630, 789756187, 831695530, 870043238, 889585909, 925162809, 992163881, 1054225824, 1116815140, 1184968662, 1253240361, 1308693268, 1368659800, 1450378307, 1486880768], "denominator": 1048576, "roots": [0, 597, 766, 907, 1235, 1417]}, "012304120513024132010": {"boundaries": [-1048576, 12012810, 36250044, 61113534, 85635084, 99391462, 105270579, 115639931, 126013742, 132295338, 136327800, 139771016, 143602873, 154383988, 165442531, 175962630, 186275792, 196635023, 208817749, 215125655, 219319959, 222298112], "denominator": 1048576, "roots": [0, 93, 124, 139, 203, 211]}, "012304120531021043210": {"boundaries": [-1048576, 13338297, 40230478, 67731189, 95364961, 110220482, 116968319, 129580692, 142755798, 149858986, 151681952, 154873488, 161963418, 167699321, 173392948, 181854395, 187924627, 204245051, 231223150, 256885071, 282106249, 295698432], "denominator": 1048576, "roots": [0, 104, 142, 159, 177, 281]}, "012304120531021403210": {"boundaries": [-1048576, 5706840, 17222138, 29025967, 40579341, 47004169, 49965407, 55233252, 60660622, 63700992, 65199445, 66655714, 69875852, 72992049, 76165401, 79901150, 81970678, 87683484, 97704763, 107872635, 117774301, 123731968], "denominator": 1048576, "roots": [0, 44, 60, 69, 79, 117]}, "012304120531024103210": {"boundaries": [-1048576, 11539322, 34964497, 59313214, 79403943, 93035059, 100726203, 110575223, 124379887, 131683669, 135624097, 139718812, 147837008, 156185694, 162940118, 170009102, 178459030, 187450380, 199954811, 218441520, 235821504, 245366784], "denominator": 1048576, "roots": [0, 83, 124, 147, 176, 233]}, "012304120531024130210": {"boundaries": [-1048576, 11883093, 35993833, 61038814, 82016841, 96011513, 103721530, 114052771, 127314273, 133955584, 139233614, 144400545, 153802578, 163260114, 167387608, 175854221, 186405870, 193985639, 202262839, 214442695, 227662223, 234881024], "denominator": 1048576, "roots": [0, 86, 126, 154, 188, 223]}, "012304120531024132010": {"boundaries": [-1048576, 12276718, 37211593, 63190434, 84392904, 99030540, 107112768, 117509673, 130923253, 138149888, 144868541, 150088699, 160147262, 171262325, 174992232, 185422154, 196224721, 205932853, 215517626, 221596231, 229460551, 233832448], "denominator": 1048576, "roots": [0, 88, 129, 161, 207, 222]}, "012304120531042132010": {"boundaries": [-1048576, 7977749, 24264658, 41384304, 53933236, 63604009, 69854790, 76804550, 87855273, 92362069, 95332946, 100488479, 109051938, 115352961, 115417256, 121985298, 128717882, 133626647, 140461256, 143732841, 145829993, 147849216], "denominator": 1048576, "roots": [0, 55, 88, 110, 136, 140]}, "012304120531201043210": {"boundaries": [-1048576, 5316342, 16043537, 27036819, 37805432, 43762870, 46549129, 51575084, 56653145, 59331925, 60602356, 62412261, 65841060, 69186653, 71102733, 72675597, 74376692, 80651740, 90782827, 100311056, 109650829, 115343360], "denominator": 1048576, "roots": [0, 41, 56, 67, 70, 109]}, "012304120531201403210": {"boundaries": [-1048576, 12435836, 37610334, 63612177, 86672174, 101010833, 108537611, 119641060, 133085802, 140421802, 144183805, 148670368, 158083011, 166266741, 171895066, 177664222, 180881347, 193467774, 215669862, 237598686, 258912503, 270532608], "denominator": 1048576, "roots": [0, 92, 132, 160, 174, 257]}, "012304120531204103210": {"boundaries": [-1048576, 5619771, 17012410, 28825932, 38929102, 45495382, 49010340, 53964543, 59886769, 63089322, 65589595, 68065584, 72863544, 77552825, 79634686, 81655187, 84333716, 88594048, 95650114, 104224377, 112372663, 117440512], "denominator": 1048576, "roots": [0, 41, 59, 75, 82, 111]}, "012304120531204130210": {"boundaries": [-1048576, 12621165, 38210874, 64797887, 87442675, 102350405, 109921231, 120735670, 132563500, 139897514, 148073536, 153439796, 165462167, 176960504, 179541775, 187355690, 198718609, 205060471, 213990584, 229027677, 243626661, 251658240], "denominator": 1048576, "roots": [0, 92, 129, 170, 197, 239]}, "012304120531204132010": {"boundaries": [-1048576, 11362897, 34423804, 58497341, 78428050, 92147572, 98776230, 107974694, 117598964, 125042688, 134965617, 139289362, 151455305, 163122344, 164229259, 174365566, 184715759, 193234355, 202155703, 207672296, 215012328, 219152384], "denominator": 1048576, "roots": [0, 82, 113, 156, 194, 208]}, "012304120531240103210": {"boundaries": [-1048576, 8252218, 24940755, 42165447, 57982766, 67470494, 71967849, 79532525, 86569507, 90352298, 95249762, 99445717, 106619635, 113771148, 116904118, 120414867, 124084883, 127436313, 134440753, 144545719, 153794207, 159383552], "denominator": 1048576, "roots": [0, 62, 84, 113, 120, 151]}, "012304120531240130210": {"boundaries": [-1048576, 5464652, 16540690, 28050225, 37945707, 44398755, 47546184, 52258565, 56975456, 60030976, 64083706, 66670849, 72012931, 77193689, 78808924, 82190216, 86066978, 88287129, 91898716, 97599707, 103218558, 106954752], "denominator": 1048576, "roots": [0, 40, 55, 76, 85, 101]}, "012304120531240132010": {"boundaries": [-1048576, 8560988, 25930074, 44048674, 59185444, 69474253, 74405967, 81456590, 88583500, 93934933, 101410137, 105036054, 114137044, 122913183, 124162781, 131366445, 138368259, 144345119, 150450504, 154378636, 160145804, 163577856], "denominator": 1048576, "roots": [0, 62, 85, 119, 144, 155]}, "012304120531240310210": {"boundaries": [-1048576, 12067621, 36489517, 61797631, 84561655, 98679577, 104930405, 115556214, 124509737, 130547712, 140641826, 146822786, 158890739, 169373562, 173950182, 183741157, 189419911, 195471010, 202199355, 207672774, 215712907, 220200960], "denominator": 1048576, "roots": [0, 90, 119, 170, 192, 209]}, "012304120531240312010": {"boundaries": [-1048576, 12546797, 37950418, 64307563, 87662726, 102437200, 109093866, 119907405, 129503666, 136227498, 146770701, 152598904, 165397266, 177106433, 179454981, 189890327, 198820758, 206246549, 217239062, 222065207, 223638071, 225443840], "denominator": 1048576, "roots": [0, 93, 124, 173, 211, 214]}, "012304120531243010210": {"boundaries": [-2486489355707, -1243244677854, -952570022948, -651918668027, -375231229219, -208563287144, -136733387400, -6799153503, 95490611752, 160658901051, 279581620258, 360348215138, 500932458886, 615268387201, 727955393417, 841547155167, 845554592086, 851225370602, 925511729327, 1048236473452, 1148983230165, 2297966460329], "coefficients": [1000000000000, -1229629629630, -1259202103338, 2103010494109, -481595793324, -160883334180, 16394926800], "denominator": 1099511627776}, "012304120531402132010": {"boundaries": [-1048576, 57256729361295, 174340706058615, 297800340134460, 385412834382932, 455456066330523, 501932201072541, 551351527538288, 633660401354350, 667375969151658, 688372880403677, 726053864242227, 788604857397178, 834471778186682, 835297798901878, 883448054662410, 932081364786702, 966948370167639, 1023918248578526, 1047333582828334, 1048162989667118, 1048576001048576], "denominator": 1048576, "roots": [0, 390427534, 636065444, 796208180, 998418032, 1000000000]}, "012304120531420103210": {"boundaries": [-1048576, 8493215, 25814659, 43996711, 57608258, 67831746, 74262391, 81824266, 92695125, 97168042, 101063049, 107267763, 116106599, 122128968, 128269493, 134480331, 135004619, 135629022, 140787353, 149092635, 155992928, 160432128], "denominator": 1048576, "roots": [0, 59, 92, 128, 129, 152]}, "012304120531420130210": {"boundaries": [-1048576, 12515672, 38038987, 64820973, 84910714, 99952828, 109451942, 120646773, 136837771, 143305386, 148794071, 158044939, 170917750, 179780760, 187109376, 196361322, 199285186, 201629016, 208546731, 218596982, 228154059, 233832448], "denominator": 1048576, "roots": [0, 87, 136, 185, 194, 222]}, "012304120531420132010": {"boundaries": [-1048576, 12820841, 39012265, 66585417, 86531338, 102128621, 112278150, 123454419, 141092154, 148373504, 153586329, 162305699, 176074780, 186066066, 188055680, 198390106, 207309238, 215092321, 223474693, 228672153, 236012185, 240123904], "denominator": 1048576, "roots": [0, 88, 141, 181, 214, 228]}, "012304120531420310210": {"boundaries": [-1048576, 17653568, 53568942, 91108736, 120729362, 141731648, 154087256, 169992127, 190142375, 198705152, 208397551, 221058678, 238455365, 251699113, 263931626, 276425725, 280448236, 287138030, 293821183, 301130033, 310347314, 315621376], "denominator": 1048576, "roots": [0, 125, 187, 262, 278, 300]}, "012304120531420312010": {"boundaries": [-1048576, 20477364, 62071845, 105419910, 140895764, 165060426, 178582978, 197168043, 218772787, 228240042, 240421475, 254694978, 274410644, 290049196, 303765153, 317733426, 323962738, 334085540, 342536292, 347276639, 351470943, 354418688], "denominator": 1048576, "roots": [0, 147, 214, 301, 329, 337]}, "012304120531423010210": {"boundaries": [-1048576, 14989200, 45424125, 77120014, 103308193, 120952053, 130689924, 144367529, 159795482, 166548821, 175711861, 186326086, 200564955, 211916896, 223368681, 235131710, 238716150, 242386166, 246031138, 250720144, 256347246, 260046848], "denominator": 1048576, "roots": [0, 108, 156, 226, 233, 247]}, "012304120531423012010": {"boundaries": [-1048576, 3245989, 9820275, 16633316, 22641942, 26410184, 28280403, 31282347, 34130721, 35476821, 37704913, 39866079, 42859845, 45347977, 47761941, 50103149, 50980564, 52287890, 53211838, 53764931, 54289219, 55574528], "denominator": 1048576, "roots": [0, 24, 33, 48, 51, 52]}, "012304123010210543210": {"boundaries": [-1048576, 5486775, 16589545, 28040489, 37909238, 44232657, 47489056, 51661055, 58161884, 62186028, 63656146, 65229010, 66762551, 68755222, 71198686, 73575082, 88936494, 116068448, 141859692, 167388206, 192820125, 206569472], "denominator": 1048576, "roots": [0, 40, 60, 63, 69, 196]}, "012304123010215043210": {"boundaries": [-1048576, 4442930, 13445955, 22761117, 30535309, 35724292, 38500615, 41836606, 47463048, 50870093, 51889063, 52937639, 54565795, 56981543, 58776708, 60030976, 70706171, 90226208, 109304629, 128137390, 146880414, 157286400], "denominator": 1048576, "roots": [0, 32, 49, 51, 58, 149]}, "012304123010251043210": {"boundaries": [-1048576, 3497281, 10591911, 17948344, 23960913, 28065212, 30357772, 33050872, 37650309, 40446429, 41395660, 42444236, 43664094, 44800051, 45814964, 47300447, 54422766, 67347903, 80655417, 93743189, 106753261, 114294784], "denominator": 1048576, "roots": [0, 25, 39, 41, 46, 108]}, "012304123010521043210": {"boundaries": [-1048576, 5757544, 17447745, 29593196, 39398802, 46216059, 50112834, 54612228, 62667459, 67526533, 68674574, 69723150, 70866261, 73180806, 77166896, 81668095, 88700718, 102623766, 120470259, 137827961, 155012717, 164626432], "denominator": 1048576, "roots": [0, 41, 65, 67, 80, 156]}, "012304123010521403210": {"boundaries": [-1048576, 8036720, 24401455, 41512995, 54508388, 64298263, 70144287, 76141342, 88821174, 96120480, 96730820, 97255108, 98129237, 103964739, 113888067, 123096551, 127765906, 139040251, 160664717, 181406891, 201725465, 212860928], "denominator": 1048576, "roots": [0, 56, 92, 93, 122, 202]}, "012304123012010543210": {"boundaries": [-1048576, 13210779, 40015634, 67815575, 90293792, 105758567, 114483074, 124567369, 141582893, 152093439, 156922903, 162616835, 166650347, 169213725, 171835165, 175024810, 209076376, 270077133, 327458297, 384128131, 440544617, 469762048], "denominator": 1048576, "roots": [0, 94, 147, 160, 165, 447]}, "012304123012015043210": {"boundaries": [-1048576, 20192336, 61005346, 102978613, 140808802, 163780729, 175369678, 191931586, 214937928, 229106138, 235525394, 243638790, 248761588, 252543676, 256563217, 258823509, 302486065, 383458804, 459703011, 534861911, 609640759, 648019968], "denominator": 1048576, "roots": [0, 150, 221, 238, 248, 617]}, "012304123012051043210": {"boundaries": [-1048576, 52696122, 159651951, 270645819, 360297990, 422069805, 457441908, 498699488, 568009503, 610095750, 629494440, 653960322, 670912985, 678865578, 685539528, 694015518, 806686503, 1015678618, 1216641909, 1414389775, 1611029516, 1710227456], "denominator": 1048576, "roots": [0, 375, 589, 644, 667, 1630]}, "012304123012501043210": {"boundaries": [-1048576, 2864243, 8691241, 14768631, 19427394, 22841944, 24887837, 27080936, 31121202, 33349135, 34392594, 36056440, 37053285, 37486592, 38029714, 38554002, 44266919, 55191382, 65954672, 76526052, 87031842, 93323264], "denominator": 1048576, "roots": [0, 20, 32, 36, 37, 88]}, "012304123015021043210": {"boundaries": [-1048576, 4750523, 14342392, 24183653, 33466152, 38828719, 41446020, 45592043, 50979410, 54142012, 55270849, 56406807, 57234773, 58380534, 60373633, 62810507, 68825083, 80569494, 94084774, 107274457, 120354510, 127926272], "denominator": 1048576, "roots": [0, 36, 52, 55, 61, 121]}, "012304123015021403210": {"boundaries": [-1048576, 101639909, 308835842, 525910058, 687288589, 811439967, 887974186, 965048500, 1128388388, 1224486972, 1236261441, 1242290753, 1246494720, 1319026620, 1447601474, 1554271782, 1612343456, 1750113974, 2005575924, 2256900549, 2502657928, 2625634304], "denominator": 1048576, "roots": [0, 703, 1175, 1191, 1547, 2503]}, "012304123015201043210": {"boundaries": [-1048576, 12472925, 37790164, 64066284, 85410677, 100029189, 108452013, 118503218, 135234170, 144691440, 149151049, 154393929, 157823571, 160969299, 163952468, 166573908, 186756346, 226662549, 267827269, 308109320, 348099421, 369098752], "denominator": 1048576, "roots": [0, 89, 139, 155, 160, 351]}, "012304123051021043210": {"boundaries": [-1048576, 8459891, 25651669, 43533196, 57798697, 67771146, 73759837, 80796845, 92818698, 99799471, 101449728, 103383670, 106791542, 109915514, 113450061, 118353618, 126215413, 143467292, 166085103, 187898552, 209458928, 221249536], "denominator": 1048576, "roots": [0, 60, 96, 104, 115, 210]}, "012304123051021403210": {"boundaries": [-1048576, 5153382, 15645833, 26609129, 34991046, 41212553, 44998751, 49036891, 57059801, 61616467, 62128128, 62648203, 63434635, 66886170, 72559468, 77706952, 80422262, 87155429, 99792419, 112060962, 124065509, 131072000], "denominator": 1048576, "roots": [0, 36, 59, 61, 77, 124]}, "012304123051201043210": {"boundaries": [-1048576, 67581989, 204929328, 347781202, 461567815, 541028906, 589180062, 646050025, 741164875, 797053141, 811423061, 830350334, 862021110, 890804045, 907472480, 920055392, 990591103, 1149120610, 1332002409, 1508819343, 1683815176, 1772093440], "denominator": 1048576, "roots": [0, 479, 768, 859, 883, 1689]}, "012304123501021043210": {"boundaries": [-1048576, 7242611, 21975096, 37319725, 49325929, 57866991, 63207987, 69355278, 79741303, 86068994, 88167765, 90104166, 92201318, 94180734, 96800972, 100137806, 106934203, 121835173, 140642865, 158758534, 176671550, 186646528], "denominator": 1048576, "roots": [0, 51, 85, 89, 97, 177]}, "012304123501021403210": {"boundaries": [-1048576, 11105775, 33704444, 57284146, 75579941, 88898225, 96987335, 105900295, 122940982, 132608837, 133693440, 134999040, 136571904, 143716986, 155830130, 165960262, 171672910, 185551508, 210831643, 235936137, 260463362, 273678336], "denominator": 1048576, "roots": [0, 78, 128, 131, 165, 260]}, "012304123501201043210": {"boundaries": [-1048576, 4711633, 14302560, 24305713, 32016290, 37590150, 41131025, 45136057, 51992247, 56097502, 57234773, 58731525, 60913316, 62474910, 63490100, 64538676, 69015076, 79292664, 91476940, 103205644, 114805268, 121634816], "denominator": 1048576, "roots": [0, 33, 55, 60, 62, 115]}, "012304125010321403210": {"boundaries": [-1048576, 10086886, 30405460, 51147634, 72772100, 84046445, 88715800, 97924284, 107847612, 113683114, 114557243, 115081531, 115691871, 122991177, 135671009, 141668064, 147514088, 157303963, 170299356, 187410896, 203775631, 212860928], "denominator": 1048576, "roots": [0, 80, 109, 110, 146, 202]}, "012304125010324103210": {"boundaries": [-1048576, 12164407, 36675915, 61722026, 87542166, 101218105, 106947931, 117896283, 129817486, 136664405, 137889325, 138937901, 140189843, 150045571, 164664928, 172639907, 183505713, 192222677, 202276333, 220917257, 238126577, 247463936], "denominator": 1048576, "roots": [0, 96, 131, 133, 183, 235]}, "012304125010324130210": {"boundaries": [-1048576, 27546243, 83123597, 140096878, 196192868, 227625925, 241706950, 265675676, 294236742, 310553258, 314055372, 317201100, 321001221, 346958509, 378019127, 400437248, 424568070, 451165845, 470778973, 489122290, 516941204, 529530880], "denominator": 1048576, "roots": [0, 213, 298, 304, 447, 504]}, "012304125010324132010": {"boundaries": [-1048576, 7397952, 22327878, 37642264, 52596754, 61059630, 64899728, 71315454, 79009692, 83361792, 84413215, 85461791, 86528745, 93660464, 101785624, 108211175, 114555673, 121037594, 128566806, 132488232, 135109672, 137363456], "denominator": 1048576, "roots": [0, 57, 80, 82, 125, 130]}, "012304125013021403210": {"boundaries": [-1048576, 84751561, 255502746, 429866592, 610388368, 704981768, 745227388, 823725054, 906075445, 952019626, 964177807, 973859445, 981711590, 1039618021, 1137582472, 1185872879, 1232611916, 1313241993, 1421438707, 1561983312, 1696531942, 1763704832], "denominator": 1048576, "roots": [0, 670, 912, 942, 1218, 1681]}, "012304125013024103210": {"boundaries": [-1048576, 11267909, 34002643, 57303547, 80181869, 92970699, 98815656, 108805432, 120786267, 127401984, 128978030, 130612512, 131657906, 140358569, 153818333, 161086013, 170694921, 179279072, 189525069, 207262419, 223755110, 232783872], "denominator": 1048576, "roots": [0, 87, 122, 126, 170, 221]}, "012304125013024130210": {"boundaries": [-1048576, 20045973, 60475853, 101872240, 143231288, 165864338, 176047422, 194332073, 213683879, 224045738, 228610069, 233144610, 236269836, 252733446, 272292297, 287155011, 303855419, 320947643, 334460271, 348915436, 368873853, 378535936], "denominator": 1048576, "roots": [0, 156, 215, 227, 316, 360]}, "012304125013024132010": {"boundaries": [-1048576, 18399294, 55528615, 93596688, 130916263, 151807145, 161467628, 178055178, 196269340, 206132565, 210521407, 214855360, 217719169, 233647432, 251360073, 266372490, 281443936, 296508083, 314055644, 323220831, 329512287, 333447168], "denominator": 1048576, "roots": [0, 142, 198, 209, 305, 317]}, "012304125031021043210": {"boundaries": [-1048576, 6794285, 20510108, 34572924, 48120077, 55738161, 59523280, 65961621, 73273932, 77157717, 77948308, 79881381, 83722000, 86486821, 89329965, 93544967, 95955833, 103318742, 116390182, 128711567, 140794822, 147849216], "denominator": 1048576, "roots": [0, 52, 74, 82, 91, 140]}, "012304125031021403210": {"boundaries": [-1048576, 5070090, 15302670, 25788563, 36003215, 41677983, 44464255, 49334546, 54412594, 57147392, 58197437, 59685280, 62305251, 64777222, 67676263, 70272961, 72092512, 76717234, 84134005, 92166804, 99954385, 104857600], "denominator": 1048576, "roots": [0, 39, 55, 61, 70, 99]}, "012304125031024103210": {"boundaries": [-1048576, 9645103, 29136526, 49169416, 67951017, 78839884, 84511460, 93773748, 103481286, 108702378, 111600789, 115057365, 120897088, 126323830, 130670975, 135427432, 141566047, 147603905, 156082298, 168828582, 180797421, 187695104], "denominator": 1048576, "roots": [0, 73, 105, 119, 139, 178]}, "012304125031024130210": {"boundaries": [-1048576, 13530217, 40862459, 68929731, 95599153, 110828026, 118652597, 131801944, 144686749, 151781376, 156624713, 161395084, 168872514, 177474578, 183038487, 190848037, 201233573, 208887429, 216999613, 229199157, 242361975, 249561088], "denominator": 1048576, "roots": [0, 103, 147, 166, 202, 237]}, "012304125031024132010": {"boundaries": [-1048576, 13543307, 41054982, 69655916, 93000177, 108968393, 118500426, 130369103, 147226232, 156936874, 161291801, 164906067, 170337850, 181771832, 191117764, 201723905, 213337194, 224738589, 235236648, 242131097, 251043993, 255852544], "denominator": 1048576, "roots": [0, 97, 152, 166, 226, 243]}, "012304125031042130210": {"boundaries": [-1048576, 14460895, 43978314, 74918907, 97830288, 115065835, 126854461, 140240680, 158773376, 170830506, 176565793, 182918507, 196669257, 205099370, 206162085, 215731019, 226795613, 235473998, 243271470, 250367991, 260851913, 266338304], "denominator": 1048576, "roots": [0, 100, 168, 195, 231, 253]}, "012304125031042132010": {"boundaries": [-1048576, 12656371, 38512774, 65664736, 85421389, 100598527, 111071003, 122668650, 139284388, 149771605, 154812393, 160514547, 172425738, 180070314, 181482578, 190856141, 200344046, 207853460, 216876235, 221777515, 226496107, 229638144], "denominator": 1048576, "roots": [0, 87, 147, 171, 209, 218]}, "012304125031201043210": {"boundaries": [-1048576, 7660509, 23120007, 38956494, 54429988, 62963663, 67196277, 74735820, 82212305, 86157994, 87799232, 90738268, 95702813, 100103809, 102545152, 104118016, 105682309, 113399455, 126436722, 138530957, 150359093, 157286400], "denominator": 1048576, "roots": [0, 59, 83, 97, 100, 149]}, "012304125031201403210": {"boundaries": [-1048576, 11950684, 36131439, 61049958, 83530834, 97121744, 104548259, 115844305, 129127165, 136052736, 138648003, 143544496, 152239815, 158877659, 163337985, 167403824, 169740847, 180736489, 200163068, 219001589, 237323746, 247463936], "denominator": 1048576, "roots": [0, 89, 131, 153, 163, 235]}, "012304125031204103210": {"boundaries": [-1048576, 11637410, 35119306, 59163073, 82867098, 95780993, 102219238, 114039325, 124203534, 129848661, 133902345, 138833007, 147130019, 153733693, 156576297, 159764217, 164144335, 171203676, 182959251, 197024163, 210434412, 218103808], "denominator": 1048576, "roots": [0, 90, 126, 148, 159, 207]}, "012304125031204130210": {"boundaries": [-1048576, 6132990, 18516925, 31227032, 43484632, 50362480, 53757360, 59814708, 65507487, 67807914, 70132440, 73421500, 78340331, 82391303, 83156196, 86056816, 90610137, 92952398, 96443630, 102571414, 108363943, 112197632], "denominator": 1048576, "roots": [0, 47, 65, 79, 89, 106]}, "012304125031204132010": {"boundaries": [-1048576, 11738366, 35407309, 59626765, 84192318, 97227847, 103074382, 114923140, 124717864, 127838890, 132859200, 139645026, 149274585, 157168823, 157401357, 165040266, 173055485, 179239720, 186313895, 190375856, 195094448, 198180864], "denominator": 1048576, "roots": [0, 92, 122, 150, 179, 188]}, "012304125031240103210": {"boundaries": [-1048576, 10583246, 31955072, 53881621, 74977124, 86790216, 92842084, 103547630, 113049639, 117790037, 121896601, 127341846, 135511734, 142017179, 145119841, 148449525, 151595253, 155972098, 164812955, 176127205, 186685005, 192937984], "denominator": 1048576, "roots": [0, 81, 114, 140, 146, 183]}, "012304125031240130210": {"boundaries": [-1048576, 12600780, 38076853, 64294615, 88625902, 102862306, 110342807, 122721304, 134988984, 140334421, 145299240, 152344812, 162949987, 171181671, 173087943, 179158093, 187454006, 191796712, 198656105, 210125440, 221184535, 227540992], "denominator": 1048576, "roots": [0, 95, 135, 166, 184, 216]}, "012304125031240132010": {"boundaries": [-1048576, 11933880, 35989917, 60585915, 85812950, 99017028, 104867398, 117059412, 126675538, 129761280, 134974907, 141923491, 151583051, 159387935, 159981243, 167539975, 175079540, 181149138, 187765348, 191768150, 197011030, 200278016], "denominator": 1048576, "roots": [0, 94, 124, 153, 180, 190]}, "012304125031240312010": {"boundaries": [-1048576, 64731205158089, 195163055260533, 328406821919590, 467224967421114, 538641908982882, 569190660402419, 635707914950456, 686287640607058, 700898863393450, 729599581669074, 768072347075819, 820216270334630, 862588146195840, 865573776388338, 908289999674483, 948304428257243, 978172931466289, 1027953463832777, 1048149787465337, 1048434082109049, 1048576001048576], "denominator": 1048576, "roots": [0, 513553611, 668564588, 828187455, 999457751, 1000000000]}, "012304125031402130210": {"boundaries": [-1048576, 7990005, 24150163, 40770968, 56068091, 65023470, 70134255, 78350269, 85472871, 90876586, 94544170, 97562583, 104019475, 107816807, 108218808, 112655954, 117541747, 121493209, 124993432, 127855280, 132360984, 135266304], "denominator": 1048576, "roots": [0, 60, 90, 103, 119, 128]}, "012304125031402132010": {"boundaries": [-1048576, 19949037, 60450696, 102456506, 137452318, 160455748, 174748836, 194155557, 215688816, 229812906, 238452024, 247304724, 265031147, 276101392, 277388955, 290397555, 303474304, 313505366, 326078126, 332743508, 339034964, 342884352], "denominator": 1048576, "roots": [0, 144, 226, 264, 314, 326]}, "012304125031402312010": {"boundaries": [-1048576, 67990800012529, 205005656901891, 344744957453219, 489310743326608, 563208831695188, 600509649553582, 676071626556467, 720325661417347, 761297566608042, 796371688139092, 819260064814950, 865693249833490, 895232215112704, 901226372112318, 934103727900376, 966981083715849, 991214314918895, 1031892845994497, 1048433300050186, 1048528454127882, 1048576001048576], "denominator": 1048576, "roots": [0, 537072454, 759433882, 859431101, 999818508, 1000000000]}, "012304125031420103210": {"boundaries": [-1048576, 152444241, 462460489, 785017590, 1043853821, 1220890649, 1335618232, 1484250315, 1655609218, 1766675797, 1833187126, 1914533159, 2050922626, 2126864938, 2208303001, 2288608026, 2308530970, 2327566028, 2408409443, 2536301638, 2646823343, 2702180352], "denominator": 1048576, "roots": [0, 1085, 1739, 2173, 2211, 2576]}, "012304125031420130210": {"boundaries": [-1048576, 2443621, 7427622, 12644728, 16573622, 19466548, 21423301, 23735660, 26759643, 28573696, 29609391, 31016245, 33320529, 34672220, 35788689, 37234367, 37975129, 38489498, 39684561, 41469589, 43203780, 45088768], "denominator": 1048576, "roots": [0, 17, 28, 35, 37, 42]}, "012304125031420132010": {"boundaries": [-1048576, 4125801, 12495558, 21165063, 28523946, 33267399, 36124867, 40136183, 44531364, 47098538, 48867716, 50932763, 54606116, 57057565, 57469583, 60062237, 62624493, 64769684, 66926019, 68340283, 70437435, 72351744], "denominator": 1048576, "roots": [0, 30, 46, 55, 64, 68]}, "012304125031420310210": {"boundaries": [-1048576, 11598588, 35241892, 59984291, 78808315, 92549437, 101585859, 112488781, 126870555, 134042965, 139089799, 146939165, 157695747, 164927405, 172367423, 179512189, 182027423, 186016033, 190047143, 194349590, 199861870, 203423744], "denominator": 1048576, "roots": [0, 81, 130, 170, 180, 193]}, "012304125031420312010": {"boundaries": [-1048576, 8613491, 26139421, 44420619, 58876257, 69001332, 75358139, 83460657, 93793685, 98478762, 102182894, 108058629, 116006135, 121617653, 125782037, 131231408, 134481806, 138480607, 142570240, 144811685, 146908837, 148897792], "denominator": 1048576, "roots": [0, 61, 95, 123, 137, 141]}, "012304125031423010210": {"boundaries": [-1048576, 2569169, 7772775, 13146338, 17904204, 20823539, 22494193, 25070236, 27593886, 28835840, 30046547, 31704004, 33787005, 35262695, 36971323, 38556767, 39045763, 39570051, 40091120, 40761132, 41564476, 42991616], "denominator": 1048576, "roots": [0, 19, 28, 37, 38, 40]}, "012304125031423012010": {"boundaries": [-1048576, 6098426, 18513913, 31482547, 41611445, 48806382, 53349118, 59078653, 66507159, 69642922, 72329992, 76874703, 82441262, 86474110, 90981978, 94987330, 96516440, 98756864, 100282279, 101245993, 102294569, 103809024], "denominator": 1048576, "roots": [0, 43, 67, 91, 96, 98]}, "012304125301021043210": {"boundaries": [-1048576, 15650503, 47281492, 79773959, 110008954, 127591847, 137129224, 152242093, 169006498, 178757343, 184437129, 189902591, 194621183, 199248721, 205482548, 213327586, 219137282, 236380414, 265289509, 292448714, 319129247, 333447168], "denominator": 1048576, "roots": [0, 118, 179, 188, 207, 317]}, "012304125301021403210": {"boundaries": [-1048576, 12854182, 38934396, 65948518, 88627088, 103475599, 112445832, 124298081, 140056766, 149316497, 153947707, 158472387, 163190979, 168369530, 175643730, 182370291, 186630426, 199137844, 220535504, 242159627, 263229295, 274726912], "denominator": 1048576, "roots": [0, 93, 149, 158, 180, 261]}, "012304125301024103210": {"boundaries": [-1048576, 13076867, 39635009, 67183302, 89908232, 105002549, 114570492, 127120571, 141932021, 151708725, 158786613, 164174272, 169941440, 175520687, 180618617, 185829565, 193314547, 201406401, 213124958, 229535391, 245079810, 253755392], "denominator": 1048576, "roots": [0, 94, 154, 165, 189, 241]}, "012304125301024130210": {"boundaries": [-1048576, 75807626, 230169928, 391191118, 516274320, 605688398, 664324264, 733644936, 828712836, 891105998, 929815928, 954213032, 975708840, 1021575703, 1068276338, 1111009732, 1175616351, 1220700662, 1270488913, 1352999942, 1436746933, 1477443584], "denominator": 1048576, "roots": [0, 533, 900, 941, 1175, 1408]}, "012304125301024132010": {"boundaries": [-1048576, 38764110, 117825586, 200627885, 262599880, 309256895, 339851352, 373247587, 425840159, 460991492, 476894895, 483893003, 491233035, 524144267, 556897910, 588192661, 622299185, 653844643, 690793499, 710239245, 724395021, 731906048], "denominator": 1048576, "roots": [0, 269, 458, 472, 670, 697]}, "012304125301042103210": {"boundaries": [-1048576, 8478502, 25868999, 44218274, 56712192, 66901021, 74746105, 82950135, 93979418, 101209182, 110646366, 117135267, 118708131, 120269794, 121771934, 124938013, 129727329, 133058464, 138151208, 146132608, 153622776, 158334976], "denominator": 1048576, "roots": [0, 57, 111, 114, 126, 150]}, "012304125301042130210": {"boundaries": [-1048576, 8184550, 24878293, 42320583, 55511256, 65094410, 71899192, 79969656, 89417802, 95994625, 103334657, 108186543, 110807983, 113163509, 115101669, 119643568, 124534501, 128463909, 132074198, 136035410, 141324668, 144703488], "denominator": 1048576, "roots": [0, 57, 102, 107, 125, 137]}, "012304125301042132010": {"boundaries": [-1048576, 11353817, 34556705, 58895220, 76586796, 90064159, 99808915, 110703697, 124726664, 134290240, 144076950, 150165801, 152787241, 157225013, 161537795, 168883417, 176166473, 182664437, 189418679, 193521106, 198239698, 201326592], "denominator": 1048576, "roots": [0, 78, 142, 147, 182, 191]}, "012304125301201043210": {"boundaries": [-1048576, 13319149, 40419245, 68648850, 90831826, 106463628, 116508092, 128546127, 146551070, 156496192, 160428352, 166547216, 174730509, 180674045, 184451905, 188121921, 192380531, 208769376, 234848272, 259070643, 282832272, 295698432], "denominator": 1048576, "roots": [0, 94, 155, 174, 181, 281]}, "012304125301201403210": {"boundaries": [-1048576, 14118287, 42911529, 73038103, 95625086, 112394886, 123680804, 136427866, 155812797, 167017458, 171998194, 178685405, 188490309, 194878568, 199612244, 204657870, 207420793, 221275279, 245754576, 269059553, 291766176, 304087040], "denominator": 1048576, "roots": [0, 98, 166, 187, 199, 289]}, "012304125301204103210": {"boundaries": [-1048576, 14201856, 43195803, 73584870, 95971148, 112880706, 124567574, 137640245, 156536844, 168167799, 174284492, 181383136, 192354234, 199714778, 203090194, 206867518, 211919659, 222575079, 240332219, 260042312, 278985332, 289406976], "denominator": 1048576, "roots": [0, 98, 168, 192, 205, 275]}, "012304125301204130210": {"boundaries": [-1048576, 15982884, 48674616, 83071155, 107526815, 126772274, 140374157, 155008886, 176621680, 190581653, 196785728, 204205536, 220034987, 229214667, 229918328, 238111237, 251499180, 257986335, 267600475, 284528152, 300567484, 309329920], "denominator": 1048576, "roots": [0, 109, 188, 219, 247, 294]}, "012304125301240103210": {"boundaries": [-1048576, 10798865, 32827986, 55874997, 73167476, 85922391, 94729491, 104940994, 118503515, 127223409, 132641051, 138425424, 146798459, 152263550, 154900563, 157616019, 160237459, 166435951, 178137170, 191156444, 203572473, 210763776], "denominator": 1048576, "roots": [0, 75, 128, 149, 154, 200]}, "012304125301240130210": {"boundaries": [-1048576, 8739498, 26518154, 45025202, 59752403, 69935689, 76580570, 84963414, 95095748, 102015293, 105685309, 109511464, 117421212, 121999145, 122478006, 126459770, 132988521, 136027887, 140835560, 149526793, 157589024, 162529280], "denominator": 1048576, "roots": [0, 62, 101, 117, 130, 154]}, "012304125301402103210": {"boundaries": [-1048576, 14443962, 44078016, 75354277, 96576158, 113924482, 127386622, 141481512, 160088322, 172423705, 188589251, 200281693, 203972485, 206590247, 208690458, 213620972, 220937170, 225753245, 233576229, 245952204, 257527876, 264241152], "denominator": 1048576, "roots": [0, 97, 189, 198, 214, 251]}, "012304125301402130210": {"boundaries": [-1048576, 4069059, 12384209, 21097778, 27462693, 32250904, 35797784, 39864544, 44618891, 47929917, 52211603, 55227562, 56356327, 57227580, 58058938, 59840543, 61830060, 63194183, 64730881, 66777731, 69155714, 71303168], "denominator": 1048576, "roots": [0, 28, 52, 55, 61, 67]}, "012304125301402132010": {"boundaries": [-1048576, 12722132, 38657467, 65717739, 86444036, 101236516, 111797072, 124655466, 138649065, 148676424, 161346717, 169922139, 173892749, 176461361, 179116385, 186163056, 192055661, 197387138, 202694691, 206159081, 210877673, 213909504], "denominator": 1048576, "roots": [0, 89, 160, 169, 194, 203]}, "012304125301402312010": {"boundaries": [-1048576, 7039783, 21561656, 37028651, 46624026, 55278037, 62393667, 69219327, 78968295, 85425125, 93202063, 99286588, 101330705, 103755988, 105967648, 109010038, 112063852, 114472871, 118173329, 119809218, 120333506, 121634816], "denominator": 1048576, "roots": [0, 46, 93, 101, 114, 115]}, "012304125301420103210": {"boundaries": [-1048576, 11235942, 34209664, 58315885, 75712339, 89000872, 98843191, 109921683, 123497561, 132723764, 142859999, 151032633, 156054075, 159399548, 162766714, 166290986, 169436714, 172546509, 179104650, 188424718, 197070929, 202375168], "denominator": 1048576, "roots": [0, 77, 141, 157, 163, 192]}, "012304125301420130210": {"boundaries": [-1048576, 6884857, 20925473, 35595940, 46721148, 54783852, 60456293, 67242687, 75201733, 80755477, 85474069, 89574326, 94035017, 96888861, 98719626, 101828384, 104899469, 106880109, 109833607, 114015935, 118477111, 121634816], "denominator": 1048576, "roots": [0, 48, 83, 95, 103, 115]}, "012304125301420132010": {"boundaries": [-1048576, 6562896, 19900066, 33751027, 45055392, 52629374, 57533799, 64014509, 71081326, 76190333, 79423442, 82397856, 87789687, 91151646, 92051271, 95734647, 99444227, 102578392, 105684555, 107758852, 110904580, 113246208], "denominator": 1048576, "roots": [0, 47, 76, 88, 101, 107]}, "012304125301420310210": {"boundaries": [-1048576, 14152214, 43086146, 73471859, 95393863, 112214876, 124389079, 138120446, 155568516, 167618978, 175745442, 184338035, 195330839, 202214112, 211144253, 218283542, 220804752, 224819322, 229042450, 233698451, 239537025, 243269632], "denominator": 1048576, "roots": [0, 97, 169, 207, 217, 231]}, "012304125301420312010": {"boundaries": [-1048576, 2344035, 7139401, 12181719, 15774961, 18572425, 20609191, 22868392, 25812362, 27833976, 29144696, 30546203, 32421009, 33608565, 34879487, 36082837, 36777733, 37705983, 38583951, 39089139, 39613427, 40894464], "denominator": 1048576, "roots": [0, 16, 28, 34, 37, 38]}, "012304125301423010210": {"boundaries": [-1048576, 5907271, 18008418, 30762645, 39633019, 46723882, 51989060, 57677194, 65257072, 70431849, 73839721, 77586043, 82242384, 85196320, 89488487, 92834587, 93826179, 94874755, 96119336, 97821896, 99744415, 101711872], "denominator": 1048576, "roots": [0, 40, 71, 89, 91, 96]}, "012304125301423012010": {"boundaries": [-1048576, 12583703, 38372862, 65571837, 84347158, 99472812, 110794159, 122928886, 139132659, 150194365, 157796541, 165968639, 175547731, 181794835, 190905323, 197471787, 200121379, 204033162, 206811238, 208479681, 210052545, 211812352], "denominator": 1048576, "roots": [0, 85, 152, 189, 198, 201]}, "012304125304102103210": {"boundaries": [-1048576, 2648103, 8029434, 13607877, 18188018, 21201397, 23269886, 26056950, 28619673, 30544379, 33777488, 35771231, 36005494, 36410135, 36849589, 37468395, 38367542, 38998460, 40062704, 41719307, 43276503, 45088768], "denominator": 1048576, "roots": [0, 19, 34, 35, 37, 42]}, "012304125304102130210": {"boundaries": [-1048576, 8961099, 27260045, 46401884, 60608794, 71072562, 78849982, 88021159, 97982149, 105123563, 116220992, 123263522, 124424545, 126465854, 128592531, 131761274, 134882444, 137480869, 140041145, 142653201, 146266968, 148897792], "denominator": 1048576, "roots": [0, 62, 117, 122, 133, 141]}, "012304125304102132010": {"boundaries": [-1048576, 27023757, 81938041, 138856389, 185653977, 216376314, 237507617, 266103848, 291896321, 311640648, 344408648, 364010501, 366436847, 370476521, 376896639, 388209659, 396919386, 405077360, 413735570, 419139814, 425955558, 429916160], "denominator": 1048576, "roots": [0, 194, 346, 356, 396, 409]}, "012304125304102312010": {"boundaries": [-1048576, 20770227, 63130572, 107332497, 140993912, 165050878, 182705565, 204289258, 226305697, 242483432, 268872594, 284438699, 287525261, 294590689, 299137656, 305031533, 310844695, 315611545, 323136374, 326373972, 326898260, 328204288], "denominator": 1048576, "roots": [0, 145, 271, 285, 311, 312]}, "012304125304120103210": {"boundaries": [-1048576, 5206112, 15886856, 27153216, 34822552, 41046979, 45936226, 51132535, 57602862, 62023060, 68489279, 72898278, 73874130, 75349975, 76995564, 78148192, 79196768, 80188968, 82409488, 85666631, 88688991, 91226112], "denominator": 1048576, "roots": [0, 35, 69, 74, 76, 86]}, "012304125304120130210": {"boundaries": [-1048576, 51500568, 157402652, 269546183, 342950595, 405141808, 455298990, 506503785, 572825921, 617853747, 683826654, 727495034, 737530737, 755364397, 771018805, 784850513, 799047086, 807968605, 822954287, 845399803, 868646347, 880803840], "denominator": 1048576, "roots": [0, 342, 690, 739, 775, 839]}, "012304125304120132010": {"boundaries": [-1048576, 7694313, 23337943, 39568112, 52760323, 61529062, 67629579, 75764131, 83207721, 88884215, 97884493, 103446894, 104746793, 107126772, 108972602, 111159907, 113345042, 115312819, 117321988, 118675241, 120772393, 122683392], "denominator": 1048576, "roots": [0, 55, 98, 104, 112, 116]}, "012304125304120310210": {"boundaries": [-1048576, 7662288, 23356902, 39866495, 51434857, 60523900, 67532773, 75255055, 84411728, 90826171, 99302161, 105500632, 107670818, 110354688, 114475958, 116912005, 117914598, 119491681, 121049400, 122691496, 124849776, 126877696], "denominator": 1048576, "roots": [0, 52, 99, 111, 115, 120]}, "012304125304120312010": {"boundaries": [-1048576, 9405866, 28716124, 49110672, 62830557, 74112152, 83037832, 92424192, 104207889, 112319276, 123067180, 130884455, 133417327, 136797897, 141080769, 144141557, 146255752, 148819212, 151423609, 152920012, 154492876, 156237824], "denominator": 1048576, "roots": [0, 63, 123, 136, 145, 148]}, "012304125304123010210": {"boundaries": [-1048576, 8436454, 25786592, 44162145, 56172136, 66358307, 74595549, 83017160, 93829049, 101229088, 111540085, 118540593, 120833022, 124290604, 128873857, 131656226, 132616382, 133664958, 134698050, 136032874, 137649704, 139460608], "denominator": 1048576, "roots": [0, 56, 112, 126, 128, 132]}, "012304125304123012010": {"boundaries": [-1048576, 66478252, 202916402, 346954373, 444348670, 524008441, 586704031, 653031657, 736000750, 793296207, 864162468, 919181660, 940818409, 965277045, 1007452996, 1031648348, 1041920131, 1056217724, 1066019321, 1072280818, 1079096562, 1083179008], "denominator": 1048576, "roots": [0, 446, 859, 987, 1019, 1032]}, "012304125340102103210": {"boundaries": [-1048576, 7968847, 24350956, 41687747, 53092902, 62694143, 70441372, 78401036, 88566980, 95471136, 106264694, 114165675, 115818893, 116867469, 117895581, 119462817, 121629188, 123366669, 126402744, 130941911, 135245868, 138412032], "denominator": 1048576, "roots": [0, 53, 110, 112, 117, 131]}, "012304125340102130210": {"boundaries": [-1048576, 28566791, 87075580, 148595693, 191798776, 225608005, 251833880, 280842819, 314560538, 338220410, 375979744, 401265680, 406076682, 411319562, 416545360, 424968805, 433831757, 440088376, 447530229, 457786192, 469532251, 476053504], "denominator": 1048576, "roots": [0, 194, 385, 395, 423, 453]}, "012304125340102132010": {"boundaries": [-1048576, 29450320, 89456194, 151963360, 200485102, 234442515, 258961849, 289646875, 320177781, 342757313, 380420269, 404140268, 407060686, 409682126, 416142953, 429050227, 438024793, 446680191, 455673134, 461392177, 468732209, 472907776], "denominator": 1048576, "roots": [0, 207, 387, 392, 436, 450]}, "012304125340102312010": {"boundaries": [-1048576, 53004429, 160637247, 272013528, 365183014, 425039981, 466087106, 523282128, 571276581, 609151246, 674757451, 715635944, 726298940, 740454716, 749248477, 760750419, 772208358, 781767951, 796483487, 802968006, 804540870, 806354944], "denominator": 1048576, "roots": [0, 383, 687, 714, 765, 768]}, "012304125340120103210": {"boundaries": [-1048576, 13925139, 42530115, 72761302, 92915110, 109626493, 123022133, 137001412, 154451383, 166408281, 185144966, 197955799, 200995340, 204693589, 207646280, 209781917, 211879069, 214283434, 219505615, 226765829, 233602272, 238026752], "denominator": 1048576, "roots": [0, 93, 190, 199, 203, 226]}, "012304125340120130210": {"boundaries": [-1048576, 66904447, 203711659, 347130762, 450971742, 529447097, 589297499, 658086879, 733590162, 787661417, 874864389, 931394033, 945858905, 966380006, 981541004, 994753205, 1007945027, 1016154765, 1031033951, 1053915864, 1077225081, 1089470464], "denominator": 1048576, "roots": [0, 459, 893, 940, 973, 1038]}, "012304125340120132010": {"boundaries": [-1048576, 18912553, 57193560, 96555796, 132199397, 153155819, 166502852, 187503621, 202293378, 214804415, 237634600, 250196415, 252981527, 258605978, 262001283, 266100759, 270195144, 273969703, 277739638, 280353657, 284547961, 287309824], "denominator": 1048576, "roots": [0, 141, 239, 250, 265, 273]}, "012304125340120310210": {"boundaries": [-1048576, 20167737, 61699728, 105773883, 133972195, 158425958, 178567372, 198765120, 224935813, 242784264, 270131020, 288092654, 293283661, 301145397, 308803048, 313381310, 315153014, 317917367, 321086864, 324761921, 329257905, 332398592], "denominator": 1048576, "roots": [0, 133, 276, 298, 305, 316]}, "012304125340120312010": {"boundaries": [-1048576, 8586435, 26245681, 44944751, 57169921, 67520048, 75940114, 84575103, 95466312, 102954080, 114514139, 122097444, 124224016, 127476000, 130129679, 132079176, 133483451, 135199490, 136940943, 137946668, 138995244, 140509184], "denominator": 1048576, "roots": [0, 57, 117, 125, 131, 133]}, "012304125340123010210": {"boundaries": [-1048576, 18171112, 55360499, 94405101, 122227426, 143616637, 160151136, 178839629, 199616958, 214485600, 238204216, 253444141, 258167851, 264885230, 271712212, 276004881, 277565595, 279138459, 280676895, 282672950, 285111574, 287309824], "denominator": 1048576, "roots": [0, 124, 243, 264, 267, 273]}, "012304125340123012010": {"boundaries": [-1048576, 15145881, 46268949, 79176210, 101006230, 119187988, 133861727, 149155528, 168036220, 181111954, 201384574, 214259179, 218077559, 224316052, 230582515, 234305494, 235964747, 238185013, 239722729, 240704088, 241752664, 243269632], "denominator": 1048576, "roots": [0, 101, 205, 224, 229, 231]}, "012304152301042130210": {"boundaries": [-1048576, 69636246187395, 209984227521010, 353022325576775, 500312450650072, 575391714184382, 616453555889695, 697616901500597, 737949408268918, 777943933173076, 858644948222003, 899582441240771, 899813768640707, 900045096328683, 914374828320992, 945386970843074, 966257479150786, 987042384293877, 1003870194682064, 1017300007827206, 1039595159809589, 1048576001048576], "denominator": 1048576, "roots": [0, 548626149, 857798519, 858239741, 957255071, 1000000000]}, "012304152301042132010": {"boundaries": [-2543127466841, -1271563733421, -924780504225, -571301854029, -208099353549, -22516219139, 79266012991, 279875687070, 379845846695, 478740021639, 678145584364, 779162614470, 780147104495, 780845573523, 817063116493, 896329129484, 947005610210, 995433548354, 1044702464286, 1076239008163, 1116740578518, 2233481157037], "coefficients": [1000000000000, -2072727272727, -207272727273, 3256234410218, -2585454545455, 594933132983, 14021738952], "denominator": 1099511627776}, "012304152301402130210": {"boundaries": [-2543137305109, -1271568652555, -924780504225, -571301854029, -207904516820, -22321382410, 79266012991, 279875687070, 379845846695, 478740021639, 655670835181, 756687865287, 780352168724, 810311573245, 846324051986, 896329129484, 947005610210, 990617267394, 1031622259063, 1067975083899, 1122639615607, 2245279231216], "coefficients": [1000000000000, -2072727272727, -207272727273, 3256234410218, -2585454545455, 594933132983, 13770229951], "denominator": 1099511627776}, "012304152301402132010": {"boundaries": [-1048576, 90517110, 272951839, 458890743, 650273358, 747882216, 801263333, 906747218, 959209196, 1011303030, 1112029407, 1164326495, 1168972321, 1172759490, 1191899545, 1232571540, 1258946509, 1282474829, 1318821499, 1334584027, 1336156891, 1337982976], "denominator": 1048576, "roots": [0, 713, 1107, 1121, 1272, 1275]}, "012304152301402312010": {"boundaries": [-1048576, 71426586479213, 215386491177859, 362116316667099, 513100982311878, 590122980658215, 632240440318081, 715395188356868, 756900156763914, 798236835770424, 869268180446168, 910852409369346, 922741972675632, 938837893351725, 954933813884487, 974757052657320, 995042174844862, 1011090852492876, 1037039953112814, 1047872209622060, 1048342159889452, 1048576001048576], "denominator": 1048576, "roots": [0, 562562123, 857540785, 910472845, 999103641, 1000000000]}, "012304152301420103210": {"boundaries": [-2543155819902, -1271577909951, -924780504225, -571301854029, -207536342543, -21953208133, 79266012991, 279875687070, 379845846695, 478740021639, 641585202907, 742602233014, 780352168724, 817063116493, 891004858227, 934258392477, 944839385319, 952262331794, 995433548354, 1067975083899, 1130040460360, 2260080920721], "coefficients": [1000000000000, -2072727272727, -207272727273, 3256234410218, -2585454545455, 594933132983, 13296879091], "denominator": 1099511627776}, "012304152301420130210": {"boundaries": [-2543148241474, -1271574120737, -924780504225, -571301854029, -207687281990, -22104147579, 79266012991, 279875687070, 379845846695, 478740021639, 646390069472, 747407099579, 780352168724, 817063116493, 866986089971, 910239624221, 947005610210, 974303045859, 1015308037528, 1067975083899, 1127360798218, 2254721596438], "coefficients": [1000000000000, -2072727272727, -207272727273, 3256234410218, -2585454545455, 594933132983, 13490634932], "denominator": 1099511627776}, "012304152301420132010": {"boundaries": [-1048576, 70551952356454, 212748368063023, 357679447855375, 506835160668998, 582912800637208, 624501382092032, 706654273524712, 747635670852359, 788415353712668, 858610793368852, 899775458100918, 911524366124445, 927386317187234, 943248268077498, 962684274214609, 982120280432246, 998380281074969, 1018011168931188, 1029256675879465, 1042749375932969, 1048576001048576], "denominator": 1048576, "roots": [0, 555710084, 847086996, 899750530, 974264717, 1000000000]}, "012304152301420310210": {"boundaries": [-2550235151950, -1275117575975, -921191033374, -560454923122, -188960569200, 394716029, 103564839222, 307767228560, 409982058258, 512261609691, 671100153842, 772398301176, 816856029967, 860275570877, 946367959303, 990648842762, 1007161021398, 1042497263911, 1063760141854, 1082363619159, 1112018550367, 2224037100742], "coefficients": [1000000000000, -2232314410480, 6807650502, 3461213262832, -3013615301005, 777932263907, -83643353], "denominator": 1099511627776}, "012304152301420312010": {"boundaries": [-1048576, 47624225, 143612551, 241455006, 342074681, 393442803, 421496850, 476931956, 504673427, 532307699, 576651190, 604200980, 615158988, 626612877, 644490709, 657021712, 665283322, 675624390, 685712859, 691697771, 698513515, 702545920], "denominator": 1048576, "roots": [0, 375, 566, 621, 656, 669]}, "012304152301423010210": {"boundaries": [-1048576, 132464750, 399470824, 671681468, 950983491, 1093934060, 1172133542, 1326267066, 1403844525, 1481132020, 1599033415, 1675545064, 1711451644, 1745614978, 1811278052, 1863701620, 1886794465, 1892561633, 1896137578, 1899842422, 1905821708, 1909456896], "denominator": 1048576, "roots": [0, 1042, 1564, 1797, 1808, 1820]}, "012304152301423012010": {"boundaries": [-1048576, 70797736, 213485784, 358927139, 508791796, 585172192, 626507008, 708928201, 750109150, 791217639, 850783923, 889776397, 912603521, 932174496, 967446404, 999195991, 1013522382, 1014753769, 1015728667, 1016351410, 1016875698, 1018167296], "denominator": 1048576, "roots": [0, 558, 829, 966, 969, 970]}, "012304152304102103210": {"boundaries": [-2542930652085, -1271465326043, -924889382766, -571672664015, -208422791479, -23142327926, 78999785620, 278980562271, 379099014889, 478685206426, 674871887993, 775266473107, 790763143811, 824851741982, 848247776011, 876748342155, 924330049918, 947435157618, 988586216926, 1063944837079, 1133288857612, 2266577715229], "coefficients": [1000000000000, -2059701492537, -217197594119, 3235703859850, -2565604811762, 591395883137, 14015339129], "denominator": 1099511627776}, "012304152304102130210": {"boundaries": [-1048576, 9791137, 29526958, 49643776, 70278130, 80829548, 86682138, 98039896, 103778412, 109538095, 120491373, 126089449, 127200856, 129561967, 131228637, 133419861, 135693847, 137696927, 139609086, 141197340, 143670302, 145752064], "denominator": 1048576, "roots": [0, 77, 120, 125, 133, 138]}, "012304152304102132010": {"boundaries": [-1048576, 30773810, 92804255, 156036056, 220883306, 254066225, 272404185, 308181842, 326177154, 344121074, 378566682, 396400419, 398813386, 402968998, 409032316, 419693530, 427543512, 434473315, 444885736, 449606518, 451179382, 452984832], "denominator": 1048576, "roots": [0, 242, 377, 387, 428, 431]}, "012304152304102312010": {"boundaries": [-1048576, 8807270, 26564381, 44674031, 63092792, 72600229, 77931920, 88169194, 93394668, 98574994, 108465062, 113522010, 114616510, 116962148, 118524032, 120505505, 122484709, 124135584, 126315740, 127455878, 128504454, 130023424], "denominator": 1048576, "roots": [0, 69, 108, 113, 121, 123]}, "012304152304120103210": {"boundaries": [-1048576, 19355375, 58373255, 98152812, 138826707, 159700732, 171314211, 193803559, 205196264, 216532625, 237566632, 248719619, 251745365, 256582613, 262469763, 266088604, 267661468, 268743043, 272977790, 280081909, 286332922, 290455552], "denominator": 1048576, "roots": [0, 152, 236, 253, 256, 276]}, "012304152304120130210": {"boundaries": [-1048576, 9295534, 28034097, 47137536, 66671997, 76692148, 82285855, 93062422, 98543393, 104040162, 114461291, 119741089, 121067812, 123606287, 125949580, 127680338, 128737129, 129507351, 131197476, 133664906, 136160870, 138412032], "denominator": 1048576, "roots": [0, 73, 114, 121, 124, 131]}, "012304152304120132010": {"boundaries": [-1048576, 11953232, 36047223, 60606779, 85795859, 98678663, 105819696, 119688190, 126694183, 133723067, 146839017, 153678627, 155206322, 158286584, 160428906, 163082070, 165852505, 168305909, 170778353, 172462285, 175083725, 177209344], "denominator": 1048576, "roots": [0, 94, 146, 153, 163, 168]}, "012304152304120310210": {"boundaries": [-1048576, 8780426, 26479910, 44523932, 63000321, 72468818, 77716229, 87910152, 93071308, 98234528, 107224617, 112255320, 113931637, 116250014, 119292289, 121279188, 122282498, 123686701, 125054657, 126347746, 128170785, 130023424], "denominator": 1048576, "roots": [0, 69, 106, 115, 119, 123]}, "012304152304120312010": {"boundaries": [-1048576, 14426090, 43512204, 73174832, 103333263, 118897334, 127668301, 144386796, 152977573, 161575570, 177768258, 185888756, 188212703, 192642845, 197134641, 199670574, 201009198, 203226161, 205033265, 206099005, 207147581, 208666624], "denominator": 1048576, "roots": [0, 113, 177, 190, 196, 198]}, "012304152304123010210": {"boundaries": [-1048576, 53428265, 161159984, 271046166, 382466830, 440140626, 472755330, 534707845, 566653316, 598511120, 658207201, 688301912, 697494108, 714263391, 732371819, 745050896, 749923863, 752545303, 755619267, 759981562, 765104182, 768606208], "denominator": 1048576, "roots": [0, 418, 655, 714, 719, 732]}, "012304152304123012010": {"boundaries": [-1048576, 19279638, 58151898, 97795383, 138090611, 158891645, 170618665, 192955904, 204446684, 215957303, 237303983, 248130604, 251523603, 257582904, 264146990, 268955356, 271151103, 272414903, 273369272, 273962243, 274486531, 275775488], "denominator": 1048576, "roots": [0, 151, 236, 258, 261, 262]}, "012304152340102103210": {"boundaries": [-1048576, 32062375, 96709281, 162637559, 229586941, 264166540, 283780336, 320904632, 340043321, 359205342, 395675416, 420204061, 427929306, 430550746, 432695397, 435759364, 440320158, 443485960, 449330200, 458679351, 467515175, 472907776], "denominator": 1048576, "roots": [0, 251, 407, 412, 422, 450]}, "012304152340102130210": {"boundaries": [-1048576, 64803539, 195454392, 328663815, 464351266, 534168083, 573742746, 648535175, 687137460, 726308312, 799207697, 850476524, 867603391, 870749119, 875963228, 885906723, 894211712, 901569721, 909076234, 917269032, 928318238, 934281216], "denominator": 1048576, "roots": [0, 508, 826, 832, 865, 890]}, "012304152340102132010": {"boundaries": [-1048576, 20537614, 61943547, 104164225, 147168660, 169315743, 181784320, 205581323, 217770147, 229983578, 253415191, 267241397, 270457084, 272554236, 275350565, 280482049, 284403686, 288257449, 292100767, 294685965, 298355981, 300941312], "denominator": 1048576, "roots": [0, 161, 257, 261, 279, 286]}, "012304152340102312010": {"boundaries": [-1048576, 32018066, 96569807, 162391155, 229435702, 263958549, 283409014, 320479159, 339497348, 358607937, 395045543, 415169173, 420402335, 427742367, 432264192, 438172343, 444042116, 448982709, 455969256, 459348041, 461445193, 463470592], "denominator": 1048576, "roots": [0, 251, 398, 412, 437, 441]}, "012304152340120103210": {"boundaries": [-1048576, 33685690, 101600692, 170849597, 241346627, 277650778, 298209286, 337141078, 357201224, 377449168, 415520813, 440449018, 448945925, 453593347, 457632254, 460371269, 462468421, 464893834, 470900893, 479606456, 487755173, 492830720], "denominator": 1048576, "roots": [0, 264, 426, 438, 442, 469]}, "012304152340120130210": {"boundaries": [-1048576, 16089492, 48529810, 81610745, 115230714, 132575747, 142423362, 161017321, 170626021, 180319188, 198505963, 210133841, 214080337, 216772467, 218698785, 220522350, 222301402, 223552875, 225555791, 228311825, 231345602, 233832448], "denominator": 1048576, "roots": [0, 126, 203, 209, 214, 222]}, "012304152340120132010": {"boundaries": [-1048576, 22244008, 67079707, 112769339, 159684041, 183604440, 197048241, 222634713, 235752368, 249289523, 274004651, 290876199, 296987999, 300106459, 301962620, 304357573, 306772857, 309057044, 311360352, 312976473, 315597913, 317718528], "denominator": 1048576, "roots": [0, 175, 282, 288, 297, 302]}, "012304152340120310210": {"boundaries": [-1048576, 10392276, 31352407, 52741083, 74248281, 85475672, 91935960, 103977856, 110277019, 116533281, 128398637, 135773863, 138410506, 140540962, 142639640, 143890721, 144394310, 145207076, 146077897, 147073349, 148320380, 149946368], "denominator": 1048576, "roots": [0, 81, 131, 137, 139, 142]}, "012304152340120312010": {"boundaries": [-1048576, 26540307, 80049343, 134608849, 190151717, 218750474, 234962341, 265598192, 281422082, 297470601, 327353211, 345558175, 351920600, 357601410, 362720937, 365972734, 368015640, 370967404, 373643090, 375211017, 376783881, 378535936], "denominator": 1048576, "roots": [0, 208, 333, 348, 357, 360]}, "012304152340123010210": {"boundaries": [-1048576, 23831445, 71875094, 120851702, 170849909, 196507013, 211035407, 238486750, 252658076, 267156252, 293782521, 311178532, 317821742, 322229605, 326745325, 329677493, 330794438, 331843014, 332861525, 334188269, 335822487, 337641472], "denominator": 1048576, "roots": [0, 187, 301, 315, 317, 321]}, "012304152340123012010": {"boundaries": [-1048576, 37392434, 112781846, 189657813, 267884784, 308201607, 330976331, 374222447, 396498251, 418950828, 461361370, 483298510, 490006931, 501131608, 512287431, 518988547, 522010271, 525886720, 528688736, 530389291, 531962155, 533725184], "denominator": 1048576, "roots": [0, 293, 462, 496, 505, 508]}, "012340102103210543210": {"boundaries": [-1048576, 8251370, 24831091, 41695988, 59864111, 70923714, 73310047, 75407199, 77618657, 81085369, 85779927, 89684474, 96752103, 107389410, 117623286, 124168874, 153733693, 208627499, 261996524, 315004561, 367861309, 395313152], "denominator": 1048576, "roots": [0, 69, 73, 84, 117, 376]}, "012340102103215043210": {"boundaries": [-1048576, 1926315, 5798777, 9745283, 14018272, 16534058, 17018207, 17542495, 18131282, 19078052, 20345425, 21263763, 22918490, 25566678, 27232441, 28486314, 34147114, 44234977, 54761594, 65183148, 75559657, 81788928], "denominator": 1048576, "roots": [0, 16, 17, 20, 28, 77]}, "012340102103251043210": {"boundaries": [-1048576, 3444896, 10369106, 17418599, 24984947, 29694909, 30882896, 31931472, 32945371, 34501460, 36683384, 38210924, 41062947, 44096011, 46363227, 50208005, 56463085, 67526602, 81413359, 95057485, 108593723, 116391936], "denominator": 1048576, "roots": [0, 29, 31, 36, 50, 110]}, "012340102103521043210": {"boundaries": [-1048576, 5601481, 16865210, 28353679, 40802575, 48354160, 50005674, 51578538, 53343421, 56184276, 59988246, 62941685, 67223370, 71693526, 77281647, 85891566, 91805497, 103262117, 122532497, 141236823, 159660081, 169869312], "denominator": 1048576, "roots": [0, 47, 50, 59, 86, 161]}, "012340102103521403210": {"boundaries": [-1048576, 11817583, 35579212, 59801583, 85880479, 102269324, 106527934, 110197950, 113975810, 119919346, 128102639, 134221503, 138153663, 148098785, 166103728, 178141763, 188186227, 203818029, 226001005, 254230610, 281330706, 295698432], "denominator": 1048576, "roots": [0, 100, 107, 126, 187, 281]}, "012340102103524103210": {"boundaries": [-1048576, 9932405, 29916168, 50347946, 72754364, 85906084, 88252740, 90874180, 94311502, 100067865, 107468234, 113996461, 118190765, 128095940, 145474591, 155640277, 167621754, 179649338, 193110676, 216378716, 238044673, 249561088], "denominator": 1048576, "roots": [0, 83, 88, 106, 170, 237]}, "012340102103524130210": {"boundaries": [-1048576, 4151664, 12502159, 21028756, 30415093, 36086911, 37183663, 38232239, 39435677, 41352376, 43859738, 47045962, 49492639, 53819838, 61074068, 65631190, 71179243, 76066368, 81020975, 90016756, 98649028, 103809024], "denominator": 1048576, "roots": [0, 35, 37, 43, 73, 98]}, "012340102103524132010": {"boundaries": [-1048576, 5656699, 17033957, 28652546, 41911538, 49802074, 50811530, 51860106, 52934562, 54538280, 56653958, 63376051, 69580126, 77175587, 87579252, 96307393, 104168058, 113230809, 122841125, 128129795, 132324099, 135266304], "denominator": 1048576, "roots": [0, 48, 50, 55, 120, 128]}, "012340102105321043210": {"boundaries": [-1048576, 31112022, 93499119, 156432735, 221146226, 280716971, 309129358, 313323662, 317511413, 324069648, 333189658, 340000768, 343958271, 358731490, 384841350, 410700451, 427071828, 461975694, 523395272, 582697194, 641038172, 671088640], "denominator": 1048576, "roots": [0, 293, 301, 322, 404, 639]}, "012340102105321403210": {"boundaries": [-1048576, 5780971, 17380595, 29109299, 41293575, 51571163, 56047563, 57096139, 58111329, 59672923, 61854714, 63351466, 64488737, 68593992, 75450182, 79455214, 82996089, 88569949, 96280526, 106283679, 115874606, 121634816], "denominator": 1048576, "roots": [0, 53, 55, 60, 82, 115]}, "012340102105324103210": {"boundaries": [-1048576, 18041873, 54271050, 91008284, 129646598, 158753570, 169879370, 174597962, 178775306, 184965874, 193885671, 200278016, 204063553, 218750240, 243381948, 256714199, 272337146, 289038298, 308383928, 340377247, 370314690, 385875968], "denominator": 1048576, "roots": [0, 160, 169, 189, 273, 367]}, "012340102105324130210": {"boundaries": [-1048576, 15572053, 46865217, 78692031, 112626001, 136006014, 143467759, 147662063, 152034349, 158937809, 168384164, 174850048, 178564503, 194082964, 215318910, 229896311, 245845131, 262148757, 275896809, 294291466, 316190240, 327155712], "denominator": 1048576, "roots": [0, 135, 143, 165, 257, 311]}, "012340102105324132010": {"boundaries": [-1048576, 8965528, 26987890, 45339959, 65038079, 78090658, 81930268, 84551708, 87181634, 91257463, 96874804, 100838058, 103441679, 113476163, 125406098, 135112142, 144134745, 154208748, 164731310, 170675281, 175918161, 179306496], "denominator": 1048576, "roots": [0, 77, 82, 95, 160, 170]}, "012340102130210543210": {"boundaries": [-1048576, 1551526, 4668909, 7837450, 11172755, 13268431, 13868805, 14393093, 14927518, 15817612, 16691422, 17374192, 18166008, 19170448, 20403095, 21233664, 25791024, 34105467, 42095980, 50021104, 57920462, 62914560], "denominator": 1048576, "roots": [0, 13, 14, 17, 20, 59]}, "012340102130215043210": {"boundaries": [-1048576, 1561226, 4699287, 7893991, 11284507, 13344321, 13870018, 14394306, 14945916, 15855960, 16855823, 17518644, 18419145, 19800112, 20954385, 21670570, 25802515, 33412357, 41011784, 48535069, 56027591, 60817408], "denominator": 1048576, "roots": [0, 13, 14, 17, 21, 57]}, "012340102130251043210": {"boundaries": [-1048576, 3189761, 9599795, 16118408, 22998513, 27445914, 28787412, 29835988, 30928034, 32739111, 34701095, 36035746, 37853568, 39513813, 41106543, 43640601, 49274896, 59367446, 71041031, 82522678, 93925942, 100663296], "denominator": 1048576, "roots": [0, 27, 29, 35, 43, 95]}, "012340102130521043210": {"boundaries": [-1048576, 7137343, 21486537, 36102619, 51616472, 61320327, 64099664, 66721104, 69336949, 73578682, 78516690, 81614989, 84585130, 88016104, 93887355, 101990718, 109422797, 124019183, 145757838, 166902447, 187784514, 199229440], "denominator": 1048576, "roots": [0, 60, 65, 79, 101, 189]}, "012340102130521403210": {"boundaries": [-1048576, 5878730, 17706866, 29801101, 42838368, 50555514, 52119807, 53692671, 56134014, 60535010, 65499555, 68438591, 70079829, 74025518, 81502003, 89041546, 93274160, 101807835, 117281329, 133117816, 148577314, 157286400], "denominator": 1048576, "roots": [0, 49, 52, 66, 90, 149]}, "012340102130524103210": {"boundaries": [-1048576, 11931147, 35949684, 60573824, 87424279, 102773503, 105061093, 107682533, 112997916, 122930363, 134539233, 140859714, 141994666, 152635300, 172982096, 184130342, 196376784, 210820261, 227964369, 254918177, 280241396, 293601280], "denominator": 1048576, "roots": [0, 99, 104, 135, 198, 279]}, "012340102130524130210": {"boundaries": [-1048576, 11598651, 34963482, 59010731, 85637926, 100323673, 101179080, 102227656, 107944548, 119485883, 132186097, 138994841, 140072277, 151993091, 172343039, 184786086, 200209647, 213070233, 226742372, 252035677, 275902968, 288358400], "denominator": 1048576, "roots": [0, 96, 98, 133, 204, 274]}, "012340102132010543210": {"boundaries": [-1048576, 4364291, 13140778, 22099664, 31610073, 37161264, 38245917, 39294493, 41215229, 44968883, 47661575, 50380051, 53133761, 54994676, 57616116, 60730026, 75822799, 101254442, 125817289, 150196813, 174504329, 187695104], "denominator": 1048576, "roots": [0, 36, 38, 51, 56, 178]}, "012340102132015043210": {"boundaries": [-1048576, 3634673, 10938806, 18370370, 26186266, 31372957, 32758624, 33282912, 34701013, 37630610, 39649156, 41738645, 43816398, 45258179, 47093187, 47972352, 56707426, 73146909, 88952914, 104586437, 120153389, 128974848], "denominator": 1048576, "roots": [0, 31, 32, 42, 46, 122]}, "012340102132051043210": {"boundaries": [-1048576, 6454493, 19437308, 32702197, 46803252, 55395422, 57129830, 58178406, 61152576, 67300405, 71487548, 75791058, 80181642, 82225834, 84648449, 87357271, 101191926, 126495449, 152703907, 178540677, 204232388, 218103808], "denominator": 1048576, "roots": [0, 54, 56, 77, 85, 207]}, "012340102132501043210": {"boundaries": [-1048576, 26209973, 78958034, 132981462, 190696412, 224233507, 230063759, 235306639, 248465177, 275381304, 293669483, 312337142, 330709077, 333884074, 345442340, 362743844, 406834482, 492123180, 588012996, 682107287, 775498444, 823132160], "denominator": 1048576, "roots": [0, 217, 227, 320, 353, 784]}, "012340102135021043210": {"boundaries": [-1048576, 4060321, 12225693, 20551447, 29361542, 34801259, 36367875, 37940739, 39654286, 42608416, 45359532, 46861850, 48496640, 50305677, 53598796, 57819070, 60619156, 66907231, 77507761, 87720944, 97765897, 103809024], "denominator": 1048576, "roots": [0, 34, 37, 47, 57, 98]}, "012340102135021403210": {"boundaries": [-1048576, 4643954, 13983727, 23511956, 33643043, 39918091, 41619186, 43192050, 45108130, 48453723, 51882522, 53692427, 54962858, 57641638, 62719699, 67745654, 70531913, 76489351, 87257964, 98251246, 108978441, 115343360], "denominator": 1048576, "roots": [0, 39, 42, 53, 68, 109]}, "012340102135024103210": {"boundaries": [-1048576, 11961898, 36051091, 60796572, 87810826, 103007958, 104823794, 106920946, 112817880, 124372814, 136090150, 141836720, 144179200, 154935667, 173562525, 184737447, 197567869, 211001883, 226916198, 253091131, 277546991, 290455552], "denominator": 1048576, "roots": [0, 99, 103, 139, 199, 276]}, "012340102135024130210": {"boundaries": [-1048576, 14873018, 44830255, 75636898, 109498894, 128306656, 129996730, 132093882, 139472880, 154097801, 169609213, 177441294, 179219114, 193905809, 217992198, 233283232, 252064665, 267787374, 284334516, 314189263, 342854683, 357564416], "denominator": 1048576, "roots": [0, 123, 127, 172, 257, 340]}, "012340102135201043210": {"boundaries": [-1048576, 10071922, 30352942, 51168272, 73452188, 86080840, 88283841, 90905281, 96470687, 107711386, 115485704, 117614348, 125181802, 132259690, 138302999, 147215895, 151945911, 165973590, 191262425, 215334387, 238901945, 251658240], "denominator": 1048576, "roots": [0, 83, 88, 127, 144, 239]}, "012340102135201403210": {"boundaries": [-1048576, 9529541, 28721448, 48442705, 69620394, 81788348, 83602491, 85175355, 90614025, 102096608, 109762936, 111474935, 118991404, 126244054, 132339327, 140903277, 144878829, 156895087, 179144320, 200968293, 222234964, 233832448], "denominator": 1048576, "roots": [0, 79, 82, 121, 139, 222]}, "012340102135204103210": {"boundaries": [-1048576, 10121146, 30525055, 51612881, 74532463, 86839394, 87548422, 88596998, 95185435, 109489278, 118707714, 119782986, 128977675, 138764385, 146294002, 153234540, 158459769, 170571347, 188497851, 209740576, 230087096, 241172480], "denominator": 1048576, "roots": [0, 83, 85, 133, 156, 229]}, "012340102150321043210": {"boundaries": [-1048576, 11531383, 34647103, 57937872, 81767123, 104616649, 116052447, 117625311, 119183906, 121659368, 124110278, 125829120, 127543744, 132463539, 140830335, 149017740, 154381622, 166079340, 186391129, 205994873, 225288022, 235929600], "denominator": 1048576, "roots": [0, 110, 113, 121, 146, 224]}, "012340102150321403210": {"boundaries": [-1048576, 87229687, 262225520, 439042454, 621924253, 780453760, 850989471, 863572383, 880240818, 909023753, 940694529, 959621802, 973991722, 1029879988, 1124994838, 1181864801, 1230015957, 1309477048, 1423263661, 1566115535, 1703462874, 1772093440], "denominator": 1048576, "roots": [0, 806, 830, 921, 1210, 1689]}, "012340102150324103210": {"boundaries": [-1048576, 10633031, 31967520, 53533854, 75865956, 94522525, 102874356, 105495796, 107750953, 111116726, 114602210, 117003605, 119496578, 126833543, 138433042, 144861103, 152701346, 160517559, 169672453, 185137804, 199575870, 207618048], "denominator": 1048576, "roots": [0, 97, 102, 113, 152, 197]}, "012340102150324130210": {"boundaries": [-1048576, 8339784, 25080456, 42031237, 59704117, 73735152, 79585777, 81682929, 83676411, 86768940, 89949574, 92099925, 94415795, 101490989, 110199859, 116650471, 123457589, 130903303, 136651168, 142906802, 151483410, 156237824], "denominator": 1048576, "roots": [0, 75, 79, 89, 129, 148]}, "012340102150324132010": {"boundaries": [-1048576, 9212715, 27717589, 46500701, 66279778, 80751279, 86118273, 88739713, 91312634, 95344618, 99976687, 102760448, 105122650, 114058751, 124268534, 132768373, 140694296, 149208232, 159119029, 164219453, 167365181, 169869312], "denominator": 1048576, "roots": [0, 81, 86, 99, 155, 161]}, "012340102153021043210": {"boundaries": [-1048576, 70075410, 210650144, 352640278, 498886658, 622365434, 678430889, 694683817, 711631107, 740391935, 765997137, 776123391, 792813226, 824022800, 871662443, 925297755, 959586224, 1037624318, 1173021057, 1303360458, 1431541398, 1496317952], "denominator": 1048576, "roots": [0, 640, 671, 767, 907, 1426]}, "012340102153021403210": {"boundaries": [-1048576, 11085349, 33341524, 55888852, 79349175, 97096722, 104390572, 108060588, 111318620, 116419667, 121405601, 123988385, 126697207, 133351798, 145050134, 152453603, 158581059, 169185123, 184500235, 203467155, 221706475, 231735296], "denominator": 1048576, "roots": [0, 98, 105, 122, 156, 220]}, "012340102153024103210": {"boundaries": [-1048576, 3739650, 11255100, 18896009, 26930999, 32327656, 34251200, 35824064, 37178805, 39270074, 41325487, 42324058, 43460016, 46173199, 50370940, 52976734, 56119025, 59192064, 62871212, 69046087, 74804123, 78643200], "denominator": 1048576, "roots": [0, 32, 35, 42, 56, 74]}, "012340102153024130210": {"boundaries": [-1048576, 11575141, 34861787, 58645928, 84033627, 99530281, 103641532, 107835836, 112831273, 121424635, 129179602, 133123088, 137317392, 147690286, 160357636, 170940609, 182204584, 193800637, 203255346, 214249042, 228573216, 235929600], "denominator": 1048576, "roots": [0, 97, 105, 133, 191, 224]}, "012340102153024132010": {"boundaries": [-1048576, 12789519, 38524529, 64837030, 93013954, 110010749, 114150000, 118344304, 124082259, 134298045, 142948031, 147537925, 152693424, 164847148, 178218841, 191123552, 203273789, 216096382, 229896051, 237605004, 244420748, 248512512], "denominator": 1048576, "roots": [0, 107, 115, 148, 223, 236]}, "012340102153201043210": {"boundaries": [-1048576, 11379515, 34242593, 57471671, 81719860, 99015777, 105044776, 107666216, 112256753, 121417625, 127649960, 128261654, 135200750, 142205399, 147489948, 155878556, 160506782, 173797300, 197338728, 219778728, 241775702, 253755392], "denominator": 1048576, "roots": [0, 99, 104, 136, 152, 241]}, "012340102153201403210": {"boundaries": [-1048576, 11287575, 34024250, 57381687, 82391594, 95981078, 98436537, 102630841, 109122585, 121657459, 130324911, 131140260, 140725455, 150443903, 157962291, 165440711, 170531988, 183215772, 202727734, 224956133, 246338635, 257949696], "denominator": 1048576, "roots": [0, 92, 100, 144, 167, 245]}, "012340102153204103210": {"boundaries": [-2143166054687, -954657707424, -775283987103, -590155139178, -389647986821, -279316877519, -270042980479, -260497739797, -203802570232, -80680038124, -4702763951, 3729168472, 88052460188, 173160257541, 230783306603, 293929560675, 350534919479, 442524177152, 578079953161, 752329957351, 917856862606, 2098780389470], "coefficients": [1000000000000, 0, -1000000000000, 27127029270, 120373527917, 2050958493, -2925080229], "denominator": 1099511627776}, "012340102153204130210": {"boundaries": [-1048576, 47184014314713, 142360045001604, 241075414365471, 349084473025937, 406570228973340, 406970329162196, 407370869465556, 440409267565410, 514456819854760, 555866514498801, 561205436703020, 614484619555141, 662824980527811, 684393990608440, 726449991305724, 778596824831692, 810256667468553, 854249404394970, 937016504903287, 1012283459238045, 1048576001048576], "denominator": 1048576, "roots": [0, 387926368, 388690338, 632309943, 772911756, 1000000000]}, "012340102312010543210": {"boundaries": [-1048576, 32049139, 96526907, 162289093, 231506322, 268961301, 279816363, 301836459, 316028975, 335222265, 353992031, 370311396, 394649936, 405882409, 410076713, 416197290, 496761322, 642774520, 780754331, 917206491, 1053081336, 1121976320], "denominator": 1048576, "roots": [0, 258, 300, 385, 393, 1069]}, "012340102312015043210": {"boundaries": [-1048576, 8658823, 26052338, 43698798, 62044715, 74012455, 78532610, 83251202, 86346754, 90624367, 94790437, 98479162, 103911041, 106453390, 107239822, 107741184, 125741272, 159383655, 190895520, 222009151, 252975406, 269484032], "denominator": 1048576, "roots": [0, 73, 82, 101, 103, 256]}, "012340102312051043210": {"boundaries": [-1048576, 9528285, 28671680, 48105729, 68340873, 81321578, 86105201, 91348081, 94873635, 99839110, 104572791, 108777616, 115076476, 117702656, 118246967, 119033399, 138355093, 174419731, 208575739, 242277857, 275811940, 293601280], "denominator": 1048576, "roots": [0, 80, 90, 112, 114, 279]}, "012340102312501043210": {"boundaries": [-1048576, 9272569, 27903407, 46820082, 66515301, 79220521, 84004866, 89247746, 92757901, 97682603, 102418143, 106645996, 111039189, 113420970, 115887407, 116935983, 131892779, 161169106, 190452450, 219247524, 247863656, 263192576], "denominator": 1048576, "roots": [0, 78, 88, 110, 112, 250]}, "012340102315201043210": {"boundaries": [-1048576, 9062511, 27297869, 45903409, 65447323, 76576584, 80275992, 86567448, 90931457, 97187527, 103093221, 103915039, 108930441, 116532617, 120356764, 121929628, 127895735, 144041118, 165311869, 185780563, 205959100, 217055232], "denominator": 1048576, "roots": [0, 74, 86, 114, 117, 206]}, "012340102351201043210": {"boundaries": [-1048576, 10931113, 32928087, 55368087, 78909515, 92200033, 96828259, 105216867, 110501416, 117506065, 124445161, 125056855, 131289190, 140450062, 145040599, 147662039, 153691038, 170986955, 195235144, 218464222, 241327300, 253755392], "denominator": 1048576, "roots": [0, 89, 105, 137, 142, 241]}, "012340102510321043210": {"boundaries": [-1048576, 72861161, 218856699, 365747324, 515320311, 670958732, 753401033, 759168201, 765159782, 771538619, 778136531, 787486334, 803042265, 835262016, 881094764, 926993925, 954508830, 1016204505, 1127741745, 1235260905, 1340998515, 1394606080], "denominator": 1048576, "roots": [0, 716, 727, 757, 906, 1329]}, "012340102510321403210": {"boundaries": [-1048576, 19950754, 59940855, 100222906, 141387626, 181293829, 201476267, 204097707, 207080876, 210226604, 213656246, 218899126, 223358735, 232816005, 249546957, 259598162, 268020986, 282639498, 303983891, 330260011, 355577250, 369098752], "denominator": 1048576, "roots": [0, 191, 196, 212, 262, 351]}, "012340102510324103210": {"boundaries": [-1048576, 6022629, 18097005, 30267863, 42735829, 54426757, 60238729, 61287305, 62275734, 63324310, 64455498, 66028362, 67588255, 70981270, 76368242, 79334695, 82905517, 86709009, 91279098, 98704769, 105669016, 110100480], "denominator": 1048576, "roots": [0, 57, 59, 64, 82, 104]}, "012340102510324130210": {"boundaries": [-1048576, 5239431, 15746218, 26346111, 37236867, 47087655, 51850106, 52898682, 53886394, 54934970, 56066225, 57639089, 59194447, 62685794, 67028459, 70282862, 73794025, 77534035, 80488976, 83795142, 88240822, 91226112], "denominator": 1048576, "roots": [0, 49, 51, 56, 76, 86]}, "012340102510324132010": {"boundaries": [-1048576, 8115556, 24389523, 40806234, 57665955, 72979576, 80400381, 81973245, 83526877, 85012359, 86795056, 89503877, 91937529, 97480449, 103830756, 109236381, 114417564, 119934834, 126042006, 129361836, 131983276, 134217728], "denominator": 1048576, "roots": [0, 76, 79, 87, 122, 127]}, "012340102513021043210": {"boundaries": [-1048576, 18187297, 54648229, 91391828, 128952077, 163674428, 180953981, 184623997, 188299757, 192668824, 197243022, 201029283, 205811904, 212521416, 222307624, 233657184, 240901144, 258030983, 287811295, 316447202, 344609905, 359661568], "denominator": 1048576, "roots": [0, 171, 178, 199, 228, 342]}, "012340102513021403210": {"boundaries": [-1048576, 10969933, 32977439, 55209939, 78082385, 97308751, 106055118, 108676558, 111776930, 115883852, 119812326, 122480454, 126837002, 132195273, 139063003, 145313815, 149456134, 158465523, 173154656, 189365848, 205085419, 213909504], "denominator": 1048576, "roots": [0, 100, 105, 124, 145, 203]}, "012340102513024103210": {"boundaries": [-1048576, 22672852, 68183185, 114246061, 161865085, 199035532, 215115061, 222455093, 229928849, 239016508, 248463314, 255159154, 265344585, 278672852, 293896348, 306010981, 320147613, 334911173, 354020685, 383970061, 412046469, 426770432], "denominator": 1048576, "roots": [0, 202, 216, 260, 316, 406]}, "012340102513024130210": {"boundaries": [-1048576, 9033829, 27178435, 45586102, 64735796, 78713052, 84263156, 87408884, 90794395, 95163462, 99404959, 102405988, 106984814, 113330074, 118852627, 125021192, 131872968, 138203448, 143858710, 150949516, 159658614, 164626432], "denominator": 1048576, "roots": [0, 79, 85, 105, 135, 156]}, "012340102513024132010": {"boundaries": [-1048576, 11442920, 34444197, 57850282, 82384450, 98915669, 104680353, 108874657, 113816585, 120807092, 127006775, 130788483, 137649910, 146765552, 153057008, 162231094, 171135826, 180053775, 188974835, 194424327, 200715783, 204472320], "denominator": 1048576, "roots": [0, 98, 106, 136, 182, 194]}, "012340102513201043210": {"boundaries": [-1048576, 10047555, 30226092, 50694786, 71965537, 88110920, 94077027, 95649891, 99474038, 107076214, 112091616, 112913434, 118819128, 125075198, 129439207, 135730663, 139430071, 150559332, 170103246, 188708786, 206944144, 217055232], "denominator": 1048576, "roots": [0, 89, 92, 120, 132, 206]}, "012340102513201403210": {"boundaries": [-1048576, 8939327, 26902766, 45167805, 64250875, 77940972, 82543237, 84116101, 87973408, 95051296, 100091232, 101549914, 107718510, 113862004, 118527780, 123424312, 126531347, 134914807, 148424115, 163208306, 177486261, 185597952], "denominator": 1048576, "roots": [0, 78, 81, 109, 123, 176]}, "012340102513204103210": {"boundaries": [-1048576, 13932151, 42007077, 70943866, 102120913, 119545092, 121611357, 123708509, 132530109, 150355901, 161623744, 163793560, 177614218, 191697330, 197649147, 207413371, 220003711, 229163867, 242814525, 265610188, 286562538, 297795584], "denominator": 1048576, "roots": [0, 115, 119, 184, 217, 283]}, "012340102513204130210": {"boundaries": [-1048576, 10949142, 33006775, 55706475, 80067680, 94129046, 96189480, 97762344, 104528559, 117635759, 126324445, 128624213, 139500502, 150307935, 153859177, 162075455, 172545684, 179009469, 187625040, 202322525, 216548365, 224395264], "denominator": 1048576, "roots": [0, 91, 94, 144, 172, 213]}, "012340102513204132010": {"boundaries": [-1048576, 30133138, 90868460, 153547197, 221136577, 258872414, 262898633, 266568649, 286503312, 323989904, 349642456, 357825915, 390424929, 422873789, 427420577, 454801756, 482131123, 505672529, 529073239, 544195601, 565691409, 575668224], "denominator": 1048576, "roots": [0, 249, 256, 405, 507, 548]}, "012340102513204312010": {"boundaries": [-1048576, 55489534987910, 167449612499016, 283755928242019, 410827562505018, 478106074559897, 478191376718369, 478276695153185, 519418995877599, 602171901552351, 654729458013996, 668907266595705, 733990777216219, 802651192744078, 809544273021543, 862644976494712, 915745679997074, 955424739193168, 1021733240035023, 1048448015279531, 1048533348918699, 1048576001048576], "denominator": 1048576, "roots": [0, 455998159, 456160891, 772000906, 999837239, 1000000000]}, "012340102513240103210": {"boundaries": [-1048576, 9107733, 27474254, 46489393, 67108088, 78306815, 78903353, 79427641, 85839238, 98684294, 107005045, 108760628, 117908428, 129858573, 132981248, 137681969, 146070577, 150476616, 158445434, 172295739, 184774153, 191889408], "denominator": 1048576, "roots": [0, 75, 76, 127, 143, 182]}, "012340102513240130210": {"boundaries": [-1048576, 5395860, 16267860, 27467006, 39479681, 46477634, 47444308, 47968596, 51459001, 57837839, 62400965, 63978355, 69446552, 75480573, 76380520, 80592683, 85139433, 88957118, 92534854, 95406187, 99864613, 102760448], "denominator": 1048576, "roots": [0, 45, 46, 73, 88, 97]}, "012340102513240132010": {"boundaries": [-1048576, 5593205, 16866185, 28493692, 40998427, 47894963, 48744704, 49793280, 53498610, 60052210, 64883909, 66516084, 72333826, 78643359, 79507020, 84159042, 88899115, 92875663, 97048486, 99657602, 103327618, 105906176], "denominator": 1048576, "roots": [0, 46, 48, 76, 93, 100]}, "012340102513240310210": {"boundaries": [-1048576, 54186559549929, 163527490803693, 277176503443882, 401142943763612, 466631158501621, 466663989687209, 466696823747497, 507886807058569, 588019704301705, 641684293547046, 656405966207103, 716324324507197, 781784798505198, 801682960051978, 852433086775296, 888859998823559, 926395613521031, 963931228297103, 989261668309326, 1031575846322623, 1048576001048576], "denominator": 1048576, "roots": [0, 445029806, 445092432, 778219786, 919260800, 1000000000]}, "012340102513240312010": {"boundaries": [-1048576, 60460730, 182385126, 308606204, 445367432, 520305335, 524801531, 527947259, 570794180, 652320964, 707929067, 725139261, 791503670, 861900076, 873776456, 928570077, 979069616, 1019591677, 1082338347, 1108928396, 1114171276, 1117782016], "denominator": 1048576, "roots": [0, 499, 505, 839, 1055, 1065]}, "012340102531021043210": {"boundaries": [-1048576, 9298665, 27954442, 46798216, 66142276, 81515741, 88970099, 93688691, 96533444, 98543215, 102406537, 104334339, 108270885, 112264767, 115357441, 120533185, 123830391, 132916786, 148284479, 162961301, 177379600, 185597952], "denominator": 1048576, "roots": [0, 83, 92, 107, 117, 176]}, "012340102531021403210": {"boundaries": [-1048576, 9360651, 28157175, 47195738, 66851276, 80919390, 87316156, 93083324, 96620605, 98979901, 103751681, 106369207, 111407285, 116439408, 120423331, 124915412, 127747233, 135235984, 147173366, 160317365, 173021518, 180355072], "denominator": 1048576, "roots": [0, 81, 92, 111, 124, 171]}, "012340102531024103210": {"boundaries": [-1048576, 6847066, 20615216, 34621207, 49201695, 58233053, 61933131, 67176011, 70353942, 72451094, 76691258, 79031881, 83605262, 88194474, 90254541, 94056715, 98812393, 102209412, 107102188, 115453642, 123143778, 127926272], "denominator": 1048576, "roots": [0, 57, 67, 84, 97, 121]}, "012340102531024130210": {"boundaries": [-1048576, 9587357, 28864665, 48470332, 68847833, 81597848, 86926479, 94266511, 98809210, 101168506, 107220717, 111372935, 118184858, 125029734, 126269389, 132505775, 139031577, 144604625, 149575459, 154097172, 160759537, 164626432], "denominator": 1048576, "roots": [0, 80, 94, 119, 142, 156]}, "012340102531024132010": {"boundaries": [-1048576, 8285786, 24957824, 41952122, 59693776, 70065275, 74129424, 80945168, 85152321, 87598998, 93191163, 96742667, 102991461, 109371605, 110259972, 116287787, 122058241, 126638109, 133086488, 136100573, 137673437, 139460608], "denominator": 1048576, "roots": [0, 68, 81, 104, 129, 132]}, "012340102531201043210": {"boundaries": [-1048576, 11707718, 35275276, 59347238, 84636073, 98663752, 103393768, 112306664, 118349973, 125427861, 132995315, 135123959, 142898277, 154138976, 159704382, 162325822, 164528823, 177157475, 199441391, 220256721, 240537741, 251658240], "denominator": 1048576, "roots": [0, 95, 112, 151, 156, 239]}, "012340102531201403210": {"boundaries": [-1048576, 49951725, 150301198, 252097129, 357436849, 429560169, 460789364, 491722356, 512768711, 528846876, 555444789, 572138241, 600552986, 640657401, 661137491, 669532564, 674765121, 715026135, 788573002, 858744391, 926755283, 961544192], "denominator": 1048576, "roots": [0, 427, 486, 625, 646, 916]}, "012340102531204103210": {"boundaries": [-1048576, 16702739, 50248630, 84248053, 119346939, 144142249, 155208145, 165169617, 172084829, 176366514, 185140353, 191817744, 201424817, 214582988, 220412673, 222909997, 226368300, 237414786, 256903945, 277582139, 297414580, 308281344], "denominator": 1048576, "roots": [0, 144, 163, 209, 218, 293]}, "012340102531204130210": {"boundaries": [-1048576, 8022130, 24162187, 40612074, 57779645, 67910636, 71840895, 78132351, 82208251, 84917072, 90176933, 93553385, 99546535, 106044173, 107376318, 111390636, 117255884, 120581598, 125209907, 132677476, 140112433, 144703488], "denominator": 1048576, "roots": [0, 66, 78, 102, 116, 137]}, "012340102531204132010": {"boundaries": [-1048576, 7997690, 24097351, 40532092, 57729874, 67376162, 70992949, 77808693, 82067967, 84689407, 90239771, 93789255, 100309024, 106721012, 107211741, 112876464, 118533512, 122938228, 128558527, 131471824, 134093264, 136314880], "denominator": 1048576, "roots": [0, 65, 78, 102, 124, 129]}, "012340102531240103210": {"boundaries": [-1048576, 15428756, 46462354, 78071327, 110978206, 131049341, 138917804, 149927852, 157880267, 163123147, 172969900, 180764960, 192210651, 203836906, 211310722, 218656458, 221802186, 225112882, 235037953, 249883983, 263027584, 270532608], "denominator": 1048576, "roots": [0, 128, 149, 207, 213, 257]}, "012340102531240130210": {"boundaries": [-1048576, 98742623, 297458255, 500276525, 712380151, 836016825, 880349557, 949555573, 1003199788, 1045841878, 1113033269, 1160611877, 1238847001, 1317494810, 1356380828, 1412157128, 1452636928, 1477028919, 1529888528, 1614109229, 1693784860, 1733296128], "denominator": 1048576, "roots": [0, 811, 943, 1322, 1418, 1652]}, "012340102531240132010": {"boundaries": [-1048576, 8607169, 25936507, 43651562, 62257478, 72635412, 76118782, 82410238, 87177725, 91284647, 97506006, 101143866, 108401006, 115926432, 116982080, 122960442, 128806109, 133780022, 138944403, 142220619, 146939211, 149946368], "denominator": 1048576, "roots": [0, 70, 82, 112, 133, 142]}, "012340102531240310210": {"boundaries": [-1048576, 26200033, 79015099, 133556316, 192147883, 224652841, 228292302, 231962318, 250253788, 281361542, 304644045, 314597743, 341314649, 367978296, 383870764, 405940059, 414943529, 425812430, 440185832, 455269489, 473835657, 483393536], "denominator": 1048576, "roots": [0, 216, 223, 380, 415, 460]}, "012340102531240312010": {"boundaries": [-1048576, 8079897, 24349159, 41004572, 58557737, 68425435, 71324901, 76043493, 80728707, 85796825, 91877514, 95323441, 102454528, 109575891, 111580111, 117569147, 122220089, 126537661, 131848191, 134621681, 137243121, 139460608], "denominator": 1048576, "roots": [0, 66, 75, 108, 127, 132]}, "012340102531243010210": {"boundaries": [-1048576, 37204919, 112244474, 190002017, 274053122, 319522788, 322163280, 324784720, 352373854, 401394782, 435978995, 450365347, 489927053, 528524537, 562414858, 596200687, 598996603, 601618043, 621937536, 655295052, 683474635, 698351616], "denominator": 1048576, "roots": [0, 306, 311, 570, 575, 665]}, "012340102531420103210": {"boundaries": [-1048576, 66716121722130, 200679045063091, 336283845334965, 475492504084474, 575236666621157, 623830734423548, 672180665009660, 701080782708160, 701582287510976, 736478130420120, 779795644610988, 822895491859247, 857573667845509, 893026954916458, 928480267406904, 928981797637688, 929483302314835, 954992205913735, 997626449934808, 1031789271285412, 1048576001048576], "denominator": 1048576, "roots": [0, 576143426, 668363600, 885228624, 886185217, 1000000000]}, "012340102531420130210": {"boundaries": [-1048576, 7538336, 22684430, 38046873, 53881746, 64535399, 69473282, 75240450, 78747886, 79359555, 83602424, 88329475, 93545891, 97780392, 101323621, 105644137, 106445211, 107231537, 110267539, 114599376, 118626621, 121634816], "denominator": 1048576, "roots": [0, 64, 75, 100, 103, 115]}, "012340102531420310210": {"boundaries": [-1048576, 2459274, 7409943, 12463336, 17735533, 20708627, 21850494, 23947646, 25324568, 26023618, 27684879, 29158948, 31097089, 32785678, 34270412, 35756096, 36244185, 37188249, 37865272, 38506796, 39438835, 40894464], "denominator": 1048576, "roots": [0, 20, 24, 34, 36, 38]}, "012340102531420312010": {"boundaries": [-1048576, 27966483, 84284823, 141851460, 202079826, 235035794, 246962795, 270555755, 286720749, 296332695, 315900259, 332326121, 354961139, 375059934, 392166683, 409290631, 416332607, 428590293, 438849821, 444169453, 447315181, 449839104], "denominator": 1048576, "roots": [0, 226, 271, 389, 422, 428]}, "012340102531423010210": {"boundaries": [-1048576, 3209382, 9671811, 16276550, 23184035, 27001401, 28379308, 31000748, 32860201, 33996158, 36236289, 38168410, 40728863, 43024771, 45122045, 47622378, 48479680, 49003968, 49510460, 50172708, 50993896, 52428800], "denominator": 1048576, "roots": [0, 26, 31, 46, 47, 49]}, "012340102531423012010": {"boundaries": [-1048576, 14526406, 43748434, 73510745, 104430161, 123056004, 130674916, 142209252, 149943098, 153350970, 162679846, 171737796, 182486810, 192046013, 200932431, 209840396, 213157857, 218012888, 221385974, 223455445, 225552597, 227540992], "denominator": 1048576, "roots": [0, 120, 142, 201, 212, 216]}, "012340105210321043210": {"boundaries": [-1048576, 101316096, 304305119, 508454862, 715979435, 934277307, 1050028655, 1055271535, 1063780352, 1072161047, 1087604456, 1113826769, 1130060376, 1163286300, 1223103915, 1281628391, 1314393924, 1391438588, 1534287870, 1671685405, 1806704855, 1874853888], "denominator": 1048576, "roots": [0, 999, 1009, 1075, 1250, 1787]}, "012340105210321403210": {"boundaries": [-1048576, 5242845, 15748635, 26320015, 37083305, 48007768, 53720685, 54244973, 54788096, 55221402, 56218247, 57882093, 58925552, 61153485, 65193751, 67386850, 69432743, 72847293, 77506056, 83583446, 89410444, 93323264], "denominator": 1048576, "roots": [0, 51, 52, 56, 68, 88]}, "012340105210324103210": {"boundaries": [-1048576, 18734332, 56273684, 94043970, 132494487, 171934573, 192624543, 194197407, 195646805, 197137835, 200664086, 205988800, 210198235, 219233706, 233637387, 241310358, 250016602, 260993018, 274618386, 295134988, 314539764, 325058560], "denominator": 1048576, "roots": [0, 183, 186, 199, 246, 309]}, "012340105210324130210": {"boundaries": [-1048576, 5386344, 16181272, 27049033, 38130584, 49139455, 54772560, 55296848, 55924053, 56511208, 57750200, 59784485, 61069847, 63942424, 67678379, 70500131, 73598151, 76816719, 79418129, 82405734, 86349396, 89128960], "denominator": 1048576, "roots": [0, 52, 53, 58, 75, 84]}, "012340105210324132010": {"boundaries": [-1048576, 16226065, 48746070, 81488270, 114881448, 147702110, 164546376, 166643528, 168558592, 170128560, 174042921, 180337272, 184292929, 193332244, 204221556, 213367674, 222442573, 232431019, 241559095, 247491155, 254831187, 258998272], "denominator": 1048576, "roots": [0, 156, 160, 175, 232, 246]}, "012340105213021043210": {"boundaries": [-1048576, 6942146, 20852347, 34846070, 49070839, 63262265, 70733847, 71782423, 72701269, 73404527, 75399783, 77462818, 79312339, 81490528, 84099435, 87543562, 89480305, 94613983, 103890064, 112770458, 121493111, 126877696], "denominator": 1048576, "roots": [0, 67, 69, 77, 85, 120]}, "012340105213021403210": {"boundaries": [-1048576, 10437557, 31354376, 52405818, 73825209, 94765009, 105585014, 107157878, 108702378, 110036872, 113481320, 117065586, 120262120, 124148861, 129024544, 133282599, 136271235, 142898735, 153435436, 165289975, 176773371, 183500800], "denominator": 1048576, "roots": [0, 100, 103, 117, 132, 174]}, "012340105213024103210": {"boundaries": [-1048576, 5798192, 17419429, 29120869, 41036989, 52373196, 58154289, 59202865, 60205738, 61021567, 63209377, 65398150, 67492025, 69925761, 72428042, 74571764, 76788075, 79896917, 84216371, 90155417, 95797435, 99614720], "denominator": 1048576, "roots": [0, 55, 57, 66, 75, 94]}, "012340105213024130210": {"boundaries": [-1048576, 6246474, 18767630, 31379954, 44230997, 56305190, 62355325, 63403901, 64487424, 65575293, 68297360, 70953760, 73474573, 76620528, 78511305, 81579187, 84872606, 88021700, 90649805, 93253912, 96975946, 99614720], "denominator": 1048576, "roots": [0, 59, 61, 72, 86, 94]}, "012340105213024132010": {"boundaries": [-1048576, 9295365, 27927712, 46695048, 65827779, 83902422, 93004251, 94577115, 96119466, 97517531, 101046114, 105097384, 108209783, 113015089, 117018287, 122025701, 126977795, 131937096, 137137580, 140179932, 143325660, 145752064], "denominator": 1048576, "roots": [0, 88, 91, 105, 132, 138]}, "012340105213201043210": {"boundaries": [-1048576, 14280343, 42896475, 71691549, 100974893, 130251220, 145208016, 146256592, 148723029, 151104810, 155498003, 159725856, 164461396, 169386098, 172896253, 178139133, 182923478, 195628698, 215323917, 234240592, 252871430, 263192576], "denominator": 1048576, "roots": [0, 138, 140, 162, 172, 250]}, "012340105213201403210": {"boundaries": [-1048576, 11070655, 33255149, 55578480, 78267634, 100972463, 112454141, 112978429, 114382165, 116693457, 121367553, 125104332, 129449944, 133887633, 137236456, 140772067, 142996219, 149563765, 160350607, 171947162, 183180416, 189792256], "denominator": 1048576, "roots": [0, 107, 108, 128, 138, 180]}, "012340105213204103210": {"boundaries": [-1048576, 5501759, 16531409, 27645895, 38978688, 49625419, 54778864, 55303152, 56535722, 57837335, 60320873, 62589595, 65309709, 68030830, 69213193, 71301587, 73915849, 76020268, 79194729, 84248732, 88938591, 92274688], "denominator": 1048576, "roots": [0, 52, 53, 65, 72, 87]}, "012340105213204130210": {"boundaries": [-1048576, 10144483, 30489219, 51017395, 72010310, 91145010, 99872489, 100396777, 103459498, 106500807, 111263993, 116013526, 121864610, 127705255, 128881186, 133768042, 139438393, 143464433, 147927622, 153740201, 160477539, 164626432], "denominator": 1048576, "roots": [0, 95, 96, 122, 139, 156]}, "012340105213204132010": {"boundaries": [-1048576, 9555918, 28716811, 48037828, 67759461, 86068446, 94629196, 95153484, 97517568, 100290470, 105145612, 109504240, 114974018, 120425399, 121025313, 125900040, 130871252, 135156562, 139183460, 141937560, 146131864, 148897792], "denominator": 1048576, "roots": [0, 90, 91, 115, 133, 141]}, "012340105213240130210": {"boundaries": [-1048576, 55252450, 166073902, 277940304, 392407531, 496345574, 542635029, 543683605, 561425066, 579938256, 607595475, 634228893, 666566422, 702664853, 707244910, 732816000, 762509451, 785192459, 808128530, 830392897, 861125167, 875560960], "denominator": 1048576, "roots": [0, 517, 519, 675, 766, 834]}, "012340105213240132010": {"boundaries": [-1048576, 86885778, 261132955, 436938136, 616600155, 778058188, 853098616, 863060088, 887706965, 911768227, 956850151, 997938327, 1048750538, 1102774441, 1107456221, 1151914097, 1196580324, 1231315107, 1276302128, 1299552660, 1321048468, 1331691520], "denominator": 1048576, "roots": [0, 809, 828, 1057, 1228, 1269]}, "012340105213240312010": {"boundaries": [-1048576, 99508932, 299089755, 500525737, 706555254, 894246755, 978314622, 980411774, 1010914645, 1044142406, 1095426975, 1143550072, 1203077309, 1265744697, 1272286022, 1325048099, 1375645601, 1414320985, 1476445402, 1502377018, 1506047034, 1508900864], "denominator": 1048576, "roots": [0, 932, 936, 1216, 1431, 1438]}, "012340105231021043210": {"boundaries": [-2491980232065, -1245990116033, -952398230012, -656781867534, -355769779174, -80093995883, 65769558285, 120631227838, 153490196024, 155914427600, 205171247916, 252729661776, 302331465125, 352566976947, 391463258373, 456818808105, 497786425370, 614881737222, 814639823063, 1005328616674, 1192686423585, 2385372847171], "coefficients": [1000000000000, -841379310345, -1290328973444, 1387841816970, -419342053111, 43371100815, -1135821665], "denominator": 1099511627776}, "012340105231021403210": {"boundaries": [-2501206305426, -1250603152713, -947680758517, -642408326186, -331048022454, -58617442270, 82922780014, 148094642026, 187677060626, 191097959395, 250144945955, 307536614436, 368220094204, 429947965047, 479542289398, 539563431539, 574537416066, 673409170168, 838509881419, 1013713300331, 1183739651872, 2367479303745], "coefficients": [1000000000000, -1032000000000, -1184400000000, 1693120000000, -631200000000, 80640000000, -2682386781], "denominator": 1099511627776}, "012340105231024103210": {"boundaries": [-2510610987317, -1255305493659, -942914656016, -627976879738, -306593393088, -30708075306, 111467664971, 181717613748, 223166829068, 228598923554, 296954008059, 361347247762, 431847748529, 501916795622, 546686165948, 603179608384, 656703125569, 739160226250, 862758462291, 1022352122833, 1174315326964, 2348630653930], "coefficients": [1000000000000, -1220719424460, -1052560426479, 1987298814910, -894879147042, 141700677572, -6384503287], "denominator": 1099511627776}, "012340105231024130210": {"boundaries": [-1048576, 7755292, 23310754, 39008630, 55052716, 68299708, 74958166, 78628182, 80915114, 81440241, 85407525, 89099994, 93346556, 97616999, 98348544, 102226618, 106405714, 109768240, 112969589, 116258105, 120729027, 123731968], "denominator": 1048576, "roots": [0, 70, 77, 93, 107, 117]}, "012340105231024132010": {"boundaries": [-1048576, 14470180, 43502065, 72822984, 102833271, 126675323, 138556506, 146420826, 151257088, 151931081, 159434224, 166838187, 175325829, 183687826, 184414486, 192463814, 200211743, 206122677, 215473879, 219418553, 219942841, 221249536], "denominator": 1048576, "roots": [0, 129, 144, 175, 209, 210]}, "012340105231201043210": {"boundaries": [-1048576, 46585139, 139976296, 234070587, 329960403, 415249101, 459339739, 476641243, 488199509, 491374506, 509746441, 528414100, 546702279, 573618406, 586776944, 592019824, 597850076, 631387171, 689102121, 743125549, 795873610, 823132160], "denominator": 1048576, "roots": [0, 431, 464, 557, 567, 784]}, "012340105231201403210": {"boundaries": [-1048576, 15045137, 45205211, 75588239, 106539124, 134511279, 148874721, 153593313, 156936874, 158515201, 164989781, 170955531, 177129830, 185314393, 189966989, 192644403, 194566821, 203775036, 219680876, 235735544, 251286984, 260046848], "denominator": 1048576, "roots": [0, 140, 149, 179, 187, 247]}, "012340105231204103210": {"boundaries": [-1048576, 8764581, 26340112, 44063042, 62150654, 77606182, 85456696, 89126712, 91575637, 92250938, 96176711, 100146730, 104197963, 109514115, 111836548, 113245270, 115179218, 119707845, 127558728, 136339892, 144741938, 149946368], "denominator": 1048576, "roots": [0, 80, 87, 106, 111, 142]}, "012340105231204130210": {"boundaries": [-1048576, 18573449, 55826458, 93416656, 131823666, 163740402, 179750405, 188139013, 193637034, 195164208, 204407413, 213390026, 223321757, 234307777, 236640866, 243253289, 253506455, 258952657, 267103442, 281120757, 294511395, 301989888], "denominator": 1048576, "roots": [0, 168, 184, 225, 248, 287]}, "012340105231204132010": {"boundaries": [-1048576, 8812816, 26493075, 44347462, 62620215, 77371765, 84634443, 88828747, 91750400, 92525135, 97078798, 101543793, 106793935, 112039964, 112420490, 117117664, 121849812, 125593998, 130076175, 132545435, 135166875, 137363456], "denominator": 1048576, "roots": [0, 79, 87, 107, 125, 130]}, "012340105231240103210": {"boundaries": [-1048576, 16460109, 49475279, 82793137, 116826247, 145167191, 159214894, 166030638, 170917888, 172958482, 181444389, 190026521, 199012924, 208373726, 213970088, 219714823, 222860551, 225900220, 234189554, 246626731, 257736054, 264241152], "denominator": 1048576, "roots": [0, 149, 162, 208, 214, 251]}, "012340105231240130210": {"boundaries": [-1048576, 25068479, 75351423, 126101377, 177958210, 221153152, 242408214, 252369686, 259872085, 263283679, 276480181, 289460399, 303730436, 318018474, 323232554, 334220043, 343421725, 349988882, 359765132, 372569809, 386622021, 394264576], "denominator": 1048576, "roots": [0, 227, 246, 312, 338, 375]}, "012340105231240132010": {"boundaries": [-1048576, 7175609, 21572655, 36115145, 51001614, 62837947, 68668741, 72338757, 74798421, 75351122, 79079234, 82877728, 87196110, 91484898, 92001775, 95673191, 99237581, 102202966, 105454319, 107421546, 110042986, 112197632], "denominator": 1048576, "roots": [0, 64, 71, 88, 101, 106]}, "012340105231240310210": {"boundaries": [-1048576, 18830363, 56603911, 94748725, 133783052, 167509698, 182900774, 186046502, 192326314, 197660704, 207597163, 217580708, 228991111, 239975274, 244930194, 254826432, 260471010, 266740001, 273448816, 278907826, 287001666, 291504128], "denominator": 1048576, "roots": [0, 173, 179, 238, 260, 277]}, "012340105231240312010": {"boundaries": [-1048576, 22499277, 67633434, 113216336, 159888939, 200858664, 219124129, 221221281, 228939093, 236129440, 247859397, 259519154, 273289854, 287064007, 291098242, 303092867, 312197984, 320825940, 331119479, 336673060, 342440228, 346030080], "denominator": 1048576, "roots": [0, 208, 212, 281, 318, 329]}, "012340105231243010210": {"boundaries": [-1048576, 82729294, 248692871, 416322836, 587893813, 735993434, 802700383, 814759007, 843229866, 868544804, 912424898, 958245706, 1008822998, 1055059920, 1099075543, 1143183580, 1145044416, 1147141568, 1175979042, 1223775238, 1263095780, 1283457024], "denominator": 1048576, "roots": [0, 760, 783, 1091, 1095, 1223]}, "012340105231420103210": {"boundaries": [-1048576, 66860119938504, 201100923852983, 336953321333836, 476351175193496, 577174040891963, 626497540519670, 674100808447734, 702520808964096, 703007822428005, 737907139137989, 781120851414017, 823965034848101, 858494822841361, 893791103045196, 929087406637831, 929574443451143, 930061456786498, 955445480176545, 997876665562614, 1031871667093143, 1048576001048576], "denominator": 1048576, "roots": [0, 578947798, 669743826, 885814549, 886743498, 1000000000]}, "012340105231420130210": {"boundaries": [-1048576, 11933564, 35889829, 60124133, 84976863, 103334947, 112303335, 120167655, 125042688, 125440907, 131694086, 139204661, 146794902, 153004581, 158297672, 164626940, 165721796, 166769864, 171242242, 177770215, 183737317, 187695104], "denominator": 1048576, "roots": [0, 104, 119, 156, 160, 178]}, "012340105231420310210": {"boundaries": [-1048576, 8850679, 26609010, 44548672, 62900776, 77529187, 84658379, 88852683, 91837781, 92948615, 97805237, 102978541, 108236209, 112947449, 116901553, 121095607, 122569494, 125205854, 127247094, 129177365, 131953694, 134217728], "denominator": 1048576, "roots": [0, 79, 87, 115, 121, 127]}, "012340105231420312010": {"boundaries": [-1048576, 49362470, 148420376, 248529832, 351002622, 430644552, 469626020, 496364708, 513889621, 518475124, 545570952, 575321107, 604731660, 631157395, 653206832, 676099295, 686020081, 702552100, 716224275, 723794724, 730086180, 734003200], "denominator": 1048576, "roots": [0, 437, 488, 642, 687, 699]}, "012340105231423010210": {"boundaries": [-1048576, 12556331, 37740708, 63153880, 89089040, 110888368, 121637291, 126355883, 129761280, 131840840, 139020879, 146035352, 153009632, 159478508, 165448501, 172429976, 174800433, 176373297, 177898402, 179888136, 182344806, 184549376], "denominator": 1048576, "roots": [0, 114, 123, 166, 169, 175]}, "012340105231423012010": {"boundaries": [-1048576, 25011944, 75191396, 125870110, 177687922, 219962064, 240355998, 250317470, 258386602, 262615819, 276560023, 291059894, 305578757, 319032865, 331395268, 343776551, 348423510, 355329672, 360276273, 363189751, 365811191, 368050176], "denominator": 1048576, "roots": [0, 225, 244, 329, 345, 350]}, "012340120103210543210": {"boundaries": [-1048576, 3269374, 9836770, 16501792, 23531560, 27752939, 29099501, 30763248, 32072450, 33063637, 34112213, 35041573, 37193688, 40469396, 43560162, 46836394, 59278868, 80188423, 100529071, 120747971, 140917937, 152043520], "denominator": 1048576, "roots": [0, 27, 31, 33, 43, 144]}, "012340120103215043210": {"boundaries": [-1048576, 46465152, 139848966, 234758521, 335207118, 394110428, 413161004, 439284124, 461282160, 476642909, 489750109, 503574664, 537559963, 588049994, 619163789, 642864469, 762119374, 974643027, 1192891600, 1408840883, 1623849576, 1732247552], "denominator": 1048576, "roots": [0, 382, 448, 473, 629, 1651]}, "012340120103251043210": {"boundaries": [-1048576, 3333347, 10030560, 16831753, 24020086, 28565609, 30149391, 31818242, 33126130, 34114032, 35162608, 36306756, 38929446, 41420002, 43264543, 46410271, 52174742, 62356549, 74690525, 86816554, 98853884, 105906176], "denominator": 1048576, "roots": [0, 28, 32, 34, 46, 100]}, "012340120103521043210": {"boundaries": [-1048576, 6332370, 19059153, 31992925, 45640216, 54161337, 57314674, 60958055, 63936501, 66118910, 68216062, 70229346, 72938168, 76962869, 83075555, 90610435, 95435505, 105292591, 122481855, 139100645, 155450724, 164626432], "denominator": 1048576, "roots": [0, 53, 62, 66, 90, 156]}, "012340120103521403210": {"boundaries": [-1048576, 13269344, 39949877, 67109082, 96018177, 113261309, 119071005, 126916043, 133149870, 137777408, 142496000, 147961462, 153641248, 163392093, 180156498, 195269367, 204806744, 222389637, 252624632, 285117099, 316748088, 333447168], "denominator": 1048576, "roots": [0, 110, 129, 138, 199, 317]}, "012340120103524103210": {"boundaries": [-1048576, 10118319, 30466843, 51208189, 73755785, 86936311, 90569563, 95686733, 100013298, 102817803, 104914955, 111960296, 119125565, 128710203, 145932441, 155907481, 167695846, 179617157, 192863893, 215791038, 237147310, 248512512], "denominator": 1048576, "roots": [0, 84, 97, 101, 170, 236]}, "012340120103524130210": {"boundaries": [-1048576, 9234526, 27805759, 46743895, 67581691, 79779205, 82716436, 86835844, 90102639, 92350066, 94447218, 102193398, 109882956, 119609363, 135600099, 146009307, 158162249, 169526675, 180311878, 198390869, 216784143, 226492416], "denominator": 1048576, "roots": [0, 77, 87, 91, 164, 215]}, "012340120103524132010": {"boundaries": [-1048576, 78094183, 235136116, 395347494, 576687764, 684412283, 703494036, 727422794, 745873333, 758628550, 771211462, 861786891, 952488715, 1053303158, 1194120187, 1309398226, 1415384617, 1541694882, 1656125894, 1728775664, 1812661744, 1849688064], "denominator": 1048576, "roots": [0, 660, 717, 741, 1603, 1763]}, "012340120105321043210": {"boundaries": [-1048576, 19511908, 58634863, 98086758, 138585199, 175041811, 193322951, 198495728, 202829353, 205857224, 208478664, 211462826, 215074331, 224925222, 240719005, 256383463, 265709633, 285971829, 322631412, 357976378, 392724345, 411041792], "denominator": 1048576, "roots": [0, 182, 195, 200, 252, 391]}, "012340120105321403210": {"boundaries": [-1048576, 8926401, 26839417, 44955086, 63762778, 78663748, 85460145, 88796979, 91417217, 93396633, 95493785, 97430186, 99528957, 105856648, 116242673, 122389964, 127730960, 136272022, 148278226, 163622855, 178355340, 186646528], "denominator": 1048576, "roots": [0, 80, 88, 92, 126, 177]}, "012340120105324103210": {"boundaries": [-1048576, 9308315, 28007040, 46983204, 66943381, 80601943, 86073011, 90737489, 94317725, 97108043, 100253771, 103022592, 105337796, 113083789, 125587057, 132421636, 140671835, 148968956, 158492080, 174697662, 189816074, 198180864], "denominator": 1048576, "roots": [0, 80, 91, 97, 141, 188]}, "012340120105324130210": {"boundaries": [-1048576, 10174349, 30630754, 51449415, 73589670, 87161140, 92022071, 98047197, 103018405, 106521568, 109667296, 112984064, 116413152, 126832999, 140051795, 149470924, 159480494, 170312365, 178843134, 188837207, 201883481, 208666624], "denominator": 1048576, "roots": [0, 85, 100, 106, 168, 198]}, "012340120105324132010": {"boundaries": [-1048576, 9379263, 28240686, 47448600, 67930443, 80237729, 84511758, 90206100, 94823302, 98139047, 101284775, 104245930, 107551567, 118014883, 129717170, 139332264, 148268197, 158007655, 169191094, 174990828, 178660844, 181403648], "denominator": 1048576, "roots": [0, 78, 92, 98, 165, 172]}, "012340120130210543210": {"boundaries": [-1048576, 25023696, 75277880, 126218423, 179327774, 213464014, 226277911, 239598303, 249249992, 258031378, 267646601, 273332087, 284413055, 302380820, 320481940, 332136448, 399166513, 522777961, 640961160, 758130880, 874907504, 934281216], "denominator": 1048576, "roots": [0, 210, 240, 263, 314, 890]}, "012340120130215043210": {"boundaries": [-1048576, 15619175, 47021524, 78959653, 112515545, 131542816, 137972040, 148355415, 156135439, 162985414, 169394926, 173657384, 181553833, 193394321, 203118226, 209103530, 247342644, 317894227, 387403427, 456187003, 524686839, 559939584], "denominator": 1048576, "roots": [0, 127, 151, 168, 202, 533]}, "012340120130251043210": {"boundaries": [-1048576, 4469844, 13453099, 22577111, 32119042, 37923841, 40155067, 43030647, 45342908, 47223361, 48790120, 49801254, 52021653, 54293568, 56118894, 59089860, 66758995, 80434220, 95721562, 110764224, 125711166, 134217728], "denominator": 1048576, "roots": [0, 37, 44, 48, 58, 127]}, "012340120130521043210": {"boundaries": [-1048576, 2562263, 7714999, 12959798, 18481455, 21684440, 22828162, 24591818, 25880903, 27043544, 28285939, 29029659, 29971797, 31141446, 32981516, 35481882, 38259154, 43627615, 51109322, 58400921, 65613149, 70254592], "denominator": 1048576, "roots": [0, 21, 25, 28, 35, 66]}, "012340120130521403210": {"boundaries": [-1048576, 6005817, 18089072, 30410457, 43481897, 50844806, 53255672, 57470674, 60313818, 63078639, 66919258, 68852331, 69642922, 73526707, 80839018, 87277359, 91062478, 98680562, 112227715, 126290531, 140006354, 147849216], "denominator": 1048576, "roots": [0, 49, 58, 66, 88, 140]}, "012340120130524103210": {"boundaries": [-1048576, 44865551554073, 135188543723572, 227537226849776, 326597112080992, 379382010629771, 393615985870822, 425928464536647, 445239479241824, 466826954309027, 504161195541114, 521140472628439, 522372983903573, 559458224008572, 631569966462022, 667828980290838, 705096972482806, 757881870802771, 822387787501061, 916249261327554, 1005156990129680, 1048576001048576], "denominator": 1048576, "roots": [0, 362394587, 425201163, 497585991, 707386693, 1000000000]}, "012340120132010543210": {"boundaries": [-1048576, 3745056, 11275088, 18939253, 26983946, 31303366, 32533333, 35093648, 36639034, 38543248, 40431177, 42228992, 44011079, 45282477, 47379629, 52865706, 70670649, 96520337, 121782010, 146920857, 172011681, 185597952], "denominator": 1048576, "roots": [0, 30, 35, 42, 46, 176]}, "012340120132015043210": {"boundaries": [-1048576, 12692577, 38201451, 64119417, 91178735, 107618431, 113526306, 121697837, 126660619, 132885119, 138910061, 144756575, 150790257, 155008672, 159814645, 162616661, 190351914, 240874701, 290026353, 338581461, 386912006, 412090368], "denominator": 1048576, "roots": [0, 105, 121, 144, 157, 392]}, "012340120132051043210": {"boundaries": [-2373220457723, -1186610228861, -1011463512484, -833165908929, -646180315415, -538241798522, -501825861693, -441100235438, -405015041224, -358732285861, -312250097442, -267444288097, -222838982882, -205984054304, -174285963316, -136959571124, 27496775580, 327666231543, 639450246921, 946560786550, 1251905115060, 2503810230122], "coefficients": [1000000000000, 1035193133047, -1159234221788, -1689659079453, -681531556423, -106988426877, -5518045611], "denominator": 1099511627776}, "012340120132501043210": {"boundaries": [-2385372847171, -1192686423586, -1005328616675, -814639823064, -614881737223, -497786425371, -456818808106, -391463258374, -352566976948, -302331465126, -252729661777, -205171247917, -155914427601, -153490196025, -120631227839, -65769558286, 80093995882, 355769779173, 656781867533, 952398230011, 1245990116032, 2491980232065], "coefficients": [1000000000000, 841379310345, -1290328973444, -1387841816970, -419342053111, -43371100815, -1135821665], "denominator": 1099511627776}, "012340120135021043210": {"boundaries": [-1048576, 9255671, 27870457, 46818205, 66698776, 78341245, 82745625, 89504917, 94315387, 98973892, 103503864, 105542793, 107828565, 112294872, 120118285, 128933940, 134694445, 147574109, 169685807, 190966175, 211893664, 223346688], "denominator": 1048576, "roots": [0, 76, 91, 104, 127, 212]}, "012340120135021403210": {"boundaries": [-1048576, 12543606, 37764784, 63426705, 90404804, 106725228, 112795460, 121256907, 126950534, 132686437, 139776367, 142967903, 144790869, 151894057, 165069163, 177681536, 184429373, 199284894, 226918666, 254419377, 281311558, 295698432], "denominator": 1048576, "roots": [0, 104, 122, 139, 177, 281]}, "012340120135024103210": {"boundaries": [-2428458932769, -1214229466384, -983282587857, -747243656461, -494920961935, -360251498441, -321443187186, -236564225774, -183179370371, -126862952430, -38293392131, -80856871, 4958743321, 97727942791, 275054765760, 363975356584, 453572954871, 586762390785, 751247240756, 985763332819, 1208329855194, 2416659710389], "coefficients": [1000000000000, -3934426230, -1636108572964, -5253937554, 272217145929, 35433943810, -315408334], "denominator": 1099511627776}, "012340120135201043210": {"boundaries": [-1048576, 7169775, 21588074, 36264896, 51632589, 60718984, 64016190, 69191934, 72284608, 76278490, 80215036, 82142838, 86006160, 88015931, 90860684, 95579276, 103033634, 118407099, 137751159, 156594933, 175250710, 185597952], "denominator": 1048576, "roots": [0, 59, 69, 84, 93, 176]}, "012340120150321043210": {"boundaries": [-1048576, 5924860, 17804767, 29784176, 42070144, 53001716, 58487070, 60288756, 61570517, 62717732, 64028452, 64749568, 65474169, 68309924, 72940208, 77444485, 80167435, 86180101, 96974357, 107374934, 117600826, 123731968], "denominator": 1048576, "roots": [0, 55, 59, 62, 76, 117]}, "012340120150321403210": {"boundaries": [-1048576, 10742031, 32302407, 54115856, 76733667, 93985546, 101847341, 106750898, 110285445, 113409417, 116817289, 118751232, 120401488, 127382261, 139404114, 146441122, 152429813, 162402262, 176667763, 194549290, 211741068, 221249536], "denominator": 1048576, "roots": [0, 95, 106, 114, 150, 210]}, "012340120150324103210": {"boundaries": [-1048576, 13760135, 41393947, 69402939, 98605530, 119226673, 128182451, 135543677, 141054665, 145692221, 150148669, 152829952, 155411690, 165682050, 182023526, 190872282, 201571340, 212550253, 225480824, 246979716, 267079290, 277872640], "denominator": 1048576, "roots": [0, 119, 136, 147, 201, 264]}, "012340120150324130210": {"boundaries": [-1048576, 30735649, 92527068, 155368824, 221552683, 262717292, 278819750, 298824423, 314130241, 326589405, 337599453, 344457216, 351682037, 379857932, 415051434, 440662185, 467835234, 497410380, 520222189, 544895281, 578845508, 594542592], "denominator": 1048576, "roots": [0, 257, 304, 332, 491, 566]}, "012340120150324132010": {"boundaries": [-1048576, 3038732, 9151627, 15380551, 21980425, 25819968, 27210845, 29346591, 30971586, 32296260, 33519599, 34253482, 34993044, 38043841, 41543490, 44415330, 47120879, 49996512, 53362749, 55088729, 56137305, 57671680], "denominator": 1048576, "roots": [0, 25, 30, 33, 52, 54]}, "012340120153021043210": {"boundaries": [-1048576, 6715681, 20189205, 33800081, 47817998, 58948721, 64308867, 67346331, 69622039, 71639805, 73474813, 74398332, 75184764, 78157959, 83456568, 88660400, 92046222, 99557493, 112596050, 125156121, 137511853, 144703488], "denominator": 1048576, "roots": [0, 60, 67, 72, 87, 137]}, "012340120153021403210": {"boundaries": [-1048576, 4442859, 13374765, 22455898, 31974101, 37848764, 40199758, 43247911, 45515481, 47521600, 49356608, 50222472, 51008904, 53941183, 59164198, 62270378, 64911683, 69422686, 75853187, 83893316, 91618591, 96468992], "denominator": 1048576, "roots": [0, 37, 44, 49, 64, 91]}, "012340120153024103210": {"boundaries": [-1048576, 10624158, 31999003, 53786586, 76787563, 89988878, 94739962, 102603833, 108002879, 113256657, 118499537, 120988107, 123609547, 131632776, 144404346, 151935124, 161183650, 170085846, 180656529, 198570157, 215262451, 224395264], "denominator": 1048576, "roots": [0, 87, 104, 119, 161, 213]}, "012340120153024130210": {"boundaries": [-1048576, 7509110, 22623174, 38052312, 54407470, 63450789, 66488732, 72264651, 76030511, 79937286, 83869446, 85835816, 88195112, 94412838, 102789505, 108863340, 115968865, 122436942, 128491098, 137524014, 147444948, 153092096], "denominator": 1048576, "roots": [0, 61, 73, 85, 119, 145]}, "012340120153024132010": {"boundaries": [-1048576, 4539404, 13675370, 23000784, 32901990, 38435827, 40276469, 43670622, 45861481, 48130524, 50489820, 51920836, 53231556, 57236195, 62316271, 66493279, 70600732, 75211805, 79131477, 81832142, 85502158, 88080384], "denominator": 1048576, "roots": [0, 37, 44, 51, 76, 83]}, "012340120310210543210": {"boundaries": [-1048576, 4127766, 12421538, 20832989, 29549413, 34835988, 37057610, 39925207, 42713484, 44399966, 45149890, 46362979, 47559953, 48869170, 50592289, 51904512, 61633003, 79142715, 95627558, 111943664, 128197657, 137363456], "denominator": 1048576, "roots": [0, 34, 42, 45, 49, 130]}, "012340120310215043210": {"boundaries": [-1048576, 2659502, 8003009, 13422331, 19040815, 22496325, 23960127, 25786535, 27516519, 28633376, 29140829, 29867581, 30737698, 31732767, 32714492, 33292288, 38845370, 49056944, 58811480, 68450107, 78046168, 83886080], "denominator": 1048576, "roots": [0, 22, 27, 29, 32, 79]}, "012340120310251043210": {"boundaries": [-1048576, 4863884, 14639987, 24563248, 34858674, 41043049, 43707781, 47313997, 50792135, 52918771, 53914858, 55522039, 57047661, 57921474, 59121654, 60869280, 69232192, 84363780, 99716093, 114831417, 129861632, 138412032], "denominator": 1048576, "roots": [0, 40, 50, 54, 59, 131]}, "012340120310521043210": {"boundaries": [-1048576, 5613434, 16898902, 28362294, 40277667, 47318089, 50337096, 54620412, 58809267, 61444902, 62469129, 63938787, 65623381, 66688213, 68781332, 71910803, 79734369, 94273760, 110452932, 126324149, 142083952, 150994944], "denominator": 1048576, "roots": [0, 46, 58, 62, 70, 143]}, "012340120312010543210": {"boundaries": [-1048576, 6751318, 20323086, 34110382, 48450905, 56748130, 59983736, 64902913, 68882312, 71886105, 74195255, 77007121, 79940852, 81604758, 83177622, 85109418, 101586845, 130622178, 157969764, 185029703, 211983570, 226492416], "denominator": 1048576, "roots": [0, 55, 67, 77, 80, 215]}, "012340120312015043210": {"boundaries": [-1048576, 17989072, 54137071, 90827517, 128961066, 152400460, 161687059, 173759611, 182466152, 190500275, 197528068, 205103408, 213279966, 218201749, 222483434, 225006933, 262486110, 331616972, 397279581, 462123727, 526666720, 559939584], "denominator": 1048576, "roots": [0, 149, 176, 205, 216, 533]}, "012340120312051043210": {"boundaries": [-1048576, 3543137, 10658340, 17865629, 25319659, 30297872, 32449900, 34624586, 36253405, 37679248, 38883358, 40246096, 41663427, 42292565, 42883766, 43582816, 50092953, 61956398, 73457287, 84797663, 96079853, 102760448], "denominator": 1048576, "roots": [0, 30, 35, 40, 42, 97]}, "012340120312501043210": {"boundaries": [-1048576, 4336008, 13058661, 21939055, 31215136, 36348814, 38285557, 41729684, 44338591, 46516780, 48366301, 50429336, 52424592, 53127850, 54046696, 55095272, 62566854, 76758280, 90983049, 104976772, 118886973, 126877696], "denominator": 1048576, "roots": [0, 35, 43, 51, 53, 120]}, "012340120315021043210": {"boundaries": [-1048576, 8195071, 24656100, 41333653, 58561569, 69864816, 75144445, 80849719, 86445625, 89862338, 91369700, 92908235, 94546602, 96354390, 99317569, 103102186, 112412644, 130322545, 150697921, 170632321, 190412108, 201326592], "denominator": 1048576, "roots": [0, 69, 85, 91, 100, 191]}, "012340120315201043210": {"boundaries": [-1048576, 14003086, 42165789, 70801696, 100582008, 117711847, 124955807, 136305367, 146091575, 152801087, 157583708, 161369969, 165944167, 170313234, 173988994, 177659010, 194938563, 229660914, 267221163, 303964762, 340425694, 359661568], "denominator": 1048576, "roots": [0, 114, 143, 164, 171, 342]}, "012340120351021043210": {"boundaries": [-1048576, 6143058, 18498790, 31058861, 44097418, 51608689, 54994511, 60198343, 65496952, 68470147, 69256579, 70180098, 72015106, 74032872, 76308580, 79346044, 84706190, 95836913, 109854830, 123465706, 136939230, 144703488], "denominator": 1048576, "roots": [0, 50, 65, 70, 77, 137]}, "012340120351201043210": {"boundaries": [-1048576, 63727977, 191908917, 322248318, 457645057, 535683151, 569971620, 623606932, 671246575, 702456149, 719145984, 729272238, 754877440, 783638268, 800585558, 816838486, 872903941, 996382717, 1142629097, 1284619231, 1425193965, 1496317952], "denominator": 1048576, "roots": [0, 519, 659, 755, 786, 1426]}, "012340120510321043210": {"boundaries": [-1048576, 5639455, 16941172, 28317314, 39914140, 51210095, 57226042, 58540003, 59509928, 60030976, 60596230, 61382662, 62326705, 64609349, 68175471, 71659995, 74094736, 79424946, 88473743, 97212721, 105819586, 111149056], "denominator": 1048576, "roots": [0, 54, 57, 59, 70, 105]}, "012340120510321403210": {"boundaries": [-1048576, 6523185, 19603238, 32792921, 46308201, 58052612, 64067188, 66504062, 68497161, 69642922, 70470888, 71606846, 72735683, 75898285, 81285652, 85431675, 88048976, 93411543, 102694042, 112535303, 122127172, 127926272], "denominator": 1048576, "roots": [0, 60, 66, 69, 85, 121]}, "012340120510324103210": {"boundaries": [-1048576, 6879146, 20675327, 34595724, 48893285, 61123885, 67262428, 69877823, 71821411, 72876032, 74002184, 75575048, 77214806, 81451416, 87816212, 91383821, 95884603, 100166514, 105208439, 113859386, 121924661, 126877696], "denominator": 1048576, "roots": [0, 63, 69, 73, 95, 120]}, "012340120510324130210": {"boundaries": [-1048576, 25180006, 75704917, 126769443, 179471327, 221191595, 241329207, 253061350, 261817518, 266687829, 271741501, 278732007, 285398740, 303536779, 325603509, 342340365, 360048902, 379699959, 394435072, 409036311, 430361622, 440401920], "denominator": 1048576, "roots": [0, 225, 252, 270, 374, 419]}, "012340120510324132010": {"boundaries": [-1048576, 6518280, 19599225, 32825836, 46498250, 57162062, 62231375, 65329848, 67585897, 68943872, 70354200, 72189208, 74032617, 79002245, 84646733, 89379298, 93920460, 98720804, 104155785, 107046493, 109143645, 111149056], "denominator": 1048576, "roots": [0, 58, 65, 70, 101, 105]}, "012340120513021043210": {"boundaries": [-1048576, 9865907, 29645694, 49580094, 69955470, 87865371, 97175829, 100960446, 103923625, 105731413, 107369780, 108908315, 110415677, 113832390, 119428296, 125133570, 130413199, 141716446, 158944362, 175621915, 192082944, 201326592], "denominator": 1048576, "roots": [0, 91, 100, 106, 122, 191]}, "012340120513021403210": {"boundaries": [-1048576, 12674939, 38116100, 63850221, 90404549, 110191457, 119603026, 126677269, 131854786, 135353685, 138925322, 141745590, 144989697, 151612852, 162234575, 169564772, 175195977, 185962137, 202461423, 221737825, 240365836, 250609664], "denominator": 1048576, "roots": [0, 111, 127, 140, 171, 238]}, "012340120513024103210": {"boundaries": [-1048576, 3566590, 10734083, 18009520, 25575773, 30462385, 32631139, 35152265, 37124134, 38360405, 39447674, 40347158, 41357040, 43638448, 46905257, 48939206, 51439566, 53969251, 57090524, 62158542, 66901588, 70254592], "denominator": 1048576, "roots": [0, 30, 36, 40, 51, 66]}, "012340120513024130210": {"boundaries": [-1048576, 2289968, 6894615, 11577025, 16467024, 19456118, 20720292, 22455975, 23755778, 24554154, 25375722, 26103335, 26854632, 28546991, 30411918, 32038801, 33833456, 35641149, 37114896, 38771103, 40977806, 42991616], "denominator": 1048576, "roots": [0, 19, 23, 26, 35, 40]}, "012340120513024132010": {"boundaries": [-1048576, 7389671, 22252260, 37377660, 53210274, 62676771, 66571295, 72272239, 76479824, 79167488, 81919129, 84388224, 86879463, 92680707, 98685664, 104549426, 110260464, 116051272, 122685358, 126208521, 128829961, 131072000], "denominator": 1048576, "roots": [0, 61, 74, 84, 119, 124]}, "012340120531021043210": {"boundaries": [-1048576, 10404447, 31331936, 52612304, 74724002, 87603666, 93364171, 102179826, 110003239, 114469546, 116755318, 118794247, 123324219, 127982724, 132793194, 139552486, 143956866, 155599335, 175479906, 194427654, 213042440, 223346688], "denominator": 1048576, "roots": [0, 85, 108, 121, 136, 212]}, "012340120531021403210": {"boundaries": [-1048576, 10158407, 30604583, 51433485, 73134379, 85138686, 90345901, 99567823, 107263777, 111061674, 114190530, 117253464, 122513217, 127893389, 133263370, 138684628, 142227542, 151219642, 165799383, 181592765, 196897441, 205520896], "denominator": 1048576, "roots": [0, 82, 105, 121, 138, 195]}, "012340120531024103210": {"boundaries": [-1048576, 10881418, 32772439, 55049301, 78201901, 91705253, 97677500, 107209863, 114389963, 117265749, 121786978, 126213849, 132702668, 139135618, 143025543, 148438479, 155034313, 161025642, 169598373, 182876936, 195275725, 202375168], "denominator": 1048576, "roots": [0, 89, 111, 132, 152, 192]}, "012340120531024130210": {"boundaries": [-1048576, 14580407, 43906588, 73734136, 104696581, 123203186, 131461710, 144008177, 153055651, 156237824, 162930919, 169493757, 178529301, 187673118, 191347627, 199335639, 209571791, 216285829, 224487641, 237980275, 251519386, 258998272], "denominator": 1048576, "roots": [0, 120, 148, 178, 208, 246]}, "012340120531024132010": {"boundaries": [-1048576, 5056894, 15235656, 25611955, 36424854, 42487469, 45039798, 49683884, 52878582, 54089045, 56814178, 59253122, 62819445, 66415805, 67094714, 70512234, 73957239, 76851170, 80067288, 81928594, 84025746, 85983232], "denominator": 1048576, "roots": [0, 41, 51, 63, 77, 81]}, "012340120531201043210": {"boundaries": [-1048576, 4994550, 15039503, 25252686, 35853216, 42141291, 44941377, 49161651, 52454770, 54263808, 55898597, 57400915, 60152031, 63106161, 64819708, 66392572, 67959188, 73398905, 82209000, 90534754, 98700126, 103809024], "denominator": 1048576, "roots": [0, 41, 51, 61, 64, 98]}, "012340120531201403210": {"boundaries": [-1048576, 18778870, 56540807, 94921544, 134727020, 158832052, 169661183, 185323385, 197065850, 202637312, 209695147, 216422253, 227317998, 238154539, 245426214, 252793457, 256928331, 272637597, 300350310, 327938282, 354751521, 369098752], "denominator": 1048576, "roots": [0, 155, 191, 229, 247, 351]}, "012340120531204103210": {"boundaries": [-1048576, 5549696, 16708685, 28049856, 39803356, 47029736, 50274335, 54902422, 58105463, 59331925, 61883139, 64390118, 67898889, 71595984, 73206977, 74949046, 77239540, 80434782, 85675934, 92318237, 98611422, 102760448], "denominator": 1048576, "roots": [0, 46, 56, 69, 75, 97]}, "012340120531204130210": {"boundaries": [-1048576, 7058270, 21267243, 35751546, 50825178, 59167019, 62776481, 69453548, 74310219, 75934378, 79211168, 82904037, 88071379, 92854499, 93750313, 97214234, 102114381, 104941916, 108732335, 114753059, 120839796, 124780544], "denominator": 1048576, "roots": [0, 57, 72, 89, 101, 118]}, "012340120531204132010": {"boundaries": [-1048576, 3124171, 9417331, 15849723, 22587605, 26138241, 27482920, 30476886, 32354094, 33292288, 35329003, 36809151, 39379205, 41831216, 42019198, 44148274, 46372469, 48175289, 50069240, 51242628, 52815492, 54525952], "denominator": 1048576, "roots": [0, 25, 31, 40, 48, 51]}, "012340120531240103210": {"boundaries": [-1048576, 11985271, 36111133, 60706276, 86303757, 100579279, 106634482, 117857798, 125518099, 128363178, 134498182, 140904352, 149478613, 158273431, 161914245, 166063946, 170782538, 175126245, 183962821, 196596412, 208207068, 214958080], "denominator": 1048576, "roots": [0, 97, 121, 156, 165, 204]}, "012340120531240130210": {"boundaries": [-1048576, 11441654, 34469498, 57937612, 82350960, 96199976, 102077568, 112621694, 119596029, 122071722, 128317909, 134567561, 143031728, 151119486, 153710636, 159082027, 165374136, 168821389, 174714839, 184397098, 193707347, 199229440], "denominator": 1048576, "roots": [0, 93, 115, 148, 162, 189]}, "012340120531240132010": {"boundaries": [-1048576, 12306202, 37087667, 62388055, 88809695, 103107617, 108828885, 120529488, 128092538, 131246762, 138683509, 145050072, 154920925, 164110595, 165153076, 173077100, 180986851, 187603006, 194373318, 198718187, 205009643, 208666624], "denominator": 1048576, "roots": [0, 99, 123, 158, 186, 198]}, "012340120531240310210": {"boundaries": [-1048576, 5310740, 16002026, 26907945, 38268565, 44596289, 47196199, 52187218, 55322666, 56448341, 59684853, 62771870, 66984125, 70506279, 71970409, 75442956, 77515082, 79666750, 82076055, 84004039, 86862640, 89128960], "denominator": 1048576, "roots": [0, 43, 53, 70, 78, 84]}, "012340120531240312010": {"boundaries": [-1048576, 18490736, 55725641, 93751304, 133486430, 155088943, 163489607, 180929790, 191503798, 196258474, 208521468, 218315174, 233454147, 247004181, 250010918, 262570622, 272865857, 281763054, 293487915, 299324805, 304043397, 307232768], "denominator": 1048576, "roots": [0, 149, 183, 241, 283, 292]}, "012340120531243010210": {"boundaries": [-1048576, 61620614490579, 185784865956342, 312829692596699, 445864319823634, 514520272672091, 539873448008644, 601330941185687, 637680289624787, 654344491368448, 697278077535928, 733685784494189, 785415579734593, 827252082983729, 869516136041012, 911780189003663, 912025219453701, 912270252266245, 941460817984636, 990382545840682, 1029406112738733, 1048576001048576], "denominator": 1048576, "roots": [0, 490801609, 608256154, 869658188, 870125551, 1000000000]}, "012340120531420103210": {"boundaries": [-1048576, 13284672, 40045688, 67368605, 95810854, 110777792, 117197862, 130746305, 140426139, 142955861, 149399138, 158277673, 168633350, 176361021, 184203603, 192151751, 192676039, 193073036, 199071931, 209085070, 217241951, 222298112], "denominator": 1048576, "roots": [0, 106, 136, 183, 184, 211]}, "012340120531420130210": {"boundaries": [-1048576, 42568660, 128328522, 215904336, 307077026, 354666183, 375129758, 418939333, 450657063, 458752000, 478866932, 507594477, 540709425, 565383807, 588699974, 614209299, 618090564, 620968240, 639636508, 669520284, 695205248, 708837376], "denominator": 1048576, "roots": [0, 339, 437, 583, 594, 675]}, "012340120531420132010": {"boundaries": [-1048576, 63423660645058, 191211852764341, 321736813156790, 457761524641269, 528034946354736, 558089654989111, 623404911010924, 671935224754997, 685204991115264, 714205536231107, 754185937806877, 804588693371177, 844011592617103, 856043245148864, 896497843162493, 925739067231990, 954766506949009, 983793946556441, 1003393164975917, 1035579622104877, 1048576001048576], "denominator": 1048576, "roots": [0, 503963552, 653072216, 827470549, 938609205, 1000000000]}, "012340120531420310210": {"boundaries": [-1048576, 13077324, 39389461, 66176974, 93943892, 110177871, 117384592, 129473389, 137393629, 139111082, 146194484, 154918352, 164360012, 172137352, 179205250, 186359920, 188610160, 192566784, 196231811, 200198325, 205293106, 208666624], "denominator": 1048576, "roots": [0, 107, 132, 177, 186, 198]}, "012340120531420312010": {"boundaries": [-1048576, 11656477, 35127071, 59076213, 84004652, 97682104, 103381668, 114701264, 121944363, 124081493, 130998395, 138600386, 147422351, 154866204, 161147433, 167716966, 170625852, 175370965, 179277822, 181508980, 183606132, 185597952], "denominator": 1048576, "roots": [0, 94, 117, 159, 172, 176]}, "012340120531423010210": {"boundaries": [-1048576, 121343942, 365651348, 614845934, 873937224, 1017200936, 1078043684, 1196038161, 1272476652, 1292369920, 1362185825, 1444604939, 1534090369, 1609429667, 1683483978, 1765325182, 1790848249, 1808149753, 1829798521, 1860404202, 1894973808, 1912602624], "denominator": 1048576, "roots": [0, 980, 1222, 1700, 1733, 1823]}, "012340120531423012010": {"boundaries": [-1048576, 4459685, 13438710, 22597133, 32117640, 37373901, 39618130, 43970927, 46820125, 47535445, 50058413, 53111269, 56380779, 59144951, 61852934, 64599276, 65653966, 66952346, 67882956, 68444247, 68968535, 70254592], "denominator": 1048576, "roots": [0, 36, 45, 62, 65, 66]}, "012340123010210543210": {"boundaries": [-1048576, 7567954, 22786488, 38249517, 54299266, 63249851, 66989818, 73043426, 79252544, 83160408, 84627188, 86200052, 87730279, 89721097, 92168354, 94459221, 112124484, 143471311, 172866688, 201943142, 230904262, 246415360], "denominator": 1048576, "roots": [0, 61, 80, 83, 89, 234]}, "012340123010215043210": {"boundaries": [-1048576, 13881352, 41770413, 70040997, 99264623, 117405806, 125543493, 135486682, 145855505, 152165244, 154344137, 156965577, 159924207, 163967375, 167533642, 169781930, 196992230, 246731112, 293607683, 339884318, 385946780, 409993216], "denominator": 1048576, "roots": [0, 115, 146, 151, 163, 390]}, "012340123010251043210": {"boundaries": [-1048576, 4850764, 14608972, 24532514, 34841815, 40514741, 42951703, 47064500, 51273789, 53976737, 55018939, 56067515, 57082221, 57956034, 58821052, 60044391, 68711925, 84371249, 99720584, 114832495, 129861667, 138412032], "denominator": 1048576, "roots": [0, 39, 52, 54, 58, 131]}, "012340123010521043210": {"boundaries": [-1048576, 78224935, 235509180, 395245676, 560793058, 657327370, 700741088, 764226272, 829721545, 873191113, 888462065, 899996401, 911998976, 923364950, 943346580, 971826494, 1088027381, 1302537043, 1523780980, 1741033693, 1956916167, 2065694720], "denominator": 1048576, "roots": [0, 638, 842, 864, 940, 1969]}, "012340123012010543210": {"boundaries": [-1048576, 13494372, 40629512, 68195424, 96776805, 112863913, 119741381, 130640443, 141629864, 148556595, 151846474, 155697531, 158516017, 160239586, 161812450, 165238101, 196203862, 249507089, 299164699, 348245854, 397121619, 422576128], "denominator": 1048576, "roots": [0, 109, 143, 152, 155, 402]}, "012340123012015043210": {"boundaries": [-1048576, 5247404, 15794431, 26497325, 37577572, 44171657, 47081627, 51097230, 55236248, 57512101, 58563256, 60423204, 61628779, 62456919, 63330732, 63788373, 73967904, 92780192, 110218276, 127422455, 144544082, 154140672], "denominator": 1048576, "roots": [0, 43, 55, 59, 61, 146]}, "012340123012051043210": {"boundaries": [-1048576, 5553469, 16721466, 28068628, 39835742, 46528071, 49461792, 54028208, 58679426, 61453041, 62748239, 64594978, 65809875, 66322432, 66911582, 67698014, 77728184, 96105647, 113518230, 130666643, 147723508, 157286400], "denominator": 1048576, "roots": [0, 45, 59, 63, 65, 149]}, "012340123012501043210": {"boundaries": [-1048576, 67100456, 202119906, 339517441, 482366723, 559411387, 592176920, 650701396, 710519011, 743744935, 759978542, 786200855, 801644264, 810024960, 818533776, 823776656, 939528004, 1157825876, 1365350449, 1569500192, 1772489215, 1874853888], "denominator": 1048576, "roots": [0, 537, 712, 778, 788, 1787]}, "012340123015021043210": {"boundaries": [-1048576, 4280893, 12887758, 21626736, 30675533, 36005743, 38440484, 41925008, 45491130, 47773774, 48717817, 49504249, 50069504, 50590551, 51560476, 52874437, 58890384, 70186339, 81783165, 93159307, 104461024, 111149056], "denominator": 1048576, "roots": [0, 35, 46, 48, 51, 105]}, "012340123015201043210": {"boundaries": [-1048576, 52558988, 158296598, 265815758, 377352998, 439048673, 466563578, 512462739, 558295487, 590515238, 606071169, 615420972, 622018884, 628397721, 634389302, 640156470, 722598771, 878237192, 1027810179, 1174700804, 1320696342, 1394606080], "denominator": 1048576, "roots": [0, 423, 572, 602, 613, 1329]}, "012340123051021043210": {"boundaries": [-1048576, 5082565, 15308457, 25709034, 36503290, 42515956, 45238906, 49743183, 54373467, 57209222, 57933824, 58654939, 59965659, 61112874, 62394635, 64196321, 69681675, 80613247, 92899215, 104878624, 116758531, 123731968], "denominator": 1048576, "roots": [0, 41, 55, 58, 62, 117]}, "012340123051201043210": {"boundaries": [-1048576, 9593001, 28886150, 48489894, 68801683, 80499401, 85863283, 94050688, 102417484, 107337279, 109051904, 110770745, 113221655, 115697117, 117255712, 118828576, 130264374, 153113900, 176943151, 200233920, 223349640, 235929600], "denominator": 1048576, "roots": [0, 78, 103, 111, 114, 224]}, "012340123501021043210": {"boundaries": [-1048576, 17268870, 52016837, 87361803, 124021386, 144283582, 153609752, 169274210, 185067993, 194918884, 198530389, 201514551, 204135991, 207163862, 211497487, 216670264, 234951404, 271408016, 311906457, 351358352, 390481307, 411041792], "denominator": 1048576, "roots": [0, 139, 191, 196, 209, 391]}, "012340123501201043210": {"boundaries": [-1048576, 29001891, 87342869, 146644791, 208064369, 242968235, 259339612, 285198713, 311308573, 326081792, 330039296, 336850405, 345970415, 352528650, 356716401, 360910705, 389323092, 448893837, 513607328, 576540944, 638928041, 671088640], "denominator": 1048576, "roots": [0, 235, 317, 338, 346, 639]}, "012340125010321043210": {"boundaries": [-1048576, 107729976, 323612450, 540865163, 762109100, 976618762, 1092819649, 1121299563, 1141281193, 1152647168, 1164649742, 1176184078, 1191455030, 1234924598, 1300419871, 1363905055, 1407318773, 1503853085, 1669400467, 1829136963, 1986421208, 2065694720], "denominator": 1048576, "roots": [0, 1029, 1105, 1127, 1331, 1969]}, "012340125010321403210": {"boundaries": [-1048576, 8565138, 25749894, 43107596, 60954089, 74877137, 81909760, 86410959, 90397049, 92711594, 93854705, 94903281, 96051322, 100910396, 108965627, 113465021, 117361796, 124179053, 133984659, 146130110, 157820311, 164626432], "denominator": 1048576, "roots": [0, 76, 89, 91, 115, 156]}, "012340125010324103210": {"boundaries": [-1048576, 9014241, 27091070, 45322668, 63995650, 79741426, 87952427, 91993867, 94830645, 96556373, 98325850, 99898714, 101378057, 106469022, 114267981, 118453325, 123571093, 129063654, 135758378, 146495729, 156578221, 162529280], "denominator": 1048576, "roots": [0, 82, 93, 96, 122, 154]}, "012340125010324130210": {"boundaries": [-1048576, 8332223, 25050519, 41940480, 59321538, 72896665, 79732469, 84107913, 87475092, 89391104, 90984701, 92557565, 94237991, 100119178, 107048136, 112111857, 117715003, 123547311, 128214321, 133517298, 140569281, 144703488], "denominator": 1048576, "roots": [0, 74, 86, 89, 121, 137]}, "012340125010324132010": {"boundaries": [-1048576, 10549659, 31721026, 53121283, 75172862, 91981729, 100367226, 106198241, 110688615, 113246208, 115370705, 117467857, 119672677, 127553366, 136099918, 143181539, 150125251, 157427263, 165394945, 169791891, 173461907, 176160768], "denominator": 1048576, "roots": [0, 93, 109, 113, 160, 167]}, "012340125013021043210": {"boundaries": [-1048576, 7862415, 23622218, 39493435, 55672607, 70211998, 78035564, 81165035, 83258154, 84322986, 86007580, 87477238, 88501465, 91137100, 95325955, 99609271, 102628278, 109668700, 121584073, 133047465, 144332933, 150994944], "denominator": 1048576, "roots": [0, 73, 81, 85, 97, 143]}, "012340125013021403210": {"boundaries": [-1048576, 9074762, 27278261, 45651141, 64479596, 79499282, 87287223, 92157370, 95746734, 97692330, 99900832, 101840549, 103127300, 107273897, 114261420, 118678598, 122176835, 128947617, 139284020, 151368514, 163052207, 169869312], "denominator": 1048576, "roots": [0, 81, 94, 99, 119, 161]}, "012340125013024103210": {"boundaries": [-1048576, 10359298, 31148199, 52156634, 73749166, 90091640, 98367906, 104508295, 109075600, 111323818, 114075799, 116884719, 118676568, 124222766, 132522507, 137462899, 143843223, 149848434, 157206116, 169543284, 181059970, 187695104], "denominator": 1048576, "roots": [0, 91, 107, 114, 142, 178]}, "012340125013024130210": {"boundaries": [-1048576, 16935831, 50927419, 85291301, 120627385, 146922295, 160217174, 170749920, 177955380, 181578410, 186997970, 192196030, 195514604, 205601730, 217363936, 226952395, 237859903, 248637841, 257559482, 267867554, 281364967, 288358400], "denominator": 1048576, "roots": [0, 148, 175, 188, 243, 274]}, "012340125013024132010": {"boundaries": [-1048576, 10769898, 32387024, 54244346, 76727369, 93383220, 101770289, 108526083, 113098877, 115255978, 118820599, 122407490, 124697419, 131371278, 138476591, 145063097, 151813175, 158897283, 165489124, 169736873, 174979753, 178257920], "denominator": 1048576, "roots": [0, 94, 111, 120, 159, 169]}, "012340125031021043210": {"boundaries": [-1048576, 3592866, 10805094, 18096693, 25578400, 30946861, 33724133, 36224499, 38064569, 39234218, 40176356, 40920076, 42162471, 43325112, 44614197, 46377853, 47521575, 50724560, 56246217, 61491016, 66643752, 70254592], "denominator": 1048576, "roots": [0, 31, 38, 41, 45, 66]}, "012340125031021403210": {"boundaries": [-1048576, 8850492, 26645438, 44713849, 63399449, 74753568, 80232829, 87789628, 93976937, 97430186, 99656867, 101901276, 105529145, 109182022, 113381805, 118015131, 120631092, 127966051, 140931975, 153979678, 166703866, 174063616], "denominator": 1048576, "roots": [0, 73, 94, 103, 116, 165]}, "012340125031024103210": {"boundaries": [-1048576, 10028322, 30200309, 50702279, 71913414, 84374737, 90422931, 99564383, 106134731, 110100480, 113804735, 116796894, 121481246, 126316135, 130546069, 134724198, 139931448, 145596235, 153544517, 165129453, 176055539, 182452224], "denominator": 1048576, "roots": [0, 82, 107, 119, 137, 173]}, "012340125031024130210": {"boundaries": [-1048576, 43505543, 131015069, 219934387, 311803603, 366025269, 392940416, 433268475, 459583696, 477975893, 496879023, 509388608, 529457553, 551667901, 565926194, 586142289, 614193040, 633705907, 655681285, 690932538, 727311412, 745537536], "denominator": 1048576, "roots": [0, 356, 468, 518, 610, 710]}, "012340125031024132010": {"boundaries": [-1048576, 19149523, 57643595, 96694622, 136957990, 162119232, 174927634, 191566054, 201799465, 210851157, 219722234, 222828827, 227501856, 238716576, 248214282, 258672109, 270357922, 281856391, 292130152, 299092001, 308529185, 313524224], "denominator": 1048576, "roots": [0, 159, 208, 220, 280, 298]}, "012340125031042130210": {"boundaries": [-1048576, 80076037, 241214765, 405031556, 573936100, 670306183, 720099834, 800645670, 845918934, 888056490, 928831877, 953199459, 1004261854, 1037125069, 1042221501, 1079895018, 1123402776, 1157997597, 1188894311, 1216922339, 1258531963, 1277165568], "denominator": 1048576, "roots": [0, 649, 883, 986, 1130, 1217]}, "012340125031042132010": {"boundaries": [-1048576, 7868251, 23711939, 39844293, 56518119, 65547658, 70118290, 78365116, 83220010, 87556096, 91519979, 93916355, 98865367, 102224501, 103069901, 107305591, 111525847, 114871757, 119243286, 121438233, 123011097, 124780544], "denominator": 1048576, "roots": [0, 63, 87, 97, 115, 118]}, "012340125031201043210": {"boundaries": [-1048576, 10396349, 31278416, 52423025, 74161680, 88758066, 96190145, 104293508, 110164759, 113595733, 116565874, 119664173, 124602181, 128843914, 131459759, 134081199, 136860536, 146564391, 162078244, 176694326, 191043520, 199229440], "denominator": 1048576, "roots": [0, 88, 110, 124, 129, 189]}, "012340125031201403210": {"boundaries": [-1048576, 11917179, 35904410, 60321223, 85624174, 99621830, 106298340, 117862651, 126645527, 131858432, 135511880, 139567808, 146608724, 151989981, 155727976, 159390882, 161473593, 170776335, 187182844, 203188395, 218763454, 227540992], "denominator": 1048576, "roots": [0, 96, 128, 146, 155, 216]}, "012340125031204103210": {"boundaries": [-1048576, 122053583, 367426170, 616472746, 873367151, 1032846447, 1111436435, 1217879936, 1289848898, 1324438869, 1373231510, 1424383206, 1497288109, 1563052637, 1591914043, 1623540515, 1665832167, 1731435624, 1840143816, 1972683632, 2098856464, 2162163712], "denominator": 1048576, "roots": [0, 1012, 1281, 1504, 1613, 2061]}, "012340125031204130210": {"boundaries": [-1048576, 7739111, 23283376, 39027690, 55220920, 66340502, 71824027, 77723827, 81484652, 82400597, 85979892, 89875040, 94651848, 99145308, 100033555, 103216156, 107890931, 110475498, 114116889, 120187594, 126132657, 130023424], "denominator": 1048576, "roots": [0, 66, 79, 95, 106, 123]}, "012340125031204132010": {"boundaries": [-1048576, 11520278, 34648293, 58047020, 82067528, 99577322, 108216920, 116220976, 121075501, 121460053, 127251174, 133548833, 140869328, 147678868, 148061375, 154346916, 160785313, 165830614, 171762970, 175087131, 178757147, 181403648], "denominator": 1048576, "roots": [0, 100, 116, 141, 165, 172]}, "012340125031240103210": {"boundaries": [-1048576, 14381415, 43307187, 72701132, 103055937, 121146560, 129965182, 143253249, 151962242, 155975680, 162329619, 169260432, 178613601, 186851107, 190280511, 194384660, 199103252, 204150379, 214124728, 227659734, 240229769, 247463936], "denominator": 1048576, "roots": [0, 118, 151, 183, 192, 235]}, "012340125031240130210": {"boundaries": [-1048576, 10742379, 32331487, 54228826, 76782339, 91328541, 98492960, 107553868, 113219457, 115168597, 120281018, 125812033, 132802496, 138878150, 140581517, 144920903, 150335143, 153263455, 158049404, 165923787, 173549391, 178257920], "denominator": 1048576, "roots": [0, 90, 111, 135, 147, 169]}, "012340125031240132010": {"boundaries": [-1048576, 18286871, 55034518, 92308244, 130735264, 155915018, 167991044, 182814007, 192556595, 194510848, 203367372, 213602874, 226121015, 237179838, 238349557, 248381212, 258412986, 266863651, 275181956, 280719962, 289108570, 293601280], "denominator": 1048576, "roots": [0, 154, 186, 228, 263, 279]}, "012340125031240310210": {"boundaries": [-1048576, 67335211304367, 202525611074024, 339325349359054, 479724470017408, 581512443988971, 631469473020575, 679317696463869, 707830492989789, 708406891249664, 743187662232844, 784316911199243, 827717766668929, 864770143981463, 877580113146901, 914253913002333, 938694141807869, 964237835893664, 989781530214118, 1007481869253624, 1036735004523794, 1048576001048576], "denominator": 1048576, "roots": [0, 583501670, 675864306, 848867305, 943654376, 1000000000]}, "012340125031240312010": {"boundaries": [-1048576, 6048811, 18195874, 30495065, 43136308, 52051281, 56405412, 60847586, 63599336, 63875754, 66926440, 70381794, 74365537, 77928682, 78321667, 81711285, 84823209, 87229443, 90933263, 92546582, 93070870, 94371840], "denominator": 1048576, "roots": [0, 52, 61, 75, 88, 89]}, "012340125031402130210": {"boundaries": [-1048576, 3518525, 10605924, 17827859, 25297433, 29237035, 31221791, 35004862, 37250121, 39234218, 40994928, 42156648, 44625953, 46085673, 46216698, 47901381, 49826156, 51287202, 52663786, 53961760, 55823925, 57671680], "denominator": 1048576, "roots": [0, 28, 39, 44, 50, 54]}, "012340125031402132010": {"boundaries": [-1048576, 14385531, 43355475, 72862220, 103371175, 119772019, 128008622, 143180570, 152185878, 159558314, 166831135, 171967850, 181936940, 188334562, 189082273, 196626444, 204192534, 210014320, 217313988, 221188982, 224858998, 227540992], "denominator": 1048576, "roots": [0, 115, 158, 180, 209, 216]}, "012340125031402312010": {"boundaries": [-1048576, 69713630626527, 209946709374669, 352350658532697, 498791011843401, 585101328358364, 631020490379795, 700447480351571, 735779380563605, 773703350703445, 811627320893588, 833069272569403, 876396364612724, 904079127416525, 909876749938009, 940780617657176, 971684485300450, 994513879793075, 1032785475254990, 1048367034129710, 1048506391977262, 1048576001048576], "denominator": 1048576, "roots": [0, 569206040, 773961747, 867659704, 999734196, 1000000000]}, "012340125031420103210": {"boundaries": [-1048576, 16489282, 49692810, 83497878, 118396163, 137307829, 146992561, 164525737, 174470050, 183151274, 191633360, 198177033, 209323993, 215494982, 221381286, 227826836, 230448276, 232552928, 239530916, 250679384, 260478612, 266338304], "denominator": 1048576, "roots": [0, 132, 182, 216, 221, 253]}, "012340125031420130210": {"boundaries": [-1048576, 9982132, 30081791, 50547165, 71684558, 83180092, 88991803, 99513998, 105593085, 110275242, 115420680, 119783698, 126529059, 130641197, 134304276, 138695052, 140676082, 141965925, 145627128, 151408582, 156776397, 160432128], "denominator": 1048576, "roots": [0, 80, 109, 131, 136, 152]}, "012340125031420132010": {"boundaries": [-1048576, 10085605, 30392102, 51074430, 72487275, 84186669, 89860116, 100138126, 106659620, 110537386, 115452134, 119902598, 127182791, 132460164, 132935516, 138429118, 143990426, 148400238, 153324690, 156245244, 159915260, 162529280], "denominator": 1048576, "roots": [0, 81, 108, 127, 147, 154]}, "012340125031420310210": {"boundaries": [-1048576, 11958297, 36036177, 60558957, 85914915, 99765486, 106566298, 118985819, 126452161, 130809856, 137006163, 143235444, 151306290, 157023802, 162417449, 168086391, 170346202, 173701986, 176999645, 180271525, 184675528, 187695104], "denominator": 1048576, "roots": [0, 96, 128, 159, 168, 178]}, "012340125031420312010": {"boundaries": [-1048576, 8824018, 26589116, 44679563, 63386984, 73696967, 78729039, 87775816, 93282382, 96294229, 100839766, 105475756, 111468857, 115859667, 119127279, 123379719, 125921713, 129057834, 132283009, 134033290, 135606154, 137363456], "denominator": 1048576, "roots": [0, 71, 94, 116, 127, 130]}, "012340125031423010210": {"boundaries": [-1048576, 39421168, 118794329, 199677158, 283460410, 329355708, 350853031, 390993432, 416841328, 426508288, 446647150, 471295011, 498501367, 519636838, 542350391, 564724499, 571787264, 579127296, 586007810, 594659253, 605291186, 611319808], "denominator": 1048576, "roots": [0, 317, 412, 542, 556, 582]}, "012340125031423012010": {"boundaries": [-1048576, 8809560, 26546027, 44622235, 63362748, 73701427, 78424585, 87243478, 93141879, 94808746, 99255135, 105137491, 111312661, 116288256, 121433077, 126303766, 128170231, 130777571, 132630764, 133743624, 134792200, 136314880], "denominator": 1048576, "roots": [0, 71, 91, 121, 127, 129]}, "012340125301021043210": {"boundaries": [-1048576, 8127131, 24477210, 41096000, 58285264, 68142350, 72967420, 80502300, 86614986, 90639687, 93348509, 95361793, 97458945, 99641354, 102619800, 106263181, 109416518, 117937639, 131584930, 144518702, 157245485, 164626432], "denominator": 1048576, "roots": [0, 66, 90, 94, 103, 156]}, "012340125301021403210": {"boundaries": [-1048576, 3756037, 11307290, 18967326, 26850529, 31687385, 34209976, 37626688, 39767346, 41585024, 43507413, 44529106, 45577682, 46556467, 47857234, 49130395, 49926780, 52555553, 57071867, 61579135, 65975717, 69206016], "denominator": 1048576, "roots": [0, 31, 42, 44, 48, 65]}, "012340125301024103210": {"boundaries": [-1048576, 4181806, 12595111, 21144387, 29964345, 35059055, 37675701, 41734319, 44254031, 46481105, 48753020, 49787126, 50835702, 52340003, 54155870, 55523136, 57377285, 59626425, 62797175, 67184520, 71353802, 74448896], "denominator": 1048576, "roots": [0, 34, 47, 49, 56, 70]}, "012340125301024130210": {"boundaries": [-1048576, 11809160, 35568595, 59712909, 84616784, 98994958, 106421046, 117971818, 124796980, 131302212, 138117956, 140737052, 143358492, 148450514, 153264580, 158064049, 165300792, 170385785, 175900846, 184686867, 193859685, 199229440], "denominator": 1048576, "roots": [0, 96, 133, 138, 164, 189]}, "012340125301024132010": {"boundaries": [-1048576, 21535984, 64893127, 109038212, 154810375, 179831128, 192046653, 213400715, 227748770, 240867981, 251528503, 254010011, 256631451, 269695144, 282976761, 295314660, 309280685, 322860707, 335458953, 343689549, 354175309, 359661568], "denominator": 1048576, "roots": [0, 173, 241, 246, 322, 342]}, "012340125301042103210": {"boundaries": [-1048576, 15957314, 48098091, 80820627, 114550009, 132454734, 142042085, 159690740, 168993125, 177857278, 192187817, 199648108, 202793836, 205885787, 207890893, 212234843, 219666921, 224175788, 230926742, 242257686, 252808236, 258998272], "denominator": 1048576, "roots": [0, 127, 189, 195, 213, 246]}, "012340125301042130210": {"boundaries": [-1048576, 4009924, 12085553, 20307213, 28790226, 33335858, 35721417, 40059485, 42436328, 44721518, 47517720, 48960298, 50533162, 51773560, 52367229, 54073540, 56120838, 57691206, 59169615, 60827777, 62999858, 65011712], "denominator": 1048576, "roots": [0, 32, 46, 49, 56, 61]}, "012340125301042132010": {"boundaries": [-1048576, 5869440, 17687782, 29715776, 42125587, 48869688, 52397701, 58639689, 62078660, 65434275, 69366435, 71242290, 73339442, 75386567, 76642904, 79469082, 82437131, 85046726, 87638084, 89286973, 91384125, 93323264], "denominator": 1048576, "roots": [0, 47, 67, 71, 84, 88]}, "012340125301201043210": {"boundaries": [-1048576, 9160654, 27583912, 46288238, 65558618, 77015238, 82929169, 91539088, 97127209, 101597365, 105879050, 108832489, 112636459, 115477314, 117242197, 118815061, 120466575, 128018160, 140467056, 151955525, 163219254, 169869312], "denominator": 1048576, "roots": [0, 75, 102, 111, 114, 161]}, "012340125301201403210": {"boundaries": [-1048576, 11461524, 34535302, 58019874, 82309727, 95598126, 102213169, 113796910, 121684220, 127840735, 132559327, 136067856, 142260308, 146177348, 149167381, 152135398, 153962961, 162271727, 176471996, 190434272, 204021267, 211812352], "denominator": 1048576, "roots": [0, 92, 127, 140, 148, 201]}, "012340125301204103210": {"boundaries": [-1048576, 12290481, 37029007, 62190507, 88150844, 102603375, 110063750, 122642182, 130193706, 136767275, 143408257, 147716390, 154001348, 158328477, 160414438, 162437634, 165076764, 171985585, 183608672, 196009354, 207979227, 214958080], "denominator": 1048576, "roots": [0, 99, 138, 152, 159, 204]}, "012340125301204130210": {"boundaries": [-1048576, 12636268, 38097297, 64058890, 90937046, 104767984, 111686643, 125499794, 133962484, 141419851, 147623926, 151739771, 160532018, 165554358, 165939386, 170643966, 178406504, 182090531, 187688410, 197813605, 207257482, 212860928], "denominator": 1048576, "roots": [0, 100, 141, 158, 174, 202]}, "012340125301240103210": {"boundaries": [-1048576, 4608187, 13885365, 23323903, 33058257, 38410188, 41201664, 46037543, 48788690, 51303033, 54011854, 55757517, 58245758, 59847993, 60505480, 61377379, 62425955, 64324140, 67820548, 71850049, 75693672, 78643200], "denominator": 1048576, "roots": [0, 37, 52, 58, 60, 74]}, "012340125301240130210": {"boundaries": [-1048576, 3411115, 10284200, 17292252, 24546040, 28282650, 30155961, 33893246, 36155759, 38172438, 39832683, 40968893, 43419008, 44771582, 44942906, 46243449, 48158254, 49100725, 50553124, 53068766, 55468729, 57671680], "denominator": 1048576, "roots": [0, 27, 38, 43, 47, 54]}, "012340125301402103210": {"boundaries": [-1048576, 14659893, 44182742, 74228944, 105181570, 121817171, 130761220, 146849602, 155199463, 163275409, 175683558, 182625040, 187510802, 190483714, 191125964, 194739629, 200745952, 204807914, 211515113, 221705001, 231250730, 236978176], "denominator": 1048576, "roots": [0, 117, 172, 182, 194, 225]}, "012340125301402130210": {"boundaries": [-1048576, 5285551, 15932943, 26779945, 37981287, 43868828, 46927394, 52732593, 55962083, 59028737, 62349227, 64298575, 67266141, 69027854, 69397037, 71672044, 74263880, 76183177, 78077753, 80052227, 82714825, 84934656], "denominator": 1048576, "roots": [0, 42, 60, 66, 74, 80]}, "012340125301402132010": {"boundaries": [-1048576, 1759228, 5302780, 8911875, 12636689, 14608397, 15639969, 17569793, 18619657, 19637720, 20773677, 21432589, 22378068, 22965575, 23139502, 23941288, 24729288, 25373803, 26087837, 26514095, 27038383, 28311552], "denominator": 1048576, "roots": [0, 14, 20, 22, 25, 26]}, "012340125301402312010": {"boundaries": [-1048576, 29907056, 90177522, 151602332, 214939227, 247339328, 264798719, 299316063, 316846431, 334111927, 360588471, 375960495, 384473711, 392292031, 397841126, 408080660, 418007569, 425795611, 437982263, 443311612, 444884476, 446693376], "denominator": 1048576, "roots": [0, 236, 353, 379, 422, 425]}, "012340125301420103210": {"boundaries": [-1048576, 10932740, 32954386, 55384967, 78533273, 90783007, 97167424, 109184648, 115738866, 122033988, 128412825, 132842238, 139402035, 143085581, 147535831, 151524354, 152572930, 153583084, 157781098, 164418188, 170181647, 174063616], "denominator": 1048576, "roots": [0, 87, 123, 144, 146, 165]}, "012340125301420130210": {"boundaries": [-1048576, 21885075, 65955485, 110818415, 157104306, 182106700, 195135000, 218633356, 231553311, 244043956, 256714249, 264608775, 277886736, 285844218, 288294897, 296713531, 306436300, 312761232, 320642618, 330916769, 342672742, 349175808], "denominator": 1048576, "roots": [0, 175, 246, 276, 302, 332]}, "012340125301420132010": {"boundaries": [-1048576, 8927987, 26898252, 45172070, 63995975, 74542905, 80106283, 89433051, 94348804, 99358569, 104514067, 107567711, 112891344, 116320020, 117287844, 121100033, 124912607, 128012679, 131540136, 133622570, 136244010, 138412032], "denominator": 1048576, "roots": [0, 72, 100, 112, 126, 131]}, "012340125301420310210": {"boundaries": [-1048576, 20532535, 61897192, 104043115, 147542174, 170322659, 182204819, 205065868, 217371896, 229360186, 241418810, 249942533, 262072098, 269496873, 278863117, 286775306, 289337271, 293017517, 298115401, 304246986, 311267200, 315621376], "denominator": 1048576, "roots": [0, 163, 231, 272, 282, 300]}, "012340125301420312010": {"boundaries": [-1048576, 15738451, 47444092, 79747643, 113094619, 130588616, 139688988, 157132806, 166603753, 175812455, 184987495, 191216788, 200613067, 206559688, 211319185, 217596038, 222093639, 226898204, 232362075, 235274298, 237895738, 240123904], "denominator": 1048576, "roots": [0, 125, 177, 204, 223, 228]}, "012340125301423010210": {"boundaries": [-1048576, 9204708, 27749512, 46645425, 66142198, 76314601, 81655001, 91987695, 97451882, 102827340, 108507126, 112524875, 117649676, 120918430, 125724377, 129468412, 130530106, 131578682, 133026750, 135093285, 137332838, 139460608], "denominator": 1048576, "roots": [0, 73, 104, 124, 126, 132]}, "012340125301423012010": {"boundaries": [-1048576, 11579481, 34906448, 58671465, 83190963, 96080960, 102823214, 115721223, 122561582, 129330957, 136059320, 140951957, 147806206, 152121578, 158150741, 163354068, 165497484, 167331217, 168557316, 169408768, 170457344, 171966464], "denominator": 1048576, "roots": [0, 92, 130, 157, 161, 163]}, "012340125304102103210": {"boundaries": [-1048576, 14702667, 44332094, 74523386, 105633437, 121556885, 130247905, 147310858, 155824510, 164120867, 181072846, 190044949, 190543909, 191339791, 193207158, 196483344, 200408473, 203949353, 209766124, 217975958, 225790675, 230686720], "denominator": 1048576, "roots": [0, 116, 181, 183, 193, 219]}, "012340125304102130210": {"boundaries": [-1048576, 67753229519277, 204297016390697, 343440303258311, 486826668768154, 560054779210574, 600015754506460, 678815954563258, 718044128264158, 756482703908652, 835477378457388, 876422426301617, 876811375200501, 877399670600771, 888212314123484, 910267918250803, 934050335119071, 946390444953736, 964985483143368, 1000189898372004, 1032784874965724, 1048576001048576], "denominator": 1048576, "roots": [0, 534295324, 835636093, 837129108, 902733726, 1000000000]}, "012340125304120103210": {"boundaries": [-1048576, 10751892, 32416627, 54487086, 77230161, 88972289, 95355657, 107690380, 113959213, 119943094, 132089099, 138918228, 139552472, 140437470, 141376090, 142142580, 143191156, 147302051, 154553490, 161631916, 168536254, 173015040], "denominator": 1048576, "roots": [0, 85, 132, 135, 137, 164]}, "012340125304120130210": {"boundaries": [-1048576, 68107029558371, 205366286189887, 345245094452982, 489393732026597, 562930744177354, 603035968826252, 682345434526479, 721779587008387, 760538274401645, 831588704390509, 872484349791541, 881088252570253, 892981796160798, 904875340113862, 917769158322987, 940538983387043, 950644901782647, 968697249644506, 1002557914879846, 1033528593897356, 1048576001048576], "denominator": 1048576, "roots": [0, 536962223, 823970225, 863066002, 906715257, 1000000000]}, "012340125340102103210": {"boundaries": [-1048576, 90812712, 273718960, 459877697, 651512092, 753600867, 809387941, 910973730, 961855015, 1011154364, 1117822723, 1177177073, 1179107283, 1180155859, 1182960905, 1188039645, 1193639635, 1234922805, 1305381329, 1368341116, 1430003168, 1461714944], "denominator": 1048576, "roots": [0, 723, 1124, 1126, 1141, 1393]}, "012340125340102130210": {"boundaries": [-1048576, 67783000683640, 204387396915955, 343593358446678, 487043514272786, 560282707941943, 600257900109752, 679124979541761, 718364074116937, 756824755204245, 836039041947230, 877139854894536, 877487062080372, 877835239119732, 888586404452660, 910738214055005, 934418353778872, 946696878972303, 965229466779911, 1000338625969722, 1032832400375090, 1048576001048576], "denominator": 1048576, "roots": [0, 534492790, 836671313, 837335408, 903006060, 1000000000]}, "012340125340120103210": {"boundaries": [-1048576, 44457843, 134046763, 225324677, 319371222, 367660552, 394029597, 445467463, 471217790, 496094330, 548213703, 576232609, 579019795, 583713351, 587701811, 590127741, 591700605, 607411981, 636104781, 663088072, 689445511, 703594496], "denominator": 1048576, "roots": [0, 351, 550, 562, 565, 670]}, "012340150210321043210": {"boundaries": [-1048576, 8514315, 25571180, 42719593, 60132176, 78509639, 88539809, 89326241, 89915392, 90427948, 91642845, 93489584, 94784782, 97558397, 102209615, 106776031, 109709752, 116402081, 128169195, 139516357, 150684354, 157286400], "denominator": 1048576, "roots": [0, 84, 86, 90, 104, 149]}, "012340150210321403210": {"boundaries": [-1048576, 98149363, 294789104, 492536970, 693500261, 902492376, 1015163361, 1023639351, 1030313301, 1038265894, 1055218557, 1079684439, 1099083129, 1141169376, 1210479391, 1251736971, 1287109074, 1348880889, 1438533060, 1549526928, 1656482757, 1710227456], "denominator": 1048576, "roots": [0, 963, 986, 1041, 1255, 1630]}, "012340150210324103210": {"boundaries": [-1048576, 32664879, 98114549, 163954493, 230930437, 299149197, 335547601, 339304998, 341923157, 344495164, 350946512, 360345747, 367492149, 383390482, 406886906, 420621572, 438577639, 454390609, 472968903, 506007973, 536712751, 552599552], "denominator": 1048576, "roots": [0, 318, 327, 348, 432, 526]}, "012340150210324130210": {"boundaries": [-1048576, 11969946, 35954415, 60083830, 84633285, 109351333, 122553916, 123952017, 125130069, 126332826, 128765699, 132456297, 135310154, 141944415, 149640218, 155723043, 162171826, 169377684, 174747984, 179913885, 187618124, 191889408], "denominator": 1048576, "roots": [0, 116, 120, 128, 166, 182]}, "012340150210324132010": {"boundaries": [-1048576, 13978736, 41988483, 70167621, 98829448, 127450453, 142713194, 144460821, 145926826, 147549499, 150887432, 155905741, 158976009, 166291397, 174864315, 182326693, 189558377, 197077348, 205797537, 210369286, 213515014, 216006656], "denominator": 1048576, "roots": [0, 135, 140, 151, 199, 205]}, "012340150213021043210": {"boundaries": [-1048576, 5632018, 16914208, 28254584, 39755473, 51618918, 58129055, 58828105, 59419306, 60048444, 61465775, 62828513, 64032623, 65458466, 67087285, 69261971, 71413999, 76392212, 83846242, 91053531, 98168734, 102760448], "denominator": 1048576, "roots": [0, 55, 57, 62, 67, 97]}, "012340150213021403210": {"boundaries": [-1048576, 7042926, 21153216, 35341715, 49743063, 64163222, 71987561, 73036137, 73924608, 74836505, 76856812, 79021565, 80671273, 83024285, 86347831, 89106691, 91026025, 95229589, 102040716, 109607601, 116952250, 121634816], "denominator": 1048576, "roots": [0, 68, 71, 78, 88, 115]}, "012340150213024103210": {"boundaries": [-1048576, 6369050, 19130638, 31967346, 45006485, 57782295, 64647737, 65783695, 66671957, 67498970, 69523280, 71721039, 73366746, 75823402, 79033277, 81286028, 83843321, 86996135, 91169540, 97286979, 103075047, 106954752], "denominator": 1048576, "roots": [0, 61, 64, 71, 82, 101]}, "012340150213024130210": {"boundaries": [-1048576, 99643459, 299331497, 500297212, 704598218, 897868340, 1000510334, 1023316862, 1039925248, 1053631723, 1091853710, 1130644100, 1162676705, 1208260131, 1244148719, 1287751389, 1338634393, 1382811527, 1424442763, 1479221268, 1544280712, 1574961152], "denominator": 1048576, "roots": [0, 942, 998, 1132, 1340, 1501]}, "012340150213024132010": {"boundaries": [-1048576, 19177176, 57606388, 96273843, 135560158, 173135943, 193140617, 196898015, 199841109, 202913196, 210397316, 217963601, 224110969, 233243435, 239588750, 248899417, 258131941, 266956111, 277068384, 282569850, 287288442, 290455552], "denominator": 1048576, "roots": [0, 182, 192, 218, 267, 276]}, "012340150213201043210": {"boundaries": [-1048576, 16740763, 50274846, 83976964, 118132972, 154197610, 173519304, 174305736, 174850048, 177476227, 183775087, 187979912, 192713593, 197679068, 201204622, 206447502, 211231125, 224211830, 244446974, 263881023, 283024418, 293601280], "denominator": 1048576, "roots": [0, 165, 167, 189, 199, 279]}, "012340150213201403210": {"boundaries": [-1048576, 6962618, 20911067, 34933492, 49149536, 63816076, 71555275, 71992181, 72264362, 73535700, 76699587, 78822609, 81319124, 83779313, 85707382, 87776831, 89101256, 92886345, 99006988, 105681453, 112143722, 116391936], "denominator": 1048576, "roots": [0, 68, 69, 80, 86, 110]}, "012340150213204103210": {"boundaries": [-1048576, 24460658, 73469858, 122758744, 172761944, 222744368, 248945745, 251741948, 253405866, 257903850, 270032452, 278426921, 288495829, 298497285, 303466020, 311269420, 320279047, 329467911, 343416466, 363736761, 382818351, 393216000], "denominator": 1048576, "roots": [0, 236, 242, 285, 311, 374]}, "012340150213204130210": {"boundaries": [-1048576, 39515162, 118703866, 198396359, 279348849, 356749193, 397051907, 404916227, 409468928, 416004647, 436657147, 451701466, 469976862, 488242711, 493121654, 508395735, 527749234, 539738129, 555349217, 580929166, 606491052, 619708416], "denominator": 1048576, "roots": [0, 375, 391, 466, 518, 590]}, "012340150213204132010": {"boundaries": [-1048576, 93721618, 281493782, 470307602, 661678994, 855721347, 956212950, 961543212, 964777301, 986638907, 1041226408, 1075812861, 1119890970, 1164543114, 1167680806, 1208067273, 1248227331, 1279388141, 1320401292, 1341177776, 1358479280, 1367343104], "denominator": 1048576, "roots": [0, 909, 921, 1112, 1270, 1303]}, "012340150213240130210": {"boundaries": [-1048576, 40385459, 121297088, 202653645, 285098024, 368352616, 411758547, 414379987, 416284672, 425879501, 449130508, 463862819, 482222516, 502157416, 504062615, 519716675, 536701088, 551233884, 564137300, 573561418, 589286645, 596639744], "denominator": 1048576, "roots": [0, 391, 398, 481, 538, 568]}, "012340150213240132010": {"boundaries": [-1048576, 15261856, 45841694, 76599508, 107792584, 138843250, 154894378, 156379860, 157199018, 160546489, 169529073, 175304968, 182581085, 190240623, 190759138, 197311460, 203859645, 208806847, 215890150, 219228270, 221325422, 223346688], "denominator": 1048576, "roots": [0, 147, 150, 182, 208, 212]}, "012340150213240312010": {"boundaries": [-1048576, 47390395, 142329795, 237769862, 334428593, 434343474, 486010057, 486534345, 487063552, 499153877, 527775476, 544837882, 566338553, 588857323, 591163853, 610778789, 629364819, 643671731, 665980165, 675585965, 678207405, 680525824], "denominator": 1048576, "roots": [0, 463, 465, 565, 643, 648]}, "012340150231021043210": {"boundaries": [-2485150189012, -1242575094506, -955941149972, -667685707953, -374982530312, -86150342684, 71835857835, 107856854915, 132591637466, 139115530052, 174558515709, 209397203405, 244763952189, 280721033721, 308217103647, 354042299320, 426685454444, 587064784219, 795924407461, 998803221249, 1199575101755, 2399150203512], "coefficients": [1000000000000, -691428571429, -1352789115646, 1142982399309, -294421768707, 28195659216, -806053383], "denominator": 1099511627776}, "012340150231021403210": {"boundaries": [-1048576, 32789401, 98529242, 164778841, 232338917, 291110604, 321839797, 336432480, 345418410, 346179400, 358787343, 371458841, 384541010, 397948493, 409038479, 421301962, 429086344, 450127648, 484014067, 521033284, 556877169, 575668224], "denominator": 1048576, "roots": [0, 301, 330, 379, 415, 548]}, "012340150231024103210": {"boundaries": [-1048576, 10763779, 32337845, 54057526, 76136969, 96082307, 106808086, 110215958, 112984064, 114526258, 118870586, 123090916, 127659484, 132360702, 134320250, 138295275, 143675759, 146935153, 151628175, 160258999, 168148889, 173015040], "denominator": 1048576, "roots": [0, 100, 109, 126, 140, 164]}, "012340150231024130210": {"boundaries": [-1048576, 12969529, 38957339, 65096511, 91599656, 116454090, 130114257, 132910460, 135965354, 138873106, 144140927, 149159280, 154901507, 160642498, 161454157, 166817098, 172484852, 177397300, 181657844, 185157242, 190670214, 193986560], "denominator": 1048576, "roots": [0, 122, 132, 153, 173, 184]}, "012340150231024132010": {"boundaries": [-1048576, 10766134, 32348620, 54087381, 76199614, 95599231, 105969613, 109814392, 112896682, 114513118, 119195410, 123903845, 129183025, 134442626, 135137624, 140106995, 145216426, 149628479, 153785522, 156608258, 160802562, 163577856], "denominator": 1048576, "roots": [0, 99, 109, 128, 147, 155]}, "012340150231201043210": {"boundaries": [-1048576, 12822843, 38514554, 64351324, 90559782, 115863305, 129697960, 132406782, 134829397, 136873589, 141264173, 145567683, 149754826, 155902655, 158876825, 159925401, 161659809, 170251979, 184353034, 197617923, 210600738, 218103808], "denominator": 1048576, "roots": [0, 122, 130, 151, 153, 207]}, "012340150231201403210": {"boundaries": [-1048576, 19932547, 59878953, 100081930, 140936496, 178842827, 199176406, 205030955, 209278293, 211642580, 219233782, 226551500, 233963889, 243068871, 248536385, 252844832, 255442398, 267031160, 287573644, 307976569, 327804261, 338690048], "denominator": 1048576, "roots": [0, 187, 201, 234, 245, 322]}, "012340150231204103210": {"boundaries": [-1048576, 14091706, 42327681, 70727901, 99532492, 126770870, 141666404, 144812132, 147849216, 150578229, 155934239, 161283335, 166701963, 173828206, 176791881, 178470790, 180985405, 187033087, 197722261, 209554203, 220885126, 227540992], "denominator": 1048576, "roots": [0, 133, 143, 168, 174, 216]}, "012340150231204130210": {"boundaries": [-1048576, 9384869, 28195472, 47133416, 66377764, 83668007, 92969675, 95940641, 98391381, 99921570, 103859275, 107842187, 112182269, 116805403, 117833347, 120722279, 125293373, 127647321, 131289260, 137798431, 143872626, 147849216], "denominator": 1048576, "roots": [0, 87, 95, 112, 122, 140]}, "012340150231204132010": {"boundaries": [-1048576, 10071491, 30275592, 50670854, 71516401, 88235568, 96747880, 102165522, 105556650, 106118331, 111096999, 116253185, 122097705, 127739411, 128120612, 133175148, 138429851, 142680809, 147193238, 149969867, 153639883, 156237824], "denominator": 1048576, "roots": [0, 90, 101, 122, 141, 148]}, "012340150231240103210": {"boundaries": [-1048576, 2586166, 7769813, 12988773, 18290885, 23068672, 25613524, 26399956, 27000832, 27458805, 28665463, 29846755, 31078531, 32322849, 33030144, 33824392, 34348680, 34766264, 35861250, 37570644, 39097098, 40894464], "denominator": 1048576, "roots": [0, 24, 26, 32, 33, 38]}, "012340150231240130210": {"boundaries": [-1048576, 8080915, 24282781, 40609989, 57232973, 71622161, 79147292, 82293020, 84410368, 85452387, 89357441, 93214220, 97327954, 101547346, 102965742, 105749194, 108893296, 110623142, 113673646, 118696901, 123512343, 126877696], "denominator": 1048576, "roots": [0, 74, 81, 99, 106, 120]}, "012340150231240132010": {"boundaries": [-1048576, 6754206, 20299706, 33960695, 47891957, 59458330, 65476838, 68622566, 70778880, 71465961, 74656629, 78017628, 81764440, 85366893, 85769445, 88901196, 92034022, 94684684, 97319026, 99060829, 101682269, 103809024], "denominator": 1048576, "roots": [0, 61, 68, 82, 93, 98]}, "012340150231240310210": {"boundaries": [-1048576, 6707566, 20145775, 33656669, 47340874, 61201133, 68411332, 68760857, 69031253, 70757189, 74739935, 77388797, 80477038, 83408072, 84725693, 87472136, 89022144, 90678967, 92583940, 94202977, 96515164, 98566144], "denominator": 1048576, "roots": [0, 65, 66, 82, 88, 93]}, "012340150231240312010": {"boundaries": [-1048576, 94544064, 284058213, 474920642, 669011620, 845502853, 936863481, 963951694, 980243797, 995383191, 1047657953, 1089373261, 1138741097, 1187267211, 1195200804, 1238852759, 1277559169, 1308944284, 1356745395, 1377380355, 1382623235, 1386217472], "denominator": 1048576, "roots": [0, 881, 937, 1146, 1311, 1321]}, "012340150231243010210": {"boundaries": [-1048576, 75463923, 226648739, 378641854, 532543035, 689389100, 770656949, 773453152, 775596714, 795680621, 841479909, 872269483, 906874507, 938014336, 968656801, 999190648, 999817118, 1000865694, 1021822517, 1056662799, 1084989146, 1099956224], "denominator": 1048576, "roots": [0, 733, 741, 953, 955, 1048]}, "012340150231420103210": {"boundaries": [-1048576, 64781080, 194696289, 325705098, 459185053, 570103643, 628015397, 657462906, 677991765, 686374258, 717629482, 752803551, 788629367, 818019487, 847931728, 877920274, 878444562, 878940421, 900654671, 936955771, 966097457, 981467136], "denominator": 1048576, "roots": [0, 585, 652, 837, 838, 935]}, "012340150231420130210": {"boundaries": [-1048576, 9582737, 28786939, 48109616, 67701853, 85458070, 95254676, 97876116, 100663296, 102918280, 106712074, 111211917, 115807605, 119593806, 122214372, 126093736, 127473247, 128781494, 131577641, 135064143, 138752805, 141557760], "denominator": 1048576, "roots": [0, 89, 98, 119, 124, 134]}, "012340150231420132010": {"boundaries": [-1048576, 72785138553113, 218609037259153, 365206920281242, 513587909259229, 653404378649530, 732184454403027, 746088086847101, 766326973049514, 786565859290516, 812444326555102, 843141289962080, 876040332192688, 904120878252311, 912781692714877, 941368045449021, 961529903600336, 981951097913524, 1002372292418849, 1016245896402709, 1039288670148373, 1048576001048576], "denominator": 1048576, "roots": [0, 685118658, 750014972, 878643367, 956049397, 1000000000]}, "012340150231420310210": {"boundaries": [-1048576, 10840379, 32579773, 54500804, 76829546, 95448359, 105169231, 109975205, 113333589, 114848386, 120214255, 126152659, 131943657, 137017323, 141589096, 146159952, 147643458, 150381298, 152613095, 154893998, 157994438, 160432128], "denominator": 1048576, "roots": [0, 98, 109, 139, 145, 152]}, "012340150231420312010": {"boundaries": [-1048576, 4678482, 14062362, 23529631, 33183244, 41057588, 45130965, 47402880, 48933546, 49495030, 51847993, 54490129, 57042159, 59303244, 61213996, 63193062, 64072342, 65510512, 66728383, 67392941, 67917229, 69206016], "denominator": 1048576, "roots": [0, 42, 47, 60, 64, 65]}, "012340150231423010210": {"boundaries": [-1048576, 4432835, 13317478, 22260368, 31333888, 39453971, 43867492, 45178212, 46399488, 47401651, 49377444, 51591291, 53677431, 55543435, 57363648, 59359521, 60015496, 60539784, 61052938, 61718735, 62531781, 63963136], "denominator": 1048576, "roots": [0, 41, 45, 57, 58, 60]}, "012340150231423012010": {"boundaries": [-1048576, 24489847, 73600964, 123121336, 173560152, 215941869, 237900281, 248386041, 255328256, 258828296, 271681160, 285149063, 298051098, 309730288, 320844274, 332043028, 336277875, 342051392, 346036429, 348529683, 351151123, 353370112], "denominator": 1048576, "roots": [0, 222, 245, 318, 331, 336]}, "012340152010321043210": {"boundaries": [-1048576, 7501788, 22530960, 37642871, 52992206, 68651530, 77319064, 78542403, 79407421, 80281234, 81295940, 82344516, 83386718, 86089666, 90298955, 94411752, 96848714, 102521640, 112830941, 122754483, 132512691, 138412032], "denominator": 1048576, "roots": [0, 73, 77, 79, 92, 131]}, "012340152010321403210": {"boundaries": [-1048576, 6492946, 19503018, 32590790, 45898304, 58823441, 65945760, 67431243, 68446156, 69582113, 70801971, 71850547, 72799778, 75595898, 80195335, 82888435, 85180995, 89285294, 95297863, 102654296, 109748926, 114294784], "denominator": 1048576, "roots": [0, 62, 67, 69, 83, 108]}, "012340152010324103210": {"boundaries": [-1048576, 8203975, 24642643, 41181070, 58011125, 74687475, 83790174, 85275657, 86313922, 87449879, 88634163, 89682739, 91493589, 96105611, 102240535, 105618806, 109702165, 114188584, 119633273, 128340535, 136527334, 141557760], "denominator": 1048576, "roots": [0, 79, 84, 86, 108, 134]}, "012340152010324130210": {"boundaries": [-1048576, 16550529, 49718454, 83100308, 117081029, 148937573, 166376392, 170832840, 173873152, 177281024, 180947798, 184093526, 186949983, 195734264, 206925362, 214492203, 223802834, 232093249, 240043057, 252246784, 265434830, 272629760], "denominator": 1048576, "roots": [0, 156, 171, 177, 224, 259]}, "012340152010324132010": {"boundaries": [-1048576, 87102314, 261667445, 437384287, 616318953, 782367380, 873188298, 897305546, 913875685, 933798629, 953716130, 968920482, 985488785, 1037668323, 1092761533, 1139333631, 1185622445, 1234950359, 1285260222, 1314897555, 1344781971, 1358954496], "denominator": 1048576, "roots": [0, 818, 902, 931, 1238, 1295]}, "012340152013021043210": {"boundaries": [-1048576, 7501823, 22532038, 37647362, 52999675, 68131263, 76494175, 78241801, 79441981, 80315794, 81841416, 83448597, 84444684, 86571320, 90049458, 93655674, 96320406, 102504781, 112800207, 122723468, 132499571, 138412032], "denominator": 1048576, "roots": [0, 72, 77, 81, 91, 131]}, "012340152013021403210": {"boundaries": [-1048576, 11733687, 35242595, 58883525, 82883372, 106229011, 119220780, 121754838, 123879701, 126064234, 128795230, 131519228, 133271709, 137086123, 143291030, 148313643, 151545921, 158771529, 171131185, 184272911, 197079080, 204472320], "denominator": 1048576, "roots": [0, 112, 121, 128, 146, 194]}, "012340152013024103210": {"boundaries": [-1048576, 4826579, 14499832, 24236339, 34140875, 43170749, 48139629, 49712493, 50793556, 51842132, 53241983, 54434570, 55194251, 57188172, 60154767, 61957486, 64233771, 66557542, 69488800, 74186060, 78594835, 81788928], "denominator": 1048576, "roots": [0, 45, 50, 53, 63, 77]}, "012340152013024130210": {"boundaries": [-1048576, 12197923, 36643308, 61244265, 86252734, 109222685, 121896587, 125391840, 128183964, 130980166, 134583838, 138174637, 140429966, 145972497, 152267934, 157648737, 163916708, 169849808, 175004980, 181394236, 189365768, 193986560], "denominator": 1048576, "roots": [0, 114, 126, 135, 165, 184]}, "012340152013024132010": {"boundaries": [-1048576, 9440721, 28365852, 47428268, 66849982, 83959900, 93210985, 96706238, 99089027, 100836653, 103907152, 107077175, 109076199, 113896444, 118715978, 123619927, 128545984, 133477014, 138935776, 141956117, 144577557, 146800640], "denominator": 1048576, "roots": [0, 87, 97, 105, 134, 139]}, "012340152031021043210": {"boundaries": [-1048576, 7457985, 22404927, 37447589, 52734931, 66410156, 74079291, 77050257, 78875583, 81147498, 83367897, 84379031, 85945790, 87826243, 90138504, 93014084, 95245310, 101050109, 110592040, 119716052, 128699307, 134217728], "denominator": 1048576, "roots": [0, 69, 79, 83, 90, 127]}, "012340152031021403210": {"boundaries": [-1048576, 8948471, 26889200, 44962429, 63356036, 78801664, 87396456, 91765523, 94400349, 97371315, 100516774, 102251309, 105019270, 107641015, 110515327, 113690140, 115534421, 120974037, 130455324, 140088045, 149481126, 155189248], "denominator": 1048576, "roots": [0, 81, 95, 102, 111, 147]}, "012340152031024103210": {"boundaries": [-1048576, 5044161, 15160069, 25357810, 35744169, 44095227, 48746634, 51455455, 53110860, 55120631, 57116324, 58119027, 59722959, 61511378, 63203970, 64756154, 66733578, 68937388, 72038132, 76521420, 80760709, 83886080], "denominator": 1048576, "roots": [0, 45, 54, 58, 65, 79]}, "012340152031024130210": {"boundaries": [-1048576, 7053468, 21204552, 35485370, 50054585, 61226155, 67355517, 71637202, 74196862, 76730920, 79818444, 81795349, 84814408, 87715931, 89054811, 91720746, 95397455, 97814564, 100672804, 105259842, 109968925, 113246208], "denominator": 1048576, "roots": [0, 62, 75, 83, 94, 107]}, "012340152031024132010": {"boundaries": [-1048576, 25937431, 77968150, 130457761, 183995173, 225630083, 248683612, 263713202, 272607236, 284316335, 295845763, 299474695, 304570243, 317232510, 327706789, 339547447, 352734953, 365530370, 377520167, 385328803, 395290275, 400556032], "denominator": 1048576, "roots": [0, 229, 280, 294, 362, 381]}, "012340152031042130210": {"boundaries": [-1048576, 27291683, 82073569, 137413002, 193881047, 234457611, 257152557, 276026925, 287233849, 301913913, 314390473, 321257621, 335595724, 344880628, 346403695, 357149113, 369646248, 379448937, 388367245, 396789809, 408978596, 415236096], "denominator": 1048576, "roots": [0, 235, 299, 328, 369, 395]}, "012340152031042132010": {"boundaries": [-1048576, 9399260, 28282842, 47402560, 66989339, 79889112, 86896708, 94761028, 98995924, 103714516, 108433853, 111048859, 116385502, 119864615, 120518495, 124845291, 129320628, 133011190, 136794870, 139180620, 142326348, 144703488], "denominator": 1048576, "roots": [0, 79, 103, 114, 131, 137]}, "012340152031201043210": {"boundaries": [-1048576, 5688777, 17092041, 28573688, 40247273, 50339823, 55974118, 58508176, 60100906, 61761151, 63578973, 64913624, 66875608, 68686685, 69778731, 70827307, 72168805, 76616206, 83496311, 90014924, 96424958, 100663296], "denominator": 1048576, "roots": [0, 52, 60, 66, 68, 95]}, "012340152031201403210": {"boundaries": [-1048576, 5997664, 18018363, 30115184, 42390978, 53132333, 59265959, 61537873, 63267153, 65713830, 67680129, 69041269, 71255552, 73040140, 74279452, 75498308, 76192040, 79376104, 85014021, 90527065, 95899197, 99614720], "denominator": 1048576, "roots": [0, 55, 64, 70, 73, 94]}, "012340152031204103210": {"boundaries": [-1048576, 6504287, 19539772, 32656919, 45966514, 57802359, 64469368, 66653901, 68527087, 70536858, 72796635, 74889854, 77512729, 80138102, 81308723, 82464614, 83993395, 86626281, 91037520, 96300387, 101326332, 104857600], "denominator": 1048576, "roots": [0, 60, 68, 77, 81, 99]}, "012340152031204130210": {"boundaries": [-1048576, 28327065, 85146464, 142473365, 200983236, 247974133, 272703986, 287908338, 297775469, 301445485, 313990209, 326833010, 341795983, 356216157, 359151370, 369586354, 384639895, 393079279, 404873838, 424497927, 443773081, 454033408], "denominator": 1048576, "roots": [0, 253, 289, 341, 377, 432]}, "012340152031204132010": {"boundaries": [-1048576, 59419407, 178670011, 299201894, 422708863, 516435907, 563293677, 601304557, 624161067, 625471787, 655365015, 687616254, 724311218, 758644556, 760205372, 792828910, 824959327, 848725640, 886862044, 902839785, 904936937, 907018240], "denominator": 1048576, "roots": [0, 522, 597, 724, 860, 864]}, "012340152031240103210": {"boundaries": [-1048576, 12117222, 36409843, 60877788, 85744207, 106830720, 118510584, 123578701, 127518835, 130839325, 135532133, 140347349, 145982709, 151427759, 153915178, 156563639, 159185079, 162378442, 168942704, 177678666, 185794468, 190840832], "denominator": 1048576, "roots": [0, 110, 126, 148, 153, 181]}, "012340152031240130210": {"boundaries": [-1048576, 89003736, 267587354, 447918226, 632172111, 773879295, 848088268, 902089932, 935760146, 948867346, 989943685, 1033182025, 1083003961, 1128864373, 1142393344, 1174586528, 1213445322, 1234759722, 1270015542, 1327594029, 1383502839, 1411383296], "denominator": 1048576, "roots": [0, 784, 912, 1097, 1184, 1345]}, "012340152031240132010": {"boundaries": [-1048576, 36227363, 108908595, 182283271, 257239857, 315934265, 346524339, 367233715, 380603491, 385059939, 402040030, 419819985, 440834897, 459966500, 461584838, 478862453, 496489119, 510989401, 525868591, 535397055, 549028543, 555745280], "denominator": 1048576, "roots": [0, 321, 369, 441, 503, 529]}, "012340152031240310210": {"boundaries": [-1048576, 28188207, 84775446, 142011931, 200692518, 243718386, 265136373, 284622410, 296291921, 297253116, 311630022, 328473842, 346338982, 361202738, 367251896, 382299396, 391376394, 400720133, 411203064, 419550284, 431971923, 438304768], "denominator": 1048576, "roots": [0, 245, 284, 356, 391, 417]}, "012340152031240312010": {"boundaries": [-1048576, 4555692, 13698388, 22937701, 32397191, 39573704, 43206016, 46089600, 47860712, 48122856, 50380319, 52854943, 55652382, 58168534, 58468151, 60867362, 63046063, 64750431, 67290321, 68433349, 68957637, 70254592], "denominator": 1048576, "roots": [0, 40, 46, 56, 65, 66]}, "012340152031402130210": {"boundaries": [-1048576, 16677087, 50110902, 83772799, 117912747, 146216962, 162703891, 169869160, 175597706, 185209652, 191618537, 195571477, 203416532, 208376488, 208856056, 214437588, 220803145, 225707373, 230307153, 234504449, 240651184, 244318208], "denominator": 1048576, "roots": [0, 150, 182, 199, 219, 232]}, "012340152031402132010": {"boundaries": [-1048576, 46673693, 140206444, 234271814, 329461084, 412592997, 461826975, 477031327, 491892143, 520727983, 537343706, 547365982, 567362078, 579884186, 581862488, 597344284, 612991730, 625599191, 639409065, 647740410, 658226170, 663748608], "denominator": 1048576, "roots": [0, 427, 511, 554, 612, 632]}, "012340152031402312010": {"boundaries": [-2556953932587, -1278476966294, -919472630653, -557456515626, -189394444967, 93330053535, 256191391683, 357134603909, 426216712494, 534700888003, 610221906665, 654401751653, 742102802203, 799060868347, 811437116250, 875601032915, 939555450098, 987094580788, 1063442705770, 1095945373797, 1102908392062, 2205816784122], "coefficients": [1000000000000, -2138345864662, -32317636196, 3246096472455, -2935364727608, 953439905944, -93517176064], "denominator": 1099511627776}, "012340152031420103210": {"boundaries": [-1048576, 60897935, 183224081, 307019993, 433668419, 518458604, 564926091, 613947019, 641505062, 671127334, 700760259, 722743159, 758145479, 778548881, 799982461, 821319074, 826037666, 832375525, 856368062, 892404584, 923986574, 940572672], "denominator": 1048576, "roots": [0, 514, 664, 781, 790, 896]}, "012340152031420130210": {"boundaries": [-1048576, 10948478, 32935675, 55174301, 77904705, 93476384, 102052214, 110440822, 115287449, 120530329, 125779550, 129768823, 135956727, 139742523, 143041371, 147086899, 149076660, 150363264, 153794446, 159201612, 164266430, 167772160], "denominator": 1048576, "roots": [0, 93, 119, 139, 144, 159]}, "012340152031420132010": {"boundaries": [-1048576, 5235352, 15732324, 26305731, 37042820, 45875597, 50914256, 53273552, 55084777, 57444073, 59544514, 61175453, 63758670, 65659812, 65922353, 67915614, 69894821, 71539551, 73230360, 74319709, 75892573, 77594624], "denominator": 1048576, "roots": [0, 47, 56, 63, 70, 73]}, "012340152031420310210": {"boundaries": [-1048576, 8990085, 27040885, 45294668, 63959275, 77085583, 84131976, 90685576, 94588494, 97472078, 101863827, 106071189, 111146867, 114910540, 118595803, 122288400, 123551734, 125519590, 127640038, 129972719, 132880393, 135266304], "denominator": 1048576, "roots": [0, 77, 95, 116, 121, 128]}, "012340152031420312010": {"boundaries": [-1048576, 19945925, 59977598, 100412725, 141674678, 171995451, 188547371, 201567190, 209788108, 216691233, 226004588, 234807245, 245577082, 253737011, 260232217, 268048919, 272442281, 278239304, 283807414, 286957425, 290103153, 292552704], "denominator": 1048576, "roots": [0, 173, 211, 253, 272, 278]}, "012340152031423010210": {"boundaries": [-1048576, 7744464, 23276467, 38935295, 54861642, 67634222, 74702937, 78547716, 81438872, 83885549, 87213846, 90836820, 94673253, 97750189, 101079379, 104340941, 105354033, 106402609, 107442515, 108781326, 110390715, 112197632], "denominator": 1048576, "roots": [0, 69, 81, 100, 102, 106]}, "012340152031423012010": {"boundaries": [-1048576, 29334753, 88256357, 147907492, 209029276, 250591100, 272307307, 295375979, 308699405, 316039437, 331120602, 346704170, 363729362, 377154440, 391664138, 405122820, 410321566, 417393671, 422308201, 425362116, 428507844, 430964736], "denominator": 1048576, "roots": [0, 249, 307, 388, 404, 410]}, "012340152301021043210": {"boundaries": [-1048576, 6003715, 18041045, 30167074, 42501050, 52682857, 58447328, 61593056, 63437597, 65928153, 68550843, 69694991, 70743567, 71731469, 73039357, 74708208, 76291990, 80837513, 88025846, 94827039, 101524252, 105906176], "denominator": 1048576, "roots": [0, 54, 66, 68, 72, 100]}, "012340152301021403210": {"boundaries": [-1048576, 15829661, 47563405, 79515547, 111964503, 139155884, 154809334, 162061985, 166989760, 174891334, 181877808, 184747133, 187368573, 190550447, 195204307, 199294669, 201980841, 210480164, 224995353, 239667989, 253988639, 262144000], "denominator": 1048576, "roots": [0, 143, 175, 180, 194, 249]}, "012340152301024103210": {"boundaries": [-1048576, 7359856, 22128166, 37033768, 52225886, 63514859, 69899919, 74705892, 77537210, 81414142, 85228953, 86958091, 89055243, 90957851, 92629467, 94407728, 96930416, 99861492, 104205842, 110110285, 115727406, 119537664], "denominator": 1048576, "roots": [0, 64, 82, 86, 94, 113]}, "012340152301024130210": {"boundaries": [-1048576, 9789534, 29427838, 49235271, 69403810, 84895611, 93700228, 99467396, 103040504, 108446053, 113408876, 115062258, 116635122, 119937713, 123122485, 126237666, 131041994, 134342508, 138016565, 144014594, 150177228, 154140672], "denominator": 1048576, "roots": [0, 86, 109, 112, 129, 146]}, "012340152301024132010": {"boundaries": [-1048576, 17597650, 52926967, 88639527, 125181818, 151039095, 165158350, 178178169, 185099864, 194310434, 203634037, 205512484, 207609636, 216103692, 224273386, 232441940, 241792765, 250590803, 259284683, 264680473, 270971929, 274726912], "denominator": 1048576, "roots": [0, 151, 195, 199, 249, 261]}, "012340152301042103210": {"boundaries": [-1048576, 11268196, 33883894, 56713750, 79947432, 96705314, 106478748, 113993543, 118738099, 125537717, 134376364, 138910535, 139959111, 141146674, 142321836, 144628030, 148171460, 150816974, 154913892, 161129950, 166994504, 170917888], "denominator": 1048576, "roots": [0, 97, 132, 134, 143, 162]}, "012340152301042130210": {"boundaries": [-1048576, 13910557, 41836074, 70043736, 98783795, 119055848, 130764341, 140551050, 146533265, 154917033, 164971116, 169819285, 171916437, 174195906, 176470338, 181194009, 186264033, 190320968, 194113163, 198423477, 204064041, 207618048], "denominator": 1048576, "roots": [0, 119, 161, 165, 184, 197]}, "012340152301042132010": {"boundaries": [-1048576, 7757171, 23342393, 39118580, 55254598, 65799961, 71712219, 78178437, 81742483, 86182869, 91646956, 94075190, 95648054, 97603132, 99286791, 102548227, 105746205, 108594965, 111577648, 113389208, 115486360, 117440512], "denominator": 1048576, "roots": [0, 65, 89, 92, 107, 111]}, "012340152301201043210": {"boundaries": [-1048576, 6749636, 20285874, 33930000, 47816757, 58880274, 65135354, 68980132, 71247348, 74280412, 77132435, 78659975, 80841899, 82397988, 83411887, 84460463, 85648450, 90358412, 97924760, 104974253, 111898463, 116391936], "denominator": 1048576, "roots": [0, 60, 74, 79, 81, 110]}, "012340152301201403210": {"boundaries": [-1048576, 12934054, 38884746, 65072584, 91773413, 111896065, 123157981, 131633971, 136417934, 142482352, 148233847, 151314756, 156404006, 159754209, 162190564, 164764045, 166151336, 173616548, 186950650, 199610707, 211966717, 219152384], "denominator": 1048576, "roots": [0, 113, 142, 153, 159, 208]}, "012340152301204103210": {"boundaries": [-1048576, 9480368, 28506751, 47717615, 67307019, 81607402, 89666950, 96133168, 99903075, 104881636, 109486635, 112059361, 116185181, 118944892, 120068714, 121522000, 123612389, 127636147, 134429530, 142085887, 149448280, 154140672], "denominator": 1048576, "roots": [0, 82, 105, 114, 119, 146]}, "012340152301204130210": {"boundaries": [-1048576, 121140758, 364320797, 610003530, 860691047, 1039127076, 1139407107, 1225390339, 1275745137, 1343319841, 1401363376, 1433032612, 1496899910, 1532922273, 1535127003, 1570553215, 1630022576, 1657510924, 1700298982, 1779378818, 1852221852, 1888485376], "denominator": 1048576, "roots": [0, 1040, 1340, 1462, 1582, 1800]}, "012340152301240103210": {"boundaries": [-1048576, 21307342, 64095317, 107362079, 151574474, 181896498, 198792785, 215395238, 224599023, 235852372, 247008186, 253589365, 263745513, 270409195, 273360247, 276670995, 280341011, 288203181, 302863213, 319341762, 335090434, 343932928], "denominator": 1048576, "roots": [0, 181, 237, 262, 269, 327]}, "012340152301240130210": {"boundaries": [-1048576, 5870532, 17667650, 29618450, 41866788, 49735568, 54019289, 59174787, 61893584, 65014200, 68044947, 69738790, 73242587, 75228281, 75394501, 77244785, 80245321, 81643736, 83849297, 87827058, 91533856, 94371840], "denominator": 1048576, "roots": [0, 49, 65, 72, 78, 89]}, "012340152301402103210": {"boundaries": [-1048576, 5524073, 16636376, 27914279, 39478065, 46269048, 50077393, 55495036, 58351537, 61524930, 66787003, 69676788, 70418896, 70996700, 71610714, 72850582, 74640188, 75794571, 77675877, 80709316, 83546601, 85983232], "denominator": 1048576, "roots": [0, 45, 66, 68, 72, 81]}, "012340152301402130210": {"boundaries": [-1048576, 8607274, 25900847, 43402378, 61274910, 72914840, 79595874, 86673762, 90748599, 95959093, 102990206, 106848875, 108382930, 109537383, 110733205, 113378319, 116029302, 118102780, 120176814, 122495547, 125526413, 127926272], "denominator": 1048576, "roots": [0, 72, 101, 105, 114, 121]}, "012340152301402132010": {"boundaries": [-1048576, 2107854, 6350304, 10661380, 15089422, 17583388, 18965320, 21149853, 22278176, 23497692, 25424145, 26454108, 26871274, 27155854, 27500382, 28343167, 29030685, 29654038, 30301977, 30710038, 31234326, 32505856], "denominator": 1048576, "roots": [0, 17, 25, 26, 29, 30]}, "012340152301402312010": {"boundaries": [-1048576, 11454194, 34456445, 57707437, 81406382, 97557130, 106929739, 115493110, 120704640, 127850138, 136295108, 141238927, 143646042, 146062026, 147933012, 150996331, 154035897, 156429208, 160121590, 161752292, 162276580, 163577856], "denominator": 1048576, "roots": [0, 97, 133, 141, 154, 155]}, "012340152301420103210": {"boundaries": [-1048576, 22571432, 67940932, 113907073, 160938756, 190443038, 207097111, 227107437, 238115476, 251247427, 268023300, 278157271, 285021283, 289620110, 294814722, 299714332, 303384348, 307002646, 315293837, 327358574, 338466038, 344981504], "denominator": 1048576, "roots": [0, 187, 261, 284, 291, 328]}, "012340152301420130210": {"boundaries": [-1048576, 7609204, 22894730, 38360648, 54160437, 64639746, 70564171, 76680864, 80189184, 84669076, 89239785, 92044578, 95212746, 97229135, 98779559, 100987865, 102967741, 104216035, 106337516, 109509083, 112747758, 115343360], "denominator": 1048576, "roots": [0, 64, 86, 95, 100, 109]}, "012340152301420132010": {"boundaries": [-1048576, 12372937, 37204126, 62271733, 87802754, 106461025, 117115656, 125154739, 130248337, 137702333, 143419350, 146796488, 152882619, 156755823, 158009724, 162307120, 166520889, 170148987, 173799538, 176222858, 179892874, 182452224], "denominator": 1048576, "roots": [0, 107, 137, 151, 166, 173]}, "012340152301420310210": {"boundaries": [-1048576, 36303282, 109163086, 182709481, 257539167, 311791634, 343322196, 366915156, 382352975, 405262740, 425038660, 438195835, 451462760, 460628020, 473575495, 483278957, 487047190, 492928936, 498847949, 505109153, 513247700, 517996544], "denominator": 1048576, "roots": [0, 313, 409, 459, 474, 493]}, "012340152301420312010": {"boundaries": [-1048576, 15265164, 45934369, 76977044, 108706097, 129507121, 141194319, 153689850, 160856247, 169977376, 178378771, 183901597, 191058880, 195747058, 200648399, 205491693, 208513682, 212293854, 216087609, 218216758, 220313910, 222298112], "denominator": 1048576, "roots": [0, 128, 171, 194, 207, 211]}, "012340152301423010210": {"boundaries": [-1048576, 28910990, 86999210, 145797520, 205878285, 245046680, 267198054, 290965777, 304703864, 322263650, 339123092, 350591251, 362795215, 371100591, 384000489, 393678326, 396807267, 399952995, 403258574, 407627958, 412789736, 416284672], "denominator": 1048576, "roots": [0, 242, 326, 377, 383, 396]}, "012340152301423012010": {"boundaries": [-1048576, 6795824, 20459422, 34312736, 48501474, 57212463, 62071331, 68275406, 71686749, 75742176, 79989805, 82854687, 85760580, 87782189, 90929960, 93085471, 93969504, 95272418, 96199042, 96756097, 97280385, 98566144], "denominator": 1048576, "roots": [0, 56, 77, 89, 92, 93]}, "012340152304102103210": {"boundaries": [-1048576, 7969216, 23968094, 40126859, 56573230, 68096832, 74869900, 80462305, 83995028, 89012522, 96068843, 99850089, 100318466, 101131672, 102009441, 103246223, 105045805, 106295591, 108415038, 111736494, 114859927, 117440512], "denominator": 1048576, "roots": [0, 68, 95, 97, 101, 111]}, "012340152304102130210": {"boundaries": [-1048576, 16005122, 48193411, 80838184, 114256104, 134287936, 145715880, 160745470, 168982256, 178676679, 194593324, 203004009, 204383850, 206900736, 209263780, 212532734, 216680581, 219178795, 222556052, 227803192, 233312420, 236978176], "denominator": 1048576, "roots": [0, 131, 193, 199, 210, 225]}, "012340152304102132010": {"boundaries": [-1048576, 43723673, 131693400, 220995023, 312528857, 365625802, 395691654, 438770651, 461882583, 488239978, 532906984, 556247264, 559167912, 563908807, 571915407, 586205607, 596949792, 606898060, 618256772, 624892586, 632232618, 636485632], "denominator": 1048576, "roots": [0, 355, 529, 541, 592, 606]}, "012340152304102312010": {"boundaries": [-1048576, 71961702, 216722172, 363611979, 514044802, 602426061, 652883605, 722177002, 760022703, 804231498, 876865519, 913989597, 921923009, 939068899, 950699220, 965686319, 980535423, 992696756, 1011761296, 1020018855, 1021591719, 1023410176], "denominator": 1048576, "roots": [0, 586, 870, 906, 972, 975]}, "012340152304120103210": {"boundaries": [-1048576, 11071921, 33313096, 55808378, 78748621, 93940202, 102789642, 111527775, 116743035, 123654065, 133613963, 139018432, 140217306, 142136444, 144083298, 145543183, 147116047, 148440209, 151284422, 155554298, 159525829, 162529280], "denominator": 1048576, "roots": [0, 93, 132, 138, 141, 154]}, "012340152304120130210": {"boundaries": [-1048576, 6154167, 18535577, 31103086, 43981330, 51474052, 55728012, 61757324, 65010258, 68738589, 74769354, 78025083, 78846290, 80202851, 81478796, 82616482, 83759434, 84504743, 85709887, 87452802, 89299010, 91226112], "denominator": 1048576, "roots": [0, 50, 74, 78, 81, 86]}, "012340152304120132010": {"boundaries": [-1048576, 35988115, 108264685, 181328748, 255780290, 306111664, 335535205, 362710799, 379350033, 402165002, 432196515, 449212580, 453760110, 460837547, 467300065, 474791653, 482210351, 488952658, 495689736, 500315053, 507655085, 511705088], "denominator": 1048576, "roots": [0, 304, 425, 446, 473, 487]}, "012340152304120310210": {"boundaries": [-1048576, 9874697, 29731797, 49864447, 70459745, 82919726, 90072930, 99160589, 104236307, 110365041, 119549704, 124523559, 126136514, 128605774, 131711411, 133558468, 134312441, 135495989, 136712130, 138031835, 139731737, 141557760], "denominator": 1048576, "roots": [0, 81, 118, 127, 130, 134]}, "012340152304120312010": {"boundaries": [-1048576, 28529357, 85978996, 144412886, 204453289, 237027706, 255218202, 285889050, 301809313, 318888143, 346593837, 362233477, 367445585, 374669948, 383613616, 389837218, 394039033, 399296350, 404531719, 407549428, 410695156, 413138944], "denominator": 1048576, "roots": [0, 228, 342, 369, 387, 393]}, "012340152304123010210": {"boundaries": [-1048576, 39991234, 120423143, 202007478, 285533587, 335400193, 363795462, 401456817, 422202224, 446770000, 481135242, 501712979, 510035708, 519713407, 535990457, 546266338, 549892573, 553038301, 556305129, 560653295, 565860614, 569376768], "denominator": 1048576, "roots": [0, 327, 472, 523, 529, 542]}, "012340152304123012010": {"boundaries": [-1048576, 22423055, 67579601, 113519516, 160741661, 186226243, 200380495, 224672505, 237229687, 250603408, 270973890, 283361041, 288464169, 294152899, 304131599, 309731683, 312115687, 315648854, 318105966, 319635191, 321208055, 322961408], "denominator": 1048576, "roots": [0, 179, 266, 296, 304, 307]}, "012340152340102103210": {"boundaries": [-1048576, 135483978, 408121032, 684990555, 968886266, 1131152413, 1223045711, 1359360591, 1431877037, 1512927233, 1657321014, 1738800098, 1752671596, 1765254508, 1778277316, 1798452975, 1825823531, 1848066510, 1886393311, 1943260382, 1997208270, 2024800256], "denominator": 1048576, "roots": [0, 1096, 1666, 1690, 1754, 1930]}, "012340152340102130210": {"boundaries": [-1048576, 26231707, 79034591, 132690832, 187736551, 218473371, 235894357, 262982570, 277351347, 293308464, 321247457, 337446671, 341160922, 344306650, 347429244, 352505336, 357672029, 361508833, 365924406, 371677337, 378521699, 382730240], "denominator": 1048576, "roots": [0, 211, 324, 330, 347, 364]}, "012340152340102132010": {"boundaries": [-1048576, 75897343, 228562944, 383448440, 542046896, 635798327, 689333681, 761860188, 801504846, 847942747, 926356181, 968348189, 973973098, 980264554, 992148575, 1015123552, 1031657937, 1047667830, 1063967911, 1074568503, 1088724279, 1095761920], "denominator": 1048576, "roots": [0, 619, 926, 938, 1017, 1044]}, "012340152340102312010": {"boundaries": [-1048576, 41822063, 125985812, 211461382, 299088240, 348999951, 377381255, 419411676, 441983632, 467601536, 511546592, 534075803, 538965785, 548927257, 555174137, 563389778, 571429568, 578091234, 588448379, 592983091, 594031667, 595591168], "denominator": 1048576, "roots": [0, 338, 510, 529, 565, 567]}, "012340152340120103210": {"boundaries": [-1048576, 11751617, 35355045, 59218864, 83533525, 99822600, 109395267, 118395544, 123907433, 131423790, 142312637, 148340385, 149863197, 151869412, 153525447, 154693346, 155741922, 156796696, 159235758, 162802235, 166130341, 168820736], "denominator": 1048576, "roots": [0, 99, 142, 147, 149, 160]}, "012340152340120130210": {"boundaries": [-1048576, 13710341, 41312400, 69368692, 98158524, 114063571, 123079848, 137410387, 144995978, 153375524, 167994310, 176217217, 178579470, 181481725, 183781615, 185638689, 187222259, 188230098, 190277968, 193459912, 196644216, 199229440], "denominator": 1048576, "roots": [0, 110, 169, 176, 180, 189]}, "012340152340120132010": {"boundaries": [-1048576, 56866446, 171429965, 288055331, 407957000, 470919076, 506231674, 569495759, 602119419, 636527184, 699096496, 734593798, 744429311, 756874097, 764273777, 773576053, 782906470, 791375472, 800395134, 806325292, 815238188, 819986432], "denominator": 1048576, "roots": [0, 451, 705, 729, 764, 781]}, "012340152340120310210": {"boundaries": [-1048576, 64801033, 194899261, 326292384, 459939048, 553151867, 608505865, 653769395, 683102559, 725703281, 782867350, 813492185, 822869456, 837247061, 851141252, 859413718, 862914702, 868576184, 874085693, 879988727, 887755449, 892338176], "denominator": 1048576, "roots": [0, 552, 778, 818, 832, 850]}, "012340152340120312010": {"boundaries": [-1048576, 23099253, 69622853, 116955476, 165578432, 191615548, 206296776, 231375218, 244462235, 258556207, 283589719, 297370393, 301543347, 307257060, 311897904, 315331133, 317867548, 320914071, 324144824, 325919620, 327492484, 329252864], "denominator": 1048576, "roots": [0, 184, 285, 299, 310, 313]}, "012340152340123010210": {"boundaries": [-1048576, 25662293, 77310910, 129772702, 183550406, 213953937, 231314788, 257267044, 271257114, 287173464, 313929645, 328684142, 333514030, 339935392, 346491390, 350555788, 352015602, 353588466, 355130890, 357129007, 359562532, 361758720], "denominator": 1048576, "roots": [0, 207, 315, 335, 338, 344]}, "012340152340123012010": {"boundaries": [-1048576, 29027676, 87345324, 146339353, 206483947, 245864225, 268984927, 292140980, 306127039, 324852252, 351937083, 366154632, 370612118, 377834770, 385092607, 389404291, 391350050, 393936962, 395802911, 396934198, 397982774, 399507456], "denominator": 1048576, "roots": [0, 243, 350, 372, 378, 380]}, "012340510210321043210": {"boundaries": [-1048576, 8548013, 25669640, 42873819, 60311903, 79124191, 89303722, 89761363, 90635176, 91463316, 92668891, 94528839, 95579994, 97855847, 101994865, 106010468, 108920438, 115514523, 126594770, 137297664, 147844691, 154140672], "denominator": 1048576, "roots": [0, 85, 87, 91, 103, 146]}, "012340510210321403210": {"boundaries": [-1048576, 37330632, 112109480, 187268380, 263512587, 344485326, 388147882, 390408174, 394427715, 398209803, 403332601, 411445997, 417865253, 432033463, 455039805, 471601713, 483190662, 506162589, 543992778, 585966045, 626779055, 648019968], "denominator": 1048576, "roots": [0, 369, 379, 396, 467, 617]}, "012340510210324103210": {"boundaries": [-1048576, 15477504, 46481685, 77644250, 109252752, 142304458, 159907840, 161040520, 163137672, 165076544, 167780522, 172049002, 174863817, 181344024, 191331459, 197138038, 204700481, 211558001, 219760845, 234027303, 247320267, 254803968], "denominator": 1048576, "roots": [0, 152, 157, 166, 201, 242]}, "012340510210324130210": {"boundaries": [-1048576, 3060892, 9192441, 15355395, 21606103, 28110897, 31544661, 31773523, 32210430, 32625278, 33229118, 34158271, 34746391, 36132522, 37937420, 39262889, 40792434, 42275138, 43568358, 45264391, 47309088, 49283072], "denominator": 1048576, "roots": [0, 30, 31, 33, 41, 46]}, "012340510210324132010": {"boundaries": [-1048576, 15441868, 46375850, 77471424, 109017447, 141647492, 158859264, 160014307, 162111459, 164325483, 167663563, 172683103, 175804571, 183296649, 191951721, 199595195, 206981057, 214537801, 224018888, 228646321, 230743473, 232783872], "denominator": 1048576, "roots": [0, 151, 156, 167, 217, 221]}, "012340510213021043210": {"boundaries": [-1048576, 32224287, 96767280, 161611426, 227274035, 296404897, 333884074, 336407573, 340689258, 345611041, 353787599, 361362939, 368390732, 376424855, 385131396, 397203948, 406490547, 429929941, 468063490, 504753936, 540901935, 559939584], "denominator": 1048576, "roots": [0, 317, 328, 357, 384, 533]}, "012340510213021403210": {"boundaries": [-1048576, 7759821, 23301983, 38915512, 54718033, 71190569, 79953920, 80642106, 81952826, 83300840, 85555173, 87637164, 89577135, 91863756, 94431338, 97052019, 98678742, 102794025, 109743842, 117149718, 124355677, 128974848], "denominator": 1048576, "roots": [0, 76, 79, 87, 95, 122]}, "012340510213024103210": {"boundaries": [-1048576, 11407867, 34258707, 57220939, 80478746, 104304616, 117090986, 118223228, 120145617, 122185309, 125353927, 128868950, 131467501, 135443167, 140539980, 144201080, 148541451, 153453792, 159934773, 169736040, 178983698, 184549376], "denominator": 1048576, "roots": [0, 111, 116, 127, 145, 175]}, "012340510213024130210": {"boundaries": [-1048576, 12585463, 37794877, 63125529, 88768070, 114815090, 128625322, 129987893, 132434570, 134948055, 138958021, 143183011, 146513077, 151588147, 155611670, 160623373, 166157216, 171562357, 176016985, 180590869, 187026107, 190840832], "denominator": 1048576, "roots": [0, 122, 128, 142, 167, 181]}, "012340510213024132010": {"boundaries": [-1048576, 9804821, 29443389, 49172426, 69128136, 89401637, 100051626, 101183218, 103367752, 105444320, 108817332, 112091290, 115009733, 119054191, 121228191, 125287240, 129302448, 132898505, 137719346, 140013066, 141061642, 142606336], "denominator": 1048576, "roots": [0, 95, 100, 112, 133, 135]}, "012340510213201043210": {"boundaries": [-1048576, 15460049, 46426304, 77539935, 109051800, 142694183, 160694272, 161195633, 161982065, 164524414, 169956293, 173645018, 177811088, 182088701, 185184253, 189902845, 194423000, 206390740, 224736657, 242383117, 259776632, 269484032], "denominator": 1048576, "roots": [0, 153, 155, 174, 183, 256]}, "012340510213201403210": {"boundaries": [-1048576, 4286547, 12872793, 21500812, 30238591, 39344121, 44214954, 44459254, 44808779, 45632936, 47305337, 48486213, 49832380, 51253063, 52285305, 53660885, 54328668, 56663557, 60942264, 65153055, 69262955, 72351744], "denominator": 1048576, "roots": [0, 42, 43, 49, 52, 68]}, "012340510213204103210": {"boundaries": [-1048576, 83223140, 249929971, 417462423, 587124653, 762615205, 855812778, 860487040, 867128021, 884467499, 920272329, 945406967, 975164155, 1004561825, 1025556399, 1047960878, 1066786175, 1106139295, 1166079981, 1238010699, 1307044861, 1342177280], "denominator": 1048576, "roots": [0, 813, 832, 959, 1033, 1279]}, "012340510213204130210": {"boundaries": [-1048576, 17847858, 53599280, 89526189, 125889779, 163341123, 182889130, 183880024, 185540270, 189654317, 198377684, 204303082, 211646746, 218966486, 220787217, 226934020, 234680831, 239544076, 245765544, 255659907, 265746906, 271581184], "denominator": 1048576, "roots": [0, 174, 178, 209, 230, 258]}, "012340510213204132010": {"boundaries": [-1048576, 108647795, 326283573, 544988265, 766304769, 993648985, 1111665322, 1117629787, 1127940784, 1154177774, 1210567925, 1248108391, 1295943518, 1344166398, 1347646459, 1391861818, 1435991607, 1470950388, 1513626108, 1536777962, 1560370922, 1571815424], "denominator": 1048576, "roots": [0, 1058, 1082, 1283, 1453, 1498]}, "012340510213240130210": {"boundaries": [-1048576, 16090338, 48323093, 80719968, 113518238, 147344240, 164888576, 165397893, 166184325, 170159626, 179191394, 184808146, 191808858, 199513966, 200258703, 206036990, 212722262, 217973335, 223025634, 227548964, 234161473, 238026752], "denominator": 1048576, "roots": [0, 157, 159, 191, 212, 226]}, "012340510213240132010": {"boundaries": [-1048576, 33124432, 99479379, 166168204, 233670687, 303202454, 339214336, 340479575, 342576727, 350761311, 369103174, 380725374, 395459399, 410923546, 411926377, 425270090, 438602537, 448662731, 463117548, 469911077, 474105381, 477102080], "denominator": 1048576, "roots": [0, 323, 328, 393, 446, 454]}, "012340510213240312010": {"boundaries": [-1048576, 76601802, 230050594, 384271251, 540369073, 702238326, 785470805, 787267473, 790850108, 809886629, 853900340, 880809084, 914821278, 950399205, 953637940, 984707543, 1014504377, 1037178248, 1073965989, 1089217586, 1090790450, 1092616192], "denominator": 1048576, "roots": [0, 749, 756, 911, 1038, 1041]}, "012340510231021043210": {"boundaries": [-1048576, 24129785, 72460330, 121015438, 170167090, 220689877, 248425130, 251227146, 256033119, 260251534, 266285216, 272131730, 278156672, 284381172, 289343954, 297515485, 303423360, 319863056, 346922374, 372840340, 398349214, 412090368], "denominator": 1048576, "roots": [0, 235, 248, 271, 287, 392]}, "012340510231021403210": {"boundaries": [-1048576, 6503298, 19528915, 32614177, 45853064, 59294647, 66584576, 67442123, 69014987, 70290857, 72075323, 73866271, 75751822, 77645176, 79184409, 81180905, 82263112, 85581725, 91343658, 97270799, 103043202, 106954752], "denominator": 1048576, "roots": [0, 63, 67, 74, 79, 101]}, "012340510231024103210": {"boundaries": [-1048576, 8464237, 25419446, 42457726, 59701423, 76666234, 85983232, 87274373, 89371525, 91325479, 94104920, 96876162, 99863890, 102920353, 104373030, 106938237, 110204151, 112751514, 116508552, 122623664, 128303811, 132120576], "denominator": 1048576, "roots": [0, 81, 87, 98, 107, 125]}, "012340510231024130210": {"boundaries": [-1048576, 12692030, 38112949, 63647394, 89454663, 115191324, 128887466, 130827373, 134584770, 137555019, 141838881, 146090778, 150719813, 155668087, 156693936, 161296745, 166257199, 170612735, 174361456, 177554767, 182499806, 185597952], "denominator": 1048576, "roots": [0, 122, 131, 148, 166, 176]}, "012340510231024132010": {"boundaries": [-1048576, 80852559, 242770698, 405342531, 569470161, 736563273, 823044778, 834748079, 861049860, 879400925, 906181343, 932715533, 963082507, 993426151, 996458483, 1025897313, 1055436493, 1078717344, 1108536105, 1123935134, 1137042334, 1143996416], "denominator": 1048576, "roots": [0, 783, 837, 946, 1065, 1090]}, "012340510231201043210": {"boundaries": [-1048576, 7772882, 23339834, 38973357, 54779362, 71218845, 79953920, 80833084, 82668092, 84109873, 86187626, 88277115, 90295661, 93225258, 94643359, 95167647, 96553314, 101740005, 109555901, 116987465, 124291598, 128974848], "denominator": 1048576, "roots": [0, 76, 80, 90, 91, 122]}, "012340510231201403210": {"boundaries": [-1048576, 34302496, 103003199, 172002204, 241749791, 313036194, 350923434, 355310174, 364048307, 371216825, 381507087, 391990537, 402397679, 416534843, 424022863, 427481858, 429705138, 445823533, 475068355, 503242004, 530620286, 545259520], "denominator": 1048576, "roots": [0, 333, 353, 402, 411, 519]}, "012340510231204103210": {"boundaries": [-1048576, 14333981, 43042337, 71876366, 101021639, 130729660, 146451114, 148235019, 151730273, 154857211, 159633700, 164202100, 168882354, 175131750, 177901208, 179298049, 181227625, 186936525, 196988432, 207802725, 218198049, 224395264], "denominator": 1048576, "roots": [0, 139, 147, 169, 174, 213]}, "012340510231204130210": {"boundaries": [-1048576, 5759139, 17295737, 28888971, 40618178, 52101645, 58370730, 59248010, 60646111, 62079272, 64204550, 66283884, 68628359, 71054328, 71455560, 73176993, 75567045, 76991340, 78851250, 81657501, 84595178, 87031808], "denominator": 1048576, "roots": [0, 55, 59, 68, 74, 82]}, "012340510231204132010": {"boundaries": [-1048576, 24371253, 73194350, 122268363, 171947465, 220661303, 247201792, 250390991, 254847439, 261022064, 271572098, 280374322, 291029845, 301699636, 302578120, 312097275, 322147725, 330753661, 338465057, 343999656, 352912552, 357564416], "denominator": 1048576, "roots": [0, 233, 247, 288, 323, 340]}, "012340510231240103210": {"boundaries": [-1048576, 9868141, 29633362, 49487891, 69554815, 89639505, 100313770, 101657391, 104104069, 106523584, 110244213, 113848330, 117655705, 121661768, 123570948, 125874649, 127971801, 129610268, 133331677, 139062772, 144254259, 147849216], "denominator": 1048576, "roots": [0, 95, 101, 119, 123, 140]}, "012340510231240130210": {"boundaries": [-1048576, 19176893, 57589220, 96182446, 135206729, 173905602, 194685610, 197367722, 201911551, 206680755, 214084501, 221097751, 228811900, 236874969, 239058579, 244321096, 250974687, 254641814, 260581769, 270217891, 279644441, 285212672], "denominator": 1048576, "roots": [0, 184, 196, 229, 244, 271]}, "012340510231240132010": {"boundaries": [-1048576, 9096131, 27316894, 45625643, 64143159, 82351335, 92187306, 93520397, 95704931, 98007249, 101581120, 104930552, 108835951, 112648276, 113033326, 116411483, 119773596, 122574936, 125504279, 127357257, 129978697, 132120576], "denominator": 1048576, "roots": [0, 87, 93, 108, 120, 125]}, "012340510231240310210": {"boundaries": [-1048576, 10093715, 30313901, 50636826, 71204237, 92167820, 103109973, 103611570, 104310620, 106968085, 112623763, 116497462, 121015925, 125274843, 127159326, 131175551, 133492212, 136010100, 138762600, 141012726, 144332173, 146800640], "denominator": 1048576, "roots": [0, 98, 100, 123, 132, 139]}, "012340510231240312010": {"boundaries": [-1048576, 12039905, 36158227, 60396760, 84922949, 109461920, 122508629, 123696463, 125444090, 128517042, 134348169, 138770947, 144097894, 149334852, 150235402, 155022723, 159176688, 162622884, 167381814, 169668917, 171241781, 173015040], "denominator": 1048576, "roots": [0, 116, 121, 144, 161, 164]}, "012340510231243010210": {"boundaries": [-1048576, 72156599085988, 216708841482365, 362012172507751, 509089315462889, 661290595615066, 739559446675456, 740033498994927, 740749671946479, 760356899007049, 805038438322670, 834023002387042, 866657115040756, 896097148805084, 925105917917553, 954114687204044, 954588739475124, 955062824801972, 975018094360486, 1008427536241056, 1035347383966202, 1048576001048576], "denominator": 1048576, "roots": [0, 705072804, 706890887, 910140718, 911044964, 1000000000]}, "012340510231420103210": {"boundaries": [-1048576, 62606000, 187996151, 313926508, 441090041, 566602197, 633514666, 644355261, 665676307, 681885073, 702052343, 727255333, 752679488, 773022227, 793491091, 814219688, 815268264, 816803701, 833640627, 860895590, 883380264, 895483904], "denominator": 1048576, "roots": [0, 599, 650, 776, 778, 853]}, "012340510231420130210": {"boundaries": [-1048576, 18317568, 55005833, 91855264, 129072424, 165655824, 185248426, 188440786, 194557480, 199345175, 205347050, 212770414, 220244447, 226344912, 231219083, 237506998, 239252682, 240821012, 245429630, 251852889, 258081499, 262144000], "denominator": 1048576, "roots": [0, 175, 190, 225, 231, 249]}, "012340510231420132010": {"boundaries": [-2561699442128, -1280849721064, -917562221966, -552406150873, -182926008547, 168973415334, 365211774085, 398079594466, 448013912066, 497620323891, 562836721050, 637277774923, 718365418916, 788317553741, 807430375019, 878441269394, 930451210399, 980786978829, 1034354266544, 1068596315639, 1121072412597, 2242144825194], "coefficients": [1000000000000, -2160000000000, 32741617357, 3236615586911, -3065483234714, 1090153239266, -134514607761], "denominator": 1099511627776}, "012340510231420310210": {"boundaries": [-1048576, 25259132, 75858387, 126705036, 178114799, 227838139, 254978730, 259155076, 265796057, 272794034, 282695028, 293456587, 304055203, 313422603, 321758833, 330277897, 333240147, 338506570, 342781230, 346993113, 352863402, 356515840], "denominator": 1048576, "roots": [0, 240, 259, 314, 326, 339]}, "012340510231420312010": {"boundaries": [-1048576, 4690100, 14084106, 23520382, 33053446, 42520030, 47535445, 48209031, 49432370, 50671753, 52568693, 54463345, 56358481, 58080569, 59531373, 61047020, 61721823, 62830843, 63728904, 64253260, 64777548, 66060288], "denominator": 1048576, "roots": [0, 45, 48, 58, 61, 62]}, "012340510231423010210": {"boundaries": [-1048576, 46654676, 140103413, 233980051, 328834001, 423183711, 473082538, 479258873, 490094158, 502629136, 522878520, 542096363, 560910522, 578309763, 594996468, 614116966, 620631132, 624825436, 629079787, 634739708, 641621264, 645922816], "denominator": 1048576, "roots": [0, 448, 475, 590, 598, 615]}, "012340510231423012010": {"boundaries": [-1048576, 6445228, 19355671, 32327929, 45442539, 58530908, 65448618, 66155949, 67291906, 69041057, 72144974, 74795098, 77472934, 79985520, 82353211, 84695491, 85582661, 86888556, 87813414, 88367795, 88892083, 90177536], "denominator": 1048576, "roots": [0, 62, 65, 81, 84, 85]}, "012340512010321043210": {"boundaries": [-1048576, 22997859, 69060321, 115336956, 162213527, 211952409, 239162709, 241410997, 244977264, 249020432, 251979062, 254600502, 256779395, 263089134, 273457957, 283401146, 291538833, 309680016, 338903642, 367174226, 395063287, 409993216], "denominator": 1048576, "roots": [0, 227, 239, 244, 275, 390]}, "012340512010321403210": {"boundaries": [-1048576, 9357409, 28100433, 46933194, 66011615, 85531652, 96206848, 97461115, 99256280, 101672028, 103300184, 104348760, 105367730, 108774775, 114401217, 117737208, 120513531, 125702514, 133476706, 142791868, 151794893, 157286400], "denominator": 1048576, "roots": [0, 91, 98, 100, 117, 149]}, "012340512010324103210": {"boundaries": [-1048576, 8666260, 26024808, 43465773, 61129285, 79062253, 88779434, 90031828, 91910819, 94328441, 95959972, 97008548, 98027933, 101530384, 106717658, 109619433, 113358977, 117037321, 121560307, 129043547, 136054897, 140509184], "denominator": 1048576, "roots": [0, 84, 91, 93, 111, 133]}, "012340512010324130210": {"boundaries": [-1048576, 15449176, 46395158, 77492835, 109006640, 141102987, 158334976, 160376550, 163571989, 167297583, 169915313, 172012465, 174593438, 182200728, 191038574, 197350451, 204869242, 211921595, 218298136, 227212394, 237503825, 243269632], "denominator": 1048576, "roots": [0, 150, 161, 165, 205, 231]}, "012340512010324132010": {"boundaries": [-1048576, 14837378, 44557579, 74420858, 104664264, 134936790, 151257088, 153599310, 157122567, 161596088, 164659716, 166756868, 168825063, 176057548, 183722766, 190408590, 197016459, 203701760, 211968729, 216070596, 218167748, 220200960], "denominator": 1048576, "roots": [0, 143, 156, 160, 205, 209]}, "012340512013021043210": {"boundaries": [-1048576, 4791335, 14387396, 24026023, 33780559, 43992133, 49545216, 50123011, 51104736, 52099805, 52969922, 53696674, 54204127, 55320984, 57050968, 58877376, 60341178, 63796688, 69415172, 74834494, 80178001, 83886080], "denominator": 1048576, "roots": [0, 47, 50, 52, 57, 79]}, "012340512013021403210": {"boundaries": [-1048576, 7693504, 23102725, 38582303, 54251178, 70399695, 79167488, 80158113, 81814216, 83445031, 84981572, 86515957, 87517617, 89658542, 93101831, 96097161, 97896752, 102170227, 109741144, 117555686, 125189120, 130023424], "denominator": 1048576, "roots": [0, 75, 80, 84, 94, 123]}, "012340512013024103210": {"boundaries": [-1048576, 6707843, 20142728, 33637820, 47289915, 61165699, 68594346, 69581813, 71316991, 72950964, 74493881, 76013950, 77017541, 79265260, 82412222, 84457302, 87077508, 89688195, 93032583, 98406220, 103450441, 106954752], "denominator": 1048576, "roots": [0, 65, 70, 74, 85, 101]}, "012340512013024130210": {"boundaries": [-1048576, 8314742, 24969000, 41700533, 58630715, 75527480, 84672512, 86031525, 88194009, 90505012, 92586243, 94497872, 95759181, 98853589, 102493597, 105410203, 109153154, 112240559, 115375683, 120274256, 125484812, 128974848], "denominator": 1048576, "roots": [0, 80, 87, 92, 108, 122]}, "012340512013024132010": {"boundaries": [-1048576, 15259178, 45821631, 76521155, 107569304, 138680937, 155276629, 157794078, 162108469, 166406764, 170226157, 173864244, 176128839, 182241364, 188438677, 194701622, 201035648, 207241353, 214632959, 218472403, 221093843, 223346688], "denominator": 1048576, "roots": [0, 147, 160, 169, 207, 212]}, "012340512031021043210": {"boundaries": [-1048576, 34204168, 102704004, 171487580, 240996780, 311548363, 349787477, 355772781, 365496686, 377337174, 385233623, 389496081, 395905593, 402755568, 410535592, 420918967, 427348191, 446375462, 479931354, 511869483, 543271832, 559939584], "denominator": 1048576, "roots": [0, 331, 365, 382, 406, 533]}, "012340512031021403210": {"boundaries": [-1048576, 3551385, 10664267, 17808146, 25028910, 32159438, 36088490, 36790964, 37812969, 39207647, 40135567, 40637248, 41396144, 42224454, 43194246, 44133062, 44736134, 46424592, 49280481, 52268179, 55179457, 57671680], "denominator": 1048576, "roots": [0, 34, 38, 40, 43, 54]}, "012340512031024103210": {"boundaries": [-1048576, 13181277, 39582904, 66102239, 92900667, 118736054, 133081770, 136026678, 140112108, 146080096, 149926913, 151932778, 155097961, 158660719, 161909005, 165018478, 169110224, 173441913, 179591418, 188617651, 197148210, 202375168], "denominator": 1048576, "roots": [0, 125, 142, 150, 164, 192]}, "012340512031024130210": {"boundaries": [-1048576, 17289749, 51915762, 86681083, 121771036, 156223485, 174762666, 178559890, 184669566, 192406678, 197449413, 199977722, 203854900, 208898313, 212407904, 217015350, 223523835, 228121884, 233235245, 241306226, 249767748, 254803968], "denominator": 1048576, "roots": [0, 165, 187, 197, 219, 242]}, "012340512031024132010": {"boundaries": [-1048576, 34132997, 102500592, 171172458, 240556471, 307096631, 343845546, 351762116, 362762579, 380011833, 390850354, 393965488, 398428286, 410713977, 421161111, 432712954, 445820714, 458579034, 470151436, 477948123, 488433883, 493879296], "denominator": 1048576, "roots": [0, 323, 371, 383, 450, 470]}, "012340512031042130210": {"boundaries": [-1048576, 9672433, 29042103, 48484241, 68085151, 87205077, 97430186, 99775453, 103643405, 108638170, 111461141, 113120284, 116478214, 118665344, 119029279, 121686436, 124663844, 127073311, 129228393, 131155599, 134047781, 136314880], "denominator": 1048576, "roots": [0, 92, 106, 113, 123, 129]}, "012340512031042132010": {"boundaries": [-1048576, 43978294, 132077368, 220589668, 309993324, 392460811, 439440725, 451427470, 466508864, 492270855, 506619447, 514529027, 530624715, 541470879, 544342479, 558837459, 573002249, 584432257, 598853146, 606381773, 612673229, 616562688], "denominator": 1048576, "roots": [0, 410, 482, 515, 575, 587]}, "012340512031201043210": {"boundaries": [-1048576, 3741240, 11233762, 18757047, 26356474, 33966316, 38098261, 38814446, 39968719, 41349686, 42250187, 42913008, 43912871, 44822915, 45374525, 45898813, 46424510, 48484324, 51874840, 55069544, 58207605, 60817408], "denominator": 1048576, "roots": [0, 36, 40, 43, 44, 57]}, "012340512031201403210": {"boundaries": [-1048576, 10870190, 32642796, 54514608, 76631263, 98415213, 110450005, 112419559, 115421169, 118694495, 121675607, 124498037, 127863377, 131332402, 133574125, 135472682, 136640573, 141805109, 150849210, 159875299, 168656991, 174063616], "denominator": 1048576, "roots": [0, 104, 114, 126, 131, 165]}, "012340512031204103210": {"boundaries": [-1048576, 11723935, 35206152, 58793338, 82633080, 106042214, 118838613, 121025853, 124567806, 128147734, 131560154, 134893779, 138891454, 142897861, 144742212, 146784661, 149367377, 153468691, 160231716, 168529897, 176446936, 181403648], "denominator": 1048576, "roots": [0, 112, 123, 137, 144, 172]}, "012340512031204130210": {"boundaries": [-1048576, 48845126, 146675627, 244932921, 344195358, 441935433, 494578346, 503533795, 519429199, 533542422, 548626250, 564079487, 582692411, 600269318, 603320075, 616337507, 635348791, 645924320, 660687912, 684866673, 708898889, 721420288], "denominator": 1048576, "roots": [0, 467, 511, 574, 619, 687]}, "012340512031204132010": {"boundaries": [-1048576, 2115845, 6354454, 10614113, 14922799, 19033055, 21321045, 21732912, 22352843, 22989551, 23712124, 24460983, 25379677, 26203682, 26230475, 27023345, 27852633, 28503396, 29230897, 29659751, 30184039, 31457280], "denominator": 1048576, "roots": [0, 20, 22, 25, 28, 29]}, "012340512031240103210": {"boundaries": [-1048576, 3178894, 9546304, 15942338, 22403222, 28556933, 31981568, 32719222, 33773251, 35132748, 36099531, 36949378, 38139023, 39140947, 39600506, 40121738, 40646026, 41357347, 42784076, 44618978, 46337977, 48234496], "denominator": 1048576, "roots": [0, 30, 34, 38, 39, 45]}, "012340512031240130210": {"boundaries": [-1048576, 22920605, 68825867, 114924541, 161469849, 207269642, 231822677, 236235898, 244154275, 251275390, 258311316, 265631441, 274498940, 282382047, 284162976, 290265981, 297693274, 302077148, 308405290, 317893719, 327731245, 333447168], "denominator": 1048576, "roots": [0, 219, 241, 272, 290, 317]}, "012340512031240132010": {"boundaries": [-1048576, 11004383, 33049528, 55205529, 77618928, 98984496, 110886912, 112977523, 116177907, 119330176, 123114626, 127304028, 132128087, 136433228, 136945103, 141048349, 144943323, 148244198, 151689256, 153880758, 157026486, 159383552], "denominator": 1048576, "roots": [0, 104, 114, 131, 145, 151]}, "012340512031240312010": {"boundaries": [-1048576, 44970030, 135048794, 225550735, 317039783, 405963076, 454382933, 462392318, 476347723, 488261282, 503300793, 520037124, 539315333, 556668320, 557853030, 574953955, 591116906, 603276499, 622765132, 630997760, 632570624, 634388480], "denominator": 1048576, "roots": [0, 428, 466, 533, 601, 604]}, "012340512031402130210": {"boundaries": [-1048576, 23422650, 70327397, 117405881, 164864453, 211279543, 236016981, 241635436, 251080604, 262763653, 269594582, 274028492, 282489833, 288017395, 288614650, 294967093, 301955925, 307662106, 312754730, 316880082, 323416744, 327155712], "denominator": 1048576, "roots": [0, 223, 256, 275, 298, 311]}, "012340512031402132010": {"boundaries": [-1048576, 13611565, 40882265, 68290303, 95991098, 121031782, 135615829, 139478605, 143931968, 152127816, 156711889, 159510391, 165057001, 168549955, 169081499, 173378615, 177761526, 181325472, 185070406, 187417155, 190562883, 192937984], "denominator": 1048576, "roots": [0, 126, 149, 161, 177, 183]}, "012340512031402312010": {"boundaries": [-1048576, 18053603, 54227563, 90592234, 127354385, 159967919, 179306496, 184725167, 190569610, 202452443, 208672489, 212328278, 219602365, 224335184, 225462646, 230807338, 236143537, 240141859, 246321189, 249059587, 250108163, 251658240], "denominator": 1048576, "roots": [0, 166, 199, 215, 237, 239]}, "012340512031420103210": {"boundaries": [-1048576, 15017571, 45104962, 75342810, 105898063, 133518677, 149596842, 153869398, 158875031, 167709675, 172694872, 176478113, 182565448, 186095734, 189765750, 193468745, 194517321, 195712941, 199968022, 206444316, 212150707, 216006656], "denominator": 1048576, "roots": [0, 139, 164, 184, 186, 205]}, "012340512031420130210": {"boundaries": [-1048576, 8510871, 25557367, 42675481, 59946211, 76260265, 85284181, 87512082, 90739305, 95327148, 97955534, 99970387, 103138694, 105083951, 106720558, 108808246, 110004270, 110772216, 112605337, 115474483, 118212505, 120586240], "denominator": 1048576, "roots": [0, 80, 93, 103, 106, 114]}, "012340512031420132010": {"boundaries": [-1048576, 27598367, 82866588, 138345409, 194290167, 249100723, 278309546, 284614044, 295424170, 307469752, 315679861, 322178388, 332366977, 339930383, 341217645, 349229625, 357057919, 363633486, 370485255, 374868266, 381159722, 384827392], "denominator": 1048576, "roots": [0, 263, 298, 326, 354, 366]}, "012340512031420310210": {"boundaries": [-1048576, 27150791, 81535553, 136163882, 191316889, 243231209, 272105472, 278799814, 288526768, 300706794, 309513453, 318091353, 328432002, 336169710, 343995608, 351623522, 354387122, 358755151, 363120322, 367741048, 373719477, 377487360], "denominator": 1048576, "roots": [0, 255, 291, 334, 345, 359]}, "012340512031420312010": {"boundaries": [-1048576, 41108534, 123454473, 206183249, 289753631, 368815777, 412702037, 421958000, 435926181, 451311754, 464980507, 479968437, 496217763, 509467063, 520543662, 532896358, 539292117, 548476599, 556760904, 561504336, 566222928, 569376768], "denominator": 1048576, "roots": [0, 387, 434, 505, 533, 542]}, "012340512031423010210": {"boundaries": [-1048576, 15175351, 45573144, 76110809, 106954724, 136214892, 152393045, 155767705, 160999526, 166537762, 171573229, 177337119, 183247984, 188096430, 193357834, 198474137, 199981109, 201553973, 203319137, 205691305, 208417351, 210763776], "denominator": 1048576, "roots": [0, 143, 160, 190, 193, 200]}, "012340512031423012010": {"boundaries": [-1048576, 85055239, 255452044, 426695954, 599777250, 760287061, 851268949, 871475129, 899237677, 933033161, 962301889, 994937225, 1028887837, 1056682502, 1086830179, 1114480561, 1125186816, 1140275796, 1150696788, 1157204599, 1164020343, 1168113664], "denominator": 1048576, "roots": [0, 795, 898, 1066, 1100, 1113]}, "012340512301021043210": {"boundaries": [-1048576, 107349399, 322358092, 538307375, 756555948, 969079601, 1088334506, 1112035186, 1143148981, 1193639012, 1227624311, 1241448866, 1254556066, 1269916815, 1291914851, 1318037971, 1337088547, 1395991857, 1496440454, 1591350009, 1684733823, 1732247552], "denominator": 1048576, "roots": [0, 1022, 1178, 1203, 1269, 1651]}, "012340512301021403210": {"boundaries": [-1048576, 54715286, 164283186, 274263198, 385219717, 495775618, 554958848, 566990305, 586831422, 612532780, 629653967, 637038781, 644903101, 652973320, 664125353, 674577181, 681250941, 703803693, 742718508, 781760040, 819915560, 839909376], "denominator": 1048576, "roots": [0, 525, 604, 619, 653, 800]}, "012340512301024103210": {"boundaries": [-1048576, 6634266, 19920250, 33257372, 46708782, 59767537, 66846720, 68494626, 71032469, 74528911, 76971804, 78086727, 79135303, 80254416, 81304286, 82360997, 83932567, 85771174, 88521219, 92233281, 95774692, 98566144], "denominator": 1048576, "roots": [0, 63, 74, 76, 81, 93]}, "012340512301024130210": {"boundaries": [-1048576, 11209666, 33657918, 56192009, 78923287, 101278346, 113246208, 115838225, 120031137, 125843070, 129514477, 130539567, 131588143, 134471385, 137526351, 140194775, 144275174, 147120260, 150314522, 155618997, 161018011, 164626432], "denominator": 1048576, "roots": [0, 107, 124, 126, 141, 156]}, "012340512301024132010": {"boundaries": [-1048576, 84376264, 253404797, 423252247, 594983170, 754946976, 846113450, 867553386, 893168008, 942956320, 973003607, 978044108, 983811276, 1013812493, 1043549890, 1072249666, 1105295572, 1136815461, 1166831134, 1186166387, 1210283635, 1221591040], "denominator": 1048576, "roots": [0, 790, 930, 941, 1118, 1164]}, "012340512301042103210": {"boundaries": [-1048576, 14079631, 42286719, 70628535, 99245958, 124981951, 139984896, 144335791, 149379296, 158231307, 166295001, 170370446, 171419022, 172813632, 174151577, 176577931, 180482866, 182926686, 186611172, 192767365, 198520063, 202375168], "denominator": 1048576, "roots": [0, 130, 162, 164, 174, 192]}, "012340512301042130210": {"boundaries": [-1048576, 13180774, 39582128, 66096467, 92845045, 117637355, 131596288, 135422601, 140486141, 148414295, 154885091, 158033113, 159605977, 161283860, 162817900, 166019287, 169658769, 172421394, 175143401, 178502305, 182665399, 185597952], "denominator": 1048576, "roots": [0, 123, 150, 153, 166, 176]}, "012340512301042132010": {"boundaries": [-1048576, 20180550, 60604925, 101209983, 142194218, 179974753, 201413973, 207218102, 214637012, 226934739, 235681376, 239758618, 243428634, 246970441, 249577315, 255509124, 261308737, 266499816, 271724817, 275039101, 279233405, 282066944], "denominator": 1048576, "roots": [0, 188, 227, 234, 260, 268]}, "012340512301201043210": {"boundaries": [-1048576, 5180694, 15557203, 25978757, 36505374, 46593237, 52254037, 53507910, 55173673, 57821861, 59476588, 60394926, 61662299, 62609069, 63197856, 63722144, 64206293, 66722079, 70995068, 74941574, 78814036, 81788928], "denominator": 1048576, "roots": [0, 49, 57, 60, 61, 77]}, "012340512301201403210": {"boundaries": [-1048576, 3366118, 10107526, 16876196, 23707929, 30350356, 33991338, 34787321, 35967797, 37671051, 38675108, 39231980, 40138434, 40752341, 41185305, 41593178, 41826624, 43202646, 45646501, 47975272, 50250009, 52428800], "denominator": 1048576, "roots": [0, 32, 37, 39, 40, 49]}, "012340512301204103210": {"boundaries": [-1048576, 7003028, 21029008, 35113012, 49324932, 62840908, 70341973, 72175001, 74742266, 78580355, 81168589, 82640981, 84425108, 85670206, 86231646, 86808780, 87608942, 89895929, 93800798, 97885554, 101845005, 104857600], "denominator": 1048576, "roots": [0, 66, 78, 82, 84, 99]}, "012340512301204130210": {"boundaries": [-2575899420448, -1287949710224, -910678905397, -532255212204, -151296312894, 235191739695, 432814356168, 475707071609, 560720222855, 654171644453, 706911944138, 736875093001, 796571703420, 830303248238, 830475803360, 864061296987, 921587580823, 947779237918, 988748640794, 1063532541346, 1133165772819, 2266331545642], "coefficients": [1000000000000, -2375510204082, 412952936277, 3427432447365, -3825905872553, 1595253678314, -235250392866], "denominator": 1099511627776}, "012340512301240103210": {"boundaries": [-1048576, 39593908, 118912530, 198608372, 279114389, 352762623, 395313152, 406537450, 419887438, 443697738, 458135013, 466921761, 480065319, 488231686, 492389632, 497133123, 501327427, 511521411, 531014075, 552842036, 573719548, 585105408], "denominator": 1048576, "roots": [0, 368, 439, 472, 480, 557]}, "012340512301240130210": {"boundaries": [-2575899688699, -1287949844350, -910678905397, -532255212204, -151296312894, 235292966962, 432915583435, 475707071609, 560720222855, 654171644453, 705899398598, 735862547461, 796571703420, 830389526371, 832342572766, 865841788260, 921587580823, 946696534631, 987665937507, 1063532541346, 1133293159098, 2266586318200], "coefficients": [1000000000000, -2375510204082, 412952936277, 3427432447365, -3825905872553, 1595253678314, -235259759938], "denominator": 1099511627776}, "012340512301402103210": {"boundaries": [-1048576, 97897735, 293936599, 490663609, 688803361, 879669304, 982253568, 1009353871, 1052347205, 1107162444, 1158278806, 1187116858, 1195591425, 1202278343, 1208729377, 1221664623, 1240817741, 1253208960, 1273715928, 1306673209, 1337546464, 1353711616], "denominator": 1048576, "roots": [0, 926, 1127, 1150, 1192, 1290]}, "012340512301402130210": {"boundaries": [-1048576, 13848954, 41592449, 69463176, 97587751, 122976933, 137625600, 141956769, 147229469, 156035910, 163608266, 167888536, 169692146, 171148634, 172557245, 175466471, 178476508, 180810163, 183186111, 185835489, 189295905, 191889408], "denominator": 1048576, "roots": [0, 128, 159, 164, 174, 182]}, "012340512301402132010": {"boundaries": [-1048576, 38980646, 117054968, 195445906, 274472938, 347942186, 388934314, 400542338, 416544065, 440138144, 461448247, 473000847, 476681146, 479209515, 483378195, 493105581, 500717218, 507816036, 514899804, 519540780, 525832236, 529530880], "denominator": 1048576, "roots": [0, 364, 449, 458, 492, 504]}, "012340512301402312010": {"boundaries": [-1048576, 115879542, 348069351, 581448112, 817140921, 1023103609, 1146006186, 1184647225, 1226475116, 1304618065, 1371929460, 1412080257, 1425843549, 1442448091, 1458571131, 1480903110, 1502706637, 1520141411, 1548143329, 1560030539, 1561603403, 1563426816], "denominator": 1048576, "roots": [0, 1059, 1335, 1390, 1487, 1490]}, "012340512301420103210": {"boundaries": [-1048576, 9444767, 28359240, 47344390, 66475119, 84706833, 94633984, 97267602, 101257021, 106669739, 110806784, 113375408, 115176094, 116394854, 117739896, 119039323, 120087899, 121072290, 123296981, 126568182, 129586370, 132120576], "denominator": 1048576, "roots": [0, 89, 107, 113, 115, 125]}, "012340512301420130210": {"boundaries": [-1048576, 10858477, 32606005, 54440809, 76457530, 97241624, 108702378, 111697467, 116038104, 122411260, 126284468, 128753311, 132000220, 134016813, 135488496, 137688352, 139667018, 140914985, 143034666, 146204481, 149446166, 152043520], "denominator": 1048576, "roots": [0, 102, 121, 130, 135, 144]}, "012340512301420132010": {"boundaries": [-1048576, 2172489, 6525342, 10900635, 15322446, 19260423, 21583189, 22235936, 22958431, 24378994, 25141982, 25610330, 26447613, 26981459, 27192752, 27790173, 28344120, 28841110, 29335739, 29670109, 30194397, 31457280], "denominator": 1048576, "roots": [0, 20, 24, 26, 28, 29]}, "012340512301420310210": {"boundaries": [-1048576, 10851920, 32589424, 54422066, 76448012, 96716537, 108178090, 111356040, 115553983, 122305957, 126321859, 129099668, 132347376, 134503034, 137546782, 139837736, 140599948, 141795683, 143226250, 144911800, 146913325, 148897792], "denominator": 1048576, "roots": [0, 101, 121, 133, 136, 141]}, "012340512301420312010": {"boundaries": [-1048576, 107425224, 322556860, 538488671, 756070644, 964341641, 1077062314, 1106161540, 1151655189, 1213798414, 1250443218, 1275405247, 1305987467, 1326708897, 1349604053, 1371125442, 1384577238, 1401625529, 1418582436, 1428143328, 1437580512, 1442840576], "denominator": 1048576, "roots": [0, 1014, 1197, 1299, 1357, 1375]}, "012340512301423010210": {"boundaries": [-1048576, 14540532, 43653735, 72858678, 102253839, 131384395, 146538496, 150212977, 156929925, 164796729, 169351973, 172628368, 176510276, 179118678, 183126713, 186147862, 187142526, 188191102, 189226967, 190563426, 192177291, 193986560], "denominator": 1048576, "roots": [0, 139, 162, 178, 180, 184]}, "012340512301423012010": {"boundaries": [-1048576, 84453898, 253639864, 423609854, 595160110, 750729438, 840084138, 865455053, 897113234, 951237521, 982319137, 1004506053, 1031120956, 1048986424, 1075901263, 1095289998, 1103258231, 1114216515, 1121924555, 1126669290, 1131387882, 1134559232], "denominator": 1048576, "roots": [0, 782, 940, 1047, 1072, 1081]}, "012340512304102103210": {"boundaries": [-1048576, 83636824, 251222575, 419669542, 589797704, 738269944, 827151701, 855184488, 885114005, 941066332, 997819098, 1028755377, 1032698162, 1039411585, 1046315391, 1055562310, 1069357254, 1081081557, 1101309266, 1130241395, 1157723894, 1172307968], "denominator": 1048576, "roots": [0, 764, 979, 996, 1026, 1117]}, "012340512304102130210": {"boundaries": [-1048576, 30527047, 91680244, 153107306, 215068781, 270963887, 303125845, 312888668, 324966917, 344501523, 363793174, 374085115, 375928827, 379331072, 382563618, 387217675, 392224021, 395958572, 400105095, 405134586, 411352690, 415236096], "denominator": 1048576, "roots": [0, 282, 356, 364, 380, 395]}, "012340512304102132010": {"boundaries": [-1048576, 15166967, 45550635, 76071724, 106860912, 134573175, 150558037, 155423038, 161386895, 171136335, 180813736, 185941555, 186664848, 187894108, 189690271, 192800854, 195252757, 197577529, 199946203, 201490613, 203587765, 205520896], "denominator": 1048576, "roots": [0, 140, 177, 180, 191, 195]}, "012340512304102312010": {"boundaries": [-1048576, 48149769, 144554056, 241252344, 338542098, 434342232, 484354730, 497390945, 520428485, 546688927, 571448976, 585223164, 588749165, 594922864, 600010671, 606444644, 612880894, 618114039, 626132653, 629687002, 630735578, 632291328], "denominator": 1048576, "roots": [0, 459, 556, 572, 600, 602]}, "012340512304120103210": {"boundaries": [-1048576, 49863165, 149768029, 250165530, 351523583, 440862533, 493704533, 510205217, 528650509, 561574031, 594159438, 612082533, 615665849, 621353480, 627207348, 631391682, 635585986, 641797367, 654360310, 670353353, 685577674, 694157312], "denominator": 1048576, "roots": [0, 457, 582, 600, 608, 661]}, "012340512304120130210": {"boundaries": [-1048576, 23704891, 71195941, 118911170, 167062108, 209936772, 234968405, 242704245, 251792110, 267295425, 281713139, 289884454, 292140976, 295506476, 299017123, 302101974, 305222410, 307207475, 310511865, 315412457, 320521967, 324009984], "denominator": 1048576, "roots": [0, 218, 275, 286, 294, 308]}, "012340512304120132010": {"boundaries": [-1048576, 30841381, 92611892, 154626253, 217121351, 275260553, 307582293, 316914837, 329993110, 348748811, 366254005, 376079905, 378682274, 383078436, 386767523, 391138109, 395498953, 399431129, 403458892, 406169734, 410364038, 413138944], "denominator": 1048576, "roots": [0, 288, 357, 369, 385, 393]}, "012340512304120310210": {"boundaries": [-1048576, 69457812, 208593093, 348335756, 489262405, 617179113, 690225152, 712184315, 740164143, 784351647, 823218539, 846108694, 854531178, 865403260, 881098024, 890931511, 895233893, 901359149, 908167539, 915436896, 924773357, 930086912], "denominator": 1048576, "roots": [0, 643, 801, 847, 864, 886]}, "012340512304120312010": {"boundaries": [-1048576, 16310855, 48992814, 81840014, 115004060, 143964917, 161218560, 166731107, 172775879, 183825915, 193771927, 199443722, 201379086, 204155766, 207463282, 209792705, 211409799, 213392647, 215445570, 216583051, 217631627, 219152384], "denominator": 1048576, "roots": [0, 149, 189, 199, 206, 208]}, "012340512304123010210": {"boundaries": [-1048576, 84318852, 253201753, 422765288, 593664850, 751872831, 840258901, 865959852, 901418819, 953355002, 997238286, 1024065386, 1035350829, 1048640857, 1070740340, 1084582366, 1089587777, 1094306369, 1098724350, 1104354247, 1111353289, 1115684864], "denominator": 1048576, "roots": [0, 786, 968, 1037, 1046, 1063]}, "012340512304123012010": {"boundaries": [-1048576, 16469824, 49472793, 82649641, 116160259, 145156786, 162616661, 168223147, 174138439, 185476249, 194677927, 200523768, 203135145, 205944605, 210929011, 214165255, 215587881, 216868167, 217811230, 218389050, 218913338, 220200960], "denominator": 1048576, "roots": [0, 150, 189, 205, 208, 209]}, "012340512340102103210": {"boundaries": [-1048576, 8569378, 25736577, 42982219, 60380438, 75984171, 85022037, 87797970, 91152558, 96674595, 102357874, 105594239, 106147289, 106671577, 107261514, 108208594, 109474695, 110328353, 111782043, 114137635, 116353961, 118489088], "denominator": 1048576, "roots": [0, 79, 101, 102, 105, 112]}, "012340512340102130210": {"boundaries": [-1048576, 14475763, 43465046, 72559156, 101859537, 129592832, 144703488, 148987514, 155442794, 163975423, 172630799, 177639935, 178734650, 179783226, 180874605, 182674714, 184488907, 185834526, 187382591, 189414634, 191824299, 193986560], "denominator": 1048576, "roots": [0, 136, 170, 172, 178, 184]}, "012340512340102132010": {"boundaries": [-1048576, 9088926, 27300452, 45604288, 64085299, 80208441, 89828010, 92910594, 96267271, 102415308, 108678200, 112030492, 112447497, 112971785, 114004633, 116018717, 117434221, 118783620, 120279707, 121180368, 122228944, 123731968], "denominator": 1048576, "roots": [0, 83, 107, 108, 115, 117]}, "012340512340102312010": {"boundaries": [-1048576, 20979294, 63017469, 105271952, 147933655, 184838886, 207006378, 214311336, 222140325, 236577936, 250916439, 259582574, 262200136, 264821576, 266518823, 268836430, 271062183, 272960700, 275797307, 277097775, 277622063, 278921216], "denominator": 1048576, "roots": [0, 191, 249, 254, 264, 265]}, "012340512340120103210": {"boundaries": [-1048576, 93014371, 279347365, 466516467, 655297612, 824953242, 922834261, 953082308, 990255138, 1050246257, 1110954445, 1146020112, 1155354763, 1165933011, 1174497608, 1180609311, 1186376479, 1193266320, 1208481192, 1229587012, 1249499437, 1260388352], "denominator": 1048576, "roots": [0, 858, 1097, 1123, 1134, 1201]}, "012340512340120130210": {"boundaries": [-1048576, 38113679, 114463465, 191149271, 268480572, 338230462, 378273792, 390632797, 406108574, 430616511, 455184063, 469173057, 473211294, 478379407, 482270193, 485593848, 488854524, 490848515, 494665331, 500671215, 506700923, 510656512], "denominator": 1048576, "roots": [0, 352, 449, 461, 469, 486]}, "012340512340120132010": {"boundaries": [-1048576, 23260965, 69865697, 116696703, 163958562, 205539934, 230075050, 237927249, 246860751, 262439071, 278040685, 286591734, 288821583, 292436722, 294594978, 297274148, 299958505, 302406121, 304964643, 306673940, 309295380, 311427072], "denominator": 1048576, "roots": [0, 213, 274, 281, 291, 296]}, "012340512340120310210": {"boundaries": [-1048576, 19943024, 59907300, 100083472, 140655654, 175432586, 196520618, 203583869, 210925474, 224854915, 238601342, 246968779, 249931106, 252827011, 255602721, 257316015, 258070337, 259228306, 260438853, 261755747, 263460893, 265289728], "denominator": 1048576, "roots": [0, 181, 237, 245, 248, 252]}, "012340512340120312010": {"boundaries": [-1048576, 102249021, 306996266, 512434551, 719227024, 917477638, 1023847082, 1053574447, 1100945659, 1160043526, 1219041759, 1251851343, 1262308101, 1277271354, 1290031668, 1298772709, 1304734591, 1312530603, 1320200209, 1324565748, 1328760052, 1331691520], "denominator": 1048576, "roots": [0, 965, 1197, 1235, 1261, 1269]}, "012340512340123010210": {"boundaries": [-1048576, 93721782, 281516799, 470266584, 660810881, 826081266, 925018794, 957569088, 992909564, 1057228853, 1120825905, 1157125474, 1169654287, 1185311760, 1201316003, 1211348642, 1214940481, 1218610497, 1222397689, 1227414193, 1233423287, 1237319680], "denominator": 1048576, "roots": [0, 854, 1108, 1157, 1164, 1179]}, "012340512340123012010": {"boundaries": [-1048576, 67490637, 202706420, 338561752, 475628439, 596816742, 667855530, 690580863, 717102787, 762063771, 806580635, 831693295, 840287843, 851566757, 863009380, 869556258, 872496862, 876951729, 880015826, 881965552, 884062704, 886046720], "denominator": 1048576, "roots": [0, 619, 796, 830, 840, 844]}, "012345010210321043210": {"boundaries": [-1048576, 24405932, 73281697, 122362852, 172020462, 225323689, 256289450, 259715101, 261287965, 263011534, 265830020, 269681077, 272970956, 279897687, 290887108, 301786170, 308663638, 324750746, 353332127, 380898039, 408033179, 422576128], "denominator": 1048576, "roots": [0, 247, 250, 259, 293, 402]}, "012345010210321403210": {"boundaries": [-1048576, 28168854, 84585340, 141255174, 198636338, 259637095, 293688661, 296878306, 299499746, 302063124, 306096636, 311790568, 316620032, 327130578, 344146102, 354230397, 362954904, 378419679, 400897896, 428697837, 455502692, 469762048], "denominator": 1048576, "roots": [0, 282, 287, 300, 353, 447]}, "012345010210324103210": {"boundaries": [-1048576, 23320093, 70020964, 116915848, 164344364, 214191338, 242745344, 246325141, 248422293, 250827849, 254879638, 260428621, 264173937, 272497090, 285913958, 293415536, 302610267, 312582477, 324973419, 344674755, 363216804, 373293056], "denominator": 1048576, "roots": [0, 234, 238, 251, 296, 355]}, "012345010210324130210": {"boundaries": [-1048576, 9259377, 27804285, 46432907, 65291991, 85026818, 95857322, 96944896, 97993472, 99119230, 100979423, 103572064, 105317275, 109370969, 114324155, 118252799, 122503141, 127103716, 130639458, 134217700, 139368833, 142606336], "denominator": 1048576, "roots": [0, 92, 94, 100, 124, 135]}, "012345010210324132010": {"boundaries": [-1048576, 13212597, 39671815, 66239391, 93100803, 121041163, 136926549, 139118495, 140691359, 142230852, 144694060, 148215272, 150616267, 156313882, 162791235, 168448758, 174066665, 180038487, 186147696, 189754731, 193424747, 196083712], "denominator": 1048576, "roots": [0, 132, 135, 143, 179, 186]}, "012345010213021043210": {"boundaries": [-1048576, 13460269, 40414136, 67474075, 94821661, 123856994, 140334421, 142266217, 143839081, 145502987, 148436718, 151248584, 153557734, 156561527, 160540926, 165460103, 168695709, 176992934, 191333457, 205120753, 218692521, 226492416], "denominator": 1048576, "roots": [0, 135, 138, 148, 160, 215]}, "012345010213021403210": {"boundaries": [-1048576, 7602520, 22826164, 38108793, 53549243, 69810931, 78992725, 80159528, 81208104, 82231359, 83986158, 85738995, 87129924, 89043455, 91699899, 94326216, 95864076, 99700125, 106489175, 113495671, 120338109, 124780544], "denominator": 1048576, "roots": [0, 76, 78, 84, 92, 118]}, "012345010213024103210": {"boundaries": [-1048576, 50055631, 150286674, 250895153, 352489327, 458289430, 518083925, 526533808, 533873840, 541434891, 554665657, 567869051, 578231245, 593352581, 611903087, 625946890, 643047969, 661254276, 685400773, 722667932, 757765979, 775946240], "denominator": 1048576, "roots": [0, 499, 513, 558, 626, 739]}, "012345010213024130210": {"boundaries": [-1048576, 52367316, 157229600, 262493101, 368792090, 478897678, 540366165, 549013988, 557402596, 565815651, 580307437, 595720467, 606918792, 625452387, 643055444, 661852011, 682908560, 703456790, 720630849, 739421998, 764852973, 776994816], "denominator": 1048576, "roots": [0, 520, 536, 585, 683, 740]}, "012345010213024132010": {"boundaries": [-1048576, 34162152, 102570209, 171240616, 240579429, 312247392, 351709866, 357205826, 363497282, 369357415, 379284215, 389610418, 397509411, 410197045, 420124628, 433340785, 446572799, 459353154, 473942292, 481905096, 488720840, 492830720], "denominator": 1048576, "roots": [0, 338, 350, 384, 456, 469]}, "012345010213201043210": {"boundaries": [-1048576, 67846407, 203721252, 340173412, 478153223, 624166421, 704730453, 710851030, 715045334, 726277807, 750616347, 766935712, 785705478, 804898768, 819091284, 841111380, 851966442, 889421421, 958638650, 1024400836, 1088878604, 1121976320], "denominator": 1048576, "roots": [0, 676, 684, 769, 811, 1069]}, "012345010213201403210": {"boundaries": [-1048576, 13358607, 40112591, 66983160, 94160487, 122875183, 138674176, 139716456, 140240744, 142566951, 147790952, 151181747, 155123525, 159112147, 162112853, 166377510, 168366800, 175309654, 188188058, 200763701, 213051120, 220200960], "denominator": 1048576, "roots": [0, 133, 134, 152, 161, 209]}, "012345010213204103210": {"boundaries": [-1048576, 30040140, 90195786, 150587885, 211576990, 274935897, 311077546, 315086713, 316135289, 321840935, 334891384, 343195932, 353312075, 363429504, 368365478, 376157545, 385279427, 394690117, 409132105, 430011263, 449647995, 460324864], "denominator": 1048576, "roots": [0, 300, 302, 347, 373, 438]}, "012345010213204130210": {"boundaries": [-1048576, 13334671, 40045361, 66886566, 94054256, 122385345, 137188693, 137620719, 138145007, 141171980, 148122763, 152504865, 157933542, 163374404, 164924478, 169336792, 175198193, 178650200, 183418979, 191668854, 199614995, 204472320], "denominator": 1048576, "roots": [0, 131, 132, 156, 171, 194]}, "012345010213204132010": {"boundaries": [-1048576, 36849300, 110657237, 184808384, 259797428, 337453278, 378972842, 381150488, 382199064, 390840287, 411061563, 423467013, 439381213, 455565876, 456580897, 471219419, 485791632, 496929325, 512315478, 519782034, 525024914, 528482304], "denominator": 1048576, "roots": [0, 363, 365, 435, 493, 503]}, "012345010213240130210": {"boundaries": [-1048576, 19321423, 58016804, 96876344, 136135248, 176695191, 198879914, 200788494, 201837070, 206166966, 216072969, 222213886, 229944884, 238352113, 239065192, 245604585, 252988378, 259042033, 264584854, 269037393, 276033722, 279969792], "denominator": 1048576, "roots": [0, 191, 193, 228, 252, 266]}, "012345010213240132010": {"boundaries": [-1048576, 63940471, 192019929, 320723801, 450950124, 585985780, 657457152, 659815487, 660339775, 675838017, 712868222, 734918325, 762914544, 792382082, 794464523, 819564593, 844963265, 864585077, 890042341, 903201499, 915260123, 921698304], "denominator": 1048576, "roots": [0, 629, 630, 758, 855, 878]}, "012345010213240312010": {"boundaries": [-1048576, 110789949, 332688078, 555583001, 780899084, 1013882158, 1140763306, 1148971946, 1150544810, 1176345464, 1237738031, 1274429999, 1321198147, 1369950620, 1373463249, 1416291327, 1458104227, 1489421946, 1540932310, 1562122770, 1563695634, 1565523968], "denominator": 1048576, "roots": [0, 1095, 1098, 1311, 1489, 1492]}, "012345010231021043210": {"boundaries": [-1048576, 12537694, 37628518, 62767365, 88029038, 113878726, 131683669, 137169746, 139266898, 140538296, 142320383, 144118198, 146006127, 147910341, 149455727, 152016042, 153246009, 157565429, 165610122, 173274287, 180804319, 185597952], "denominator": 1048576, "roots": [0, 130, 134, 141, 146, 176]}, "012345010231021403210": {"boundaries": [-1048576, 12067836, 36229298, 60471127, 84917710, 110299265, 124605781, 127121027, 130266755, 132228624, 135042063, 137810897, 140764627, 143749435, 146210027, 149062445, 150796158, 155912031, 164403378, 173469689, 182279846, 187695104], "denominator": 1048576, "roots": [0, 120, 126, 137, 145, 178]}, "012345010231024103210": {"boundaries": [-1048576, 9663413, 29009737, 48416217, 67970816, 88096614, 99527338, 101749316, 104370756, 106082013, 108624417, 111065580, 113766056, 116508576, 117803066, 120106967, 123006781, 125411958, 129016590, 134705677, 140013941, 143654912], "denominator": 1048576, "roots": [0, 96, 101, 111, 119, 136]}, "012345010231024130210": {"boundaries": [-1048576, 9800042, 29422600, 49114043, 68970239, 89373495, 100226389, 101962586, 105108314, 107141974, 110119717, 113055137, 116368850, 119743788, 120285684, 123450183, 126877075, 129797907, 132377140, 134620103, 138033555, 140509184], "denominator": 1048576, "roots": [0, 96, 102, 114, 126, 133]}, "012345010231024132010": {"boundaries": [-1048576, 25616699, 76901951, 128345523, 180164928, 233215462, 262755669, 268530876, 276395196, 281449366, 288788385, 296132936, 304522558, 312947355, 313826484, 322012458, 330319448, 336932197, 345047583, 349410402, 353604706, 356515840], "denominator": 1048576, "roots": [0, 253, 268, 298, 331, 339]}, "012345010231042132010": {"boundaries": [-1048576, 29080354, 87258894, 145491123, 203848895, 262637901, 306533717, 322986691, 328229571, 331409026, 335734063, 340496139, 346132573, 351303346, 351354809, 356625974, 361930170, 365797995, 371976673, 374609718, 375134006, 376438784], "denominator": 1048576, "roots": [0, 306, 316, 335, 357, 358]}, "012345010231201043210": {"boundaries": [-1048576, 12142198, 36449714, 60829238, 85392085, 110823728, 125916501, 129030411, 131651851, 133512766, 136266476, 138984952, 141677644, 145431298, 147352034, 148400610, 149485263, 155036454, 164546863, 173505749, 182282236, 187695104], "denominator": 1048576, "roots": [0, 122, 127, 140, 142, 178]}, "012345010231201403210": {"boundaries": [-1048576, 23144356, 69485552, 115990099, 162906489, 211659292, 238463658, 242561114, 248328282, 252483393, 258752793, 264786514, 270948489, 278769678, 283295810, 286332454, 288249315, 298161184, 315808559, 333241256, 350196889, 359661568], "denominator": 1048576, "roots": [0, 229, 240, 268, 276, 342]}, "012345010231204103210": {"boundaries": [-1048576, 65208656, 195778264, 326818892, 459018729, 595867088, 669166250, 679847540, 698197620, 711100725, 730051398, 749063476, 768527885, 793914091, 804506159, 810669940, 819858756, 842288938, 881979436, 925867563, 967965993, 989855744], "denominator": 1048576, "roots": [0, 641, 676, 765, 787, 943]}, "012345010231204130210": {"boundaries": [-1048576, 7119162, 21373440, 35676763, 50098441, 64939210, 72963413, 74276840, 76373992, 77809381, 79954375, 82041436, 84406248, 86823022, 87366453, 89113955, 91688375, 93086601, 95141179, 98737434, 102162399, 104857600], "denominator": 1048576, "roots": [0, 70, 74, 83, 89, 99]}, "012345010231204132010": {"boundaries": [-1048576, 56104085, 168447291, 281205688, 394954885, 511916743, 573658453, 582391640, 598120280, 610226284, 629905650, 647402352, 668485665, 689306935, 690537784, 709288687, 729100829, 745333619, 761646860, 772249115, 787453467, 794820608], "denominator": 1048576, "roots": [0, 549, 579, 658, 728, 757]}, "012345010231240103210": {"boundaries": [-1048576, 19860884, 59624919, 99518409, 139719065, 180977512, 203773269, 207765707, 213008587, 217131205, 223532744, 229737004, 236300439, 243029253, 246841495, 250912186, 253533626, 256281206, 263070292, 272925252, 281864806, 287309824], "denominator": 1048576, "roots": [0, 196, 206, 238, 243, 273]}, "012345010231240130210": {"boundaries": [-1048576, 9856376, 29591026, 49392827, 69354089, 89852798, 101012821, 102836783, 105458223, 107538909, 110841745, 113932618, 117340585, 120806037, 121959553, 124348043, 127038613, 128519690, 131130602, 135431627, 139567328, 142606336], "denominator": 1048576, "roots": [0, 97, 102, 117, 123, 135]}, "012345010231240132010": {"boundaries": [-1048576, 7160525, 21500099, 35896930, 50430223, 65398264, 73225557, 74102601, 75675465, 77305012, 80275193, 82639863, 85458987, 88240256, 88742407, 91230974, 93442125, 95443328, 97426481, 98759650, 100856802, 102760448], "denominator": 1048576, "roots": [0, 70, 73, 85, 93, 97]}, "012345010231240310210": {"boundaries": [-1048576, 55467891, 166573332, 278210205, 391113419, 507910606, 569638912, 571993934, 573042510, 587146587, 619630442, 640164016, 664307100, 687207724, 697165361, 718701811, 731303045, 745031569, 759789065, 771647764, 789377803, 797966336], "denominator": 1048576, "roots": [0, 545, 547, 674, 723, 760]}, "012345010231240312010": {"boundaries": [-1048576, 15722869, 47213870, 78846401, 110819130, 143854556, 161655466, 162787442, 163311730, 167082386, 175792990, 181198047, 187833700, 194453108, 195884067, 201883690, 206827346, 211153462, 216695567, 219552049, 222173489, 224395264], "denominator": 1048576, "roots": [0, 155, 156, 188, 208, 213]}, "012345010231243010210": {"boundaries": [-1048576, 51833494, 155670427, 260040987, 365671095, 475106294, 531453269, 531889097, 532413385, 546431317, 578452025, 599186250, 622546629, 643530855, 664166159, 684714758, 685244234, 686292810, 700316315, 723483956, 742490777, 752877568], "denominator": 1048576, "roots": [0, 507, 508, 653, 655, 717]}, "012345010231402132010": {"boundaries": [-1048576, 85948337, 257853803, 429785643, 601778975, 773989720, 928164522, 998685804, 1004977260, 1008775987, 1013910816, 1019671368, 1026454532, 1032706727, 1032855202, 1039269585, 1045730768, 1050508476, 1057670939, 1060939692, 1062512556, 1064304640], "denominator": 1048576, "roots": [0, 950, 962, 985, 1011, 1014]}, "012345010231402312010": {"boundaries": [-1048576, 86234318835963, 258704804765619, 431180834158227, 603669787854902, 776204726154673, 940430300894549, 1019540113177691, 1022447843785819, 1024190003552388, 1026525630004639, 1029180246589970, 1032283008593733, 1035158127266382, 1035258501586479, 1038228647680312, 1041198793687435, 1043383547612779, 1047060859848681, 1048562452066780, 1048571486073308, 1048576001048576], "denominator": 1048576, "roots": [0, 971193341, 976739397, 987295139, 999982769, 1000000000]}, "012345010231420103210": {"boundaries": [-1048576, 44084149, 132280791, 220562492, 309041096, 398186925, 463732736, 487870771, 496259379, 501629775, 508697371, 517215043, 525885898, 532976442, 540306664, 547619114, 548143402, 548694553, 554693567, 564547610, 572704372, 577765376], "denominator": 1048576, "roots": [0, 462, 478, 522, 523, 550]}, "012345010231420130210": {"boundaries": [-1048576, 19206129, 57644038, 96159197, 134852423, 174124415, 198705152, 205575473, 210818353, 214208178, 218706091, 224028502, 229431261, 233882869, 238137973, 242746347, 243441706, 243964990, 247413443, 252939351, 257708436, 261095424], "denominator": 1048576, "roots": [0, 194, 204, 231, 233, 248]}, "012345010231420132010": {"boundaries": [-1048576, 14396697, 43199544, 72030831, 100928403, 130052163, 151519232, 159409153, 162030593, 163711435, 166036321, 168601206, 171490461, 174044624, 174597651, 177200514, 179357852, 181353499, 183390465, 184738945, 186836097, 188743680], "denominator": 1048576, "roots": [0, 151, 156, 167, 175, 179]}, "012345010231420310210": {"boundaries": [-1048576, 11856403, 35592292, 59397973, 83363435, 107819707, 121460053, 124215608, 127885624, 130438856, 134036756, 138005346, 141931099, 145403917, 148366024, 151580847, 152817657, 154853193, 156560755, 158173296, 160471805, 162529280], "denominator": 1048576, "roots": [0, 117, 124, 144, 149, 154]}, "012345010231420312010": {"boundaries": [-1048576, 19133876, 57445660, 95891346, 134643998, 174319859, 195297280, 198543466, 204310634, 208777276, 215550268, 222423526, 229287922, 235522782, 240759762, 246288085, 248785089, 252845684, 256115848, 258070287, 260167439, 262144000], "denominator": 1048576, "roots": [0, 187, 198, 234, 245, 249]}, "012345010231423010210": {"boundaries": [-1048576, 13137141, 39436461, 65811526, 92359503, 119431872, 134742016, 137876890, 141546906, 144373492, 148610487, 153016744, 157274149, 161148415, 165003630, 169111726, 170369946, 171418522, 172649619, 174345090, 176283375, 178257920], "denominator": 1048576, "roots": [0, 130, 137, 162, 164, 169]}, "012345010231423012010": {"boundaries": [-1048576, 19203328, 57658617, 96263451, 135213478, 175185027, 196345856, 198806028, 202476044, 207161335, 215831030, 222943583, 230191837, 237042054, 243513063, 249929950, 252353670, 255899276, 258349574, 259867916, 261440780, 263192576], "denominator": 1048576, "roots": [0, 188, 195, 239, 247, 250]}, "012345012010321043210": {"boundaries": [-1048576, 14462521, 43423641, 72500095, 101895472, 133242299, 150907562, 153198429, 155645686, 157636504, 159166731, 160739595, 162206375, 166114239, 172323357, 178376965, 182116932, 191067517, 207117266, 222580295, 237798829, 246415360], "denominator": 1048576, "roots": [0, 145, 151, 154, 173, 234]}, "012345012010321403210": {"boundaries": [-1048576, 12700770, 38132689, 63661203, 89452447, 116584401, 131945813, 134322209, 136765673, 138758344, 140291885, 141864749, 143334867, 147359011, 153859840, 158031839, 161288238, 167611657, 177480406, 188931350, 200034120, 206569472], "denominator": 1048576, "roots": [0, 127, 133, 136, 156, 196]}, "012345012010324103210": {"boundaries": [-1048576, 25211022, 75689379, 126344982, 177469167, 230664772, 260658517, 266078526, 272039477, 277542135, 281322655, 283944095, 286443765, 294817815, 307502302, 314446672, 323075477, 332633353, 344715567, 363588303, 381390505, 391118848], "denominator": 1048576, "roots": [0, 251, 267, 272, 315, 372]}, "012345012010324130210": {"boundaries": [-1048576, 18072279, 54262132, 90595472, 127314620, 165533214, 186471765, 189621886, 193707460, 197023557, 199569632, 202191072, 205044606, 213024155, 222030847, 228828916, 236623777, 244390542, 250938709, 258988213, 269144928, 274726912], "denominator": 1048576, "roots": [0, 179, 189, 194, 237, 261]}, "012345012010324132010": {"boundaries": [-1048576, 3433550, 10308991, 17210744, 24182419, 31410763, 35389440, 36035603, 36849621, 37514178, 38025909, 38550197, 39076101, 40604936, 42207671, 43588555, 44986569, 46490044, 47929097, 48832210, 49880786, 51380224], "denominator": 1048576, "roots": [0, 34, 36, 37, 46, 48]}, "012345012013021043210": {"boundaries": [-1048576, 8117222, 24371215, 40687321, 57172164, 74681876, 84410368, 85722590, 87445709, 88754926, 89951900, 91164989, 91914913, 93601395, 96389672, 99257269, 101478891, 106765466, 115481890, 123893341, 132187113, 137363456], "denominator": 1048576, "roots": [0, 81, 85, 88, 96, 130]}, "012345012013021403210": {"boundaries": [-1048576, 18204905, 54652773, 91220052, 128099794, 166476111, 188568917, 192816007, 197163595, 200431299, 203515813, 206584126, 208589208, 213007415, 220206543, 225026120, 228837040, 236809358, 249170029, 263461081, 277314810, 285212672], "denominator": 1048576, "roots": [0, 182, 192, 200, 221, 271]}, "012345012013024103210": {"boundaries": [-1048576, 55824868, 167595472, 279742651, 392856150, 510009393, 575056554, 587116892, 602678804, 615347384, 626218646, 635707769, 641780451, 657799099, 680728458, 695369108, 714907077, 732964941, 755935896, 794124292, 829873593, 848297984], "denominator": 1048576, "roots": [0, 553, 591, 615, 696, 808]}, "012345012013024130210": {"boundaries": [-1048576, 18864680, 56636087, 94537955, 132769706, 172210005, 193724416, 197586129, 203176340, 207441090, 211403385, 215386917, 217893035, 224200372, 231034719, 237270544, 244397156, 251463423, 257250298, 263494945, 272058663, 276824064], "denominator": 1048576, "roots": [0, 186, 199, 209, 244, 263]}, "012345012013024132010": {"boundaries": [-1048576, 36793597, 110459453, 184368300, 258884571, 335527705, 377662122, 385817593, 396998775, 405970046, 413838679, 421044210, 425587354, 438191558, 450791084, 463721729, 476869139, 489593118, 505264933, 513182443, 517901035, 521142272], "denominator": 1048576, "roots": [0, 363, 390, 408, 487, 496]}, "012345012031021043210": {"boundaries": [-1048576, 58325135, 175101759, 292271479, 410454678, 534066126, 601096192, 612750699, 630851819, 648819584, 659900552, 665586038, 675201261, 683982647, 693634336, 706954728, 719768625, 753904865, 807014216, 857954759, 908208943, 934281216], "denominator": 1048576, "roots": [0, 576, 627, 650, 680, 890]}, "012345012031021403210": {"boundaries": [-1048576, 11282665, 33871232, 56531086, 79367994, 103009774, 115780266, 118276061, 122165758, 126048800, 128437744, 129674280, 131784248, 133753591, 136000172, 138574278, 139997713, 144590360, 152829715, 161021852, 169035424, 174063616], "denominator": 1048576, "roots": [0, 111, 122, 127, 134, 165]}, "012345012031024103210": {"boundaries": [-1048576, 11773630, 35340154, 58964888, 82728100, 107011185, 121023146, 124606202, 128614080, 132458437, 135002043, 136491376, 138852789, 141231408, 143009982, 145121661, 148061679, 150725991, 154585696, 160515311, 166092790, 169869312], "denominator": 1048576, "roots": [0, 117, 128, 134, 143, 161]}, "012345012031024130210": {"boundaries": [-1048576, 7365884, 22112239, 36902345, 51794478, 67037699, 75147946, 76886299, 79771897, 82577373, 84430173, 85435371, 86988430, 88845701, 89965442, 91687927, 94082504, 95789004, 97645139, 100427015, 103445171, 105906176], "denominator": 1048576, "roots": [0, 72, 80, 84, 92, 100]}, "012345012031024132010": {"boundaries": [-1048576, 6142971, 18441331, 30777016, 43200374, 55916854, 62652416, 64077857, 66459861, 68966580, 70575019, 71093460, 71821609, 73665921, 75158603, 76904137, 78894612, 80811877, 82571601, 83749562, 85322426, 87031808], "denominator": 1048576, "roots": [0, 60, 67, 69, 79, 82]}, "012345012031042130210": {"boundaries": [-1048576, 20493391, 61510471, 102616956, 143923883, 185870886, 209977344, 216676332, 224530440, 232773659, 237390951, 240015944, 245370336, 249026009, 249828670, 254200177, 259280159, 263308051, 266996102, 270566749, 275676119, 278921216], "denominator": 1048576, "roots": [0, 203, 226, 237, 254, 265]}, "012345012031042132010": {"boundaries": [-1048576, 14175556, 42548641, 70986535, 99569445, 128608688, 145053013, 149482912, 155018963, 160725299, 164021616, 165943025, 169693568, 172332623, 173009612, 176446187, 179897908, 182753037, 185964360, 187832277, 189929429, 191889408], "denominator": 1048576, "roots": [0, 140, 156, 164, 178, 182]}, "012345012031201043210": {"boundaries": [-1048576, 3945521, 11844879, 19770003, 27760516, 36074959, 40632320, 41462888, 42695535, 43699975, 44491791, 45174561, 46048371, 46938465, 47472890, 47997178, 48597552, 50693228, 54028533, 57197074, 60314457, 62914560], "denominator": 1048576, "roots": [0, 39, 42, 45, 46, 59]}, "012345012031201403210": {"boundaries": [-1048576, 103281980, 310053865, 517459419, 726407359, 941930214, 1058362709, 1081879334, 1118904269, 1152709798, 1175232404, 1192032581, 1217914317, 1239911452, 1254877381, 1269248478, 1277380889, 1316923709, 1387554594, 1456473526, 1523730384, 1558183936], "denominator": 1048576, "roots": [0, 1015, 1113, 1187, 1222, 1485]}, "012345012031204103210": {"boundaries": [-1048576, 15302612, 45932414, 76637033, 107521790, 139109183, 157810688, 162568942, 167317408, 170947762, 174138681, 177169847, 180978167, 184762745, 186473664, 188211856, 190481871, 194565894, 201441584, 209586458, 217390832, 222298112], "denominator": 1048576, "roots": [0, 153, 164, 177, 183, 211]}, "012345012031204130210": {"boundaries": [-1048576, 34349064, 103112232, 172073468, 241506646, 312609487, 352671061, 361265139, 372534033, 379843358, 388312045, 397250551, 407730881, 417666743, 419820848, 427415759, 438719444, 444756022, 453709151, 469555301, 484559621, 492830720], "denominator": 1048576, "roots": [0, 340, 363, 399, 425, 469]}, "012345012031204132010": {"boundaries": [-1048576, 15294821, 45908963, 76597346, 107459959, 138896615, 157635925, 162328370, 166979824, 169802174, 173452193, 177487538, 182233514, 186586777, 186686232, 190886100, 195281974, 198693114, 202646144, 204910916, 207532356, 209715200], "denominator": 1048576, "roots": [0, 153, 162, 178, 194, 199]}, "012345012031240103210": {"boundaries": [-1048576, 22991319, 69019766, 115185805, 161670259, 209254362, 234706261, 239962003, 248860631, 255838276, 261578398, 267291989, 274450273, 280731856, 284100645, 287622910, 290244350, 294215539, 302775610, 313850194, 324164490, 330301440], "denominator": 1048576, "roots": [0, 225, 246, 273, 278, 314]}, "012345012031240130210": {"boundaries": [-1048576, 11075569, 33247679, 55482981, 77865106, 100740432, 113333589, 116075893, 120109487, 123046970, 125822800, 128643536, 132168177, 135299616, 135975599, 138295172, 141428636, 143118360, 145737692, 150012699, 154221375, 157286400], "denominator": 1048576, "roots": [0, 109, 118, 130, 137, 149]}, "012345012031240132010": {"boundaries": [-1048576, 12321159, 36986256, 61720417, 86616310, 112038643, 126440789, 129605224, 133695293, 136210644, 139371420, 142871744, 146968040, 150704594, 150891788, 154434639, 158100825, 161045692, 164195250, 166143303, 168764743, 170917888], "denominator": 1048576, "roots": [0, 122, 130, 144, 157, 162]}, "012345012031240312010": {"boundaries": [-1048576, 29061521, 87252201, 145648456, 204524841, 264916281, 296222720, 301179603, 312061344, 318638797, 327070986, 336559514, 347480597, 357239883, 357937862, 367708933, 376862942, 383802925, 394571860, 399275314, 400848178, 402653184], "denominator": 1048576, "roots": [0, 283, 304, 342, 380, 383]}, "012345012031402130210": {"boundaries": [-1048576, 7070189, 21218953, 35392504, 49621753, 64029597, 72876032, 75630244, 78077308, 80565976, 82010708, 82945275, 84754185, 85916770, 86061540, 87451391, 88976234, 90207823, 91329191, 92287570, 93757355, 95420416], "denominator": 1048576, "roots": [0, 71, 78, 82, 87, 90]}, "012345012031402132010": {"boundaries": [-1048576, 23941788, 71872516, 119940869, 168309870, 217585020, 242920106, 248551794, 259407280, 270902334, 277137360, 280854994, 288400518, 293071491, 293983267, 299870060, 305807835, 310657906, 315872480, 319085562, 323279866, 326107136], "denominator": 1048576, "roots": [0, 232, 264, 280, 302, 310]}, "012345012031402312010": {"boundaries": [-1048576, 94121611, 282384073, 470703788, 659154430, 848048016, 1004011520, 1072492371, 1087190517, 1103120034, 1111563571, 1116818159, 1126956588, 1133760623, 1135722625, 1143663839, 1151557010, 1157595601, 1166889117, 1171030832, 1172603696, 1174405120], "denominator": 1048576, "roots": [0, 1016, 1060, 1083, 1116, 1119]}, "012345012031420103210": {"boundaries": [-1048576, 27296561, 81938100, 136721902, 191819597, 247889122, 278134784, 285432148, 296928204, 307718775, 314444255, 320175676, 328529787, 333790933, 339196856, 344727837, 346300701, 347702197, 353409539, 362521675, 370445822, 375390208], "denominator": 1048576, "roots": [0, 267, 298, 328, 331, 357]}, "012345012031420130210": {"boundaries": [-1048576, 16950016, 50881512, 84904977, 119129364, 153964352, 172315989, 176605628, 184072721, 191492181, 195770188, 199060014, 204268449, 207509614, 209954734, 213430879, 215724009, 217251210, 220331113, 224941334, 229529772, 232783872], "denominator": 1048576, "roots": [0, 165, 186, 202, 208, 221]}, "012345012031420132010": {"boundaries": [-1048576, 31876484, 95684394, 159654633, 223987517, 289446735, 325408085, 334270434, 347088385, 358848031, 366684525, 372891754, 382606253, 389755798, 391368421, 399023539, 406254338, 412525560, 418926249, 423125139, 429416595, 433061888], "denominator": 1048576, "roots": [0, 313, 347, 374, 400, 412]}, "012345012031420310210": {"boundaries": [-1048576, 53351503, 160150842, 267233989, 374942022, 484515692, 543686656, 557577640, 579715712, 598330584, 611938140, 625443276, 641528578, 653693530, 666350023, 678332105, 682597452, 689509763, 696311924, 703573642, 712953366, 718274560], "denominator": 1048576, "roots": [0, 522, 577, 645, 662, 684]}, "012345012031420312010": {"boundaries": [-1048576, 17289793, 51901842, 86609919, 121530859, 157089085, 176160768, 180441626, 187548327, 193228941, 197733538, 202358452, 207721684, 211966612, 215439313, 219506351, 221802909, 224862015, 227808337, 229457571, 231030435, 232783872], "denominator": 1048576, "roots": [0, 169, 186, 208, 218, 221]}, "012345012031423010210": {"boundaries": [-1048576, 16870366, 50643509, 84512947, 118596408, 153315547, 171966464, 175988143, 182774499, 187665716, 192144253, 197331749, 202620620, 206992328, 211795659, 216392230, 217801097, 219373961, 220938191, 222948624, 225357120, 227540992], "denominator": 1048576, "roots": [0, 165, 180, 207, 210, 216]}, "012345012031423012010": {"boundaries": [-1048576, 9141006, 27441157, 45794915, 64266686, 83084028, 92973738, 95059185, 98922513, 101905184, 104366750, 107061782, 109927547, 112252166, 114854903, 117175284, 118086696, 119389880, 120316560, 120873397, 121397685, 122683392], "denominator": 1048576, "roots": [0, 89, 98, 112, 115, 116]}, "012345012301021043210": {"boundaries": [-1048576, 10077006, 30246972, 50465872, 70806520, 91716075, 104158549, 107434781, 110525547, 113801255, 115953370, 116882730, 117931306, 118922493, 120231695, 121895442, 123242004, 127463383, 134493151, 141158173, 147725569, 152043520], "denominator": 1048576, "roots": [0, 101, 111, 113, 117, 144]}, "012345012301021403210": {"boundaries": [-1048576, 16155602, 48496622, 80927707, 113574876, 147126642, 165500245, 169714624, 175751231, 182139892, 186589045, 188444470, 190017334, 192031702, 195032699, 197710131, 199427725, 205226187, 215290287, 225368608, 235227451, 241172480], "denominator": 1048576, "roots": [0, 159, 179, 182, 191, 229]}, "012345012301024103210": {"boundaries": [-1048576, 20677011, 62066621, 103561671, 145297622, 187895779, 211200682, 217015601, 225400436, 234212160, 240507389, 243447034, 246068474, 248784416, 251467324, 254031246, 257639794, 262765157, 270565250, 280459584, 289960995, 295698432], "denominator": 1048576, "roots": [0, 203, 231, 236, 248, 281]}, "012345012301024130210": {"boundaries": [-1048576, 13137745, 39436468, 65804350, 92331597, 119410545, 134217728, 137827700, 143008159, 148701426, 152433864, 153606562, 154655138, 157340650, 160089208, 162608016, 166625117, 169294939, 172414600, 177745181, 183064213, 186646528], "denominator": 1048576, "roots": [0, 129, 146, 148, 162, 177]}, "012345012301024132010": {"boundaries": [-1048576, 52320979, 157069189, 262135512, 367943758, 476195709, 533026133, 545092115, 565980961, 590335590, 605098328, 607122275, 609219427, 624837726, 640424161, 655500306, 672248849, 687301559, 706346805, 715823824, 721066704, 724566016], "denominator": 1048576, "roots": [0, 510, 578, 582, 680, 690]}, "012345012301042103210": {"boundaries": [-1048576, 56794025, 170475090, 284424791, 398951942, 515255894, 578027520, 594654713, 620125786, 646117029, 669929027, 682264148, 685934164, 689820073, 693476877, 700935352, 712482899, 719870477, 731202206, 749891654, 767395764, 776994816], "denominator": 1048576, "roots": [0, 555, 649, 656, 685, 740]}, "012345012301042130210": {"boundaries": [-1048576, 30453151, 91411356, 152519664, 213950989, 276355440, 309679445, 318241966, 331956787, 346202057, 357653061, 363248964, 366394692, 369567375, 372421710, 378608899, 385292045, 390694855, 395729941, 401346536, 408794066, 413138944], "denominator": 1048576, "roots": [0, 297, 345, 351, 376, 393]}, "012345012301042132010": {"boundaries": [-1048576, 6993805, 20994119, 35031298, 49148428, 63506883, 71041024, 72875497, 76042953, 79382254, 81981965, 83092253, 83616541, 84604476, 85606912, 87271094, 88899740, 90367051, 91930273, 92867705, 93916281, 95420416], "denominator": 1048576, "roots": [0, 68, 79, 80, 88, 90]}, "012345012301201043210": {"boundaries": [-1048576, 26403266, 79260014, 132268051, 185637076, 240530882, 270095701, 276641289, 286875165, 297512472, 304580101, 308484648, 313179206, 316645918, 318857376, 320954528, 323340861, 334400464, 352568587, 369433484, 386013205, 395313152], "denominator": 1048576, "roots": [0, 259, 292, 303, 307, 376]}, "012345012301201403210": {"boundaries": [-1048576, 14599605, 43826473, 73136235, 102640883, 132918267, 149159936, 152794907, 158585858, 164699498, 168345731, 170360155, 173622071, 175752667, 177335454, 178897058, 179819524, 184893060, 193799246, 202391294, 210786612, 216006656], "denominator": 1048576, "roots": [0, 143, 161, 168, 172, 205]}, "012345012301204103210": {"boundaries": [-1048576, 3878138, 11641310, 19424923, 27255233, 35254282, 39583744, 40629239, 42220582, 43893746, 44923842, 45518481, 46414892, 47033754, 47321077, 47609950, 47999081, 49058438, 50866135, 52788580, 54650899, 56623104], "denominator": 1048576, "roots": [0, 38, 43, 45, 46, 53]}, "012345012301204130210": {"boundaries": [-2592916380970, -1296458190485, -902375289025, -507729485321, -111804299986, 288432126037, 548113482403, 636074412627, 697830849733, 764679257678, 800013971069, 820479721789, 866729460210, 892911393733, 893530559732, 919090349890, 962696732103, 982666440219, 1014166615867, 1071809493227, 1125455027116, 2250910054240], "coefficients": [1000000000000, -2675294117647, 960622837370, 3663000203542, -4921245674740, 2387469977610, -414820848529], "denominator": 1099511627776}, "012345012301240103210": {"boundaries": [-1048576, 34069127, 102262893, 170620097, 239344164, 309321204, 348039850, 358144061, 372106300, 386739735, 395846168, 401414228, 409410397, 414590229, 417079819, 419763251, 422384691, 429455116, 442762440, 457278403, 471234055, 479199232], "denominator": 1048576, "roots": [0, 335, 379, 399, 404, 456]}, "012345012301240130210": {"boundaries": [-2582886453012, -1291443226506, -907284957164, -522257612182, -135285994745, 258038612587, 480418948982, 540764238318, 616824686394, 698750884223, 742341158347, 767809119518, 823408019833, 854822235760, 856646648178, 886600523092, 937352936197, 960151297297, 997460043980, 1066713819163, 1130324829555, 2260649659112], "coefficients": [1000000000000, -2494883720930, 625051379124, 3527214459104, -4250102758248, 1892775227338, -300695415590], "denominator": 1099511627776}, "012345012301402103210": {"boundaries": [-1048576, 49239639, 147800212, 246593834, 345879650, 446621045, 500432896, 514692067, 537491250, 560585721, 582351019, 594573673, 598053875, 600644234, 603427064, 609331951, 617748983, 623065191, 631757282, 645997536, 659325540, 666894336], "denominator": 1048576, "roots": [0, 480, 565, 574, 593, 635]}, "012345012301402130210": {"boundaries": [-1048576, 13174919, 39547625, 65985786, 92561463, 119532959, 133693440, 137313619, 143535333, 149902184, 155214806, 158220112, 159797680, 160961120, 161952662, 164271637, 166628369, 168503697, 170357365, 172329674, 174987348, 177209344], "denominator": 1048576, "roots": [0, 128, 150, 154, 162, 168]}, "012345012301402132010": {"boundaries": [-1048576, 6962682, 20897456, 34859612, 48881326, 63083783, 71303168, 73730074, 76526395, 79474700, 81396971, 82484729, 83888370, 84765432, 85113088, 86475856, 87784638, 88910998, 90045224, 90788000, 91836576, 93323264], "denominator": 1048576, "roots": [0, 69, 78, 81, 86, 88]}, "012345012301402312010": {"boundaries": [-1048576, 97608445, 292996869, 488876988, 685791451, 885657895, 990380032, 1016822546, 1062785493, 1110302245, 1145079649, 1165838867, 1182480619, 1196289752, 1204303742, 1221683304, 1238822494, 1252182826, 1273826741, 1282939495, 1283988071, 1285554176], "denominator": 1048576, "roots": [0, 948, 1102, 1148, 1223, 1225]}, "012345012301420103210": {"boundaries": [-1048576, 11331842, 34013290, 56745962, 79588037, 102758296, 115430741, 118885017, 123912602, 129074534, 132959846, 135397373, 137234532, 138453565, 139762133, 141059495, 142108071, 143091991, 145315374, 148586113, 151605610, 154140672], "denominator": 1048576, "roots": [0, 111, 128, 134, 136, 146]}, "012345012301420130210": {"boundaries": [-1048576, 5650049, 16960114, 28299015, 39699755, 51284501, 57409536, 58932365, 61500269, 64199561, 65825962, 66884259, 68290702, 69160411, 69851121, 70801865, 71610890, 72112192, 73033020, 74450368, 75866243, 77594624], "denominator": 1048576, "roots": [0, 55, 63, 67, 69, 73]}, "012345012301420132010": {"boundaries": [-1048576, 13103450, 39332428, 65625399, 92056113, 118894742, 133343914, 137063217, 142863144, 149008290, 152645547, 154873954, 158138315, 160373078, 161303021, 163846323, 166315203, 168448994, 170698707, 172142515, 174239667, 176160768], "denominator": 1048576, "roots": [0, 128, 146, 154, 163, 167]}, "012345012301420310210": {"boundaries": [-1048576, 22448079, 67383214, 112429668, 157707968, 203634406, 227715754, 233864135, 244535719, 255533280, 263211776, 268411226, 272394867, 275489566, 280418821, 283759226, 285019838, 286997572, 289100518, 291424005, 294351903, 296747008], "denominator": 1048576, "roots": [0, 218, 253, 270, 275, 282]}, "012345012301420312010": {"boundaries": [-1048576, 40281659, 120909355, 201722329, 282927432, 365256543, 409993216, 422011316, 440057367, 458915082, 470753447, 478731723, 487292524, 493409384, 500052935, 506535279, 510939001, 516119023, 521676773, 524675129, 527296569, 529530880], "denominator": 1048576, "roots": [0, 394, 451, 480, 499, 504]}, "012345012301423010210": {"boundaries": [-1048576, 16708135, 50149544, 83663259, 117329649, 151430786, 170306218, 175571664, 182917060, 190588500, 195301728, 198664057, 202160375, 204617562, 208566626, 211393413, 212309287, 213357863, 214397273, 215735573, 217344956, 219152384], "denominator": 1048576, "roots": [0, 164, 187, 202, 204, 208]}, "012345012301423012010": {"boundaries": [-1048576, 48442781, 145417783, 242648912, 340415172, 439671138, 490820949, 503176500, 526417684, 550733216, 565240768, 575657460, 587136145, 595104606, 607500873, 616320392, 619982665, 624803171, 628198938, 630299290, 632396442, 634388480], "denominator": 1048576, "roots": [0, 469, 541, 589, 600, 604]}, "012345012304102103210": {"boundaries": [-1048576, 34280538, 102902738, 171698917, 240856919, 311057385, 347340800, 356482646, 373196512, 389988213, 407353068, 416916502, 418068153, 420057762, 421982118, 424447489, 428187227, 432502182, 440034814, 449653928, 458898512, 464519168], "denominator": 1048576, "roots": [0, 332, 397, 402, 410, 442]}, "012345012304102130210": {"boundaries": [-1048576, 9347614, 28057960, 46811182, 65652592, 84737676, 94896128, 97650515, 102114344, 106606636, 111055703, 113443187, 113902158, 114753754, 115544115, 116684640, 117836529, 118793157, 119755692, 120734259, 122089095, 123731968], "denominator": 1048576, "roots": [0, 91, 108, 110, 114, 117]}, "012345012304102132010": {"boundaries": [-1048576, 36128778, 108437317, 180891199, 253647436, 327254855, 368312320, 380328847, 396518879, 412860613, 429176437, 437943480, 439156712, 441090864, 444304792, 449978622, 454362603, 458523490, 462819549, 465585615, 469255631, 471859200], "denominator": 1048576, "roots": [0, 355, 417, 422, 442, 449]}, "012345012304102312010": {"boundaries": [-1048576, 77318595, 232074130, 387164948, 542943392, 700604251, 785907712, 809861279, 846255440, 882819584, 919301455, 938320036, 942539137, 951607516, 957989137, 966527613, 974678788, 981445127, 992053357, 996684583, 997733159, 999292928], "denominator": 1048576, "roots": [0, 755, 894, 913, 950, 952]}, "012345012304120103210": {"boundaries": [-1048576, 76568135, 229818231, 383392716, 537642212, 693812465, 779528874, 803914555, 838910066, 874096273, 908831067, 928072462, 932435019, 939385863, 946557641, 951756178, 956999058, 962634759, 974624130, 991426173, 1007224065, 1016070144], "denominator": 1048576, "roots": [0, 750, 883, 905, 915, 968]}, "012345012304120130210": {"boundaries": [-1048576, 24410004, 73268743, 122237496, 171433360, 221262282, 247988224, 255313254, 266834150, 278436858, 289460346, 295685685, 297339005, 299913729, 302454713, 304713868, 307303499, 308773823, 311400020, 315657861, 319879216, 322961408], "denominator": 1048576, "roots": [0, 238, 281, 289, 295, 307]}, "012345012304120132010": {"boundaries": [-1048576, 9378702, 28152035, 46970460, 65881259, 85044814, 95070890, 97703719, 102277276, 106886243, 111225582, 113660337, 114310337, 115427780, 116350644, 117444243, 118530717, 119513398, 120524076, 121202938, 122251514, 123731968], "denominator": 1048576, "roots": [0, 91, 108, 111, 115, 117]}, "012345012304120310210": {"boundaries": [-1048576, 39346601, 118098041, 197014531, 276269533, 356449450, 400293888, 412837358, 431135904, 449531816, 466884854, 476382037, 479595098, 484715620, 490939743, 494623191, 496128736, 498530569, 500956445, 503592311, 507000921, 509607936], "denominator": 1048576, "roots": [0, 385, 453, 471, 477, 485]}, "012345012304120312010": {"boundaries": [-1048576, 32383074, 97196852, 162145645, 227371533, 293355377, 329515008, 339895496, 354910110, 370005896, 384351410, 392151182, 394650173, 398840035, 403156788, 406198449, 408295973, 410926230, 413547299, 415061938, 416634802, 418381824], "denominator": 1048576, "roots": [0, 317, 373, 386, 395, 398]}, "012345012304123010210": {"boundaries": [-1048576, 37652057, 113017975, 188558669, 264456039, 341317687, 381943808, 392867700, 411094154, 429465092, 445841646, 455337928, 459075892, 464137221, 471528058, 476172257, 477842900, 479415764, 480952883, 482948388, 485389041, 487587840], "denominator": 1048576, "roots": [0, 366, 432, 455, 458, 464]}, "012345012304123012010": {"boundaries": [-1048576, 27517597, 82602300, 137827018, 193337415, 249618802, 278484309, 285742089, 299450303, 313343210, 324800821, 332078733, 335302712, 338873518, 345177507, 348742303, 350266260, 352496529, 354027516, 355000004, 356048580, 357564416], "denominator": 1048576, "roots": [0, 266, 314, 333, 338, 340]}, "012345012340102103210": {"boundaries": [-1048576, 12632811, 37919012, 63263725, 88729727, 114540576, 128275797, 131975910, 137976117, 143991553, 150328467, 153894879, 154382696, 154906984, 155510930, 156470163, 157721344, 159051159, 161347027, 164417707, 167364718, 169869312], "denominator": 1048576, "roots": [0, 123, 147, 148, 151, 161]}, "012345012340102130210": {"boundaries": [-1048576, 9096036, 27301538, 45545075, 63866604, 82402230, 92536832, 95444174, 99683253, 103925300, 108247958, 110797897, 111387275, 111911563, 112455971, 113355011, 114259293, 114933117, 115709111, 116724248, 117931361, 119537664], "denominator": 1048576, "roots": [0, 89, 106, 107, 110, 113]}, "012345012340102132010": {"boundaries": [-1048576, 45373976, 136191840, 227207977, 318631915, 411180895, 461198677, 475181480, 496510293, 517942622, 539990609, 551936160, 553592441, 555689593, 559347443, 566332825, 571455252, 576472538, 581379437, 584704456, 589423048, 592445440], "denominator": 1048576, "roots": [0, 443, 527, 531, 555, 564]}, "012345012340102312010": {"boundaries": [-1048576, 93960318, 281974451, 470255580, 659093406, 849497590, 966000640, 1005404404, 1042778435, 1080165663, 1117875929, 1140437513, 1147281827, 1155146147, 1160022768, 1166419063, 1172827973, 1178248266, 1186221708, 1189908267, 1191481131, 1193279488], "denominator": 1048576, "roots": [0, 941, 1091, 1106, 1134, 1137]}, "012345012340120103210": {"boundaries": [-1048576, 8846093, 26552712, 44300110, 62130764, 80189133, 89740629, 92324563, 96615059, 100904226, 105291413, 107768114, 108399924, 109237578, 109889558, 110380392, 110904680, 111411657, 112519374, 114131249, 115644972, 117440512], "denominator": 1048576, "roots": [0, 86, 103, 105, 106, 111]}, "012345012340120130210": {"boundaries": [-1048576, 11753817, 35281129, 58863848, 82558720, 106554109, 119100757, 122447310, 128260382, 134064862, 139924625, 143269122, 144253485, 145540464, 146514755, 147348343, 148124305, 148625177, 149552945, 150957327, 152399325, 154140672], "denominator": 1048576, "roots": [0, 114, 137, 140, 142, 146]}, "012345012340120132010": {"boundaries": [-1048576, 58124224, 174416979, 290837377, 407529115, 525012908, 601882624, 629860439, 650186672, 670620055, 691511953, 702345299, 704914996, 710525871, 713923963, 718027706, 722088589, 725857643, 729661080, 732286457, 736480761, 739246080], "denominator": 1048576, "roots": [0, 591, 670, 681, 696, 704]}, "012345012340120310210": {"boundaries": [-1048576, 23582315, 70785617, 118097782, 165630056, 213748952, 239075328, 245924427, 257517867, 269101184, 280736966, 286946087, 288892959, 292103172, 295238629, 297073360, 297823236, 299069748, 300276052, 301590345, 303304181, 305135616], "denominator": 1048576, "roots": [0, 229, 274, 283, 286, 290]}, "012345012340120312010": {"boundaries": [-1048576, 24806921, 74458775, 124217910, 174195144, 224759157, 252007765, 259677134, 271515101, 283351878, 295267266, 301625994, 303529413, 306777415, 309432194, 311377184, 312779570, 314501447, 316244789, 317252859, 318301435, 319815680], "denominator": 1048576, "roots": [0, 242, 288, 296, 302, 304]}, "012345012340123010210": {"boundaries": [-1048576, 21332472, 64032559, 106831370, 149828884, 193351404, 216181418, 222349560, 232922706, 243459439, 253968681, 260157715, 262373388, 264930424, 267576194, 269213462, 269736837, 270261125, 270975917, 272003711, 273133266, 274726912], "denominator": 1048576, "roots": [0, 207, 249, 257, 258, 261]}, "012345012340123012010": {"boundaries": [-1048576, 112287076, 337062668, 562401858, 788865661, 1018256866, 1134821376, 1164604196, 1222473300, 1280028349, 1337150890, 1373282845, 1387058059, 1399291499, 1411791544, 1418956759, 1422195614, 1427210214, 1430553671, 1432772685, 1435394125, 1437597696], "denominator": 1048576, "roots": [0, 1083, 1317, 1354, 1365, 1370]}}

==> anc/rolle6_artifact/data/coupled_anchor_certificates.json <==
{"certificates":[{"pattern":[[-1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],4750],[[7,0,2],-750],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-15325],[[6,0,2],3675],[[6,0,1],900],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],28450],[[5,0,2],-7650],[[5,0,1],-3420],[[5,0,0],1380],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-33313],[[4,0,2],8544],[[4,0,1],5013],[[4,0,0],-1254],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],25114],[[3,0,2],-5034],[[3,0,1],-3402],[[3,0,0],138],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-11695],[[2,0,2],1071],[[2,0,1],711],[[2,0,0],69],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],2950],[[1,0,2],330],[[1,0,1],234],[[1,0,0],102],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-250],[[0,0,2],-150],[[0,0,1],-90],[[0,0,0],-39]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],2055],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-3279],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],2055],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[2,0,0],-390],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[1,0,0],-60],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-625],[[0,0,0],15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],1],[[4,1,0],-2],[[4,0,0],-3],[[3,2,0],-2],[[3,1,0],-2],[[3,0,0],24],[[2,2,0],3],[[2,1,0],6],[[2,0,0],-18],[[1,2,0],-2],[[1,1,0],-8],[[1,0,0],-12],[[0,2,0],1],[[0,1,0],4],[[0,0,0],6]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-1],[[6,2,0],1],[[6,1,0],5],[[6,0,0],3],[[5,3,0],3],[[5,2,0],-3],[[5,1,0],-15],[[5,0,0],-9],[[4,3,0],-6],[[4,2,0],6],[[4,1,0],30],[[4,0,0],-90],[[3,3,0],7],[[3,2,0],-7],[[3,1,0],-35],[[3,0,0],195],[[2,3,0],-6],[[2,2,0],6],[[2,1,0],30],[[2,0,0],-90],[[1,3,0],3],[[1,2,0],-3],[[1,1,0],-15],[[1,0,0],-9],[[0,3,0],-1],[[0,2,0],1],[[0,1,0],5],[[0,0,0],3]]},{"name":"H60","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14],[[10,4,1],150],[[10,4,0],-16],[[10,3,0],76],[[10,2,1],-900],[[10,2,0],184],[[10,1,1],-1200],[[10,1,0],146],[[10,0,5],-18750],[[10,0,4],18750],[[10,0,1],-450],[[10,0,0],40],[[9,5,0],70],[[9,4,1],-840],[[9,4,0],212],[[9,3,0],-374],[[9,2,1],5040],[[9,2,0],-1694],[[9,1,1],6720],[[9,1,0],-1768],[[9,0,5],150000],[[9,0,4],-195000],[[9,0,3],45000],[[9,0,1],2520],[[9,0,0],-590],[[8,5,0],-210],[[8,4,1],2610],[[8,4,0],-810],[[8,3,0],1119],[[8,2,1],-15660],[[8,2,0],4983],[[8,1,1],-4680],[[8,1,0],4419],[[8,0,5],-573750],[[8,0,4],861750],[[8,0,3],-328500],[[8,0,1],8370],[[8,0,0],1155],[[7,5,0],420],[[7,4,1],-5400],[[7,4,0],1968],[[7,3,0],-2241],[[7,2,1],32400],[[7,2,0],-9768],[[7,1,1],-31320],[[7,1,0],6081],[[7,0,5],1368000],[[7,0,4],-2239200],[[7,0,3],1065600],[[7,0,1],-90720],[[7,0,0],12060],[[6,5,0],-630],[[6,4,1],8190],[[6,4,0],-3252],[[6,3,0],3381],[[6,2,1],-49140],[[6,2,0],14148],[[6,1,1],93240],[[6,1,0],-34554],[[6,0,5],-2241900],[[6,0,4],3843180],[[6,0,3],-2033820],[[6,0,1],254880],[[6,0,0],-50475],[[5,5,0],714],[[5,4,1],-9360],[[5,4,0],3996],[[5,3,0],-3864],[[5,2,1],56160],[[5,2,0],-16764],[[5,1,1],-126000],[[5,1,0],53577],[[5,0,5],2632608],[[5,0,4],-4579920],[[5,0,3],2502000],[[5,0,1],-347760],[[5,0,0],71214],[[4,5,0],-630],[[4,4,1],8190],[[4,4,0],-3630],[[4,3,0],3444],[[4,2,1],-49140],[[4,2,0],16254],[[4,1,1],93240],[[4,1,0],-43059],[[4,0,5],-2241900],[[4,0,4],3843180],[[4,0,3],-2033820],[[4,0,1],254880],[[4,0,0],-39990],[[3,5,0],420],[[3,4,1],-5400],[[3,4,0],2472],[[3,3,0],-2322],[[3,2,1],32400],[[3,2,0],-12576],[[3,1,1],-31320],[[3,1,0],14064],[[3,0,5],1368000],[[3,0,4],-2239200],[[3,0,3],1065600],[[3,0,1],-90720],[[3,0,0],7200],[[2,5,0],-210],[[2,4,1],2610],[[2,4,0],-1188],[[2,3,0],1173],[[2,2,1],-15660],[[2,2,0],7089],[[2,1,1],-4680],[[2,1,0],2664],[[2,0,5],-573750],[[2,0,4],861750],[[2,0,3],-328500],[[2,0,1],8370],[[2,0,0],-330],[[1,5,0],70],[[1,4,1],-840],[[1,4,0],380],[[1,3,0],-395],[[1,2,1],5040],[[1,2,0],-2630],[[1,1,1],6720],[[1,1,0],-2500],[[1,0,5],150000],[[1,0,4],-195000],[[1,0,3],45000],[[1,0,1],2520],[[1,0,0],640],[[0,5,0],-14],[[0,4,1],150],[[0,4,0],-58],[[0,3,0],79],[[0,2,1],-900],[[0,2,0],418],[[0,1,1],-1200],[[0,1,0],356],[[0,0,5],-18750],[[0,0,4],18750],[[0,0,1],-450],[[0,0,0],-182]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]}],"tree":[2,[2,6,[1,0,[0,3,[2,[1,6,[2,6,[0,6,[1,6,[0,6,[2,6,[1,6,5]]]]]]],[1,[1,0,[0,6,[1,0,[2,1,[0,[2,6,[0,[2,6,[0,6,[1,6,[2,6,[0,6,[1,6,[2,6,[0,6,2]]]]]]]],[1,0,[1,0,[2,0,[2,[0,[0,6,[2,6,[1,0,2]]],0],[0,[0,[2,[0,6,2],2],2],2]]]]]]],4]]]]],[0,[0,3,[0,3,[1,[0,3,[2,6,[1,6,3]]],3]]],[1,[2,[0,6,[0,[2,6,[1,6,[2,6,[1,[0,6,[0,6,4]],[0,[2,6,[1,6,[0,6,5]]],[2,[1,6,[0,6,[0,[2,6,5],4]]],[1,[0,[2,6,[1,6,5]],4],5]]]]]]],4]],[1,[1,[2,[0,6,0],[0,[0,[2,6,[0,6,[2,[0,6,[1,6,[2,6,[0,6,2]]]],[0,[1,6,[2,[0,6,[1,6,2]],2]],[2,[1,[0,6,2],2],2]]]]],[2,[0,[2,6,[0,6,[1,6,[2,6,[0,[1,6,2],2]]]]],[2,[1,0,[0,6,[2,6,2]]],[0,[1,[2,6,2],[2,[0,[1,6,2],2],2]],2]]],[0,[2,[0,[1,[2,6,[0,6,2]],[2,[0,6,2],2]],[2,[1,[0,6,2],2],2]],2],2]]],[0,[0,[0,[2,[1,0,2],2],4],4],4]]],[2,[0,[0,6,[2,6,[0,6,[2,6,[0,[1,6,[2,6,[0,6,[1,6,2]]]],[1,[2,6,[0,6,[1,6,2]]],[2,[0,6,[1,6,2]],2]]]]]]],[0,[0,[2,6,[2,[1,[0,6,0],[0,[2,6,[0,6,[1,6,2]]],[2,[0,[1,6,2],2],2]]],[0,[1,[2,[0,6,[1,0,2]],2],2],2]]],4],4]],[0,[0,[2,[0,6,[2,6,[1,6,[0,6,[2,6,[0,6,2]]]]]],[0,[2,[1,6,[0,6,[2,6,[0,6,[1,6,2]]]]],[0,[1,6,3],[1,[2,[0,6,[1,6,2]],2],2]]],[2,[0,[1,[2,6,[0,6,[1,6,2]]],[2,[0,6,[1,6,2]],2]],[1,[2,[0,6,2],2],2]],2]]],[2,[0,[2,[0,6,[1,6,[2,6,[0,[1,6,2],2]]]],[0,[1,[2,6,[0,6,2]],[2,[0,[1,6,2],2],2]],[1,[2,[0,[1,6,2],2],2],2]]],[2,[0,[1,[2,6,[0,[1,6,2],2]],[2,[0,[1,6,2],2],2]],2],2]],2]],2]]],[1,[2,[0,[0,6,[2,6,[0,[2,6,[1,[0,6,[2,6,[1,6,[0,6,[2,6,2]]]]],[0,[2,6,[1,6,5]],[2,[1,6,5],[0,[1,[2,6,2],5],2]]]]],[2,[1,[0,6,[2,6,[0,6,[1,6,2]]]],[0,[2,6,[1,6,5]],[2,[1,[0,6,[2,6,2]],[0,[2,6,2],2]],2]]],[0,[1,[2,[1,6,[0,6,2]],2],2],2]]]]],[0,[2,[0,[2,6,[1,[0,6,[2,6,[0,[1,6,2],2]]],[0,[2,6,[0,[1,6,[2,6,2]],[1,[2,6,2],2]]],[2,[0,[1,6,2],2],2]]]],[0,[1,4,[0,[2,[2,6,[1,6,2]],2],4]],4]],[0,[2,[0,[1,[2,[0,[1,6,[2,6,2]],[1,[2,6,2],2]],2],2],2],2],2]],4]],[0,[2,[0,[0,[0,3,[2,6,[1,6,[0,3,[2,6,5]]]]],[2,[1,6,[0,6,[2,6,[1,[0,6,2],5]]]],[1,[0,[2,6,[0,6,[1,6,2]]],[2,[0,[1,6,2],2],2]],5]]],[0,[2,[1,[0,[2,6,[0,[1,6,2],2]],[2,[0,[1,6,2],2],2]],[0,[2,[1,[0,6,2],5],2],2]],2],2]],[0,[0,[0,3,[2,[1,[2,[0,6,[1,6,2]],2],5],2]],2],2]],2]],[2,[0,[0,[2,6,[0,6,[2,6,[1,[0,6,5],5]]]],[2,[0,6,[2,[1,6,5],[1,[0,6,[2,6,5]],5]]],[1,[2,[1,[0,6,5],5],5],5]]],[0,[2,[1,[2,[1,[0,[0,6,[2,6,[0,6,2]]],[0,[2,[0,[2,6,2],2],2],4]],[0,[2,[0,6,5],5],5]],5],5],2],4]],[0,[2,[0,[0,3,5],5],5],2]]]]],[1,[2,[1,[0,[2,6,[0,6,[2,6,[0,6,5]]]],[2,[0,6,[0,6,4]],[1,[0,[2,6,5],4],5]]],[2,[0,6,[1,[0,6,5],5]],5]],[2,[1,[0,[1,[2,[0,6,5],5],5],5],5],5]],5]]]]]]]],[2,[1,[2,0,[0,[0,3,[1,1,3]],[0,[2,[1,0,[1,0,[2,[0,1,2],2]]],[0,[1,0,2],2]],2]]],[0,3,[2,[1,[1,[2,0,[0,[0,3,[2,[1,0,[2,0,[0,[0,3,2],2]]],[0,[2,[1,1,2],2],2]]],2]],[2,[1,[2,[1,0,[0,6,0]],[0,[0,3,[0,3,[2,[1,1,[1,1,[0,[0,3,[0,3,[2,6,2]]],[2,[0,6,2],2]]]],[1,[0,1,2],[0,[0,3,2],2]]]]],[0,[0,[2,[1,0,2],2],2],4]]],[0,[0,3,[0,3,[0,3,[2,[2,6,[1,[2,6,[0,6,[1,[2,6,2],[2,[0,6,2],2]]]],[0,3,[2,[1,[2,6,[0,6,2]],[2,[0,6,2],2]],2]]]],[2,[2,[1,[0,[2,[1,6,2],2],2],2],2],2]]]]],[0,[2,[0,[2,[0,[1,6,[2,6,[0,[1,6,[2,6,2]],[1,[2,6,2],2]]]],[1,[1,0,[2,6,[0,[2,6,2],2]]],[2,[0,[1,6,[2,6,2]],[2,[1,6,2],2]],2]]],[0,[2,[1,[0,[1,6,[2,6,2]],[1,[2,6,2],2]],2],2],2]],[2,[1,[2,0,2],2],2]],2],2]]],[0,[0,3,[0,3,2]],2]]],[0,[0,3,[0,3,[1,[0,3,[2,[1,[0,3,[1,[2,[0,3,[1,[2,[2,6,[2,6,2]],2],3]],2],3]],3],2]],3]]],[2,[0,[2,[1,[0,[1,[2,[0,[1,[2,[0,[1,6,[2,6,2]],[2,[1,6,2],2]],2],2],2],2],2],2],2],2],2],2]]],[0,[0,3,2],2]]]],[0,[0,3,[1,[0,3,2],3]],2]]],"statistics":{"nodes":1121,"leaves":561,"maxdepth":23},"mask":[[0,-1],[1,-1],[2,-1],[4,-1],[5,1],[16,1]]},{"pattern":[[-1,-1,-1,-1,-1,-1,-1,1,1,-1,1,1,-1,-1,-1,-1,-1,-1],0,1,1,4,1,1],"degrees":[12,5,6],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],1],[[2,0,0],1],[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-80],[[8,3,0],480],[[8,2,0],-960],[[8,1,0],800],[[8,0,4],1],[[8,0,3],-1],[[8,0,2],-9],[[8,0,1],-11],[[8,0,0],-244],[[7,4,0],800],[[7,3,0],-4080],[[7,2,0],6720],[[7,1,0],-4400],[[7,0,4],-4],[[7,0,3],1],[[7,0,2],42],[[7,0,1],65],[[7,0,0],988],[[6,4,0],-3800],[[6,3,0],16680],[[6,2,0],-23280],[[6,1,0],11720],[[6,0,4],10],[[6,0,3],2],[[6,0,2],-105],[[6,0,1],49],[[6,0,0],-1174],[[5,4,0],11000],[[5,3,0],-41700],[[5,2,0],49920],[[5,1,0],-18740],[[5,0,4],-16],[[5,0,3],-11],[[5,0,2],162],[[5,0,1],-364],[[5,0,0],-596],[[4,4,0],-21125],[[4,3,0],69600],[[4,2,0],-72960],[[4,1,0],21620],[[4,0,4],19],[[4,0,3],20],[[4,0,2],-177],[[4,0,1],490],[[4,0,0],2399],[[3,4,0],27500],[[3,3,0],-79500],[[3,2,0],74400],[[3,1,0],-20300],[[3,0,4],-16],[[3,0,3],-23],[[3,0,2],132],[[3,0,1],-280],[[3,0,0],-1628],[[2,4,0],-23750],[[2,3,0],61500],[[2,2,0],-52800],[[2,1,0],16100],[[2,0,4],10],[[2,0,3],17],[[2,0,2],-72],[[2,0,1],-56],[[2,0,0],-946],[[1,4,0],12500],[[1,3,0],-30000],[[1,2,0],24000],[[1,1,0],-8000],[[1,0,4],-4],[[1,0,3],-8],[[1,0,2],24],[[1,0,1],128],[[1,0,0],1276],[[0,4,0],-3125],[[0,3,0],7500],[[0,2,0],-6000],[[0,1,0],2000],[[0,0,4],1],[[0,0,3],2],[[0,0,2],-6],[[0,0,1],-32],[[0,0,0],-319]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[0,0,1],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-80],[[8,3,0],480],[[8,2,0],-960],[[8,1,0],800],[[8,0,4],1],[[8,0,3],-1],[[8,0,2],-9],[[8,0,1],-11],[[8,0,0],-244],[[7,4,0],800],[[7,3,0],-4080],[[7,2,0],6720],[[7,1,0],-4400],[[7,0,4],-4],[[7,0,3],4],[[7,0,2],36],[[7,0,1],44],[[7,0,0],976],[[6,4,0],-3800],[[6,3,0],16680],[[6,2,0],-23280],[[6,1,0],11720],[[6,0,4],10],[[6,0,3],-10],[[6,0,2],-90],[[6,0,1],160],[[6,0,0],-1090],[[5,4,0],11000],[[5,3,0],-41700],[[5,2,0],49920],[[5,1,0],-18740],[[5,0,4],-16],[[5,0,3],16],[[5,0,2],144],[[5,0,1],-634],[[5,0,0],-146],[[4,4,0],-21125],[[4,3,0],69600],[[4,2,0],-72960],[[4,1,0],21620],[[4,0,4],19],[[4,0,3],-19],[[4,0,2],-171],[[4,0,1],871],[[4,0,0],764],[[3,4,0],27500],[[3,3,0],-79500],[[3,2,0],74400],[[3,1,0],-20300],[[3,0,4],-16],[[3,0,3],16],[[3,0,2],144],[[3,0,1],-634],[[3,0,0],-146],[[2,4,0],-23750],[[2,3,0],61500],[[2,2,0],-52800],[[2,1,0],16100],[[2,0,4],10],[[2,0,3],-10],[[2,0,2],-90],[[2,0,1],160],[[2,0,0],-1090],[[1,4,0],12500],[[1,3,0],-30000],[[1,2,0],24000],[[1,1,0],-8000],[[1,0,4],-4],[[1,0,3],4],[[1,0,2],36],[[1,0,1],44],[[1,0,0],976],[[0,4,0],-3125],[[0,3,0],7500],[[0,2,0],-6000],[[0,1,0],2000],[[0,0,4],1],[[0,0,3],-1],[[0,0,2],-9],[[0,0,1],-11],[[0,0,0],-244]]},{"name":"Q2","positive_content":1,"factors":[],"reduced":[[[10,4,1],80],[[10,4,0],-160],[[10,3,1],-480],[[10,3,0],960],[[10,2,1],960],[[10,2,0],-1920],[[10,1,1],-800],[[10,1,0],1600],[[10,0,5],-1],[[10,0,3],10],[[10,0,2],20],[[10,0,1],255],[[10,0,0],-638],[[9,4,1],-880],[[9,4,0],1760],[[9,3,1],4560],[[9,3,0],-9120],[[9,2,1],-7680],[[9,2,0],15360],[[9,1,1],5200],[[9,1,0],-10400],[[9,0,5],5],[[9,0,3],-50],[[9,0,2],-100],[[9,0,1],-1275],[[9,0,0],3190],[[8,4,1],4680],[[8,4,0],-9120],[[8,3,1],-21240],[[8,3,0],41040],[[8,2,1],30960],[[8,2,0],-59040],[[8,1,1],-16920],[[8,1,0],31440],[[8,0,5],-15],[[8,0,3],150],[[8,0,2],30],[[8,0,1],2205],[[8,0,0],-4125],[[7,4,1],-15600],[[7,4,0],28800],[[7,3,1],62460],[[7,3,0],-112680],[[7,2,1],-79920],[[7,2,0],139680],[[7,1,1],34860],[[7,1,0],-56520],[[7,0,5],30],[[7,0,3],-300],[[7,0,2],480],[[7,0,1],-1170],[[7,0,0],-2640],[[6,4,1],35925],[[6,4,0],-60450],[[6,3,1],-127980],[[6,3,0],205920],[[6,2,1],146160],[[6,2,0],-222480],[[6,1,1],-52080],[[6,1,0],69000],[[6,0,5],-45],[[6,0,3],450],[[6,0,2],-1260],[[6,0,1],-1485],[[6,0,0],9000],[[5,4,1],-59625],[[5,4,0],86250],[[5,3,1],190800],[[5,3,0],-256500],[[5,2,1],-197280],[[5,2,0],244800],[[5,1,1],60660],[[5,1,0],-65100],[[5,0,5],51],[[5,0,3],-510],[[5,0,2],1680],[[5,0,1],3195],[[5,0,0],-4362],[[4,4,1],72375],[[4,4,0],-81375],[[4,3,1],-210600],[[4,3,0],212400],[[4,2,1],200160],[[4,2,0],-181440],[[4,1,1],-58020],[[4,1,0],51180],[[4,0,5],-45],[[4,0,3],450],[[4,0,2],-1260],[[4,0,1],-1485],[[4,0,0],-3555],[[3,4,1],-63750],[[3,4,0],45000],[[3,3,1],171000],[[3,3,0],-103500],[[3,2,1],-151200],[[3,2,0],79200],[[3,1,1],44400],[[3,1,0],-27900],[[3,0,5],30],[[3,0,3],-300],[[3,0,2],480],[[3,0,1],-1170],[[3,0,0],4920],[[2,4,1],39375],[[2,4,0],-7500],[[2,3,1],-99000],[[2,3,0],13500],[[2,2,1],82800],[[2,2,0],-7200],[[2,1,1],-26100],[[2,1,0],3900],[[2,0,5],-15],[[2,0,3],150],[[2,0,2],30],[[2,0,1],2205],[[2,0,0],-1290],[[1,4,1],-15625],[[1,4,0],-6250],[[1,3,1],37500],[[1,3,0],15000],[[1,2,1],-30000],[[1,2,0],-12000],[[1,1,1],10000],[[1,1,0],4000],[[1,0,5],5],[[1,0,3],-50],[[1,0,2],-100],[[1,0,1],-1275],[[1,0,0],-500],[[0,4,1],3125],[[0,4,0],3125],[[0,3,1],-7500],[[0,3,0],-7500],[[0,2,1],6000],[[0,2,0],6000],[[0,1,1],-2000],[[0,1,0],-2000],[[0,0,5],-1],[[0,0,3],10],[[0,0,2],20],[[0,0,1],255],[[0,0,0],244]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],-2],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-8],[[6,2,0],40],[[6,1,0],-56],[[6,0,0],24],[[5,3,0],60],[[5,2,0],-240],[[5,1,0],252],[[5,0,0],-72],[[4,3,0],-210],[[4,2,0],690],[[4,1,0],-588],[[4,0,0],36],[[3,3,0],425],[[3,2,0],-1150],[[3,1,0],812],[[3,0,0],48],[[2,3,0],-525],[[2,2,0],1200],[[2,1,0],-756],[[2,0,0],36],[[1,3,0],375],[[1,2,0],-750],[[1,1,0],420],[[1,0,0],-72],[[0,3,0],-125],[[0,2,0],250],[[0,1,0],-140],[[0,0,0],24]]},{"name":"R3","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,0],-36],[[6,1,0],42],[[6,0,0],-17],[[5,3,0],-60],[[5,2,0],216],[[5,1,0],-189],[[5,0,0],51],[[4,3,0],210],[[4,2,0],-621],[[4,1,0],441],[[4,0,0],6],[[3,3,0],-425],[[3,2,0],1035],[[3,1,0],-609],[[3,0,0],-97],[[2,3,0],525],[[2,2,0],-1080],[[2,1,0],567],[[2,0,0],6],[[1,3,0],-375],[[1,2,0],675],[[1,1,0],-315],[[1,0,0],51],[[0,3,0],125],[[0,2,0],-225],[[0,1,0],105],[[0,0,0],-17]]},{"name":"H60","positive_content":1,"factors":[{"terms":[[[0,1,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],2],[[1,0,0],-5],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],448],[[10,4,1],-480],[[10,4,0],-3584],[[10,3,1],2880],[[10,3,0],10816],[[10,2,1],-5760],[[10,2,0],-15424],[[10,1,1],4800],[[10,1,0],10496],[[10,0,5],6],[[10,0,3],-60],[[10,0,2],-120],[[10,0,1],-1530],[[10,0,0],-2776],[[9,5,0],-5600],[[9,4,1],5280],[[9,4,0],38752],[[9,3,1],-27360],[[9,3,0],-98768],[[9,2,1],46080],[[9,2,0],115472],[[9,1,1],-31200],[[9,1,0],-61648],[[9,0,5],-30],[[9,0,3],300],[[9,0,2],600],[[9,0,1],7650],[[9,0,0],11912],[[8,5,0],33600],[[8,4,1],-28080],[[8,4,0],-202272],[[8,3,1],127440],[[8,3,0],440688],[[8,2,1],-185760],[[8,2,0],-429312],[[8,1,1],101520],[[8,1,0],177648],[[8,0,5],90],[[8,0,3],-900],[[8,0,2],-180],[[8,0,1],-13230],[[8,0,0],-19092],[[7,5,0],-126000],[[7,4,1],93600],[[7,4,0],660240],[[7,3,1],-374760],[[7,3,0],-1234440],[[7,2,1],479520],[[7,2,0],1002960],[[7,1,1],-209160],[[7,1,0],-313560],[[7,0,5],-180],[[7,0,3],1800],[[7,0,2],-2880],[[7,0,1],7020],[[7,0,0],11520],[[6,5,0],325500],[[6,4,1],-215550],[[6,4,0],-1485120],[[6,3,1],767880],[[6,3,0],2396220],[[6,2,1],-876960],[[6,2,0],-1636080],[[6,1,1],312480],[[6,1,0],396480],[[6,0,5],270],[[6,0,3],-2700],[[6,0,2],7560],[[6,0,1],8910],[[6,0,0],-2940],[[5,5,0],-603750],[[5,4,1],357750],[[5,4,0],2401350],[[5,3,1],-1144800],[[5,3,0],-3367425],[[5,2,1],1183680],[[5,2,0],1956315],[[5,1,1],-363960],[[5,1,0],-397005],[[5,0,5],-306],[[5,0,3],3060],[[5,0,2],-10080],[[5,0,1],-19170],[[5,0,0],9147],[[4,5,0],813750],[[4,4,1],-434250],[[4,4,0],-2833950],[[4,3,1],1263600],[[4,3,0],3493725],[[4,2,1],-1200960],[[4,2,0],-1778055],[[4,1,1],348120],[[4,1,0],341985],[[4,0,5],270],[[4,0,3],-2700],[[4,0,2],7560],[[4,0,1],8910],[[4,0,0],-25575],[[3,5,0],-787500],[[3,4,1],382500],[[3,4,0],2425500],[[3,3,1],-1026000],[[3,3,0],-2666250],[[3,2,1],907200],[[3,2,0],1234350],[[3,1,1],-266400],[[3,1,0],-234450],[[3,0,5],-180],[[3,0,3],1800],[[3,0,2],-2880],[[3,0,1],7020],[[3,0,0],22590],[[2,5,0],525000],[[2,4,1],-236250],[[2,4,0],-1459500],[[2,3,1],594000],[[2,3,0],1458750],[[2,2,1],-496800],[[2,2,0],-645150],[[2,1,1],156600],[[2,1,0],127050],[[2,0,5],90],[[2,0,3],-900],[[2,0,2],-180],[[2,0,1],-13230],[[2,0,0],-9750],[[1,5,0],-218750],[[1,4,1],93750],[[1,4,0],568750],[[1,3,1],-225000],[[1,3,0],-528125],[[1,2,1],180000],[[1,2,0],224375],[[1,1,1],-60000],[[1,1,0],-45625],[[1,0,5],-30],[[1,0,3],300],[[1,0,2],600],[[1,0,1],7650],[[1,0,0],2735],[[0,5,0],43750],[[0,4,1],-18750],[[0,4,0],-113750],[[0,3,1],45000],[[0,3,0],105625],[[0,2,1],-36000],[[0,2,0],-44875],[[0,1,1],12000],[[0,1,0],9125],[[0,0,5],6],[[0,0,3],-60],[[0,0,2],-120],[[0,0,1],-1530],[[0,0,0],-547]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],448],[[10,4,1],-480],[[10,4,0],-3360],[[10,3,1],2880],[[10,3,0],9480],[[10,2,1],-5760],[[10,2,0],-12740],[[10,1,1],4800],[[10,1,0],8250],[[10,0,5],6],[[10,0,3],-60],[[10,0,2],-120],[[10,0,1],-1530],[[10,0,0],-2097],[[9,5,0],-5600],[[9,4,1],5280],[[9,4,0],36960],[[9,3,1],-27360],[[9,3,0],-90060],[[9,2,1],46080],[[9,2,0],101920],[[9,1,1],-31200],[[9,1,0],-53625],[[9,0,5],-30],[[9,0,3],300],[[9,0,2],600],[[9,0,1],7650],[[9,0,0],10485],[[8,5,0],33600],[[8,4,1],-28080],[[8,4,0],-196560],[[8,3,1],127440],[[8,3,0],419490],[[8,2,1],-185760],[[8,2,0],-406545],[[8,1,1],101520],[[8,1,0],172665],[[8,0,5],90],[[8,0,3],-900],[[8,0,2],-180],[[8,0,1],-13230],[[8,0,0],-21735],[[7,5,0],-126000],[[7,4,1],93600],[[7,4,0],655200],[[7,3,1],-374760],[[7,3,0],-1233585],[[7,2,1],479520],[[7,2,0],1030365],[[7,1,1],-209160],[[7,1,0],-349470],[[7,0,5],-180],[[7,0,3],1800],[[7,0,2],-2880],[[7,0,1],7020],[[7,0,0],24030],[[6,5,0],325500],[[6,4,1],-215550],[[6,4,0],-1508850],[[6,3,1],767880],[[6,3,0],2527605],[[6,2,1],-876960],[[6,2,0],-1843545],[[6,1,1],312480],[[6,1,0],511560],[[6,0,5],270],[[6,0,3],-2700],[[6,0,2],7560],[[6,0,1],8910],[[6,0,0],-16605],[[5,5,0],-603750],[[5,4,1],357750],[[5,4,0],2504250],[[5,3,1],-1144800],[[5,3,0],-3768300],[[5,2,1],1183680],[[5,2,0],2445270],[[5,1,1],-363960],[[5,1,0],-588195],[[5,0,5],-306],[[5,0,3],3060],[[5,0,2],-10080],[[5,0,1],-19170],[[5,0,0],9747],[[4,5,0],813750],[[4,4,1],-434250],[[4,4,0],-3039750],[[4,3,1],1263600],[[4,3,0],4159350],[[4,2,1],-1200960],[[4,2,0],-2472690],[[4,1,1],348120],[[4,1,0],564615],[[4,0,5],270],[[4,0,3],-2700],[[4,0,2],7560],[[4,0,1],8910],[[4,0,0],-16605],[[3,5,0],-787500],[[3,4,1],382500],[[3,4,0],2677500],[[3,3,1],-1026000],[[3,3,0],-3377250],[[3,2,1],907200],[[3,2,0],1898550],[[3,1,1],-266400],[[3,1,0],-439650],[[3,0,5],-180],[[3,0,3],1800],[[3,0,2],-2880],[[3,0,1],7020],[[3,0,0],24030],[[2,5,0],525000],[[2,4,1],-236250],[[2,4,0],-1653750],[[2,3,1],594000],[[2,3,0],1955250],[[2,2,1],-496800],[[2,2,0],-1071825],[[2,1,1],156600],[[2,1,0],264600],[[2,0,5],90],[[2,0,3],-900],[[2,0,2],-180],[[2,0,1],-13230],[[2,0,0],-21735],[[1,5,0],-218750],[[1,4,1],93750],[[1,4,0],656250],[[1,3,1],-225000],[[1,3,0],-740625],[[1,2,1],180000],[[1,2,0],398125],[[1,1,1],-60000],[[1,1,0],-103125],[[1,0,5],-30],[[1,0,3],300],[[1,0,2],600],[[1,0,1],7650],[[1,0,0],10485],[[0,5,0],43750],[[0,4,1],-18750],[[0,4,0],-131250],[[0,3,1],45000],[[0,3,0],148125],[[0,2,1],-36000],[[0,2,0],-79625],[[0,1,1],12000],[[0,1,0],20625],[[0,0,5],6],[[0,0,3],-60],[[0,0,2],-120],[[0,0,1],-1530],[[0,0,0],-2097]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],4],[[1,1,0],5],[[1,0,0],-4],[[0,1,0],-5],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],224],[[10,4,1],-240],[[10,4,0],-1568],[[10,3,1],1440],[[10,3,0],4064],[[10,2,1],-2880],[[10,2,0],-4992],[[10,1,1],2400],[[10,1,0],2976],[[10,0,5],3],[[10,0,3],-30],[[10,0,2],-60],[[10,0,1],-765],[[10,0,0],-684],[[9,5,0],-2800],[[9,4,1],2640],[[9,4,0],17248],[[9,3,1],-13680],[[9,3,0],-38608],[[9,2,1],23040],[[9,2,0],39936],[[9,1,1],-15600],[[9,1,0],-19344],[[9,0,5],-15],[[9,0,3],150],[[9,0,2],300],[[9,0,1],3825],[[9,0,0],3420],[[8,5,0],16800],[[8,4,1],-14040],[[8,4,0],-91728],[[8,3,1],63720],[[8,3,0],179832],[[8,2,1],-92880],[[8,2,0],-158832],[[8,1,1],50760],[[8,1,0],61560],[[8,0,5],45],[[8,0,3],-450],[[8,0,2],-90],[[8,0,1],-6615],[[8,0,0],-7290],[[7,5,0],-63000],[[7,4,1],46800],[[7,4,0],305760],[[7,3,1],-187380],[[7,3,0],-528828],[[7,2,1],239760],[[7,2,0],400464],[[7,1,1],-104580],[[7,1,0],-122076],[[7,0,5],-90],[[7,0,3],900],[[7,0,2],-1440],[[7,0,1],3510],[[7,0,0],8640],[[6,5,0],162750],[[6,4,1],-107775],[[6,4,0],-704130],[[6,3,1],383940],[[6,3,0],1083564],[[6,2,1],-438480],[[6,2,0],-711972],[[6,1,1],156240],[[6,1,0],174384],[[6,0,5],135],[[6,0,3],-1350],[[6,0,2],3780],[[6,0,1],4455],[[6,0,0],-7020],[[5,5,0],-301875],[[5,4,1],178875],[[5,4,0],1168650],[[5,3,1],-572400],[[5,3,0],-1615440],[[5,2,1],591840],[[5,2,0],939456],[[5,1,1],-181980],[[5,1,0],-197316],[[5,0,5],-153],[[5,0,3],1530],[[5,0,2],-5040],[[5,0,1],-9585],[[5,0,0],5184],[[4,5,0],406875],[[4,4,1],-217125],[[4,4,0],-1418550],[[4,3,1],631800],[[4,3,0],1783080],[[4,2,1],-600480],[[4,2,0],-949032],[[4,1,1],174060],[[4,1,0],190260],[[4,0,5],135],[[4,0,3],-1350],[[4,0,2],3780],[[4,0,1],4455],[[4,0,0],-7020],[[3,5,0],-393750],[[3,4,1],191250],[[3,4,0],1249500],[[3,3,1],-513000],[[3,3,0],-1447800],[[3,2,1],453600],[[3,2,0],732240],[[3,1,1],-133200],[[3,1,0],-151344],[[3,0,5],-90],[[3,0,3],900],[[3,0,2],-1440],[[3,0,1],3510],[[3,0,0],8640],[[2,5,0],262500],[[2,4,1],-118125],[[2,4,0],-771750],[[2,3,1],297000],[[2,3,0],838200],[[2,2,1],-248400],[[2,2,0],-417060],[[2,1,1],78300],[[2,1,0],93636],[[2,0,5],45],[[2,0,3],-450],[[2,0,2],-90],[[2,0,1],-6615],[[2,0,0],-7290],[[1,5,0],-109375],[[1,4,1],46875],[[1,4,0],306250],[[1,3,1],-112500],[[1,3,0],-317500],[[1,2,1],90000],[[1,2,0],156000],[[1,1,1],-30000],[[1,1,0],-37200],[[1,0,5],-15],[[1,0,3],150],[[1,0,2],300],[[1,0,1],3825],[[1,0,0],3420],[[0,5,0],21875],[[0,4,1],-9375],[[0,4,0],-61250],[[0,3,1],22500],[[0,3,0],63500],[[0,2,1],-18000],[[0,2,0],-31200],[[0,1,1],6000],[[0,1,0],7440],[[0,0,5],3],[[0,0,3],-30],[[0,0,2],-60],[[0,0,1],-765],[[0,0,0],-684]]},{"name":"H70","positive_content":1,"factors":[{"terms":[[[2,0,1],1],[[2,0,0],1],[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],240],[[8,3,0],-1440],[[8,2,0],2880],[[8,1,0],-2400],[[8,0,4],-5],[[8,0,3],4],[[8,0,2],42],[[8,0,1],52],[[8,0,0],739],[[7,4,0],-2400],[[7,3,0],12240],[[7,2,0],-20160],[[7,1,0],13200],[[7,0,4],20],[[7,0,3],-4],[[7,0,2],-186],[[7,0,1],-280],[[7,0,0],-2998],[[6,4,0],11400],[[6,3,0],-50040],[[6,2,0],69840],[[6,1,0],-35160],[[6,0,4],-50],[[6,0,3],-8],[[6,0,2],465],[[6,0,1],-218],[[6,0,0],3319],[[5,4,0],-33000],[[5,3,0],125100],[[5,2,0],-149760],[[5,1,0],56220],[[5,0,4],80],[[5,0,3],44],[[5,0,2],-726],[[5,0,1],1598],[[5,0,0],1946],[[4,4,0],63375],[[4,3,0],-208800],[[4,2,0],218880],[[4,1,0],-64860],[[4,0,4],-95],[[4,0,3],-80],[[4,0,2],816],[[4,0,1],-2180],[[4,0,0],-6554],[[3,4,0],-82500],[[3,3,0],238500],[[3,2,0],-223200],[[3,1,0],60900],[[3,0,4],80],[[3,0,3],92],[[3,0,2],-636],[[3,0,1],1310],[[3,0,0],4208],[[2,4,0],71250],[[2,3,0],-184500],[[2,2,0],158400],[[2,1,0],-48300],[[2,0,4],-50],[[2,0,3],-68],[[2,0,2],366],[[2,0,1],142],[[2,0,0],2746],[[1,4,0],-37500],[[1,3,0],90000],[[1,2,0],-72000],[[1,1,0],24000],[[1,0,4],20],[[1,0,3],32],[[1,0,2],-132],[[1,0,1],-496],[[1,0,0],-3556],[[0,4,0],9375],[[0,3,0],-22500],[[0,2,0],18000],[[0,1,0],-6000],[[0,0,4],-5],[[0,0,3],-8],[[0,0,2],33],[[0,0,1],124],[[0,0,0],889]]},{"name":"H71","positive_content":1,"factors":[{"terms":[[[0,0,1],1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],240],[[8,3,0],-1440],[[8,2,0],2880],[[8,1,0],-2400],[[8,0,4],-5],[[8,0,3],4],[[8,0,2],42],[[8,0,1],52],[[8,0,0],739],[[7,4,0],-2400],[[7,3,0],12240],[[7,2,0],-20160],[[7,1,0],13200],[[7,0,4],20],[[7,0,3],-16],[[7,0,2],-168],[[7,0,1],-208],[[7,0,0],-2956],[[6,4,0],11400],[[6,3,0],-50040],[[6,2,0],69840],[[6,1,0],-35160],[[6,0,4],-50],[[6,0,3],40],[[6,0,2],420],[[6,0,1],-560],[[6,0,0],3070],[[5,4,0],-33000],[[5,3,0],125100],[[5,2,0],-149760],[[5,1,0],56220],[[5,0,4],80],[[5,0,3],-64],[[5,0,2],-672],[[5,0,1],2408],[[5,0,0],1136],[[4,4,0],63375],[[4,3,0],-208800],[[4,2,0],218880],[[4,1,0],-64860],[[4,0,4],-95],[[4,0,3],76],[[4,0,2],798],[[4,0,1],-3332],[[4,0,0],-3239],[[3,4,0],-82500],[[3,3,0],238500],[[3,2,0],-223200],[[3,1,0],60900],[[3,0,4],80],[[3,0,3],-64],[[3,0,2],-672],[[3,0,1],2408],[[3,0,0],1136],[[2,4,0],71250],[[2,3,0],-184500],[[2,2,0],158400],[[2,1,0],-48300],[[2,0,4],-50],[[2,0,3],40],[[2,0,2],420],[[2,0,1],-560],[[2,0,0],3070],[[1,4,0],-37500],[[1,3,0],90000],[[1,2,0],-72000],[[1,1,0],24000],[[1,0,4],20],[[1,0,3],-16],[[1,0,2],-168],[[1,0,1],-208],[[1,0,0],-2956],[[0,4,0],9375],[[0,3,0],-22500],[[0,2,0],18000],[[0,1,0],-6000],[[0,0,4],-5],[[0,0,3],4],[[0,0,2],42],[[0,0,1],52],[[0,0,0],739]]}],"tree":[1,0,[0,[0,4,[0,4,[1,4,[1,[0,4,[1,[0,4,[1,4,[0,4,[1,4,[1,[0,4,3],3]]]]],[1,[0,4,3],3]]],3]]]],[1,[0,[1,5,[0,[1,5,[0,[1,0,[0,4,[2,[1,5,[1,5,[2,[2,9,[0,5,9]],[0,5,[2,[2,8,5],5]]]]],0]]],[1,[1,5,[2,[0,5,[2,9,[1,5,[2,9,[0,5,[2,8,5]]]]]],5]],[0,[2,[2,9,[1,[0,5,[1,5,[2,8,5]]],[2,[0,[2,9,[1,5,8]],8],[0,[1,5,[0,5,[2,8,5]]],[2,8,[1,[0,5,[2,8,5]],[0,[2,8,[1,5,[0,5,8]]],8]]]]]]],[2,[1,5,[2,[0,5,[1,5,[2,[0,5,[1,[2,[0,5,[2,8,5]],5],[2,[0,[2,8,5],8],[0,5,[2,8,5]]]]],5]]],5]],0]],[2,[2,9,[2,9,[1,[0,[2,[1,5,8],[1,5,[0,5,8]]],8],8]]],[2,[1,[2,[0,5,[1,[2,[0,5,[2,8,5]],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,[1,[0,5,8],8],[1,5,[0,5,[2,8,5]]]]]]]],5],[0,[2,[1,[2,[0,[1,5,[2,8,5]],[2,8,[1,[0,5,8],8]]],[0,5,[1,5,[2,[0,5,[2,8,5]],5]]]],[2,[0,[2,8,[1,[0,5,8],8]],8],[0,[1,5,[2,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,5,[0,[2,8,5],8]]]],5]],[2,[0,[1,[2,8,[1,5,[0,5,8]]],8],8],[1,[0,5,[1,5,[2,8,[0,5,[2,8,5]]]]],[1,[0,[2,[0,5,[2,8,[0,5,8]]],5],[2,8,[1,[0,5,8],3]]],[0,[1,[0,[2,[2,8,5],5],3],3],3]]]]]]],[2,[1,5,[0,5,[1,5,[2,[0,5,[1,[1,5,3],3]],5]]]],5]],[1,[2,[2,8,[0,[2,[0,[1,5,8],8],[1,5,[0,[1,5,[2,8,5]],[2,8,[1,5,8]]]]],[2,8,[0,[1,[2,8,[1,5,8]],8],8]]]],[2,[0,[1,5,[2,[0,5,[1,5,[2,[0,5,[2,8,5]],5]]],5]],[1,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5],[2,[0,[2,[0,[1,5,8],8],[1,5,[0,5,[2,8,[0,5,8]]]]],8],[0,5,[1,[2,[0,5,[2,8,5]],5],[1,[0,[1,5,3],3],3]]]]]],5]],[1,[0,[2,[2,8,[2,8,[0,[2,8,[1,[0,5,8],8]],8]]],[2,[2,[0,[1,5,[1,[2,[0,5,[2,8,5]],5],[0,5,3]]],[1,[2,[0,[2,8,5],8],[0,5,[1,5,3]]],3]],[0,5,[1,5,3]]],5]],3],3]]]],7]]]]]],[1,[1,[0,5,[1,5,[0,5,[2,9,5]]]],[0,[1,5,[0,5,[2,[2,9,[2,9,[0,5,9]]],5]]],[2,9,[0,[1,5,[2,[2,8,[0,[1,5,[2,8,5]],[2,8,[1,5,8]]]],[2,[0,5,[1,5,[0,5,[2,8,5]]]],5]]],[2,[2,9,[1,[0,[1,5,8],8],8]],[1,[0,5,[2,[2,[1,5,8],[1,5,[0,5,8]]],5]],[2,[0,[2,8,[1,[0,5,[2,8,5]],[0,[2,8,[1,5,8]],8]]],8],[0,[1,5,[2,[0,5,[1,[2,[0,5,8],5],[2,8,[0,5,[2,8,5]]]]],5]],[2,[1,[0,[1,5,[2,8,5]],[2,8,[0,[1,5,8],8]]],[0,[2,8,[0,[1,5,8],8]],8]],[1,[0,5,[1,5,[2,[0,5,8],5]]],[0,[1,5,[2,[0,[2,8,5],8],[0,5,[1,5,[2,[0,5,8],5]]]]],[2,8,[1,[0,5,[2,8,[1,5,8]]],[0,[2,8,[1,[0,5,8],8]],8]]]]]]]]]]]]]],[2,[0,[2,9,[0,[1,[1,[2,9,[1,5,[0,5,9]]],8],8],9]],9],[1,[0,[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,8,5]]],5],[2,[2,8,[1,[0,5,8],8]],[1,5,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5]]]]],5],[1,[2,[0,[1,5,[2,[2,8,[0,5,8]],5]],[2,8,[1,[0,5,[2,8,5]],[2,8,[0,5,[2,8,[1,5,8]]]]]]],5],[2,[2,8,[0,[2,[1,[0,[2,8,5],8],8],[1,[0,5,[1,5,[2,8,5]]],[0,[1,5,[2,8,[0,5,[2,8,5]]]],[2,8,[1,[0,5,8],8]]]]],[2,8,[0,[1,[2,8,[1,5,8]],8],8]]]],[2,[0,[1,5,[2,[0,5,[1,5,[2,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,5,8]]],[0,5,[1,5,[2,[0,5,[2,8,5]],5]]]]]],5]],[1,[2,[0,[1,5,[2,[0,5,[2,8,5]],5]],[2,[0,[1,5,8],8],[1,5,[0,[2,[1,5,8],5],8]]]],[0,5,[1,5,[2,[0,5,[1,5,[2,[0,5,8],5]]],5]]]],[2,[0,[2,[0,[1,[2,8,[1,5,8]],8],8],[1,[0,5,[2,[1,5,8],[1,5,[0,5,[2,8,5]]]]],[0,[2,[1,[0,5,8],8],[1,5,[0,5,[2,8,[1,5,8]]]]],[2,8,[0,[1,[2,8,5],8],8]]]]],8],[0,[1,5,[2,[0,5,[1,[2,[0,5,[2,[1,5,8],5]],5],[1,[2,[0,[2,[0,5,8],5],[2,8,[0,5,8]]],5],[0,[1,[2,[2,8,5],5],3],3]]]],5]],[1,[2,[0,[1,5,[2,[0,[2,8,5],8],5]],[2,8,[1,[0,5,[2,8,5]],[0,[2,8,[1,5,[0,5,8]]],8]]]],[0,5,[1,5,[2,[0,5,[1,5,[1,[0,5,3],3]]],5]]]],[1,[0,[2,[2,8,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,5,3]]]],5],[1,[0,[1,[2,8,5],3],3],3]],3]]]]]],[0,7,[2,[1,5,[0,7,[2,[1,5,[0,7,[1,5,3]]],7]]],7]]]]]],[2,[0,[2,8,[0,[1,[2,8,[0,[1,[2,8,5],8],8]],8],8]],8],[0,[1,[0,[2,[1,[2,[0,5,[1,5,[2,8,5]]],5],[2,[0,[2,[1,5,8],[1,5,[0,5,8]]],8],[0,5,[1,5,[2,[0,[2,8,5],8],[0,5,[1,5,[2,8,5]]]]]]]],5],[2,[2,8,[1,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,5,8]]],[0,[2,8,[1,[0,5,[2,8,[1,5,8]]],[0,[2,8,[1,5,8]],8]]],8]]],[1,[2,[0,5,[1,5,[2,[0,5,[2,8,5]],5]]],5],[2,[0,[1,5,[2,[0,[1,5,[2,[0,5,[2,8,5]],5]],[2,8,[1,5,[0,[2,8,5],8]]]],5]],[2,[0,[1,[2,8,[1,5,[0,5,8]]],8],8],[1,[0,5,[1,5,[2,[0,[2,8,5],8],[0,5,[1,5,[2,8,5]]]]]],[0,[1,[2,[0,5,[2,8,[1,5,8]]],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,[1,[0,5,8],8],[1,5,[0,5,[2,8,5]]]]]]],[2,8,[1,[0,[2,[1,5,8],5],[2,8,[0,[1,5,8],8]]],[0,[2,8,[0,[1,[2,8,5],8],8]],8]]]]]]],[0,5,[1,5,[2,[0,5,[1,[2,[0,5,[1,5,[2,[0,5,8],5]]],5],[1,[0,5,[1,[2,[2,8,[0,5,3]],5],3]],[0,[1,[0,5,3],3],3]]]],7]]]]]]],[1,[0,[2,[2,8,[0,[1,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5],[2,[0,[2,8,[1,5,[0,[2,8,5],8]]],8],[0,5,[1,[2,[0,5,8],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,8,[1,5,[0,5,8]]]]]]]]],[2,8,[1,[0,[1,5,[2,8,[0,5,[2,8,5]]]],[2,8,[0,[1,5,8],8]]],[0,[2,8,[0,[1,[2,8,5],8],8]],8]]]]],[2,[0,5,[1,[2,[0,5,[1,5,[2,[0,5,[2,8,[1,5,8]]],5]]],5],[1,[2,[0,[2,[0,5,[1,5,[2,[0,5,8],5]]],5],[2,[0,[2,8,[1,[0,5,8],8]],8],[0,[1,5,[2,[0,5,[1,5,3]],5]],[1,[2,[0,5,8],5],3]]]],5],[0,[2,[1,[2,[0,5,[2,8,[0,5,8]]],5],[0,[1,[2,[0,5,3],5],3],3]],5],3]]]],7]],[2,8,[1,[0,[2,[2,[0,[2,[0,[1,[2,8,[1,5,8]],8],8],[1,[0,5,[2,8,5]],[0,[2,[0,[1,5,8],8],[1,5,[0,5,[2,8,5]]]],8]]],8],[0,[1,5,[2,[0,5,[1,5,[1,[0,5,3],3]]],5]],[1,[2,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,[0,5,[2,8,5]],[0,[2,8,5],8]]]],[0,5,[1,5,[2,[0,5,[1,5,3]],5]]]],[1,[0,[1,[2,[2,8,[0,5,[2,8,5]]],5],3],3],3]]]],[2,[0,7,[2,[1,5,[1,5,3]],7]],7]],[1,[0,[1,[0,[2,[2,8,[2,8,[2,[0,5,8],5]]],5],3],3],3],3]],[0,[1,[0,[1,[0,[2,[1,[0,[2,[2,8,[2,8,[2,8,5]]],5],3],3],7],3],3],3],3],3]]]],[0,[1,[0,[1,[2,[2,8,[2,8,[0,[2,[0,[1,5,[2,8,5]],[2,8,[1,[0,5,8],8]]],[0,5,[1,5,[2,[0,5,[2,8,5]],5]]]],[2,8,[0,[1,[2,[0,5,8],5],3],8]]]]],[2,[2,[0,5,[1,[0,5,[1,5,3]],3]],7],7]],[0,[1,[0,[2,[2,8,[2,8,[2,[2,8,[0,5,8]],5]]],5],3],3],3]],3],3],3]]],[1,[2,8,[0,[1,[2,[0,[2,[1,[0,5,8],8],[1,5,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,[0,5,8],8]]]]],[2,8,[0,[1,[2,8,[1,5,8]],8],8]]],[0,[1,5,[2,[0,5,[1,5,[2,[0,5,[2,8,5]],5]]],5]],[1,[2,[0,5,[2,[0,[1,5,8],8],[1,5,[0,5,8]]]],5],[2,[0,[2,[0,[1,5,8],8],[1,5,[0,[1,5,[2,8,5]],[2,8,[1,5,8]]]]],8],[0,[1,5,[2,[0,5,[1,5,[2,[0,5,8],5]]],5]],[1,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5],[2,[0,[2,8,[1,5,[0,5,8]]],8],[0,5,[1,[2,[0,5,[2,8,5]],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,[1,5,8],[1,5,[1,5,3]]]]]]]]]]]]]],[2,[0,[2,8,[0,[1,[2,8,[1,[0,5,8],8]],8],8]],8],[1,[0,[2,[0,[1,5,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5]],[2,[0,[1,[2,8,[1,5,[0,5,8]]],8],8],[1,[0,5,[1,5,[2,8,5]]],[0,[1,[2,[0,5,8],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,8,5]]]],[2,8,[0,[1,[2,8,5],8],8]]]]]],[0,5,[1,5,[2,[0,5,[1,[2,[0,5,[1,5,[2,8,5]]],5],[1,[0,5,3],3]]],5]]]],[2,[0,[2,8,[0,[1,[2,8,[0,[1,5,8],8]],8],8]],8],[1,[0,[2,[0,[1,5,[2,[0,5,[2,8,[1,5,8]]],5]],[2,[0,[1,[2,8,5],8],8],[1,[0,5,[2,8,5]],[0,[2,8,5],8]]]],[0,5,[1,5,[2,[0,5,[1,5,3]],5]]]],[1,[2,8,[0,[2,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,5,3]]],5],[1,[0,[2,8,[1,5,3]],3],3]]],3]],[0,[1,[0,[1,[0,[2,[2,[2,8,5],5],5],3],3],3],3],3]]]],[0,[1,[0,[2,[2,[0,[2,8,[1,[0,5,[2,8,5]],[0,[2,8,5],8]]],8],[0,[1,5,[2,[0,5,[1,5,3]],5]],[1,[2,[0,5,[2,8,[1,5,8]]],5],3]]],5],3],3],3]]]],[2,8,[0,[1,[2,8,[1,[0,[1,5,[2,[0,[2,8,5],8],[0,5,[1,5,[2,8,5]]]]],[2,8,[1,[0,5,[2,8,[1,5,8]]],[0,[2,8,[1,5,8]],8]]]],[0,[2,8,[1,[0,[1,5,[2,[0,[2,8,5],8],5]],[2,8,[1,[0,5,8],8]]],[0,[2,8,[1,[0,[2,8,5],8],8]],8]]],8]]],3],8]]]],3]]]],[0,[1,[0,[2,[2,[0,[2,8,[1,[0,[1,5,[2,8,5]],8],8]],8],[0,[1,[2,[0,5,[1,5,[2,[0,5,8],5]]],5],[2,[0,[1,5,[2,[0,[2,8,5],8],[0,5,[1,5,[2,[0,5,8],5]]]]],[2,8,[1,[0,5,[2,8,[1,5,8]]],[0,[2,8,[1,5,[0,[2,8,5],8]]],8]]]],[0,5,[1,5,[2,[0,5,[1,[2,[0,5,8],5],[2,8,[0,5,[1,[2,8,5],3]]]]],5]]]]],[2,[0,[1,[2,8,[1,5,[0,[2,8,5],8]]],8],8],[1,[0,[1,5,[2,[0,5,[1,5,[2,8,5]]],5]],[1,[2,[0,5,8],5],[2,[0,[2,8,[1,5,8]],8],[0,[1,5,[2,[0,5,[2,8,5]],5]],[2,8,[1,5,[0,[2,8,5],8]]]]]]],[0,[1,[2,[0,[1,5,[2,8,[0,5,[2,8,5]]]],[2,8,[0,[1,5,8],8]]],[0,5,[1,5,[2,[0,5,[2,8,[1,5,8]]],5]]]],[1,[0,[2,[2,8,[0,[2,8,5],8]],[2,[0,5,[1,5,[1,5,3]]],5]],[2,8,[1,[0,[1,[2,[2,8,5],5],3],3],3]]],3]],[2,8,[1,[0,[2,[0,[2,8,[1,5,8]],8],[1,[0,5,[2,[1,5,8],5]],[1,[0,[2,[0,5,8],5],3],3]]],8],3]]]]]]],[2,[0,5,[2,[1,5,[0,[1,5,[2,[1,5,3],5]],[1,[2,[1,[0,5,[1,[2,[0,5,[2,8,5]],5],[0,[1,5,3],3]]],[0,[1,5,3],3]],[0,5,[1,5,3]]],3]]],7]],7]],[1,[0,[2,[2,8,[2,8,[0,[2,8,[0,[1,[2,8,[1,5,[0,5,8]]],8],8]],8]]],[2,[2,[0,[1,[2,[0,5,[1,5,[2,[0,[2,8,5],8],5]]],5],[2,[0,[1,[2,[0,5,[2,8,5]],5],[2,[0,[2,8,[1,5,[0,5,8]]],8],[0,5,[1,5,3]]]],[2,8,[1,[0,[1,5,[2,8,5]],[2,8,[1,[0,5,8],8]]],3]]],[0,5,[1,[2,[0,5,[1,5,3]],5],3]]]],[1,[2,[0,[2,8,[1,[0,5,8],[0,[2,8,[1,5,8]],8]]],8],[0,[1,5,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5]],[1,[2,[0,[2,8,5],8],[0,5,[1,5,[2,[0,5,8],5]]]],[1,[2,8,[0,5,3]],3]]]],[1,[0,[2,8,[1,[0,[1,[2,[0,5,3],5],3],3],3]],3],3]]],[0,5,[1,[2,[0,5,[1,5,[1,5,3]]],5],[1,[0,5,3],3]]]],7]],[2,8,[1,[0,[1,[2,[0,[1,[2,[2,8,[2,8,[0,[2,8,5],8]]],[2,[2,[0,5,[1,[0,5,3],3]],5],5]],3],3],7],3],3],3]]],3]],[0,[1,[0,[1,[2,[2,8,[0,[2,[2,8,[0,[1,5,[2,[0,[2,8,5],8],5]],[2,8,[1,[0,5,[2,8,5]],[0,[2,8,[1,5,3]],8]]]]],[2,[0,5,[1,5,[1,5,3]]],5]],[1,[2,8,[0,[2,[1,[2,[0,5,[2,8,[0,5,8]]],5],[0,[1,5,3],3]],5],3]],3]]],5],[0,[1,[2,[2,8,[0,[1,[0,[2,[2,8,[2,8,5]],5],3],3],3]],5],3],3]],3],3],3]],3]]]]]],[1,[0,[1,5,[1,5,[0,[1,5,[2,9,5]],[2,9,[0,[2,9,[1,5,[2,2,[0,5,2]]]],2]]]]],[1,[1,5,[0,5,9]],[0,[2,9,[2,9,[1,[0,[1,5,2],2],2]]],9]]],[0,[2,9,[0,[1,[1,[2,[0,[1,5,9],9],[0,[1,5,[0,[1,5,[2,[2,8,5],5]],[2,8,[1,5,[2,[0,5,8],5]]]]],[1,[2,[0,[1,5,8],2],[0,5,[1,5,8]]],[2,8,[0,[2,8,[1,[0,5,8],8]],8]]]]],[2,9,[0,[2,8,[1,[0,[1,[0,5,[2,[2,8,5],5]],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,8,[1,5,[0,5,8]]]]]],[2,8,[0,[1,[2,8,5],8],8]]],[0,[2,8,[0,[1,[2,8,[1,[0,5,[2,8,5]],[0,[2,8,5],8]]],8],8]],8]]],8]]],8],8]],9]]],[0,[1,[0,[1,[1,[0,[2,[0,[1,[0,4,[2,[2,9,[2,9,[1,5,[0,5,8]]]],5]],[2,[2,9,[0,[0,4,8],8]],[2,[0,[0,4,[1,4,[2,[2,8,[1,5,[0,5,8]]],5]]],[2,[1,[0,[2,8,5],8],8],[1,[0,5,[1,5,[2,8,5]]],[0,[1,[2,[0,5,8],5],[2,[0,[2,8,[1,5,8]],8],[0,5,[2,8,5]]]],[2,8,[1,[0,[2,8,5],8],8]]]]]],[0,5,[1,5,[2,[0,5,[1,5,[2,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,[0,5,[2,8,5]],3]]],[0,5,[1,5,3]]]]],5]]]]]],[2,9,[1,[0,[2,[1,[0,5,[2,8,5]],[2,8,[0,5,[2,8,[1,5,8]]]]],5],[2,[2,8,[0,[1,[2,8,5],8],8]],[1,[2,[0,5,[1,5,[2,8,5]]],5],[2,[0,[2,[1,[0,5,8],8],[1,5,[0,5,[2,8,[1,5,8]]]]],[2,8,[0,[1,[2,8,5],8],8]]],[0,5,[1,[2,[0,5,[2,8,5]],5],[2,[0,[2,8,5],8],[0,5,[1,5,[2,[0,5,8],5]]]]]]]]]],[2,[0,[2,8,[0,[1,[2,8,[1,[0,5,8],8]],8],8]],8],[1,[0,[2,[0,[1,5,[2,[0,5,[2,8,[1,5,[0,5,8]]]],5]],[2,[0,[1,[2,8,5],8],8],[1,[0,5,[1,5,[2,8,5]]],[0,[1,5,[2,8,5]],[2,8,[0,[1,5,8],8]]]]]],[0,5,[1,5,[2,[0,5,[1,5,[2,[0,5,[1,5,3]],5]]],5]]]],[2,[0,[2,8,[0,[1,[2,8,[1,5,8]],8],8]],8],[1,[0,[2,[0,5,[2,[0,[1,5,8],8],[1,5,[0,5,[2,8,5]]]]],5],[2,8,[1,[0,5,[1,[0,[2,8,5],3],3]],[0,[1,[0,5,3],3],3]]]],[0,[1,[0,[2,[2,[0,[2,8,5],8],5],5],3],3],3]]]],[0,[1,[0,[2,[2,[0,[2,8,[1,5,[0,5,8]]],8],[0,5,[1,[2,[0,5,8],5],[1,[0,5,3],3]]]],5],[1,[0,[2,[2,8,[2,8,[0,5,8]]],5],3],3]],[0,[1,[0,[1,[0,[2,[2,8,5],5],3],3],3],3],3]],3]]]]]],[2,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[1,5,3]]],5],[1,[2,[0,5,[1,[2,[0,5,[1,5,3]],5],3]],5],3]]],5]],7]],[1,[0,[2,[2,9,[2,8,[0,[2,8,[1,[0,[1,5,[2,[0,5,8],5]],[2,8,[1,[0,5,[2,8,5]],[0,[2,8,5],8]]]],[0,[2,8,[1,[0,5,[2,8,[1,5,[0,5,8]]]],[0,[2,8,[1,5,[0,[2,8,5],8]]],8]]],8]]],8]]],[2,[2,[0,[1,[2,[0,5,[1,5,[2,[0,5,[1,5,[2,8,5]]],5]]],5],[2,[0,[1,5,[2,[0,[1,5,[2,[1,5,3],5]],[1,[2,[0,5,[2,8,[1,5,3]]],5],3]],5]],[1,[2,[0,[1,[2,[0,5,8],5],[2,[0,[2,8,5],8],[0,5,[1,5,3]]]],[2,8,[0,[1,5,8],8]]],[0,5,[1,5,3]]],3]],[0,5,[1,5,3]]]],[1,[2,[0,[1,[2,[0,5,[2,8,[1,5,8]]],5],[2,[0,[2,8,[1,[0,5,8],8]],8],[0,[1,5,[2,[0,5,[2,8,5]],5]],[2,[0,[1,5,8],8],[1,5,[1,[0,5,3],3]]]]]],[2,8,[0,[1,[2,[0,[1,5,8],8],[1,5,[0,5,[2,8,5]]]],[2,8,[1,[0,[2,8,[0,5,8]],8],3]]],8]]],[0,5,[1,[2,[0,5,[1,5,[2,[0,[2,8,5],8],5]]],5],[1,[0,[2,[1,5,3],5],3],3]]]],[1,[0,[1,[0,[1,[0,[2,[2,8,5],5],3],3],3],3],3],3]]],[0,5,[1,5,[1,[0,5,3],3]]]],7]],[2,8,[1,[0,[2,[1,[0,[1,[2,[2,8,[0,[2,[2,8,[0,5,[2,8,5]]],5],3]],5],3],3],3],7],3],3]]],3]],[0,[1,[0,[2,[2,8,[1,[0,[2,[2,[0,[0,4,[1,4,8]],8],[0,[0,4,[1,4,[2,[0,4,[2,8,5]],5]]],[1,[2,[0,[1,5,[2,8,5]],[2,8,[1,5,8]]],5],[1,[2,[0,[2,8,[0,5,8]],8],[0,5,[1,[0,5,3],3]]],[0,[1,[0,[2,8,5],3],3],3]]]]],[2,[0,5,[2,[1,5,[0,5,[1,5,3]]],5]],5]],[1,[0,[2,[2,8,[2,8,[0,[2,[0,[1,5,8],8],[1,5,[1,[0,5,3],3]]],8]]],[2,[2,[0,5,[1,[2,[0,5,[1,5,3]],5],3]],5],5]],3],3]],[0,[1,[0,[0,[1,4,3],3],3],3],3]]],[2,[2,[0,6,[1,5,3]],0],1]],3],3],3]],3],3],3],3]]]],"statistics":{"nodes":3915,"leaves":1958,"maxdepth":30},"mask":[[0,-1],[1,-1],[3,-1],[4,-1],[5,-1],[7,1],[9,-1],[11,1],[12,-1]]},{"pattern":[[-1,-1,-1,-1,-1,-1,-1,-1,1,-1,-1,1,-1,1,-1,-1,-1,-1],0,1,1,5,1,1],"degrees":[10,5,5],"polynomials":[{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-2],[[2,0,0],1],[[1,0,1],5],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-80],[[8,3,0],480],[[8,2,0],-960],[[8,1,0],800],[[8,0,4],16],[[8,0,3],-32],[[8,0,2],-16],[[8,0,1],72],[[8,0,0],-284],[[7,4,0],800],[[7,3,0],-4080],[[7,2,0],6720],[[7,1,0],-4400],[[7,0,4],-160],[[7,0,3],272],[[7,0,2],112],[[7,0,1],-396],[[7,0,0],1136],[[6,4,0],-3800],[[6,3,0],16680],[[6,2,0],-23280],[[6,1,0],11720],[[6,0,4],664],[[6,0,3],-968],[[6,0,2],-340],[[6,0,1],504],[[6,0,0],-950],[[5,4,0],11000],[[5,3,0],-41700],[[5,2,0],49920],[[5,1,0],-18740],[[5,0,4],-1480],[[5,0,3],1916],[[5,0,2],616],[[5,0,1],630],[[5,0,0],-1126],[[4,4,0],-21125],[[4,3,0],69600],[[4,2,0],-72960],[[4,1,0],21620],[[4,0,4],1921],[[4,0,3],-2372],[[4,0,2],-748],[[4,0,1],-1656],[[4,0,0],2164],[[3,4,0],27500],[[3,3,0],-79500],[[3,2,0],74400],[[3,1,0],-20300],[[3,0,4],-1480],[[3,0,3],1916],[[3,0,2],616],[[3,0,1],630],[[3,0,0],-1126],[[2,4,0],-23750],[[2,3,0],61500],[[2,2,0],-52800],[[2,1,0],16100],[[2,0,4],664],[[2,0,3],-968],[[2,0,2],-340],[[2,0,1],504],[[2,0,0],-950],[[1,4,0],12500],[[1,3,0],-30000],[[1,2,0],24000],[[1,1,0],-8000],[[1,0,4],-160],[[1,0,3],272],[[1,0,2],112],[[1,0,1],-396],[[1,0,0],1136],[[0,4,0],-3125],[[0,3,0],7500],[[0,2,0],-6000],[[0,1,0],2000],[[0,0,4],16],[[0,0,3],-32],[[0,0,2],-16],[[0,0,1],72],[[0,0,0],-284]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],-2],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-8],[[6,2,0],40],[[6,1,0],-56],[[6,0,0],24],[[5,3,0],60],[[5,2,0],-240],[[5,1,0],252],[[5,0,0],-72],[[4,3,0],-210],[[4,2,0],690],[[4,1,0],-588],[[4,0,0],36],[[3,3,0],425],[[3,2,0],-1150],[[3,1,0],812],[[3,0,0],48],[[2,3,0],-525],[[2,2,0],1200],[[2,1,0],-756],[[2,0,0],36],[[1,3,0],375],[[1,2,0],-750],[[1,1,0],420],[[1,0,0],-72],[[0,3,0],-125],[[0,2,0],250],[[0,1,0],-140],[[0,0,0],24]]},{"name":"H60","positive_content":1,"factors":[{"terms":[[[0,1,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],2],[[1,0,0],-5],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],448],[[10,4,1],960],[[10,4,0],-4064],[[10,3,1],-5760],[[10,3,0],13696],[[10,2,1],11520],[[10,2,0],-21184],[[10,1,1],-9600],[[10,1,0],15296],[[10,0,5],-192],[[10,0,4],480],[[10,0,2],-960],[[10,0,1],3840],[[10,0,0],-4480],[[9,5,0],-5600],[[9,4,1],-12000],[[9,4,0],44032],[[9,3,1],63360],[[9,3,0],-126128],[[9,2,1],-109440],[[9,2,0],161552],[[9,1,1],76800],[[9,1,0],-92848],[[9,0,5],2400],[[9,0,4],-5280],[[9,0,2],7680],[[9,0,1],-24960],[[9,0,0],20432],[[8,5,0],33600],[[8,4,1],70560],[[8,4,0],-230352],[[8,3,1],-328320],[[8,3,0],568128],[[8,2,1],492480],[[8,2,0],-615072],[[8,1,1],-282240],[[8,1,0],279168],[[8,0,5],-12960],[[8,0,4],25200],[[8,0,2],-21600],[[8,0,1],54720],[[8,0,0],-33312],[[7,5,0],-126000],[[7,4,1],-255600],[[7,4,0],753840],[[7,3,1],1049760],[[7,3,0],-1609200],[[7,2,1],-1378080],[[7,2,0],1482480],[[7,1,1],629280],[[7,1,0],-522720],[[7,0,5],39600],[[7,0,4],-69120],[[7,0,2],18720],[[7,0,1],-30240],[[7,0,0],17280],[[6,5,0],325500],[[6,4,1],629100],[[6,4,0],-1700670],[[6,3,1],-2286360],[[6,3,0],3164100],[[6,2,1],2652480],[[6,2,0],-2513040],[[6,1,1],-962280],[[6,1,0],708960],[[6,0,5],-75420],[[6,0,4],121950],[[6,0,2],22500],[[6,0,1],-59040],[[6,0,0],11100],[[5,5,0],-603750],[[5,4,1],-1095750],[[5,4,0],2759100],[[5,3,1],3542400],[[5,3,0],-4512225],[[5,2,1],-3680640],[[5,2,0],3139995],[[5,1,1],1117080],[[5,1,0],-760965],[[5,0,5],93150],[[5,0,4],-146430],[[5,0,2],-52920],[[5,0,1],109440],[[5,0,0],-17349],[[4,5,0],813750],[[4,4,1],1363500],[[4,4,0],-3268200],[[4,3,1],-3958200],[[4,3,0],4757325],[[4,2,1],3741120],[[4,2,0],-2979015],[[4,1,1],-1061640],[[4,1,0],690105],[[4,0,5],-75420],[[4,0,4],121950],[[4,0,2],22500],[[4,0,1],-59040],[[4,0,0],-11535],[[3,5,0],-787500],[[3,4,1],-1192500],[[3,4,0],2808000],[[3,3,1],3159000],[[3,3,0],-3692250],[[3,2,1],-2764800],[[3,2,0],2141550],[[3,1,1],822600],[[3,1,0],-500850],[[3,0,5],39600],[[3,0,4],-69120],[[3,0,2],18720],[[3,0,1],-30240],[[3,0,0],28350],[[2,5,0],525000],[[2,4,1],697500],[[2,4,0],-1695750],[[2,3,1],-1728000],[[2,3,0],2052750],[[2,2,1],1425600],[[2,2,0],-1141950],[[2,1,1],-457200],[[2,1,0],283650],[[2,0,5],-12960],[[2,0,4],25200],[[2,0,2],-21600],[[2,0,1],54720],[[2,0,0],-23970],[[1,5,0],-218750],[[1,4,1],-243750],[[1,4,0],662500],[[1,3,1],585000],[[1,3,0],-753125],[[1,2,1],-468000],[[1,2,0],404375],[[1,1,1],156000],[[1,1,0],-105625],[[1,0,5],2400],[[1,0,4],-5280],[[1,0,2],7680],[[1,0,1],-24960],[[1,0,0],11255],[[0,5,0],43750],[[0,4,1],37500],[[0,4,0],-132500],[[0,3,1],-90000],[[0,3,0],150625],[[0,2,1],72000],[[0,2,0],-80875],[[0,1,1],-24000],[[0,1,0],21125],[[0,0,5],-192],[[0,0,4],480],[[0,0,2],-960],[[0,0,1],3840],[[0,0,0],-2251]]},{"name":"H70","positive_content":1,"factors":[{"terms":[[[1,0,1],-1],[[1,0,0],1],[[0,0,1],2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],240],[[8,3,0],-1440],[[8,2,0],2880],[[8,1,0],-2400],[[8,0,4],-80],[[8,0,3],128],[[8,0,2],96],[[8,0,1],-256],[[8,0,0],832],[[7,4,0],-2400],[[7,3,0],12240],[[7,2,0],-20160],[[7,1,0],13200],[[7,0,4],800],[[7,0,3],-1184],[[7,0,2],-600],[[7,0,1],1552],[[7,0,0],-3448],[[6,4,0],11400],[[6,3,0],-50040],[[6,2,0],69840],[[6,1,0],-35160],[[6,0,4],-3320],[[6,0,3],4688],[[6,0,2],1428],[[6,0,1],-2344],[[6,0,0],3508],[[5,4,0],-33000],[[5,3,0],125100],[[5,2,0],-149760],[[5,1,0],56220],[[5,0,4],7400],[[5,0,3],-10472],[[5,0,2],-1482],[[5,0,1],-1484],[[5,0,0],2942],[[4,4,0],63375],[[4,3,0],-208800],[[4,2,0],218880],[[4,1,0],-64860],[[4,0,4],-9605],[[4,0,3],14516],[[4,0,2],69],[[4,0,1],5210],[[4,0,0],-8093],[[3,4,0],-82500],[[3,3,0],238500],[[3,2,0],-223200],[[3,1,0],60900],[[3,0,4],7400],[[3,0,3],-12692],[[3,0,2],1506],[[3,0,1],-1610],[[3,0,0],5054],[[2,4,0],71250],[[2,3,0],-184500],[[2,2,0],158400],[[2,1,0],-48300],[[2,0,4],-3320],[[2,0,3],6680],[[2,0,2],-1497],[[2,0,1],-2254],[[2,0,0],3136],[[1,4,0],-37500],[[1,3,0],90000],[[1,2,0],-72000],[[1,1,0],24000],[[1,0,4],800],[[1,0,3],-1904],[[1,0,2],588],[[1,0,1],1606],[[1,0,0],-4132],[[0,4,0],9375],[[0,3,0],-22500],[[0,2,0],18000],[[0,1,0],-6000],[[0,0,4],-80],[[0,0,3],224],[[0,0,2],-84],[[0,0,1],-292],[[0,0,0],1033]]},{"name":"H71","positive_content":1,"factors":[{"terms":[[[2,0,1],-2],[[2,0,0],2],[[1,0,1],5],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],240],[[8,3,0],-1440],[[8,2,0],2880],[[8,1,0],-2400],[[8,0,4],-80],[[8,0,3],128],[[8,0,2],96],[[8,0,1],-256],[[8,0,0],832],[[7,4,0],-2400],[[7,3,0],12240],[[7,2,0],-20160],[[7,1,0],13200],[[7,0,4],800],[[7,0,3],-1088],[[7,0,2],-672],[[7,0,1],1408],[[7,0,0],-3328],[[6,4,0],11400],[[6,3,0],-50040],[[6,2,0],69840],[[6,1,0],-35160],[[6,0,4],-3320],[[6,0,3],3872],[[6,0,2],2040],[[6,0,1],-1552],[[6,0,0],2920],[[5,4,0],-33000],[[5,3,0],125100],[[5,2,0],-149760],[[5,1,0],56220],[[5,0,4],7400],[[5,0,3],-7664],[[5,0,2],-3696],[[5,0,1],-3320],[[5,0,0],2888],[[4,4,0],63375],[[4,3,0],-208800],[[4,2,0],218880],[[4,1,0],-64860],[[4,0,4],-9605],[[4,0,3],9488],[[4,0,2],4488],[[4,0,1],7568],[[4,0,0],-5792],[[3,4,0],-82500],[[3,3,0],238500],[[3,2,0],-223200],[[3,1,0],60900],[[3,0,4],7400],[[3,0,3],-7664],[[3,0,2],-3696],[[3,0,1],-3320],[[3,0,0],2888],[[2,4,0],71250],[[2,3,0],-184500],[[2,2,0],158400],[[2,1,0],-48300],[[2,0,4],-3320],[[2,0,3],3872],[[2,0,2],2040],[[2,0,1],-1552],[[2,0,0],2920],[[1,4,0],-37500],[[1,3,0],90000],[[1,2,0],-72000],[[1,1,0],24000],[[1,0,4],800],[[1,0,3],-1088],[[1,0,2],-672],[[1,0,1],1408],[[1,0,0],-3328],[[0,4,0],9375],[[0,3,0],-22500],[[0,2,0],18000],[[0,1,0],-6000],[[0,0,4],-80],[[0,0,3],128],[[0,0,2],96],[[0,0,1],-256],[[0,0,0],832]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,0,[1,2,[1,[0,[0,0,[1,0,[2,[0,0,[2,[1,0,[1,[0,0,[2,[1,0,1],0]],1]],0]],0]]],[1,[0,[1,2,[2,[0,2,[1,2,[0,[2,[1,2,[0,2,[1,2,[2,[0,2,3],2]]]],0],[1,[2,[0,2,[2,3,2]],2],[2,[0,[2,3,[1,2,[0,[2,3,2],3]]],3],[0,2,[1,[2,[0,2,[2,3,2]],2],[2,[0,[2,3,[1,2,[0,2,3]]],3],[0,0,[2,[1,2,[2,3,[0,0,3]]],0]]]]]]]]]],0]],[1,[1,2,[0,2,[0,[2,[1,2,[2,4,[0,2,[1,2,3]]]],2],[2,[2,4,[1,[0,2,5],3]],[0,[1,2,[2,[1,2,[2,3,2]],2]],5]]]]],[0,[1,[0,[2,[1,2,[0,2,[2,3,2]]],2],[2,[2,[1,[0,2,4],3],[1,2,[0,[2,3,[1,2,[0,2,3]]],3]]],[1,2,[2,[0,2,[1,2,[2,[0,[2,3,2],3],[0,2,[1,2,[2,3,2]]]]]],2]]]],[2,[0,[2,3,[1,[0,[1,2,[2,[0,2,3],2]],[2,3,[1,[0,2,[2,3,2]],[0,[2,3,2],3]]]],[0,[2,3,[1,[0,[1,2,[2,[0,2,3],2]],[2,3,[1,2,[0,2,3]]]],[0,[2,3,[1,[0,2,[2,3,0]],[0,[2,3,0],3]]],3]]],3]]],3],[0,[2,[1,[0,0,[1,2,[2,[0,2,[1,2,[2,3,2]]],0]]],[0,[2,[0,0,[1,2,[2,[1,[0,0,[2,3,[0,0,3]]],[0,[2,3,0],3]],[0,0,[2,[1,0,[0,0,3]],0]]]]],0],[2,[1,[0,[1,[2,[0,2,3],2],[2,3,[0,0,[2,3,0]]]],[2,3,[1,[0,[2,3,2],3],3]]],[0,[2,3,[0,[2,3,[1,0,[0,0,3]]],3]],3]],[0,[2,[1,0,[0,0,[2,[1,0,3],0]]],0],[1,[2,[0,0,[1,2,[2,3,0]]],0],[2,[0,[2,3,[1,0,3]],3],[0,0,[2,[1,0,3],0]]]]]]]],0],[1,[0,[2,[1,[2,[0,2,[2,3,[1,2,3]]],2],[2,[0,[2,3,[1,[0,2,3],3]],3],[0,[2,[1,2,[0,2,[2,3,2]]],0],[2,[0,[1,2,3],3],[1,2,[0,[2,[1,2,3],0],[2,3,[1,2,3]]]]]]]],0],[2,[2,3,[1,[0,[2,[1,[0,2,3],3],[1,2,[0,2,[2,3,2]]]],[2,3,[0,[1,2,3],3]]],[0,[2,3,[0,[1,[2,3,[1,2,3]],3],3]],3]]],[1,[2,[0,2,[1,2,[2,[0,[2,3,2],3],[0,2,[1,2,[2,[0,2,3],2]]]]]],0],[2,[0,[1,[2,[0,2,[2,3,[1,2,[0,2,3]]]],0],[2,[0,[2,[0,[1,2,3],3],[0,0,[1,0,3]]],3],[0,0,[2,[0,[1,0,[2,3,0]],[1,[2,3,0],3]],0]]]],[2,3,[1,[0,[1,2,[2,[0,[2,3,0],3],[0,0,[2,3,0]]]],[2,3,[1,[0,2,3],3]]],[0,[2,3,[0,[1,0,3],3]],3]]]],[0,0,[2,[0,[1,0,[2,[0,0,[1,0,[2,3,0]]],0]],[1,[2,[0,0,[1,0,[2,3,[0,0,3]]]],0],[2,[0,[1,[2,3,0],3],3],[0,0,[1,[2,[0,0,3],0],3]]]]],0]]]]]],[2,[0,[2,3,[0,[1,[2,[0,[1,[2,3,[0,0,[1,0,3]]],3],3],[0,[1,0,[2,[0,0,[1,0,3]],0]],[1,[2,[0,0,3],0],[2,3,[0,0,3]]]]],[2,3,[0,[1,[2,3,[0,0,[1,0,3]]],3],3]]],[1,[2,3,[0,[1,[2,3,[0,[1,0,3],3]],3],3]],3]]],3],[0,[2,[0,[1,0,[2,[0,[1,0,[2,[0,0,[1,0,3]],0]],[1,[2,[0,0,3],0],[2,3,[0,0,3]]]],0]],[1,[2,[0,[1,0,[2,[0,[1,0,3],3],0]],[1,[2,[0,[1,0,3],3],[0,0,[1,0,[2,3,0]]]],[2,3,[0,[1,0,3],3]]]],[0,0,[1,0,[2,[0,0,[1,0,3]],0]]]],[2,[0,[1,[2,3,[0,[1,0,3],3]],3],3],[0,[1,0,[2,[0,[1,0,3],3],0]],[1,[2,[0,[1,0,3],3],[0,0,[1,0,3]]],3]]]]],[0,0,[1,0,[2,[0,0,[1,0,[2,[0,0,[1,0,3]],0]]],0]]]],[1,[2,[0,[2,3,[0,[1,[2,[0,0,[1,0,3]],0],[2,3,[0,0,[1,0,3]]]],[1,[2,3,[0,[1,0,[2,3,0]],[1,[2,3,0],3]]],3]]],3],[0,[2,[0,0,[1,0,[2,[0,[1,0,[2,3,0]],3],[0,0,[1,0,[2,3,0]]]]]],0],[2,[0,[1,[2,[0,[1,[2,3,0],3],3],[0,0,[1,0,[2,3,0]]]],[2,3,[0,[1,[2,3,0],3],3]]],[1,[2,3,[0,[1,[2,3,[0,0,3]],3],3]],3]],[0,[1,0,[2,[0,0,[1,0,3]],0]],[1,[2,[0,[1,0,[2,3,0]],[1,[2,3,0],3]],0],[2,3,[0,[1,0,[2,3,0]],[1,[2,3,[0,0,3]],3]]]]]]]],[2,3,[1,[0,[2,[0,[2,[0,0,[1,[2,3,0],3]],0],[2,3,[0,[1,0,3],3]]],[0,0,[2,[0,0,[1,0,[2,3,0]]],0]]],[2,3,[0,[2,[0,[1,[2,3,0],3],3],[1,[0,0,[2,3,0]],[0,0,1]]],3]]],[0,[0,[2,[1,[2,3,[0,0,[2,3,0]]],1],0],1],1]]]]]]]]]],[2,3,[1,[0,[1,[0,[2,[1,2,[2,[0,2,3],2]],2],[2,[2,3,[1,2,3]],[1,2,[0,2,[2,[2,3,2],2]]]]],[2,[0,[2,3,[1,[0,2,3],3]],3],[0,[1,2,[0,[2,[1,2,[2,[0,2,3],2]],2],[2,[2,3,[1,[0,2,[2,3,2]],[0,[2,3,2],3]]],[1,2,[0,2,[2,[2,3,[1,2,[0,2,3]]],2]]]]]],[2,[0,[1,[2,3,[1,2,3]],3],3],[1,[0,2,[2,[1,[0,2,3],3],[1,2,[0,2,3]]]],[0,[2,[0,[1,[2,3,2],3],3],[1,[0,2,[1,2,[2,3,2]]],[0,[1,2,[2,3,[0,2,3]]],3]]],3]]]]]],[0,[2,3,[1,[0,[1,2,[2,3,[1,2,[2,3,2]]]],5],3]],5]],[0,[2,3,[0,[1,[2,[0,[1,[2,3,[1,[0,2,[2,3,[1,2,3]]],[0,[2,3,[1,[0,2,3],3]],3]]],3],3],[1,[0,[1,2,[0,[2,[1,2,[2,[0,2,[2,3,2]],2]],0],[2,[2,3,[1,[0,2,[2,3,2]],[0,[2,3,[0,0,[1,2,3]]],3]]],[2,[0,0,[1,2,[2,[1,2,3],0]]],0]]]],[2,[0,[1,[2,3,[1,2,[0,2,3]]],3],3],[1,[0,2,[2,[1,[0,2,3],3],[1,2,[0,2,[2,3,[1,2,3]]]]]],[0,[2,[0,[1,[1,2,[2,3,2]],3],3],[1,[0,0,[1,2,[2,[0,2,3],0]]],[0,[2,[0,0,[1,0,3]],0],[2,3,[0,[1,0,3],3]]]]],[2,3,[0,[1,[2,3,[1,[0,2,3],3]],3],3]]]]]],[0,[2,[0,[1,[2,[0,[1,[2,3,[0,0,3]],3],3],[0,[1,0,[2,[0,0,3],0]],[1,[2,3,0],3]]],3],3],[0,[1,[2,[0,0,[1,0,[2,[0,0,3],0]]],0],[2,[0,[1,0,[2,3,0]],[1,[2,3,[0,0,3]],3]],[0,0,[1,0,[2,[0,0,3],0]]]]],[1,[2,[0,[1,[2,[0,0,3],0],[2,3,[0,0,3]]],[1,[2,3,[0,[1,0,3],3]],3]],[0,0,[1,[2,[0,0,[1,0,3]],0],[2,3,[0,0,[1,0,3]]]]]],[2,3,[0,[1,[2,3,0],3],3]]]]],[2,3,[0,[1,[2,3,[0,[1,[2,3,[0,0,3]],3],3]],3],3]]]]],[2,3,[0,[1,[2,3,[0,[1,[2,3,[0,[1,[2,[0,0,3],0],[2,3,[0,0,3]]],3]],3],3]],3],3]]],3]],3]]]]]],[1,[0,[0,[2,[2,[1,[0,0,[1,2,[2,[0,[2,[0,0,[1,0,3]],0],[1,[2,3,[0,0,[2,3,0]]],[2,3,[0,[2,3,0],3]]]],[0,0,[2,[0,0,[1,0,[2,3,0]]],0]]]]],[0,[2,[0,0,[1,0,[2,3,[0,0,[1,0,3]]]]],0],[1,[2,[0,[2,3,[0,0,[1,[2,3,0],3]]],3],[0,0,[2,[0,[1,0,3],3],[0,0,[1,0,3]]]]],[1,[2,3,[0,[0,0,[2,3,0]],1]],1]]]],[0,0,[1,0,[2,[0,0,[1,0,1]],0]]]],0],[1,[2,[0,[1,[2,[0,[1,[2,[0,2,[2,3,2]],2],[2,[2,3,[0,[1,2,3],3]],[2,[0,0,[1,2,3]],0]]],[2,3,[1,[0,2,[2,3,[1,2,3]]],[2,3,[0,[2,3,0],3]]]]],[2,[0,0,[2,[0,0,[1,0,[2,3,0]]],0]],0]],[2,[2,3,[0,[1,[2,[0,[2,3,0],3],[0,0,[2,3,0]]],[2,3,[0,[2,3,0],3]]],3]],[2,[0,0,[2,[0,[1,[2,3,0],3],3],[0,0,[1,[2,[0,0,3],0],3]]]],0]]],[2,3,[1,[0,[2,[1,[0,[2,[1,2,3],0],[2,3,[1,2,[2,3,[0,0,3]]]]],[2,3,[0,[2,[0,0,3],0],3]]],[0,0,[2,[1,0,[2,[0,0,3],0]],0]]],[2,3,[1,[0,[2,[2,[0,[1,0,3],3],[0,0,[1,0,3]]],0],[2,3,[0,[2,[1,0,3],0],[2,3,[1,0,3]]]]],[2,3,[0,[0,0,[2,3,0]],3]]]]],[2,3,[0,[2,[0,[1,[0,0,[2,3,0]],3],3],[0,0,[1,[0,0,[2,3,0]],3]]],3]]]]],[0,0,[2,[0,0,[1,[2,[0,0,[2,[1,0,[0,0,[2,3,0]]],0]],0],[1,[2,[0,[2,[0,0,[2,3,0]],0],[1,[2,3,0],1]],0],1]]],0]]],[0,[2,[1,[2,3,[1,[0,[2,[2,[0,0,3],0],0],[0,[2,3,0],1]],1]],1],[2,[1,0,1],0]],1]]],[1,[0,[2,3,[1,[0,[0,[2,[2,[1,[0,[2,[0,[2,[1,0,3],0],[2,3,[1,0,3]]],0],[2,3,[0,[2,[1,0,3],0],[2,3,[1,0,3]]]]],[0,[2,3,[0,[2,[1,0,3],0],[2,3,[1,0,3]]]],3]],[0,0,[2,[1,0,[0,[1,0,[2,3,0]],[2,3,[1,0,3]]]],0]]],0],[2,[2,3,[1,[0,[2,[0,[2,[1,[0,0,3],3],[1,0,[0,0,3]]],3],[0,0,[2,[1,0,[0,0,3]],0]]],[2,3,[0,[2,3,[1,0,3]],3]]],[1,[0,[2,3,[0,0,1]],3],1]]],[1,[2,[0,0,[2,[0,0,[1,0,[2,3,0]]],0]],0],[2,[0,[1,0,1],1],0]]]],[2,3,[1,[0,[0,[2,[1,[2,[0,[2,3,[0,0,[2,3,0]]],3],[0,0,[1,0,1]]],1],0],[2,[2,3,[1,[0,[2,3,[1,[0,0,3],1]],3],1]],[1,[0,0,1],1]]],1],1]]],1]],1],1]],[0,[1,[0,[0,[2,[1,[2,[1,[0,[2,[0,0,1],0],1],1],0],1],0],1],1],1],1]]]],[0,[0,0,1],1]]]],"statistics":{"nodes":2059,"leaves":1030,"maxdepth":26},"mask":[[0,-1],[3,-1],[5,-1],[10,-1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],4750],[[7,0,2],-750],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-15325],[[6,0,2],3675],[[6,0,1],900],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],28450],[[5,0,2],-7650],[[5,0,1],-3420],[[5,0,0],1380],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-33313],[[4,0,2],8544],[[4,0,1],5013],[[4,0,0],-1254],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],25114],[[3,0,2],-5034],[[3,0,1],-3402],[[3,0,0],138],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-11695],[[2,0,2],1071],[[2,0,1],711],[[2,0,0],69],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],2950],[[1,0,2],330],[[1,0,1],234],[[1,0,0],102],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-250],[[0,0,2],-150],[[0,0,1],-90],[[0,0,0],-39]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],2055],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-3279],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],2055],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[2,0,0],-390],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[1,0,0],-60],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-625],[[0,0,0],15]]},{"name":"Q2","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-3],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],250],[[8,0,2],150],[[8,0,1],90],[[8,0,0],39],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-2950],[[7,0,2],-330],[[7,0,1],-234],[[7,0,0],-102],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],11695],[[6,0,2],-1071],[[6,0,1],-711],[[6,0,0],-69],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-25114],[[5,0,2],5034],[[5,0,1],3402],[[5,0,0],-138],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-28450],[[3,0,2],7650],[[3,0,1],3420],[[3,0,0],-1380],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],15325],[[2,0,2],-3675],[[2,0,1],-900],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-4750],[[1,0,2],750],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],1],[[4,1,0],-2],[[4,0,0],-3],[[3,2,0],-2],[[3,1,0],-2],[[3,0,0],24],[[2,2,0],3],[[2,1,0],6],[[2,0,0],-18],[[1,2,0],-2],[[1,1,0],-8],[[1,0,0],-12],[[0,2,0],1],[[0,1,0],4],[[0,0,0],6]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-1],[[6,2,0],1],[[6,1,0],5],[[6,0,0],3],[[5,3,0],3],[[5,2,0],-3],[[5,1,0],-15],[[5,0,0],-9],[[4,3,0],-6],[[4,2,0],6],[[4,1,0],30],[[4,0,0],-90],[[3,3,0],7],[[3,2,0],-7],[[3,1,0],-35],[[3,0,0],195],[[2,3,0],-6],[[2,2,0],6],[[2,1,0],30],[[2,0,0],-90],[[1,3,0],3],[[1,2,0],-3],[[1,1,0],-15],[[1,0,0],-9],[[0,3,0],-1],[[0,2,0],1],[[0,1,0],5],[[0,0,0],3]]},{"name":"H03","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-150],[[10,4,0],15],[[10,2,1],900],[[10,2,0],-90],[[10,1,1],1200],[[10,1,0],-120],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,1],450],[[10,0,0],-40],[[9,4,1],840],[[9,4,0],-210],[[9,2,1],-5040],[[9,2,0],1260],[[9,1,1],-6720],[[9,1,0],1680],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,1],-2520],[[9,0,0],590],[[8,4,1],-2610],[[8,4,0],810],[[8,2,1],15660],[[8,2,0],-4860],[[8,1,1],4680],[[8,1,0],-4860],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,1],-8370],[[8,0,0],-1155],[[7,4,1],5400],[[7,4,0],-1980],[[7,2,1],-32400],[[7,2,0],11880],[[7,1,1],31320],[[7,1,0],-5220],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],90720],[[7,0,0],-12060],[[6,4,1],-8190],[[6,4,0],3285],[[6,2,1],49140],[[6,2,0],-19710],[[6,1,1],-93240],[[6,1,0],35280],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-254880],[[6,0,0],50475],[[5,4,1],9360],[[5,4,0],-4050],[[5,2,1],-56160],[[5,2,0],24300],[[5,1,1],126000],[[5,1,0],-56700],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],347760],[[5,0,0],-71214],[[4,4,1],-8190],[[4,4,0],3690],[[4,2,1],49140],[[4,2,0],-22140],[[4,1,1],-93240],[[4,1,0],46620],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-254880],[[4,0,0],39990],[[3,4,1],5400],[[3,4,0],-2520],[[3,2,1],-32400],[[3,2,0],15120],[[3,1,1],31320],[[3,1,0],-15480],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],90720],[[3,0,0],-7200],[[2,4,1],-2610],[[2,4,0],1215],[[2,2,1],15660],[[2,2,0],-7290],[[2,1,1],4680],[[2,1,0],-3240],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,1],-8370],[[2,0,0],330],[[1,4,1],840],[[1,4,0],-390],[[1,2,1],-5040],[[1,2,0],2340],[[1,1,1],-6720],[[1,1,0],3120],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,1],-2520],[[1,0,0],-640],[[0,4,1],-150],[[0,4,0],60],[[0,2,1],900],[[0,2,0],-360],[[0,1,1],1200],[[0,1,0],-480],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,1],450],[[0,0,0],182]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,2,0],90],[[8,1,0],120],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],45],[[7,4,0],60],[[7,2,0],-360],[[7,1,0],-480],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[7,0,0],-180],[[6,4,0],-150],[[6,2,0],900],[[6,1,0],-420],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[6,0,0],-1170],[[5,4,0],240],[[5,2,0],-1440],[[5,1,0],2940],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],5436],[[4,4,0],-285],[[4,2,0],1710],[[4,1,0],-4200],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-7002],[[3,4,0],240],[[3,2,0],-1440],[[3,1,0],2940],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],2682],[[2,4,0],-150],[[2,2,0],900],[[2,1,0],-420],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],45],[[1,4,0],60],[[1,2,0],-360],[[1,1,0],-480],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],-18],[[0,4,0],-15],[[0,2,0],90],[[0,1,0],120],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-36]]},{"name":"H61","positive_content":2,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-7],[[10,4,1],75],[[10,4,0],-8],[[10,3,0],38],[[10,2,1],-450],[[10,2,0],92],[[10,1,1],-600],[[10,1,0],73],[[10,0,5],-9375],[[10,0,4],9375],[[10,0,1],-225],[[10,0,0],20],[[9,5,0],35],[[9,4,1],-420],[[9,4,0],85],[[9,3,0],-190],[[9,2,1],2520],[[9,2,0],-730],[[9,1,1],3360],[[9,1,0],-725],[[9,0,5],75000],[[9,0,4],-97500],[[9,0,3],22500],[[9,0,1],1260],[[9,0,0],-235],[[8,5,0],-105],[[8,4,1],1305],[[8,4,0],-300],[[8,3,0],570],[[8,2,1],-7830],[[8,2,0],1920],[[8,1,1],-2340],[[8,1,0],1455],[[8,0,5],-286875],[[8,0,4],430875],[[8,0,3],-164250],[[8,0,1],4185],[[8,0,0],300],[[7,5,0],210],[[7,4,1],-2700],[[7,4,0],690],[[7,3,0],-1140],[[7,2,1],16200],[[7,2,0],-3300],[[7,1,1],-15660],[[7,1,0],3390],[[7,0,5],684000],[[7,0,4],-1119600],[[7,0,3],532800],[[7,0,1],-45360],[[7,0,0],5070],[[6,5,0],-315],[[6,4,1],4095],[[6,4,0],-1080],[[6,3,0],1710],[[6,2,1],-24570],[[6,2,0],4140],[[6,1,1],46620],[[6,1,0],-14175],[[6,0,5],-1120950],[[6,0,4],1921590],[[6,0,3],-1016910],[[6,0,1],127440],[[6,0,0],-21915],[[5,5,0],357],[[5,4,1],-4680],[[5,4,0],1263],[[5,3,0],-1938],[[5,2,1],28080],[[5,2,0],-4422],[[5,1,1],-63000],[[5,1,0],19677],[[5,0,5],1316304],[[5,0,4],-2289960],[[5,0,3],1251000],[[5,0,1],-173880],[[5,0,0],33891],[[4,5,0],-315],[[4,4,1],4095],[[4,4,0],-1080],[[4,3,0],1710],[[4,2,1],-24570],[[4,2,0],4140],[[4,1,1],46620],[[4,1,0],-14175],[[4,0,5],-1120950],[[4,0,4],1921590],[[4,0,3],-1016910],[[4,0,1],127440],[[4,0,0],-21915],[[3,5,0],210],[[3,4,1],-2700],[[3,4,0],690],[[3,3,0],-1140],[[3,2,1],16200],[[3,2,0],-3300],[[3,1,1],-15660],[[3,1,0],3390],[[3,0,5],684000],[[3,0,4],-1119600],[[3,0,3],532800],[[3,0,1],-45360],[[3,0,0],5070],[[2,5,0],-105],[[2,4,1],1305],[[2,4,0],-300],[[2,3,0],570],[[2,2,1],-7830],[[2,2,0],1920],[[2,1,1],-2340],[[2,1,0],1455],[[2,0,5],-286875],[[2,0,4],430875],[[2,0,3],-164250],[[2,0,1],4185],[[2,0,0],300],[[1,5,0],35],[[1,4,1],-420],[[1,4,0],85],[[1,3,0],-190],[[1,2,1],2520],[[1,2,0],-730],[[1,1,1],3360],[[1,1,0],-725],[[1,0,5],75000],[[1,0,4],-97500],[[1,0,3],22500],[[1,0,1],1260],[[1,0,0],-235],[[0,5,0],-7],[[0,4,1],75],[[0,4,0],-8],[[0,3,0],38],[[0,2,1],-450],[[0,2,0],92],[[0,1,1],-600],[[0,1,0],73],[[0,0,5],-9375],[[0,0,4],9375],[[0,0,1],-225],[[0,0,0],20]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]}],"tree":[2,[2,9,[1,0,[0,4,[1,[2,9,[1,0,[2,7,[0,9,[1,0,[0,[2,7,[2,7,[0,7,[1,0,[2,7,[0,7,3]]]]]],5]]]]]],[2,[2,9,[0,9,[1,9,[0,9,[2,9,[1,9,[0,9,[1,9,2]]]]]]]],[0,[0,4,[0,4,[1,[0,4,[2,9,[1,9,4]]],4]]],[1,[2,[0,9,[0,[2,9,[1,9,[2,9,[1,[0,9,[0,9,5]],[0,[2,9,[1,9,[0,9,[2,9,[1,9,[0,9,[2,9,3]]]]]]],[2,[1,9,[0,9,[0,[2,9,[1,9,[2,9,3]]],5]]],[1,[0,[2,9,[1,9,[0,9,[2,9,3]]]],5],[0,[2,[1,9,[0,9,[2,[1,9,3],3]]],[0,[1,[2,9,3],3],3]],3]]]]]]]],5]],[1,[2,[0,[0,9,[2,9,[1,7,[0,9,[1,7,[2,9,[1,7,[2,7,[0,7,3]]]]]]]]],[0,[0,[1,7,[2,7,[2,[1,7,[1,7,[0,7,3]]],[1,[0,7,3],3]]]],5],5]],[0,[0,[1,[2,7,[0,7,[2,7,[1,7,[0,7,3]]]]],[2,[0,9,[2,9,[1,7,[0,9,[2,9,[1,7,3]]]]]],[0,[2,[1,9,[0,9,[2,9,[0,9,[1,9,3]]]]],[1,[0,7,[2,7,3]],[0,4,3]]],[2,[1,[1,7,[0,7,[2,7,3]]],[0,[2,[0,9,[1,7,3]],3],3]],3]]]],[2,[1,[2,7,[1,7,[0,7,[0,7,3]]]],[0,[2,[1,7,[0,9,[2,7,[1,7,3]]]],[1,[0,7,[2,7,3]],[0,[2,[1,7,3],3],3]]],[2,[1,[0,7,3],[0,[2,[1,7,3],3],3]],3]]],[0,[2,[1,[1,7,[0,7,3]],3],3],3]]],[0,[0,[2,[2,[1,[0,7,5],3],3],3],5],5]]],[0,[2,[0,[2,9,[1,9,[0,9,[2,9,[1,[0,9,[2,9,[1,9,[0,9,[2,9,3]]]]],[0,[2,9,[1,9,[0,4,[2,9,3]]]],[2,[1,9,[0,9,[2,9,3]]],[0,[1,[2,9,3],3],3]]]]]]]],[2,[1,9,[0,9,[2,[1,9,[0,9,[2,9,[1,9,[0,9,[2,9,3]]]]]],[1,[0,9,[2,9,[0,[1,9,[2,9,3]],[1,[2,9,3],3]]]],[0,[2,9,[1,[0,9,[2,9,3]],[0,[2,9,3],3]]],[2,[0,[1,9,[2,9,3]],[1,[2,9,3],3]],3]]]]]],[1,[0,[2,9,[1,[0,9,[2,9,[1,9,[0,9,[2,9,3]]]]],[0,[2,9,[1,9,[0,9,[2,9,3]]]],[2,[1,9,[0,9,3]],[0,[1,[2,9,3],3],3]]]]],[2,[1,[0,9,[2,9,[0,9,[1,7,3]]]],[0,[2,9,[0,9,[1,9,3]]],[2,[0,[1,9,[2,9,3]],[1,[2,9,3],3]],3]]],[0,[1,[2,[1,9,[0,9,3]],3],3],3]]],[0,[2,[1,[0,9,[2,9,[1,9,[0,9,3]]]],[0,[2,9,[1,9,[0,9,3]]],[2,[1,[0,9,[2,9,3]],[0,[2,9,3],3]],3]]],[0,[1,[2,[1,9,[0,9,[2,9,3]]],[0,[1,[2,9,3],3],3]],[2,[0,[1,[2,9,3],3],3],3]],3]],[2,[0,[1,[2,[1,[0,9,[2,9,3]],[0,[2,9,3],3]],3],3],3],3]]]]],[0,[2,[1,[0,[0,4,[2,9,[1,9,[0,4,[2,9,[1,[2,9,3],3]]]]]],[2,[1,9,[0,9,[2,9,[0,[1,9,3],3]]]],[0,[1,[2,9,[0,9,[1,9,3]]],[2,[1,[0,9,3],3],3]],[1,[2,[0,[1,9,3],3],3],3]]]],[0,4,[2,[0,[1,[2,9,[0,[1,9,3],3]],[2,[0,[0,4,[1,[2,9,3],4]],3],3]],[1,[2,[0,[1,9,3],3],3],3]],3]]],[0,[0,4,[1,[2,[1,[2,[0,9,[1,9,3]],3],3],3],3]],3]],[2,[0,[1,[2,[0,[1,[2,9,[0,[1,9,3],3]],[2,[0,[1,9,3],3],3]],[1,[2,[0,[1,9,3],3],3],3]],3],3],3],3]]],[0,[2,[2,[1,[0,[2,9,[1,[0,9,[1,7,[2,7,3]]],[0,[2,9,[0,[1,9,[2,9,3]],[1,[2,9,3],3]]],[2,[0,[1,9,3],3],3]]]],[0,[0,[1,5,[2,[2,9,[1,9,3]],3]],5],5]],[0,[2,[1,[0,9,[2,[1,9,[0,9,[2,9,3]]],[0,[1,9,3],3]]],[0,[2,[1,9,[0,9,[2,9,3]]],[0,[1,9,3],3]],[2,[0,[1,[2,9,3],3],3],3]]],[0,[1,[2,[0,[1,9,3],3],3],3],3]],[2,[0,[1,[2,[0,[1,[2,9,3],3],3],3],3],3],3]]],[0,[1,[2,[0,[1,[2,[1,7,[0,[2,9,3],3]],3],3],3],3],3],3]],3],5]]]],[1,[2,[0,[2,9,[0,9,[2,9,[1,[0,9,[2,9,[1,9,[0,9,[2,9,2]]]]],[1,[0,9,2],2]]]]],[2,[0,9,[0,[2,9,[0,[1,9,[2,9,[1,9,2]]],5]],5]],[1,[0,[2,[0,9,[2,9,[1,9,[0,[2,9,[1,9,2]],[2,[1,9,8],[1,[0,9,8],2]]]]]],[1,[0,[2,9,[0,[2,9,[1,9,[0,9,[2,9,3]]]],[2,[1,9,[0,[2,9,[1,9,2]],[2,[1,9,3],3]]],[0,[1,[2,9,3],3],3]]]],[2,[0,[2,9,[1,[0,9,[2,9,3]],[0,[2,9,3],3]]],[2,[1,[0,9,5],[0,[2,9,3],3]],3]],[0,[2,[0,[1,[2,[1,9,3],3],3],3],3],3]]],[2,[1,[0,[0,9,[2,9,[0,9,2]]],[2,[0,[0,9,[2,9,2]],3],2]],[0,[0,9,2],2]],[0,[1,[2,[1,[0,9,2],2],2],2],3]]]],[0,[0,[0,[1,5,[1,5,[0,[2,[2,9,8],3],5]]],5],5],5]],[2,[1,[0,[0,[2,9,[0,9,2]],[2,[0,9,[2,9,2]],2]],8],2],2]]]],[2,[1,[0,[1,[2,[0,9,[0,[2,9,[0,9,[2,9,[1,[0,9,[2,9,3]],2]]]],[2,[0,[2,9,[1,9,[0,9,2]]],[2,[1,9,[0,9,[2,9,2]]],[1,[0,[2,9,3],3],2]]],[0,[1,[2,[0,9,[2,9,3]],3],2],3]]]],[0,[0,4,[2,[0,9,[2,9,[1,[0,9,2],2]]],2]],[0,[2,[1,[2,[1,[0,9,3],2],2],2],3],3]]],[2,[0,9,[2,[1,[0,9,2],2],2]],2]],[0,[2,[0,[2,[1,[0,[2,[0,[1,[2,9,3],3],3],3],3],2],3],3],3],3]],2],2]],[2,[1,[2,[0,9,[1,[2,[0,9,2],2],2]],2],2],2]]]]]]]]],[2,[1,[2,0,[0,[0,4,[1,1,4]],[0,[2,[1,0,[0,[1,0,[0,4,[2,6,3]]],[1,0,3]]],[0,[1,0,3],3]],3]]],[0,4,[2,[1,[2,[1,0,[0,[0,4,[0,4,[2,[1,7,[0,4,[2,7,[1,7,[2,7,[0,4,3]]]]]],[1,[2,7,[1,6,[0,7,3]]],[0,4,[2,[2,[1,7,3],3],3]]]]]],[0,[2,[1,0,[0,[2,[1,7,[0,7,[2,7,3]]],[1,[0,7,3],3]],[2,[1,[2,0,3],3],3]]],[0,[2,[1,[1,0,3],3],3],3]],5]]],[0,[0,4,[1,[2,[1,0,[1,6,[0,6,3]]],[0,[1,6,3],3]],[0,4,3]]],3]],[0,[0,4,[0,4,[1,[0,4,[2,[1,[0,4,[1,[2,[0,4,[1,[2,7,3],4]],3],4]],4],3]],4]]],[2,[0,[2,[1,[0,[1,[2,[0,[1,[2,[1,7,[0,7,3]],3],3],3],3],3],3],3],3],3],3]]],[0,[0,4,3],3]]]],[0,[0,4,[1,[0,4,3],4]],3]]],"statistics":{"nodes":1413,"leaves":707,"maxdepth":24},"mask":[[0,1],[1,-1],[2,-1],[3,-1],[4,-1],[5,1],[7,1],[9,-1],[16,1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,-1,1,-1,1,1,-1],6,-1,-1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":3,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1280],[[8,3,0],-1280],[[8,0,4],-81],[[8,0,3],459],[[8,0,2],-891],[[8,0,1],729],[[8,0,0],-216],[[7,4,0],-8960],[[7,3,0],11840],[[7,2,0],-2880],[[7,0,4],648],[[7,0,3],-3132],[[7,0,2],4968],[[7,0,1],-3132],[[7,0,0],648],[[6,4,0],28640],[[6,3,0],-43760],[[6,2,0],17280],[[6,0,4],-2592],[[6,0,3],10908],[[6,0,2],-14742],[[6,0,1],7128],[[6,0,0],-702],[[5,4,0],-54320],[[5,3,0],89420],[[5,2,0],-42660],[[5,0,4],6480],[[5,0,3],-23760],[[5,0,2],27540],[[5,0,1],-9720],[[5,0,0],1620],[[4,4,0],66725],[[4,3,0],-112400],[[4,2,0],56610],[[4,0,4],-11016],[[4,0,3],35424],[[4,0,2],-36126],[[4,0,1],10044],[[4,0,0],-3726],[[3,4,0],-54320],[[3,3,0],89420],[[3,2,0],-42660],[[3,0,4],12960],[[3,0,3],-36720],[[3,0,2],33480],[[3,0,1],-8640],[[3,0,0],2700],[[2,4,0],28640],[[2,3,0],-43760],[[2,2,0],17280],[[2,0,4],-10368],[[2,0,3],26352],[[2,0,2],-22248],[[2,0,1],6912],[[2,0,0],-918],[[1,4,0],-8960],[[1,3,0],11840],[[1,2,0],-2880],[[1,0,4],5184],[[1,0,3],-12096],[[1,0,2],9504],[[1,0,1],-3456],[[1,0,0],324],[[0,4,0],1280],[[0,3,0],-1280],[[0,0,4],-1296],[[0,0,3],3024],[[0,0,2],-2376],[[0,0,1],864],[[0,0,0],-81]]},{"name":"Q5","positive_content":3,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1280],[[8,3,0],1280],[[8,0,4],81],[[8,0,3],-459],[[8,0,2],891],[[8,0,1],-729],[[8,0,0],216],[[7,4,0],8960],[[7,3,0],-11840],[[7,2,0],2880],[[7,0,4],-648],[[7,0,3],3294],[[7,0,2],-5724],[[7,0,1],4158],[[7,0,0],-1080],[[6,4,0],-28640],[[6,3,0],43760],[[6,2,0],-17280],[[6,0,4],2592],[[6,0,3],-11961],[[6,0,2],18900],[[6,0,1],-11745],[[6,0,0],2214],[[5,4,0],54320],[[5,3,0],-89420],[[5,2,0],42660],[[5,0,4],-6480],[[5,0,3],27162],[[5,0,2],-39096],[[5,0,1],20574],[[5,0,0],-3240],[[4,4,0],-66725],[[4,3,0],112400],[[4,2,0],-56610],[[4,0,4],11016],[[4,0,3],-42066],[[4,0,2],55431],[[4,0,1],-25461],[[4,0,0],3996],[[3,4,0],54320],[[3,3,0],-89420],[[3,2,0],42660],[[3,0,4],-12960],[[3,0,3],45144],[[3,0,2],-54540],[[3,0,1],23274],[[3,0,0],-3240],[[2,4,0],-28640],[[2,3,0],43760],[[2,2,0],-17280],[[2,0,4],10368],[[2,0,3],-33156],[[2,0,2],36936],[[2,0,1],-15903],[[2,0,0],2214],[[1,4,0],8960],[[1,3,0],-11840],[[1,2,0],2880],[[1,0,4],-5184],[[1,0,3],15336],[[1,0,2],-15768],[[1,0,1],6858],[[1,0,0],-1080],[[0,4,0],-1280],[[0,3,0],1280],[[0,0,4],1296],[[0,0,3],-3672],[[0,0,2],3564],[[0,0,1],-1458],[[0,0,0],216]]},{"name":"Q6","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,1],-3],[[2,0,0],3],[[1,1,0],-7],[[1,0,1],6],[[0,1,0],4],[[0,0,1],-6],[[0,0,0],3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],256],[[6,2,1],144],[[6,2,0],-384],[[6,1,2],72],[[6,1,1],-264],[[6,1,0],192],[[6,0,3],27],[[6,0,2],-126],[[6,0,1],171],[[6,0,0],-72],[[5,3,0],-1344],[[5,2,1],-792],[[5,2,0],2304],[[5,1,2],-414],[[5,1,1],1470],[[5,1,0],-1296],[[5,0,3],-162],[[5,0,2],684],[[5,0,1],-882],[[5,0,0],360],[[4,3,0],3120],[[4,2,1],2025],[[4,2,0],-5688],[[4,1,2],1152],[[4,1,1],-3780],[[4,1,0],3456],[[4,0,3],486],[[4,0,2],-1854],[[4,0,1],2214],[[4,0,0],-666],[[3,3,0],-4060],[[3,2,1],-2970],[[3,2,0],7548],[[3,1,2],-1872],[[3,1,1],5562],[[3,1,0],-4692],[[3,0,3],-864],[[3,0,2],2952],[[3,0,1],-3204],[[3,0,0],720],[[2,3,0],3120],[[2,2,1],2610],[[2,2,0],-5688],[[2,1,2],1872],[[2,1,1],-4884],[[2,1,0],3456],[[2,0,3],972],[[2,0,2],-2952],[[2,0,1],2835],[[2,0,0],-666],[[1,3,0],-1344],[[1,2,1],-1296],[[1,2,0],2304],[[1,1,2],-1080],[[1,1,1],2412],[[1,1,0],-1296],[[1,0,3],-648],[[1,0,2],1728],[[1,0,1],-1422],[[1,0,0],360],[[0,3,0],256],[[0,2,1],288],[[0,2,0],-384],[[0,1,2],288],[[0,1,1],-528],[[0,1,0],192],[[0,0,3],216],[[0,0,2],-504],[[0,0,1],342],[[0,0,0],-72]]},{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],16],[[4,1,0],-16],[[3,2,0],-56],[[3,1,0],44],[[3,0,0],12],[[2,2,0],81],[[2,1,0],-36],[[2,0,0],-18],[[1,2,0],-56],[[1,1,0],2],[[0,2,0],16],[[0,1,0],8],[[0,0,0],3]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],3],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-64],[[6,2,0],64],[[5,3,0],336],[[5,2,0],-432],[[5,1,0],96],[[4,3,0],-780],[[4,2,0],1116],[[4,1,0],-372],[[4,0,0],-72],[[3,3,0],1015],[[3,2,0],-1501],[[3,1,0],549],[[3,0,0],153],[[2,3,0],-780],[[2,2,0],1116],[[2,1,0],-372],[[2,0,0],-72],[[1,3,0],336],[[1,2,0],-432],[[1,1,0],96],[[0,3,0],-64],[[0,2,0],64]]},{"name":"R3","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-1],[[1,1,0],-7],[[1,0,0],4],[[0,1,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-64],[[6,2,0],48],[[6,1,0],12],[[6,0,0],3],[[5,3,0],336],[[5,2,0],-360],[[5,1,0],27],[[4,3,0],-780],[[4,2,0],963],[[4,1,0],-216],[[4,0,0],-81],[[3,3,0],1015],[[3,2,0],-1308],[[3,1,0],348],[[3,0,0],168],[[2,3,0],-780],[[2,2,0],963],[[2,1,0],-216],[[2,0,0],-81],[[1,3,0],336],[[1,2,0],-360],[[1,1,0],27],[[0,3,0],-64],[[0,2,0],48],[[0,1,0],12],[[0,0,0],3]]},{"name":"R4","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-2],[[1,1,0],-7],[[1,0,0],5],[[0,1,0],4],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],64],[[6,2,0],-32],[[6,1,0],-16],[[6,0,0],-8],[[5,3,0],-336],[[5,2,0],288],[[5,1,0],12],[[5,0,0],12],[[4,3,0],780],[[4,2,0],-810],[[4,1,0],120],[[4,0,0],66],[[3,3,0],-1015],[[3,2,0],1115],[[3,1,0],-221],[[3,0,0],-151],[[2,3,0],780],[[2,2,0],-810],[[2,1,0],120],[[2,0,0],66],[[1,3,0],-336],[[1,2,0],288],[[1,1,0],12],[[1,0,0],12],[[0,3,0],64],[[0,2,0],-32],[[0,1,0],-16],[[0,0,0],-8]]},{"name":"H04","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-23040],[[10,4,0],30720],[[10,3,1],23040],[[10,3,0],-30720],[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3824],[[9,4,1],207360],[[9,4,0],-257280],[[9,3,1],-259200],[[9,3,0],326400],[[9,2,1],51840],[[9,2,0],-69120],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19024],[[8,4,1],-884160],[[8,4,0],1025280],[[8,3,1],1260000],[[8,3,0],-1483200],[[8,2,1],-414720],[[8,2,0],509760],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44316],[[7,4,1],2331360],[[7,4,0],-2544480],[[7,3,1],-3611160],[[7,3,0],3980880],[[7,2,1],1493640],[[7,2,0],-1689120],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-622080],[[7,0,0],91920],[[6,4,1],-4187610],[[6,4,0],4339080],[[6,3,1],6817680],[[6,3,0],-7092540],[[6,2,1],-3176820],[[6,2,0],3336660],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],937980],[[6,0,0],-175488],[[5,4,1],5335380],[[5,4,0],-5298165],[[5,3,1],-8875080],[[5,3,0],8806140],[[5,2,1],4341600],[[5,2,0],-4299750],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-1108080],[[5,0,0],239742],[[4,4,1],-4873140],[[4,4,0],4681845],[[4,3,1],8053200],[[4,3,0],-7710300],[[4,2,1],-3884760],[[4,2,0],3690630],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],1044900],[[4,0,0],-222594],[[3,4,1],3147840],[[3,4,0],-2952720],[[3,3,1],-5007600],[[3,3,0],4679100],[[3,2,1],2209680],[[3,2,0],-2047140],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-758160],[[3,0,0],121422],[[2,4,1],-1376640],[[2,4,0],1271520],[[2,3,1],2024640],[[2,3,0],-1865520],[[2,2,1],-725760],[[2,2,0],665280],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],434970],[[2,0,0],-46098],[[1,4,1],368640],[[1,4,0],-337920],[[1,3,1],-472320],[[1,3,0],432960],[[1,2,1],103680],[[1,2,0],-95040],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-170100],[[1,0,0],16435],[[0,4,1],-46080],[[0,4,0],42240],[[0,3,1],46080],[[0,3,0],-42240],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],34020],[[0,0,0],-3287]]},{"name":"H06","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],14336],[[10,4,1],-23040],[[10,4,0],9216],[[10,3,1],23040],[[10,3,0],-23040],[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3888],[[9,5,0],-125440],[[9,4,1],207360],[[9,4,0],-30720],[[9,3,1],-259200],[[9,3,0],205056],[[9,2,1],51840],[[9,2,0],-51840],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19440],[[8,5,0],510720],[[8,4,1],-884160],[[8,4,0],-10368],[[8,3,1],1260000],[[8,3,0],-792000],[[8,2,1],-414720],[[8,2,0],357696],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-43740],[[7,5,0],-1270080],[[7,4,1],2331360],[[7,4,0],225216],[[7,3,1],-3611160],[[7,3,0],1884096],[[7,2,1],1493640],[[7,2,0],-1126440],[[7,1,0],7776],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-622080],[[7,0,0],77760],[[6,5,0],2132760],[[6,4,1],-4187610],[[6,4,0],-506844],[[6,3,1],6817680],[[6,3,0],-3169242],[[6,2,1],-3176820],[[6,2,0],2178360],[[6,1,0],-35640],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],937980],[[6,0,0],-123444],[[5,5,0],-2524578],[[5,4,1],5335380],[[5,4,0],523044],[[5,3,1],-8875080],[[5,3,0],3988071],[[5,2,1],4341600],[[5,2,0],-2836620],[[5,1,0],65124],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-1108080],[[5,0,0],155520],[[4,5,0],2132760],[[4,4,1],-4873140],[[4,4,0],-186930],[[4,3,1],8053200],[[4,3,0],-3756114],[[4,2,1],-3884760],[[4,2,0],2527497],[[4,1,0],-59778],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],1044900],[[4,0,0],-156492],[[3,5,0],-1270080],[[3,4,1],3147840],[[3,4,0],-155808],[[3,3,1],-5007600],[[3,3,0],2547405],[[3,2,1],2209680],[[3,2,0],-1481436],[[3,1,0],26649],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-758160],[[3,0,0],99144],[[2,5,0],510720],[[2,4,1],-1376640],[[2,4,0],219456],[[2,3,1],2024640],[[2,3,0],-1155204],[[2,2,1],-725760],[[2,2,0],514107],[[2,1,0],-3402],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],434970],[[2,0,0],-46413],[[1,5,0],-125440],[[1,4,1],368640],[[1,4,0],-105984],[[1,3,1],-472320],[[1,3,0],306288],[[1,2,1],103680],[[1,2,0],-79272],[[1,1,0],-1215],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-170100],[[1,0,0],18468],[[0,5,0],14336],[[0,4,1],-46080],[[0,4,0],19968],[[0,3,1],46080],[[0,3,0],-33984],[[0,2,0],432],[[0,1,0],324],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],34020],[[0,0,0],-3645]]},{"name":"H07","positive_content":27,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1280],[[8,3,0],1280],[[8,0,4],135],[[8,0,3],-756],[[8,0,2],1458],[[8,0,1],-1188],[[8,0,0],351],[[7,4,0],8960],[[7,3,0],-11840],[[7,2,0],2880],[[7,0,4],-1080],[[7,0,3],5184],[[7,0,2],-8262],[[7,0,1],5292],[[7,0,0],-1134],[[6,4,0],-28640],[[6,3,0],43760],[[6,2,0],-17280],[[6,0,4],4320],[[6,0,3],-18144],[[6,0,2],24867],[[6,0,1],-12582],[[6,0,0],1539],[[5,4,0],54320],[[5,3,0],-89420],[[5,2,0],42660],[[5,0,4],-10800],[[5,0,3],39744],[[5,0,2],-47142],[[5,0,1],18252],[[5,0,0],-2214],[[4,4,0],-66725],[[4,3,0],112400],[[4,2,0],-56610],[[4,0,4],18360],[[4,0,3],-59616],[[4,0,2],62613],[[4,0,1],-19818],[[4,0,0],3861],[[3,4,0],54320],[[3,3,0],-89420],[[3,2,0],42660],[[3,0,4],-21600],[[3,0,3],62208],[[3,0,2],-58644],[[3,0,1],17064],[[3,0,0],-2808],[[2,4,0],-28640],[[2,3,0],43760],[[2,2,0],-17280],[[2,0,4],17280],[[2,0,3],-44928],[[2,0,2],39204],[[2,0,1],-12744],[[2,0,0],1458],[[1,4,0],8960],[[1,3,0],-11840],[[1,2,0],2880],[[1,0,4],-8640],[[1,0,3],20736],[[1,0,2],-16848],[[1,0,1],6048],[[1,0,0],-756],[[0,4,0],-1280],[[0,3,0],1280],[[0,0,4],2160],[[0,0,3],-5184],[[0,0,2],4212],[[0,0,1],-1512],[[0,0,0],189]]},{"name":"H56","positive_content":1,"factors":[{"terms":[[[0,1,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],4],[[1,0,0],-7],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],14336],[[10,4,1],-23040],[[10,4,0],9216],[[10,3,1],23040],[[10,3,0],-23040],[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3888],[[9,5,0],-125440],[[9,4,1],207360],[[9,4,0],-9216],[[9,3,1],-259200],[[9,3,0],184320],[[9,2,1],51840],[[9,2,0],-51840],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19440],[[8,5,0],510720],[[8,4,1],-884160],[[8,4,0],-171648],[[8,3,1],1260000],[[8,3,0],-587520],[[8,2,1],-414720],[[8,2,0],311040],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-43740],[[7,5,0],-1270080],[[7,4,1],2331360],[[7,4,0],781632],[[7,3,1],-3611160],[[7,3,0],1064880],[[7,2,1],1493640],[[7,2,0],-819720],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-622080],[[7,0,0],77760],[[6,5,0],2132760],[[6,4,1],-4187610],[[6,4,0],-1659996],[[6,3,1],6817680],[[6,3,0],-1325430],[[6,2,1],-3176820],[[6,2,0],1330020],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],937980],[[6,0,0],-111780],[[5,5,0],-2524578],[[5,4,1],5335380],[[5,4,0],2100312],[[5,3,1],-8875080],[[5,3,0],1375245],[[5,2,1],4341600],[[5,2,0],-1535760],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-1108080],[[5,0,0],116640],[[4,5,0],2132760],[[4,4,1],-4873140],[[4,4,0],-1659996],[[4,3,1],8053200],[[4,3,0],-1325430],[[4,2,1],-3884760],[[4,2,0],1330020],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],1044900],[[4,0,0],-111780],[[3,5,0],-1270080],[[3,4,1],3147840],[[3,4,0],781632],[[3,3,1],-5007600],[[3,3,0],1064880],[[3,2,1],2209680],[[3,2,0],-819720],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-758160],[[3,0,0],77760],[[2,5,0],510720],[[2,4,1],-1376640],[[2,4,0],-171648],[[2,3,1],2024640],[[2,3,0],-587520],[[2,2,1],-725760],[[2,2,0],311040],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],434970],[[2,0,0],-43740],[[1,5,0],-125440],[[1,4,1],368640],[[1,4,0],-9216],[[1,3,1],-472320],[[1,3,0],184320],[[1,2,1],103680],[[1,2,0],-51840],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-170100],[[1,0,0],19440],[[0,5,0],14336],[[0,4,1],-46080],[[0,4,0],9216],[[0,3,1],46080],[[0,3,0],-23040],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],34020],[[0,0,0],-3888]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[1,[0,3,[1,6,[0,3,[2,0,[1,6,[0,[1,2,[0,7,[1,8,[0,7,[2,7,7]]]]],[0,[1,[1,2,[0,8,[2,8,8]]],[2,[0,[1,8,[2,[2,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,4]]]]]]],[0,[1,7,[0,[2,7,[1,7,[0,7,[1,7,1]]]],[2,[1,7,[2,7,[1,7,[0,7,1]]]],[1,[0,7,[1,[2,7,[2,7,9]],[2,[1,7,1],1]]],[1,[0,[2,[1,7,1],1],1],1]]]]],[1,[1,[0,8,[2,7,[1,[0,8,[2,8,[2,8,9]]],[0,[2,8,[2,8,9]],[2,[1,8,[0,8,[2,8,[1,[0,8,1],1]]]],[2,[2,[2,[0,[1,8,9],9],9],9],9]]]]]],[0,[2,7,[0,[1,8,[2,7,[2,7,9]]],[1,[2,7,[2,8,9]],[2,[2,7,[1,7,[0,7,1]]],[2,[2,[1,[0,7,1],1],9],9]]]]],[2,[2,7,[0,[1,7,[2,7,[1,7,[0,7,1]]]],[1,[2,7,[0,7,[1,7,1]]],[2,[1,7,1],1]]]],[1,[0,[2,[2,7,[1,8,[0,7,1]]],[2,[2,[2,[0,[1,8,1],9],9],9],9]],[2,[1,[0,[2,7,1],1],1],9]],[0,[2,[1,[0,[2,7,1],1],1],1],1]]]]],[2,[0,[1,[2,7,[0,7,[1,[2,7,[1,7,1]],1]]],[0,[2,[1,7,4],1],4]],[1,[0,[1,[2,7,[2,[1,7,1],1]],4],4],4]],[1,[0,[1,[0,[2,[2,7,[1,7,1]],1],1],1],1],1]]]]]],[1,[2,[2,0,[2,0,[0,7,[1,8,[0,7,4]]]]],[1,[0,8,[0,[1,8,[2,8,[2,[0,8,[1,8,[0,8,[1,8,[2,8,[2,[2,[0,8,[1,8,[2,8,9]]],9],9]]]]]],[2,[0,8,9],9]]]],[1,[2,8,[2,[0,8,[1,8,[0,8,[2,8,[2,[1,8,9],9]]]]],9]],[0,[2,[2,8,[1,8,[2,8,[0,8,[1,8,4]]]]],[2,[1,[0,8,[1,8,[2,8,[2,[2,[0,8,9],9],9]]]],[2,[0,[1,8,[0,[2,8,[1,8,[0,[2,8,[1,8,[0,8,4]]],[1,[2,8,[0,8,4]],4]]]],[1,[2,8,[0,[2,8,[1,8,[0,8,4]]],[1,[0,8,4],4]]],4]]],[1,[0,[2,8,[1,8,[0,[1,8,[0,8,4]],4]]],[1,[0,[2,8,[1,8,4]],4],4]],4]],[2,[2,[0,[1,[0,8,[1,8,9]],9],9],9],9]]],9]],[1,[2,[2,8,[2,8,[0,8,[1,8,4]]]],[2,[2,[0,[1,8,[0,[1,8,[0,[1,8,4],4]],[1,[0,[1,8,4],4],4]]],[1,[0,[1,8,4],4],4]],[2,[2,[0,[2,[1,8,9],9],9],9],9]],9]],4]]]]],[0,[1,[0,8,[2,8,[1,8,[2,[0,8,[1,8,[0,8,[2,8,[2,[1,8,[0,8,[2,[1,8,[0,8,[2,8,[2,8,9]]]],9]]],9]]]]],[2,[2,[0,8,9],9],9]]]]],[0,[2,8,[1,8,[2,[0,8,[1,8,[0,8,[2,8,[2,[1,8,[0,8,[1,[0,8,1],1]]],[2,[2,[0,8,9],9],9]]]]]],[2,[0,8,9],9]]]],[2,[2,8,[1,[0,8,[2,8,[1,8,[0,8,[0,[1,8,4],4]]]]],[0,[2,8,[1,8,[0,8,[0,[2,8,[1,8,[2,8,1]]],[1,[0,8,4],4]]]]],[0,[1,[2,8,[0,[1,8,[0,8,4]],4]],4],4]]]],[2,[1,[0,[1,8,[0,8,[2,8,[2,[1,8,[0,8,[2,[1,8,[0,8,[1,8,1]]],[2,[0,8,9],9]]]],9]]]],[1,[0,[2,8,[2,[1,8,[0,8,[2,[1,8,[0,8,[1,8,[0,8,1]]]],9]]],9]],[2,[2,[1,8,[0,8,[0,8,[1,8,4]]]],[1,[0,8,[2,[1,8,[0,8,[2,8,[1,8,[0,8,1]]]]],[1,[0,8,[2,8,[1,8,[0,8,[1,8,1]]]]],[0,[2,8,[1,8,[0,8,1]]],[1,[0,[2,8,1],1],1]]]]],[0,[2,[1,8,[0,8,[2,8,[1,8,1]]]],[1,[0,8,[2,8,[1,8,[0,8,1]]]],[0,[2,8,[1,8,1]],1]]],[1,[0,[2,[2,8,[1,8,1]],[1,[0,[2,8,1],1],1]],[2,[1,[0,[2,8,1],1],1],1]],1]]]],[2,[2,[1,[0,[1,8,[0,8,[1,8,[0,8,[2,8,9]]]]],[1,[2,[0,8,[1,[0,8,[1,8,1]],[0,[1,8,1],1]]],[2,[0,8,9],9]],[0,[2,[1,[0,8,[1,8,1]],1],9],1]]],[0,[1,[0,[1,8,[0,8,[2,8,1]]],[1,[0,[2,8,9],1],1]],[0,[1,[0,[2,8,1],1],1],1]],1]],9],9]]],[0,[2,[2,[1,8,[0,8,[1,[2,8,[0,8,[1,8,1]]],[2,8,1]]]],[1,[0,8,[2,[1,8,[0,8,[1,8,1]]],[1,[0,8,[1,8,[0,8,1]]],[0,[1,8,1],1]]]],[0,[1,[2,8,[0,8,[1,8,1]]],[0,[2,8,1],1]],[1,[0,[2,[1,8,1],1],1],1]]]],[2,[1,[0,[2,[1,8,[0,8,[1,8,1]]],[2,[0,8,9],9]],[2,[1,[0,[1,8,[0,8,1]],1],1],9]],[0,[1,[2,[0,[1,8,1],1],9],1],1]],9]],[2,[0,[1,[2,[2,8,[1,8,[0,[1,8,1],1]]],[1,[0,[2,[1,8,1],1],1],1]],4],4],1]]]],[0,[1,[0,[2,8,[2,[1,8,[0,8,[1,[0,8,[2,8,1]],[0,[2,8,1],1]]]],9]],[2,[2,[1,8,[0,8,[1,[2,8,[0,8,1]],1]]],[1,[0,8,[1,[2,8,[0,8,1]],[0,[2,8,1],1]]],[0,[1,[0,8,[2,8,1]],1],1]]],[2,[1,[0,[1,[0,8,[2,8,[2,8,9]]],[0,[2,8,1],1]],1],1],9]]],[0,[2,[1,[2,8,[0,8,[1,[0,8,1],1]]],[2,[0,8,[1,[2,8,1],1]],[0,[1,[0,8,1],1],1]]],[2,[1,[0,[1,[0,8,1],1],1],1],9]],[2,[1,[0,[2,[1,[2,8,1],1],1],1],1],1]]],[0,[1,[2,[1,[0,[2,[1,[2,8,[0,8,1]],[2,8,1]],1],1],1],1],1],4]]],9]]]],[0,[1,[0,[2,[2,8,[1,8,[2,8,[1,8,[0,8,[0,[1,8,4],4]]]]]],[2,[1,[0,8,[1,8,[2,8,[2,[0,8,[2,[1,8,[0,8,[2,8,9]]],9]],9]]]],[2,[1,[0,8,[2,[0,8,[1,8,[0,8,4]]],[0,[1,8,[2,[0,8,[1,8,[2,8,[0,8,[1,8,4]]]]],[0,[1,8,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,[2,8,[1,8,[2,[0,8,[0,8,4]],9]]]]]]]]]],[1,[2,8,[0,8,[1,8,[2,8,[0,8,[1,8,[2,8,[2,[0,8,[1,8,4]],9]]]]]]]],[0,[1,[2,8,[2,8,[1,8,[0,8,[2,8,[2,[1,8,[0,8,[0,8,4]]],9]]]]]],[0,[2,8,[1,[2,8,[2,8,[2,[1,8,[0,8,[0,8,4]]],9]]],[0,[1,[2,8,[0,[2,8,[2,8,9]],4]],4],4]]],[1,[2,8,[0,[1,[2,8,[0,[1,8,4],4]],4],4]],4]]],[1,[0,[1,[2,8,[2,8,[2,8,[2,[0,8,[1,8,4]],9]]]],4],4],4]]]]]],[1,[2,[0,8,[1,8,[2,8,[0,8,[1,8,4]]]]],[0,[1,8,[2,8,[0,8,[1,8,[2,8,[0,8,[1,8,[2,8,9]]]]]]]],[1,[2,8,[0,8,[1,8,[2,8,[0,8,[2,8,9]]]]]],[0,[1,[2,8,[2,8,[0,8,[2,8,9]]]],[0,[1,[2,8,[0,8,4]],4],4]],[1,[0,[1,[2,8,[0,8,4]],4],4],4]]]]],[0,[1,[0,[2,8,[1,[2,8,[2,8,[0,8,[1,8,[2,8,[2,[0,8,9],9]]]]]],[0,[1,[2,8,[2,8,[2,8,[2,[0,8,9],9]]]],4],4]]],[1,[2,8,[0,[1,[2,8,[2,8,[2,8,9]]],4],4]],4]],4],4]]]]],[0,[2,[1,8,[0,8,[0,8,[1,8,4]]]],[1,[0,8,[2,[1,8,[0,8,[2,8,[1,8,[0,8,4]]]]],[1,[0,8,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,1]]]]]]]]]],[0,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,[1,8,1]]]]]]],[0,[2,[1,8,[2,8,[1,8,[0,8,1]]]],[1,[2,8,[1,8,[0,8,[1,8,1]]]],[1,[0,[2,8,[1,8,1]],[2,[1,8,1],1]],1]]],[1,[2,[2,8,[1,8,[0,8,4]]],[1,[0,[2,8,[1,8,[0,8,1]]],[2,[1,8,[0,8,4]],1]],[0,[2,[1,8,1],1],1]]],4]]]]]],[0,[2,[1,8,[0,8,[2,8,[1,8,[0,8,[0,8,4]]]]]],[1,[0,8,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,1]]]]]]],[0,[2,8,[1,8,[0,8,[1,8,[0,8,1]]]]],[1,[0,[2,8,[2,8,[1,8,1]]],[2,[2,8,[1,8,1]],1]],[0,[2,[1,8,1],1],1]]]]],[0,[1,[2,[2,8,[1,8,[0,8,[0,8,4]]]],[1,[2,[0,8,[2,8,[1,8,[0,8,1]]]],[0,[2,8,[1,8,[0,8,1]]],[1,[0,[2,8,1],1],1]]],[0,[2,[2,8,[1,8,1]],[1,[0,[2,8,1],1],1]],1]]],[0,[1,[2,[0,8,4],1],4],4]],[1,[0,[1,[2,[0,8,4],[0,[1,[2,[2,8,1],1],4],4]],4],4],4]]]]],[0,[1,[0,[1,[2,8,[2,[2,8,[1,8,[0,8,4]]],[0,[2,[1,8,[2,8,[1,8,[0,8,4]]]],[1,[2,8,[1,8,[0,8,[2,8,[1,8,[0,8,1]]]]]],[0,[1,[2,8,[2,8,[1,8,[0,8,1]]]],[2,[0,8,[1,8,4]],[1,[0,[2,8,1],1],1]]],[1,[2,[0,8,4],[1,[0,[2,8,1],1],1]],4]]]],[1,[0,[2,8,[1,[2,8,[2,8,[1,8,[0,8,[2,[1,8,1],9]]]]],[0,[1,[2,8,[2,8,[2,[1,8,1],9]]],4],4]]],[1,[2,8,[0,[1,[2,8,[0,[2,8,[2,8,9]],[1,[2,8,[2,8,9]],4]]],4],4]],4]],4]]]],4],4],4],4]]],[2,[2,[0,[1,[1,8,[0,8,[1,8,[0,8,[2,8,9]]]]],[0,[1,[1,8,[0,8,[2,8,9]]],[2,[1,[0,8,[2,[1,8,[0,8,[1,[0,8,1],1]]],[2,[0,8,9],9]]],[0,[1,[0,8,[2,8,[2,8,9]]],[0,[1,8,[0,8,1]],1]],[1,[0,[2,[1,[0,8,1],1],9],1],1]]],9]],[2,[1,[0,[1,8,[2,[1,8,[0,8,[2,[1,8,[0,8,1]],9]]],9]],[2,[1,[1,8,[0,8,[2,[0,8,[2,[1,8,9],9]],9]]],[2,[1,[0,[1,8,[0,8,1]],9],1],9]],9]],[1,[0,[2,[1,[0,[1,[0,8,[2,8,9]],1],1],1],9],1],1]],9]]],[2,[1,[0,[1,8,[0,[1,8,[2,[1,8,[0,8,[2,[0,8,9],9]]],9]],[2,[1,[0,8,[1,8,9]],9],9]]],[2,[1,[0,[1,8,[0,8,9]],[2,[1,[0,8,9],9],9]],9],9]],[0,[1,[2,[0,[1,[2,[0,[2,[1,[0,8,9],9],9],9],9],1],9],9],1],4]],[1,[0,[1,[0,8,9],9],9],9]]],[0,[1,[0,8,9],9],9]],9]]],9]],[1,[2,[2,8,[2,8,[0,8,[1,8,[0,[1,8,4],4]]]]],[2,[2,[0,[1,8,[2,[0,8,[1,8,[0,8,4]]],[0,[1,8,[2,[0,8,[1,8,[0,8,4]]],[0,[1,8,[2,8,[0,8,[1,8,[2,8,[2,8,9]]]]]],[1,[2,8,[0,8,[1,8,[0,8,[1,8,4]]]]],[0,[1,[2,8,[2,8,[2,8,9]]],4],4]]]]],[1,[2,[0,8,[1,8,[0,8,4]]],[0,[1,8,[2,8,[0,8,[1,8,[0,8,4]]]]],[1,[2,8,[0,8,[1,8,[0,8,4]]]],[0,[1,[0,8,4],4],4]]]],[0,[1,[0,[1,[2,8,[2,8,[0,8,4]]],4],4],4],4]]]]],[1,[2,[0,8,[1,8,4]],[0,[1,8,[2,[0,8,[1,8,4]],[0,[1,8,[2,8,[0,8,[1,8,4]]]],[1,[2,8,[0,8,[1,8,4]]],4]]]],[1,[2,[0,8,[1,8,4]],[0,[1,8,[2,8,[2,8,9]]],[1,[2,8,[2,8,9]],4]]],4]]],[0,[1,[0,[1,[2,8,[0,[1,[2,8,[0,8,4]],4],4]],4],4],4],4]]],[2,[2,[0,[1,[0,8,[1,8,[2,8,9]]],[2,[0,[1,8,[2,[0,[1,8,9],9],9]],[2,[1,[0,[1,8,9],9],9],9]],9]],[2,[1,[0,[1,8,9],9],9],9]],9],9]],9]],[2,[0,[1,[2,8,[0,[2,8,[1,8,4]],4]],4],4],[2,[0,[1,[0,[1,[2,[0,[1,[2,8,[0,[1,[2,8,[2,8,[2,8,[2,8,9]]]],4],4]],4],4],9],4],4],4],4],9]]]],[0,[1,[2,[0,[2,8,[1,[0,[2,8,[1,8,4]],4],4]],4],[2,[0,[1,[0,[1,[2,[0,[1,[2,8,[2,[2,8,[1,8,[0,8,1]]],[1,[0,[2,8,[1,8,1]],[2,[1,8,1],1]],[0,[2,[1,8,1],1],1]]]],[2,8,[2,[0,[1,[2,8,1],1],4],1]]],[1,[2,8,[0,[1,[2,[2,8,[1,8,1]],1],4],4]],4]],1],4],4],4],4],9]],4],4]],4]]]],[0,[1,[0,[2,0,[1,[2,[2,7,[1,[0,8,[2,8,[1,8,[0,8,[2,[1,8,[0,8,4]],[1,[0,8,1],1]]]]]],[0,[2,7,[1,8,[0,7,[2,[1,7,1],1]]]],[0,[1,[2,7,[2,[1,8,1],1]],4],4]]]],[2,[1,[0,[1,8,[0,8,[2,8,[1,[0,8,[2,8,1]],[0,[2,8,1],1]]]]],[1,[0,[2,8,[1,[0,8,[2,8,9]],[0,[2,8,1],1]]],[2,[1,[2,8,[0,8,1]],[0,[2,8,1],1]],1]],[0,[2,[1,[2,8,[0,8,1]],[0,[2,8,1],1]],1],1]]],[0,[1,[0,[2,8,[1,[0,8,1],1]],[2,[1,[2,8,1],1],1]],[0,[2,[1,[2,8,1],1],1],1]],1]],9]],[0,[1,[2,[2,7,[2,[0,[1,7,[2,7,1]],4],1]],1],4],4]]],[1,[2,7,[0,[1,[2,[0,[2,7,[1,[2,8,[0,[2,8,[1,8,1]],[1,[2,8,1],4]]],4]],4],1],4],4]],4]],4],4]]],[2,[0,[1,8,[2,[2,[0,[1,7,9],9],9],9]],[2,[1,[2,[0,[1,8,9],9],9],9],9]],9]]],[1,[0,[2,[1,10,[2,[2,0,[0,8,[1,8,[0,[2,0,[1,8,4]],4]]]],[0,[1,8,[0,[1,8,[2,8,[2,[0,8,[1,8,[2,[0,8,[1,8,[2,8,[0,8,[1,8,4]]]]],[2,[0,8,9],9]]]],9]]],[1,[2,8,[2,[0,8,[1,8,[2,[0,8,[1,8,[0,8,4]]],9]]],9]],[0,[1,[2,8,[2,[2,[0,8,[1,8,[0,8,4]]],9],9]],[2,[2,8,[0,8,4]],[2,[2,[0,[1,[2,8,[0,8,[1,8,4]]],4],4],9],9]]],[1,[2,[0,[2,8,[1,8,4]],4],[2,[2,[0,[1,[0,8,4],4],4],9],9]],4]]]]],[1,[1,[0,8,[2,8,[2,[2,[0,8,[1,10,[0,[1,8,4],4]]],9],9]]],[0,[2,8,[2,[0,8,[2,[1,8,[0,8,[1,8,4]]],9]],9]],[0,[1,[2,8,[2,[2,[0,8,4],9],9]],4],4]]],[0,[1,[0,[1,[2,8,[2,[2,[0,8,[1,8,4]],9],9]],[2,[0,[2,8,[1,8,4]],4],[2,[2,[0,[1,[0,8,4],4],4],9],9]]],4],4],4]]]]],[2,[2,[1,10,9],9],9]],[0,[2,[1,[0,[1,6,[2,8,[1,10,[1,10,[0,[2,10,[2,10,9]],4]]]]],11],[1,[0,[1,[2,8,[0,[1,[2,[2,8,[0,8,4]],[2,[2,[0,[1,10,4],4],9],9]],4],4]],4],4],4]],9],11]],[0,[1,[2,[0,[1,[0,[1,[2,8,[0,[1,[2,8,[2,[0,8,[2,8,9]],9]],[2,[2,8,[0,8,[1,8,4]]],[2,[2,[0,[1,8,[0,[1,8,4],4]],[1,[0,[1,8,4],4],4]],9],9]]],[1,[2,[2,8,[0,8,4]],[2,[2,[0,[1,8,[0,[1,8,4],4]],4],9],9]],4]]],4],4],4],4],9],4],4]]]]]]]]],[0,[1,3,[1,[0,3,[2,0,[0,3,[1,[0,3,[1,3,[2,0,1]]],[2,[0,[2,0,1],1],1]]]]],[0,[2,0,[1,3,1]],[1,[0,[2,0,1],5],5]]]],[1,[0,[2,[2,0,[2,0,[1,0,[0,0,[1,0,[0,0,4]]]]]],[1,[0,3,[1,7,[0,7,[1,7,[0,7,[1,7,[2,[2,0,[0,7,1]],1]]]]]]],[0,[1,7,[0,7,[2,[2,0,[1,7,1]],[1,7,1]]]],[1,[0,[1,7,[2,[2,0,[0,7,1]],[0,7,1]]],[2,[1,[2,0,[0,[1,7,1],1]],[2,[2,0,1],1]],1]],[2,[0,[1,[2,[2,0,1],1],1],1],1]]]]],[1,[0,[2,0,[1,[0,[1,7,[0,7,[1,7,[2,7,7]]]],[2,[0,[2,0,[1,7,[1,[0,7,[2,[1,7,[0,7,1]],[1,[0,7,1],1]]],[0,[2,[1,7,1],1],1]]]],[1,[2,0,[0,[1,7,[2,[0,7,[1,7,[2,7,1]]],[1,[0,7,[1,7,1]],1]]],[1,[0,[2,7,[1,7,[1,7,1]]],[2,[1,7,[2,7,[1,7,1]]],[1,[1,7,[0,7,1]],1]]],[2,[1,[0,[2,7,1],1],1],1]]]],[1,[0,[2,0,1],4],4]]],[1,[0,7,[2,[2,[0,[1,7,[1,[0,7,1],1]],[1,[2,[2,[0,[1,7,9],9],9],9],1]],9],9]],[2,[0,[1,[0,7,1],1],1],9]]]],[0,[2,[1,[2,0,[0,7,[1,[0,7,[2,[1,7,1],1]],1]]],[2,[2,0,[0,0,1]],[0,[1,[0,7,1],1],1]]],[1,[0,[1,7,[0,7,1]],1],1]],[1,[0,[2,[1,[2,[2,0,[2,0,1]],1],4],1],4],4]]]],[0,[1,[0,[2,0,[1,[2,[0,[1,[2,0,[2,[1,[0,[2,7,[1,7,1]],[2,[1,[0,7,1],1],1]],1],1]],4],4],9],4]],4],4],4]],[0,[1,[0,[1,[2,0,[2,[0,[2,[2,0,1],1],4],1]],4],4],4],4]]],[0,[1,[0,[1,[2,0,[2,[0,[2,0,1],1],1]],5],4],5],4]]]],"statistics":{"nodes":3439,"leaves":1720,"maxdepth":42},"mask":[[0,1],[1,-1],[2,-1],[5,1],[11,1],[12,-1],[14,-1],[15,1],[16,1]]},{"pattern":[[1,-1,-1,-1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],4750],[[7,0,2],-750],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-15325],[[6,0,2],3675],[[6,0,1],900],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],28450],[[5,0,2],-7650],[[5,0,1],-3420],[[5,0,0],1380],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-33313],[[4,0,2],8544],[[4,0,1],5013],[[4,0,0],-1254],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],25114],[[3,0,2],-5034],[[3,0,1],-3402],[[3,0,0],138],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-11695],[[2,0,2],1071],[[2,0,1],711],[[2,0,0],69],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],2950],[[1,0,2],330],[[1,0,1],234],[[1,0,0],102],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-250],[[0,0,2],-150],[[0,0,1],-90],[[0,0,0],-39]]},{"name":"Q2","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-3],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],250],[[8,0,2],150],[[8,0,1],90],[[8,0,0],39],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-2950],[[7,0,2],-330],[[7,0,1],-234],[[7,0,0],-102],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],11695],[[6,0,2],-1071],[[6,0,1],-711],[[6,0,0],-69],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-25114],[[5,0,2],5034],[[5,0,1],3402],[[5,0,0],-138],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-28450],[[3,0,2],7650],[[3,0,1],3420],[[3,0,0],-1380],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],15325],[[2,0,2],-3675],[[2,0,1],-900],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-4750],[[1,0,2],750],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],1],[[6,2,0],-1],[[6,1,0],-5],[[6,0,0],-3],[[5,3,0],-3],[[5,2,0],3],[[5,1,0],15],[[5,0,0],9],[[4,3,0],6],[[4,2,0],-6],[[4,1,0],-30],[[4,0,0],90],[[3,3,0],-7],[[3,2,0],7],[[3,1,0],35],[[3,0,0],-195],[[2,3,0],6],[[2,2,0],-6],[[2,1,0],-30],[[2,0,0],90],[[1,3,0],-3],[[1,2,0],3],[[1,1,0],15],[[1,0,0],9],[[0,3,0],1],[[0,2,0],-1],[[0,1,0],-5],[[0,0,0],-3]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,2,0],90],[[8,1,0],120],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],45],[[7,4,0],60],[[7,2,0],-360],[[7,1,0],-480],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[7,0,0],-180],[[6,4,0],-150],[[6,2,0],900],[[6,1,0],-420],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[6,0,0],-1170],[[5,4,0],240],[[5,2,0],-1440],[[5,1,0],2940],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],5436],[[4,4,0],-285],[[4,2,0],1710],[[4,1,0],-4200],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-7002],[[3,4,0],240],[[3,2,0],-1440],[[3,1,0],2940],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],2682],[[2,4,0],-150],[[2,2,0],900],[[2,1,0],-420],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],45],[[1,4,0],60],[[1,2,0],-360],[[1,1,0],-480],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],-18],[[0,4,0],-15],[[0,2,0],90],[[0,1,0],120],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-36]]},{"name":"H61","positive_content":2,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-7],[[10,4,1],75],[[10,4,0],-8],[[10,3,0],38],[[10,2,1],-450],[[10,2,0],92],[[10,1,1],-600],[[10,1,0],73],[[10,0,5],-9375],[[10,0,4],9375],[[10,0,1],-225],[[10,0,0],20],[[9,5,0],35],[[9,4,1],-420],[[9,4,0],85],[[9,3,0],-190],[[9,2,1],2520],[[9,2,0],-730],[[9,1,1],3360],[[9,1,0],-725],[[9,0,5],75000],[[9,0,4],-97500],[[9,0,3],22500],[[9,0,1],1260],[[9,0,0],-235],[[8,5,0],-105],[[8,4,1],1305],[[8,4,0],-300],[[8,3,0],570],[[8,2,1],-7830],[[8,2,0],1920],[[8,1,1],-2340],[[8,1,0],1455],[[8,0,5],-286875],[[8,0,4],430875],[[8,0,3],-164250],[[8,0,1],4185],[[8,0,0],300],[[7,5,0],210],[[7,4,1],-2700],[[7,4,0],690],[[7,3,0],-1140],[[7,2,1],16200],[[7,2,0],-3300],[[7,1,1],-15660],[[7,1,0],3390],[[7,0,5],684000],[[7,0,4],-1119600],[[7,0,3],532800],[[7,0,1],-45360],[[7,0,0],5070],[[6,5,0],-315],[[6,4,1],4095],[[6,4,0],-1080],[[6,3,0],1710],[[6,2,1],-24570],[[6,2,0],4140],[[6,1,1],46620],[[6,1,0],-14175],[[6,0,5],-1120950],[[6,0,4],1921590],[[6,0,3],-1016910],[[6,0,1],127440],[[6,0,0],-21915],[[5,5,0],357],[[5,4,1],-4680],[[5,4,0],1263],[[5,3,0],-1938],[[5,2,1],28080],[[5,2,0],-4422],[[5,1,1],-63000],[[5,1,0],19677],[[5,0,5],1316304],[[5,0,4],-2289960],[[5,0,3],1251000],[[5,0,1],-173880],[[5,0,0],33891],[[4,5,0],-315],[[4,4,1],4095],[[4,4,0],-1080],[[4,3,0],1710],[[4,2,1],-24570],[[4,2,0],4140],[[4,1,1],46620],[[4,1,0],-14175],[[4,0,5],-1120950],[[4,0,4],1921590],[[4,0,3],-1016910],[[4,0,1],127440],[[4,0,0],-21915],[[3,5,0],210],[[3,4,1],-2700],[[3,4,0],690],[[3,3,0],-1140],[[3,2,1],16200],[[3,2,0],-3300],[[3,1,1],-15660],[[3,1,0],3390],[[3,0,5],684000],[[3,0,4],-1119600],[[3,0,3],532800],[[3,0,1],-45360],[[3,0,0],5070],[[2,5,0],-105],[[2,4,1],1305],[[2,4,0],-300],[[2,3,0],570],[[2,2,1],-7830],[[2,2,0],1920],[[2,1,1],-2340],[[2,1,0],1455],[[2,0,5],-286875],[[2,0,4],430875],[[2,0,3],-164250],[[2,0,1],4185],[[2,0,0],300],[[1,5,0],35],[[1,4,1],-420],[[1,4,0],85],[[1,3,0],-190],[[1,2,1],2520],[[1,2,0],-730],[[1,1,1],3360],[[1,1,0],-725],[[1,0,5],75000],[[1,0,4],-97500],[[1,0,3],22500],[[1,0,1],1260],[[1,0,0],-235],[[0,5,0],-7],[[0,4,1],75],[[0,4,0],-8],[[0,3,0],38],[[0,2,1],-450],[[0,2,0],92],[[0,1,1],-600],[[0,1,0],73],[[0,0,5],-9375],[[0,0,4],9375],[[0,0,1],-225],[[0,0,0],20]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,3,[2,[2,6,[1,0,[0,3,[1,[2,6,[1,0,[2,4,[1,0,[0,[0,3,[2,4,[1,0,[0,3,[2,4,[2,4,2]]]]]],0]]]]],[2,[2,6,[1,6,[0,3,[2,6,[1,6,[0,3,[1,6,1]]]]]]],[0,[0,3,[1,[0,3,[1,[2,6,[0,3,[1,[2,4,[2,[1,4,3],2]],3]]],3]],3]],[1,[2,[2,6,[1,4,[1,[0,[2,6,[0,6,[2,6,[0,6,[1,0,[2,6,[1,4,[0,6,[2,6,2]]]]]]]]],0],[2,[0,6,[0,[2,6,[0,6,[1,0,[1,0,[2,[0,6,0],[0,[2,6,2],2]]]]]],0]],[0,[0,3,[2,[1,6,[0,6,[2,6,[1,[0,6,[2,6,2]],[0,[2,6,2],2]]]]],[1,[0,[2,6,[1,6,[0,3,[2,6,2]]]],[2,[0,6,[1,6,2]],[0,[1,[2,6,2],2],2]]],[0,[0,3,[0,3,[2,[1,6,3],2]]],2]]]],[0,[2,[1,[0,[0,[2,6,[1,6,[2,6,2]]],[1,0,[2,6,2]]],0],[0,[2,[0,[1,6,[2,6,2]],[1,[2,6,2],2]],2],2]],2],2]]]]]],[2,[1,[0,[1,0,[2,[0,4,0],[0,[2,[1,4,[0,3,[2,4,2]]],[1,[0,4,2],2]],[2,[1,0,2],2]]]],0],[0,[2,[1,[0,[0,3,[1,[2,6,[1,4,[0,3,[2,4,2]]]],[0,3,[0,3,[1,[2,6,2],3]]]]],[2,[1,[0,4,0],[0,[2,[1,6,[0,6,[2,6,2]]],[0,[1,6,2],2]],[2,[0,[1,4,2],2],2]]],[0,[1,[2,[1,4,2],2],2],2]]],[0,3,[2,[0,[1,[2,[0,[0,3,2],2],2],2],2],2]]],[0,[0,3,2],2]],2]],[0,[2,[1,[0,[2,[1,[1,0,2],2],2],2],2],2],2]]],[2,[1,[2,[0,6,[2,[1,6,[0,6,[0,6,7]]],[1,[0,6,[0,[2,6,[0,[1,6,[2,6,[1,6,5]]],7]],7]],[1,[0,[2,6,[0,6,5]],[0,[2,6,5],7]],5]]]],[1,[0,[0,3,[0,3,[2,[2,6,[1,6,[0,3,[1,[2,6,5],5]]]],[2,[1,[2,[1,[0,6,[2,6,2]],[0,[0,3,[0,3,2]],2]],2],2],2]]]],[2,[1,[0,[2,[0,6,[2,6,[1,6,[0,6,[2,6,2]]]]],[0,[2,[1,6,[0,6,[2,6,[1,6,2]]]],[1,[0,6,[2,6,2]],[0,[2,[1,6,2],2],2]]],[2,[0,[1,[2,6,[1,6,2]],[2,[1,6,2],2]],[1,[2,[1,6,2],2],2]],2]]],[0,[2,[1,0,[2,[0,6,0],2]],2],7]],[0,[2,[0,[2,6,[1,6,5]],[1,[2,6,[1,[0,6,5],5]],5]],[0,[1,[2,[1,[0,6,5],5],2],5],2]],[0,[2,[2,[1,[0,[2,6,2],2],5],2],2],7]]],2]],[0,3,5]]],[0,3,1]],[2,[1,[0,[0,3,2],2],1],2]]]]]]]]],[2,[2,[1,0,[0,3,[2,[1,[1,0,[0,[0,3,[2,[1,0,[2,[0,[0,3,2],2],2]],2]],2]],[0,[0,3,2],2]],2]]],[0,[1,[2,[1,0,[0,3,[1,0,2]]],[0,[1,0,3],2]],3],2]],2]]],"statistics":{"nodes":593,"leaves":297,"maxdepth":24},"mask":[[0,1],[1,-1],[3,-1],[5,-1],[7,1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,-1,1,-1,1,1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],3],[[8,0,3],-17],[[8,0,2],33],[[8,0,1],-27],[[8,0,0],8],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-24],[[7,0,3],122],[[7,0,2],-212],[[7,0,1],154],[[7,0,0],-40],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],96],[[6,0,3],-443],[[6,0,2],700],[[6,0,1],-435],[[6,0,0],82],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-240],[[5,0,3],1006],[[5,0,2],-1448],[[5,0,1],762],[[5,0,0],-80],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],408],[[4,0,3],-1558],[[4,0,2],2053],[[4,0,1],-943],[[4,0,0],63],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-480],[[3,0,3],1672],[[3,0,2],-2020],[[3,0,1],862],[[3,0,0],-80],[[2,0,4],384],[[2,0,3],-1228],[[2,0,2],1368],[[2,0,1],-589],[[2,0,0],82],[[1,0,4],-192],[[1,0,3],568],[[1,0,2],-584],[[1,0,1],254],[[1,0,0],-40],[[0,0,4],48],[[0,0,3],-136],[[0,0,2],132],[[0,0,1],-54],[[0,0,0],8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,1,0],-3],[[2,0,0],2],[[1,1,0],3],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],1701],[[10,4,1],-3645],[[10,4,0],2592],[[10,3,1],4860],[[10,3,0],-6372],[[10,2,0],72],[[10,1,0],48],[[10,0,5],729],[[10,0,4],-4860],[[10,0,3],12150],[[10,0,2],-14580],[[10,0,1],8505],[[10,0,0],-1912],[[9,5,0],-8505],[[9,4,1],21870],[[9,4,0],-12960],[[9,3,1],-29160],[[9,3,0],31860],[[9,2,0],-360],[[9,1,0],-240],[[9,0,5],-7290],[[9,0,4],43740],[[9,0,3],-97200],[[9,0,2],102060],[[9,0,1],-51030],[[9,0,0],9560],[[8,5,0],17010],[[8,4,1],-58320],[[8,4,0],28512],[[8,3,1],82620],[[8,3,0],-76464],[[8,2,0],5796],[[8,1,1],-14580],[[8,1,0],18492],[[8,0,5],36450],[[8,0,4],-199260],[[8,0,3],400950],[[8,0,2],-371790],[[8,0,1],155520],[[8,0,0],-22470],[[7,5,0],-17010],[[7,4,1],87480],[[7,4,0],-36288],[[7,3,1],-140940],[[7,3,0],114696],[[7,2,0],-21024],[[7,1,1],72900],[[7,1,0],-72528],[[7,0,5],-116640],[[7,0,4],583200],[[7,0,3],-1069200],[[7,0,2],874800],[[7,0,1],-301320],[[7,0,0],32520],[[6,5,0],8505],[[6,4,1],-76545],[[6,4,0],28512],[[6,3,1],155520],[[6,3,0],-114696],[[6,2,0],31032],[[6,1,1],-160380],[[6,1,0],126420],[[6,0,5],262440],[[6,0,4],-1205280],[[6,0,3],2029050],[[6,0,2],-1479870],[[6,0,1],428895],[[6,0,0],-36360],[[5,5,0],-1701],[[5,4,1],36450],[[5,4,0],-12960],[[5,3,1],-111780],[[5,3,0],76464],[[5,2,0],-21024],[[5,1,1],189540],[[5,1,0],-126420],[[5,0,5],-431568],[[5,0,4],1827360],[[5,0,3],-2843100],[[5,0,2],1880820],[[5,0,1],-483570],[[5,0,0],35412],[[4,4,1],-7290],[[4,4,0],2592],[[4,3,1],48600],[[4,3,0],-31860],[[4,2,0],5796],[[4,1,1],-116640],[[4,1,0],72528],[[4,0,5],524880],[[4,0,4],-2060640],[[4,0,3],2988900],[[4,0,2],-1851660],[[4,0,1],461700],[[4,0,0],-36360],[[3,3,1],-9720],[[3,3,0],6372],[[3,2,0],-360],[[3,1,1],29160],[[3,1,0],-18492],[[3,0,5],-466560],[[3,0,4],1710720],[[3,0,3],-2332800],[[3,0,2],1399680],[[3,0,1],-359640],[[3,0,0],32520],[[2,2,0],72],[[2,1,0],240],[[2,0,5],291600],[[2,0,4],-1010880],[[2,0,3],1312200],[[2,0,2],-787320],[[2,0,1],217485],[[2,0,0],-22470],[[1,1,0],-48],[[1,0,5],-116640],[[1,0,4],388800],[[1,0,3],-486000],[[1,0,2],291600],[[1,0,1],-85050],[[1,0,0],9560],[[0,0,5],23328],[[0,0,4],-77760],[[0,0,3],97200],[[0,0,2],-58320],[[0,0,1],17010],[[0,0,0],-1912]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,4,[2,[2,1,[2,0,[0,0,[1,0,[2,0,3]]]]],[1,[1,[2,[0,[2,0,3],[2,[2,[0,0,[2,0,[1,0,[1,0,3]]]],[1,[1,5,[0,3,[2,[0,0,[2,0,[1,5,[0,[2,0,[1,0,3]],[0,[0,[2,0,[1,0,[1,[2,0,3],3]]],7],7]]]]],[1,[0,[0,3,[1,5,3]],[2,[1,5,[0,5,[0,[2,5,6],7]]],[0,[2,[1,5,[0,3,6]],6],6]]],[0,3,[0,[1,[2,[0,3,[1,[2,5,3],3]],3],3],[2,[0,[2,[1,[2,[1,5,[0,[2,[1,5,6],6],6]],6],6],6],7],6]]]]]]],[0,3,[1,[0,3,[1,[2,[2,[0,0,[0,0,7]],[0,3,[0,3,7]]],3],3]],3]]]],[1,[0,3,[2,[2,[1,[1,2,[0,[0,3,[2,5,6]],[2,[0,[2,5,6],6],6]]],[0,3,6]],6],6]],3]]],[0,3,6]],3],3]]],"statistics":{"nodes":175,"leaves":88,"maxdepth":24},"mask":[[1,-1],[4,-1],[7,-1],[11,1],[12,-1],[16,1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,-1,-1,-1,-1,-1,-1],1,-1,1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],-20],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],62],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],-40],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-24],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],32],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-8]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],-2],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],83],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],-62],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-40],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],52],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-13]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-27],[[8,0,3],135],[[8,0,2],-225],[[8,0,1],165],[[8,0,0],-40],[[7,0,4],216],[[7,0,3],-945],[[7,0,2],1350],[[7,0,1],-825],[[7,0,0],160],[[6,0,4],-864],[[6,0,3],3375],[[6,0,2],-4275],[[6,0,1],2040],[[6,0,0],-310],[[5,3,0],-180],[[5,2,0],540],[[5,0,4],2160],[[5,0,3],-7560],[[5,0,2],8550],[[5,0,1],-3045],[[5,0,0],10],[[4,4,0],135],[[4,3,0],180],[[4,2,0],-1350],[[4,0,4],-3672],[[4,0,3],11610],[[4,0,2],-11925],[[4,0,1],3390],[[4,0,0],635],[[3,4,0],-540],[[3,3,0],900],[[3,2,0],540],[[3,0,4],4320],[[3,0,3],-12420],[[3,0,2],11700],[[3,0,1],-3165],[[3,0,0],-530],[[2,4,0],810],[[2,3,0],-1980],[[2,2,0],1080],[[2,0,4],-3456],[[2,0,3],9180],[[2,0,2],-8100],[[2,0,1],2595],[[2,0,0],-220],[[1,4,0],-540],[[1,3,0],1440],[[1,2,0],-1080],[[1,0,4],1728],[[1,0,3],-4320],[[1,0,2],3600],[[1,0,1],-1320],[[1,0,0],340],[[0,4,0],135],[[0,3,0],-360],[[0,2,0],270],[[0,0,4],-432],[[0,0,3],1080],[[0,0,2],-900],[[0,0,1],330],[[0,0,0],-85]]},{"name":"Q6","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],3],[[6,0,2],-14],[[6,0,1],19],[[6,0,0],-8],[[5,1,2],6],[[5,1,1],-22],[[5,1,0],16],[[5,0,3],-18],[[5,0,2],64],[[5,0,1],-54],[[5,0,0],8],[[4,2,1],9],[[4,2,0],-24],[[4,1,2],-30],[[4,1,1],70],[[4,0,3],54],[[4,0,2],-152],[[4,0,1],92],[[4,0,0],6],[[3,3,0],12],[[3,2,1],-36],[[3,2,0],36],[[3,1,2],72],[[3,1,1],-104],[[3,1,0],-28],[[3,0,3],-96],[[3,0,2],208],[[3,0,1],-88],[[3,0,0],-24],[[2,3,0],-36],[[2,2,1],63],[[2,2,0],12],[[2,1,2],-96],[[2,1,1],72],[[2,1,0],4],[[2,0,3],108],[[2,0,2],-184],[[2,0,1],74],[[2,0,0],2],[[1,3,0],36],[[1,2,1],-54],[[1,2,0],-36],[[1,1,2],72],[[1,1,1],-24],[[1,1,0],12],[[1,0,3],-72],[[1,0,2],96],[[1,0,1],-36],[[1,0,0],12],[[0,3,0],-12],[[0,2,1],18],[[0,2,0],12],[[0,1,2],-24],[[0,1,1],8],[[0,1,0],-4],[[0,0,3],24],[[0,0,2],-32],[[0,0,1],12],[[0,0,0],-4]]},{"name":"R3","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,0,0],-1],[[5,1,0],-3],[[5,0,0],6],[[4,2,0],-9],[[4,1,0],27],[[4,0,0],12],[[3,3,0],9],[[3,1,0],-42],[[3,0,0],-32],[[2,3,0],-27],[[2,2,0],45],[[2,1,0],6],[[2,0,0],6],[[1,3,0],27],[[1,2,0],-54],[[1,1,0],18],[[1,0,0],12],[[0,3,0],-9],[[0,2,0],18],[[0,1,0],-6],[[0,0,0],-4]]},{"name":"H04","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3824],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19024],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44316],[[7,3,1],9720],[[7,3,0],-12960],[[7,2,1],-29160],[[7,2,0],38880],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],40080],[[6,4,1],-7290],[[6,4,0],9720],[[6,3,1],-29160],[[6,3,0],30780],[[6,2,1],131220],[[6,2,0],-150660],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25392],[[5,4,1],43740],[[5,4,0],-52245],[[5,3,1],-9720],[[5,3,0],29160],[[5,2,1],-233280],[[5,2,0],225990],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-100458],[[4,4,1],-116640],[[4,4,0],125145],[[4,3,1],184680],[[4,3,0],-213840],[[4,2,1],145800],[[4,2,0],-109350],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],86826],[[3,4,1],174960],[[3,4,0],-172530],[[3,3,1],-388800],[[3,3,0],388800],[[3,2,1],116640],[[3,2,0],-131220],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],732],[[2,4,1],-153090],[[2,4,0],143370],[[2,3,1],388800],[[2,3,0],-364500],[[2,2,1],-247860],[[2,2,0],233280],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-58248],[[1,4,1],72900],[[1,4,0],-66825],[[1,3,1],-194400],[[1,3,0],178200],[[1,2,1],145800],[[1,2,0],-133650],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],38710],[[0,4,1],-14580],[[0,4,0],13365],[[0,3,1],38880],[[0,3,0],-35640],[[0,2,1],-29160],[[0,2,0],26730],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7742]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,1,0],15],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,2,0],45],[[8,1,0],-165],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11205],[[7,2,1],-29160],[[7,2,0],33390],[[7,1,0],-555],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],4050],[[6,3,1],-29160],[[6,3,0],39825],[[6,2,1],131220],[[6,2,0],-133470],[[6,1,0],1275],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,5,0],3402],[[5,4,1],43740],[[5,4,0],-37260],[[5,3,1],-9720],[[5,3,0],-19440],[[5,2,1],-233280],[[5,2,0],207990],[[5,1,0],1695],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,5,0],-17010],[[4,4,1],-116640],[[4,4,0],129600],[[4,3,1],184680],[[4,3,0],-146610],[[4,2,1],145800],[[4,2,0],-108180],[[4,1,0],-4485],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,5,0],34020],[[3,4,1],174960],[[3,4,0],-226800],[[3,3,1],-388800],[[3,3,0],365310],[[3,2,1],116640],[[3,2,0],-115200],[[3,1,0],1560],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,5,0],-34020],[[2,4,1],-153090],[[2,4,0],214650],[[2,3,1],388800],[[2,3,0],-383940],[[2,2,1],-247860],[[2,2,0],214425],[[2,1,0],1860],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,5,0],17010],[[1,4,1],72900],[[1,4,0],-105300],[[1,3,1],-194400],[[1,3,0],195075],[[1,2,1],145800],[[1,2,0],-123750],[[1,1,0],-1500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,5,0],-3402],[[0,4,1],-14580],[[0,4,0],21060],[[0,3,1],38880],[[0,3,0],-39015],[[0,2,1],-29160],[[0,2,0],24750],[[0,1,0],300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,0,0],2],[[1,1,0],-3],[[1,0,0],1],[[0,1,0],3],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],729],[[10,0,4],-4860],[[10,0,3],12150],[[10,0,2],-14580],[[10,0,1],8505],[[10,0,0],-1912],[[9,1,0],48],[[9,0,5],-7290],[[9,0,4],43740],[[9,0,3],-97200],[[9,0,2],102060],[[9,0,1],-51030],[[9,0,0],9512],[[8,2,0],72],[[8,1,0],-384],[[8,0,5],36450],[[8,0,4],-199260],[[8,0,3],400950],[[8,0,2],-371790],[[8,0,1],155520],[[8,0,0],-22158],[[7,3,1],4860],[[7,3,0],-6372],[[7,2,1],-14580],[[7,2,0],18756],[[7,1,0],96],[[7,0,5],-116640],[[7,0,4],583200],[[7,0,3],-1069200],[[7,0,2],874800],[[7,0,1],-291600],[[7,0,0],20040],[[6,4,1],-3645],[[6,4,0],2592],[[6,3,1],-14580],[[6,3,0],21492],[[6,2,1],65610],[[6,2,0],-74232],[[6,1,0],1092],[[6,0,5],262440],[[6,0,4],-1205280],[[6,0,3],2029050],[[6,0,2],-1479870],[[6,0,1],381510],[[6,0,0],12696],[[5,5,0],1701],[[5,4,1],21870],[[5,4,0],-21465],[[5,3,1],-4860],[[5,3,0],-7614],[[5,2,1],-116640],[[5,2,0],113598],[[5,1,0],-579],[[5,0,5],-431568],[[5,0,4],1827360],[[5,0,3],-2843100],[[5,0,2],1880820],[[5,0,1],-383940],[[5,0,0],-50229],[[4,5,0],-8505],[[4,4,1],-58320],[[4,4,0],71037],[[4,3,1],92340],[[4,3,0],-84402],[[4,2,1],72900],[[4,2,0],-56934],[[4,1,0],-969],[[4,0,5],524880],[[4,0,4],-2060640],[[4,0,3],2988900],[[4,0,2],-1851660],[[4,0,1],354780],[[4,0,0],43413],[[3,5,0],17010],[[3,4,1],87480],[[3,4,0],-121338],[[3,3,1],-194400],[[3,3,0],200556],[[3,2,1],58320],[[3,2,0],-64764],[[3,1,0],690],[[3,0,5],-466560],[[3,0,4],1710720],[[3,0,3],-2332800],[[3,0,2],1399680],[[3,0,1],-311040],[[3,0,0],366],[[2,5,0],-17010],[[2,4,1],-76545],[[2,4,0],113562],[[2,3,1],194400],[[2,3,0],-207684],[[2,2,1],-123930],[[2,2,0],117576],[[2,1,0],210],[[2,0,5],291600],[[2,0,4],-1010880],[[2,0,3],1312200],[[2,0,2],-787320],[[2,0,1],223560],[[2,0,0],-29124],[[1,5,0],8505],[[1,4,1],36450],[[1,4,0],-55485],[[1,3,1],-97200],[[1,3,0],105030],[[1,2,1],72900],[[1,2,0],-67590],[[1,1,0],-255],[[1,0,5],-116640],[[1,0,4],388800],[[1,0,3],-486000],[[1,0,2],291600],[[1,0,1],-97200],[[1,0,0],19355],[[0,5,0],-1701],[[0,4,1],-7290],[[0,4,0],11097],[[0,3,1],19440],[[0,3,0],-21006],[[0,2,1],-14580],[[0,2,0],13518],[[0,1,0],51],[[0,0,5],23328],[[0,0,4],-77760],[[0,0,3],97200],[[0,0,2],-58320],[[0,0,1],19440],[[0,0,0],-3871]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,1,2],-9],[[5,1,1],32],[[5,1,0],-23],[[5,0,3],30],[[5,0,2],-106],[[5,0,1],92],[[5,0,0],-16],[[4,2,1],-12],[[4,2,0],30],[[4,1,2],45],[[4,1,1],-104],[[4,1,0],9],[[4,0,3],-90],[[4,0,2],254],[[4,0,1],-163],[[4,0,0],-1],[[3,3,0],-14],[[3,2,1],48],[[3,2,0],-48],[[3,1,2],-108],[[3,1,1],160],[[3,1,0],23],[[3,0,3],160],[[3,0,2],-352],[[3,0,1],164],[[3,0,0],28],[[2,3,0],42],[[2,2,1],-84],[[2,2,0],-6],[[2,1,2],144],[[2,1,1],-120],[[2,1,0],1],[[2,0,3],-180],[[2,0,2],316],[[2,0,1],-137],[[2,0,0],1],[[1,3,0],-42],[[1,2,1],72],[[1,2,0],36],[[1,1,2],-108],[[1,1,1],48],[[1,1,0],-15],[[1,0,3],120],[[1,0,2],-168],[[1,0,1],66],[[1,0,0],-18],[[0,3,0],14],[[0,2,1],-24],[[0,2,0],-12],[[0,1,2],36],[[0,1,1],-16],[[0,1,0],5],[[0,0,3],-40],[[0,0,2],56],[[0,0,1],-22],[[0,0,0],6]]}],"tree":[2,3,[2,[0,0,[1,1,[2,7,[1,6,[2,7,[0,[2,5,[1,5,[0,[0,0,[2,0,[1,7,[0,0,7]]]],7]]],2]]]]]],[0,[0,4,[0,4,[0,4,[1,6,[1,6,[0,4,[2,[1,6,[0,4,[2,[2,0,[1,6,[0,4,[1,6,4]]]],8]]],8]]]]]]],[1,6,[2,[1,6,[0,[0,[1,[1,6,[1,6,[2,6,8]]],[2,[0,[1,[2,6,[1,6,[2,6,[0,6,8]]]],[2,[2,6,[0,6,[1,6,[0,[2,6,[1,6,[2,[0,6,8],8]]],[2,[1,6,[2,6,[0,6,8]]],8]]]]],[2,[0,[1,6,[0,[2,6,[2,[0,6,8],8]],[2,[2,[1,6,[0,6,8]],8],8]]],[2,[0,[1,6,8],8],8]],8]]],[2,[1,[0,6,7],[0,[1,[2,6,[2,[1,6,[0,6,8]],8]],[2,[2,[0,6,[1,6,[2,6,[0,6,[2,[1,6,[0,6,8]],8]]]]],[0,[1,6,[2,6,[0,6,8]]],[2,[1,6,[0,[2,[1,6,8],8],8]],8]]],[2,[0,[2,[1,[0,6,8],8],8],8],8]]],[2,[1,7,[2,[1,7,[0,[2,[1,7,[0,[2,7,8],8]],8],8]],8]],8]]],[2,[0,[1,[2,[1,6,8],8],8],8],8]]],8]],[2,[1,7,[2,[0,[2,[1,7,8],8],8],8]],8]],[1,2,8]]],8]]]]],"statistics":{"nodes":253,"leaves":127,"maxdepth":24},"mask":[[0,1],[1,-1],[4,-1],[9,-1],[11,1],[12,-1],[13,-1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,1,-1,-1,-1,-1,-1],1,-1,1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],-20],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],62],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],-40],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-24],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],32],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-8]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-27],[[8,0,3],135],[[8,0,2],-225],[[8,0,1],165],[[8,0,0],-40],[[7,0,4],216],[[7,0,3],-945],[[7,0,2],1350],[[7,0,1],-825],[[7,0,0],160],[[6,0,4],-864],[[6,0,3],3375],[[6,0,2],-4275],[[6,0,1],2040],[[6,0,0],-310],[[5,3,0],-180],[[5,2,0],540],[[5,0,4],2160],[[5,0,3],-7560],[[5,0,2],8550],[[5,0,1],-3045],[[5,0,0],10],[[4,4,0],135],[[4,3,0],180],[[4,2,0],-1350],[[4,0,4],-3672],[[4,0,3],11610],[[4,0,2],-11925],[[4,0,1],3390],[[4,0,0],635],[[3,4,0],-540],[[3,3,0],900],[[3,2,0],540],[[3,0,4],4320],[[3,0,3],-12420],[[3,0,2],11700],[[3,0,1],-3165],[[3,0,0],-530],[[2,4,0],810],[[2,3,0],-1980],[[2,2,0],1080],[[2,0,4],-3456],[[2,0,3],9180],[[2,0,2],-8100],[[2,0,1],2595],[[2,0,0],-220],[[1,4,0],-540],[[1,3,0],1440],[[1,2,0],-1080],[[1,0,4],1728],[[1,0,3],-4320],[[1,0,2],3600],[[1,0,1],-1320],[[1,0,0],340],[[0,4,0],135],[[0,3,0],-360],[[0,2,0],270],[[0,0,4],-432],[[0,0,3],1080],[[0,0,2],-900],[[0,0,1],330],[[0,0,0],-85]]},{"name":"Q6","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],3],[[6,0,2],-14],[[6,0,1],19],[[6,0,0],-8],[[5,1,2],6],[[5,1,1],-22],[[5,1,0],16],[[5,0,3],-18],[[5,0,2],64],[[5,0,1],-54],[[5,0,0],8],[[4,2,1],9],[[4,2,0],-24],[[4,1,2],-30],[[4,1,1],70],[[4,0,3],54],[[4,0,2],-152],[[4,0,1],92],[[4,0,0],6],[[3,3,0],12],[[3,2,1],-36],[[3,2,0],36],[[3,1,2],72],[[3,1,1],-104],[[3,1,0],-28],[[3,0,3],-96],[[3,0,2],208],[[3,0,1],-88],[[3,0,0],-24],[[2,3,0],-36],[[2,2,1],63],[[2,2,0],12],[[2,1,2],-96],[[2,1,1],72],[[2,1,0],4],[[2,0,3],108],[[2,0,2],-184],[[2,0,1],74],[[2,0,0],2],[[1,3,0],36],[[1,2,1],-54],[[1,2,0],-36],[[1,1,2],72],[[1,1,1],-24],[[1,1,0],12],[[1,0,3],-72],[[1,0,2],96],[[1,0,1],-36],[[1,0,0],12],[[0,3,0],-12],[[0,2,1],18],[[0,2,0],12],[[0,1,2],-24],[[0,1,1],8],[[0,1,0],-4],[[0,0,3],24],[[0,0,2],-32],[[0,0,1],12],[[0,0,0],-4]]},{"name":"R3","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,0,0],-1],[[5,1,0],-3],[[5,0,0],6],[[4,2,0],-9],[[4,1,0],27],[[4,0,0],12],[[3,3,0],9],[[3,1,0],-42],[[3,0,0],-32],[[2,3,0],-27],[[2,2,0],45],[[2,1,0],6],[[2,0,0],6],[[1,3,0],27],[[1,2,0],-54],[[1,1,0],18],[[1,0,0],12],[[0,3,0],-9],[[0,2,0],18],[[0,1,0],-6],[[0,0,0],-4]]},{"name":"H43","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],-486],[[10,0,4],3240],[[10,0,3],-8100],[[10,0,2],9720],[[10,0,1],-5670],[[10,0,0],1255],[[9,0,5],4860],[[9,0,4],-29160],[[9,0,3],64800],[[9,0,2],-68040],[[9,0,1],34020],[[9,0,0],-6275],[[8,0,5],-24300],[[8,0,4],132840],[[8,0,3],-267300],[[8,0,2],247860],[[8,0,1],-103680],[[8,0,0],15225],[[7,3,1],-3240],[[7,3,0],4860],[[7,2,1],9720],[[7,2,0],-14580],[[7,0,5],77760],[[7,0,4],-388800],[[7,0,3],712800],[[7,0,2],-583200],[[7,0,1],194400],[[7,0,0],-13530],[[6,4,1],2430],[[6,4,0],-3645],[[6,3,1],9720],[[6,3,0],-9720],[[6,2,1],-43740],[[6,2,0],51030],[[6,0,5],-174960],[[6,0,4],803520],[[6,0,3],-1352700],[[6,0,2],986580],[[6,0,1],-254340],[[6,0,0],-9990],[[5,4,1],-14580],[[5,4,0],18225],[[5,3,1],3240],[[5,3,0],-14580],[[5,2,1],77760],[[5,2,0],-65610],[[5,0,5],287712],[[5,0,4],-1218240],[[5,0,3],1895400],[[5,0,2],-1253880],[[5,0,1],255960],[[5,0,0],33960],[[4,4,1],38880],[[4,4,0],-40095],[[4,3,1],-61560],[[4,3,0],72900],[[4,2,1],-48600],[[4,2,0],21870],[[4,0,5],-349920],[[4,0,4],1373760],[[4,0,3],-1992600],[[4,0,2],1234440],[[4,0,1],-236520],[[4,0,0],-27000],[[3,4,1],-58320],[[3,4,0],51030],[[3,3,1],129600],[[3,3,0],-116640],[[3,2,1],-38880],[[3,2,0],43740],[[3,0,5],311040],[[3,0,4],-1140480],[[3,0,3],1555200],[[3,0,2],-933120],[[3,0,1],207360],[[3,0,0],-1380],[[2,4,1],51030],[[2,4,0],-40095],[[2,3,1],-129600],[[2,3,0],102060],[[2,2,1],82620],[[2,2,0],-65610],[[2,0,5],-194400],[[2,0,4],673920],[[2,0,3],-874800],[[2,0,2],524880],[[2,0,1],-149040],[[2,0,0],18870],[[1,4,1],-24300],[[1,4,0],18225],[[1,3,1],64800],[[1,3,0],-48600],[[1,2,1],-48600],[[1,2,0],36450],[[1,0,5],77760],[[1,0,4],-259200],[[1,0,3],324000],[[1,0,2],-194400],[[1,0,1],64800],[[1,0,0],-12350],[[0,4,1],4860],[[0,4,0],-3645],[[0,3,1],-12960],[[0,3,0],9720],[[0,2,1],9720],[[0,2,0],-7290],[[0,0,5],-15552],[[0,0,4],51840],[[0,0,3],-64800],[[0,0,2],38880],[[0,0,1],-12960],[[0,0,0],2470]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],405],[[8,0,3],-2052],[[8,0,2],3510],[[8,0,1],-2580],[[8,0,0],685],[[7,0,4],-3240],[[7,0,3],14364],[[7,0,2],-21060],[[7,0,1],12900],[[7,0,0],-2740],[[6,0,4],12960],[[6,0,3],-51300],[[6,0,2],66690],[[6,0,1],-32880],[[6,0,0],4690],[[5,3,0],1620],[[5,2,0],-4860],[[5,0,4],-32400],[[5,0,3],114912],[[5,0,2],-133380],[[5,0,1],51540],[[5,0,0],-1240],[[4,4,0],-1215],[[4,3,0],-1620],[[4,2,0],12150],[[4,0,4],55080],[[4,0,3],-176472],[[4,0,2],186030],[[4,0,1],-59880],[[4,0,0],-4940],[[3,4,0],4860],[[3,3,0],-8100],[[3,2,0],-4860],[[3,0,4],-64800],[[3,0,3],188784],[[3,0,2],-182520],[[3,0,1],55380],[[3,0,0],3620],[[2,4,0],-7290],[[2,3,0],17820],[[2,2,0],-9720],[[2,0,4],51840],[[2,0,3],-139536],[[2,0,2],126360],[[2,0,1],-42540],[[2,0,0],3880],[[1,4,0],4860],[[1,3,0],-12960],[[1,2,0],9720],[[1,0,4],-25920],[[1,0,3],65664],[[1,0,2],-56160],[[1,0,1],20640],[[1,0,0],-4360],[[0,4,0],-1215],[[0,3,0],3240],[[0,2,0],-2430],[[0,0,4],6480],[[0,0,3],-16416],[[0,0,2],14040],[[0,0,1],-5160],[[0,0,0],1090]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,1,0],15],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,2,0],45],[[8,1,0],-165],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11205],[[7,2,1],-29160],[[7,2,0],33390],[[7,1,0],-555],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],4050],[[6,3,1],-29160],[[6,3,0],39825],[[6,2,1],131220],[[6,2,0],-133470],[[6,1,0],1275],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,5,0],3402],[[5,4,1],43740],[[5,4,0],-37260],[[5,3,1],-9720],[[5,3,0],-19440],[[5,2,1],-233280],[[5,2,0],207990],[[5,1,0],1695],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,5,0],-17010],[[4,4,1],-116640],[[4,4,0],129600],[[4,3,1],184680],[[4,3,0],-146610],[[4,2,1],145800],[[4,2,0],-108180],[[4,1,0],-4485],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,5,0],34020],[[3,4,1],174960],[[3,4,0],-226800],[[3,3,1],-388800],[[3,3,0],365310],[[3,2,1],116640],[[3,2,0],-115200],[[3,1,0],1560],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,5,0],-34020],[[2,4,1],-153090],[[2,4,0],214650],[[2,3,1],388800],[[2,3,0],-383940],[[2,2,1],-247860],[[2,2,0],214425],[[2,1,0],1860],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,5,0],17010],[[1,4,1],72900],[[1,4,0],-105300],[[1,3,1],-194400],[[1,3,0],195075],[[1,2,1],145800],[[1,2,0],-123750],[[1,1,0],-1500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,5,0],-3402],[[0,4,1],-14580],[[0,4,0],21060],[[0,3,1],38880],[[0,3,0],-39015],[[0,2,1],-29160],[[0,2,0],24750],[[0,1,0],300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,1,2],-9],[[5,1,1],32],[[5,1,0],-23],[[5,0,3],30],[[5,0,2],-106],[[5,0,1],92],[[5,0,0],-16],[[4,2,1],-12],[[4,2,0],30],[[4,1,2],45],[[4,1,1],-104],[[4,1,0],9],[[4,0,3],-90],[[4,0,2],254],[[4,0,1],-163],[[4,0,0],-1],[[3,3,0],-14],[[3,2,1],48],[[3,2,0],-48],[[3,1,2],-108],[[3,1,1],160],[[3,1,0],23],[[3,0,3],160],[[3,0,2],-352],[[3,0,1],164],[[3,0,0],28],[[2,3,0],42],[[2,2,1],-84],[[2,2,0],-6],[[2,1,2],144],[[2,1,1],-120],[[2,1,0],1],[[2,0,3],-180],[[2,0,2],316],[[2,0,1],-137],[[2,0,0],1],[[1,3,0],-42],[[1,2,1],72],[[1,2,0],36],[[1,1,2],-108],[[1,1,1],48],[[1,1,0],-15],[[1,0,3],120],[[1,0,2],-168],[[1,0,1],66],[[1,0,0],-18],[[0,3,0],14],[[0,2,1],-24],[[0,2,0],-12],[[0,1,2],36],[[0,1,1],-16],[[0,1,0],5],[[0,0,3],-40],[[0,0,2],56],[[0,0,1],-22],[[0,0,0],6]]}],"tree":[2,2,[0,[0,3,[0,3,[2,0,[0,3,[1,6,[1,6,[0,3,[2,[1,6,4],7]]]]]]]],[1,6,[0,[1,[2,6,6],[2,[2,0,[2,0,[1,6,[0,[2,0,[0,0,[2,0,[1,6,[0,0,[1,6,[2,[0,0,[2,0,[1,6,[0,0,[1,6,[2,6,[0,6,[1,6,[2,[0,6,7],7]]]]]]]]],[0,[1,6,[2,6,[0,6,[1,6,[2,6,[0,[2,6,7],7]]]]]],[1,[2,6,[0,6,[2,[1,6,7],7]]],[2,[0,[1,6,[2,6,[0,6,[2,[1,6,7],7]]]],[2,[1,6,[0,[2,[1,6,7],7],7]],[0,[1,[2,6,7],7],7]]],[0,[2,[1,[0,6,7],7],7],7]]]]]]]]]]],[0,[2,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,7]]]]]]]]]]]]]]],[1,[1,6,[2,6,[0,6,[1,6,[2,[0,6,[2,6,7]],[0,[2,6,7],7]]]]]],[0,[2,[2,0,[1,6,[0,0,[1,[2,0,[0,6,[1,6,[2,6,[0,6,[2,6,7]]]]]],[2,[0,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[1,0,7]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[1,0,7]]]]],[2,[0,0,[1,0,[2,0,7]]],[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]]]]]],[0,[1,[2,0,[0,6,[1,6,[2,6,[0,6,7]]]]],[2,[0,0,[2,0,[0,0,[1,0,[2,[1,0,7],7]]]]],[0,[1,[2,0,[0,0,[2,[1,0,7],7]]],[2,[0,0,[2,0,[0,0,7]]],[0,[2,0,7],7]]],[2,[1,[0,[2,0,[1,0,7]],7],7],7]]]],[2,[1,[0,[2,0,[1,6,[0,6,[2,[1,0,7],7]]]],[2,[1,6,[0,[2,0,7],7]],[1,[0,6,7],7]]],[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]],7]],[1,[0,[2,[1,6,7],7],7],7]]]]]]]],[1,[2,[1,6,[0,6,[2,6,[1,6,[0,6,7]]]]],[1,[0,6,[2,6,7]],[0,[2,6,[0,6,7]],7]]],[2,[0,[1,[2,6,[0,6,[1,6,[2,6,7]]]],[2,[0,[2,0,[1,6,[0,0,[1,6,[2,0,[0,6,7]]]]]],[1,[2,6,[0,6,[2,[1,6,[0,6,7]],7]]],[2,[0,[2,0,[0,0,[1,0,[2,0,7]]]],[1,[2,6,[0,6,7]],[2,[0,[2,0,[0,0,7]],7],7]]],[0,[2,[1,6,[0,[2,[0,0,7],7],7]],7],7]]]],[0,[1,[2,6,[0,6,7]],[2,[0,[1,6,[2,[0,0,[2,6,7]],[0,[2,6,7],7]]],[2,[1,[0,6,7],7],7]],7]],[2,[1,[0,[2,[1,6,7],7],7],7],7]]]],[2,[1,[0,[1,6,[2,6,[0,6,7]]],[2,[1,6,[0,[2,[1,6,7],7],7]],7]],[0,[2,[1,[0,[1,6,[2,6,7]],[2,[1,[0,6,7],7],7]],[0,[2,[1,[0,[2,[1,6,7],7],7],7],7],7]],7],7]],[1,[0,[2,[1,6,7],7],7],7]]],[0,[2,[1,[0,[1,6,[2,[0,6,7],7]],7],7],7],7]]]],[2,[1,[2,6,[1,[0,6,[2,6,[1,6,[0,6,7]]]],[0,[2,6,[1,6,[0,6,[2,6,7]]]],[2,[1,[0,6,[2,6,7]],[0,[2,6,[0,6,7]],[2,[0,[2,6,7],7],7]]],[0,[2,[1,6,7],7],7]]]]],[0,[2,[2,0,[1,6,[0,[2,0,[1,0,[0,0,[2,0,[0,0,[1,0,[2,0,7]]]]]]],[1,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]],[1,[2,0,[0,[2,0,[1,0,7]],7]],[2,[0,0,[2,[1,0,7],7]],7]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,0,[2,[1,0,7],7]]],[1,[0,[2,0,7],7],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]]]]]]],[1,[2,[0,[1,6,[2,0,[0,6,[1,6,[2,6,[0,6,7]]]]]],[1,[2,6,[1,6,[0,6,7]]],[2,[0,[1,6,[2,6,[0,6,[2,6,7]]]],[2,[1,6,[0,[2,6,7],7]],[1,[0,6,7],7]]],[0,[2,[1,6,7],7],7]]]],[0,[1,[2,6,[0,6,7]],[2,[0,[1,6,[2,6,7]],7],7]],[2,[1,[0,[2,6,7],7],7],7]]],[2,[0,[1,[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]]]],[0,[1,[2,0,[0,6,[2,6,7]]],[2,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,7],7],7],7]]],[2,[0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]]],[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7]],[0,[2,[1,[0,[2,0,7],7],7],7],7]]],[2,[1,[0,[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7],7],7],7]],7]]],[2,[1,[2,[0,0,[2,0,[1,6,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[1,[2,0,[0,[2,0,[1,6,7]],7]],[2,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]]]]]],[0,[1,6,[2,[0,0,[1,6,[2,0,[0,[2,0,[1,0,7]],7]]]],[0,[1,[2,6,[1,6,[0,6,7]]],[2,[0,0,[2,[1,0,7],7]],7]],[2,[1,[0,6,7],7],7]]]],[2,[1,[1,6,[0,6,[2,[0,6,7],7]]],[0,[2,[1,[1,6,[0,6,7]],[0,[2,[1,0,7],7],7]],7],7]],[1,[0,[2,[1,6,7],7],7],7]]]],[2,[0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]]]],[2,[1,[0,0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,7],7],7],7]]],[1,[0,[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[1,[0,[2,0,7],7],7]],7],7]]],[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7]],[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7]],[1,[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7],7]],7]]],[2,[1,[0,[2,[1,[0,[1,6,[2,6,7]],7],7],7],7],7],7]]]],[2,[1,[0,[1,[2,6,[0,6,7]],[2,[0,[2,6,7],7],7]],7],7],7]]]]],[0,[1,[0,[2,0,[1,1,[2,6,[2,[1,6,7],7]]]],1],[2,[2,0,[1,[2,0,[0,6,1]],[0,[2,0,[1,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]]]],[1,[2,0,[1,[0,0,[2,6,[0,6,7]]],[0,[2,0,[0,0,[2,0,[1,6,7]]]],[2,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]]]],[0,[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[1,[0,[2,0,7],7],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]]]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]]],[1,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7]]]]],[0,[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]],[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,7],7]]]],[1,[0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]]],[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]],7]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,7],7],7],7]],[0,[2,[1,[0,[2,0,7],7],7],7],7]],7]]]]],[2,[2,0,[1,[0,0,1],[0,[2,0,[1,0,[0,0,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]]]],[0,[2,[1,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[1,[0,[2,0,[1,1,[2,0,[1,0,7]]]],1],[2,[1,[0,0,[2,0,7]],7],7]]],[1,1,[2,[1,1,[2,[0,0,1],7]],7]]]]]],[2,[1,[0,[2,0,[1,[0,0,1],[0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]],[1,[0,[1,1,[2,0,7]],1],[2,[0,[2,0,[1,0,7]],7],7]]]]],1],[0,[2,[1,[0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]],[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],7]]],[0,[2,[1,0,[0,0,[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,0,7],7],7],7]]],[1,[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]],7],7]],[2,[1,[0,[1,[2,1,7],7],7],7],7]]],[1,[0,[2,[1,[0,[2,[1,0,[0,0,[0,0,1]]],[1,[0,0,1],[0,[2,0,7],7]]],1],[0,[2,[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7],7],7]],[1,[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7],7]],7],7]]]]]],[2,[2,[1,[0,[1,6,[2,[1,6,[0,6,[2,[1,6,[0,6,[2,6,7]]],[0,[2,[1,6,7],7],7]]]],[0,[1,6,[2,[0,6,7],7]],[2,[1,[0,6,7],7],7]]]],[1,1,[2,[0,[1,1,7],1],7]]],[0,[2,[1,[0,[1,[2,[0,0,[1,6,[2,0,[0,[2,0,[1,6,7]],7]]]],[0,[1,6,[2,[1,6,[0,6,7]],7]],[2,[1,[0,6,7],7],7]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7]],[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7]]],[2,[1,[0,[2,[1,6,[0,[2,[1,0,7],7],7]],[1,[0,[2,6,7],7],7]],7],7],7]],[0,[2,[1,[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7],7],7],7]],7],7]],[1,[0,[2,[1,[0,6,7],7],7],7],7]],7]]],[1,1,[2,[1,1,[0,[2,1,[1,1,[2,1,7]]],1]],7]]]]]]]],[2,[1,[1,6,[0,[1,6,[2,6,7]],[2,[2,[0,6,1],7],7]]],[2,[0,[1,[0,[2,6,[0,4,[2,6,7]]],[2,[1,6,[2,6,[0,6,[2,[0,6,7],7]]]],[2,[0,[2,[1,6,7],7],7],7]]],[2,[0,[0,4,[1,6,4]],[1,[0,[2,6,[2,[1,6,[0,6,7]],7]],[2,[1,[2,6,[0,6,7]],[2,[0,6,[2,6,7]],[0,[2,6,7],7]]],7]],[2,[0,[2,[0,6,[1,6,[2,6,[1,6,[0,4,[2,[0,4,7],7]]]]]],[1,[0,6,[2,6,7]],[0,4,[2,[0,4,7],7]]]],[2,[0,[1,[2,6,[0,6,7]],[2,[0,[1,6,[2,[0,6,7],7]],7],7]],7],7]],[0,5,7]]]],[0,4,7]]],[2,[0,[1,[2,[0,[1,6,[2,[1,6,[0,6,7]],7]],[2,[1,6,7],7]],7],7],7],7]],7]],7]]],[1,1,[0,[1,1,[2,1,7]],1]]]]]],"statistics":{"nodes":2323,"leaves":1162,"maxdepth":29},"mask":[[1,-1],[9,-1],[11,1],[12,1],[13,-1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,-1,-1,-1],1,-1,1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],-20],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],62],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],-40],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-24],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],32],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-8]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,3,0],180],[[5,2,0],-540],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-10],[[4,4,0],-135],[[4,3,0],-180],[[4,2,0],1350],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],-635],[[3,4,0],540],[[3,3,0],-900],[[3,2,0],-540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],530],[[2,4,0],-810],[[2,3,0],1980],[[2,2,0],-1080],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],220],[[1,4,0],540],[[1,3,0],-1440],[[1,2,0],1080],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-340],[[0,4,0],-135],[[0,3,0],360],[[0,2,0],-270],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],85]]},{"name":"Q6","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],3],[[6,0,2],-14],[[6,0,1],19],[[6,0,0],-8],[[5,1,2],6],[[5,1,1],-22],[[5,1,0],16],[[5,0,3],-18],[[5,0,2],64],[[5,0,1],-54],[[5,0,0],8],[[4,2,1],9],[[4,2,0],-24],[[4,1,2],-30],[[4,1,1],70],[[4,0,3],54],[[4,0,2],-152],[[4,0,1],92],[[4,0,0],6],[[3,3,0],12],[[3,2,1],-36],[[3,2,0],36],[[3,1,2],72],[[3,1,1],-104],[[3,1,0],-28],[[3,0,3],-96],[[3,0,2],208],[[3,0,1],-88],[[3,0,0],-24],[[2,3,0],-36],[[2,2,1],63],[[2,2,0],12],[[2,1,2],-96],[[2,1,1],72],[[2,1,0],4],[[2,0,3],108],[[2,0,2],-184],[[2,0,1],74],[[2,0,0],2],[[1,3,0],36],[[1,2,1],-54],[[1,2,0],-36],[[1,1,2],72],[[1,1,1],-24],[[1,1,0],12],[[1,0,3],-72],[[1,0,2],96],[[1,0,1],-36],[[1,0,0],12],[[0,3,0],-12],[[0,2,1],18],[[0,2,0],12],[[0,1,2],-24],[[0,1,1],8],[[0,1,0],-4],[[0,0,3],24],[[0,0,2],-32],[[0,0,1],12],[[0,0,0],-4]]},{"name":"R3","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,0,0],-1],[[5,1,0],-3],[[5,0,0],6],[[4,2,0],-9],[[4,1,0],27],[[4,0,0],12],[[3,3,0],9],[[3,1,0],-42],[[3,0,0],-32],[[2,3,0],-27],[[2,2,0],45],[[2,1,0],6],[[2,0,0],6],[[1,3,0],27],[[1,2,0],-54],[[1,1,0],18],[[1,0,0],12],[[0,3,0],-9],[[0,2,0],18],[[0,1,0],-6],[[0,0,0],-4]]},{"name":"H45","positive_content":1,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3824],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19216],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-45180],[[7,3,1],9720],[[7,3,0],-12960],[[7,2,1],-29160],[[7,2,0],38880],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],36624],[[6,4,1],-7290],[[6,4,0],9720],[[6,3,1],-29160],[[6,3,0],21060],[[6,2,1],131220],[[6,2,0],-121500],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],22080],[[5,4,1],43740],[[5,4,0],-44955],[[5,3,1],-9720],[[5,3,0],43740],[[5,2,1],-233280],[[5,2,0],138510],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-68814],[[4,4,1],-116640],[[4,4,0],92340],[[4,3,1],184680],[[4,3,0],-170100],[[4,2,1],145800],[[4,2,0],-43740],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],52860],[[3,4,1],174960],[[3,4,0],-114210],[[3,3,1],-388800],[[3,3,0],257580],[[3,2,1],116640],[[3,2,0],-87480],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],6654],[[2,4,1],-153090],[[2,4,0],92340],[[2,3,1],388800],[[2,3,0],-233280],[[2,2,1],-247860],[[2,2,0],145800],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-50040],[[1,4,1],72900],[[1,4,0],-44955],[[1,3,1],-194400],[[1,3,0],119880],[[1,2,1],145800],[[1,2,0],-89910],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],34201],[[0,4,1],-14580],[[0,4,0],9720],[[0,3,1],38880],[[0,3,0],-25920],[[0,2,1],-29160],[[0,2,0],19440],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7064]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,1,0],15],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,2,0],45],[[8,1,0],-165],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11205],[[7,2,1],-29160],[[7,2,0],33390],[[7,1,0],-555],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],4050],[[6,3,1],-29160],[[6,3,0],39825],[[6,2,1],131220],[[6,2,0],-133470],[[6,1,0],1275],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,5,0],3402],[[5,4,1],43740],[[5,4,0],-37260],[[5,3,1],-9720],[[5,3,0],-19440],[[5,2,1],-233280],[[5,2,0],207990],[[5,1,0],1695],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,5,0],-17010],[[4,4,1],-116640],[[4,4,0],129600],[[4,3,1],184680],[[4,3,0],-146610],[[4,2,1],145800],[[4,2,0],-108180],[[4,1,0],-4485],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,5,0],34020],[[3,4,1],174960],[[3,4,0],-226800],[[3,3,1],-388800],[[3,3,0],365310],[[3,2,1],116640],[[3,2,0],-115200],[[3,1,0],1560],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,5,0],-34020],[[2,4,1],-153090],[[2,4,0],214650],[[2,3,1],388800],[[2,3,0],-383940],[[2,2,1],-247860],[[2,2,0],214425],[[2,1,0],1860],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,5,0],17010],[[1,4,1],72900],[[1,4,0],-105300],[[1,3,1],-194400],[[1,3,0],195075],[[1,2,1],145800],[[1,2,0],-123750],[[1,1,0],-1500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,5,0],-3402],[[0,4,1],-14580],[[0,4,0],21060],[[0,3,1],38880],[[0,3,0],-39015],[[0,2,1],-29160],[[0,2,0],24750],[[0,1,0],300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H65","positive_content":729,"factors":[{"terms":[[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],6],[[10,0,4],-40],[[10,0,3],100],[[10,0,2],-120],[[10,0,1],70],[[10,0,0],-16],[[9,0,5],-60],[[9,0,4],360],[[9,0,3],-800],[[9,0,2],840],[[9,0,1],-420],[[9,0,0],80],[[8,0,5],300],[[8,0,4],-1640],[[8,0,3],3300],[[8,0,2],-3060],[[8,0,1],1280],[[8,0,0],-180],[[7,3,1],40],[[7,3,0],-40],[[7,2,1],-120],[[7,2,0],120],[[7,0,5],-960],[[7,0,4],4800],[[7,0,3],-8800],[[7,0,2],7200],[[7,0,1],-2400],[[7,0,0],160],[[6,4,1],-30],[[6,4,0],12],[[6,3,1],-120],[[6,3,0],134],[[6,2,1],540],[[6,2,0],-432],[[6,1,0],-24],[[6,0,5],2160],[[6,0,4],-9920],[[6,0,3],16700],[[6,0,2],-12180],[[6,0,1],3140],[[6,0,0],52],[[5,5,0],14],[[5,4,1],180],[[5,4,0],-116],[[5,3,1],-40],[[5,3,0],-85],[[5,2,1],-960],[[5,2,0],644],[[5,1,0],76],[[5,0,5],-3552],[[5,0,4],15040],[[5,0,3],-23400],[[5,0,2],15480],[[5,0,1],-3160],[[5,0,0],-280],[[4,5,0],-70],[[4,4,1],-480],[[4,4,0],426],[[4,3,1],760],[[4,3,0],-407],[[4,2,1],600],[[4,2,0],-385],[[4,1,0],-78],[[4,0,5],4320],[[4,0,4],-16960],[[4,0,3],24600],[[4,0,2],-15240],[[4,0,1],2920],[[4,0,0],256],[[3,5,0],140],[[3,4,1],720],[[3,4,0],-784],[[3,3,1],-1600],[[3,3,0],1139],[[3,2,1],480],[[3,2,0],-280],[[3,1,0],17],[[3,0,5],-3840],[[3,0,4],14080],[[3,0,3],-19200],[[3,0,2],11520],[[3,0,1],-2560],[[3,0,0],8],[[2,5,0],-140],[[2,4,1],-630],[[2,4,0],776],[[2,3,1],1600],[[2,3,0],-1295],[[2,2,1],-1020],[[2,2,0],671],[[2,1,0],19],[[2,0,5],2400],[[2,0,4],-8320],[[2,0,3],10800],[[2,0,2],-6480],[[2,0,1],1840],[[2,0,0],-211],[[1,5,0],70],[[1,4,1],300],[[1,4,0],-396],[[1,3,1],-800],[[1,3,0],702],[[1,2,1],600],[[1,2,0],-430],[[1,1,0],-12],[[1,0,5],-960],[[1,0,4],3200],[[1,0,3],-4000],[[1,0,2],2400],[[1,0,1],-800],[[1,0,0],146],[[0,5,0],-14],[[0,4,1],-60],[[0,4,0],82],[[0,3,1],160],[[0,3,0],-148],[[0,2,1],-120],[[0,2,0],92],[[0,1,0],2],[[0,0,5],192],[[0,0,4],-640],[[0,0,3],800],[[0,0,2],-480],[[0,0,1],160],[[0,0,0],-30]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,1,2],-9],[[5,1,1],32],[[5,1,0],-23],[[5,0,3],30],[[5,0,2],-106],[[5,0,1],92],[[5,0,0],-16],[[4,2,1],-12],[[4,2,0],30],[[4,1,2],45],[[4,1,1],-104],[[4,1,0],9],[[4,0,3],-90],[[4,0,2],254],[[4,0,1],-163],[[4,0,0],-1],[[3,3,0],-14],[[3,2,1],48],[[3,2,0],-48],[[3,1,2],-108],[[3,1,1],160],[[3,1,0],23],[[3,0,3],160],[[3,0,2],-352],[[3,0,1],164],[[3,0,0],28],[[2,3,0],42],[[2,2,1],-84],[[2,2,0],-6],[[2,1,2],144],[[2,1,1],-120],[[2,1,0],1],[[2,0,3],-180],[[2,0,2],316],[[2,0,1],-137],[[2,0,0],1],[[1,3,0],-42],[[1,2,1],72],[[1,2,0],36],[[1,1,2],-108],[[1,1,1],48],[[1,1,0],-15],[[1,0,3],120],[[1,0,2],-168],[[1,0,1],66],[[1,0,0],-18],[[0,3,0],14],[[0,2,1],-24],[[0,2,0],-12],[[0,1,2],36],[[0,1,1],-16],[[0,1,0],5],[[0,0,3],-40],[[0,0,2],56],[[0,0,1],-22],[[0,0,0],6]]}],"tree":[2,2,[0,[0,3,[0,3,[2,0,1]]],[1,5,[1,[0,[2,5,5],6],[0,[2,[2,0,[2,0,[1,5,[0,1,[0,[2,[2,0,[1,0,[0,1,[1,0,1]]]],[1,[1,5,[0,1,[2,5,[0,1,[2,[1,5,[0,1,[2,5,7]]],7]]]]],[0,1,[1,[0,1,[2,[1,[2,5,1],1],1]],1]]]],[1,[2,[2,0,[1,5,[0,5,[1,5,[2,5,[0,5,[0,[1,5,[2,5,7]],6]]]]]]],[1,[2,[0,5,[0,5,6]],[0,[2,5,7],7]],[2,[0,[1,5,[2,5,[0,5,[2,[0,5,7],7]]]],[2,[0,[1,5,[2,[1,5,[0,5,7]],7]],[1,[2,6,7],7]],7]],[0,[2,[0,[1,5,7],7],7],7]]]],[2,[0,[2,0,[1,[2,0,[1,5,[0,5,[2,[0,0,[1,5,[2,0,[1,5,[0,[2,0,[0,0,[2,0,[1,5,7]]]],[2,[0,0,[2,[1,0,7],7]],[0,[2,[1,5,7],7],7]]]]]]],[1,[0,5,[2,5,[0,[2,5,7],7]]],[0,[2,[0,0,[1,5,[2,5,[1,5,[0,5,7]]]]],[1,[0,5,[2,5,7]],[0,[2,5,[0,5,7]],7]]],[2,[0,[2,[1,5,[0,[2,5,7],7]],[1,[0,5,7],7]],7],7]]]]]]],[0,[2,0,[1,[0,1,[2,0,[1,[0,1,[2,0,[1,[2,5,[0,1,7]],1]]],1]]],1]],[2,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]]]]]],[0,[2,0,[1,0,[0,1,[1,[2,0,1],1]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,7]],[1,[0,[2,0,7],7],7]]]],[1,[0,[2,0,[1,0,[0,[2,0,[1,0,7]],7]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7]],[0,[2,[1,[0,0,[2,0,7]],7],7],7]]]]]],[2,[1,[1,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]]],[0,[1,[2,0,[0,[2,0,[1,0,7]],7]],[2,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]]]],[0,[2,0,[0,[2,0,[1,0,[0,1,[0,1,7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[1,[0,[2,0,7],7],7]]]],[2,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,[1,0,7]],7],7],7]],7]]],[0,[1,[0,[1,[2,0,1],1],[2,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],7]],7]],1],[2,[1,[0,[2,[1,[0,[2,0,7],7],7],7],7],7],7]]],[1,[0,[2,[1,[1,[0,[2,0,[0,0,[2,0,[1,5,7]]]],[2,[0,0,[2,[1,0,7],7]],7]],[0,[2,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[2,[0,[2,[1,0,7],7],7],7]]],[0,[0,[1,[2,[1,0,1],7],1],[2,[1,[2,[1,0,7],7],7],7]],7]],[1,[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7],7]],7],7]]]]]],[1,[2,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]]]]]]]]]],[1,[2,[0,5,[2,5,[1,5,[0,[2,5,[1,5,[0,5,[2,5,7]]]],[2,[0,[1,5,[2,5,[0,5,7]]],6],7]]]]],[0,[2,[1,5,[0,5,[2,5,[0,5,7]]]],[1,[0,5,[2,5,7]],[0,[2,5,7],7]]],[2,[0,[1,[2,5,[0,5,7]],[2,[0,[1,5,7],7],7]],7],7]]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]]]]],[1,[2,0,[1,5,[0,5,[2,5,[0,5,7]]]]],[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],[2,[1,0,7],7]]]]],[0,[1,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,[1,5,7]],7],7],7]]]]]],[2,[1,[0,0,[0,[2,0,[1,5,[2,[0,0,[2,0,[1,0,7]]],[0,[2,[1,0,7],7],7]]]],[1,6,[2,[0,0,6],[2,[0,[2,[1,0,7],7],7],7]]]]],[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]],[2,[1,0,[0,0,[2,0,7]]],[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]]]],[2,[0,[2,0,[1,0,[0,[2,0,[1,0,7]],[2,[1,0,7],7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]]],[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7]]]],[0,[1,[2,[1,[0,5,[2,5,[0,5,7]]],[0,[2,0,[1,5,[0,5,7]]],[2,[0,[2,0,[1,5,7]],[2,[1,5,7],7]],7]]],[0,[1,[2,5,7],[2,[0,[1,5,7],7],7]],7]],[2,[0,[1,[2,[0,0,[2,0,[1,0,7]]],[0,[2,[1,0,7],7],7]],[2,[0,[2,0,7],7],7]],7],7]],[2,[1,[0,[2,[1,[0,[1,5,7],7],7],7],7],7],7]]]],[0,[2,[0,[1,[2,5,[1,5,[0,5,[2,[0,5,7],7]]]],[2,[1,[0,5,[2,[0,0,[1,5,[2,0,7]]],[0,[2,5,7],7]]],[0,[2,0,[0,[2,0,[1,0,7]],[2,[1,0,7],7]]],[2,[0,[2,[1,0,7],7],7],7]]],[0,[2,[1,[0,5,7],7],7],7]]],[1,[2,[0,[1,5,[2,[1,5,[0,5,7]],7]],[2,[1,5,7],7]],7],7]],[0,[2,[1,[0,[2,[1,5,7],7],7],7],7],7]],7]]]],[2,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]]]]]]],[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]]],[1,[0,0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,0,7],7],7]]]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]]]]],[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,[2,0,[1,0,7]],[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],7],7]]],[0,[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]],7]]]],[0,[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]]],[1,[0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7]],[0,[2,[1,[0,0,7],7],7],7]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,0,7],7],7],7]],7],7]]]]]],[2,[0,[1,[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]]]]]],[0,[1,[2,0,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,[2,0,[1,0,7]],[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],7],7]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]]],[0,[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]],7]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]],[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7]],[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7]],[1,[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7],7]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]]],[1,[0,0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]]],[0,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,0,7],7],7]]]],[2,[1,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,[2,0,7]]],[1,[0,[2,0,[1,0,7]],7],7]]],[0,[2,[1,0,[0,0,7]],[1,[0,[2,0,7],7],7]],7]],[1,[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7],7],7]]],[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,0,7],7],7],7]],[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7]],7],7]]],[2,[1,[0,[1,[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,[2,0,[1,0,7]],[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]]],[2,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,[1,0,7]],7],7],7]],7]],[2,[1,[0,[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7],7],7],7]],[0,[2,[1,[0,[2,[1,[0,[2,0,7],7],7],7],7],7],7],7]],7]],[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7],7],7],7],7],7],7],7]]]]],[2,[0,[2,[1,[1,[0,5,[2,[1,5,[0,5,[2,[0,5,7],7]]],[0,[2,[1,5,7],7],7]]],[0,[2,[1,5,[0,1,[2,[1,5,[0,1,[2,5,7]]],[0,[1,5,1],7]]]],[0,1,[2,[1,[0,5,7],7],7]]],[2,[0,[2,[1,[1,5,[0,5,7]],7],7],7],7]]],[0,[1,[0,1,[2,[0,1,7],7]],1],7]],[1,[0,[2,[1,[0,5,7],7],7],7],7]],7],7]]]]]]]],[2,[0,[0,1,[1,[0,1,[2,5,7]],1]],[2,[1,[1,5,[2,[0,5,[2,[0,5,7],7]],7]],[2,[0,[0,1,[2,[1,[2,[1,5,7],7],7],7]],7],7]],7]],7]],[2,[2,6,[1,6,[0,[2,[1,6,[2,6,[0,[2,0,[0,[2,0,[1,0,[0,0,6]]],6]],6]]],[2,[1,6,[0,[2,[1,[0,[1,6,[0,[2,0,[1,6,[0,[2,0,[1,6,[0,[2,0,[2,[0,0,6],[0,[2,[1,0,7],7],7]]],6]]],6]]],6]],6],[0,[1,[0,[2,[2,0,[0,0,[2,0,[0,0,6]]]],[2,[0,[2,0,[1,[0,0,[2,0,[0,0,6]]],[0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]]]],[1,6,[2,[1,6,[0,[2,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]],7]],7]]],[0,[1,[2,[0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]],[1,[2,6,7],[2,[0,[2,[1,0,7],7],7],7]]],[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7]],[2,[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7],7]],7]]],[2,6,[2,6,7]]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,7]],[1,[0,[2,0,7],7],7]]]],[1,[0,[2,0,[1,0,[0,[2,0,7],7]]],[1,[2,[0,0,6],7],[2,[0,[2,0,7],7],7]]],[0,[2,[1,[0,0,7],7],7],7]]]]],[1,[0,[2,6,[2,6,7]],6],[2,[0,[1,[2,0,[0,[2,0,[0,0,6]],6]],[2,[0,0,6],[0,[2,0,[0,[2,0,7],7]],7]]],6],7]]],[0,[2,[0,[2,[1,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,7],7]]],[0,[2,[1,0,[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]],7]],[1,[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7],7],7]],[2,[1,[0,[2,[1,[0,[2,0,7],7],7],7],7],7],7]],7],7]]],[2,6,7]]],[0,[1,[2,[1,6,[0,[2,[1,6,7],7],7]],7],7],7]],[2,6,7]]],[0,[2,[1,[1,6,7],7],7],7]]],4]]],[2,[2,[0,[1,6,7],7],7],7]]]]]]],"statistics":{"nodes":2607,"leaves":1304,"maxdepth":29},"mask":[[1,-1],[9,-1],[11,1],[12,1],[13,1],[15,-1]]},{"pattern":[[1,-1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],1,-1,1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],-20],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],62],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],-40],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-24],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],32],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-8]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],-2],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],83],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],-62],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-40],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],52],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-13]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,3,0],180],[[5,2,0],-540],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-10],[[4,4,0],-135],[[4,3,0],-180],[[4,2,0],1350],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],-635],[[3,4,0],540],[[3,3,0],-900],[[3,2,0],-540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],530],[[2,4,0],-810],[[2,3,0],1980],[[2,2,0],-1080],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],220],[[1,4,0],540],[[1,3,0],-1440],[[1,2,0],1080],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-340],[[0,4,0],-135],[[0,3,0],360],[[0,2,0],-270],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],85]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-122],[[7,0,2],212],[[7,0,1],-154],[[7,0,0],40],[[6,0,4],-96],[[6,0,3],443],[[6,0,2],-700],[[6,0,1],435],[[6,0,0],-82],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-1006],[[5,0,2],1448],[[5,0,1],-762],[[5,0,0],40],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1558],[[4,0,2],-2053],[[4,0,1],943],[[4,0,0],52],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1672],[[3,0,2],2020],[[3,0,1],-862],[[3,0,0],-20],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],1228],[[2,0,2],-1368],[[2,0,1],589],[[2,0,0],-72],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-568],[[1,0,2],584],[[1,0,1],-254],[[1,0,0],60],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-13]]},{"name":"Q6","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],3],[[6,0,2],-14],[[6,0,1],19],[[6,0,0],-8],[[5,1,2],6],[[5,1,1],-22],[[5,1,0],16],[[5,0,3],-18],[[5,0,2],64],[[5,0,1],-54],[[5,0,0],8],[[4,2,1],9],[[4,2,0],-24],[[4,1,2],-30],[[4,1,1],70],[[4,0,3],54],[[4,0,2],-152],[[4,0,1],92],[[4,0,0],6],[[3,3,0],12],[[3,2,1],-36],[[3,2,0],36],[[3,1,2],72],[[3,1,1],-104],[[3,1,0],-28],[[3,0,3],-96],[[3,0,2],208],[[3,0,1],-88],[[3,0,0],-24],[[2,3,0],-36],[[2,2,1],63],[[2,2,0],12],[[2,1,2],-96],[[2,1,1],72],[[2,1,0],4],[[2,0,3],108],[[2,0,2],-184],[[2,0,1],74],[[2,0,0],2],[[1,3,0],36],[[1,2,1],-54],[[1,2,0],-36],[[1,1,2],72],[[1,1,1],-24],[[1,1,0],12],[[1,0,3],-72],[[1,0,2],96],[[1,0,1],-36],[[1,0,0],12],[[0,3,0],-12],[[0,2,1],18],[[0,2,0],12],[[0,1,2],-24],[[0,1,1],8],[[0,1,0],-4],[[0,0,3],24],[[0,0,2],-32],[[0,0,1],12],[[0,0,0],-4]]},{"name":"R3","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,0,0],-1],[[5,1,0],-3],[[5,0,0],6],[[4,2,0],-9],[[4,1,0],27],[[4,0,0],12],[[3,3,0],9],[[3,1,0],-42],[[3,0,0],-32],[[2,3,0],-27],[[2,2,0],45],[[2,1,0],6],[[2,0,0],6],[[1,3,0],27],[[1,2,0],-54],[[1,1,0],18],[[1,0,0],12],[[0,3,0],-9],[[0,2,0],18],[[0,1,0],-6],[[0,0,0],-4]]},{"name":"H51","positive_content":729,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],-6],[[10,0,4],40],[[10,0,3],-100],[[10,0,2],120],[[10,0,1],-70],[[10,0,0],16],[[9,0,5],60],[[9,0,4],-360],[[9,0,3],800],[[9,0,2],-840],[[9,0,1],420],[[9,0,0],-80],[[8,0,5],-300],[[8,0,4],1640],[[8,0,3],-3300],[[8,0,2],3060],[[8,0,1],-1280],[[8,0,0],180],[[7,3,1],-40],[[7,3,0],40],[[7,2,1],120],[[7,2,0],-120],[[7,0,5],960],[[7,0,4],-4800],[[7,0,3],8800],[[7,0,2],-7200],[[7,0,1],2400],[[7,0,0],-160],[[6,4,1],30],[[6,4,0],-30],[[6,3,1],120],[[6,3,0],-60],[[6,2,1],-540],[[6,2,0],360],[[6,0,5],-2160],[[6,0,4],9920],[[6,0,3],-16700],[[6,0,2],12180],[[6,0,1],-3140],[[6,0,0],-12],[[5,4,1],-180],[[5,4,0],135],[[5,3,1],40],[[5,3,0],-140],[[5,2,1],960],[[5,2,0],-390],[[5,0,5],3552],[[5,0,4],-15040],[[5,0,3],23400],[[5,0,2],-15480],[[5,0,1],3160],[[5,0,0],142],[[4,4,1],480],[[4,4,0],-270],[[4,3,1],-760],[[4,3,0],500],[[4,2,1],-600],[[4,2,0],120],[[4,0,5],-4320],[[4,0,4],16960],[[4,0,3],-24600],[[4,0,2],15240],[[4,0,1],-2920],[[4,0,0],-92],[[3,4,1],-720],[[3,4,0],330],[[3,3,1],1600],[[3,3,0],-740],[[3,2,1],-480],[[3,2,0],240],[[3,0,5],3840],[[3,0,4],-14080],[[3,0,3],19200],[[3,0,2],-11520],[[3,0,1],2560],[[3,0,0],-70],[[2,4,1],630],[[2,4,0],-270],[[2,3,1],-1600],[[2,3,0],680],[[2,2,1],1020],[[2,2,0],-420],[[2,0,5],-2400],[[2,0,4],8320],[[2,0,3],-10800],[[2,0,2],6480],[[2,0,1],-1840],[[2,0,0],190],[[1,4,1],-300],[[1,4,0],135],[[1,3,1],800],[[1,3,0],-360],[[1,2,1],-600],[[1,2,0],270],[[1,0,5],960],[[1,0,4],-3200],[[1,0,3],4000],[[1,0,2],-2400],[[1,0,1],800],[[1,0,0],-125],[[0,4,1],60],[[0,4,0],-30],[[0,3,1],-160],[[0,3,0],80],[[0,2,1],120],[[0,2,0],-60],[[0,0,5],-192],[[0,0,4],640],[[0,0,3],-800],[[0,0,2],480],[[0,0,1],-160],[[0,0,0],26]]},{"name":"H53","positive_content":1,"factors":[{"terms":[[[2,0,0],-1],[[1,0,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3883],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-19430],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],44220],[[7,3,1],-9720],[[7,3,0],11340],[[7,2,1],29160],[[7,2,0],-34020],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],583200],[[7,0,0],-36180],[[6,4,1],7290],[[6,4,0],-8505],[[6,3,1],29160],[[6,3,0],-17820],[[6,2,1],-131220],[[6,2,0],104490],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-763020],[[6,0,0],-15915],[[5,4,1],-43740],[[5,4,0],38880],[[5,3,1],9720],[[5,3,0],-38880],[[5,2,1],233280],[[5,2,0],-116640],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],767880],[[5,0,0],56040],[[4,4,1],116640],[[4,4,0],-78975],[[4,3,1],-184680],[[4,3,0],145800],[[4,2,1],-145800],[[4,2,0],36450],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-709560],[[4,0,0],-41025],[[3,4,1],-174960],[[3,4,0],97200],[[3,3,1],388800],[[3,3,0],-218700],[[3,2,1],-116640],[[3,2,0],72900],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],622080],[[3,0,0],-10260],[[2,4,1],153090],[[2,4,0],-78975],[[2,3,1],-388800],[[2,3,0],199260],[[2,2,1],247860],[[2,2,0],-123930],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-447120],[[2,0,0],47865],[[1,4,1],-72900],[[1,4,0],38880],[[1,3,1],194400],[[1,3,0],-103680],[[1,2,1],-145800],[[1,2,0],77760],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],194400],[[1,0,0],-32390],[[0,4,1],14580],[[0,4,0],-8505],[[0,3,1],-38880],[[0,3,0],22680],[[0,2,1],29160],[[0,2,0],-17010],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-38880],[[0,0,0],6718]]},{"name":"H57","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],5],[[8,0,3],-28],[[8,0,2],54],[[8,0,1],-44],[[8,0,0],13],[[7,0,4],-40],[[7,0,3],200],[[7,0,2],-342],[[7,0,1],244],[[7,0,0],-62],[[6,0,4],160],[[6,0,3],-724],[[6,0,2],1119],[[6,0,1],-682],[[6,0,0],127],[[5,3,0],20],[[5,2,0],-60],[[5,0,4],-400],[[5,0,3],1640],[[5,0,2],-2298],[[5,0,1],1188],[[5,0,0],-106],[[4,4,0],-15],[[4,3,0],-20],[[4,2,0],150],[[4,0,4],680],[[4,0,3],-2536],[[4,0,2],3246],[[4,0,1],-1470],[[4,0,0],28],[[3,4,0],60],[[3,3,0],-100],[[3,2,0],-60],[[3,0,4],-800],[[3,0,3],2720],[[3,0,2],-3192],[[3,0,1],1344],[[3,0,0],-46],[[2,4,0],-90],[[2,3,0],220],[[2,2,0],-120],[[2,0,4],640],[[2,0,3],-2000],[[2,0,2],2172],[[2,0,1],-920],[[2,0,0],117],[[1,4,0],60],[[1,3,0],-160],[[1,2,0],120],[[1,0,4],-320],[[1,0,3],928],[[1,0,2],-936],[[1,0,1],400],[[1,0,0],-82],[[0,4,0],-15],[[0,3,0],40],[[0,2,0],-30],[[0,0,4],80],[[0,0,3],-224],[[0,0,2],216],[[0,0,1],-88],[[0,0,0],18]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,1,0],15],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,2,0],45],[[8,1,0],-165],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11205],[[7,2,1],-29160],[[7,2,0],33390],[[7,1,0],-555],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],4050],[[6,3,1],-29160],[[6,3,0],39825],[[6,2,1],131220],[[6,2,0],-133470],[[6,1,0],1275],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,5,0],3402],[[5,4,1],43740],[[5,4,0],-37260],[[5,3,1],-9720],[[5,3,0],-19440],[[5,2,1],-233280],[[5,2,0],207990],[[5,1,0],1695],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,5,0],-17010],[[4,4,1],-116640],[[4,4,0],129600],[[4,3,1],184680],[[4,3,0],-146610],[[4,2,1],145800],[[4,2,0],-108180],[[4,1,0],-4485],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,5,0],34020],[[3,4,1],174960],[[3,4,0],-226800],[[3,3,1],-388800],[[3,3,0],365310],[[3,2,1],116640],[[3,2,0],-115200],[[3,1,0],1560],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,5,0],-34020],[[2,4,1],-153090],[[2,4,0],214650],[[2,3,1],388800],[[2,3,0],-383940],[[2,2,1],-247860],[[2,2,0],214425],[[2,1,0],1860],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,5,0],17010],[[1,4,1],72900],[[1,4,0],-105300],[[1,3,1],-194400],[[1,3,0],195075],[[1,2,1],145800],[[1,2,0],-123750],[[1,1,0],-1500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,5,0],-3402],[[0,4,1],-14580],[[0,4,0],21060],[[0,3,1],38880],[[0,3,0],-39015],[[0,2,1],-29160],[[0,2,0],24750],[[0,1,0],300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,1,2],-9],[[5,1,1],32],[[5,1,0],-23],[[5,0,3],30],[[5,0,2],-106],[[5,0,1],92],[[5,0,0],-16],[[4,2,1],-12],[[4,2,0],30],[[4,1,2],45],[[4,1,1],-104],[[4,1,0],9],[[4,0,3],-90],[[4,0,2],254],[[4,0,1],-163],[[4,0,0],-1],[[3,3,0],-14],[[3,2,1],48],[[3,2,0],-48],[[3,1,2],-108],[[3,1,1],160],[[3,1,0],23],[[3,0,3],160],[[3,0,2],-352],[[3,0,1],164],[[3,0,0],28],[[2,3,0],42],[[2,2,1],-84],[[2,2,0],-6],[[2,1,2],144],[[2,1,1],-120],[[2,1,0],1],[[2,0,3],-180],[[2,0,2],316],[[2,0,1],-137],[[2,0,0],1],[[1,3,0],-42],[[1,2,1],72],[[1,2,0],36],[[1,1,2],-108],[[1,1,1],48],[[1,1,0],-15],[[1,0,3],120],[[1,0,2],-168],[[1,0,1],66],[[1,0,0],-18],[[0,3,0],14],[[0,2,1],-24],[[0,2,0],-12],[[0,1,2],36],[[0,1,1],-16],[[0,1,0],5],[[0,0,3],-40],[[0,0,2],56],[[0,0,1],-22],[[0,0,0],6]]}],"tree":[2,4,[1,[2,1,[0,7,9]],[0,[0,5,[0,5,[2,0,2]]],[1,[2,9,[2,9,9]],[2,[2,[2,0,[0,0,[2,0,[1,0,[0,0,[0,0,3]]]]]],[0,[2,0,[0,7,[1,9,[0,[0,7,[1,[2,0,7],7]],[1,[2,[2,0,[1,9,[0,9,[1,9,[2,9,[0,9,[1,9,[2,9,10]]]]]]]],[1,[2,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[0,7,[2,9,10]],10]],[2,[0,7,[2,[0,[1,9,[0,7,[2,[1,9,10],10]]],[1,[2,9,10],10]],10]],[0,7,10]]]],[2,[1,[2,[0,0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]]]]]]]]],[0,7,[1,[2,[0,9,[2,9,[1,9,[0,[2,9,[0,7,[1,9,7]]],[2,[1,9,[0,[2,9,[0,9,10]],10]],10]]]]],[0,7,[2,[0,[1,[2,9,[0,9,10]],[0,7,10]],10],10]]],[0,7,[2,[1,[2,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[1,[0,9,[2,[1,9,[0,9,10]],10]],[0,[1,[2,0,[0,7,10]],[0,7,[2,[2,0,10],10]]],[2,[0,[2,[1,0,10],10],10],10]]]]],[0,7,[2,[0,[2,[1,[0,[1,9,10],10],10],10],10],10]]],[0,7,[2,[0,[1,[2,0,8],7],[2,[1,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[2,[0,8,10],10]],10]],10]]],10]]]]],[0,7,[0,7,[2,[2,0,[1,[2,0,[0,7,[1,[2,0,[0,7,[1,[2,0,8],8]]],8]]],7]],8]]]],[0,7,10]]]]]]],[1,[0,[2,9,[1,9,[0,[2,9,[1,9,[2,[0,9,[2,9,10]],10]]],[2,[1,9,[2,[0,9,[0,9,3]],[0,[2,9,10],10]]],10]]]],3],[2,[0,[2,0,[1,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]]]]]]]]]]],[1,[0,9,[1,9,[2,9,[0,9,[0,[1,9,[2,9,[2,9,10]]],3]]]]],[0,[2,0,[1,[0,9,[1,9,[2,9,[0,9,[1,9,[2,9,[0,[2,9,10],10]]]]]]],[0,[2,0,[1,9,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]]]],[2,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]]]],[1,[0,[2,0,[1,9,[0,0,[2,0,10]]]],[2,[1,9,[0,[2,0,[0,0,10]],[2,[0,0,10],10]]],[0,[1,[2,9,10],10],10]]],[0,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]]]]]]],[1,[2,[0,0,[2,0,[1,9,[0,[2,0,[0,0,[1,9,[2,0,10]]]],[2,[0,0,[1,9,[2,[0,0,10],10]]],[0,[1,[2,9,10],10],10]]]]]],[0,[1,[2,9,[0,9,[2,9,10]]],[2,[0,9,[1,9,[2,9,[0,[2,9,10],10]]]],[0,[2,[1,9,[0,9,10]],10],10]]],[2,[0,[1,[1,9,[2,9,10]],[2,[0,[1,9,10],10],10]],[2,[1,[0,[1,9,10],10],10],10]],10]]],[2,[0,[2,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]]],[1,[2,[0,0,[2,0,[0,0,[2,0,[1,0,10]]]]],[0,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,[0,0,10]],10],10]],[2,[0,[2,[1,0,10],10],10],10]]],[2,[0,[2,0,[0,0,[2,0,[1,0,10]]]],[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]],[0,[2,[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],10],10],10]]]],[0,[2,[0,[1,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]],[2,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,[0,0,10],10],10]],10],10]],10],10]]]]]],[1,[2,[0,9,[1,[2,9,[0,9,[0,9,3]]],[2,[0,0,[0,0,3]],[0,[1,[2,9,[0,9,[2,9,[0,9,10]]]],[2,[0,0,[2,0,[1,9,[0,9,10]]]],[0,[2,[1,9,[0,9,[2,9,10]]],[0,[1,9,10],10]],[2,[0,[1,9,10],10],10]]]],[2,[0,[1,[1,9,[2,9,[0,9,10]]],[2,[1,[0,9,[0,9,3]],[0,[2,0,10],10]],10]],3],10]]]]],[0,[1,[2,9,[0,[1,9,[2,9,10]],[2,[0,9,10],10]]],[2,[0,[1,9,[2,9,[0,9,[2,9,10]]]],[2,[1,9,[0,[1,9,[2,9,[0,9,10]]],[2,[0,9,10],10]]],[0,[1,[2,9,10],10],10]]],[0,[2,[0,[1,9,10],10],10],10]]],[2,[0,[1,[2,[1,9,[0,9,[2,9,10]]],[0,[1,9,10],10]],[2,[0,[2,[1,[0,9,10],10],10],10],10]],10],10]]],[2,[0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]]]],[1,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[1,[0,[2,0,[0,0,[2,0,[1,0,[0,0,10]]]]],[2,[0,0,[2,0,[1,0,10]]],[0,[1,[2,0,10],10],10]]],[0,[2,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,[0,0,10],10]],[2,[1,[0,0,10],10],10]]],[2,[0,[2,[1,0,10],10],10],10]]]]],[0,[2,0,[0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]]],[2,[0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,[0,0,10],10]],10]],[1,[0,[2,[1,0,[0,0,10]],10],10],10]]],[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,[0,0,10],10],10]],10],10],10]]]]],[2,[1,[0,[2,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]]]]],[2,[0,0,[0,[2,0,[1,0,[2,0,[1,0,10]]]],[1,3,[1,3,[2,0,10]]]]],[0,[1,[2,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[2,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[0,[2,0,[1,0,10]],3],3],10],10]]]],[0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]]]],[2,[0,[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]],10]]],[0,[1,[2,[0,[1,[2,0,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]],[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]],[1,[2,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]],[0,[2,[1,[0,0,10],10],10],10]],[2,[0,[2,[1,[0,0,10],10],10],10],10]]],[0,[2,[1,[0,[1,[2,0,10],10],10],10],10],10]],[2,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10]],10]]],[0,[2,[0,[1,[2,[1,[0,9,[1,9,[2,9,[0,[2,9,10],10]]]],[0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,[0,0,10]],10]]],[2,[0,[2,0,[1,0,10]],[1,[2,0,10],10]],10]]],[0,[1,[2,[1,9,[0,9,10]],10],[2,[0,[2,[1,[0,0,10],10],10],10],10]],10]],[2,[0,[1,[2,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]],[0,[2,[1,[0,0,10],10],10],10]],[2,[0,[2,[1,0,10],10],10],10]],10],10]],[2,[1,[0,[1,[2,[0,[1,9,[2,[0,0,10],10]],[2,[1,9,10],10]],10],10],10],10],10]],10],10]]]]]]],[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]]]]]]]]]]],[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]],[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,10],10]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,[2,0,10]],10],10],10]]]]]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]]]]]]],[1,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]],[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]]]]],[2,[1,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]]],[1,[0,[2,[1,0,[0,0,[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],10]]]]]],[0,[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]]]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]]],[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]]],[0,[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[2,0,10],10],10],10]]]]],[0,[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]]]],[1,[0,[2,0,[1,0,[0,0,10]]],[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,10],10],10],10]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,10],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]],10]]]],[1,[2,[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,10],10]]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,0,10]]],[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]]],[1,[0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]]]],[0,[2,[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],10],10]],[1,[0,[2,[1,[0,0,[2,[1,0,10],10]],10],10],10],10]],[2,[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10],10]]],[2,[0,[2,[1,[0,0,[2,0,[1,[0,0,[2,0,10]],10]]],[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]]],[1,[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],10],10]],[2,[1,[0,[2,[1,[0,0,10],10],10],10],10],10]],10]]]]]]],[1,[0,[2,0,[1,[2,[0,0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]]],[2,[1,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,0,10]],10]]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]]],[0,[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,10],10],10],10]]]]]]],[0,[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]],[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]]]]]],[0,[1,[2,0,[0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,[0,0,10],10],10]],10]]]],[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]],[0,[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]],10]]],[1,[2,[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,[0,0,10],10]],10]]],[1,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,[1,0,[0,0,10]],10],10],10],10],10]],[2,[0,[2,[1,[0,[2,0,[1,0,10]],10],10],10],10],10]]]],[2,[0,[1,[2,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,0,[2,[1,0,10],10]],10],10]],[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10]]],[2,[1,[0,[2,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10],10]],[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,0,10],10],10],10],10],10],10],10],10],10]]]],[2,[0,[2,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]]]]]],[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,0,[2,[1,0,10],10]],10],10]]]]],[0,[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]]],[1,[0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,0,10],10],10],10],10]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],10],10]]]],[0,[2,[0,[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]]],[0,[2,[1,0,[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]]]],[2,[1,[0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]],[2,[1,0,[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,[1,0,10]],10],10]]],[0,[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],10],10]],[1,[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10],10],10]]],[0,[2,[1,[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10],10],10]],[2,[0,[2,[1,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10],10],10],10]]]]],[2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]]]],[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],10]]],[0,[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]],10]]]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],10]]],[1,[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]]]]],[1,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]],[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]]]]],[2,[1,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,0,[2,[1,0,10],10]],10],10]]],[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]],[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10]]]],[0,[2,[1,[0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,[2,[1,0,10],10]],10],10],10]],[1,[0,[2,[1,[0,[2,0,[1,0,10]],10],10],10],10],10]],[2,[1,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10],10]]]]]],[2,[0,[1,[2,[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]]]]],[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]]],[1,[0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]]],[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10],10]]]],[0,[1,[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]]],[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]],10]],[2,[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10]],[2,[1,[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10],10],10],10]]],[2,[0,[2,[1,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]],[0,[2,[1,0,[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,[1,0,10]],10],10]],[2,[1,[0,[2,0,10],10],10],10]]],[1,[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10]],[2,[1,[0,[2,[1,[0,0,[2,0,10]],10],10],10],10],10]],10]],[2,[1,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,0,10],10],10],10],10]],[1,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10]],10],10],10]],10]]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]]]]],[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]]]]],[1,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]]],[0,[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]],10]]],[2,[1,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,10],10],10],10]],[1,[0,[2,[1,[0,0,10],10],10],10],10]]]]]]],[2,[0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]],[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,[0,0,10],10]],[2,[1,[0,0,10],10],10]]]]]]],[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]],[1,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,0,10]],[1,[0,0,10],10]]],[0,[2,[1,[0,0,[2,0,10]],10],10],10]]]]],[1,[0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]]]]],[2,[1,0,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]]],[1,[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,10],10],10],10]]]],[0,[2,[1,[0,0,[2,0,[1,[0,0,[2,0,10]],10]]],[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],10]],[1,[0,[2,[1,0,[0,[2,0,10],10]],10],10],10]],[2,[1,[0,[2,[1,[0,0,10],10],10],10],10],10]]]]],[0,[2,[1,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]],[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,0,10],10]]]],[0,[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[2,0,10],10],10],10]]]]],[0,[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]]],[2,[1,[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10],10]]],[1,[0,[2,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,10],10],10]]],[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,[2,0,10],10],10],10]],10]],[2,[1,[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],10],10],10]],10]],[2,[1,[0,[2,[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,10]],[1,[0,0,10],10]]],[0,[2,[1,[0,0,[2,0,10]],10],10],10]],[1,[0,[2,[1,[0,0,[2,0,10]],10],10],10],10]],[2,[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10],10]],10],10]]]],[0,[2,[0,[2,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]]]]]],[0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,[2,0,10],10]],10]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,10],10],10]]],[1,[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10]]]],[1,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,10],10],10]]]],[2,[1,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]]],[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[2,0,10],10],10],10]]],[1,[0,[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],10],10]]],[0,[2,[1,[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]],[0,[2,[1,[0,0,10],10],10],10]],[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10]],10]]],[2,[1,[0,[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,0,[2,0,10]],10],10],10]]],[2,[1,[0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]],[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10]]],[0,[2,[1,[0,[2,[1,0,[0,[2,0,10],10]],10],10],10],10],10]],[1,[0,[2,[1,[0,[2,[1,[0,0,10],10],10],10],10],10],10],10]]],[0,[2,[1,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10],10],10],10],10],10]],10]]]]]],[0,[0,[1,[1,3,[0,[2,0,[1,3,[2,[0,[2,0,[1,3,[0,[2,0,[0,[2,0,[1,3,[2,[2,0,[1,0,10]],10]]],3]],3]]],3],[2,[2,[0,[1,3,10],3],10],10]]]],3]],[2,[2,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[0,0,3]]]]]],[1,[0,0,3],[0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,[0,0,10]],10]]]],[2,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,10]],[2,[1,[0,0,10],10],10]]],[1,[0,[2,0,[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,10],10],10]],10]]]]],[1,[0,[2,0,[0,[2,0,[1,0,[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]]]],[1,3,[2,[0,[1,3,[2,0,10]],3],10]]]],3],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]],[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,0,10],10],10]]]],[1,[0,[1,3,[2,0,10]],3],[2,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10],10],10]]]]]]],[2,[1,[0,[2,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[0,[2,0,[1,0,[2,0,10]]],[1,3,[2,0,10]]]]]]]],[1,[0,0,3],[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,[2,[1,0,10],10]],10],10]]]],[2,[1,[0,0,3],[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],[2,[1,[0,[1,3,10],3],10],10]]],[1,[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],3],10]],3],10]]]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]]]],[1,[0,0,[1,3,[0,[0,[2,0,[1,3,10]],3],3]]],[0,[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,10],10],10],10]]]],[1,3,[0,[1,3,[2,[0,[2,3,10],3],10]],3]]],[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],10],10],10]],[1,[0,[2,[1,[0,[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[1,3,10]],10],10],10],10]]],[1,3,[2,[0,[1,3,[0,[2,3,10],3]],3],10]]],[2,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[2,0,[1,0,[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]]]],[2,[1,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]],[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,0,10],10],10]]],[1,[0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10]]],[0,[2,[1,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]],[0,[2,[1,[0,0,10],10],10],10]],[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10]],10]],[1,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],10]],[2,[1,[0,0,[2,0,10]],10],10]],10],10],10],10]],[2,[1,[0,[2,[1,[0,[1,3,[2,[0,[2,0,10],10],10]],3],10],10],10],10],10]],10]],10]]],[1,3,[2,3,[1,3,10]]]],3]],[0,[2,[0,[1,[1,[2,9,[0,9,[2,[1,9,[0,9,[2,[0,9,10],10]]],[0,[1,9,10],10]]]],[2,[0,[2,0,[1,9,[0,9,[1,9,[2,9,[0,9,[1,9,[2,9,[0,9,10]]]]]]]]],[1,[2,9,[0,9,[1,[2,9,[0,9,10]],[2,[0,9,[2,9,10]],10]]]],[2,[0,9,[1,[2,9,[0,9,[1,9,[2,9,[0,9,10]]]]],[2,[0,0,[2,0,[1,9,[0,[2,0,[1,9,[0,9,[2,9,10]]]],[2,[1,9,[0,9,[2,[0,0,10],10]]],[0,[1,9,10],10]]]]]],[0,[1,[2,9,[0,9,[2,9,10]]],[2,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[2,9,10],10]]],[2,[0,[1,9,[2,[0,[1,9,10],10],10]],[2,[1,[0,9,10],10],10]],10]]]]],[0,[1,[2,9,[0,9,[2,[0,9,10],10]]],[2,[0,[1,9,[2,9,[0,9,[2,9,10]]]],[2,[1,9,[0,9,[2,[0,9,10],10]]],[0,[1,9,10],10]]],[0,[2,[0,[1,9,10],10],10],10]]],[2,[0,[1,[2,[1,9,[0,9,10]],10],10],10],10]]]]],[0,[1,[2,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[2,9,[0,9,10]],10]],[2,[0,[1,9,[2,9,[0,9,[2,[0,9,10],10]]]],[2,[1,[0,9,[2,9,10]],[0,[2,9,10],10]],10]],[0,[2,[0,[1,9,10],10],10],10]]],[2,[0,[1,[2,[0,9,10],10],10],10],10]]]],[2,[0,[1,[1,[2,0,[0,[2,0,[0,0,[1,9,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,10]]]]]]],[1,[0,9,[2,9,[0,9,10]]],[0,[2,0,[1,9,[0,9,10]]],[2,[0,[1,9,[2,0,10]],10],10]]]]]]],[1,[2,[0,0,[2,0,[1,9,[0,9,[2,9,[0,[1,9,10],10]]]]]],[0,[1,9,[2,9,[0,9,10]]],[2,[0,[1,9,[2,[0,9,10],10]],[2,[1,9,10],10]],10]]],[2,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]]]],[1,[2,[0,0,[2,0,[0,0,[2,0,[1,0,10]]]]],[0,[2,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[1,9,[2,0,10]],[2,[1,9,10],10]]],[2,[0,[1,[2,0,10],10],10],10]]],[2,[0,0,[2,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,[0,0,10],10]],10]]],[0,[2,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]]]],[0,[2,[1,[0,9,[2,[1,9,[0,9,10]],10]],[0,[2,[0,0,[2,0,[1,0,10]]],[0,[1,[2,0,10],10],10]],[2,[0,[2,[1,[0,0,10],10],10],10],10]]],[0,[2,[1,[0,[1,9,10],10],10],10],10]],10]]]]],[2,[0,0,[2,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,[1,0,10],10]],10],10]]]]]]],[0,[2,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]]]]]],[1,[0,[2,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]]],[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]],[0,[1,[2,[0,0,[2,[1,0,10],10]],[0,[2,[1,[0,0,10],10],10],10]],[2,[0,[2,[1,0,10],10],10],10]],10]]],[0,[2,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]]],[2,[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10]]]],[2,[0,[1,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,0,10]],10]]],[1,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]]]],[2,[0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]],[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,10],10],10]]],[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10],10]]],[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10]],10]],[0,[2,[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10],10],10]]]]],[1,[0,[2,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]]]]],[1,[2,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]],[0,[2,[1,0,[0,0,[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]],[2,[1,[0,[2,0,10],10],10],10]]]],[0,[2,[0,[1,[2,0,[0,0,[2,0,[1,0,10]]]],[2,0,[0,8,10]]],[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],10]],[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10]],10]],[2,[0,[2,0,[1,[2,[0,0,[0,0,[2,0,[1,0,10]]]],[0,0,[0,[2,0,10],10]]],8]],[2,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],10]],[0,[2,[0,8,10],10],10]]]],[2,[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]],[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,[2,0,[1,0,10]],10]],[1,[0,[2,0,10],10],10]]]]]],[0,[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,0,10]],[0,[2,0,10],10]]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]],[0,[2,[1,0,[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],10]]],[2,[1,[0,[2,0,[1,0,[0,[2,0,[1,0,10]],10]]],[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,0,[2,[1,0,10],10]],10],10],10]],[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10]]]],[2,[0,[2,[1,[0,[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]],10],10],10],10],10]]],[2,[0,[2,0,[1,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]],[0,[1,0,[2,0,8]],[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],10]]]],[0,6,[1,[2,[2,0,[0,0,[0,8,10]]],8],8]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,10]]]]]],[1,[0,0,[2,0,[1,0,[0,[2,0,10],10]]]],[0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]],[2,[1,[0,0,10],10],10]]]],[2,[1,[0,0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,10],10]]],[0,[2,[1,0,[0,0,10]],[1,[0,[2,0,10],10],10]],10]],[1,[0,[2,[1,[0,0,[2,0,10]],[0,[2,0,10],10]],10],10],10]]],[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,10],10]],[2,[1,[0,[2,0,10],10],10],10]],10],10],10]]],[0,[2,[1,[0,8,[2,[0,[2,[1,[0,[2,0,10],10],10],10],10],10]],8],10],10]]]],[1,[2,[1,[0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]]]]]],[1,[0,0,[1,[2,0,[0,9,[2,[1,9,[0,9,[2,9,10]]],[0,[1,9,10],10]]]],[2,[0,0,[2,0,[0,0,[2,0,[1,[0,0,10],10]]]]],[0,[2,[0,0,[2,0,[1,0,10]]],[0,[1,9,[2,[0,0,10],10]],10]],[2,[0,[1,[2,0,10],10],10],10]]]]],[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]]],[2,[0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]],[1,[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,0,[1,0,10]],10],10],10],10]]]]],[2,[1,[0,[2,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,10]]]],[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]]],[1,[2,[0,0,[2,0,[0,0,[2,[1,0,[0,0,10]],[1,[0,0,10],10]]]]],[0,[2,[0,0,[2,0,[1,0,10]]],[0,[1,[2,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]]],[2,[0,[2,0,[0,0,[2,0,[1,0,10]]]],[2,[0,0,[2,0,[1,0,10]]],[0,[2,[1,0,10],10],10]]],[0,[2,[0,[2,[1,0,[0,0,10]],10],10],10],10]]]],[0,[2,[0,0,[2,0,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,[1,0,10],10]],[0,[2,[1,0,10],10],10]]],[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10]]],[2,[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10]]],[0,[1,[2,[0,[1,[2,0,[1,9,[0,[2,0,10],10]]],[2,[0,[2,0,[1,0,[0,0,10]]],[2,[1,0,10],10]],10]],[1,[2,[0,[1,9,[2,0,10]],[2,[1,9,10],10]],10],10]],10],[2,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10]],10]]],[0,[2,[0,[2,0,[1,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]]]]],[2,[1,0,[0,[2,0,[1,0,[0,0,[2,0,10]]]],[2,[1,0,[0,0,[2,0,10]]],[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]]]],[1,[0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]],[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]]],[0,[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]],10]]]],[0,[1,[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,10]]]]],[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]]]],[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,[1,0,10],10],10],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]]],[2,[0,[2,[1,0,[0,[2,0,[1,0,10]],[2,[1,0,10],10]]],[1,[0,[2,0,[1,0,10]],10],10]],[2,[1,[0,[2,0,10],10],10],10]],10]],[2,[1,[0,[2,[1,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],10],10],10],10]]],[2,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,[1,0,10]]]],[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],[0,[2,[1,0,10],10],10]],[1,[0,[2,[1,0,10],10],10],10]]],[0,[2,[1,[0,[2,0,10],10],10],10],10]],[1,[0,[2,[1,[0,[2,[1,0,10],10],10],10],10],10],10]],10],10]]],[0,[2,[1,[0,[1,[1,[2,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[2,9,10],10]],[2,[0,[2,0,[1,9,[0,9,10]]],[2,[0,[1,9,[2,0,10]],[1,[2,9,10],10]],10]],[0,[2,[0,[1,9,10],10],10],10]]],[2,[0,[1,[2,[0,0,[2,[1,0,[0,0,10]],10]],[0,[2,[1,0,10],10],10]],[2,[0,[2,[1,0,10],10],10],10]],10],10]],[2,[1,[0,[2,[1,[0,9,10],10],10],10],10],10]],10],10],10]],[2,[0,[2,[1,[0,[2,[1,[0,0,[2,0,[1,0,[0,0,[2,[1,0,10],10]]]]],[0,[2,0,[1,[0,0,[2,0,10]],[0,[2,0,10],10]]],[2,[1,[0,0,[2,0,10]],10],10]]],[1,[0,[2,[1,0,[0,0,[2,0,10]]],[1,[0,0,[2,[1,0,10],10]],10]],[2,[1,[0,[2,0,[1,0,10]],10],10],10]],[0,[2,[1,[0,[2,0,10],10],10],10],10]]],[2,[1,[0,[2,[1,[0,0,[2,0,[1,0,10]]],[0,[2,0,10],10]],[1,[0,[2,0,10],10],10]],10],10],10]],[0,[2,[1,[0,[2,[1,[0,[2,0,10],10],10],10],10],10],10],10]],10],10],10]]],[0,[2,[1,[0,[1,[2,[1,[0,9,[1,[2,9,[0,9,10]],[2,[0,9,[2,9,10]],10]]],[0,[2,[1,9,[0,9,[2,9,[0,[1,9,10],10]]]],[0,[1,9,[2,[0,9,10],10]],[2,[1,[0,9,10],10],10]]],[2,[0,[1,[2,9,10],10],10],10]]],[0,[1,[2,[0,9,10],10],10],10]],[2,[0,[2,[1,[0,[1,[2,0,[0,[2,0,[1,9,10]],[2,[1,9,10],10]]],[2,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10]],[2,[1,[0,[2,[1,0,10],10],10],10],10]],10],10],10],10]],10],10],10],10]]],[1,[2,[0,[1,[1,9,[2,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[2,9,[0,9,10]],10]]],[2,[0,[1,[1,9,[2,9,[0,[1,9,[2,9,10]],[2,[0,9,10],10]]]],[2,[1,[0,[1,9,[2,9,[0,9,[2,9,10]]]],[2,[1,9,[0,[1,9,[2,9,10]],[2,[0,9,10],10]]],[0,[1,[2,9,10],10],10]]],[0,[2,[1,[0,9,[1,9,[2,9,[0,9,10]]]],[0,[2,0,[1,[0,0,[2,9,10]],[0,[2,0,10],10]]],[2,[0,[2,0,[1,9,10]],[2,[1,[0,0,10],10],10]],10]]],[0,[1,[2,[1,9,[0,9,10]],10],10],10]],[2,[0,[2,[1,[0,[1,9,10],10],10],10],10],10]]],[0,[2,[1,[0,[1,9,10],10],10],10],10]]],[1,[2,[1,[0,9,[2,9,10]],[0,[2,[1,9,[0,9,10]],10],10]],10],10]],[0,[2,[1,[0,[1,9,10],10],10],10],10]]],[1,[2,[1,[0,9,[0,[2,9,10],3]],[0,[2,[1,9,[0,9,10]],10],10]],10],10]],[0,[2,[1,[0,[2,[1,9,10],10],10],10],10],10]],[2,[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,[1,[2,[0,[2,0,[1,0,10]],[2,[1,0,10],10]],10],[2,[0,[2,[1,[0,0,10],10],10],10],10]],10],10],10],10],10],10],10],10],10],10],10]]],[0,[2,[1,[0,[1,[2,[0,[1,9,10],10],10],10],10],10],10],10]],10]]]]],[2,[0,[0,7,[2,[1,[1,9,[2,[0,7,[2,[0,9,10],10]],10]],[0,7,10]],10]],[2,[0,[2,[1,[0,[1,9,10],10],10],10],10],10]],10]]]]]],"statistics":{"nodes":9433,"leaves":4717,"maxdepth":30},"mask":[[1,-1],[3,-1],[4,-1],[9,-1],[11,1],[13,1],[15,1],[16,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],4750],[[7,0,2],-750],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-15325],[[6,0,2],3675],[[6,0,1],900],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],28450],[[5,0,2],-7650],[[5,0,1],-3420],[[5,0,0],1380],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-33313],[[4,0,2],8544],[[4,0,1],5013],[[4,0,0],-1254],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],25114],[[3,0,2],-5034],[[3,0,1],-3402],[[3,0,0],138],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-11695],[[2,0,2],1071],[[2,0,1],711],[[2,0,0],69],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],2950],[[1,0,2],330],[[1,0,1],234],[[1,0,0],102],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-250],[[0,0,2],-150],[[0,0,1],-90],[[0,0,0],-39]]},{"name":"Q2","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-3],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],250],[[8,0,2],150],[[8,0,1],90],[[8,0,0],39],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-2950],[[7,0,2],-330],[[7,0,1],-234],[[7,0,0],-102],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],11695],[[6,0,2],-1071],[[6,0,1],-711],[[6,0,0],-69],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-25114],[[5,0,2],5034],[[5,0,1],3402],[[5,0,0],-138],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-28450],[[3,0,2],7650],[[3,0,1],3420],[[3,0,0],-1380],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],15325],[[2,0,2],-3675],[[2,0,1],-900],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-4750],[[1,0,2],750],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],1],[[6,2,0],-1],[[6,1,0],-5],[[6,0,0],-3],[[5,3,0],-3],[[5,2,0],3],[[5,1,0],15],[[5,0,0],9],[[4,3,0],6],[[4,2,0],-6],[[4,1,0],-30],[[4,0,0],90],[[3,3,0],-7],[[3,2,0],7],[[3,1,0],35],[[3,0,0],-195],[[2,3,0],6],[[2,2,0],-6],[[2,1,0],-30],[[2,0,0],90],[[1,3,0],-3],[[1,2,0],3],[[1,1,0],15],[[1,0,0],9],[[0,3,0],1],[[0,2,0],-1],[[0,1,0],-5],[[0,0,0],-3]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,2,0],90],[[8,1,0],120],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],45],[[7,4,0],60],[[7,2,0],-360],[[7,1,0],-480],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[7,0,0],-180],[[6,4,0],-150],[[6,2,0],900],[[6,1,0],-420],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[6,0,0],-1170],[[5,4,0],240],[[5,2,0],-1440],[[5,1,0],2940],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],5436],[[4,4,0],-285],[[4,2,0],1710],[[4,1,0],-4200],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-7002],[[3,4,0],240],[[3,2,0],-1440],[[3,1,0],2940],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],2682],[[2,4,0],-150],[[2,2,0],900],[[2,1,0],-420],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],45],[[1,4,0],60],[[1,2,0],-360],[[1,1,0],-480],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],-18],[[0,4,0],-15],[[0,2,0],90],[[0,1,0],120],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-36]]},{"name":"H17","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,2,0],90],[[8,1,0],120],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],45],[[7,4,0],60],[[7,2,0],-360],[[7,1,0],-480],[[7,0,4],-20000],[[7,0,3],24900],[[7,0,2],-5400],[[7,0,0],-180],[[6,4,0],-150],[[6,2,0],900],[[6,1,0],-420],[[6,0,4],60500],[[6,0,3],-85440],[[6,0,2],29430],[[6,0,1],2160],[[6,0,0],-1170],[[5,4,0],240],[[5,2,0],-1440],[[5,1,0],2940],[[5,0,4],-111200],[[5,0,3],167628],[[5,0,2],-68904],[[5,0,1],-8316],[[5,0,0],6732],[[4,4,0],-285],[[4,2,0],1710],[[4,1,0],-4200],[[4,0,4],135230],[[4,0,3],-207888],[[4,0,2],89964],[[4,0,1],12096],[[4,0,0],-11052],[[3,4,0],240],[[3,2,0],-1440],[[3,1,0],2940],[[3,0,4],-111200],[[3,0,3],167628],[[3,0,2],-68904],[[3,0,1],-8316],[[3,0,0],6732],[[2,4,0],-150],[[2,2,0],900],[[2,1,0],-420],[[2,0,4],60500],[[2,0,3],-85440],[[2,0,2],29430],[[2,0,1],2160],[[2,0,0],-1170],[[1,4,0],60],[[1,2,0],-360],[[1,1,0],-480],[[1,0,4],-20000],[[1,0,3],24900],[[1,0,2],-5400],[[1,0,0],-180],[[0,4,0],-15],[[0,2,0],90],[[0,1,0],120],[[0,0,4],3125],[[0,0,3],-3000],[[0,0,0],45]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,3,[2,[2,6,[1,0,[0,3,[2,[1,6,[2,6,[1,6,[0,3,[2,6,[1,6,[0,3,[1,6,1]]]]]]]],[1,[1,0,[2,4,[1,0,[0,[0,3,[2,5,[2,5,[1,0,[0,3,[2,5,2]]]]]],0]]]],[0,[0,3,[1,[0,3,[1,[2,6,[0,3,[1,[2,5,[2,5,2]],3]]],3]],3]],[1,[2,[2,6,[1,4,[0,[2,6,[1,5,[0,3,[2,[1,5,[0,6,[2,6,[1,5,[0,[2,6,2],2]]]]],[1,[0,5,[2,5,[1,5,2]]],[0,[0,3,[0,3,[2,[1,5,3],2]]],2]]]]]],[1,0,[2,[0,[2,6,[1,5,[0,6,[1,0,[2,5,[0,[2,6,2],2]]]]]],0],[0,[2,[1,[0,5,0],[0,[2,[1,5,[0,[2,6,2],2]],2],2]],2],2]]]]]],[2,[1,[0,[1,0,[2,5,[0,[2,5,[1,5,2]],[2,[1,0,2],2]]]],0],[0,[2,[1,[0,[0,3,[2,5,[1,5,[0,3,2]]]],[2,[1,5,[0,5,[2,5,2]]],[0,[1,5,2],2]]],[0,3,[2,[0,[1,[2,[1,5,2],2],2],2],2]]],[0,[0,3,2],2]],2]],[0,[2,[1,[0,[2,[1,5,2],2],2],2],2],2]]],[2,[1,[2,[0,6,[2,[1,6,[0,6,[0,6,7]]],[1,[0,6,[0,[2,6,[0,[1,6,[2,6,[1,6,[2,6,[1,6,1]]]]],7]],7]],[1,[0,[2,6,[0,6,[2,6,1]]],[0,[2,6,[1,[2,[0,6,7],1],1]],7]],1]]]],[1,[2,[0,[0,3,[0,3,[2,6,[1,6,[0,3,[2,[1,6,1],[1,[2,[1,6,1],2],1]]]]]]],[0,[1,[2,[0,6,[2,6,[1,6,[0,6,[2,6,2]]]]],[0,[2,[1,6,[0,6,[2,6,[1,6,2]]]],[1,[0,6,[2,6,2]],[0,[2,[1,6,2],2],2]]],[2,[0,[1,[2,6,[1,6,2]],[2,[1,6,2],2]],[1,[2,[1,6,2],2],2]],2]]],[2,[0,[2,6,[1,6,[0,6,1]]],[2,[1,6,[0,6,[1,[2,6,1],1]]],[1,[0,[2,6,2],2],1]]],[0,[1,[2,[0,[2,6,[1,6,1]],[2,[1,6,2],2]],2],1],2]]],[0,[2,[1,[1,0,[2,[0,6,0],2]],[2,[0,[1,[2,6,2],2],2],2]],2],7]]],[0,[0,3,[0,3,[2,[1,[2,[1,[0,6,[2,6,2]],[0,[0,3,[0,3,2]],2]],2],2],2]]],2]],[0,3,1]]],[0,3,1]],[2,[1,[0,[0,3,2],2],1],2]]]]]]]]],[2,[2,[1,0,[0,3,[2,[1,[1,0,[0,[0,3,[2,[1,0,[2,[0,[0,3,2],2],2]],2]],2]],[0,[0,3,2],2]],2]]],[0,[1,[2,[1,0,[0,3,[2,[1,0,2],2]]],[0,[1,0,3],2]],3],2]],2]]],"statistics":{"nodes":523,"leaves":262,"maxdepth":24},"mask":[[0,1],[1,-1],[3,1],[5,-1],[7,1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,1,1,-1,1,1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-81],[[8,0,3],432],[[8,0,2],-774],[[8,0,1],588],[[8,0,0],-161],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],648],[[7,0,3],-3024],[[7,0,2],4644],[[7,0,1],-2940],[[7,0,0],644],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-2592],[[6,0,3],10800],[[6,0,2],-14706],[[6,0,1],7422],[[6,0,0],-1070],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],6480],[[5,0,3],-24192],[[5,0,2],29412],[[5,0,1],-11460],[[5,0,0],956],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-11016],[[4,0,3],37152],[[4,0,2],-41022],[[4,0,1],13146],[[4,0,0],-899],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],12960],[[3,0,3],-39744],[[3,0,2],40248],[[3,0,1],-12192],[[3,0,0],956],[[2,0,4],-10368],[[2,0,3],29376],[[2,0,2],-27864],[[2,0,1],9552],[[2,0,0],-1070],[[1,0,4],5184],[[1,0,3],-13824],[[1,0,2],12384],[[1,0,1],-4704],[[1,0,0],644],[[0,0,4],-1296],[[0,0,3],3456],[[0,0,2],-3096],[[0,0,1],1176],[[0,0,0],-161]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],3],[[8,0,3],-17],[[8,0,2],33],[[8,0,1],-27],[[8,0,0],8],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-24],[[7,0,3],122],[[7,0,2],-212],[[7,0,1],154],[[7,0,0],-40],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],96],[[6,0,3],-443],[[6,0,2],700],[[6,0,1],-435],[[6,0,0],82],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-240],[[5,0,3],1006],[[5,0,2],-1448],[[5,0,1],762],[[5,0,0],-80],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],408],[[4,0,3],-1558],[[4,0,2],2053],[[4,0,1],-943],[[4,0,0],63],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-480],[[3,0,3],1672],[[3,0,2],-2020],[[3,0,1],862],[[3,0,0],-80],[[2,0,4],384],[[2,0,3],-1228],[[2,0,2],1368],[[2,0,1],-589],[[2,0,0],82],[[1,0,4],-192],[[1,0,3],568],[[1,0,2],-584],[[1,0,1],254],[[1,0,0],-40],[[0,0,4],48],[[0,0,3],-136],[[0,0,2],132],[[0,0,1],-54],[[0,0,0],8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,5,[2,[2,1,[2,0,[0,0,[1,0,[2,0,4]]]]],[1,[1,[2,[0,[2,0,4],[2,[2,[0,0,[2,0,[1,0,[1,0,4]]]],[1,[1,2,[0,4,[2,[0,0,[2,0,[1,2,[0,[2,0,[1,0,4]],[0,[0,[2,0,[1,0,[1,[2,0,4],4]]],7],7]]]]],[0,[1,[1,3,4],4],[2,[1,[1,2,[0,[2,3,[1,3,[0,4,[2,3,6]]]],[0,[2,[1,2,[0,2,7]],6],7]]],[0,[1,[0,4,[1,[2,[2,0,[1,3,4]],4],4]],4],[0,[2,[1,[2,[0,[1,[2,0,[1,2,6]],[2,[0,4,6],6]],7],6],6],6],7]]],[0,[1,[2,[1,3,[0,4,6]],6],4],6]]]]]],[0,4,[1,[0,4,[1,[2,[2,[0,0,[0,0,7]],[0,4,[0,4,7]]],4],4]],4]]]],[1,[0,4,[2,[2,[1,[1,2,[0,[0,4,[2,3,6]],[2,[0,[1,3,6],6],6]]],[0,4,6]],6],6]],4]]],[0,4,6]],4],4]]],"statistics":{"nodes":191,"leaves":96,"maxdepth":24},"mask":[[1,-1],[4,-1],[7,-1],[10,-1],[11,1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,-1,1,-1,1,1,-1],6,-1,-1,0,-1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":3,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1280],[[8,3,0],-1280],[[8,0,4],-81],[[8,0,3],459],[[8,0,2],-891],[[8,0,1],729],[[8,0,0],-216],[[7,4,0],-8960],[[7,3,0],11840],[[7,2,0],-2880],[[7,0,4],648],[[7,0,3],-3132],[[7,0,2],4968],[[7,0,1],-3132],[[7,0,0],648],[[6,4,0],28640],[[6,3,0],-43760],[[6,2,0],17280],[[6,0,4],-2592],[[6,0,3],10908],[[6,0,2],-14742],[[6,0,1],7128],[[6,0,0],-702],[[5,4,0],-54320],[[5,3,0],89420],[[5,2,0],-42660],[[5,0,4],6480],[[5,0,3],-23760],[[5,0,2],27540],[[5,0,1],-9720],[[5,0,0],1620],[[4,4,0],66725],[[4,3,0],-112400],[[4,2,0],56610],[[4,0,4],-11016],[[4,0,3],35424],[[4,0,2],-36126],[[4,0,1],10044],[[4,0,0],-3726],[[3,4,0],-54320],[[3,3,0],89420],[[3,2,0],-42660],[[3,0,4],12960],[[3,0,3],-36720],[[3,0,2],33480],[[3,0,1],-8640],[[3,0,0],2700],[[2,4,0],28640],[[2,3,0],-43760],[[2,2,0],17280],[[2,0,4],-10368],[[2,0,3],26352],[[2,0,2],-22248],[[2,0,1],6912],[[2,0,0],-918],[[1,4,0],-8960],[[1,3,0],11840],[[1,2,0],-2880],[[1,0,4],5184],[[1,0,3],-12096],[[1,0,2],9504],[[1,0,1],-3456],[[1,0,0],324],[[0,4,0],1280],[[0,3,0],-1280],[[0,0,4],-1296],[[0,0,3],3024],[[0,0,2],-2376],[[0,0,1],864],[[0,0,0],-81]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1280],[[8,3,0],-1280],[[8,0,4],-81],[[8,0,3],432],[[8,0,2],-774],[[8,0,1],588],[[8,0,0],-161],[[7,4,0],-8960],[[7,3,0],11840],[[7,2,0],-2880],[[7,0,4],648],[[7,0,3],-3024],[[7,0,2],4644],[[7,0,1],-2940],[[7,0,0],644],[[6,4,0],28640],[[6,3,0],-43760],[[6,2,0],17280],[[6,0,4],-2592],[[6,0,3],10800],[[6,0,2],-14706],[[6,0,1],7422],[[6,0,0],-1070],[[5,4,0],-54320],[[5,3,0],89420],[[5,2,0],-42660],[[5,0,4],6480],[[5,0,3],-24192],[[5,0,2],29412],[[5,0,1],-11460],[[5,0,0],2036],[[4,4,0],66725],[[4,3,0],-112400],[[4,2,0],56610],[[4,0,4],-11016],[[4,0,3],37152],[[4,0,2],-41022],[[4,0,1],13146],[[4,0,0],-3194],[[3,4,0],-54320],[[3,3,0],89420],[[3,2,0],-42660],[[3,0,4],12960],[[3,0,3],-39744],[[3,0,2],40248],[[3,0,1],-12192],[[3,0,0],2036],[[2,4,0],28640],[[2,3,0],-43760],[[2,2,0],17280],[[2,0,4],-10368],[[2,0,3],29376],[[2,0,2],-27864],[[2,0,1],9552],[[2,0,0],-1070],[[1,4,0],-8960],[[1,3,0],11840],[[1,2,0],-2880],[[1,0,4],5184],[[1,0,3],-13824],[[1,0,2],12384],[[1,0,1],-4704],[[1,0,0],644],[[0,4,0],1280],[[0,3,0],-1280],[[0,0,4],-1296],[[0,0,3],3456],[[0,0,2],-3096],[[0,0,1],1176],[[0,0,0],-161]]},{"name":"Q5","positive_content":3,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1280],[[8,3,0],1280],[[8,0,4],81],[[8,0,3],-459],[[8,0,2],891],[[8,0,1],-729],[[8,0,0],216],[[7,4,0],8960],[[7,3,0],-11840],[[7,2,0],2880],[[7,0,4],-648],[[7,0,3],3294],[[7,0,2],-5724],[[7,0,1],4158],[[7,0,0],-1080],[[6,4,0],-28640],[[6,3,0],43760],[[6,2,0],-17280],[[6,0,4],2592],[[6,0,3],-11961],[[6,0,2],18900],[[6,0,1],-11745],[[6,0,0],2214],[[5,4,0],54320],[[5,3,0],-89420],[[5,2,0],42660],[[5,0,4],-6480],[[5,0,3],27162],[[5,0,2],-39096],[[5,0,1],20574],[[5,0,0],-3240],[[4,4,0],-66725],[[4,3,0],112400],[[4,2,0],-56610],[[4,0,4],11016],[[4,0,3],-42066],[[4,0,2],55431],[[4,0,1],-25461],[[4,0,0],3996],[[3,4,0],54320],[[3,3,0],-89420],[[3,2,0],42660],[[3,0,4],-12960],[[3,0,3],45144],[[3,0,2],-54540],[[3,0,1],23274],[[3,0,0],-3240],[[2,4,0],-28640],[[2,3,0],43760],[[2,2,0],-17280],[[2,0,4],10368],[[2,0,3],-33156],[[2,0,2],36936],[[2,0,1],-15903],[[2,0,0],2214],[[1,4,0],8960],[[1,3,0],-11840],[[1,2,0],2880],[[1,0,4],-5184],[[1,0,3],15336],[[1,0,2],-15768],[[1,0,1],6858],[[1,0,0],-1080],[[0,4,0],-1280],[[0,3,0],1280],[[0,0,4],1296],[[0,0,3],-3672],[[0,0,2],3564],[[0,0,1],-1458],[[0,0,0],216]]},{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],16],[[4,1,0],-16],[[3,2,0],-56],[[3,1,0],44],[[3,0,0],12],[[2,2,0],81],[[2,1,0],-36],[[2,0,0],-18],[[1,2,0],-56],[[1,1,0],2],[[0,2,0],16],[[0,1,0],8],[[0,0,0],3]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],3],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],64],[[6,2,0],-64],[[5,3,0],-336],[[5,2,0],432],[[5,1,0],-96],[[4,3,0],780],[[4,2,0],-1116],[[4,1,0],372],[[4,0,0],72],[[3,3,0],-1015],[[3,2,0],1501],[[3,1,0],-549],[[3,0,0],-153],[[2,3,0],780],[[2,2,0],-1116],[[2,1,0],372],[[2,0,0],72],[[1,3,0],-336],[[1,2,0],432],[[1,1,0],-96],[[0,3,0],64],[[0,2,0],-64]]},{"name":"R3","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-1],[[1,1,0],-7],[[1,0,0],4],[[0,1,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-64],[[6,2,0],48],[[6,1,0],12],[[6,0,0],3],[[5,3,0],336],[[5,2,0],-360],[[5,1,0],27],[[4,3,0],-780],[[4,2,0],963],[[4,1,0],-216],[[4,0,0],-81],[[3,3,0],1015],[[3,2,0],-1308],[[3,1,0],348],[[3,0,0],168],[[2,3,0],-780],[[2,2,0],963],[[2,1,0],-216],[[2,0,0],-81],[[1,3,0],336],[[1,2,0],-360],[[1,1,0],27],[[0,3,0],-64],[[0,2,0],48],[[0,1,0],12],[[0,0,0],3]]},{"name":"R4","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-2],[[1,1,0],-7],[[1,0,0],5],[[0,1,0],4],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],64],[[6,2,0],-32],[[6,1,0],-16],[[6,0,0],-8],[[5,3,0],-336],[[5,2,0],288],[[5,1,0],12],[[5,0,0],12],[[4,3,0],780],[[4,2,0],-810],[[4,1,0],120],[[4,0,0],66],[[3,3,0],-1015],[[3,2,0],1115],[[3,1,0],-221],[[3,0,0],-151],[[2,3,0],780],[[2,2,0],-810],[[2,1,0],120],[[2,0,0],66],[[1,3,0],-336],[[1,2,0],288],[[1,1,0],12],[[1,0,0],12],[[0,3,0],64],[[0,2,0],-32],[[0,1,0],-16],[[0,0,0],-8]]},{"name":"H16","positive_content":2,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],3],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],7168],[[10,4,1],-11520],[[10,4,0],4608],[[10,3,1],11520],[[10,3,0],-11520],[[10,0,5],729],[[10,0,4],-4860],[[10,0,3],12150],[[10,0,2],-14580],[[10,0,1],8505],[[10,0,0],-1944],[[9,5,0],-62720],[[9,4,1],103680],[[9,4,0],-9984],[[9,3,1],-129600],[[9,3,0],97344],[[9,2,1],25920],[[9,2,0],-25920],[[9,0,5],-7290],[[9,0,4],43740],[[9,0,3],-97200],[[9,0,2],102060],[[9,0,1],-51030],[[9,0,0],9720],[[8,5,0],255360],[[8,4,1],-442080],[[8,4,0],-48192],[[8,3,1],630000],[[8,3,0],-342000],[[8,2,1],-207360],[[8,2,0],166752],[[8,0,5],36450],[[8,0,4],-199260],[[8,0,3],400950],[[8,0,2],-371790],[[8,0,1],155520],[[8,0,0],-21870],[[7,5,0],-635040],[[7,4,1],1165680],[[7,4,0],270528],[[7,3,1],-1805580],[[7,3,0],711180],[[7,2,1],746820],[[7,2,0],-477684],[[7,1,0],1296],[[7,0,5],-116640],[[7,0,4],583200],[[7,0,3],-1069200],[[7,0,2],874800],[[7,0,1],-311040],[[7,0,0],38880],[[6,5,0],1066380],[[6,4,1],-2093805],[[6,4,0],-601854],[[6,3,1],3408840],[[6,3,0],-1028376],[[6,2,1],-1588410],[[6,2,0],832896],[[6,1,0],-5184],[[6,0,5],262440],[[6,0,4],-1205280],[[6,0,3],2029050],[[6,0,2],-1479870],[[6,0,1],468990],[[6,0,0],-56862],[[5,5,0],-1262289],[[5,4,1],2667690],[[5,4,0],769911],[[5,3,1],-4437540],[[5,3,0],1147410],[[5,2,1],2170800],[[5,2,0],-990846],[[5,1,0],7695],[[5,0,5],-431568],[[5,0,4],1827360],[[5,0,3],-2843100],[[5,0,2],1880820],[[5,0,1],-554040],[[5,0,0],60507],[[4,5,0],1066380],[[4,4,1],-2436570],[[4,4,0],-601854],[[4,3,1],4026600],[[4,3,0],-1028376],[[4,2,1],-1942380],[[4,2,0],832896],[[4,1,0],-5184],[[4,0,5],524880],[[4,0,4],-2060640],[[4,0,3],2988900],[[4,0,2],-1851660],[[4,0,1],522450],[[4,0,0],-56862],[[3,5,0],-635040],[[3,4,1],1573920],[[3,4,0],270528],[[3,3,1],-2503800],[[3,3,0],711180],[[3,2,1],1104840],[[3,2,0],-477684],[[3,1,0],1296],[[3,0,5],-466560],[[3,0,4],1710720],[[3,0,3],-2332800],[[3,0,2],1399680],[[3,0,1],-379080],[[3,0,0],38880],[[2,5,0],255360],[[2,4,1],-688320],[[2,4,0],-48192],[[2,3,1],1012320],[[2,3,0],-342000],[[2,2,1],-362880],[[2,2,0],166752],[[2,0,5],291600],[[2,0,4],-1010880],[[2,0,3],1312200],[[2,0,2],-787320],[[2,0,1],217485],[[2,0,0],-21870],[[1,5,0],-62720],[[1,4,1],184320],[[1,4,0],-9984],[[1,3,1],-236160],[[1,3,0],97344],[[1,2,1],51840],[[1,2,0],-25920],[[1,0,5],-116640],[[1,0,4],388800],[[1,0,3],-486000],[[1,0,2],291600],[[1,0,1],-85050],[[1,0,0],9720],[[0,5,0],7168],[[0,4,1],-23040],[[0,4,0],4608],[[0,3,1],23040],[[0,3,0],-11520],[[0,0,5],23328],[[0,0,4],-77760],[[0,0,3],97200],[[0,0,2],-58320],[[0,0,1],17010],[[0,0,0],-1944]]},{"name":"H17","positive_content":27,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1280],[[8,3,0],1280],[[8,0,4],135],[[8,0,3],-756],[[8,0,2],1458],[[8,0,1],-1188],[[8,0,0],351],[[7,4,0],8960],[[7,3,0],-11840],[[7,2,0],2880],[[7,0,4],-1080],[[7,0,3],5292],[[7,0,2],-8748],[[7,0,1],5940],[[7,0,0],-1404],[[6,4,0],-28640],[[6,3,0],43760],[[6,2,0],-17280],[[6,0,4],4320],[[6,0,3],-18900],[[6,0,2],27702],[[6,0,1],-15552],[[6,0,0],2430],[[5,4,0],54320],[[5,3,0],-89420],[[5,2,0],42660],[[5,0,4],-10800],[[5,0,3],42336],[[5,0,2],-55404],[[5,0,1],25380],[[5,0,0],-3456],[[4,4,0],-66725],[[4,3,0],112400],[[4,2,0],-56610],[[4,0,4],18360],[[4,0,3],-65016],[[4,0,2],77274],[[4,0,1],-30456],[[4,0,0],4644],[[3,4,0],54320],[[3,3,0],-89420],[[3,2,0],42660],[[3,0,4],-21600],[[3,0,3],69552],[[3,0,2],-75816],[[3,0,1],27972],[[3,0,0],-3456],[[2,4,0],-28640],[[2,3,0],43760],[[2,2,0],-17280],[[2,0,4],17280],[[2,0,3],-51408],[[2,0,2],52488],[[2,0,1],-20412],[[2,0,0],2430],[[1,4,0],8960],[[1,3,0],-11840],[[1,2,0],2880],[[1,0,4],-8640],[[1,0,3],24192],[[1,0,2],-23328],[[1,0,1],9504],[[1,0,0],-1404],[[0,4,0],-1280],[[0,3,0],1280],[[0,0,4],2160],[[0,0,3],-6048],[[0,0,2],5832],[[0,0,1],-2376],[[0,0,0],351]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[1,[0,3,[1,6,[0,4,[2,0,[1,6,[0,4,[0,[1,4,[2,[0,[1,1,[2,1,[0,[1,1,[0,1,[2,1,8]]],[2,[1,1,[1,[0,1,[2,1,8]],[0,[2,1,2],2]]],8]]]],[1,[2,[2,0,[0,1,[1,1,[2,0,[0,1,[1,1,[2,1,[0,1,[1,1,2]]]]]]]]],[2,[0,1,[1,1,[2,[0,[1,1,[0,1,[2,1,8]]],[2,[1,1,[0,[1,1,2],8]],8]],8]]],[0,[1,1,8],8]]],[2,[2,0,[1,[2,0,[0,1,[1,[0,[2,1,[0,1,[1,1,2]]],[1,[2,[0,1,2],2],2]],[0,[1,[2,1,2],2],2]]]],[0,[2,0,[1,[0,1,2],2]],[1,[2,[2,0,2],2],2]]]],[2,[1,[0,[2,[0,1,[1,1,[1,[0,1,2],2]]],[2,[0,[1,1,8],8],8]],[2,[1,[2,[0,[1,[0,1,2],2],2],8],2],8]],2],8]]]],[0,[1,4,8],8]]],[2,[0,[1,[1,7,[0,[2,1,[2,[1,1,[0,1,[2,7,8]]],8]],[2,[2,0,[1,7,[2,0,[0,7,[1,7,[0,[2,1,[1,7,[2,7,8]]],[2,[1,7,[2,7,[0,7,[1,7,[2,7,8]]]]],[2,[1,7,8],8]]]]]]]],[2,[2,[1,7,[0,[2,[1,7,[0,7,8]],8],8]],8],8]]]],[1,[2,[2,0,[1,[0,[2,0,[0,1,[1,1,[2,1,[0,1,[1,1,[2,[0,1,[1,1,2]],8]]]]]]],[2,[2,0,[0,0,[1,[2,0,[0,0,[2,0,[1,0,[0,0,2]]]]],[2,[0,0,2],[1,[0,0,2],2]]]]],[1,[0,[2,[0,1,[1,1,[2,1,[0,1,[1,1,[2,1,[0,1,2]]]]]]],[2,[0,1,[1,1,[2,[0,1,8],8]]],[0,[1,1,8],8]]],[2,[1,[0,[2,1,[0,1,[1,7,[2,7,[2,[0,1,8],8]]]]],[1,[2,[0,1,[2,0,[1,7,[0,7,2]]]],[0,[2,7,8],[2,[1,[0,7,2],2],8]]],[2,[0,[2,0,[1,7,[0,1,2]]],[1,[2,0,2],2]],[0,[2,[1,[0,7,2],2],8],2]]]],[0,[1,[2,[2,0,[0,1,[0,1,2]]],[0,[2,1,[0,1,2]],2]],[2,[0,[2,0,[0,1,2]],2],2]],[1,[2,[0,[1,[2,0,2],2],2],2],2]]],[2,[0,[2,[1,[0,7,8],8],8],8],8]]],[0,[1,[2,[0,1,[2,[2,0,[0,1,[1,1,2]]],[1,[0,1,2],2]]],[2,[0,[0,1,[2,[1,1,2],8]],8],8]],[2,[0,[2,[2,0,[0,0,2]],[1,[0,1,2],2]],2],2]],2]]]],[0,[2,[2,0,[0,0,[1,0,[2,0,2]]]],[1,[0,[2,1,[0,1,[1,1,[1,[0,1,2],2]]]],[1,[2,[0,1,[2,0,2]],[0,[2,[0,1,2],8],2]],[2,[0,[2,0,2],2],2]]],[0,[1,[2,[0,1,[2,0,2]],[0,[1,1,2],2]],2],2]]],[2,[1,[2,0,[0,[2,0,[1,[0,0,2],2]],2]],2],2]]]],[2,[2,[0,[1,[0,[1,1,[2,1,8]],[2,[1,[0,1,[2,1,8]],8],8]],[2,[0,[1,[2,[0,[1,1,8],8],8],8],8],8]],8],8],8]],[2,[2,[2,0,[1,[0,0,2],2]],[1,[0,[1,[2,[2,0,2],2],2],2],2]],2]]],[0,[0,[1,[1,7,[2,[2,0,[1,7,[0,[2,0,[2,[1,7,[1,[2,7,[0,7,[2,7,8]]],[2,[0,[1,7,[2,7,[0,7,[1,7,2]]]],[1,[2,7,[0,7,[1,7,[1,[2,7,2],2]]]],[1,[2,[0,7,2],2],2]]],[2,[0,[1,7,[2,[0,[1,7,2],8],8]],8],8]]]],[1,[2,7,8],8]]],[0,[2,[2,0,[2,0,[1,0,[2,0,[1,0,[1,0,[2,0,2]]]]]]],[2,[1,7,[1,[2,[1,7,[2,7,[0,7,[2,[1,7,[1,7,2]],8]]]],[2,[1,[2,7,8],8],8]],[2,[1,[1,[2,[0,7,[2,[2,0,2],2]],[0,[2,[1,7,2],8],2]],[2,[0,[2,0,2],2],2]],2],8]]],8]],[1,[2,0,[2,[1,7,[2,7,[2,[1,7,8],8]]],8]],[1,[2,0,[2,[2,[1,[2,7,[2,[0,7,[1,7,[2,[0,7,8],8]]],[0,7,8]]],[1,[2,[0,7,[2,[1,7,2],2]],[2,[0,[2,[1,7,2],8],2],8]],[2,[0,[2,[1,7,2],2],2],2]]],8],8]],[2,[2,0,[2,0,[2,0,[1,[2,0,2],2]]]],2]]]]]]],[2,[2,[2,[1,[1,7,8],8],8],8],8]]],[2,[1,[2,[2,0,[2,0,[1,0,2]]],[1,[2,[2,[1,0,[2,0,2]],[1,[2,[0,0,[1,0,2]],[1,[0,[2,0,[0,0,2]],2],2]],2]],[1,[2,[1,[0,[1,[2,[0,[1,[2,[2,0,[0,0,2]],2],2],2],2],2],2],2],8],2]],2]],2],8]],9],9]],8]]]]]]]],[0,[1,4,[1,[0,3,[2,0,[0,4,[1,4,[2,[0,[2,0,2],2],2]]]]],[0,[2,0,[1,3,2]],[1,[0,[2,0,2],5],5]]]],[1,[0,[2,[2,0,[2,0,[1,0,[0,0,[1,0,[2,0,[0,0,2]]]]]]],[1,4,[0,[1,4,[0,4,[1,4,[2,[2,0,2],2]]]],[1,[0,[1,4,[0,4,[2,[2,0,2],2]]],[2,[1,[2,0,[0,1,2]],[2,[2,0,2],2]],2]],[2,[0,[1,[2,[2,0,2],2],2],2],2]]]]],[1,[2,[2,0,[2,0,[0,0,[1,[2,0,[0,0,[1,[0,0,2],2]]],[0,[2,0,[1,[0,0,2],2]],2]]]]],[0,[1,[0,4,[2,[1,[0,1,[2,1,[0,1,[1,[0,1,[2,1,8]],[2,[1,[0,1,2],2],2]]]]],[2,[2,0,[0,0,[1,[2,0,[0,0,2]],2]]],[0,[1,[0,1,[1,1,[2,1,2]]],[0,[1,1,2],2]],2]]],[0,[1,4,[2,[2,[0,[1,1,8],8],8],8]],8]]],[0,[2,[1,[0,1,[2,0,[1,[0,1,[1,1,2]],2]]],[2,[2,0,[0,0,2]],[0,[1,[0,1,2],2],2]]],[1,[0,1,2],2]],[2,[1,[2,[2,[0,0,2],[0,[1,[2,0,2],2],2]],2],2],2]]],[2,[1,[0,[2,[1,[2,[0,0,[2,0,[1,0,2]]],[0,[1,[2,0,[0,1,[1,[0,1,2],2]]],[0,[2,0,2],2]],2]],[0,[2,[2,0,2],2],2]],[1,[0,[1,[2,[0,[1,[0,1,[2,1,2]],2],2],8],2],2],2]],2],2],8]]],[0,[1,[2,[2,0,[2,0,[0,0,[2,0,2]]]],[0,[2,[1,[2,[0,[2,0,2],2],2],2],2],2]],5],5]]],[0,[1,[1,[0,[2,0,[2,[0,[2,0,2],2],2]],[0,[1,[2,0,2],5],5]],5],5],5]]]],"statistics":{"nodes":1259,"leaves":630,"maxdepth":31},"mask":[[1,-1],[2,-1],[3,1],[5,-1],[10,-1],[11,1],[14,-1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,1,1,-1,1,1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],3],[[8,0,3],-17],[[8,0,2],33],[[8,0,1],-27],[[8,0,0],8],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-24],[[7,0,3],122],[[7,0,2],-212],[[7,0,1],154],[[7,0,0],-40],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],96],[[6,0,3],-443],[[6,0,2],700],[[6,0,1],-435],[[6,0,0],82],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-240],[[5,0,3],1006],[[5,0,2],-1448],[[5,0,1],762],[[5,0,0],-80],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],408],[[4,0,3],-1558],[[4,0,2],2053],[[4,0,1],-943],[[4,0,0],63],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-480],[[3,0,3],1672],[[3,0,2],-2020],[[3,0,1],862],[[3,0,0],-80],[[2,0,4],384],[[2,0,3],-1228],[[2,0,2],1368],[[2,0,1],-589],[[2,0,0],82],[[1,0,4],-192],[[1,0,3],568],[[1,0,2],-584],[[1,0,1],254],[[1,0,0],-40],[[0,0,4],48],[[0,0,3],-136],[[0,0,2],132],[[0,0,1],-54],[[0,0,0],8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,4,[2,[2,1,[2,0,[0,0,[1,0,[2,0,3]]]]],[1,[1,[2,[0,[2,0,3],[2,[2,[0,0,[2,0,[1,0,[1,0,3]]]],[1,[1,2,[0,3,[2,[0,0,[2,0,[1,2,[0,[2,0,[1,0,3]],[0,[0,[2,0,[1,0,[1,[2,0,3],3]]],6],6]]]]],[0,[1,[1,2,3],3],[2,[1,[1,2,[0,[2,2,[1,2,[0,3,[2,[0,2,5],5]]]],[0,[2,[1,2,[0,2,6]],5],6]]],[0,[1,[0,3,[1,[2,[2,0,[1,[0,3,[2,2,5]],3]],3],3]],3],[0,[2,[1,[2,[0,[1,[2,0,[1,2,5]],[2,[0,3,5],5]],6],5],5],5],6]]],[0,[1,[2,[1,2,[0,3,5]],5],3],5]]]]]],[0,3,[1,[0,3,[1,[2,[2,[0,0,[0,0,6]],[0,3,[0,3,6]]],3],3]],3]]]],[1,[0,3,[2,[2,[1,[1,2,[0,[0,3,[2,2,5]],[2,[0,[1,2,5],5],5]]],[0,3,5]],5],5]],3]]],[0,3,5]],3],3]]],"statistics":{"nodes":197,"leaves":99,"maxdepth":24},"mask":[[1,-1],[4,-1],[7,-1],[11,1],[16,1]]},{"pattern":[[1,1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],2,-1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-625],[[8,0,3],625],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],4000],[[7,0,3],-4750],[[7,0,2],750],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-12100],[[6,0,3],15325],[[6,0,2],-3675],[[6,0,1],-900],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],22240],[[5,0,3],-28450],[[5,0,2],7650],[[5,0,1],3420],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],-621],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],22240],[[3,0,3],-25114],[[3,0,2],5034],[[3,0,1],3402],[[3,0,0],1242],[[2,0,4],-12100],[[2,0,3],11695],[[2,0,2],-1071],[[2,0,1],-711],[[2,0,0],-459],[[1,0,4],4000],[[1,0,3],-2950],[[1,0,2],-330],[[1,0,1],-234],[[1,0,0],-162],[[0,0,4],-625],[[0,0,3],250],[[0,0,2],150],[[0,0,1],90],[[0,0,0],54]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],625],[[8,0,3],-625],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],675],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-1404],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],675],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[0,0,4],625],[[0,0,3],-625]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-625],[[8,0,3],625],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-1080],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],2295],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-1080],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[0,0,4],-625],[[0,0,3],625]]},{"name":"Q6","positive_content":1,"factors":[{"terms":[[[2,1,0],-3],[[2,0,1],5],[[1,1,0],3],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],108],[[6,2,1],135],[[6,2,0],-135],[[6,1,2],150],[[6,1,1],-150],[[6,0,3],125],[[6,0,2],-125],[[5,3,0],-324],[[5,2,1],-486],[[5,2,0],486],[[5,1,2],-630],[[5,1,1],720],[[5,1,0],-90],[[5,0,3],-600],[[5,0,2],750],[[5,0,1],-150],[[4,3,0],324],[[4,2,1],702],[[4,2,0],-702],[[4,1,2],1164],[[4,1,1],-1398],[[4,1,0],234],[[4,0,3],1335],[[4,0,2],-1815],[[4,0,1],525],[[4,0,0],225],[[3,3,0],-108],[[3,2,1],-486],[[3,2,0],486],[[3,1,2],-1164],[[3,1,1],1398],[[3,1,0],-234],[[3,0,3],-1712],[[3,0,2],2396],[[3,0,1],-756],[[3,0,0],-468],[[2,2,1],135],[[2,2,0],-135],[[2,1,2],630],[[2,1,1],-720],[[2,1,0],90],[[2,0,3],1335],[[2,0,2],-1815],[[2,0,1],525],[[2,0,0],225],[[1,1,2],-150],[[1,1,1],150],[[1,0,3],-600],[[1,0,2],750],[[1,0,1],-150],[[0,0,3],125],[[0,0,2],-125]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H02","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-4050],[[10,4,0],1215],[[10,3,1],5400],[[10,3,0],-1620],[[10,0,5],6250],[[10,0,4],-6250],[[10,0,0],81],[[9,4,1],22680],[[9,4,0],-9720],[[9,3,1],-30240],[[9,3,0],12960],[[9,0,5],-50000],[[9,0,4],65000],[[9,0,3],-15000],[[9,0,0],-486],[[8,4,1],-54270],[[8,4,0],27945],[[8,3,1],77760],[[8,3,0],-38880],[[8,1,1],-16200],[[8,1,0],4860],[[8,0,5],191250],[[8,0,4],-287250],[[8,0,3],109500],[[8,0,0],-162],[[7,4,1],71280],[[7,4,0],-38880],[[7,3,1],-119880],[[7,3,0],63180],[[7,1,1],74520],[[7,1,0],-34020],[[7,0,5],-456000],[[7,0,4],746400],[[7,0,3],-355200],[[7,0,1],10800],[[7,0,0],5184],[[6,4,1],-54270],[[6,4,0],27945],[[6,3,1],119880],[[6,3,0],-63180],[[6,1,1],-142560],[[6,1,0],77760],[[6,0,5],747300],[[6,0,4],-1281060],[[6,0,3],677940],[[6,0,1],-40230],[[6,0,0],-9477],[[5,4,1],22680],[[5,4,0],-9720],[[5,3,1],-77760],[[5,3,0],38880],[[5,1,1],142560],[[5,1,0],-77760],[[5,0,5],-877536],[[5,0,4],1526640],[[5,0,3],-834000],[[5,0,1],58320],[[5,0,0],9396],[[4,4,1],-4050],[[4,4,0],1215],[[4,3,1],30240],[[4,3,0],-12960],[[4,1,1],-74520],[[4,1,0],34020],[[4,0,5],747300],[[4,0,4],-1281060],[[4,0,3],677940],[[4,0,1],-40230],[[4,0,0],-9477],[[3,3,1],-5400],[[3,3,0],1620],[[3,1,1],16200],[[3,1,0],-4860],[[3,0,5],-456000],[[3,0,4],746400],[[3,0,3],-355200],[[3,0,1],10800],[[3,0,0],5184],[[2,0,5],191250],[[2,0,4],-287250],[[2,0,3],109500],[[2,0,0],-162],[[1,0,5],-50000],[[1,0,4],65000],[[1,0,3],-15000],[[1,0,0],-486],[[0,0,5],6250],[[0,0,4],-6250],[[0,0,0],81]]},{"name":"H03","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-12150],[[10,4,0],1215],[[10,3,1],16200],[[10,3,0],-1620],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,0],5],[[9,4,1],68040],[[9,4,0],-17010],[[9,3,1],-90720],[[9,3,0],22680],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,0],-40],[[8,4,1],-162810],[[8,4,0],60750],[[8,3,1],233280],[[8,3,0],-82620],[[8,1,1],-48600],[[8,1,0],4860],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,0],-345],[[7,4,1],213840],[[7,4,0],-97200],[[7,3,1],-359640],[[7,3,0],150660],[[7,1,1],223560],[[7,1,0],-63180],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],32400],[[7,0,0],3060],[[6,4,1],-162810],[[6,4,0],78975],[[6,3,1],359640],[[6,3,0],-165240],[[6,1,1],-427680],[[6,1,0],179820],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-120690],[[6,0,0],-1230],[[5,4,1],68040],[[5,4,0],-31590],[[5,3,1],-233280],[[5,3,0],111780],[[5,1,1],427680],[[5,1,0],-208980],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],174960],[[5,0,0],5736],[[4,4,1],-12150],[[4,4,0],4860],[[4,3,1],90720],[[4,3,0],-42120],[[4,1,1],-223560],[[4,1,0],106920],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-120690],[[4,0,0],-25080],[[3,3,1],-16200],[[3,3,0],6480],[[3,1,1],48600],[[3,1,0],-19440],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],32400],[[3,0,0],20880],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,0],-2505],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,0],-1810],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,0],362]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],3125],[[8,0,3],-3000],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],1296],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-1377],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],-1458],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],1215],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],162],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-81]]},{"name":"H13","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-12150],[[10,4,0],1215],[[10,3,1],16200],[[10,3,0],-1620],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,0],5],[[9,4,1],68040],[[9,4,0],-13365],[[9,3,1],-90720],[[9,3,0],17820],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,0],-25],[[8,4,1],-162810],[[8,4,0],42525],[[8,3,1],233280],[[8,3,0],-58320],[[8,1,1],-48600],[[8,1,0],4860],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,0],-465],[[7,4,1],213840],[[7,4,0],-60750],[[7,3,1],-359640],[[7,3,0],97200],[[7,1,1],223560],[[7,1,0],-48600],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],32400],[[7,0,0],2010],[[6,4,1],-162810],[[6,4,0],42525],[[6,3,1],359640],[[6,3,0],-97200],[[6,1,1],-427680],[[6,1,0],121500],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-120690],[[6,0,0],8055],[[5,4,1],68040],[[5,4,0],-13365],[[5,3,1],-233280],[[5,3,0],58320],[[5,1,1],427680],[[5,1,0],-121500],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],174960],[[5,0,0],-20127],[[4,4,1],-12150],[[4,4,0],1215],[[4,3,1],90720],[[4,3,0],-17820],[[4,1,1],-223560],[[4,1,0],48600],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-120690],[[4,0,0],8055],[[3,3,1],-16200],[[3,3,0],1620],[[3,1,1],48600],[[3,1,0],-4860],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],32400],[[3,0,0],2010],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,0],-465],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,0],-25],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,0],5]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-2],[[1,0,1],-8],[[1,0,0],5],[[0,0,1],5],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],3125],[[8,0,3],-2000],[[8,0,2],-600],[[8,0,1],-160],[[8,0,0],-32],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-20000],[[7,0,3],19100],[[7,0,2],-480],[[7,0,1],16],[[7,0,0],32],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],60500],[[6,0,3],-68960],[[6,0,2],13494],[[6,0,1],3944],[[6,0,0],832],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-111200],[[5,0,3],138452],[[5,0,2],-38784],[[5,0,1],-13172],[[5,0,0],-64],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],135230],[[4,0,3],-172832],[[4,0,2],53148],[[4,0,1],18608],[[4,0,0],-1907],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-111200],[[3,0,3],138452],[[3,0,2],-38784],[[3,0,1],-13172],[[3,0,0],-64],[[2,0,4],60500],[[2,0,3],-68960],[[2,0,2],13494],[[2,0,1],3944],[[2,0,0],832],[[1,0,4],-20000],[[1,0,3],19100],[[1,0,2],-480],[[1,0,1],16],[[1,0,0],32],[[0,0,4],3125],[[0,0,3],-2000],[[0,0,2],-600],[[0,0,1],-160],[[0,0,0],-32]]},{"name":"H63","positive_content":1,"factors":[],"reduced":[[[12,6,0],-10206],[[12,5,1],36450],[[12,5,0],13122],[[12,4,1],-60750],[[12,4,0],1215],[[12,3,1],16200],[[12,3,0],-1620],[[12,1,5],-56250],[[12,1,4],56250],[[12,0,5],18750],[[12,0,4],-18750],[[12,0,0],5],[[11,6,0],61236],[[11,5,1],-240570],[[11,5,0],-56862],[[11,4,1],400950],[[11,4,0],-43740],[[11,3,1],-106920],[[11,3,0],19440],[[11,1,5],506250],[[11,1,4],-641250],[[11,1,3],135000],[[11,0,5],-168750],[[11,0,4],213750],[[11,0,3],-45000],[[11,0,0],-30],[[10,6,0],-153090],[[10,5,1],692550],[[10,5,0],100602],[[10,4,1],-1215000],[[10,4,0],202905],[[10,3,1],340200],[[10,3,0],-106920],[[10,2,1],145800],[[10,1,5],-2171250],[[10,1,4],3170250],[[10,1,3],-1120500],[[10,1,1],-48600],[[10,1,0],4860],[[10,0,5],742500],[[10,0,4],-1075500],[[10,0,3],373500],[[10,0,0],-435],[[9,6,0],204120],[[9,5,1],-1129950],[[9,5,0],-109350],[[9,4,1],2223450],[[9,4,0],-437400],[[9,3,1],-683640],[[9,3,0],319140],[[9,2,1],-816480],[[9,2,0],87480],[[9,1,5],5825250],[[9,1,4],-9302850],[[9,1,3],4182300],[[9,1,1],174960],[[9,1,0],-53460],[[9,0,5],-2091750],[[9,0,4],3295950],[[9,0,3],-1439100],[[9,0,1],32400],[[9,0,0],2450],[[8,6,0],-153090],[[8,5,1],1129950],[[8,5,0],109350],[[8,4,1],-2697300],[[8,4,0],554040],[[8,3,1],952560],[[8,3,0],-544320],[[8,2,1],1953720],[[8,2,0],-349920],[[8,1,5],-10829700],[[8,1,4],18247140],[[8,1,3],-9298260],[[8,1,1],-240570],[[8,1,0],138510],[[8,0,5],4183650],[[8,0,4],-6944130],[[8,0,3],3427920],[[8,0,1],-153090],[[8,0,0],5580],[[7,6,0],61236],[[7,5,1],-692550],[[7,5,0],-100602],[[7,4,1],2223450],[[7,4,0],-437400],[[7,3,1],-952560],[[7,3,0],544320],[[7,2,1],-2566080],[[7,2,0],524880],[[7,1,5],14623524],[[7,1,4],-25269300],[[7,1,3],13607460],[[7,1,1],191970],[[7,1,0],-179334],[[7,0,5],-6242508],[[7,0,4],10662300],[[7,0,3],-5601420],[[7,0,1],328050],[[7,0,0],-26172],[[6,6,0],-10206],[[6,5,1],240570],[[6,5,0],56862],[[6,4,1],-1215000],[[6,4,0],202905],[[6,3,1],683640],[[6,3,0],-319140],[[6,2,1],1953720],[[6,2,0],-349920],[[6,1,5],-14623524],[[6,1,4],25269300],[[6,1,3],-13607460],[[6,1,1],-191970],[[6,1,0],179334],[[6,0,5],7116408],[[6,0,4],-12266280],[[6,0,3],6569640],[[6,0,1],-416340],[[6,0,0],36237],[[5,5,1],-36450],[[5,5,0],-13122],[[5,4,1],400950],[[5,4,0],-43740],[[5,3,1],-340200],[[5,3,0],106920],[[5,2,1],-816480],[[5,2,0],87480],[[5,1,5],10829700],[[5,1,4],-18247140],[[5,1,3],9298260],[[5,1,1],240570],[[5,1,0],-138510],[[5,0,5],-6242508],[[5,0,4],10662300],[[5,0,3],-5601420],[[5,0,1],328050],[[5,0,0],-26172],[[4,4,1],-60750],[[4,4,0],1215],[[4,3,1],106920],[[4,3,0],-19440],[[4,2,1],145800],[[4,1,5],-5825250],[[4,1,4],9302850],[[4,1,3],-4182300],[[4,1,1],-174960],[[4,1,0],53460],[[4,0,5],4183650],[[4,0,4],-6944130],[[4,0,3],3427920],[[4,0,1],-153090],[[4,0,0],5580],[[3,3,1],-16200],[[3,3,0],1620],[[3,1,5],2171250],[[3,1,4],-3170250],[[3,1,3],1120500],[[3,1,1],48600],[[3,1,0],-4860],[[3,0,5],-2091750],[[3,0,4],3295950],[[3,0,3],-1439100],[[3,0,1],32400],[[3,0,0],2450],[[2,1,5],-506250],[[2,1,4],641250],[[2,1,3],-135000],[[2,0,5],742500],[[2,0,4],-1075500],[[2,0,3],373500],[[2,0,0],-435],[[1,1,5],56250],[[1,1,4],-56250],[[1,0,5],-168750],[[1,0,4],213750],[[1,0,3],-45000],[[1,0,0],-30],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,0],5]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-3],[[2,0,1],5],[[1,1,0],3],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],378],[[6,2,1],540],[[6,2,0],-486],[[6,1,2],675],[[6,1,1],-630],[[6,0,3],625],[[6,0,2],-600],[[5,3,0],-1134],[[5,2,1],-1944],[[5,2,0],1782],[[5,1,2],-2835],[[5,1,1],3078],[[5,1,0],-378],[[5,0,3],-3000],[[5,0,2],3645],[[5,0,1],-720],[[4,3,0],1134],[[4,2,1],2808],[[4,2,0],-2592],[[4,1,2],5238],[[4,1,1],-6012],[[4,1,0],999],[[4,0,3],6675],[[4,0,2],-8856],[[4,0,1],2547],[[4,0,0],864],[[3,3,0],-378],[[3,2,1],-1944],[[3,2,0],1782],[[3,1,2],-5238],[[3,1,1],6012],[[3,1,0],-999],[[3,0,3],-8560],[[3,0,2],11706],[[3,0,1],-3672],[[3,0,0],-1809],[[2,2,1],540],[[2,2,0],-486],[[2,1,2],2835],[[2,1,1],-3078],[[2,1,0],378],[[2,0,3],6675],[[2,0,2],-8856],[[2,0,1],2547],[[2,0,0],864],[[1,1,2],-675],[[1,1,1],630],[[1,0,3],-3000],[[1,0,2],3645],[[1,0,1],-720],[[0,0,3],625],[[0,0,2],-600]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,4,[2,[0,3,[1,[2,9,[0,[1,[2,11,[0,3,[2,11,[1,[0,11,[2,11,[1,[0,11,[2,11,[2,11,[0,11,2]]]],11]]],3]]]],3],[1,[2,[0,9,[2,9,[1,[0,9,[0,[2,9,[1,[1,0,9],9]],12]],9]]],[0,[2,[1,[0,11,[2,9,[1,[0,[2,11,[1,[0,11,[2,11,[1,[0,11,0],11]]],11]],[1,[2,[0,11,[1,0,[2,11,[0,11,0]]]],[0,[1,0,[2,11,[0,[1,0,11],0]]],0]],[2,11,[0,11,[2,[1,[0,11,[1,0,11]],11],[1,[2,[0,[1,0,11],2],2],[0,11,[2,11,2]]]]]]]],11]]],11],[1,[2,[0,[1,[0,11,[2,11,[1,[0,[2,11,[1,2,11]],[2,[1,2,11],2]],11]]],11],[1,[2,[0,[1,[0,[2,11,[1,[2,[0,11,2],2],11]],[2,[1,0,[0,11,[2,11,2]]],2]],[0,11,[2,11,[1,2,11]]]],[2,[1,2,[0,[1,[2,[0,11,2],2],11],2]],2]],[0,[2,[0,[1,2,[1,2,11]],2],2],2]],[2,[0,11,[1,[0,[2,11,[1,[0,11,2],11]],[2,[1,[0,11,2],11],2]],11]],[0,[1,[2,11,[0,11,2]],11],[2,[1,2,[0,11,2]],2]]]]],[0,[2,[1,[0,[1,[2,11,2],11],2],[0,11,[1,[2,11,2],11]]],[0,[1,2,[2,11,2]],2]],2]],[0,6,[2,[1,[0,11,[2,11,[1,[2,11,[0,11,2]],11]]],11],[1,[2,[0,[1,[2,11,2],11],2],2],[0,6,[2,6,2]]]]]]],[0,[2,[1,[2,[1,[0,[2,9,[1,[0,[1,0,9],0],[2,9,[0,9,[1,[0,9,0],11]]]]],[1,0,[2,9,[1,0,[0,[2,9,[0,9,0]],0]]]]],[0,11,[2,9,[1,[2,9,[0,11,[1,[0,[1,0,[2,9,[0,11,0]]],0],[0,11,[1,[2,11,[0,11,[1,0,11]]],11]]]]],11]]]],[1,[1,0,[0,[2,[0,[1,[2,11,[0,[1,0,11],0]],11],[1,0,[2,[0,11,[1,0,11]],[1,0,[0,[2,11,[0,11,0]],0]]]]],[1,0,[2,[0,[0,[2,11,[1,[0,11,2],11]],[1,0,[2,11,2]]],0],2]]],0]],[0,[2,[1,[0,11,[1,[2,11,[0,11,[1,[2,11,[0,11,0]],11]]],11]],11],[1,[0,[2,11,[1,[0,[2,11,2],2],11]],[2,[1,[2,[0,[1,[0,11,2],11],2],2],[0,11,[2,11,2]]],2]],[0,11,[2,11,[1,[0,11,2],11]]]]],[2,[1,[0,[2,[1,[0,[1,[2,11,[0,11,0]],11],[1,0,[2,11,[0,11,0]]]],11],[1,[1,0,[0,[2,[0,11,[1,0,11]],[2,[0,11,2],2]],[2,[1,0,[0,[2,11,2],0]],2]]],[0,[1,[2,11,[0,11,[2,11,2]]],11],[2,[1,[0,11,[2,11,2]],11],[1,2,[0,11,2]]]]]],[1,0,[2,[0,[1,[2,11,[0,[1,[2,11,0],11],[1,0,[2,11,2]]]],11],[1,[1,0,[0,[2,[2,11,0],0],0]],[2,[0,11,[1,[2,11,[1,0,[0,11,0]]],11]],[2,[0,[1,[0,11,2],11],2],2]]]],[2,[0,[1,2,[0,[2,11,2],2]],2],2]]]],[0,11,[1,[2,[0,11,[1,[2,11,[0,11,[2,11,2]]],11]],[0,[2,11,[1,2,11]],[2,[1,2,[0,11,2]],2]]],[2,11,[0,11,[1,[2,11,2],11]]]]]],[2,[1,[0,[1,2,[2,[0,[1,2,[0,11,2]],2],2]],2],[0,[1,[0,[2,11,[1,2,11]],[2,[1,2,11],2]],11],[1,2,[2,[0,11,2],2]]]],[1,2,[0,[2,[1,2,[0,11,2]],2],2]]]]]]],[2,11,[1,[0,11,[2,11,[1,[0,11,[2,[1,[0,11,[2,11,2]],11],[2,[1,2,11],2]]],11]]],11]]],[2,[1,[2,[1,2,[0,[2,[1,2,[0,[1,[0,11,2],11],2]],2],2]],2],[1,[2,[0,[1,[0,11,[2,11,2]],11],[2,[1,2,[0,11,[1,2,11]]],2]],[0,[2,[1,2,[0,11,2]],2],2]],[0,7,[2,11,[1,2,[2,7,2]]]]]],[1,2,[2,[1,2,[0,[1,2,6],2]],2]]]],[0,[0,[2,[1,[1,0,[2,[2,9,[1,[1,0,[2,[2,9,[0,9,[1,0,9]]],[1,[0,[1,0,[0,[2,11,0],0]],0],[0,[2,11,[0,[1,[2,11,0],11],[1,0,[2,11,[1,0,[0,11,0]]]]]],[1,0,[0,[2,[2,9,[1,0,11]],0],0]]]]]],[1,[2,9,[0,11,[1,[2,[0,11,[1,[2,11,[1,0,[0,11,0]]],11]],[0,[1,[2,[0,11,[1,0,11]],[1,0,[0,11,0]]],[2,11,[0,11,[1,[2,11,2],11]]]],[1,0,[2,[0,11,[1,[1,0,[2,11,0]],[2,11,[0,11,2]]]],[2,[0,[1,2,11],2],2]]]]],[2,11,[0,11,[1,[2,11,[0,11,[2,11,2]]],11]]]]]],11]]],[2,[1,[1,0,[2,[1,0,[0,[2,[1,0,[0,[2,[0,11,[1,0,11]],2],0]],2],0]],2]],[2,[1,[0,[2,[1,[0,[1,[2,11,[0,11,2]],11],[2,[1,[0,11,2],11],2]],11],[1,2,[0,11,[2,[1,2,11],2]]]],[2,[1,[2,[0,[1,2,[2,[0,11,2],2]],2],2],[0,[2,11,[1,2,11]],[2,[1,2,[0,11,2]],2]]],2]],[0,11,[2,[1,[0,11,[1,[2,11,2],11]],11],[1,[2,[0,11,2],2],[0,11,[2,11,2]]]]]],[1,2,[2,[0,[1,[2,[0,11,2],2],11],2],2]]]],2]]],[2,11,[1,[2,[1,[1,[2,11,[0,11,[2,11,2]]],11],11],[1,[2,[1,2,[0,11,2]],2],[2,11,[1,2,11]]]],11]]],[2,[1,2,[2,[1,2,[1,[2,11,2],11]],2]],2]],12],12]]]],[2,11,[1,[0,6,[2,11,[0,[1,[2,6,[2,6,2]],6],[0,[2,[1,[1,[2,7,[2,5,2]],5],5],[1,2,5]],12]]]],6]]]]],3]],[2,[0,[2,8,[0,8,[2,[1,[0,8,[2,[1,2,3],2]],3],2]]],[2,[1,[0,[2,[1,[0,8,[2,[1,[0,8,[2,[1,[0,[2,11,2],2],10],2]],6],[0,[1,[2,[0,8,2],2],6],2]]],6],[0,[1,[2,[0,8,[1,2,6]],2],6],[2,[1,2,[1,2,3]],2]]],[2,[0,[1,[2,[0,[1,2,[1,[2,[0,6,2],2],6]],2],2],[1,[2,[0,6,[1,[2,6,2],6]],2],5]],[1,2,[2,[1,2,[0,5,2]],2]]],2]],[0,1,[2,6,[2,[0,5,2],2]]]],2]],2]]],"statistics":{"nodes":1213,"leaves":607,"maxdepth":30},"mask":[[0,1],[1,1],[3,1],[4,-1],[6,-1],[9,-1],[11,1],[12,1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],2,-1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],625],[[8,0,3],-625],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-4000],[[7,0,3],4750],[[7,0,2],-750],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],12100],[[6,0,3],-15325],[[6,0,2],3675],[[6,0,1],900],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-22240],[[5,0,3],28450],[[5,0,2],-7650],[[5,0,1],-3420],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],27046],[[4,0,3],-33313],[[4,0,2],8544],[[4,0,1],5013],[[4,0,0],621],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-22240],[[3,0,3],25114],[[3,0,2],-5034],[[3,0,1],-3402],[[3,0,0],-1242],[[2,0,4],12100],[[2,0,3],-11695],[[2,0,2],1071],[[2,0,1],711],[[2,0,0],459],[[1,0,4],-4000],[[1,0,3],2950],[[1,0,2],330],[[1,0,1],234],[[1,0,0],162],[[0,0,4],625],[[0,0,3],-250],[[0,0,2],-150],[[0,0,1],-90],[[0,0,0],-54]]},{"name":"Q2","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-3],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-625],[[8,0,3],250],[[8,0,2],150],[[8,0,1],90],[[8,0,0],54],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],4000],[[7,0,3],-2950],[[7,0,2],-330],[[7,0,1],-234],[[7,0,0],-162],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-12100],[[6,0,3],11695],[[6,0,2],-1071],[[6,0,1],-711],[[6,0,0],-459],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],22240],[[5,0,3],-25114],[[5,0,2],5034],[[5,0,1],3402],[[5,0,0],1242],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],-621],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],22240],[[3,0,3],-28450],[[3,0,2],7650],[[3,0,1],3420],[[2,0,4],-12100],[[2,0,3],15325],[[2,0,2],-3675],[[2,0,1],-900],[[1,0,4],4000],[[1,0,3],-4750],[[1,0,2],750],[[0,0,4],-625],[[0,0,3],625]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-1],[[1,0,1],-8],[[1,0,0],4],[[0,0,1],5],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-625],[[8,0,3],500],[[8,0,2],100],[[8,0,1],20],[[8,0,0],4],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],4000],[[7,0,3],-4400],[[7,0,2],380],[[7,0,1],28],[[7,0,0],-4],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-12100],[[6,0,3],15440],[[6,0,2],-3734],[[6,0,1],-1006],[[6,0,0],-230],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],22240],[[5,0,3],-30608],[[5,0,2],9812],[[5,0,1],3388],[[5,0,0],44],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-27046],[[4,0,3],38072],[[4,0,2],-13172],[[4,0,1],-4804],[[4,0,0],451],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],22240],[[3,0,3],-30608],[[3,0,2],9812],[[3,0,1],3388],[[3,0,0],44],[[2,0,4],-12100],[[2,0,3],15440],[[2,0,2],-3734],[[2,0,1],-1006],[[2,0,0],-230],[[1,0,4],4000],[[1,0,3],-4400],[[1,0,2],380],[[1,0,1],28],[[1,0,0],-4],[[0,0,4],-625],[[0,0,3],500],[[0,0,2],100],[[0,0,1],20],[[0,0,0],4]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-625],[[8,0,3],625],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-1080],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],2295],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-1080],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[0,0,4],-625],[[0,0,3],625]]},{"name":"Q6","positive_content":1,"factors":[{"terms":[[[2,1,0],-3],[[2,0,1],5],[[1,1,0],3],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],108],[[6,2,1],135],[[6,2,0],-135],[[6,1,2],150],[[6,1,1],-150],[[6,0,3],125],[[6,0,2],-125],[[5,3,0],-324],[[5,2,1],-486],[[5,2,0],486],[[5,1,2],-630],[[5,1,1],720],[[5,1,0],-90],[[5,0,3],-600],[[5,0,2],750],[[5,0,1],-150],[[4,3,0],324],[[4,2,1],702],[[4,2,0],-702],[[4,1,2],1164],[[4,1,1],-1398],[[4,1,0],234],[[4,0,3],1335],[[4,0,2],-1815],[[4,0,1],525],[[4,0,0],225],[[3,3,0],-108],[[3,2,1],-486],[[3,2,0],486],[[3,1,2],-1164],[[3,1,1],1398],[[3,1,0],-234],[[3,0,3],-1712],[[3,0,2],2396],[[3,0,1],-756],[[3,0,0],-468],[[2,2,1],135],[[2,2,0],-135],[[2,1,2],630],[[2,1,1],-720],[[2,1,0],90],[[2,0,3],1335],[[2,0,2],-1815],[[2,0,1],525],[[2,0,0],225],[[1,1,2],-150],[[1,1,1],150],[[1,0,3],-600],[[1,0,2],750],[[1,0,1],-150],[[0,0,3],125],[[0,0,2],-125]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-2],[[1,0,1],-8],[[1,0,0],5],[[0,0,1],5],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],3125],[[8,0,3],-2000],[[8,0,2],-600],[[8,0,1],-160],[[8,0,0],-32],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-20000],[[7,0,3],19100],[[7,0,2],-480],[[7,0,1],16],[[7,0,0],32],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],60500],[[6,0,3],-68960],[[6,0,2],13494],[[6,0,1],3944],[[6,0,0],832],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-111200],[[5,0,3],138452],[[5,0,2],-38784],[[5,0,1],-13172],[[5,0,0],-64],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],135230],[[4,0,3],-172832],[[4,0,2],53148],[[4,0,1],18608],[[4,0,0],-1907],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-111200],[[3,0,3],138452],[[3,0,2],-38784],[[3,0,1],-13172],[[3,0,0],-64],[[2,0,4],60500],[[2,0,3],-68960],[[2,0,2],13494],[[2,0,1],3944],[[2,0,0],832],[[1,0,4],-20000],[[1,0,3],19100],[[1,0,2],-480],[[1,0,1],16],[[1,0,0],32],[[0,0,4],3125],[[0,0,3],-2000],[[0,0,2],-600],[[0,0,1],-160],[[0,0,0],-32]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-3],[[2,0,1],5],[[1,1,0],3],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],378],[[6,2,1],540],[[6,2,0],-486],[[6,1,2],675],[[6,1,1],-630],[[6,0,3],625],[[6,0,2],-600],[[5,3,0],-1134],[[5,2,1],-1944],[[5,2,0],1782],[[5,1,2],-2835],[[5,1,1],3078],[[5,1,0],-378],[[5,0,3],-3000],[[5,0,2],3645],[[5,0,1],-720],[[4,3,0],1134],[[4,2,1],2808],[[4,2,0],-2592],[[4,1,2],5238],[[4,1,1],-6012],[[4,1,0],999],[[4,0,3],6675],[[4,0,2],-8856],[[4,0,1],2547],[[4,0,0],864],[[3,3,0],-378],[[3,2,1],-1944],[[3,2,0],1782],[[3,1,2],-5238],[[3,1,1],6012],[[3,1,0],-999],[[3,0,3],-8560],[[3,0,2],11706],[[3,0,1],-3672],[[3,0,0],-1809],[[2,2,1],540],[[2,2,0],-486],[[2,1,2],2835],[[2,1,1],-3078],[[2,1,0],378],[[2,0,3],6675],[[2,0,2],-8856],[[2,0,1],2547],[[2,0,0],864],[[1,1,2],-675],[[1,1,1],630],[[1,0,3],-3000],[[1,0,2],3645],[[1,0,1],-720],[[0,0,3],625],[[0,0,2],-600]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,5,[2,[1,[0,4,[2,6,[1,[0,[2,7,[0,0,[1,[2,7,[0,0,[1,[2,7,[0,0,[1,[2,7,[0,0,3]],0]]],0]]],0]]],[2,[0,6,[2,6,[1,[0,6,[0,[2,6,[1,[0,[2,6,[1,1,6]],8],6]],8]],6]]],[0,[1,[2,[0,7,[2,6,[1,[0,[2,7,[1,[0,7,[2,7,[1,[0,7,[2,7,[1,3,7]]],7]]],7]],[2,[1,[0,7,[2,[1,[0,7,[2,6,[1,[2,6,[0,6,[2,[1,[0,6,[1,1,6]],6],[1,[0,[1,1,6],1],[0,7,[1,[0,7,1],7]]]]]],7]]],7],[1,[0,[1,[2,7,[0,[2,7,[1,[0,7,[2,7,3]],7]],[2,[1,[0,[1,[2,7,[0,7,3]],7],[2,[1,[2,[0,7,3],3],7],3]],7],[2,[1,3,[0,7,3]],3]]]],7],[2,[1,[0,[1,[2,[0,7,[1,[2,[0,7,1],[0,[1,1,7],1]],[2,7,[0,7,[1,1,7]]]]],[0,[2,[1,[0,7,[1,1,[2,7,1]]],7],[1,[0,[2,[1,1,7],3],1],[0,7,[2,[1,3,7],3]]]],[1,1,[2,[0,[1,1,7],1],3]]]],[2,7,[0,7,[2,[1,[0,7,[1,[2,7,1],7]],7],[1,[2,[0,7,3],3],[0,7,[2,7,3]]]]]]],[1,[0,[2,[1,1,[0,[2,7,1],1]],1],1],[2,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,[0,7,[1,1,7]],[0,[1,1,7],1]]]],[0,[2,[1,1,[0,7,[2,[1,1,7],3]]],3],1]]]],[0,7,[1,[2,[0,7,[1,[2,7,[0,7,[1,1,7]]],7]],[0,[1,[2,7,[0,7,3]],7],[2,[1,[0,[2,7,3],1],[0,7,[2,7,3]]],3]]],[2,7,[0,7,[1,[2,7,[0,7,3]],7]]]]]],[2,[1,[0,[2,[1,3,[0,[1,[0,7,3],7],3]],3],3],[0,[1,[0,7,[2,[1,[0,7,3],7],3]],7],[2,[1,3,[0,7,3]],3]]],[1,3,[0,[2,[1,3,[0,7,3]],3],3]]]]],[0,7,[1,[2,7,[0,7,[2,[1,[0,7,[2,7,3]],7],[1,3,[0,7,3]]]]],7]]]]],7],[1,[0,[2,[1,[0,7,[2,[1,[0,7,[2,7,[1,3,7]]],7],[1,[2,[0,[1,3,7],3],3],[0,7,[2,7,3]]]]],7],[1,[2,[0,[1,3,7],3],3],[0,[2,7,[1,3,7]],[2,[1,3,7],3]]]],[2,[2,[1,[0,[2,[1,[0,[2,[1,3,7],3],3],[0,7,[1,3,7]]],[1,3,[0,[1,3,7],3]]],3],[0,7,[1,[2,[0,[1,3,7],3],3],[0,7,[2,[1,3,7],3]]]]],[1,3,[0,[1,[2,[0,7,3],3],[0,7,[2,7,3]]],3]]],3]],[0,7,[2,[1,[0,7,[2,7,[1,[0,7,3],7]]],7],[1,[2,[0,[1,[0,7,3],7],3],3],[0,7,[2,7,3]]]]]]]],7]]],[2,[0,[1,[0,7,[2,7,[1,[0,[2,7,[1,3,7]],[2,[1,3,7],3]],7]]],0],[1,[2,[0,[1,[0,[2,7,[1,[2,[0,7,3],3],7]],[2,[1,[2,[0,7,3],3],[0,7,[2,7,3]]],3]],[0,7,[2,7,[1,3,7]]]],[2,[1,3,[0,[1,[2,[0,7,3],3],7],3]],3]],[0,[2,[0,[1,3,[1,3,7]],3],3],3]],[0,[1,[2,0,[0,0,[2,0,3]]],0],[2,[1,[0,[1,[2,7,[0,0,3]],0],[2,[1,[0,7,3],0],3]],0],[2,[1,3,0],3]]]]],[0,[1,[2,[0,[1,[2,7,3],0],3],3],[0,0,[2,0,3]]],3]]],[2,0,[1,[0,0,[2,0,[2,0,3]]],0]]],[0,[2,[1,[2,[1,[2,[0,6,[1,[0,6,[1,1,[2,6,1]]],6]],[0,[2,[1,[0,6,[1,[2,6,[0,6,1]],6]],6],[1,[0,[2,6,[1,[0,6,[2,6,[1,1,6]]],6]],[1,[0,[1,1,[2,6,1]],1],[2,[0,6,[1,[0,6,1],6]],[0,[2,6,[1,[0,6,1],6]],[1,1,[0,[2,6,[1,1,6]],1]]]]]],[0,6,[1,[2,6,[0,6,[2,6,[1,[0,6,[1,1,6]],6]]]],7]]]],[1,[0,[1,1,[0,[2,6,1],1]],1],[0,[2,6,[1,[0,[2,6,[1,[0,[1,1,[2,6,1]],1],[0,[2,6,[2,6,[1,[0,6,1],6]]],[2,6,[1,1,[0,6,1]]]]]],[1,1,[0,[2,6,1],1]]],[2,6,[0,6,[1,[0,[2,6,[1,1,[0,6,1]]],1],[2,6,[0,6,[1,[0,[2,6,1],1],[0,7,[1,[2,6,1],7]]]]]]]]]],[1,[0,[2,[1,1,[2,6,1]],1],1],[2,[2,6,[0,6,[1,1,[0,6,1]]]],[0,[1,1,[2,[0,6,[2,6,1]],[0,[1,1,[2,[0,6,1],1]],1]]],1]]]]]]],[0,7,[2,6,[1,[2,6,[0,7,[1,[2,[0,6,[1,[0,[2,6,[1,1,6]],1],[2,6,[0,6,[1,[0,6,1],6]]]]],[0,[1,[0,[2,6,[1,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,7,1]]],7]],[2,[1,[0,[2,6,1],1],[2,6,[0,6,[1,1,6]]]],[1,1,[0,[1,[2,[0,7,1],1],7],1]]]],[0,7,[1,[2,7,[0,7,[1,[2,7,[0,7,1]],7]]],7]]],[1,1,[0,[1,[2,[0,7,[1,1,[2,6,1]]],[0,[1,1,[2,7,1]],1]],[2,7,[0,7,[1,[0,[2,7,1],1],[2,7,[0,7,1]]]]]],[1,1,[0,[2,[1,[2,6,1],7],1],1]]]]]],[0,7,[1,[2,7,[0,7,[1,[2,[0,7,[1,[2,7,[0,7,1]],7]],[0,[1,[2,7,[0,7,1]],7],[1,1,[2,[0,7,1],1]]]],7]]],7]]]]],7]]]],[1,[2,[0,[1,[0,[2,[2,[1,[0,[2,6,[1,[0,6,[1,1,6]],6]],[1,1,[0,[2,6,[1,1,6]],1]]],[0,6,[2,6,[1,[0,6,[1,[0,6,1],6]],6]]]],[1,[0,[1,[0,[2,[1,1,6],[1,1,[0,[2,[1,1,6],1],1]]],1],[2,[0,6,[2,6,[1,[0,6,1],6]]],[0,[1,[0,7,[1,[0,[2,6,1],1],[2,6,[0,7,1]]]],7],[1,1,[0,[1,[2,[0,7,1],1],[2,7,[0,7,[1,1,7]]]],[1,1,[0,[2,7,1],1]]]]]]],[1,1,[0,[1,1,[0,[2,[1,1,[2,6,1]],1],1]],1]]],[0,[1,[0,7,[1,[2,7,[0,7,[1,[2,7,[0,7,1]],7]]],7]],7],[1,[0,[1,[2,[0,6,[2,6,1]],[0,[1,1,[2,[0,7,1],[0,[1,1,7],1]]],1]],[2,7,[0,[1,[2,7,[0,7,[1,1,7]]],7],[1,[0,[2,7,1],1],[2,7,[0,7,1]]]]]],[1,1,[0,[2,[2,6,[1,1,[0,7,1]]],1],1]]],[0,7,[1,[2,[0,7,[2,6,[1,[0,7,1],7]]],[0,[1,[2,[0,7,[1,1,7]],[0,[1,1,7],1]],[2,7,[0,7,[1,1,7]]]],[1,1,[0,[2,7,1],1]]]],[2,7,[0,7,[1,[2,7,[0,7,1]],7]]]]]]]]],[1,[0,[2,[1,1,[0,[2,[1,[0,[1,[0,[2,[1,1,7],1],1],[2,7,[0,[1,[2,7,1],7],1]]],1],[0,7,[1,[2,[0,7,[1,1,7]],[0,[1,1,[2,7,3]],1]],[2,7,[0,7,[2,7,3]]]]]],[1,3,[2,[0,[1,[0,[2,7,3],3],7],3],3]]],[1,1,[2,[0,[1,1,[0,[2,[1,1,7],1],1]],1],3]]]],3],1],[0,[2,[1,[0,[1,[2,7,[0,7,[2,[1,[0,7,3],7],3]]],7],[2,[1,[0,[1,[2,7,[0,[2,7,3],3]],7],[1,1,[2,[0,7,[1,1,7]],3]]],[0,7,[1,[2,7,[0,7,3]],7]]],[1,3,[0,[2,7,3],3]]]],[0,7,[1,[2,7,[0,7,[2,7,3]]],7]]],[2,[1,[0,[2,[1,3,[0,7,3]],3],3],[0,7,[1,3,[0,7,3]]]],[1,3,[0,[1,3,7],3]]]],[2,[1,[0,[2,[1,1,[2,[0,[1,[0,[1,1,7],1],[0,7,[2,7,3]]],1],3]],3],1],[0,[2,[1,[0,7,[2,[1,[0,7,3],7],3]],7],[1,3,[0,7,3]]],[2,[1,[2,[0,[1,3,[2,[0,7,3],3]],3],3],[0,[2,[1,[0,7,[2,7,3]],7],[1,3,[0,7,3]]],[2,[1,3,[0,7,3]],3]]],3]]],3]]]],[1,1,[2,[0,[1,[0,[2,[1,1,[2,6,1]],1],1],[2,[0,[2,6,[2,6,[1,[0,6,1],6]]],[2,[1,1,6],[1,1,[0,[2,6,[1,1,[0,6,1]]],1]]]],[0,[1,[0,[2,[1,1,[0,[2,7,1],1]],1],1],[2,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,7,[0,[1,1,7],1]]]],[0,[1,1,[2,[0,7,[1,1,7]],[0,[2,7,3],1]]],1]]],1]]],1],3]]],[0,[1,[2,7,[0,[1,[2,7,[0,7,[1,[2,7,3],7]]],7],[2,[1,[0,7,[2,[1,[0,7,[2,7,[1,3,7]]],7],[1,[2,[0,7,3],3],[0,7,[2,7,3]]]]],7],[1,[2,[0,[1,3,7],3],3],[0,7,[2,[1,[0,7,3],7],3]]]]]],7],[2,[1,[0,[1,[2,[0,7,[2,6,[1,[0,7,[2,6,[1,1,7]]],7]]],[0,[1,[2,7,[0,[1,[2,7,[0,7,[2,7,3]]],7],[2,[1,[0,7,1],7],[1,3,[0,7,3]]]]],7],[1,[0,[2,[1,[2,[0,7,1],1],[2,7,[0,7,[1,1,7]]]],[1,1,[2,[0,[1,1,7],1],3]]],1],[2,[0,7,[1,[2,7,[0,7,1]],7]],[0,[2,[1,[0,7,[2,7,3]],7],[1,3,[0,7,3]]],[2,[1,1,[0,7,3]],3]]]]]],[2,7,[0,7,[1,[2,7,[0,7,[1,[2,7,3],7]]],7]]]],[2,[1,[0,[2,[2,6,[1,[0,6,1],6]],[1,1,[0,[2,6,[1,[0,7,1],7]],[1,1,[2,6,1]]]]],[1,1,[0,[2,[2,6,1],1],1]]],[0,7,[2,[1,[2,6,[0,6,[1,1,6]]],7],[1,[0,[1,[0,[2,7,1],1],[2,7,[0,7,1]]],1],[0,7,[1,[2,7,1],7]]]]]],[1,[0,[1,1,[0,[2,[1,1,[2,[0,7,1],1]],1],1]],1],[0,[2,[1,[0,[1,[2,7,[0,7,[1,1,7]]],7],[1,[0,[2,[1,1,7],1],1],[2,7,[0,7,1]]]],7],[1,[2,[0,[1,3,[0,7,3]],3],3],[0,[1,[2,7,3],7],[2,[1,[0,7,3],7],3]]]],[2,[1,1,[0,[2,[1,[0,7,[1,1,7]],7],[1,[0,[2,7,3],1],[0,7,[2,7,3]]]],[1,1,[2,[0,7,1],3]]]],3]]]]],[0,7,[1,[2,7,[0,7,[1,[2,[0,7,[1,[2,7,[0,7,3]],7]],[2,[0,[1,[0,7,3],7],3],3]],[2,7,[0,7,[2,7,3]]]]]],7]]],[1,[2,[0,[1,[2,[0,[1,[2,[0,[1,3,[0,7,3]],3],3],[0,[1,[2,7,3],7],[2,[1,3,7],3]]],3],3],[0,[1,[2,7,[0,7,3]],7],[2,[1,[2,[0,[1,3,7],3],3],[0,7,[2,7,3]]],3]]],3],3],[0,[1,[2,[0,7,[1,[2,7,[0,7,3]],7]],[0,[2,7,3],3]],[2,7,[0,7,[2,7,3]]]],[2,[1,[2,[0,[1,[0,7,3],7],3],3],[0,7,[2,[1,[0,7,3],7],3]]],3]]]]]],[1,1,[0,[2,[1,[0,[1,1,[0,[2,[1,1,[2,[0,[2,6,[1,1,7]],[1,1,[2,6,1]]],[0,[1,1,[0,[2,7,1],1]],1]]],1],1]],1],[0,[2,[1,[0,[1,[2,7,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,7,[0,7,1]]]]],7],[1,[0,[2,[1,1,[2,6,[0,7,1]]],1],1],[2,[0,7,[1,[2,7,1],7]],[0,[1,[2,[0,7,1],1],[2,7,[0,7,[1,1,7]]]],[1,1,[0,[2,7,1],1]]]]]],[0,7,[1,[2,7,[0,7,[1,[2,7,[0,7,1]],7]]],7]]],[1,[2,[0,[1,[0,[2,[1,1,[0,7,[2,7,3]]],3],1],[0,[1,[2,7,[0,7,3]],7],[2,[1,[0,7,3],7],3]]],3],3],[0,[1,[2,7,[0,7,3]],7],[2,[1,[0,[2,[1,[0,7,3],7],3],[2,[1,3,[0,7,3]],3]],[0,7,[2,7,[1,3,7]]]],[1,3,[2,[0,7,3],3]]]]]],[1,[0,[2,[1,1,[0,[2,[1,1,[0,[2,7,1],1]],1],1]],1],1],[2,[0,[1,[2,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,7,[0,7,1]]]],[0,[1,1,[2,[0,7,[1,1,7]],[0,[2,7,3],1]]],1]],[2,7,[0,[1,[2,7,[0,7,[2,7,3]]],7],[2,[1,[0,7,1],7],[1,3,[0,7,3]]]]]],[1,1,[0,[2,[1,[2,[0,7,1],1],[2,7,[0,7,1]]],[1,1,[2,[0,[1,1,7],1],3]]],1]]],[2,[0,[1,3,[2,[0,[1,3,7],3],3]],3],3]]]]],3],1]]],[0,[2,[1,3,[0,[1,[2,[0,[1,[2,[0,7,3],3],[0,7,[2,7,3]]],3],3],[0,[2,7,[1,[0,7,3],7]],[2,[1,[0,7,3],7],3]]],3]],3],3]],[0,[1,[2,[0,7,[1,[2,7,[0,7,[1,[2,7,[0,7,3]],7]]],7]],[0,[2,7,[1,[0,[2,7,3],3],7]],[2,[1,[2,[0,[1,[0,7,3],7],3],3],[0,7,[2,7,3]]],3]]],0],[2,[1,[0,[2,[1,[0,[1,[2,7,[0,7,[1,[2,7,[0,7,[2,7,3]]],7]]],7],[1,[2,[0,7,[1,[2,[0,7,[1,[2,7,[0,7,1]],7]],[0,[2,7,[1,3,7]],[2,[1,1,[0,7,3]],3]]],[2,7,[0,7,[1,[2,7,3],7]]]]],[2,[0,[1,[0,7,[2,[1,3,7],3]],7],[1,3,[2,[0,7,3],3]]],[0,[1,3,[0,7,3]],3]]],[2,7,[0,7,[2,[1,[0,7,[2,7,3]],7],[1,3,[0,7,3]]]]]]],7],[1,[2,[0,[1,[0,[2,7,3],[2,[1,3,[0,7,3]],3]],[0,7,[1,[2,7,3],7]]],[1,3,[2,[0,[1,3,7],3],3]]],[0,[1,3,[2,[0,7,3],3]],3]],[0,[1,[2,7,[0,7,[2,7,3]]],7],[2,[1,[0,7,[2,7,3]],7],[1,3,[0,7,3]]]]]],[2,[1,[2,[0,[1,[0,[1,[0,[2,[1,1,[2,[0,7,1],1]],1],1],[2,[0,7,[1,[0,[2,7,1],1],[2,7,[0,7,1]]]],[2,[0,[1,3,7],3],3]]],1],[0,[1,[2,7,[0,7,[2,[1,[0,7,3],7],3]]],7],[2,[1,[0,[1,[2,7,[0,[2,7,3],1]],7],[1,1,[2,[0,7,1],3]]],[0,7,[1,[2,7,[0,7,3]],7]]],[1,3,[0,[2,7,3],3]]]]],[1,1,[0,[2,[1,1,[2,[0,[1,[0,7,1],7],1],3]],3],1]]],[0,[1,3,[2,[0,[1,3,[0,7,3]],3],3]],3]],[0,[1,[2,7,[0,[1,[2,7,3],7],[2,[1,3,7],3]]],7],[2,[1,[0,[2,[1,[0,7,[2,[1,[0,7,[2,7,3]],7],[1,3,7]]],7],[1,[2,[0,[1,3,7],3],3],[0,7,[2,7,3]]]],[2,[1,[2,[0,[1,3,[0,7,3]],3],3],[0,[1,[2,7,3],7],[2,[1,3,7],3]]],3]],[0,7,[1,[2,7,[0,[2,7,3],3]],7]]],[1,3,[2,[0,[1,[0,7,3],7],3],3]]]]],[1,3,[2,[0,[1,3,[0,[2,7,3],3]],3],3]]]],[1,[0,0,[2,[0,7,[1,[2,7,[0,7,[2,7,3]]],0]],[0,[1,[2,7,3],0],[2,[1,3,0],3]]]],0]],[2,[1,[0,[1,3,[2,[0,[1,3,[0,7,3]],3],3]],3],[0,[1,[0,0,[1,3,0]],0],[1,3,[0,0,3]]]],[1,3,[0,[1,3,0],3]]]]]]],0],[2,[1,[2,[1,3,[0,[2,[1,3,[0,0,3]],3],3]],3],[1,[0,[1,[2,0,3],0],[2,[1,3,0],3]],0]],[1,3,[2,[1,3,0],3]]]],[0,[0,[2,[1,[1,[2,[1,1,[2,[1,1,[2,6,[0,6,1]]],1]],1],[2,[2,6,[1,[2,[1,[0,[2,6,[1,1,[2,6,[0,6,1]]]],[1,1,[2,6,1]]],[2,6,[0,6,[1,[0,[2,6,[1,1,6]],1],6]]]],[1,[0,[1,1,[0,[2,[1,1,[2,6,1]],1],1]],1],[0,[1,[2,[2,[0,6,[1,[0,6,1],6]],[0,[1,[2,6,[0,6,1]],7],[1,1,[0,[2,6,[1,1,7]],1]]]],[0,[1,[0,[2,[1,1,[2,7,1]],1],1],[2,[0,7,[1,[2,[0,7,1],1],7]],[0,[1,[0,[2,7,1],1],[2,7,[0,7,3]]],1]]],1]],[2,7,[0,[1,[2,7,[0,7,[1,[2,7,3],7]]],7],[1,[2,[0,[1,[2,7,[0,7,1]],7],[1,1,[2,7,[0,7,1]]]],[0,[2,[1,1,[0,7,[1,1,7]]],3],1]],[2,7,[0,[1,[2,7,[0,7,3]],7],[2,[1,[0,7,1],7],3]]]]]]],[1,1,[2,[0,[2,6,[1,[0,[1,1,[2,7,1]],1],[0,7,[1,[2,7,1],7]]]],[1,1,[2,[0,6,1],1]]],[0,[1,1,[2,[0,[1,[2,[0,7,1],1],7],[1,1,[0,[2,7,1],1]]],3]],1]]]]]],[1,[2,6,[0,7,[1,[2,[0,7,[1,[2,7,[0,7,[1,1,[2,7,[0,7,2]]]]],7]],[0,[1,[2,[0,7,[1,[2,7,[0,7,1]],7]],[0,[2,7,3],[2,[1,3,[0,7,3]],3]]],[2,7,[0,7,[1,[2,7,3],7]]]],[2,[1,[0,[1,1,[2,7,[0,7,1]]],1],[0,7,[0,[1,[2,7,3],7],8]]],[1,3,[2,[0,[1,3,7],3],3]]]]],[2,7,[0,7,[1,[2,7,[0,7,[2,7,3]]],0]]]]]],0]]],[2,[1,[2,[1,1,[2,[0,[1,3,[2,[0,[1,[2,[0,[1,3,7],3],3],[0,7,[2,7,3]]],3],3]],3],3]],3],[1,[2,[0,[2,[1,[0,[1,[2,7,[0,7,3]],7],[2,[1,[0,7,3],7],3]],7],[1,3,[0,0,[1,3,0]]]],[2,[1,[2,[0,[1,3,[2,[0,7,3],3]],3],3],[0,[1,[2,7,3],0],[2,[1,3,0],3]]],3]],3],[2,[1,[0,0,[1,[2,0,3],0]],0],[0,[1,[2,0,3],0],3]]]],3]]],[1,[1,[2,0,[1,[2,0,3],0]],0],0]],[2,[1,3,[1,3,0]],3]],8],8]]]]],0]]],0],[2,[0,[2,0,[0,0,[2,[1,[0,0,[1,3,0]],0],3]]],[2,[1,[0,[2,[1,[0,0,[1,[2,[0,0,[1,[2,[0,0,3],3],0]],[0,[1,3,0],3]],0]],0],[1,[0,[2,[1,[0,0,3],0],3],3],[0,0,[2,0,3]]]],[2,[0,[1,[2,[0,[1,3,[1,[2,0,3],0]],3],3],0],[1,3,[1,3,0]]],3]],[1,[2,0,[0,0,3]],0]],3]],3]]],"statistics":{"nodes":3543,"leaves":1772,"maxdepth":32},"mask":[[1,-1],[7,1],[10,1],[11,1],[12,1],[16,1]]},{"pattern":[[1,1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],0,1,-1,6,-1,1],"degrees":[10,5,5],"polynomials":[{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-80],[[8,3,0],480],[[8,2,0],-960],[[8,1,0],800],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],-240],[[7,4,0],800],[[7,3,0],-4080],[[7,2,0],6720],[[7,1,0],-4400],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[7,0,0],960],[[6,4,0],-3800],[[6,3,0],16680],[[6,2,0],-23280],[[6,1,0],11720],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[6,0,0],-1320],[[5,4,0],11000],[[5,3,0],-41700],[[5,2,0],49920],[[5,1,0],-18740],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],1275],[[4,4,0],-21125],[[4,3,0],69600],[[4,2,0],-72960],[[4,1,0],21620],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-1644],[[3,4,0],27500],[[3,3,0],-79500],[[3,2,0],74400],[[3,1,0],-20300],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],1275],[[2,4,0],-23750],[[2,3,0],61500],[[2,2,0],-52800],[[2,1,0],16100],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[2,0,0],-1320],[[1,4,0],12500],[[1,3,0],-30000],[[1,2,0],24000],[[1,1,0],-8000],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[1,0,0],960],[[0,4,0],-3125],[[0,3,0],7500],[[0,2,0],-6000],[[0,1,0],2000],[[0,0,4],625],[[0,0,3],-625],[[0,0,0],-240]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],80],[[8,3,0],-480],[[8,2,0],960],[[8,1,0],-800],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],240],[[7,4,0],-800],[[7,3,0],4080],[[7,2,0],-6720],[[7,1,0],4400],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],-960],[[6,4,0],3800],[[6,3,0],-16680],[[6,2,0],23280],[[6,1,0],-11720],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],1320],[[5,4,0],-11000],[[5,3,0],41700],[[5,2,0],-49920],[[5,1,0],18740],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-1680],[[4,4,0],21125],[[4,3,0],-69600],[[4,2,0],72960],[[4,1,0],-21620],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],2535],[[3,4,0],-27500],[[3,3,0],79500],[[3,2,0],-74400],[[3,1,0],20300],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-1680],[[2,4,0],23750],[[2,3,0],-61500],[[2,2,0],52800],[[2,1,0],-16100],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],1320],[[1,4,0],-12500],[[1,3,0],30000],[[1,2,0],-24000],[[1,1,0],8000],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],-960],[[0,4,0],3125],[[0,3,0],-7500],[[0,2,0],6000],[[0,1,0],-2000],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],240]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],-2],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-8],[[6,2,0],40],[[6,1,0],-56],[[6,0,0],24],[[5,3,0],60],[[5,2,0],-240],[[5,1,0],252],[[5,0,0],-72],[[4,3,0],-210],[[4,2,0],690],[[4,1,0],-588],[[4,0,0],36],[[3,3,0],425],[[3,2,0],-1150],[[3,1,0],812],[[3,0,0],48],[[2,3,0],-525],[[2,2,0],1200],[[2,1,0],-756],[[2,0,0],36],[[1,3,0],375],[[1,2,0],-750],[[1,1,0],420],[[1,0,0],-72],[[0,3,0],-125],[[0,2,0],250],[[0,1,0],-140],[[0,0,0],24]]},{"name":"R2","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],-4],[[4,1,0],4],[[4,0,0],-3],[[3,2,0],20],[[3,1,0],-14],[[3,0,0],6],[[2,2,0],-45],[[2,1,0],36],[[2,0,0],9],[[1,2,0],50],[[1,1,0],-50],[[1,0,0],-12],[[0,2,0],-25],[[0,1,0],40],[[0,0,0],-12]]},{"name":"R3","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,0],-36],[[6,1,0],42],[[6,0,0],-17],[[5,3,0],-60],[[5,2,0],216],[[5,1,0],-189],[[5,0,0],51],[[4,3,0],210],[[4,2,0],-621],[[4,1,0],441],[[4,0,0],6],[[3,3,0],-425],[[3,2,0],1035],[[3,1,0],-609],[[3,0,0],-97],[[2,3,0],525],[[2,2,0],-1080],[[2,1,0],567],[[2,0,0],6],[[1,3,0],-375],[[1,2,0],675],[[1,1,0],-315],[[1,0,0],51],[[0,3,0],125],[[0,2,0],-225],[[0,1,0],105],[[0,0,0],-17]]},{"name":"H02","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-800],[[10,4,0],240],[[10,3,1],4800],[[10,3,0],-1440],[[10,2,1],-9600],[[10,2,0],2880],[[10,1,1],8000],[[10,1,0],-2400],[[10,0,5],6250],[[10,0,4],-6250],[[10,0,1],-2400],[[10,0,0],801],[[9,4,1],9280],[[9,4,0],-3360],[[9,3,1],-48480],[[9,3,0],18000],[[9,2,1],82560],[[9,2,0],-31680],[[9,1,1],-56800],[[9,1,0],22800],[[9,0,5],-50000],[[9,0,4],65000],[[9,0,3],-15000],[[9,0,1],13440],[[9,0,0],-6246],[[8,4,1],-51600],[[8,4,0],21240],[[8,3,1],236880],[[8,3,0],-100440],[[8,2,1],-349920],[[8,2,0],153360],[[8,1,1],195600],[[8,1,0],-90360],[[8,0,5],191250],[[8,0,4],-287250],[[8,0,3],109500],[[8,0,1],-30960],[[8,0,0],16038],[[7,4,1],178800],[[7,4,0],-81000],[[7,3,1],-724680],[[7,3,0],337500],[[7,2,1],938880],[[7,2,0],-449280],[[7,1,1],-418920],[[7,1,0],210060],[[7,0,5],-456000],[[7,0,4],746400],[[7,0,3],-355200],[[7,0,1],47520],[[7,0,0],-15336],[[6,4,1],-425250],[[6,4,0],206775],[[6,3,1],1530000],[[6,3,0],-759240],[[6,2,1],-1761120],[[6,2,0],887760],[[6,1,1],633240],[[6,1,0],-324900],[[6,0,5],747300],[[6,0,4],-1281060],[[6,0,3],677940],[[6,0,1],-65430],[[6,0,0],2403],[[5,4,1],723000],[[5,4,0],-369000],[[5,3,1],-2325600],[[5,3,0],1198800],[[5,2,1],2410560],[[5,2,0],-1248480],[[5,1,1],-736320],[[5,1,0],376560],[[5,0,5],-877536],[[5,0,4],1526640],[[5,0,3],-834000],[[5,0,1],74160],[[5,0,0],2916],[[4,4,1],-888750],[[4,4,0],464625],[[4,3,1],2583000],[[4,3,0],-1347300],[[4,2,1],-2448000],[[4,2,0],1270080],[[4,1,1],702000],[[4,1,0],-356760],[[4,0,5],747300],[[4,0,4],-1281060],[[4,0,3],677940],[[4,0,1],-65430],[[4,0,0],2403],[[3,4,1],780000],[[3,4,0],-405000],[[3,3,1],-2079000],[[3,3,0],1066500],[[3,2,1],1828800],[[3,2,0],-928800],[[3,1,1],-540600],[[3,1,0],278100],[[3,0,5],-456000],[[3,0,4],746400],[[3,0,3],-355200],[[3,0,1],47520],[[3,0,0],-15336],[[2,4,1],-468750],[[2,4,0],230625],[[2,3,1],1170000],[[2,3,0],-567000],[[2,2,1],-972000],[[2,2,0],464400],[[2,1,1],309000],[[2,1,0],-150300],[[2,0,5],191250],[[2,0,4],-287250],[[2,0,3],109500],[[2,0,1],-30960],[[2,0,0],16038],[[1,4,1],175000],[[1,4,0],-75000],[[1,3,1],-420000],[[1,3,0],180000],[[1,2,1],336000],[[1,2,0],-144000],[[1,1,1],-112000],[[1,1,0],48000],[[1,0,5],-50000],[[1,0,4],65000],[[1,0,3],-15000],[[1,0,1],13440],[[1,0,0],-6246],[[0,4,1],-31250],[[0,4,0],9375],[[0,3,1],75000],[[0,3,0],-22500],[[0,2,1],-60000],[[0,2,0],18000],[[0,1,1],20000],[[0,1,0],-6000],[[0,0,5],6250],[[0,0,4],-6250],[[0,0,1],-2400],[[0,0,0],801]]},{"name":"H03","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-2400],[[10,4,0],240],[[10,3,1],14400],[[10,3,0],-1440],[[10,2,1],-28800],[[10,2,0],2880],[[10,1,1],24000],[[10,1,0],-2400],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,1],-7200],[[10,0,0],725],[[9,4,1],27840],[[9,4,0],-4800],[[9,3,1],-145440],[[9,3,0],26640],[[9,2,1],247680],[[9,2,0],-48960],[[9,1,1],-170400],[[9,1,0],37200],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,1],40320],[[9,0,0],-10120],[[8,4,1],-154800],[[8,4,0],36360],[[8,3,1],710640],[[8,3,0],-178200],[[8,2,1],-1049760],[[8,2,0],282960],[[8,1,1],586800],[[8,1,0],-176760],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,1],-92880],[[8,0,0],35295],[[7,4,1],536400],[[7,4,0],-156600],[[7,3,1],-2174040],[[7,3,0],674460],[[7,2,1],2816640],[[7,2,0],-928800],[[7,1,1],-1256760],[[7,1,0],460620],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],142560],[[7,0,0],-49860],[[6,4,1],-1275750],[[6,4,0],438975],[[6,3,1],4590000],[[6,3,0],-1659960],[[6,2,1],-5283360],[[6,2,0],1995840],[[6,1,1],1899720],[[6,1,0],-767700],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-196290],[[6,0,0],33330],[[5,4,1],2169000],[[5,4,0],-848250],[[5,3,1],-6976800],[[5,3,0],2826900],[[5,2,1],7231680],[[5,2,0],-3011040],[[5,1,1],-2208960],[[5,1,0],934380],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],222480],[[5,0,0],-10464],[[4,4,1],-2666250],[[4,4,0],1149750],[[4,3,1],7749000],[[4,3,0],-3404700],[[4,2,1],-7344000],[[4,2,0],3265920],[[4,1,1],2106000],[[4,1,0],-916740],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-196290],[[4,0,0],-240],[[3,4,1],2340000],[[3,4,0],-1080000],[[3,3,1],-6237000],[[3,3,0],2889000],[[3,2,1],5486400],[[3,2,0],-2548800],[[3,1,1],-1621800],[[3,1,0],750600],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],142560],[[3,0,0],-28800],[[2,4,1],-1406250],[[2,4,0],669375],[[2,3,1],3510000],[[2,3,0],-1660500],[[2,2,1],-2916000],[[2,2,0],1371600],[[2,1,1],927000],[[2,1,0],-439200],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,1],-92880],[[2,0,0],42855],[[1,4,1],525000],[[1,4,0],-243750],[[1,3,1],-1260000],[[1,3,0],585000],[[1,2,1],1008000],[[1,2,0],-468000],[[1,1,1],-336000],[[1,1,0],156000],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,1],40320],[[1,0,0],-20530],[[0,4,1],-93750],[[0,4,0],37500],[[0,3,1],225000],[[0,3,0],-90000],[[0,2,1],-180000],[[0,2,0],72000],[[0,1,1],60000],[[0,1,0],-24000],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,1],-7200],[[0,0,0],3242]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-240],[[8,3,0],1440],[[8,2,0],-2880],[[8,1,0],2400],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],-720],[[7,4,0],2400],[[7,3,0],-12240],[[7,2,0],20160],[[7,1,0],-13200],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[7,0,0],2880],[[6,4,0],-11400],[[6,3,0],50040],[[6,2,0],-69840],[[6,1,0],35160],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[6,0,0],-3960],[[5,4,0],33000],[[5,3,0],-125100],[[5,2,0],149760],[[5,1,0],-56220],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],3096],[[4,4,0],-63375],[[4,3,0],208800],[[4,2,0],-218880],[[4,1,0],64860],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-2097],[[3,4,0],82500],[[3,3,0],-238500],[[3,2,0],223200],[[3,1,0],-60900],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],342],[[2,4,0],-71250],[[2,3,0],184500],[[2,2,0],-158400],[[2,1,0],48300],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],-2745],[[1,4,0],37500],[[1,3,0],-90000],[[1,2,0],72000],[[1,1,0],-24000],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],3042],[[0,4,0],-9375],[[0,3,0],22500],[[0,2,0],-18000],[[0,1,0],6000],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-801]]},{"name":"H13","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-2400],[[10,4,0],240],[[10,3,1],14400],[[10,3,0],-1440],[[10,2,1],-28800],[[10,2,0],2880],[[10,1,1],24000],[[10,1,0],-2400],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,1],-7200],[[10,0,0],725],[[9,4,1],27840],[[9,4,0],-4080],[[9,3,1],-145440],[[9,3,0],22320],[[9,2,1],247680],[[9,2,0],-40320],[[9,1,1],-170400],[[9,1,0],30000],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,1],40320],[[9,0,0],-7945],[[8,4,1],-154800],[[8,4,0],28440],[[8,3,1],710640],[[8,3,0],-137160],[[8,2,1],-1049760],[[8,2,0],213840],[[8,1,1],586800],[[8,1,0],-129960],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,1],-92880],[[8,0,0],24375],[[7,4,1],536400],[[7,4,0],-115200],[[7,3,1],-2174040],[[7,3,0],487620],[[7,2,1],2816640],[[7,2,0],-658800],[[7,1,1],-1256760],[[7,1,0],315540],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],142560],[[7,0,0],-30390],[[6,4,1],-1275750],[[6,4,0],305775],[[6,3,1],4590000],[[6,3,0],-1134540],[[6,2,1],-5283360],[[6,2,0],1337040],[[6,1,1],1899720],[[6,1,0],-493560],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-196290],[[6,0,0],25335],[[5,4,1],2169000],[[5,4,0],-559125],[[5,3,1],-6976800],[[5,3,0],1825200],[[5,2,1],7231680],[[5,2,0],-1905120],[[5,1,1],-2208960],[[5,1,0],571140],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],222480],[[5,0,0],-28767],[[4,4,1],-2666250],[[4,4,0],712125],[[4,3,1],7749000],[[4,3,0],-2062800],[[4,2,1],-7344000],[[4,2,0],1939680],[[4,1,1],2106000],[[4,1,0],-539460],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-196290],[[4,0,0],25335],[[3,4,1],2340000],[[3,4,0],-618750],[[3,3,1],-6237000],[[3,3,0],1620000],[[3,2,1],5486400],[[3,2,0],-1404000],[[3,1,1],-1621800],[[3,1,0],423000],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],142560],[[3,0,0],-30390],[[2,4,1],-1406250],[[2,4,0],343125],[[2,3,1],3510000],[[2,3,0],-837000],[[2,2,1],-2916000],[[2,2,0],680400],[[2,1,1],927000],[[2,1,0],-222300],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,1],-92880],[[2,0,0],24375],[[1,4,1],525000],[[1,4,0],-103125],[[1,3,1],-1260000],[[1,3,0],247500],[[1,2,1],1008000],[[1,2,0],-198000],[[1,1,1],-336000],[[1,1,0],66000],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,1],40320],[[1,0,0],-7945],[[0,4,1],-93750],[[0,4,0],9375],[[0,3,1],225000],[[0,3,0],-22500],[[0,2,1],-180000],[[0,2,0],18000],[[0,1,1],60000],[[0,1,0],-6000],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,1],-7200],[[0,0,0],725]]},{"name":"H16","positive_content":2,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],-2],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-224],[[10,4,1],1200],[[10,4,0],1552],[[10,3,1],-7200],[[10,3,0],-3968],[[10,2,1],14400],[[10,2,0],4832],[[10,1,1],-12000],[[10,1,0],-2848],[[10,0,5],-9375],[[10,0,4],9375],[[10,0,1],3600],[[10,0,0],656],[[9,5,0],2800],[[9,4,1],-13920],[[9,4,0],-16352],[[9,3,1],72720],[[9,3,0],33376],[[9,2,1],-123840],[[9,2,0],-30016],[[9,1,1],85200],[[9,1,0],11312],[[9,0,5],75000],[[9,0,4],-97500],[[9,0,3],22500],[[9,0,1],-20160],[[9,0,0],-1120],[[8,5,0],-16800],[[8,4,1],77400],[[8,4,0],83592],[[8,3,1],-355320],[[8,3,0],-138864],[[8,2,1],524880],[[8,2,0],93192],[[8,1,1],-293400],[[8,1,0],-20160],[[8,0,5],-286875],[[8,0,4],430875],[[8,0,3],-164250],[[8,0,1],46440],[[8,0,0],-960],[[7,5,0],63000],[[7,4,1],-268200],[[7,4,0],-268440],[[7,3,1],1087020],[[7,3,0],366216],[[7,2,1],-1408320],[[7,2,0],-177624],[[7,1,1],628380],[[7,1,0],16008],[[7,0,5],684000],[[7,0,4],-1119600],[[7,0,3],532800],[[7,0,1],-71280],[[7,0,0],840],[[6,5,0],-162750],[[6,4,1],637875],[[6,4,0],597945],[[6,3,1],-2295000],[[6,3,0],-682668],[[6,2,1],2641680],[[6,2,0],238332],[[6,1,1],-949860],[[6,1,0],-10092],[[6,0,5],-1120950],[[6,0,4],1921590],[[6,0,3],-1016910],[[6,0,1],98145],[[6,0,0],765],[[5,5,0],301875],[[5,4,1],-1084500],[[5,4,0],-966600],[[5,3,1],3488400],[[5,3,0],950880],[[5,2,1],-3615840],[[5,2,0],-249936],[[5,1,1],1104480],[[5,1,0],11628],[[5,0,5],1316304],[[5,0,4],-2289960],[[5,0,3],1251000],[[5,0,1],-111240],[[5,0,0],2940],[[4,5,0],-406875],[[4,4,1],1333125],[[4,4,0],1156575],[[4,3,1],-3874500],[[4,3,0],-1025460],[[4,2,1],3672000],[[4,2,0],246072],[[4,1,1],-1053000],[[4,1,0],-15060],[[4,0,5],-1120950],[[4,0,4],1921590],[[4,0,3],-1016910],[[4,0,1],98145],[[4,0,0],765],[[3,5,0],393750],[[3,4,1],-1170000],[[3,4,0],-1023000],[[3,3,1],3118500],[[3,3,0],860100],[[3,2,1],-2743200],[[3,2,0],-231840],[[3,1,1],810900],[[3,1,0],8412],[[3,0,5],684000],[[3,0,4],-1119600],[[3,0,3],532800],[[3,0,1],-71280],[[3,0,0],840],[[2,5,0],-262500],[[2,4,1],703125],[[2,4,0],651375],[[2,3,1],-1755000],[[2,3,0],-548400],[[2,2,1],1458000],[[2,2,0],187260],[[2,1,1],-463500],[[2,1,0],-19728],[[2,0,5],-286875],[[2,0,4],430875],[[2,0,3],-164250],[[2,0,1],46440],[[2,0,0],-960],[[1,5,0],109375],[[1,4,1],-262500],[[1,4,0],-275000],[[1,3,1],630000],[[1,3,0],242500],[[1,2,1],-504000],[[1,2,0],-97000],[[1,1,1],168000],[[1,1,0],17600],[[1,0,5],75000],[[1,0,4],-97500],[[1,0,3],22500],[[1,0,1],-20160],[[1,0,0],-1120],[[0,5,0],-21875],[[0,4,1],46875],[[0,4,0],60625],[[0,3,1],-112500],[[0,3,0],-62000],[[0,2,1],90000],[[0,2,0],30200],[[0,1,1],-30000],[[0,1,0],-7120],[[0,0,5],-9375],[[0,0,4],9375],[[0,0,1],3600],[[0,0,0],656]]},{"name":"H17","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-240],[[8,3,0],1440],[[8,2,0],-2880],[[8,1,0],2400],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],-720],[[7,4,0],2400],[[7,3,0],-12240],[[7,2,0],20160],[[7,1,0],-13200],[[7,0,4],-20000],[[7,0,3],24900],[[7,0,2],-5400],[[7,0,0],2880],[[6,4,0],-11400],[[6,3,0],50040],[[6,2,0],-69840],[[6,1,0],35160],[[6,0,4],60500],[[6,0,3],-85440],[[6,0,2],29430],[[6,0,1],2160],[[6,0,0],-3960],[[5,4,0],33000],[[5,3,0],-125100],[[5,2,0],149760],[[5,1,0],-56220],[[5,0,4],-111200],[[5,0,3],167628],[[5,0,2],-68904],[[5,0,1],-8316],[[5,0,0],4392],[[4,4,0],-63375],[[4,3,0],208800],[[4,2,0],-218880],[[4,1,0],64860],[[4,0,4],135230],[[4,0,3],-207888],[[4,0,2],89964],[[4,0,1],12096],[[4,0,0],-6147],[[3,4,0],82500],[[3,3,0],-238500],[[3,2,0],223200],[[3,1,0],-60900],[[3,0,4],-111200],[[3,0,3],167628],[[3,0,2],-68904],[[3,0,1],-8316],[[3,0,0],4392],[[2,4,0],-71250],[[2,3,0],184500],[[2,2,0],-158400],[[2,1,0],48300],[[2,0,4],60500],[[2,0,3],-85440],[[2,0,2],29430],[[2,0,1],2160],[[2,0,0],-3960],[[1,4,0],37500],[[1,3,0],-90000],[[1,2,0],72000],[[1,1,0],-24000],[[1,0,4],-20000],[[1,0,3],24900],[[1,0,2],-5400],[[1,0,0],2880],[[0,4,0],-9375],[[0,3,0],22500],[[0,2,0],-18000],[[0,1,0],6000],[[0,0,4],3125],[[0,0,3],-3000],[[0,0,0],-720]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[2,0,0],-2],[[1,0,1],-8],[[1,0,0],5],[[0,0,1],5],[[0,0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-240],[[8,3,0],1440],[[8,2,0],-2880],[[8,1,0],2400],[[8,0,4],3125],[[8,0,3],-2000],[[8,0,2],-600],[[8,0,1],-160],[[8,0,0],-752],[[7,4,0],2400],[[7,3,0],-12240],[[7,2,0],20160],[[7,1,0],-13200],[[7,0,4],-20000],[[7,0,3],19100],[[7,0,2],-480],[[7,0,1],16],[[7,0,0],2912],[[6,4,0],-11400],[[6,3,0],50040],[[6,2,0],-69840],[[6,1,0],35160],[[6,0,4],60500],[[6,0,3],-68960],[[6,0,2],13494],[[6,0,1],3944],[[6,0,0],-3128],[[5,4,0],33000],[[5,3,0],-125100],[[5,2,0],149760],[[5,1,0],-56220],[[5,0,4],-111200],[[5,0,3],138452],[[5,0,2],-38784],[[5,0,1],-13172],[[5,0,0],1736],[[4,4,0],-63375],[[4,3,0],208800],[[4,2,0],-218880],[[4,1,0],64860],[[4,0,4],135230],[[4,0,3],-172832],[[4,0,2],53148],[[4,0,1],18608],[[4,0,0],-2627],[[3,4,0],82500],[[3,3,0],-238500],[[3,2,0],223200],[[3,1,0],-60900],[[3,0,4],-111200],[[3,0,3],138452],[[3,0,2],-38784],[[3,0,1],-13172],[[3,0,0],1736],[[2,4,0],-71250],[[2,3,0],184500],[[2,2,0],-158400],[[2,1,0],48300],[[2,0,4],60500],[[2,0,3],-68960],[[2,0,2],13494],[[2,0,1],3944],[[2,0,0],-3128],[[1,4,0],37500],[[1,3,0],-90000],[[1,2,0],72000],[[1,1,0],-24000],[[1,0,4],-20000],[[1,0,3],19100],[[1,0,2],-480],[[1,0,1],16],[[1,0,0],2912],[[0,4,0],-9375],[[0,3,0],22500],[[0,2,0],-18000],[[0,1,0],6000],[[0,0,4],3125],[[0,0,3],-2000],[[0,0,2],-600],[[0,0,1],-160],[[0,0,0],-752]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[1,[1,4,[0,3,[1,4,[0,4,[2,[0,0,[2,11,[1,6,[0,5,[2,7,[1,6,[0,5,[0,5,12]]]]]]]],[2,[0,[1,4,[0,4,[2,5,[2,[1,4,[2,5,1]],1]]]],[1,[0,4,[2,[2,6,[1,6,[0,5,1]]],1]],[2,[0,[2,5,[1,5,[0,5,1]]],[2,[0,[1,5,[2,5,1]],[0,[1,6,[2,[1,6,1],1]],12]],1]],1]]],1]]]]]],[0,[2,7,[0,4,[2,8,[1,4,[0,4,[2,[2,8,1],1]]]]]],[1,[1,[0,[2,7,[0,4,[2,[2,6,[2,6,[0,5,[1,4,1]]]],1]]],[2,[2,11,[0,10,[0,[2,11,[1,[2,10,[1,6,[0,6,[2,7,[0,6,[1,6,[2,6,1]]]]]]],[2,[0,10,[1,10,[2,11,[0,[1,10,[0,10,[2,10,[1,10,[0,10,9]]]]],[1,[0,10,[2,10,[1,[2,10,[0,10,[1,10,[2,[0,10,9],1]]]],[0,[1,[2,10,[0,10,9]],9],9]]]],[0,[1,[2,10,[0,[2,10,[1,10,9]],9]],[2,[0,10,9],9]],9]]]]]],[0,[1,[2,10,[0,7,[1,6,[2,10,[0,6,1]]]]],[2,[0,10,[1,10,[2,10,[0,10,[2,10,[1,10,1]]]]]],[0,[2,10,[1,10,[0,[2,10,1],1]]],[2,[1,[0,10,[2,10,1]],[0,[2,[1,10,1],1],1]],1]]]],[2,[1,[0,10,[1,[2,10,[0,10,[1,10,[2,10,1]]]],[2,[0,10,[1,10,[2,[0,10,[2,10,1]],1]]],[0,[2,[1,10,[0,10,1]],1],1]]]],[0,[1,[2,[0,10,[1,10,[2,10,[0,10,[2,10,1]]]]],[0,[1,10,[2,10,1]],[2,[1,10,1],1]]],[2,[0,[1,10,[0,10,[2,10,1]]],[1,[2,[0,10,[1,10,9]],[0,[2,10,1],1]],9]],[0,[2,[1,[0,10,1],1],1],1]]],[2,[1,[0,[2,[1,10,[0,[1,10,[2,10,1]],[2,[1,10,1],1]]],[1,[0,10,1],1]],[2,[1,[0,[2,[1,10,1],1],1],1],1]],9],1]]],[1,[0,[1,[2,7,[0,6,1]],[2,[0,[2,10,1],1],1]],[2,[1,[0,[2,10,1],1],1],1]],1]]]]]],[0,[2,[1,11,[2,11,[2,11,[1,11,[0,11,[1,11,9]]]]]],[1,[2,[1,7,[0,10,[2,10,[1,10,[2,10,[0,10,[1,10,[2,[0,10,[1,10,[2,10,[0,10,1]]]],[0,[1,10,[2,10,1]],1]]]]]]]]],[1,[1,6,[0,6,[2,6,[2,6,1]]]],[2,[0,[1,7,[2,10,[0,7,[1,7,1]]]],[1,[2,7,[0,[1,7,[2,7,1]],[2,[1,7,1],1]]],[2,[0,[1,10,[2,[0,10,[1,10,1]],1]],[2,[1,[0,10,1],1],1]],1]]],[0,[1,[2,6,1],1],1]]]],[1,[2,[0,[2,11,[1,[2,10,[0,10,[1,10,[2,10,[0,10,[1,10,[2,10,1]]]]]]],[0,[2,10,[1,10,[2,[0,10,[1,10,[0,10,[1,10,9]]]],[0,[1,10,[2,10,1]],[2,[1,10,1],1]]]]],[1,[2,10,[2,[0,10,[1,10,[2,[0,10,[1,10,1]],1]]],[0,[1,10,[2,[0,10,1],1]],1]]],[2,[0,[2,10,[1,10,[0,10,9]]],[1,[2,10,[0,10,[1,[2,10,9],9]]],9]],[2,[1,[0,[2,10,[0,10,1]],9],9],1]]]]]],[1,[2,[2,11,[0,10,[1,10,[2,11,[0,10,[1,10,[2,11,[0,10,[1,10,9]]]]]]]]],[2,[0,[1,10,[0,10,[2,10,[1,10,[0,10,[2,10,[1,10,[2,10,1]]]]]]]],[1,[0,10,[2,10,[1,10,[2,[0,10,[1,10,[2,10,1]]],[0,[1,10,1],1]]]]],[0,[2,[1,10,[0,10,[2,10,[1,10,9]]]],[1,[0,10,[2,10,[1,10,1]]],[2,[0,[1,10,[0,10,9]],[1,[2,[0,10,1],1],9]],1]]],[1,[2,[0,10,[1,[2,10,[0,10,[2,10,[1,10,1]]]],[2,10,[1,[0,10,9],9]]]],[2,[0,[1,[0,10,[2,10,1]],[2,[0,10,1],1]],1],1]],[2,[1,[0,[2,10,[1,[0,10,9],9]],9],9],1]]]]],[0,[1,[2,10,[0,10,[1,10,1]]],[2,[0,[1,10,[2,10,[0,10,1]]],[1,[2,10,1],[2,[0,[1,10,1],1],1]]],[0,[2,[1,10,1],1],1]]],[2,[1,[0,[1,10,[2,[0,10,1],1]],[2,[1,[0,10,1],1],1]],1],1]]]],[2,[2,11,[0,[2,11,[1,11,[0,11,9]]],[1,[2,[0,11,[1,11,9]],[1,[0,[2,11,[0,10,9]],9],9]],9]]],[1,[0,[2,[0,[2,10,[1,10,[0,[1,10,[2,10,9]],[1,[2,10,9],9]]]],[1,[2,10,[0,[1,[2,10,[2,10,1]],[2,10,9]],[1,[2,[0,10,9],1],9]]],[1,[2,[0,10,9],9],9]]],[2,[0,[2,[1,[0,10,1],1],1],1],1]],[2,[1,[0,[1,[2,[0,[2,10,9],9],9],9],9],9],1]],[0,[2,[1,[0,[1,[2,[0,10,9],9],9],9],9],1],9]]]]],[2,[0,[2,[1,[0,[1,10,[2,10,[0,10,1]]],[1,[2,10,[0,10,1]],[2,[0,[1,10,1],1],1]]],[0,[2,[1,[0,10,[2,[1,10,1],1]],1],1],1]],[1,[0,[2,[1,10,1],1],1],1]],1],1]],[2,[1,[0,[2,[2,11,[0,11,[1,[2,11,[0,11,9]],9]]],[1,[0,[2,[0,10,[1,10,9]],[1,[0,[2,10,[2,[0,10,1],1]],9],9]],9],9]],9],9],1]]]],[0,[0,[2,[1,11,[2,11,[1,11,9]]],[0,[1,[2,[1,7,[2,10,[1,10,[2,[1,10,[2,10,[1,10,[0,10,[2,10,[1,10,1]]]]]],[1,[2,10,[1,10,1]],[2,[1,[2,10,1],1],1]]]]]],[2,[1,6,[2,[1,[1,7,[2,10,1]],1],1]],[1,[1,6,1],1]]],[2,[1,[1,[2,[2,11,[1,10,[2,11,[1,[0,[2,11,[1,10,[0,10,9]]],[1,[2,11,[0,10,9]],9]],9]]]],[2,[1,[2,[1,10,[0,[2,10,[1,10,[0,10,[2,10,1]]]],[2,[1,10,[0,10,[1,10,9]]],[1,[2,[0,10,[1,10,1]],[0,[1,10,1],1]],[2,[0,[1,10,1],1],1]]]]],[2,[1,[0,10,[1,10,1]],[0,[2,[1,10,1],1],1]],[1,[0,[1,10,1],1],1]]],[2,[1,[1,[0,[2,[0,10,[1,10,9]],[2,[0,[1,10,9],9],1]],9],9],9],1]],1]],[1,[2,[2,11,9],9],9]],9],1]],[1,[1,[2,7,[2,[1,5,[1,5,[2,7,1]]],[1,5,1]]],[2,[2,10,[1,10,[0,[2,[1,10,[2,10,[1,10,[2,[1,10,[2,10,1]],1]]]],[2,[1,10,1],1]],[0,[2,[1,10,[2,10,[1,10,[2,[1,10,1],1]]]],[2,[1,[1,10,1],1],1]],[1,[2,10,[2,[1,10,1],1]],[2,[0,[2,10,[1,[2,10,1],1]],12],1]]]]]],[2,[2,[1,[1,[2,7,1],1],1],1],1]]],[2,[1,[1,[0,[1,[2,[2,11,[2,11,[1,10,[2,11,[1,10,[0,10,9]]]]]],[2,[2,[1,[2,10,[1,10,[2,[0,10,[1,10,1]],1]]],[2,[1,[0,[2,10,[1,10,[2,10,1]]],[1,[2,10,[2,10,1]],9]],9],1]],1],1]],[2,[2,11,[1,[2,11,9],9]],9]],[1,[1,[2,10,[2,[2,[2,[0,[1,10,[2,10,[1,10,1]]],[0,[1,10,[2,[1,10,[2,10,1]],1]],12]],[2,[1,[0,10,1],1],1]],1],1]],[2,[2,11,[2,11,[1,[2,11,[0,[1,10,9],[1,[2,10,9],9]]],9]]],[2,[2,[2,[1,[1,[0,[2,[0,10,9],1],9],9],9],1],1],1]]],[2,[2,11,9],9]]],9],9],1]]]],12],12]]]]],[2,[2,[0,[0,[1,5,[2,6,[0,6,[1,6,[2,6,1]]]]],[2,[1,6,[0,8,[2,[1,6,[0,8,[2,[1,6,[0,8,1]],1]]],[1,[0,6,[2,6,1]],1]]]],[1,[0,5,[2,6,1]],[2,[0,[1,6,1],1],1]]]],[2,[0,[1,[0,[1,5,[2,6,[0,6,1]]],[1,[2,6,[0,6,1]],[2,[0,[1,6,1],1],1]]],[2,[0,[1,[0,[1,6,[2,6,1]],[2,[1,6,1],1]],1],1],1]],[1,[2,[0,[1,[2,[0,6,1],1],1],1],1],1]],1]],[0,[2,[0,[1,[2,5,1],1],1],1],1]],1]]],[1,[0,[2,7,[2,[0,6,[2,8,[2,[0,8,[2,[0,8,1],1]],1]]],1]],[0,[2,[2,11,[2,11,[0,10,[2,10,[1,[0,10,[2,10,[0,10,[1,[2,10,[0,10,[2,10,1]]],[2,[1,10,2],[0,[2,10,1],1]]]]]],[0,10,2]]]]]],[2,[2,[0,[2,[0,8,[1,8,[2,8,[0,8,[2,8,1]]]]],[0,[2,8,1],[2,[2,[1,8,1],1],1]]],[2,[2,[0,[1,8,[1,[0,8,[2,[1,10,2],1]],2]],[1,[2,[0,[1,8,[0,8,1]],1],1],1]],[0,[2,[1,[0,8,1],1],1],1]],1]],1],1]],[1,[2,[0,[2,11,[2,11,[1,[0,[2,10,[2,[0,10,[1,[2,[0,10,[2,10,[0,10,[1,10,9]]]],[0,[2,10,[0,10,1]],1]],[1,[0,[2,10,[2,10,1]],2],2]]],[0,[2,[0,[2,10,[1,10,1]],[2,[1,10,1],1]],1],1]]],[1,[0,[1,[2,[2,11,[0,10,[2,10,9]]],[2,[2,[0,[0,[2,10,9],9],9],1],1]],2],2],2]],2]]],2],1],2]]],[0,[2,10,[2,[0,8,[2,[0,8,[2,8,[1,8,2]]],[2,[0,8,1],1]]],1]],[0,[1,[0,[2,10,[2,[2,[1,[0,[2,8,1],2],2],1],1]],2],2],2]]]],[0,[1,[2,10,[2,[1,[0,[2,8,[0,8,[2,8,1]]],2],2],1]],2],2]]]],"statistics":{"nodes":1815,"leaves":908,"maxdepth":31},"mask":[[0,1],[3,1],[4,-1],[5,-1],[6,-1],[8,1],[9,-1],[11,1],[12,1],[16,1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],3],[[8,0,3],-14],[[8,0,2],22],[[8,0,1],-16],[[8,0,0],3],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-24],[[7,0,3],98],[[7,0,2],-132],[[7,0,1],80],[[7,0,0],-12],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],96],[[6,0,3],-353],[[6,0,2],426],[[6,0,1],-200],[[6,0,0],34],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-240],[[5,0,3],802],[[5,0,2],-876],[[5,0,1],304],[[5,0,0],-60],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],408],[[4,0,3],-1258],[[4,0,2],1273],[[4,0,1],-358],[[4,0,0],53],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-480],[[3,0,3],1384],[[3,0,2],-1316],[[3,0,1],362],[[3,0,0],-20],[[2,0,4],384],[[2,0,3],-1060],[[2,0,2],976],[[2,0,1],-323],[[2,0,0],26],[[1,0,4],-192],[[1,0,3],520],[[1,0,2],-472],[[1,0,1],178],[[1,0,0],-24],[[0,0,4],48],[[0,0,3],-136],[[0,0,2],132],[[0,0,1],-54],[[0,0,0],8]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-135],[[8,3,0],180],[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,4,0],540],[[7,3,0],-720],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,4,0],-810],[[6,3,0],1260],[[6,1,0],-540],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,4,0],540],[[5,3,0],-1260],[[5,1,0],1620],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-370],[[4,4,0],-135],[[4,3,0],720],[[4,1,0],-1620],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],400],[[3,3,0],-180],[[3,1,0],540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],-370],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],310],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-160],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],40]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-122],[[7,0,2],212],[[7,0,1],-154],[[7,0,0],40],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],443],[[6,0,2],-700],[[6,0,1],435],[[6,0,0],-82],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-1006],[[5,0,2],1448],[[5,0,1],-762],[[5,0,0],80],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1558],[[4,0,2],-2053],[[4,0,1],943],[[4,0,0],-63],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1672],[[3,0,2],2020],[[3,0,1],-862],[[3,0,0],80],[[2,0,4],-384],[[2,0,3],1228],[[2,0,2],-1368],[[2,0,1],589],[[2,0,0],-82],[[1,0,4],192],[[1,0,3],-568],[[1,0,2],584],[[1,0,1],-254],[[1,0,0],40],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H53","positive_content":1,"factors":[{"terms":[[[2,0,0],-1],[[1,0,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],7290],[[10,4,0],-8505],[[10,3,1],-9720],[[10,3,0],11340],[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3883],[[9,4,1],-43740],[[9,4,0],38880],[[9,3,1],58320],[[9,3,0],-51840],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-19430],[[8,4,1],116640],[[8,4,0],-78975],[[8,3,1],-165240],[[8,3,0],116640],[[8,1,1],29160],[[8,1,0],-34020],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],44220],[[7,4,1],-174960],[[7,4,0],97200],[[7,3,1],281880],[[7,3,0],-170100],[[7,1,1],-145800],[[7,1,0],121500],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],602640],[[7,0,0],-58860],[[6,4,1],153090],[[6,4,0],-78975],[[6,3,1],-311040],[[6,3,0],170100],[[6,1,1],320760],[[6,1,0],-194400],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-857790],[[6,0,0],62250],[[5,4,1],-72900],[[5,4,0],38880],[[5,3,1],223560],[[5,3,0],-116640],[[5,1,1],-379080],[[5,1,0],194400],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],967140],[[5,0,0],-60600],[[4,4,1],14580],[[4,4,0],-8505],[[4,3,1],-97200],[[4,3,0],51840],[[4,1,1],233280],[[4,1,0],-121500],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-923400],[[4,0,0],62250],[[3,3,1],19440],[[3,3,0],-11340],[[3,1,1],-58320],[[3,1,0],34020],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],719280],[[3,0,0],-58860],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-434970],[[2,0,0],44220],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],170100],[[1,0,0],-19430],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-34020],[[0,0,0],3883]]},{"name":"H57","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],5],[[8,0,3],-28],[[8,0,2],54],[[8,0,1],-44],[[8,0,0],13],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-40],[[7,0,3],200],[[7,0,2],-342],[[7,0,1],244],[[7,0,0],-62],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],160],[[6,0,3],-724],[[6,0,2],1119],[[6,0,1],-682],[[6,0,0],127],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-400],[[5,0,3],1640],[[5,0,2],-2298],[[5,0,1],1188],[[5,0,0],-146],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],680],[[4,0,3],-2536],[[4,0,2],3246],[[4,0,1],-1470],[[4,0,0],143],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-800],[[3,0,3],2720],[[3,0,2],-3192],[[3,0,1],1344],[[3,0,0],-146],[[2,0,4],640],[[2,0,3],-2000],[[2,0,2],2172],[[2,0,1],-920],[[2,0,0],127],[[1,0,4],-320],[[1,0,3],928],[[1,0,2],-936],[[1,0,1],400],[[1,0,0],-62],[[0,0,4],80],[[0,0,3],-224],[[0,0,2],216],[[0,0,1],-88],[[0,0,0],13]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,5,[2,[2,1,[2,0,[0,0,[2,0,[1,0,[0,0,[1,[2,0,6],3]]]]]]],[1,[2,[1,[0,[2,0,[1,[0,6,[2,[2,0,[1,[2,0,[0,6,[1,0,6]]],6]],6]],6]],[2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[1,[0,0,2],2]]]]]]],[1,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[1,0,7]]]]]]]]]]],[2,[0,0,[1,4,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[1,0,[0,0,2]]]]]]],[0,[0,[1,0,[2,0,[1,0,[2,0,[1,[2,0,8],2]]]]],9],9]]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]]]],[1,[2,0,[0,0,[1,4,[0,0,4]]]],[2,[0,0,[1,0,[2,0,[0,0,[1,[2,0,8],8]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]]],[1,[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]],8]]]]]]]]],[1,4,[0,[1,4,[0,[2,0,[2,[0,0,4],[1,[0,[2,[1,4,[0,[2,0,[2,0,8]],4]],8],4],[2,[0,[2,[0,[1,0,8],8],8],8],8]]]],4]],4]]],[0,[2,[0,0,[1,0,[2,0,[1,[0,0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]]]]],[0,[2,0,[1,0,2]],[1,[2,[0,0,[2,0,2]],[0,[1,[2,0,8],2],8]],2]]]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[0,[1,0,8],8]]]]],[2,[0,0,[1,0,[2,[0,0,[1,0,8]],8]]],[0,[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,0,8],8],8],8]]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]],[0,[1,0,[2,[0,0,[1,0,8]],[0,[1,0,8],8]]],[1,[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]],8]]],[2,[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,[1,0,8]],8]],[1,[2,[0,0,[1,0,8]],8],8]],8]],[1,[2,[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]],[1,[2,[0,[1,0,8],8],8],8]],8],8]]]],[1,[0,[2,[0,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]]]],[0,[2,0,[1,[0,0,[2,0,[0,0,8]]],[0,[2,0,[1,0,7]],[2,[0,0,8],8]]]],[2,[1,[0,0,[2,[0,0,[1,0,8]],8]],[0,[2,0,[0,[1,0,8],8]],8]],[0,[1,[2,[0,[1,0,8],8],8],8],8]]]],[2,[0,[2,[0,0,[1,0,[2,0,[0,[1,0,8],8]]]],[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]]],[2,[0,[1,[2,0,8],8],8],8]],8]],[0,[2,[0,0,[2,[0,0,[1,0,2]],[1,[0,0,2],2]]],[1,[0,[2,[0,0,[2,0,2]],7],2],2]],[2,[0,[1,[2,[1,[0,0,2],2],8],2],8],8]]]]],[2,[1,[0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]]]],[1,[1,4,[0,[2,0,[0,0,4]],4]],[2,[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[1,4,[2,0,8]],8]],[0,[1,[2,[0,[1,0,8],8],8],8],8]]]]],[0,[1,4,[2,[1,4,[0,[1,4,[2,0,8]],4]],8]],9]],[0,[2,[1,[0,0,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]]]],[1,[0,[2,0,[0,0,[2,0,8]]],[2,[0,[2,0,[1,0,2]],[2,[0,0,8],8]],8]],[0,[2,[0,0,2],2],2]]],[0,[1,[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,[1,0,8],8]],8]],[0,[1,[2,[0,0,8],8],8],8]],2],8]],[0,[2,[1,[2,[0,[1,[2,0,[0,0,8]],[2,[0,[1,0,8],8],8]],9],8],8],8],9]]],[0,[1,[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,0,[1,4,8]]],[2,[0,0,[1,0,8]],8]]],[0,[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]]],[2,[0,[1,[2,[0,0,[1,0,8]],8],8],8],8]],[1,[2,[1,4,8],8],8]],8],8],8]]]]]],[1,[0,[2,0,[2,[0,0,[0,0,[2,0,[1,0,6]]]],[0,0,[1,[0,0,[2,[1,0,7],7]],6]]]],[2,[0,[2,0,[0,0,[1,0,[2,0,2]]]],[2,[1,[0,0,[0,0,9]],[0,[2,0,2],2]],[1,[1,[0,[2,0,[0,[2,0,[1,0,2]],2]],[0,[2,[2,0,2],2],9]],[0,[2,[0,0,2],2],2]],2]]],[0,[1,[2,[0,[2,0,[1,[0,0,[2,0,2]],2]],[1,[2,[0,0,[2,0,2]],2],2]],[0,[1,[2,[0,[2,0,2],2],2],2],2]],2],2]]],[2,[1,[0,0,[0,[2,0,6],2]],6],6]]]],[1,[2,[1,[0,[2,[0,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]]]]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[1,[0,0,[2,0,8]],[0,0,8]]]]]]],[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,[2,0,8]],8]]]]],[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]]]],[0,[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]]]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]]]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,0,8],8],8]]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]]],[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],8]],[0,[1,[2,[0,0,8],8],8],8]]]]],[2,[0,[1,0,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]],[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]],8]]],[0,[1,[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],8]],[0,[1,[2,[0,0,8],8],8],8]],[2,[0,[1,[2,[0,0,8],8],8],8],8]],8]]]]],[2,[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,[2,0,8],8]]]],[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]],[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,[0,0,8]],8],8]],[2,[0,[1,[2,0,8],8],8],8]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,8],8]]],[1,[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]]],[0,[1,[2,[0,[1,0,8],8],8],8],8]]]],[0,[2,[1,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]]],[0,[1,[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]],8]],[1,[0,[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]],8]],[1,[2,[0,[1,[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8],8],8],8],8]]]]]]],[0,[1,[2,[0,0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[2,[1,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,8],8]]],[1,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,[0,0,8],8],8],8]]]]]]]]],[1,[0,[2,0,[0,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,[1,0,7]]]]],[2,[0,0,[1,0,[2,0,[0,[1,0,8],8]]]],[0,[2,[1,0,[0,0,8]],[1,[0,0,8],8]],[1,[2,[0,[1,0,8],8],8],8]]]],[1,[2,[0,0,[0,[2,0,[0,0,8]],[2,[0,[1,0,8],8],8]]],[0,7,8]],[2,[0,7,[0,7,8]],7]]]]]],[2,[0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]]],[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,0,8]],[1,[2,[0,0,[1,0,8]],8],8]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,[0,0,[1,0,8]],8],8],8]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,[1,0,8],8]]]],[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]],[1,[2,[0,[1,0,8],8],8],8]]],[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,[1,0,8],8],8],8]],8]],[1,[2,[0,[1,[2,0,[0,[1,0,8],8]],8],8],8],8]]]],[0,[2,[0,[2,[1,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]]],[1,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[2,[1,0,[0,0,8]],[1,[0,0,8],8]]],[0,[1,[2,[0,0,[1,0,8]],8],8],8]]],[1,[2,[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[2,[0,0,[1,0,8]],8],8]],[0,[1,[2,[0,[1,0,8],8],8],8],8]],[2,[0,[1,[2,[0,[1,0,8],8],8],8],8],8]]],[0,[1,[2,[0,[1,[2,[0,0,[1,0,8]],8],8],8],8],8],8]],8]]],[2,[0,[0,0,[2,0,[1,0,7]]],[0,[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]]]]],[1,[0,[2,0,[1,[0,0,[2,0,[0,0,8]]],[0,[2,0,[1,0,7]],[2,[0,0,8],8]]]],[2,[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]],8]],[0,[1,[2,[2,0,7],7],7],8]]],[2,[0,[2,[1,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]],[1,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],8],8]],[1,[2,[0,[1,[2,[0,0,8],8],8],8],8],8]],8]]],[0,[1,[2,[0,0,[1,[2,0,7],7]],7],7],[0,[2,[0,[1,[2,[0,[1,[2,[0,0,8],8],8],8],8],8],8],8],8]]]]],[2,[2,[0,0,[0,0,[1,0,[2,0,[1,[2,0,[1,[0,0,[2,0,7]],7]],7]]]]],[1,[0,0,[2,[0,0,[1,[0,0,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]],[1,[2,[0,0,[0,0,[2,0,8]]],[0,[0,0,[2,0,[0,0,8]]],8]],[2,[0,0,[0,[2,0,8],8]],7]]]],[1,[0,[0,0,[2,0,[1,0,7]]],[0,[2,[0,0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,[0,0,8],8],8],8],8]]],[1,[2,[1,[0,0,[0,7,8]],7],7],7]]]],7]],[1,[2,[1,[2,[0,0,[0,[1,[2,[0,0,[1,[2,0,7],7]],7],7],8]],7],7],7],7]]],[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],8]]]]]],[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]]],[0,[1,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]]],[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],8]],[0,[1,[2,[0,0,8],8],8],8]]],[1,[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],[0,[1,[2,[0,0,8],8],8],8]],8]]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,8]]]]],[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[2,0,8],8]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,[1,0,8]],8]],[1,[2,[0,0,8],8],8]]],[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]]]],[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],8]],[2,[0,[1,[2,0,[0,0,8]],8],8],8]]],[0,[1,[2,[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]],8],8],8]]],[2,[1,[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]]],[0,[1,[2,0,[0,[1,0,8],8]],8],8]]],[2,[1,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,[0,0,8],8],8],8]],[1,[0,[1,[2,[0,0,[1,0,8]],8],8],8],8]]],[0,[1,[2,[0,[1,[2,0,8],8],8],8],8],8]],[1,[0,[1,[2,[0,[1,[2,0,[0,0,8]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,0,8],8],8],8]],8],8],8],8]]]],[2,[1,[0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,[0,0,8],8]]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],8]]],[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]]]],[2,[0,[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]],[1,[2,[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]],8],8]],[0,[1,[2,[0,[1,[2,[0,0,8],8],8],8],8],8],8]]],[0,[1,[2,[0,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,[2,0,8],8]],[0,[1,[2,0,8],8],8]]],[0,[2,[0,[1,[2,0,8],8],8],8],8]],[2,[1,[2,[0,0,[0,[2,0,8],8]],7],7],8]],8]],[0,[1,[2,[0,[1,[2,[0,[1,0,[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8],8],8],8],8],8]]],[1,[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]]]]],[0,[1,[2,0,[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[2,0,[0,[1,0,8],8]],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,[0,0,[1,0,8]],8],8]],8]],[1,[2,[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8],8]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]]],[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],8],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]],8]],[1,[2,[0,[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,[0,0,8]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,0,8],8],8],8]]],[2,[0,[1,[2,0,8],8],8],8]],[1,[2,[0,[1,[2,[0,0,[1,0,8]],8],8],8],8],8]],8],8]],[0,[1,[2,[0,[1,[2,[0,[1,[2,[0,[1,0,8],8],8],8],8],8],8],8],8],8],8]],8]],[0,[1,[2,[0,[1,[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]]],[0,[1,[2,[0,0,8],8],8],8]],[2,[0,[1,[2,[0,[1,0,8],8],8],8],8],8]],8],8],8],8],8],8],8]]]],[2,[0,[2,[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]]]]]]],[2,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,[1,[2,0,8],8]],8]]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]]]]],[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,8],8]]]],[0,[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]],[1,[2,[0,[1,0,[2,0,8]],8],8],8]]]],[1,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]]]],[0,[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]],[1,[2,[0,[1,[2,0,8],8],8],8],8]],8]]]]],[1,[0,[2,0,[1,[0,0,4],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]],[1,[0,0,4],[2,[0,0,[1,0,[2,[1,0,8],8]]],[1,[0,[2,0,8],8],8]]]],[0,[1,[2,[0,0,[1,0,[2,0,[1,0,8]]]],[1,[0,0,[2,[1,0,8],8]],[0,[2,[1,0,8],8],8]]],[2,[0,[1,[2,0,8],8],8],8]],[1,[2,[1,4,8],8],8]]]]],[1,4,[0,[1,4,[2,4,[2,[1,4,8],8]]],4]]],[2,[0,[1,[2,0,[0,[1,0,[2,0,[0,0,[1,[2,0,8],8]]]],[1,[2,0,[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]]]],[2,[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]]],[0,[1,[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8],8],8]]],[1,[2,[0,[1,0,[2,[0,0,[1,0,[2,0,8]]],[0,[1,0,8],8]]],[1,4,[2,[1,4,8],8]]],[1,[0,[2,[1,[0,0,4],[0,[2,0,8],8]],8],8],8]],[2,[0,[1,[2,[0,[1,[2,0,8],8],8],8],8],8],8]]],[0,[1,[2,[0,[1,[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]],8],8],8],8]]]],[0,[1,[2,[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]]],[2,[0,0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,8]],8]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]]],[1,[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]],[2,[0,[1,[2,0,8],8],8],8]]]]],[1,[2,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[1,0,8]]],[1,[2,0,[1,0,8]],8]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,[2,[0,0,8],8]]],[1,[0,[2,0,8],8],8]]],[1,[2,[0,0,[1,0,[2,[1,0,8],8]]],[1,[0,[2,0,[1,[0,0,8],8]],8],8]],[2,[1,[0,[2,[1,0,8],8],8],8],8]]]],[2,[0,[1,[2,0,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],8]]],[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8]],[1,[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],8],8]],[0,[1,[2,[0,[1,[2,[0,0,8],8],8],8],8],8],8]]]],[0,[1,[2,[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,0,8]],[1,[2,[0,0,8],8],8]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,[0,0,[1,0,8]],8]],[1,[2,[0,0,[1,0,8]],8],8]]],[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8]]],[1,[0,[2,[0,[1,0,[2,0,[0,[1,0,8],8]]],[1,[2,0,[1,[0,0,8],8]],8]],[1,[0,[2,[0,0,8],8],8],8]],8],8]],[2,[0,[1,[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8],8],8],8]],[1,[2,[1,[0,[2,[0,[1,[2,0,[1,0,8]],[2,[1,0,8],8]],[1,[2,[1,0,8],8],8]],8],8],8],8],8]]],[2,[0,[1,[2,[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,[2,0,8],8]],[0,[1,[2,0,8],8],8]]],[1,[2,[0,[1,0,[2,0,8]],[1,[2,0,8],8]],[0,[1,[2,[0,0,8],8],8],8]],8]],[0,[1,[2,[0,[1,[2,0,8],8],8],8],8],8]],8],8],8]],[1,[2,[1,[0,[1,[0,[2,[0,[1,4,[0,0,4]],4],[2,[1,4,8],8]],4],[2,[0,[2,[0,[1,0,[2,0,8]],[1,4,8]],[1,[0,[2,[1,0,8],8],8],8]],8],8]],4],8],8],8]]],[1,4,[2,[0,[2,[1,[0,[1,4,8],4],8],8],8],8]]],8]],[2,[1,[2,[0,[0,0,[0,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,8],8]]]]]]],[1,[0,0,[2,[0,0,[1,0,[2,0,[0,0,[1,[2,0,8],8]]]]],[0,[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]]],[1,[2,[0,0,[1,[2,0,8],8]],8],8]]]],[1,[2,[0,0,[0,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]]],[0,[0,0,[2,0,[0,[1,0,8],8]]],8]],[2,[0,0,[0,[2,[0,0,[1,0,8]],8],8]],[0,[1,[2,[0,0,7],7],7],8]]]]]]],[0,[0,[2,[0,[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,8]],[0,[1,[2,0,8],8],8]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,0,[1,0,8]]],[2,[0,0,[1,0,8]],8]]],[0,[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]],8]]],[1,[2,[0,[1,0,[2,0,[0,0,[1,0,8]]]],[1,[2,0,[0,[1,0,[2,0,8]],8]],[2,[0,[1,0,8],8],8]]],[0,[1,[2,[0,0,[1,0,8]],8],8],8]],[2,[0,[1,[2,[0,0,8],8],8],8],8]]],[0,[1,[2,[0,[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]],[1,[2,[0,[1,0,8],8],8],8]],8],8],8]],[2,[0,[1,[2,[0,[1,[2,[0,[1,0,8],8],8],8],8],8],8],8],8]],8]],[0,[1,[0,0,[2,[0,[0,0,[2,0,[1,[0,0,[2,0,[0,0,[1,0,8]]]],[2,[0,0,[1,0,[0,0,8]]],[1,[0,0,[0,[2,0,8],8]],7]]]]],[0,[2,[0,[1,0,[2,0,[0,0,[1,[2,0,8],8]]]],[1,[2,0,[0,[1,0,8],8]],[2,[0,[1,0,8],8],8]]],[0,[1,[2,[0,0,[1,[2,0,8],8]],8],8],8]],[2,[0,[1,[2,[0,[1,[2,0,8],8],8],8],8],8],8]]],[0,[1,[2,[0,0,[0,[2,0,[0,[1,0,7],8]],[2,[0,[1,[2,0,8],8],8],8]]],[0,[1,[2,[0,0,[2,0,7]],7],7],8]],7],8]]],[2,[0,0,[1,[2,[0,[0,0,[0,0,[2,0,7]]],[0,[0,[2,[1,[0,0,8],7],8],8],8]],7],7]],7]],8]],[2,[2,[0,[0,0,[0,0,[1,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[1,[0,0,[2,[0,0,8],8]],7],7]]],7]]],[0,[0,[0,[1,[2,[0,[1,[2,[0,0,[1,0,8]],8],7],8],8],8],8],8],8]],[0,[0,0,[1,[1,[2,[0,0,7],7],7],7]],8]],7]],7]],[0,[2,[0,[1,[2,[0,[1,[1,[2,[1,[0,[2,[2,0,7],7],[2,[0,[1,[2,[0,0,[2,[0,0,[1,0,8]],8]],[0,[2,[0,7,8],8],8]],[2,[0,7,8],8]],8],8]],7],7],7],7],8],8],7],8],8],8]],7]]],[2,[2,[0,0,[1,[0,0,[2,[0,0,[1,0,6]],[1,[0,[2,0,6],2],6]]],[2,[0,0,6],6]]],6],3]],[0,7,8]],6]]],"statistics":{"nodes":5231,"leaves":2616,"maxdepth":28},"mask":[[1,-1],[4,-1],[7,1],[9,-1],[11,1],[13,1],[15,1],[16,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,-1,-1,-1,-1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],81],[[8,0,3],-432],[[8,0,2],774],[[8,0,1],-588],[[8,0,0],161],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-648],[[7,0,3],3024],[[7,0,2],-4644],[[7,0,1],2940],[[7,0,0],-644],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],2592],[[6,0,3],-10800],[[6,0,2],14706],[[6,0,1],-7422],[[6,0,0],1070],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-6480],[[5,0,3],24192],[[5,0,2],-29412],[[5,0,1],11460],[[5,0,0],-956],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],11016],[[4,0,3],-37152],[[4,0,2],41022],[[4,0,1],-13146],[[4,0,0],899],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-12960],[[3,0,3],39744],[[3,0,2],-40248],[[3,0,1],12192],[[3,0,0],-956],[[2,0,4],10368],[[2,0,3],-29376],[[2,0,2],27864],[[2,0,1],-9552],[[2,0,0],1070],[[1,0,4],-5184],[[1,0,3],13824],[[1,0,2],-12384],[[1,0,1],4704],[[1,0,0],-644],[[0,0,4],1296],[[0,0,3],-3456],[[0,0,2],3096],[[0,0,1],-1176],[[0,0,0],161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],135],[[8,3,0],-180],[[8,0,4],-27],[[8,0,3],135],[[8,0,2],-225],[[8,0,1],165],[[8,0,0],-40],[[7,4,0],-540],[[7,3,0],720],[[7,0,4],216],[[7,0,3],-945],[[7,0,2],1350],[[7,0,1],-825],[[7,0,0],160],[[6,4,0],810],[[6,3,0],-1260],[[6,1,0],540],[[6,0,4],-864],[[6,0,3],3375],[[6,0,2],-4275],[[6,0,1],2040],[[6,0,0],-310],[[5,4,0],-540],[[5,3,0],1260],[[5,1,0],-1620],[[5,0,4],2160],[[5,0,3],-7560],[[5,0,2],8550],[[5,0,1],-3045],[[5,0,0],370],[[4,4,0],135],[[4,3,0],-720],[[4,1,0],1620],[[4,0,4],-3672],[[4,0,3],11610],[[4,0,2],-11925],[[4,0,1],3390],[[4,0,0],-400],[[3,3,0],180],[[3,1,0],-540],[[3,0,4],4320],[[3,0,3],-12420],[[3,0,2],11700],[[3,0,1],-3165],[[3,0,0],370],[[2,0,4],-3456],[[2,0,3],9180],[[2,0,2],-8100],[[2,0,1],2595],[[2,0,0],-310],[[1,0,4],1728],[[1,0,3],-4320],[[1,0,2],3600],[[1,0,1],-1320],[[1,0,0],160],[[0,0,4],-432],[[0,0,3],1080],[[0,0,2],-900],[[0,0,1],330],[[0,0,0],-40]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,1,0],-3],[[2,0,0],2],[[1,1,0],3],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],1701],[[10,4,1],-3645],[[10,4,0],2592],[[10,3,1],4860],[[10,3,0],-6372],[[10,2,0],72],[[10,1,0],48],[[10,0,5],729],[[10,0,4],-4860],[[10,0,3],12150],[[10,0,2],-14580],[[10,0,1],8505],[[10,0,0],-1912],[[9,5,0],-8505],[[9,4,1],21870],[[9,4,0],-12960],[[9,3,1],-29160],[[9,3,0],31860],[[9,2,0],-360],[[9,1,0],-240],[[9,0,5],-7290],[[9,0,4],43740],[[9,0,3],-97200],[[9,0,2],102060],[[9,0,1],-51030],[[9,0,0],9560],[[8,5,0],17010],[[8,4,1],-58320],[[8,4,0],28512],[[8,3,1],82620],[[8,3,0],-76464],[[8,2,0],5796],[[8,1,1],-14580],[[8,1,0],18492],[[8,0,5],36450],[[8,0,4],-199260],[[8,0,3],400950],[[8,0,2],-371790],[[8,0,1],155520],[[8,0,0],-22470],[[7,5,0],-17010],[[7,4,1],87480],[[7,4,0],-36288],[[7,3,1],-140940],[[7,3,0],114696],[[7,2,0],-21024],[[7,1,1],72900],[[7,1,0],-72528],[[7,0,5],-116640],[[7,0,4],583200],[[7,0,3],-1069200],[[7,0,2],874800],[[7,0,1],-301320],[[7,0,0],32520],[[6,5,0],8505],[[6,4,1],-76545],[[6,4,0],28512],[[6,3,1],155520],[[6,3,0],-114696],[[6,2,0],31032],[[6,1,1],-160380],[[6,1,0],126420],[[6,0,5],262440],[[6,0,4],-1205280],[[6,0,3],2029050],[[6,0,2],-1479870],[[6,0,1],428895],[[6,0,0],-36360],[[5,5,0],-1701],[[5,4,1],36450],[[5,4,0],-12960],[[5,3,1],-111780],[[5,3,0],76464],[[5,2,0],-21024],[[5,1,1],189540],[[5,1,0],-126420],[[5,0,5],-431568],[[5,0,4],1827360],[[5,0,3],-2843100],[[5,0,2],1880820],[[5,0,1],-483570],[[5,0,0],35412],[[4,4,1],-7290],[[4,4,0],2592],[[4,3,1],48600],[[4,3,0],-31860],[[4,2,0],5796],[[4,1,1],-116640],[[4,1,0],72528],[[4,0,5],524880],[[4,0,4],-2060640],[[4,0,3],2988900],[[4,0,2],-1851660],[[4,0,1],461700],[[4,0,0],-36360],[[3,3,1],-9720],[[3,3,0],6372],[[3,2,0],-360],[[3,1,1],29160],[[3,1,0],-18492],[[3,0,5],-466560],[[3,0,4],1710720],[[3,0,3],-2332800],[[3,0,2],1399680],[[3,0,1],-359640],[[3,0,0],32520],[[2,2,0],72],[[2,1,0],240],[[2,0,5],291600],[[2,0,4],-1010880],[[2,0,3],1312200],[[2,0,2],-787320],[[2,0,1],217485],[[2,0,0],-22470],[[1,1,0],-48],[[1,0,5],-116640],[[1,0,4],388800],[[1,0,3],-486000],[[1,0,2],291600],[[1,0,1],-85050],[[1,0,0],9560],[[0,0,5],23328],[[0,0,4],-77760],[[0,0,3],97200],[[0,0,2],-58320],[[0,0,1],17010],[[0,0,0],-1912]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]}],"tree":[0,5,[2,[2,1,[2,0,[0,0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,3]],[1,[0,0,3],3]]]]]]]],[2,[0,[0,[1,[2,0,[0,[2,0,[1,[2,0,[1,[2,0,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]]]]]]],[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]]]]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,[2,0,7],7]]]]]],[2,[0,0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,[1,0,7]],7]]],[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]]]],[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,0,7],7],7],7]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],7],7]]],[2,[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]],7]],[1,[2,[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7],7],7]]]]]]]]],[0,[0,5,[1,[0,5,[1,[0,5,[2,0,[1,0,5]]],5]],5]],[1,[2,[2,0,[0,0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]],[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],7]]]]]]]],[0,[2,[1,0,[2,0,[0,[0,5,[1,0,5]],[1,[2,0,[0,0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]]]],[2,[0,0,[1,[2,0,7],7]],[0,[1,[2,0,7],7],7]]]]]],[1,[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]],[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,[0,0,7],7]],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,[0,0,7],7]]]],[2,[0,0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]]],[0,[0,5,[1,[2,0,7],7]],7]]],[1,[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,0,7],7],7],7]],7]]],[2,[0,[0,5,[1,[2,0,[1,[2,0,7],7]],5]],[1,[2,[0,[1,[2,0,[0,0,7]],7],7],7],7]],[0,[0,5,7],7]]]],[2,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,7]],7]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]]]],[1,[2,[0,0,[1,0,[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],7]],[2,[0,[1,[2,0,7],7],7],7]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,[2,0,[0,0,7]],7],7]]],[1,[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],[0,[1,[2,[0,0,7],7],7],7]],7]],[0,[1,[2,[0,[1,0,[2,0,7]],7],7],7],7]]],[1,[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,7],7],7]],[2,[0,[1,[2,[0,0,7],7],7],7],7]],7],7],7]]]],[2,[2,[0,0,[1,0,[2,0,[1,[0,0,3],3]]]],[1,[0,[0,5,[1,0,5]],[2,[0,0,[1,[2,0,[0,0,[1,0,7]]],[1,[2,0,3],3]]],[1,[0,[2,0,[0,0,[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]],[0,[1,[2,[0,0,3],3],3],7]]]],[0,5,3]]],[1,[2,[0,[0,5,[0,5,[2,[1,[2,0,[1,[2,0,7],7]],5],7]]],[2,[0,[1,[2,[0,[1,[2,0,7],7],7],7],7],7],7]],7],3]]]]]],[1,[0,5,[1,[0,5,[1,[2,0,3],5]],5]],5]]],[1,[2,0,[1,[2,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]]]]]]]]]]]],[1,[1,2,[2,[0,0,[1,2,[2,2,[0,2,[1,2,[2,2,[0,[1,2,[2,2,7]],7]]]]]]],[0,[1,2,[2,[0,0,[1,2,[2,2,[0,2,[1,2,[2,2,[0,2,7]]]]]]],[0,[1,2,[2,2,[0,2,[2,[1,2,[0,2,7]],[0,[2,[1,2,7],7],7]]]]],[2,[1,2,[0,[1,2,[2,2,[0,2,7]]],7]],[0,[2,[1,2,7],7],7]]]]],[2,[0,[1,2,[2,[1,2,[0,2,[2,2,7]]],[0,[1,2,[2,[0,2,7],7]],7]]],[1,[2,2,7],[2,[0,[2,[1,2,7],7],7],7]]],[0,[2,[1,[0,2,7],7],7],7]]]]],[0,[2,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]]]]]],[2,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],[2,[0,0,7],7]]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,[0,0,7]]],[1,[2,[0,0,[1,0,7]],7],7]]]],[1,[2,[0,0,[1,0,[2,0,[0,[1,0,7],7]]]],[0,[1,0,[2,[0,0,7],7]],[1,[2,[0,0,7],7],7]]],[2,[0,[1,[2,0,[0,0,7]],7],7],7]]]]]]],[2,[1,[0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,7],7],7]]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,7],7]]]]]],[1,[2,0,[0,0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]]]],[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]]],[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[1,2,[2,0,[0,[2,0,7],7]]],[2,[0,[1,0,7],7],7]]]],[2,[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,[1,0,7]],7]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,[1,0,7],7],7],7],7]]],[1,[2,[1,[1,[0,2,[2,2,7]],[0,[2,0,[0,0,7]],7]],[0,[2,[0,0,7],7],7]],[0,[1,[2,[1,2,7],7],7],7]],7]]]],[0,[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]],[2,[0,0,[1,0,[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]]]]],[0,[1,[2,0,[0,0,[1,0,[2,[0,0,[1,0,7]],7]]]],[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,[0,[1,0,7],7]],7],7]]],[1,[2,[0,[1,0,[2,0,[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7]],[0,[1,[2,[0,0,7],7],7],7]],7]]],[2,[0,[1,[2,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,7]],[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],7],7]],[2,[0,[1,[2,[0,0,7],7],7],7],7]],[1,[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7],7]],7]]],[0,[1,[2,[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7]]]],[1,[2,[0,0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[1,2,[0,0,7]],7],7]]],[2,[0,[1,[2,0,[0,[1,0,7],7]],[2,[0,[1,0,7],7],7]],7],7]]],[0,[1,[2,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,2,7]]],[2,[0,[1,0,7],7],7]]],[0,[1,[2,0,[0,[1,0,[2,0,7]],7]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,2,7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,0,7]],7],7],7],7]],[1,[2,[0,[1,[2,[1,[0,2,7],7],7],7],7],7],7]]],[2,[0,[1,[2,[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]],7],7],7],7]],[1,[2,[0,[1,[2,[1,[0,[1,2,[2,[0,0,7],7]],7],7],7],7],7],7],7]]]],[2,[1,[2,[0,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]]]]],[1,[2,0,[1,2,[0,[2,0,[0,0,[1,0,7]]],[2,[1,[0,0,7],7],7]]]],[2,[1,[0,0,[2,[0,0,[1,0,7]],7]],[0,[2,[0,0,[1,0,7]],7],7]],[1,[0,[2,[1,0,7],7],7],7]]]]]],[0,[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]]],[2,[0,0,[1,0,[2,[0,0,[1,0,7]],7]]],[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]]]],[1,[1,[1,2,[2,2,[0,[2,0,[0,0,7]],7]]],[2,[0,[2,0,[0,0,[1,0,7]]],[2,[0,0,[1,0,7]],7]],[0,[2,[0,[1,0,7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,0,7]],7],7],7],7]]]],[2,[1,[0,[1,[2,0,[1,2,[0,2,[2,2,7]]]],[2,[0,0,[2,0,[1,0,7]]],[0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7]]],[1,[2,[1,2,[0,[2,2,7],7]],7],[2,[0,[2,[1,[0,0,7],7],7],7],7]]],[0,[2,[0,[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]],[1,[2,[1,[0,0,7],7],7],7]],7],7]],[1,[0,[2,[1,[0,[1,2,[2,[0,2,7],7]],7],7],7],7],7]]]],[2,[0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]]]],[0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]],[1,[2,0,[0,0,[1,0,[2,[0,0,7],7]]]],[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]],[0,[1,[2,[0,0,7],7],7],7]]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]],[2,[0,0,[1,0,[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],7],7]]],[1,[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],7],7]],[2,[0,[1,[2,[0,0,7],7],7],7],7]]],[0,[1,[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,[1,0,7]],7],7]],[0,[1,[2,[0,0,7],7],7],7]],7],7]]],[0,[2,[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]]],[2,[0,[1,0,[2,[0,0,7],7]],[1,[2,[0,0,7],7],7]],7]],[1,[2,[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]],7],7]],[0,[1,[2,[0,[1,[2,[0,0,[1,0,7]],7],7],7],7],7],7]],7]]],[2,[0,[1,[2,[0,[1,[2,[1,[1,2,[0,0,[2,[0,0,7],7]]],[0,[2,0,[0,[1,0,7],7]],7]],[1,[0,[1,2,[2,[0,0,7],7]],7],7]],[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7]],7],7],7],7],7]]]]],[2,[2,[0,0,[1,0,[2,0,[1,[0,0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,3]]],[1,[2,0,3],3]]]]],[0,[2,0,[1,0,3]],[1,[2,[0,0,3],3],3]]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]]]]]]],[2,[0,0,[1,0,[2,0,[1,0,3]]]],[1,[0,0,[2,[0,0,[1,0,[1,0,3]]],[1,[0,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[0,[1,[2,0,[0,0,3]],3],3]]]],[0,[2,0,[1,[0,0,3],3]],3]]]],[1,[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]]]],[2,[0,0,[1,0,[2,0,[0,0,[1,[2,0,7],7]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],[2,[0,[1,[2,0,7],7],7],7]]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,7]],7]]]]]],[2,[0,0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,0,7],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,[2,0,7],7]],[0,[1,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7],7]]]],[1,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],[0,[1,[2,[0,0,7],7],7],7]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,[2,0,[0,0,7]],7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,[2,0,7],7]],[0,[1,[2,0,7],7],7]],7],7],7]]]],[1,[2,[0,[2,0,[1,[0,0,[2,0,[0,0,[1,[2,0,7],7]]]],[0,[2,0,[1,0,3]],3]]],[1,[2,[0,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,7],7],7]],[0,[2,[0,[1,0,7],7],7],7]],3]],[0,[2,[1,[0,[2,0,[0,[1,0,[2,0,7]],7]],[2,[0,[1,[2,0,7],7],7],7]],3],7],7]],[0,[2,[1,[2,[0,0,3],3],3],3],3]]]]],[1,[2,[0,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,[2,0,7],7]]]]]]],[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]],[2,[0,0,[1,0,[2,0,7]]],[0,[1,[2,0,[0,0,7]],7],7]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]],[1,[2,0,[0,0,[1,[2,0,7],7]]],[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7]]],[0,[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,[2,0,7],7],7],7],7]]]]],[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]]]],[0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]]],[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,0,7],7],7],7]]]]],[2,[0,[1,0,[2,0,[0,[1,0,[2,0,7]],[1,[2,0,7],7]]]],[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]],[2,[0,[1,[2,0,7],7],7],7]]],[0,[1,[2,[0,0,[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,7],7],7]],[2,[0,[1,[2,0,7],7],7],7]],7]]],[1,[2,[0,[1,[2,0,[0,0,[1,0,[2,[0,0,7],7]]]],[2,[0,0,[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,0,7],7],7],7]],7]],[0,[1,[2,[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],7],7],7],7]],7]]],[2,[0,[1,[2,[0,[1,0,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]]],[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,[0,0,7],7]],[1,[2,[0,0,7],7],7]]],[2,[0,[1,[2,0,7],7],7],7]]],[0,[1,[2,[0,0,[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,7],7],7]],[2,[0,[1,[2,[0,0,7],7],7],7],7]],7]],[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7]],[1,[2,[0,[1,[2,[0,[1,[2,[0,0,7],7],7],7],7],7],7],7],7]],7]],[0,[2,[0,[1,[2,[0,[1,[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]]],[2,[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],7],7]],[1,[2,[0,[1,[2,0,7],7],7],7],7]],[0,[1,[2,[0,[1,[2,[0,0,7],7],7],7],7],7],7]],7],7],7],7]],[2,[0,[1,[2,[0,[2,[0,0,[1,0,[1,[2,0,[0,0,7]],3]]],[1,[0,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,[2,0,7],7]],7]],[0,[1,[2,0,3],3],7]]],[2,[0,[1,[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]],3],7],7]],[0,[2,[0,[1,[2,[0,[1,0,[2,0,7]],7],7],7],7],7],7]],3],7],7]]]]],[2,[2,0,[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,3]]],3]]],[0,[1,[0,5,[1,0,5]],5],3]]],[1,[2,[1,[2,[0,[2,0,[0,0,[1,0,3]]],[1,[0,[2,0,3],3],3]],[0,[1,[2,[0,0,3],3],3],3]],3],3],3]]]]],5],[0,[2,[2,0,[2,0,[1,0,[1,[0,0,3],5]]]],[1,[1,[1,[2,0,[1,[2,[1,2,[2,2,[1,2,[0,2,[2,6,[0,[1,2,[2,2,[0,[2,2,7],7]]],[2,[0,[1,2,7],7],7]]]]]]],[2,[1,6,[0,[1,[2,2,[0,2,7]],[2,[0,[1,2,[2,2,[0,2,[2,2,7]]]],[2,[1,2,[0,2,7]],7]],[0,[2,[0,[1,2,[2,2,7]],7],7],7]]],[2,[0,[1,[2,2,7],7],7],7]]],[0,[2,[1,[1,2,[0,2,7]],7],7],7]]],[2,[1,[2,[0,0,[2,0,[0,0,[1,[2,0,[1,2,[0,0,[1,6,[2,6,[0,[2,0,7],7]]]]]],[2,[0,0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]]],[1,[0,[2,0,[0,0,[2,0,[1,0,7]]]],[2,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]],[0,[2,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[2,[0,[2,[1,0,7],7],7],7]]]]]]]],[1,[2,[0,0,[1,[0,[2,2,[0,2,[1,2,[2,2,[0,2,7]]]]],[2,[0,2,[2,6,7]],[0,[2,[0,2,7],7],7]]],[2,[0,0,[0,[1,[2,2,[0,2,7]],[2,[0,0,[2,0,7]],7]],7]],[0,[0,[2,0,[0,0,[2,0,[1,2,7]]]],[2,[0,[1,2,[2,0,7]],[2,[1,2,7],7]],7]],7]]]],[0,[0,0,[1,[2,2,[0,2,[2,[1,2,[0,2,7]],7]]],[2,[0,0,[2,0,[0,[2,0,[1,0,7]],[2,[1,2,7],7]]]],[0,[2,[0,0,[2,0,[1,[0,0,7],7]]],[0,[2,[1,0,[0,0,7]],7],7]],7]]]],[0,[2,[0,[1,[1,2,[2,2,7]],[2,[0,[2,[1,2,7],7],7],7]],7],7],7]]],[2,[0,[0,0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,7]],7]]]]]]],[0,[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]],[2,[1,0,[0,0,[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,[0,0,7]]],[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]]],[0,[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[1,[0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]],7],7]],7]],[2,[0,[2,[1,[0,[2,[1,0,[0,0,7]],7],7],7],7],7],7]]],[0,[0,[2,0,[0,0,[2,[0,0,[1,0,[2,0,[1,[0,0,7],7]]]],[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,7]]]]],[0,[1,0,[2,0,[1,0,7]]],[1,[2,0,[1,0,7]],7]]],[2,[1,[0,[2,0,[1,0,[0,0,7]]],[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],[1,[0,[2,[1,[0,0,7],7],7],7],7]]],[0,[2,[1,[0,[2,0,[1,[0,0,7],7]],7],7],7],7]]],7]]]],[2,[0,0,[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,7]]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[1,[0,[2,0,7],7],7]]]]]],[0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[1,[2,[1,0,[0,0,[2,0,[1,0,7]]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,[2,0,[1,0,7]],7],7],7]]]],[1,[2,[0,[2,0,[1,0,[0,0,[2,[1,0,7],7]]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]]],[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7]],[2,[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,[1,0,7],7],7],7]],7],7]]]]],[0,[2,[0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,7]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[1,0,7]]]]],[2,[0,0,[1,0,[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],7],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,[1,0,7],7]]]],[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]],[1,[0,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,[1,0,7]]],[1,[2,0,[1,0,7]],7]],[1,[0,[2,[1,0,7],7],7],7]],7]]]],[0,[2,[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[1,0,7]],7]]],[2,[0,[1,0,[2,[0,0,7],7]],[1,[2,[0,0,7],7],7]],7]]],[0,[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,[0,0,7],7]],[1,[2,[0,0,7],7],7]]],[2,[0,[1,[2,0,[0,0,7]],7],7],7]],[1,[2,[1,[0,[2,0,[1,[0,0,7],7]],7],7],7],7]]],[2,[1,[0,[2,[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]],7],7],7],7]]],[2,[0,[2,[1,[0,[2,[1,0,[0,0,[2,[1,0,7],7]]],[1,[0,[2,0,[1,0,7]],[2,[1,0,7],7]],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]],[0,[2,[1,[0,[2,[1,0,7],7],7],7],7],7]],7],7],7]]]],[2,[0,[2,[1,[0,[1,[2,[1,[0,2,[1,2,[2,2,[0,2,7]]]],[0,[2,0,[0,0,[2,0,[1,[0,0,7],7]]]],[2,[0,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,7],7],7]],7]]],[0,[1,[1,[2,2,[0,2,7]],[2,[0,2,[2,2,7]],7]],[2,[0,[2,[0,0,[1,0,7]],[1,[0,0,7],7]],7],7]],7]],[2,[0,[2,[0,[1,0,[2,0,[1,0,7]]],[1,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,7],7],7]]],[1,[0,[2,0,[1,[0,0,7],7]],7],7]],[2,[1,[0,[2,[1,[0,0,7],7],7],7],7],7]],7]],[2,[1,[0,[2,[1,[0,[1,2,7],7],7],7],7],7],7]],[0,[2,[0,[1,[2,[1,[0,[2,[0,0,7],7],7],7],7],7],7],7],7]],7],7],7]]]],[2,[2,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[1,[2,0,3],3]]]]]],[0,[1,0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[1,0,3]]]],[1,[2,0,3],3]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]]]],[1,[2,0,[0,0,[1,0,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]]]],[1,[2,[0,0,[2,0,[0,0,[1,0,7]]]],[0,[2,0,[0,0,[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]]],[2,[0,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,7],7],7]],[0,[2,[0,[1,0,7],7],7],7]]]]]],[1,[2,[0,0,[1,[2,0,[0,0,[1,[2,0,3],3]]],[0,[2,0,3],3]]],[1,[0,[2,0,[0,[2,0,[1,0,3]],[1,[2,[0,0,7],7],3]]],[2,[0,[1,[2,0,3],3],7],7]],[0,[0,[2,0,3],3],3]]],[0,[2,[1,[2,0,3],3],3],3]]]]]],[2,[1,[2,[0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]]]]]],[0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]]],[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,7],7],7]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,7]],[1,[2,0,7],7]]]],[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]]]],[2,[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,[1,[2,0,7],7]],[0,[1,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7],7]],[0,[1,[2,[0,[1,0,7],7],7],7],7]]]]],[2,[0,[1,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,7]]]]],[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]]]]],[2,[0,[1,0,[2,0,[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]],[2,[0,[1,[2,0,7],7],7],7]]],[0,[1,[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]],7],7]]],[1,[2,[0,[1,0,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,[2,0,7]]],[1,[0,0,7],7]],[2,[1,[0,[2,0,7],7],7],7]]],[1,[0,[2,[0,[1,0,[2,0,7]],[1,[2,0,[1,0,7]],7]],[1,[0,[2,0,7],7],7]],7],7]],[2,[0,[1,[2,[0,[1,[2,0,7],7],7],7],7],7],7]]],[1,[0,[2,[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7]],[1,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7],7]],[1,[0,[2,[0,[1,[2,0,[0,0,7]],7],7],7],7],7]],7],7]]],[0,[2,[0,[1,[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,0,7]],7]],[0,[1,[2,0,7],7],7]],7]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,[2,0,7],7],7],7],7]],7]],[1,[2,[0,[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]],[2,[0,[1,[2,0,7],7],7],7]],[1,[2,[0,[1,[2,[0,0,7],7],7],7],7],7]],7],7]],[0,[1,[2,[0,[1,[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,7],7],7]],7],7],7],7],7],7]],7]],[2,[0,[1,[2,[0,[2,0,[0,0,[1,0,[1,[2,0,3],3]]]],[1,[2,[0,0,[1,[2,0,[0,0,[2,0,7]]],[2,0,3]]],[0,[1,[2,0,[0,0,7]],[2,[0,0,3],3]],7]],[0,[2,[1,0,3],3],3]]],[0,[1,[2,[0,0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]]],[0,[2,[0,0,[1,[2,0,7],7]],7],7]],[2,[0,[1,[2,0,3],3],3],3]],7]],[0,[2,[1,[2,0,3],3],3],3]],[2,[0,[1,[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7],7],7],7]],7]],7]]],[2,[1,[2,[2,0,[0,0,[1,0,3]]],[1,[2,[0,0,[1,[2,0,3],3]],[0,[1,[2,[0,0,3],3],3],3]],3]],[2,[0,[2,0,3],3],3]],3]],3]],[1,[2,[2,0,[1,0,[2,0,[1,[2,0,[0,0,[1,0,3]]],[0,[2,0,3],3]]]]],[1,[2,[1,[2,0,[1,6,[1,[2,0,[1,6,[2,[0,0,[1,6,[0,0,[2,6,[1,6,[0,6,7]]]]]],[0,[0,0,[2,0,[0,0,[1,6,[2,0,[0,0,[1,6,7]]]]]]],[0,[1,[2,6,[1,6,[0,6,7]]],[2,[1,6,[2,6,[0,6,7]]],[0,[2,[0,[1,6,[2,0,7]],7],7],7]]],[2,[0,[1,6,7],7],7]]]]]],[2,[0,0,[2,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]]]]]]],[1,[0,[2,0,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,7]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,7]],7]]],[1,[2,[0,0,[2,0,7]],[0,[2,[1,0,7],7],7]],[2,[0,[2,[1,0,7],7],7],7]]]]]],[2,[1,[0,[2,0,[0,0,[2,0,[0,0,[2,0,7]]]]],[2,[0,0,[2,[0,0,[1,6,7]],[0,[1,6,7],7]]],[0,[2,[0,[2,0,[1,0,7]],7],7],7]]],[0,[2,0,[0,0,[2,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[2,[0,[2,0,[0,0,7]],[2,[0,[2,0,7],7],7]],7]]],[0,[2,[0,[2,[1,0,[0,0,7]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]],7],7]]],[0,[2,0,[0,[2,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]]]]],[2,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,[0,0,[2,0,[1,0,7]]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]],[0,[2,[1,[0,0,[2,[1,0,7],7]],7],7],7]]]],[2,[0,[2,[0,0,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,7],7]],[2,[1,[0,[2,0,7],7],7],7]]],[2,[0,[2,[1,[0,0,7],7],7],7],7]],7]]]]]]],[2,[2,0,[0,0,[1,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[1,0,3]]]]]]],[1,[2,0,[0,[2,0,[1,0,3]],[1,[2,0,3],3]]],[0,[2,0,3],3]]]]],[1,[2,[0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[1,0,3]]]],[1,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,0,[1,0,3]],[2,[1,[0,0,7],7],7]]]]]]],[1,[2,[0,0,[2,0,[1,0,[0,0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,7]]]]],[1,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,7],7],7]]]],[2,[1,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,7]],[1,[0,0,7],7]]],[0,[2,[1,0,[0,0,7]],[1,[0,[2,0,7],7],7]],7]],[1,[0,[2,[1,[0,0,[2,0,7]],7],7],7],7]]]],[2,[0,[2,0,[0,0,[1,0,[1,[2,0,[0,0,7]],3]]]],[1,[2,[0,0,[2,0,[1,[0,0,7],7]]],[0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]],7]],[2,[1,[0,[2,0,[0,0,3]],3],3],7]]],[0,[1,[2,[0,[2,0,[1,0,[0,0,7]]],[2,[1,0,7],7]],[0,[2,[1,[0,0,7],7],7],7]],[2,[0,[1,[2,0,7],3],7],7]],7]]]],[0,[1,[2,[0,0,[2,[1,0,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,7],7]]]],[1,[0,0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]]],[0,[2,[1,0,[0,0,7]],[1,[0,[2,0,7],7],7]],7]]]],[0,[2,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],7]]],[1,[0,[2,0,[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,0,7],7],7]],[0,[2,[1,[0,0,7],7],7],7]]],[2,[1,[0,[2,[1,[0,0,[2,0,7]],[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]],7],7],7]]],[2,[0,[2,[0,0,[1,0,[1,[2,0,[0,0,7]],[2,[0,0,3],7]]]],[1,[0,0,[2,[0,0,[1,0,7]],[1,[0,0,7],7]]],[0,[2,[1,0,[0,0,7]],[0,[1,0,7],7]],7]]],[2,[1,[0,[2,[0,0,[1,0,7]],[1,[0,0,7],7]],[2,[1,[0,[2,0,7],7],7],7]],7],7]],[0,[2,[1,[0,[2,[0,[1,0,7],[1,[2,0,7],7]],7],7],7],7],7]]],[2,[1,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]],[2,[1,[0,0,7],7],7]],[0,[2,[1,[0,[2,0,7],7],7],7],7]],7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,3]]],[0,[1,[2,0,[0,0,[1,0,3]]],[2,0,3]],[1,[1,[0,[2,0,3],3],3],3]]],[0,[2,[1,0,3],3],3]],[1,[1,[0,[2,[1,[2,[0,0,3],3],3],3],3],3],3]],[0,[1,[2,[0,[1,[1,[0,[2,[2,0,3],3],3],3],3],7],7],3],7]]]]],[2,[1,[1,[1,6,[2,[1,6,[2,6,[0,6,7]]],[0,[2,[1,6,[0,[2,6,7],7]],7],7]]],[2,[0,[1,[1,[2,6,[0,[1,6,[2,[1,6,[2,6,[0,6,7]]],[0,[2,[0,[1,6,7],7],7],7]]],[2,[0,[1,6,7],7],7]]],[2,[1,[2,[0,0,[1,6,[2,6,[0,6,7]]]],[0,[0,0,[2,0,[1,6,[0,[2,0,7],7]]]],[0,[2,[0,[1,6,7],7],7],7]]],[2,[0,0,[0,[2,[0,0,[2,0,[1,0,7]]],[0,[2,0,[1,0,7]],7]],[2,[0,[2,[1,0,7],7],7],7]]],[0,[0,[2,0,[0,0,[2,0,[1,0,7]]]],[2,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]],7]]],[0,[2,[0,[1,[1,[2,0,[0,[2,0,7],7]],[2,[0,0,[2,0,7]],7]],[2,[0,[2,0,[1,0,7]],7],7]],7],7],7]]],[2,[0,[1,[2,[0,0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],[0,[2,0,7],7]]]],[0,[2,[1,0,[0,0,7]],[1,[0,[2,0,[1,0,7]],7],7]],[2,[1,[0,[2,[1,0,7],7],7],7],7]]],[2,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,[1,0,7],7]],[0,[2,[1,0,7],7],7]]],[2,[1,[0,[2,0,7],7],7],7]],7]],[2,[1,[0,[2,[1,[0,[2,0,[1,0,7]],7],7],7],7],7],7]],7]],[2,[1,[0,[1,[2,6,7],7],7],7],7]],7]],[2,[0,[1,[2,[1,[0,[2,[1,[0,[2,[1,[0,[2,0,7],7],7],7],7],7],7],7],7],7],7],7],7]],7]],[2,[1,[2,[1,[2,[0,0,[1,[2,0,3],3]],[0,[1,[2,0,3],3],3]],3],3],3],7]]],[2,[2,0,[1,[2,[0,0,3],3],3]],3]]]],[1,[2,[0,[2,[1,0,[2,0,[0,0,[1,0,[2,0,3]]]]],[1,[2,0,[1,4,[0,[2,0,[1,0,[0,0,[1,0,[2,0,3]]]]],[1,[2,[0,0,[2,0,[1,4,[0,0,[1,0,3]]]]],[1,[0,0,[1,4,[2,4,[1,4,[0,[2,4,3],3]]]]],[0,[2,0,[0,0,[1,[2,0,[0,0,3]],3]]],[1,[2,[0,0,3],3],3]]]],[2,[0,[2,0,[1,0,3]],[1,[2,0,3],3]],[1,[0,[1,[2,[0,0,3],3],3],3],3]]]]]],[1,[2,[0,0,[1,[2,0,[0,0,3]],3]],[0,[1,[2,[0,0,[1,0,3]],[0,[1,0,3],3]],3],3]],[0,[2,[2,0,3],3],3]]]],[1,[1,4,[2,[2,0,[1,4,[0,0,[2,0,[1,[0,0,3],3]]]]],[1,[1,4,[2,[1,4,[2,4,[0,4,3]]],[0,[2,[1,4,3],3],3]]],[2,[0,[2,[0,0,[1,0,3]],[1,[0,[2,0,3],3],3]],3],3]]]],[2,[1,[2,[0,0,[1,0,3]],[0,[1,[2,0,[0,0,3]],3],3]],[0,[2,[2,0,3],3],3]],3]]],[1,[2,[1,[0,[1,[0,6,4],[0,[2,[2,0,[1,6,[0,0,[1,[0,[2,0,[2,0,[1,6,[0,0,[1,6,[2,0,7]]]]]],[2,4,[1,4,[2,4,7]]]],[2,[0,0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[1,4,[2,[0,0,7],7]]]]],[0,[2,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],7]],[2,[1,[0,[2,0,7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,4,7]],7],7],7],7]]]]]]],[2,[1,[1,6,[0,[2,6,[1,6,[0,6,[2,6,7]]]],[2,4,7]]],[0,[1,[2,[0,0,[1,6,[2,0,[0,[2,0,[0,0,7]],[2,[0,[2,0,7],7],7]]]]],[0,[1,[2,6,[0,[1,6,[2,0,[0,6,7]]],[2,[0,6,7],7]]],[2,[0,0,[2,[0,0,[2,0,7]],[0,[2,0,7],7]]],[0,[2,[0,0,7],7],7]]],[2,[0,[1,[2,6,7],7],7],7]]],[2,[0,[2,0,[0,0,[2,0,[1,0,[0,[2,0,7],7]]]]],[2,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,[2,0,7],7]],[1,[0,[2,0,7],7],7]]],[0,[1,[2,[0,0,[2,0,7]],7],7],7]]],[0,[2,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,7],7]],[2,[1,[0,[2,0,7],7],7],7]],7],7]]],[2,[0,[1,[2,[1,[1,6,[0,6,7]],[0,[2,[0,0,[1,6,7]],7],7]],7],7],7],7]]],[0,[1,[2,[1,6,[0,[2,[1,6,[0,6,7]],7],7]],7],7],7]]],[2,[1,4,[2,4,[0,[2,[1,4,[0,[1,4,[2,4,7]],7]],[1,4,7]],7]]],[2,[0,[1,4,7],7],7]]]],[1,4,[2,4,7]]],[0,[2,[1,[0,[2,[0,0,[2,[1,0,[0,0,[2,0,[1,0,3]]]],[1,[0,0,[2,0,[1,0,[0,0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]]]]]],[0,[1,0,[2,0,3]],[1,[2,[0,0,[1,[2,0,3],3]],[1,[0,[2,0,3],3],3]],3]]]]],[1,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,7]]]]]],[2,[1,0,[0,0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]]]],[1,[0,[2,0,[1,0,[0,0,[2,0,7]]]],[2,[1,0,[0,0,7]],[1,[0,0,7],7]]],[0,[2,[1,0,[0,[2,0,7],7]],7],7]]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,7]]]]],[1,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,0,[1,0,7]],[2,[1,[0,0,7],7],7]]]],[2,[1,[0,0,[2,[1,0,[0,0,7]],[1,[0,0,7],7]]],[0,[2,[1,0,7],7],7]],[1,[0,[2,[1,[0,0,[2,0,7]],7],7],7],7]]],[0,[2,[1,[0,[2,0,[1,[0,0,[2,0,7]],7]],[2,[1,[0,0,7],7],7]],7],7],7]]],[0,[2,[0,0,[1,[2,0,[0,0,[1,[2,0,[0,0,7]],3]]],[2,[0,0,3],3]]],[1,[0,[2,0,[0,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,7],7],7]]],[2,[0,[1,[2,0,[0,0,7]],3],7],7]],[0,[1,[2,[0,0,3],3],3],3]]],[2,[0,[1,[1,[2,[0,0,[2,[0,0,7],7]],[0,[2,[0,0,7],7],7]],3],3],7],7]]]],[2,[1,[1,[2,[0,[0,0,4],4],[0,[1,[0,[2,0,[0,0,4]],4],[0,[2,[0,0,[2,0,[0,0,7]]],[0,[2,0,7],7]],[2,[0,[2,4,7],7],7]]],7]],[0,[2,[0,[2,0,[0,0,[2,0,[1,0,[0,0,3]]]]],[1,[2,[0,0,4],[0,[2,0,[0,0,7]],7]],[2,[0,0,3],3]]],[0,[2,[0,[2,0,[1,0,7]],[2,[1,[0,0,7],7],7]],7],7]],[2,[0,[2,[1,4,7],7],7],7]]],[0,[1,[2,[0,[2,0,[1,[0,0,3],3]],3],3],3],7]],7]],[0,[2,[0,[1,[2,0,[0,0,[1,[2,0,3],3]]],[0,[2,0,3],3]],[1,[1,[0,[2,0,3],3],3],3]],[0,[1,[1,[0,[2,[2,0,3],3],3],3],3],3]],3]],[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,0,[2,0,[1,0,[0,0,7]]]],[0,[2,0,[1,0,[0,0,7]]],[2,[1,[0,0,7],7],7]]],[1,[0,[2,[1,0,[0,0,[2,0,7]]],[1,[0,0,[2,0,7]],7]],[2,[1,[0,0,7],7],7]],7]],[2,[1,[0,[2,[1,[0,0,[2,0,7]],7],7],7],7],7]],[0,[2,[1,[0,[2,[1,[0,0,7],7],7],7],7],7],7]],7],7],7],7],7]],7]],[0,[2,[1,[0,[1,[2,[1,6,7],7],7],7],7],7],7]],3]],[2,[0,[2,[0,[2,0,[1,[2,0,3],3]],[1,[2,[1,0,3],3],3]],3],3],3]]],[0,[2,[1,[2,[0,[1,[2,[0,[1,[1,[0,[1,[2,2,[1,2,[2,2,[0,2,[2,2,7]]]]],[2,[2,0,[0,0,[1,2,[2,0,[0,0,[1,2,[2,0,[1,2,[0,0,[2,[1,2,[0,0,7]],7]]]]]]]]]],[0,[0,5,[0,5,[2,[1,2,[0,5,[1,2,5]]],[2,[1,2,7],7]]]],[2,[1,[2,2,[1,2,[0,2,[2,2,7]]]],[2,[1,[0,2,[2,2,[0,2,7]]],[0,[2,[0,0,[1,2,[2,0,[0,0,[2,0,7]]]]],[1,[0,2,[2,2,7]],[0,[2,0,[0,0,7]],[2,[0,[2,0,7],7],7]]]],[2,[0,[1,2,[2,[0,2,7],7]],7],7]]],[0,[2,[1,[1,2,[0,2,7]],[0,[2,[1,2,7],7],7]],7],7]]],[2,[0,[1,[2,[1,2,7],7],7],7],7]]]]],[2,[1,2,[1,[2,2,[0,2,[2,[1,2,[0,2,7]],[0,[2,2,7],7]]]],[0,[2,2,[2,[1,2,[0,[2,0,[1,2,[0,0,[2,2,[0,2,7]]]]],[2,[1,2,[0,2,[2,2,7]]],[0,[2,[1,2,[0,2,7]],7],7]]]],[0,[1,[2,2,[0,2,7]],[2,[1,[0,2,[2,2,7]],[0,[2,2,[0,2,7]],7]],7]],[2,[0,[1,2,7],7],7]]]],[2,[1,[2,2,[0,2,[2,2,7]]],[2,[0,2,[2,2,[1,2,[0,2,[2,2,7]]]]],[0,[2,2,[0,[1,2,[2,2,7]],[2,[1,2,7],7]]],[2,[0,[2,[1,2,7],7],7],7]]]],[2,[0,[2,[1,2,7],7],7],7]]]]],[2,[1,[1,2,[0,2,7]],[0,[2,[0,[1,[1,2,[2,2,7]],7],7],7],7]],[0,[1,[2,[1,2,7],7],7],7]]]],[2,[0,[0,5,[2,[1,0,[0,5,[2,0,[1,[2,0,[0,0,[1,0,[2,0,[0,[1,0,7],7]]]]],[0,[0,5,[1,[0,5,[1,0,5]],5]],[2,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]]]]]]],[1,[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,0,7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],[2,[0,[1,0,7],7],7]]]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,[2,0,7],7]]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7]]],[0,[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],[1,[2,0,7],7]]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,[2,0,7],7],7],7],7]]]],[0,[0,5,[2,[1,0,[0,5,[2,[1,0,7],7]]],[1,[2,[0,[0,5,[1,0,5]],7],7],7]]],[2,[0,[1,[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]],7],7],7]]]],[0,5,[2,[1,[2,[0,[1,[2,0,[0,0,[1,0,7]]],[0,5,[2,[1,0,7],7]]],[1,[2,[0,0,7],7],7]],[0,[1,[2,[0,[1,0,7],7],7],7],7]],7],7]]]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,[0,[1,0,7],7]]]]]]],[0,[1,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]],[0,[1,0,[2,0,[0,0,[1,[2,0,7],7]]]],[1,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,[2,0,7]],7]],[2,[0,[1,0,7],7],7]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],7],7]],[0,[1,[2,[0,[1,0,7],7],7],7],7]]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,7]]]]]],[2,[0,0,[1,0,[2,0,[0,0,7]]]],[0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[0,0,7],7],7]]]],[1,[2,[0,0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,0,7],7]]],[0,[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,0,7],7],7],7]]],[2,[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7],7]]],[0,[1,[2,[0,[1,0,[2,0,[0,0,7]]],[1,[2,0,[0,[1,0,7],7]],[2,[0,[1,0,7],7],7]]],[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7]],[2,[0,[1,[2,[0,0,7],7],7],7],7]],7]]],[1,[2,[0,[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,7]]]],[1,[2,0,[0,[1,0,7],7]],[2,[0,[1,0,7],7],7]]],[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7]]],[1,[2,[0,[1,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7]],[0,[1,[2,[0,0,[1,[2,0,7],7]],7],7],7]],[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7]]],[0,[1,[2,[0,[1,[2,0,[0,0,[1,0,7]]],[2,[0,[1,0,[2,0,7]],7],7]],[1,[2,[0,[1,0,7],7],7],7]],[0,[1,[2,[0,[1,[2,0,7],7],7],7],7],7]],7],7]],[2,[0,[1,[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7],7],7],7]]],[0,[1,[2,[0,[1,[2,[0,0,[1,0,[2,[0,0,[1,0,[2,0,7]]],[0,[1,0,7],7]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[0,[1,[2,0,7],7],7]]],[1,[2,[0,[1,0,[2,0,7]],[1,[2,0,7],7]],7],7]]],[2,[0,[1,[2,0,[0,0,7]],[2,[0,[1,0,7],7],7]],[1,[2,[0,[1,0,7],7],7],7]],7]],[1,[2,[0,[1,[2,[0,0,[1,0,7]],[0,[1,0,7],7]],7],7],7],7]],[0,[1,[2,[0,[1,[2,[0,[1,0,7],7],7],7],7],7],7],7]],7],7]]],[0,[0,5,[2,[1,[2,[0,[1,[1,[2,[0,0,[2,[0,0,[1,0,7]],[0,[1,0,7],7]]],[0,[0,5,[2,[1,[2,0,7],7],7]],7]],[0,5,[2,[2,[0,[1,[2,0,7],7],7],7],7]]],[0,5,7]],7],7],7],7]],7]]],[0,[0,5,[1,[0,5,[1,[2,[0,5,[1,[2,[0,5,[2,[1,[2,0,[2,0,7]],5],7]],7],5]],7],5]],5]],[2,[1,[2,[0,[1,[2,[0,[1,[2,[0,[1,[2,0,[0,0,7]],[2,[0,0,7],7]],[1,[2,[0,[1,0,7],7],7],7]],7],7],7],7],7],7],7],7],7]]],[1,[2,[1,[0,[1,[1,2,[2,2,[0,[2,2,7],7]]],[2,[0,[1,[1,2,[2,2,[0,2,7]]],[2,[0,[1,2,[2,[0,[1,2,[2,2,7]],7],7]],7],7]],7],7]],[2,[1,[0,[1,2,7],7],7],7]],7],7],7]],[0,[1,[2,[0,[1,[2,[0,[1,[1,2,[0,5,7]],7],7],7],7],7],7],7],7]],3],7],7],7],7],7]]]],"statistics":{"nodes":9737,"leaves":4869,"maxdepth":28},"mask":[[1,-1],[4,-1],[7,-1],[10,1],[11,1],[12,-1],[13,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,1,-1,-1,-1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],81],[[8,0,3],-432],[[8,0,2],774],[[8,0,1],-588],[[8,0,0],161],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-648],[[7,0,3],3024],[[7,0,2],-4644],[[7,0,1],2940],[[7,0,0],-644],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],2592],[[6,0,3],-10800],[[6,0,2],14706],[[6,0,1],-7422],[[6,0,0],1070],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-6480],[[5,0,3],24192],[[5,0,2],-29412],[[5,0,1],11460],[[5,0,0],-956],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],11016],[[4,0,3],-37152],[[4,0,2],41022],[[4,0,1],-13146],[[4,0,0],899],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-12960],[[3,0,3],39744],[[3,0,2],-40248],[[3,0,1],12192],[[3,0,0],-956],[[2,0,4],10368],[[2,0,3],-29376],[[2,0,2],27864],[[2,0,1],-9552],[[2,0,0],1070],[[1,0,4],-5184],[[1,0,3],13824],[[1,0,2],-12384],[[1,0,1],4704],[[1,0,0],-644],[[0,0,4],1296],[[0,0,3],-3456],[[0,0,2],3096],[[0,0,1],-1176],[[0,0,0],161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],135],[[8,3,0],-180],[[8,0,4],-27],[[8,0,3],135],[[8,0,2],-225],[[8,0,1],165],[[8,0,0],-40],[[7,4,0],-540],[[7,3,0],720],[[7,0,4],216],[[7,0,3],-945],[[7,0,2],1350],[[7,0,1],-825],[[7,0,0],160],[[6,4,0],810],[[6,3,0],-1260],[[6,1,0],540],[[6,0,4],-864],[[6,0,3],3375],[[6,0,2],-4275],[[6,0,1],2040],[[6,0,0],-310],[[5,4,0],-540],[[5,3,0],1260],[[5,1,0],-1620],[[5,0,4],2160],[[5,0,3],-7560],[[5,0,2],8550],[[5,0,1],-3045],[[5,0,0],370],[[4,4,0],135],[[4,3,0],-720],[[4,1,0],1620],[[4,0,4],-3672],[[4,0,3],11610],[[4,0,2],-11925],[[4,0,1],3390],[[4,0,0],-400],[[3,3,0],180],[[3,1,0],-540],[[3,0,4],4320],[[3,0,3],-12420],[[3,0,2],11700],[[3,0,1],-3165],[[3,0,0],370],[[2,0,4],-3456],[[2,0,3],9180],[[2,0,2],-8100],[[2,0,1],2595],[[2,0,0],-310],[[1,0,4],1728],[[1,0,3],-4320],[[1,0,2],3600],[[1,0,1],-1320],[[1,0,0],160],[[0,0,4],-432],[[0,0,3],1080],[[0,0,2],-900],[[0,0,1],330],[[0,0,0],-40]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H42","positive_content":1,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],7290],[[10,4,0],-13365],[[10,3,1],-9720],[[10,3,0],17820],[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3287],[[9,4,1],-43740],[[9,4,0],66825],[[9,3,1],58320],[[9,3,0],-89100],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-16435],[[8,4,1],116640],[[8,4,0],-143370],[[8,3,1],-165240],[[8,3,0],208980],[[8,1,1],29160],[[8,1,0],-53460],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],46098],[[7,4,1],-174960],[[7,4,0],172530],[[7,3,1],281880],[[7,3,0],-301320],[[7,1,1],-145800],[[7,1,0],213840],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],602640],[[7,0,0],-85782],[[6,4,1],153090],[[6,4,0],-125145],[[6,3,1],-311040],[[6,3,0],286740],[[6,1,1],320760],[[6,1,0],-359640],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-857790],[[6,0,0],111219],[[5,4,1],-72900],[[5,4,0],52245],[[5,3,1],223560],[[5,3,0],-179820],[[5,1,1],-379080],[[5,1,0],330480],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],967140],[[5,0,0],-102447],[[4,4,1],14580],[[4,4,0],-9720],[[4,3,1],-97200],[[4,3,0],69660],[[4,1,1],233280],[[4,1,0],-170100],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-923400],[[4,0,0],84768],[[3,3,1],19440],[[3,3,0],-12960],[[3,1,1],-58320],[[3,1,0],38880],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],719280],[[3,0,0],-66000],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-434970],[[2,0,0],44316],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],170100],[[1,0,0],-19024],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-34020],[[0,0,0],3824]]},{"name":"H43","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],2430],[[10,4,0],-3645],[[10,3,1],-3240],[[10,3,0],4860],[[10,0,5],-486],[[10,0,4],3240],[[10,0,3],-8100],[[10,0,2],9720],[[10,0,1],-5670],[[10,0,0],1255],[[9,4,1],-14580],[[9,4,0],18225],[[9,3,1],19440],[[9,3,0],-24300],[[9,0,5],4860],[[9,0,4],-29160],[[9,0,3],64800],[[9,0,2],-68040],[[9,0,1],34020],[[9,0,0],-6275],[[8,4,1],38880],[[8,4,0],-40095],[[8,3,1],-55080],[[8,3,0],58320],[[8,1,1],9720],[[8,1,0],-14580],[[8,0,5],-24300],[[8,0,4],132840],[[8,0,3],-267300],[[8,0,2],247860],[[8,0,1],-103680],[[8,0,0],15225],[[7,4,1],-58320],[[7,4,0],51030],[[7,3,1],93960],[[7,3,0],-87480],[[7,1,1],-48600],[[7,1,0],58320],[[7,0,5],77760],[[7,0,4],-388800],[[7,0,3],712800],[[7,0,2],-583200],[[7,0,1],200880],[[7,0,0],-23250],[[6,4,1],51030],[[6,4,0],-40095],[[6,3,1],-103680],[[6,3,0],87480],[[6,1,1],106920],[[6,1,0],-102060],[[6,0,5],-174960],[[6,0,4],803520],[[6,0,3],-1352700],[[6,0,2],986580],[[6,0,1],-285930],[[6,0,0],27675],[[5,4,1],-24300],[[5,4,0],18225],[[5,3,1],74520],[[5,3,0],-58320],[[5,1,1],-126360],[[5,1,0],102060],[[5,0,5],287712],[[5,0,4],-1218240],[[5,0,3],1895400],[[5,0,2],-1253880],[[5,0,1],322380],[[5,0,0],-28005],[[4,4,1],4860],[[4,4,0],-3645],[[4,3,1],-32400],[[4,3,0],24300],[[4,1,1],77760],[[4,1,0],-58320],[[4,0,5],-349920],[[4,0,4],1373760],[[4,0,3],-1992600],[[4,0,2],1234440],[[4,0,1],-307800],[[4,0,0],27675],[[3,3,1],6480],[[3,3,0],-4860],[[3,1,1],-19440],[[3,1,0],14580],[[3,0,5],311040],[[3,0,4],-1140480],[[3,0,3],1555200],[[3,0,2],-933120],[[3,0,1],239760],[[3,0,0],-23250],[[2,0,5],-194400],[[2,0,4],673920],[[2,0,3],-874800],[[2,0,2],524880],[[2,0,1],-144990],[[2,0,0],15225],[[1,0,5],77760],[[1,0,4],-259200],[[1,0,3],324000],[[1,0,2],-194400],[[1,0,1],56700],[[1,0,0],-6275],[[0,0,5],-15552],[[0,0,4],51840],[[0,0,3],-64800],[[0,0,2],38880],[[0,0,1],-11340],[[0,0,0],1255]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],405],[[8,0,3],-2052],[[8,0,2],3510],[[8,0,1],-2580],[[8,0,0],685],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-3240],[[7,0,3],14364],[[7,0,2],-21060],[[7,0,1],12900],[[7,0,0],-2740],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],12960],[[6,0,3],-51300],[[6,0,2],66690],[[6,0,1],-32880],[[6,0,0],4690],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-32400],[[5,0,3],114912],[[5,0,2],-133380],[[5,0,1],51540],[[5,0,0],-4480],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],55080],[[4,0,3],-176472],[[4,0,2],186030],[[4,0,1],-59880],[[4,0,0],4375],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-64800],[[3,0,3],188784],[[3,0,2],-182520],[[3,0,1],55380],[[3,0,0],-4480],[[2,0,4],51840],[[2,0,3],-139536],[[2,0,2],126360],[[2,0,1],-42540],[[2,0,0],4690],[[1,0,4],-25920],[[1,0,3],65664],[[1,0,2],-56160],[[1,0,1],20640],[[1,0,0],-2740],[[0,0,4],6480],[[0,0,3],-16416],[[0,0,2],14040],[[0,0,1],-5160],[[0,0,0],685]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]}],"tree":[0,5,[2,[2,1,[2,0,[0,0,[2,0,[0,0,[1,0,[2,[0,0,[1,0,3]],[1,[0,0,3],3]]]]]]]],[2,[1,[0,[0,[2,0,[1,[2,0,[1,[2,[0,0,[2,0,[0,0,[1,0,[1,0,7]]]]],[1,[0,0,[1,2,[2,[0,0,[1,2,[2,2,[1,2,[0,7,8]]]]],[0,7,[2,[1,[1,2,8],8],8]]]]],[0,7,[1,[2,[0,7,[1,[2,[0,0,[2,0,7]],7],7]],7],7]]]],7]],[2,[2,0,7],7]]],[2,[2,0,[1,0,[2,0,[0,0,[1,[2,0,[1,0,7]],7]]]]],[1,[1,[2,[2,0,[0,0,[1,2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[2,0,9]]]]],[0,[2,0,[1,0,8]],[1,[2,[0,0,[1,0,8]],[0,[2,0,9],9]],8]]]]]]]],[1,[0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[2,[1,0,9],9]]]]]]]]],[1,[2,2,[1,[0,2,[2,2,[0,2,9]]],[0,[2,2,[0,2,[2,[1,2,[0,2,9]],9]]],[2,[0,[1,2,[2,2,9]],[2,[0,2,9],9]],9]]]],[2,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,9]]]]],[0,[2,0,[1,[0,0,[2,0,[1,0,9]]],[0,[2,0,[1,0,9]],9]]],[1,[2,[0,0,[1,2,9]],[0,[2,[1,2,9],9],9]],[2,[0,[2,[1,0,9],9],9],9]]]]],[0,[2,[0,[2,0,[1,0,[0,0,[2,0,[1,0,9]]]]],[2,[1,0,[0,0,[2,[1,0,9],9]]],[1,[0,0,[2,[1,0,9],9]],[0,[2,[1,0,9],9],9]]]],[0,[2,[1,[0,0,[2,0,[1,0,9]]],[0,[2,0,[1,0,9]],9]],[1,[0,[2,0,9],9],9]],9]],[2,[0,[2,[1,[0,[2,0,9],9],9],9],9],9]]]]],[0,[2,0,[0,[2,0,[1,0,[0,0,[1,[2,0,8],8]]]],[1,[2,[0,0,[2,0,[1,0,[0,0,[1,0,8]]]]],[0,[1,0,[2,0,8]],[1,[2,[0,0,[2,0,9]],[0,[2,[1,0,9],9],9]],8]]],[2,[1,[0,0,[2,[0,0,8],8]],8],8]]]],[2,[1,[0,[2,0,[0,0,[1,[2,0,[0,0,[2,0,9]]],[2,[0,0,[2,0,9]],[0,[2,0,9],9]]]]],[2,[0,[2,0,[1,0,[0,0,9]]],[2,[1,[0,0,[2,0,9]],[0,[2,0,9],9]],[1,[0,[2,[1,0,9],9],9],9]]],[0,[2,[1,[0,[2,0,[1,0,9]],9],9],9],9]]],[0,[2,[0,0,[1,[2,0,[0,0,[1,0,8]]],8]],[1,[0,[2,0,8],8],8]],[2,[0,[1,[2,[0,0,8],9],8],9],9]]],[0,[2,[1,[0,[1,[2,0,[0,[2,0,[1,0,9]],9]],[2,[0,0,9],9]],[2,[1,[0,[2,[1,0,9],9],9],9],9]],8],9],9]]]]]]]],[2,[1,[1,[2,2,[0,2,[1,2,[0,2,9]]]],[0,[2,2,[1,2,[0,2,[2,[1,2,[0,2,[2,2,[0,2,9]]]],[0,[1,2,[2,2,[0,[2,2,9],9]]],[2,[0,[1,2,9],9],9]]]]]],[2,[1,2,[0,[2,2,[1,2,[0,2,[2,2,9]]]],[2,[0,2,[2,[1,2,9],9]],9]]],[0,[2,[1,2,[0,[2,[0,2,9],9],9]],9],9]]]],[2,[0,[0,0,[1,[2,0,[0,0,[1,[2,0,[1,2,[0,0,[1,2,[2,0,[0,[2,0,9],9]]]]]],[2,[0,0,[2,0,[1,0,[0,0,[2,[1,0,8],9]]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,9]]]],[2,[0,[2,0,[1,0,9]],[2,[1,0,9],9]],9]],[2,[0,[0,0,[1,0,8]],8],8]]]]]],[2,[0,0,[1,[2,0,[0,0,[2,0,[1,0,8]]]],[2,0,8]]],[1,[0,[2,0,[0,0,8]],[2,[1,[0,0,8],8],8]],8]]]],[1,[0,[1,[2,[0,2,[1,2,[2,[0,0,[1,2,[2,2,[0,2,9]]]],[0,[1,2,[2,[0,2,[2,2,9]],9]],9]]]],[0,[1,[2,2,[0,2,9]],[2,[0,[2,0,[1,2,[0,0,[2,2,9]]]],[2,[1,2,[0,[2,0,9],9]],9]],[0,[2,[0,[1,2,9],9],9],9]]],[2,[0,[1,[2,2,9],9],9],9]]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,9]]]]],[1,[2,0,[0,[2,0,[1,0,9]],[2,[1,0,9],9]]],[2,[0,0,[2,[1,0,9],9]],[0,[2,[1,0,9],9],9]]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,9]]]],[1,[0,0,[2,0,[1,0,9]]],[0,[2,0,[1,0,9]],9]]],[2,[1,[0,0,[2,[1,0,9],9]],[0,[2,[1,0,9],9],9]],9]],[0,[2,[1,[0,[2,[1,0,9],9],9],9],9],9]]],[0,[2,[0,[1,[2,[0,0,[2,0,[1,0,9]]],[0,[2,[1,0,9],9],9]],[2,[0,[1,0,8],9],9]],9],9],9]]],[2,[0,[2,[1,[0,[1,2,[2,[0,[1,2,9],9],9]],9],9],9],9],9]],[0,[2,[1,[0,[2,[0,0,[1,[2,0,[0,0,[2,0,9]]],[2,[0,0,8],8]]],[1,[0,[2,0,8],8],8]],[2,[0,[2,[1,[0,[1,0,8],9],8],9],9],9]],8],9],9]]],[0,[1,[2,[0,[0,0,[2,0,[1,0,[0,0,[1,0,8]]]]],[1,[0,[2,0,[1,[0,2,[1,2,[2,2,[0,2,9]]]],[0,[2,0,[1,2,[0,0,8]]],[2,[1,[0,2,[2,2,9]],[0,[2,0,9],9]],9]]]],[2,[1,[0,2,[2,2,9]],[0,[1,[2,2,[0,2,9]],[2,[0,0,[2,0,9]],9]],9]],[0,[2,[1,[0,2,9],9],9],9]]],[2,[0,[0,[2,0,[1,0,8]],[1,[2,0,[1,[0,0,8],8]],8]],[0,[2,[1,[0,[1,[2,0,9],8],9],9],9],9]],[0,[1,[2,[0,[0,0,8],8],8],8],9]]]],[1,[0,[0,0,[1,[2,2,[0,2,[2,[1,2,8],9]]],[2,[0,0,[2,0,8]],8]]],[0,[2,[0,[1,[1,2,[2,2,9]],8],9],9],9]],[0,[2,[0,0,8],8],9]]],[0,[1,[2,[0,0,[2,[0,0,8],8]],8],7],8]],9]]],[0,[1,[1,[2,[1,2,[0,2,[2,2,9]]],[0,[2,[1,2,[0,2,9]],9],9]],[2,[0,[1,[2,2,[0,2,9]],[2,[1,[0,2,[2,2,9]],[0,[2,2,[1,2,8]],[2,[0,2,9],9]]],[0,[2,[0,[1,2,8],9],9],9]]],[2,[0,[1,[2,2,9],9],9],9]],9]],[2,[0,[1,[2,[1,[2,[1,[0,[0,2,[1,2,8]],8],8],8],8],8],8],9],9]],9]]],[2,[2,[0,0,[2,0,[1,[0,0,[2,0,[1,0,[0,0,[1,0,8]]]]],[1,[0,0,[2,0,8]],7]]]],[1,[1,[0,[2,0,[0,0,[2,0,[0,0,[1,0,8]]]]],[2,[0,0,[2,[0,0,[2,0,[1,0,8]]],[1,[0,[2,0,[0,0,[1,0,8]]],[2,[0,[1,0,8],8],8]],[0,[2,[0,0,8],8],8]]]],[0,[2,[0,0,[1,[2,0,8],8]],[1,[0,[2,[0,0,8],8],8],8]],8]]],[2,[0,0,[1,[0,[2,0,[0,0,8]],[2,[0,0,8],8]],[0,[2,0,7],8]]],7]],7]],[2,[1,[1,[0,[2,[1,[2,[0,0,[0,[2,0,8],8]],7],7],7],8],7],7],9]]],[2,[1,[2,[1,[0,0,7],7],7],7],7]]]],[2,[1,[1,4,[2,[0,0,[2,0,[1,4,[0,0,[2,0,[1,[0,0,3],3]]]]]],[1,[2,[0,0,[1,4,[1,4,[2,4,[0,4,3]]]]],[1,[0,[0,0,[2,0,[0,0,[1,4,[2,4,[1,4,[2,4,8]]]]]]],4],[0,[0,0,[2,[0,0,[2,0,[0,0,[1,0,3]]]],[0,[2,0,[0,0,[1,[2,0,8],3]]],[1,[2,[0,0,3],8],3]]]],[0,[2,[1,4,3],3],3]]]],[2,[0,0,[0,[2,[0,0,[1,0,3]],[1,[0,[2,0,3],3],3]],3]],[0,[0,[2,0,[0,0,[1,0,[2,0,3]]]],[2,[0,[2,0,[1,0,3]],[1,[2,0,3],3]],[1,[0,[1,[2,[0,0,3],3],3],3],3]]],3]]]]],[2,[0,[2,0,[0,0,[1,0,[2,0,3]]]],[1,[2,[0,0,[1,0,3]],[0,[1,[2,0,[0,0,3]],3],3]],[0,[2,[2,0,3],3],3]]],[0,[1,[2,[0,0,[1,[2,0,[0,0,3]],3]],[0,[1,[2,[0,0,[1,0,3]],6],7],3]],7],3]]],[1,[2,[1,[1,[0,[0,[2,2,[1,4,[0,[2,2,[1,2,[0,[2,2,[2,2,9]],4]]],4]]],4],4],[2,[0,[0,[2,0,[0,0,[1,4,[2,[0,0,[1,4,[2,0,[0,[2,0,[1,0,[0,0,[2,0,9]]]],[1,4,[2,[0,0,9],9]]]]]],[1,[0,[2,0,[0,0,[1,4,[2,0,[0,[2,0,9],9]]]]],[1,4,[2,4,9]]],[0,[2,[0,0,[2,0,[1,0,[0,0,9]]]],[0,[1,[2,0,[0,0,[2,0,9]]],[2,[0,0,[2,0,9]],9]],[2,[1,[0,[2,0,9],9],9],9]]],[2,[0,[1,[2,[0,0,[1,4,9]],9],9],9],9]]]]]]],[1,4,[2,4,[0,[1,4,[2,[0,[1,4,[2,4,9]],9],9]],9]]]],4],[0,[0,[2,[1,[0,[2,[0,0,[1,2,[2,0,[0,0,[1,4,[2,0,[0,0,[1,4,[2,0,9]]]]]]]]],[1,[1,2,[0,2,[0,2,4]]],[0,[2,0,[0,0,[2,[1,0,[0,0,[2,0,9]]],[1,[1,2,[0,0,9]],[0,[2,[1,0,9],9],9]]]]],[2,[0,[2,0,[1,0,[0,[2,0,[1,0,9]],9]]],[1,[1,4,[2,4,9]],[2,[0,[2,0,9],9],9]]],[0,[1,[2,[0,[1,2,[2,0,9]],9],9],9],9]]]]],[1,4,[2,4,9]]],[0,[2,[0,[2,0,[1,0,[0,0,[1,0,[2,0,8]]]]],[1,[2,0,[0,[2,0,[1,0,[0,0,9]]],[2,[1,[0,0,[2,0,[1,0,9]]],[0,[2,0,9],9]],[1,[0,[2,0,9],9],9]]]],[2,[0,[2,0,[1,0,[0,0,8]]],[1,[2,0,[0,[2,0,9],9]],[2,[0,[2,0,9],9],9]]],[0,[2,[1,[0,0,[2,0,9]],9],9],9]]]],[1,[0,[2,[0,0,[2,[1,0,[0,0,[2,0,9]]],[1,[0,0,[2,0,9]],[0,[2,0,9],9]]]],[0,[1,[2,0,[0,[2,0,[1,0,9]],9]],[2,[0,0,9],9]],[2,[1,[0,[2,0,9],9],9],9]]],[2,[0,[2,[1,[0,0,9],9],9],9],9]],[0,[2,[1,[0,[2,0,[0,0,9]],[2,[0,[2,0,9],9],9]],[0,[2,[0,0,8],8],9]],9],9]]],[2,[0,[2,[1,[0,[2,[1,0,[0,0,[2,0,9]]],[1,[0,0,[1,4,9]],9]],[1,4,9]],9],9],9],9]]],[0,[2,[1,[0,[1,[1,2,[2,[1,2,[0,2,[2,2,9]]],[0,[2,2,9],9]]],[2,[0,[2,[1,0,[0,[2,0,[1,0,9]],9]],[1,[0,[1,2,[2,0,9]],9],9]],[2,[1,[0,[1,2,9],9],9],9]],9]],[1,[2,[1,4,9],9],9]],9],9],9]],[2,[0,[1,4,9],9],9]],9]]],[0,[2,[1,[0,[2,[0,0,[1,[2,0,[0,0,[2,0,[1,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,8]]],[1,[0,0,8],8]]]],[1,[0,[2,0,[0,[2,0,[1,0,[0,0,8]]],[1,[2,0,[0,[2,0,[1,0,8]],[1,[2,0,8],8]]],[2,[0,0,8],8]]]],[2,[0,[1,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,0,[1,0,8]],8]],[1,[2,[0,0,[1,[2,0,[0,0,9]],8]],[0,[1,[2,[0,0,8],8],8],9]],8]],[0,[1,[2,[1,[0,[2,0,[0,0,8]],8],8],8],8],9]]],[0,[2,[0,0,[1,[2,0,8],8]],8],8]]],[2,[1,[1,[2,[0,[0,0,4],4],[0,[1,[0,[2,0,[0,0,4]],4],[0,[2,[0,0,[2,0,8]],8],8]],9]],[0,[2,[0,[2,0,[0,0,[1,0,8]]],[2,[0,0,8],8]],[0,[2,[1,[0,0,8],8],8],8]],8]],[0,[2,[1,[0,[2,0,8],8],8],8],8]],8]],[0,[2,[1,[0,[2,0,[0,0,8]],[2,[1,[0,0,3],3],8]],6],8],3]],[0,[2,[1,[0,[1,[2,[1,[0,[2,[0,0,[1,0,8]],[1,[0,[2,0,8],8],8]],8],8],8],8],9],8],9],9]],9]],[0,[2,[1,[0,[1,[2,[1,4,9],9],9],9],9],9],9]],3]]],[2,[0,[2,0,[0,5,[1,[2,[0,0,7],7],7]]],[0,[2,[1,[2,[0,0,[1,0,7]],7],7],3],3]],7]],[0,[2,[1,[2,[1,[0,[1,[2,[1,[2,[0,7,[1,[2,[1,2,8],8],8]],8],8],8],7],9],7],9],9],9],9]]]],"statistics":{"nodes":2435,"leaves":1218,"maxdepth":26},"mask":[[1,-1],[4,-1],[6,-1],[7,-1],[9,-1],[10,1],[11,1],[12,1],[13,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,1,1,-1,-1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],81],[[8,0,3],-432],[[8,0,2],774],[[8,0,1],-588],[[8,0,0],161],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-648],[[7,0,3],3024],[[7,0,2],-4644],[[7,0,1],2940],[[7,0,0],-644],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],2592],[[6,0,3],-10800],[[6,0,2],14706],[[6,0,1],-7422],[[6,0,0],1070],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-6480],[[5,0,3],24192],[[5,0,2],-29412],[[5,0,1],11460],[[5,0,0],-956],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],11016],[[4,0,3],-37152],[[4,0,2],41022],[[4,0,1],-13146],[[4,0,0],899],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-12960],[[3,0,3],39744],[[3,0,2],-40248],[[3,0,1],12192],[[3,0,0],-956],[[2,0,4],10368],[[2,0,3],-29376],[[2,0,2],27864],[[2,0,1],-9552],[[2,0,0],1070],[[1,0,4],-5184],[[1,0,3],13824],[[1,0,2],-12384],[[1,0,1],4704],[[1,0,0],-644],[[0,0,4],1296],[[0,0,3],-3456],[[0,0,2],3096],[[0,0,1],-1176],[[0,0,0],161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-135],[[8,3,0],180],[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,4,0],540],[[7,3,0],-720],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,4,0],-810],[[6,3,0],1260],[[6,1,0],-540],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,4,0],540],[[5,3,0],-1260],[[5,1,0],1620],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-370],[[4,4,0],-135],[[4,3,0],720],[[4,1,0],-1620],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],400],[[3,3,0],-180],[[3,1,0],540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],-370],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],310],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-160],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],40]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H45","positive_content":1,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-7290],[[10,4,0],9720],[[10,3,1],9720],[[10,3,0],-12960],[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3824],[[9,4,1],43740],[[9,4,0],-44955],[[9,3,1],-58320],[[9,3,0],59940],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19216],[[8,4,1],-116640],[[8,4,0],92340],[[8,3,1],165240],[[8,3,0],-136080],[[8,1,1],-29160],[[8,1,0],38880],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-45180],[[7,4,1],174960],[[7,4,0],-114210],[[7,3,1],-281880],[[7,3,0],199260],[[7,1,1],145800],[[7,1,0],-140940],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-602640],[[7,0,0],62544],[[6,4,1],-153090],[[6,4,0],92340],[[6,3,1],311040],[[6,3,0],-199260],[[6,1,1],-320760],[[6,1,0],228420],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],857790],[[6,0,0],-68640],[[5,4,1],72900],[[5,4,0],-44955],[[5,3,1],-223560],[[5,3,0],136080],[[5,1,1],379080],[[5,1,0],-228420],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-967140],[[5,0,0],68481],[[4,4,1],-14580],[[4,4,0],9720],[[4,3,1],97200],[[4,3,0],-59940],[[4,1,1],-233280],[[4,1,0],140940],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],923400],[[4,0,0],-68640],[[3,3,1],-19440],[[3,3,0],12960],[[3,1,1],58320],[[3,1,0],-38880],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-719280],[[3,0,0],62544],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],434970],[[2,0,0],-45180],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-170100],[[1,0,0],19216],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],34020],[[0,0,0],-3824]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],405],[[8,0,3],-2052],[[8,0,2],3510],[[8,0,1],-2580],[[8,0,0],685],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-3240],[[7,0,3],14364],[[7,0,2],-21060],[[7,0,1],12900],[[7,0,0],-2740],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],12960],[[6,0,3],-51300],[[6,0,2],66690],[[6,0,1],-32880],[[6,0,0],4690],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-32400],[[5,0,3],114912],[[5,0,2],-133380],[[5,0,1],51540],[[5,0,0],-4480],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],55080],[[4,0,3],-176472],[[4,0,2],186030],[[4,0,1],-59880],[[4,0,0],4375],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-64800],[[3,0,3],188784],[[3,0,2],-182520],[[3,0,1],55380],[[3,0,0],-4480],[[2,0,4],51840],[[2,0,3],-139536],[[2,0,2],126360],[[2,0,1],-42540],[[2,0,0],4690],[[1,0,4],-25920],[[1,0,3],65664],[[1,0,2],-56160],[[1,0,1],20640],[[1,0,0],-2740],[[0,0,4],6480],[[0,0,3],-16416],[[0,0,2],14040],[[0,0,1],-5160],[[0,0,0],685]]},{"name":"H65","positive_content":729,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,1,0],-1],[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],14],[[10,4,1],-30],[[10,4,0],12],[[10,3,1],40],[[10,3,0],-40],[[10,0,5],6],[[10,0,4],-40],[[10,0,3],100],[[10,0,2],-120],[[10,0,1],70],[[10,0,0],-16],[[9,5,0],-70],[[9,4,1],180],[[9,4,0],-46],[[9,3,1],-240],[[9,3,0],182],[[9,0,5],-60],[[9,0,4],360],[[9,0,3],-800],[[9,0,2],840],[[9,0,1],-420],[[9,0,0],80],[[8,5,0],140],[[8,4,1],-480],[[8,4,0],76],[[8,3,1],680],[[8,3,0],-409],[[8,2,0],42],[[8,1,1],-120],[[8,1,0],120],[[8,0,5],300],[[8,0,4],-1640],[[8,0,3],3300],[[8,0,2],-3060],[[8,0,1],1280],[[8,0,0],-180],[[7,5,0],-140],[[7,4,1],720],[[7,4,0],-84],[[7,3,1],-1160],[[7,3,0],597],[[7,2,0],-167],[[7,1,1],600],[[7,1,0],-438],[[7,0,5],-960],[[7,0,4],4800],[[7,0,3],-8800],[[7,0,2],7200],[[7,0,1],-2480],[[7,0,0],240],[[6,5,0],70],[[6,4,1],-630],[[6,4,0],76],[[6,3,1],1280],[[6,3,0],-597],[[6,2,0],250],[[6,1,1],-1320],[[6,1,0],715],[[6,0,5],2160],[[6,0,4],-9920],[[6,0,3],16700],[[6,0,2],-12180],[[6,0,1],3530],[[6,0,0],-258],[[5,5,0],-14],[[5,4,1],300],[[5,4,0],-46],[[5,3,1],-920],[[5,3,0],409],[[5,2,0],-167],[[5,1,1],1560],[[5,1,0],-715],[[5,0,5],-3552],[[5,0,4],15040],[[5,0,3],-23400],[[5,0,2],15480],[[5,0,1],-3980],[[5,0,0],253],[[4,4,1],-60],[[4,4,0],12],[[4,3,1],400],[[4,3,0],-182],[[4,2,0],42],[[4,1,1],-960],[[4,1,0],438],[[4,0,5],4320],[[4,0,4],-16960],[[4,0,3],24600],[[4,0,2],-15240],[[4,0,1],3800],[[4,0,0],-258],[[3,3,1],-80],[[3,3,0],40],[[3,1,1],240],[[3,1,0],-120],[[3,0,5],-3840],[[3,0,4],14080],[[3,0,3],-19200],[[3,0,2],11520],[[3,0,1],-2960],[[3,0,0],240],[[2,0,5],2400],[[2,0,4],-8320],[[2,0,3],10800],[[2,0,2],-6480],[[2,0,1],1790],[[2,0,0],-180],[[1,0,5],-960],[[1,0,4],3200],[[1,0,3],-4000],[[1,0,2],2400],[[1,0,1],-700],[[1,0,0],80],[[0,0,5],192],[[0,0,4],-640],[[0,0,3],800],[[0,0,2],-480],[[0,0,1],140],[[0,0,0],-16]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]}],"tree":[0,5,[2,[2,1,[2,0,[0,0,[2,0,[0,0,[1,0,[1,[2,0,4],4]]]]]]],[2,[1,[0,[0,[2,0,[1,[2,0,4],4]],[2,[2,0,[1,0,[2,0,4]]],[1,[1,[2,[2,0,[1,2,[0,4,[2,[1,0,4],[1,[0,4,[1,[2,2,4],4]],4]]]]],[1,[0,4,[2,[1,[2,2,[1,2,[0,4,9]]],[0,4,[2,[1,2,[0,4,[2,[2,[1,2,9],9],9]]],9]]],9]],4]],[2,[1,[2,[2,0,4],4],4],4]],4]]],[2,[1,[1,[2,0,[1,8,[1,[2,8,[0,0,[0,8,6]]],[0,[2,0,[0,0,[2,0,[0,0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,[1,0,9],9]]]]]]]]]]]],[0,[2,0,[2,[0,0,[1,8,[2,0,[1,[0,0,[1,6,[0,[2,0,[2,6,9]],6]]],[0,[2,0,[0,0,[2,0,9]]],[2,[0,[2,0,[0,0,9]],[2,6,9]],9]]]]]],[1,[2,[1,8,[2,8,[1,8,[0,[0,0,[0,0,[2,0,[0,0,9]]]],9]]]],[0,[1,[2,8,[1,8,[0,[0,0,[2,0,[0,0,9]]],9]]],[2,[0,0,[0,[2,0,[0,[1,0,9],9]],9]],[0,[0,[2,0,[0,0,[1,0,9]]],[2,[0,0,9],9]],9]]],9]],[0,[2,[0,0,[2,[0,0,[1,0,[2,0,[0,0,9]]]],[0,[1,0,[2,0,9]],[1,[2,[0,0,9],9],9]]]],[0,[2,[0,[2,0,[1,0,[0,0,9]]],[1,[2,0,[0,0,9]],[2,[0,0,9],9]]],[0,[1,[2,[0,0,[1,0,9]],9],9],9]],[2,[0,[1,[2,[0,[1,0,9],9],9],9],9],9]]],[2,[0,[2,[1,[0,[2,0,[0,0,9]],9],[0,[2,[0,0,9],9],9]],9],9],9]]]]],[2,6,[2,[1,6,[0,[2,6,9],6]],9]]]]]]],[2,[0,0,[2,0,[0,0,[2,0,[1,0,[0,[1,0,3],3]]]]]],[2,[0,0,[1,[0,[2,0,[0,0,[1,0,[2,0,[1,[0,0,3],3]]]]],[1,[1,[2,6,[0,[2,0,[0,[2,0,[1,0,3]],6]],6]],[2,[0,0,6],[0,[2,[0,0,3],3],3]]],[2,[0,[2,0,[1,0,3]],3],3]]],[0,[2,[0,0,[1,0,3]],[1,[0,[2,0,3],3],3]],3]]],[1,[0,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[1,0,3]]]]],[0,[2,0,[1,0,[1,[0,0,[2,0,7]],4]]],[1,[2,[0,0,[2,0,[1,0,[0,0,[1,0,3]]]]],[0,[1,0,[2,0,[1,[0,0,7],7]]],[1,[2,[0,0,[1,0,[2,0,7]]],[1,[0,[2,0,[0,0,9]],9],7]],7]]],[1,[2,[0,0,3],7],3]]]]],[0,[1,[2,[0,[2,0,[0,0,[1,[2,0,[0,0,[1,0,[2,0,3]]]],[2,[1,0,3],3]]]],[1,[2,[0,0,[2,0,[1,[0,0,[2,0,3]],3]]],[0,[2,[1,0,[0,0,3]],[1,[0,[2,0,[0,0,9]],9],3]],3]],[2,[0,[2,0,3],3],3]]],[0,[2,[1,[0,[2,0,[0,[2,0,[1,0,7]],[1,[2,0,[0,0,9]],7]]],[2,[0,[1,0,[2,0,7]],[1,[2,[0,0,9],9],9]],9]],[0,[1,[2,[0,0,3],7],3],3]],[0,[1,[2,[0,[1,[2,[0,0,9],9],9],9],9],9],9]],9]],[2,[0,[1,[2,[0,0,[2,0,3]],3],3],3],3]],[2,[1,[0,[2,[1,[0,[1,[2,6,3],3],3],3],9],9],3],9]]],[1,[0,[2,[0,0,[2,0,4]],4],3],4]]]]],[2,[0,[2,0,[1,0,4]],[1,[2,[0,0,[1,0,3]],[1,[0,[2,0,[0,0,3]],3],4]],4]],[1,[2,[1,[2,[0,0,3],4],4],4],4]]],[1,[2,[1,[1,[2,[1,2,[0,2,8]],[0,[1,2,[0,[2,2,[0,[1,2,[2,2,[0,[2,2,9],9]]],[2,[1,2,9],9]]],[2,[0,[1,2,[2,2,9]],9],9]]],9]],[0,[2,[0,[2,0,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[2,0,9]]]],[1,[2,0,[0,0,9]],[2,[0,0,9],9]]]]]]],[1,[1,2,[0,0,[2,0,[1,[1,2,[0,0,[2,2,[0,2,9]]]],[0,[2,0,[0,0,[1,0,9]]],[2,[0,[1,0,[2,0,9]],9],9]]]]]],[0,[1,[2,0,[0,0,[2,0,[1,0,[0,[2,0,9],9]]]]],[2,[1,0,[1,[2,0,4],4]],[1,[0,[2,0,4],[2,[0,[1,0,4],9],9]],4]]],[1,[2,[0,[2,0,[1,0,[0,0,[2,0,9]]]],[1,[2,0,[0,[2,0,9],9]],[2,[0,0,9],9]]],[0,[2,[1,[0,0,[2,0,9]],9],9],9]],[2,[0,[2,[1,[0,0,[2,0,9]],9],9],9],9]]]]]]],[1,[2,[0,0,[1,2,[2,[0,0,[2,0,[1,2,[0,0,[1,2,[2,0,9]]]]]],[1,[0,2,[2,2,9]],[0,[2,0,[0,[2,0,[0,0,9]],[2,[1,[0,2,9],9],9]]],[2,[0,[2,[1,2,[0,0,9]],9],9],9]]]]]],[1,[0,[2,2,[1,2,[0,2,[2,[0,2,9],9]]]],[2,[0,[1,2,[2,2,9]],[2,[1,2,9],9]],9]],[0,[2,[0,[2,0,[0,0,[1,2,[2,0,[0,0,[1,[2,0,9],9]]]]]],[1,[2,2,[0,2,[2,[1,2,9],9]]],[2,[0,0,[2,[0,0,[1,2,9]],9]],[0,[2,[0,[1,0,9],9],9],9]]]],[0,[2,[1,[1,2,[0,2,[2,2,9]]],[0,[2,[0,0,[1,0,9]],[0,[1,0,9],9]],9]],[0,[1,[2,[1,2,9],9],9],9]],9]],[2,[0,[2,[0,[1,[2,2,9],9],9],9],9],9]]]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,9]]]]]],[1,[2,0,[0,0,[2,[1,0,[0,0,[1,0,9]]],[1,[0,0,[1,0,9]],9]]]],[2,[0,0,[1,[2,0,[0,0,[1,0,9]]],[2,[0,0,9],9]]],[0,[1,[2,0,[0,[1,0,9],9]],[2,[0,[1,0,9],9],9]],9]]]]],[1,[2,[0,0,[2,[0,0,[1,0,[2,0,[0,[1,0,9],9]]]],[0,[1,[2,0,[0,0,[1,0,9]]],[2,[0,0,9],9]],[1,[2,[0,[1,0,9],9],9],9]]]],[0,[2,[0,[2,0,[1,0,[0,0,9]]],[1,[2,[0,0,[1,0,9]],[0,[1,0,9],9]],[2,[0,[1,0,9],9],9]]],[0,[1,[2,[0,0,9],9],9],9]],9]],[2,[0,[2,0,[0,[2,0,[1,0,[0,0,9]]],[1,[2,0,9],9]]],[2,[0,[1,[2,0,[0,0,9]],[2,[0,0,9],9]],[1,[2,[0,[1,0,9],9],9],9]],9]],[0,[2,[0,[1,[2,[0,0,9],9],9],9],9],9]]]],[0,[2,[1,[0,[2,[0,0,[2,0,[1,0,[0,0,9]]]],[0,[2,[1,0,[0,0,[1,0,9]]],[1,[0,0,[1,0,9]],[0,[1,0,9],9]]],[1,[2,[0,0,9],9],9]]],[2,[0,[1,[2,0,[0,[1,0,9],9]],[2,[0,[1,0,9],9],9]],9],9]],[0,[2,[0,[2,0,[1,[0,0,[2,0,9]],9]],[1,[2,[0,0,9],9],9]],[0,[1,[2,[0,[2,0,9],9],9],9],9]],9]],[0,[1,[2,[0,[1,[2,[0,[1,0,9],9],9],9],9],9],9],9]],9]]]],[0,[2,[1,[0,[2,[0,0,[1,2,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,9]]]]]]]]],[1,[1,2,[0,2,[2,2,[1,2,[0,2,9]]]]],[1,[0,[2,0,[0,0,[1,2,4]]],[2,[0,0,[2,[1,2,[0,0,[2,0,9]]],[1,2,9]]],[0,[2,[0,[1,2,[2,0,9]],9],9],9]]],[0,4,[0,[2,[2,0,[1,[0,0,9],4]],9],[2,[2,[0,[2,0,9],9],9],9]]]]]],[2,[1,[1,2,[0,2,[2,2,[0,[2,2,9],9]]]],[0,[2,[0,0,[1,2,[2,0,[0,[2,0,9],9]]]],[0,[1,[1,2,[2,0,[0,0,9]]],[2,[0,0,[2,[1,0,9],9]],9]],[1,[2,[1,2,9],9],9]]],[2,[0,[1,[2,[1,2,[0,2,9]],9],9],9],9]]],[0,[1,[2,[1,2,[0,2,9]],9],9],9]]],[0,[1,[2,[2,0,[0,4,[1,[2,[0,0,[0,0,[2,0,[1,0,9]]]],[0,4,[0,[1,0,4],9]]],4]]],[0,4,[0,4,9]]],4],[2,[0,[2,[1,[0,[1,[2,0,[0,0,[2,0,9]]],[2,[0,0,[2,0,9]],9]],[1,[2,[0,[2,0,9],9],9],9]],9],9],9],9]]],[0,[1,[2,[1,[0,[1,2,[2,[1,2,[0,2,[2,2,9]]],[0,4,9]]],[2,[1,2,9],9]],[0,4,9]],9],4],9]],[2,[0,[1,[2,[0,[1,[2,[1,2,9],9],9],9],9],9],9],9]]],[2,[0,[2,[1,[1,8,[0,[2,[1,8,[0,[2,8,[0,[2,[1,8,9],9],9]],9]],9],9]],[0,[2,[0,[1,[2,[1,[0,[2,[0,0,[1,0,9]],9],9],9],9],9],9],9],9]],9],9],9]]],[1,[0,[1,[2,[0,[2,[0,0,[2,0,[1,0,4]]],[1,[0,4,[2,[1,[2,[0,0,[0,0,[2,0,[0,0,9]]]],[0,4,[0,4,9]]],4],4]],4]],[2,[0,[2,[0,[2,0,[1,0,[0,0,[1,0,7]]]],[1,[2,0,[0,0,[1,[2,0,[0,0,9]],7]]],[2,[0,0,7],7]]],[1,[0,[2,[0,0,[2,0,[1,0,7]]],[1,[0,0,[2,[0,0,9],9]],7]],[2,[0,[1,[2,0,7],7],9],9]],[0,[1,[2,[0,0,7],7],4],7]]],[2,[0,[1,[2,[0,[1,0,[2,0,7]],[1,[2,0,9],7]],[0,[1,[2,[0,0,9],9],9],9]],7],9],9]],7]],[0,4,9]],[2,[1,[2,[0,4,[0,4,7]],4],4],4]],9],4]],[0,[2,[1,[0,[1,[2,[1,[0,2,9],9],9],9],9],9],9],9]],4]]],[2,[2,[0,0,4],4],4]],[1,[0,[2,[1,[0,4,9],4],9],9],4]]]],"statistics":{"nodes":1893,"leaves":947,"maxdepth":26},"mask":[[1,-1],[4,-1],[7,-1],[10,1],[11,1],[12,1],[13,1],[15,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,1,1,1,-1,1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-405],[[8,3,0],540],[[8,0,4],81],[[8,0,3],-432],[[8,0,2],774],[[8,0,1],-588],[[8,0,0],161],[[7,4,0],1620],[[7,3,0],-2160],[[7,0,4],-648],[[7,0,3],3024],[[7,0,2],-4644],[[7,0,1],2940],[[7,0,0],-644],[[6,4,0],-2430],[[6,3,0],3780],[[6,1,0],-1620],[[6,0,4],2592],[[6,0,3],-10800],[[6,0,2],14706],[[6,0,1],-7422],[[6,0,0],1070],[[5,4,0],1620],[[5,3,0],-3780],[[5,1,0],4860],[[5,0,4],-6480],[[5,0,3],24192],[[5,0,2],-29412],[[5,0,1],11460],[[5,0,0],-956],[[4,4,0],-405],[[4,3,0],2160],[[4,1,0],-4860],[[4,0,4],11016],[[4,0,3],-37152],[[4,0,2],41022],[[4,0,1],-13146],[[4,0,0],899],[[3,3,0],-540],[[3,1,0],1620],[[3,0,4],-12960],[[3,0,3],39744],[[3,0,2],-40248],[[3,0,1],12192],[[3,0,0],-956],[[2,0,4],10368],[[2,0,3],-29376],[[2,0,2],27864],[[2,0,1],-9552],[[2,0,0],1070],[[1,0,4],-5184],[[1,0,3],13824],[[1,0,2],-12384],[[1,0,1],4704],[[1,0,0],-644],[[0,0,4],1296],[[0,0,3],-3456],[[0,0,2],3096],[[0,0,1],-1176],[[0,0,0],161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-135],[[8,3,0],180],[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,4,0],540],[[7,3,0],-720],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,4,0],-810],[[6,3,0],1260],[[6,1,0],-540],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,4,0],540],[[5,3,0],-1260],[[5,1,0],1620],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-370],[[4,4,0],-135],[[4,3,0],720],[[4,1,0],-1620],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],400],[[3,3,0],-180],[[3,1,0],540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],-370],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],310],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-160],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],40]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-122],[[7,0,2],212],[[7,0,1],-154],[[7,0,0],40],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],443],[[6,0,2],-700],[[6,0,1],435],[[6,0,0],-82],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-1006],[[5,0,2],1448],[[5,0,1],-762],[[5,0,0],80],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1558],[[4,0,2],-2053],[[4,0,1],943],[[4,0,0],-63],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1672],[[3,0,2],2020],[[3,0,1],-862],[[3,0,0],80],[[2,0,4],-384],[[2,0,3],1228],[[2,0,2],-1368],[[2,0,1],589],[[2,0,0],-82],[[1,0,4],192],[[1,0,3],-568],[[1,0,2],584],[[1,0,1],-254],[[1,0,0],40],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H53","positive_content":1,"factors":[{"terms":[[[2,0,0],-1],[[1,0,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],7290],[[10,4,0],-8505],[[10,3,1],-9720],[[10,3,0],11340],[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3883],[[9,4,1],-43740],[[9,4,0],38880],[[9,3,1],58320],[[9,3,0],-51840],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-19430],[[8,4,1],116640],[[8,4,0],-78975],[[8,3,1],-165240],[[8,3,0],116640],[[8,1,1],29160],[[8,1,0],-34020],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],44220],[[7,4,1],-174960],[[7,4,0],97200],[[7,3,1],281880],[[7,3,0],-170100],[[7,1,1],-145800],[[7,1,0],121500],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],602640],[[7,0,0],-58860],[[6,4,1],153090],[[6,4,0],-78975],[[6,3,1],-311040],[[6,3,0],170100],[[6,1,1],320760],[[6,1,0],-194400],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-857790],[[6,0,0],62250],[[5,4,1],-72900],[[5,4,0],38880],[[5,3,1],223560],[[5,3,0],-116640],[[5,1,1],-379080],[[5,1,0],194400],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],967140],[[5,0,0],-60600],[[4,4,1],14580],[[4,4,0],-8505],[[4,3,1],-97200],[[4,3,0],51840],[[4,1,1],233280],[[4,1,0],-121500],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-923400],[[4,0,0],62250],[[3,3,1],19440],[[3,3,0],-11340],[[3,1,1],-58320],[[3,1,0],34020],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],719280],[[3,0,0],-58860],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-434970],[[2,0,0],44220],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],170100],[[1,0,0],-19430],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-34020],[[0,0,0],3883]]},{"name":"H57","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],5],[[8,0,3],-28],[[8,0,2],54],[[8,0,1],-44],[[8,0,0],13],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-40],[[7,0,3],200],[[7,0,2],-342],[[7,0,1],244],[[7,0,0],-62],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],160],[[6,0,3],-724],[[6,0,2],1119],[[6,0,1],-682],[[6,0,0],127],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-400],[[5,0,3],1640],[[5,0,2],-2298],[[5,0,1],1188],[[5,0,0],-146],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],680],[[4,0,3],-2536],[[4,0,2],3246],[[4,0,1],-1470],[[4,0,0],143],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-800],[[3,0,3],2720],[[3,0,2],-3192],[[3,0,1],1344],[[3,0,0],-146],[[2,0,4],640],[[2,0,3],-2000],[[2,0,2],2172],[[2,0,1],-920],[[2,0,0],127],[[1,0,4],-320],[[1,0,3],928],[[1,0,2],-936],[[1,0,1],400],[[1,0,0],-62],[[0,0,4],80],[[0,0,3],-224],[[0,0,2],216],[[0,0,1],-88],[[0,0,0],13]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,6,[2,[2,1,[2,0,[0,0,[2,0,[1,0,[0,0,[1,[2,0,7],4]]]]]]],[1,[2,[1,[0,[2,0,[1,[0,7,[2,[2,0,[1,2,7]],7]],7]],[2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,[1,0,3],3]]]]]]],[1,[1,2,[0,[2,0,[0,0,[2,0,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[1,0,8]]]]]]]]]],[2,[0,0,[2,0,[1,2,[0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,3]]]]]]],[0,[0,[2,0,[1,0,[2,0,[1,[2,0,9],3]]]],10],10]]]]],[1,[0,[2,2,[1,2,[0,[2,0,[1,2,[0,0,[2,2,[0,[1,2,[2,2,9]],[2,[1,2,9],9]]]]]],[2,[1,2,[0,2,[2,[1,2,[0,2,[2,2,9]]],[0,[2,2,9],9]]]],[0,[2,[1,2,[0,[2,2,9],9]],9],9]]]]],[2,[1,2,[0,[2,2,[1,2,[0,[2,2,[1,2,[0,2,9]]],[2,[0,2,9],9]]]],[0,[2,[1,5,[0,2,5]],9],10]]],[0,[2,[1,2,[0,[2,[1,2,9],9],9]],9],9]]],[2,[0,[0,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,9]]]]],[1,[2,0,[0,0,[1,[2,0,[0,0,[1,0,9]]],[2,[0,0,9],9]]]],[2,[0,[1,0,[2,0,[0,0,9]]],[1,[2,0,[0,0,9]],[2,[0,0,9],9]]],[0,[1,[2,[0,0,9],9],9],9]]]]]],[0,[2,[1,[0,0,[2,[0,0,[1,0,[2,0,[0,0,9]]]],[0,[1,[2,0,[1,2,[0,0,9]]],[2,[0,0,9],9]],[1,[2,[1,2,9],9],9]]]],[0,[2,[0,0,[1,0,[2,0,[1,0,3]]]],[0,[1,0,[2,0,9]],[1,[2,0,9],9]]],[2,[0,[1,[2,0,[0,0,9]],3],[1,[2,[0,0,9],9],9]],9]]],[0,[1,[2,[0,[1,0,[2,0,[0,0,9]]],[1,[2,0,[1,2,9]],9]],[0,[1,[2,[0,0,9],9],9],9]],9],9]],[0,[2,[1,[2,[0,[1,[2,0,[1,2,9]],[2,[0,[1,0,9],9],9]],10],9],9],9],10]]],[0,[1,[0,[2,[0,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,9]]]]]]],[0,[2,0,[1,[0,0,[2,0,[0,0,9]]],[0,[2,0,[1,0,8]],[2,[0,0,9],9]]]],[2,[0,[1,0,[2,0,[0,[1,0,9],9]]],[1,[2,[0,0,[1,0,9]],9],9]],[0,[1,[2,[0,[1,0,9],9],9],9],9]]]],[2,[0,[2,[0,0,[1,0,[2,0,[0,[1,0,9],9]]]],[0,[1,[2,0,[0,0,9]],[2,[0,0,9],9]],[1,[2,[0,0,9],9],9]]],[2,[0,[1,[2,0,9],9],9],9]],9]],[2,[0,[0,0,[2,[0,0,[1,0,[2,0,8]]],[1,[0,0,[2,[0,0,9],9]],8]]],[0,[2,[0,[1,[2,0,[0,0,9]],[2,[0,0,9],9]],9],9],9]],[0,[1,[2,[0,[0,0,[2,0,8]],8],8],8],9]]],9]]]]]],[1,[0,[2,0,[2,[0,0,[0,0,[2,0,[1,0,7]]]],[0,0,[1,[0,0,[2,[1,0,8],8]],7]]]],[2,[0,[2,0,[0,0,[1,0,[2,0,[1,[0,0,3],3]]]]],[2,[1,[0,0,[0,0,10]],[0,[2,0,[1,0,3]],3]],[1,[0,[2,[0,0,[1,0,3]],[1,[0,[2,0,[1,0,3]],[1,[2,0,3],3]],3]],[0,[1,[2,[2,0,3],3],3],10]],3]]],[1,[0,[2,[0,[2,0,[1,[0,0,[2,0,[1,0,8]]],[0,0,8]]],[1,[2,[0,0,[2,0,[1,[0,0,[2,0,3]],3]]],[1,[2,[0,0,3],8],8]],[2,[0,[2,0,8],3],8]]],[1,[2,[0,[1,[2,[0,0,8],8],8],9],8],8]],[2,[0,[2,[1,[0,[1,[2,[0,0,3],3],3],3],3],9],9],9]],[0,[2,[0,[2,[1,[0,0,8],8],8],3],8],3]]]],[2,[1,[0,0,[0,[2,0,7],3]],7],7]]]],[1,[2,[1,[1,[2,2,[0,2,9]],[2,[0,2,[0,[2,2,[0,[2,2,9],9]],[2,[0,[1,2,9],9],9]]],[0,[2,[1,[0,2,[0,2,9]],[0,2,[0,[2,2,9],9]]],[0,[1,[2,2,8],8],9]],9]]],[2,[1,[2,[0,[0,0,[1,2,[0,0,[2,[0,0,[2,0,[1,2,[0,0,[1,2,[2,0,9]]]]]],[1,[0,2,[2,2,9]],[2,[0,0,[0,[2,[1,2,[0,0,9]],9],9]],[0,[1,[2,[0,0,8],8],8],9]]]]]]],[0,[0,[1,[2,2,[0,[2,2,9],9]],[2,[0,[1,[2,2,[1,2,[0,2,9]]],[2,[1,2,[0,[2,0,[0,0,9]],[2,[0,0,9],9]]],[0,[2,[1,2,9],9],9]]],[2,[1,[0,2,9],9],9]],9]],[2,[0,[1,[2,2,9],9],9],9]],9]],[0,[1,[0,2,[2,[0,2,[0,[1,2,[2,2,9]],[2,[1,2,9],9]]],[0,[1,2,8],9]]],[2,[0,0,[1,[2,[0,2,[0,[0,[1,2,8],9],9]],8],8]],8]],9]],[2,[2,[0,[0,0,[0,0,[1,[0,0,[2,[1,0,[0,0,[2,0,8]]],[1,[1,[0,0,[2,[0,0,9],9]],8],8]]],8]]],[0,[0,[0,[1,[2,[0,[1,[2,[0,0,[1,0,9]],9],8],9],9],9],9],9],9]],[0,[0,0,[1,[1,[2,[0,0,8],8],8],8]],9]],8]],8]],[0,[2,[0,[1,[2,[1,[0,2,9],8],9],8],9],9],9]],8]]],[2,[2,[0,0,[1,[0,0,[2,[0,0,[1,0,7]],[1,[0,[2,0,7],3],7]]],[2,[0,0,7],7]]],7],4]],[0,8,9]],7]]],"statistics":{"nodes":1073,"leaves":537,"maxdepth":25},"mask":[[1,-1],[4,-1],[7,-1],[9,-1],[10,1],[11,1],[13,1],[15,1],[16,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,1,1,-1,1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-81],[[8,0,3],432],[[8,0,2],-774],[[8,0,1],588],[[8,0,0],-161],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],648],[[7,0,3],-3024],[[7,0,2],4644],[[7,0,1],-2940],[[7,0,0],644],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-2592],[[6,0,3],10800],[[6,0,2],-14706],[[6,0,1],7422],[[6,0,0],-1070],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],6480],[[5,0,3],-24192],[[5,0,2],29412],[[5,0,1],-11460],[[5,0,0],956],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-11016],[[4,0,3],37152],[[4,0,2],-41022],[[4,0,1],13146],[[4,0,0],-899],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],12960],[[3,0,3],-39744],[[3,0,2],40248],[[3,0,1],-12192],[[3,0,0],956],[[2,0,4],-10368],[[2,0,3],29376],[[2,0,2],-27864],[[2,0,1],9552],[[2,0,0],-1070],[[1,0,4],5184],[[1,0,3],-13824],[[1,0,2],12384],[[1,0,1],-4704],[[1,0,0],644],[[0,0,4],-1296],[[0,0,3],3456],[[0,0,2],-3096],[[0,0,1],1176],[[0,0,0],-161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-135],[[8,3,0],180],[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,4,0],540],[[7,3,0],-720],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,4,0],-810],[[6,3,0],1260],[[6,1,0],-540],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,4,0],540],[[5,3,0],-1260],[[5,1,0],1620],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-370],[[4,4,0],-135],[[4,3,0],720],[[4,1,0],-1620],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],400],[[3,3,0],-180],[[3,1,0],540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],-370],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],310],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-160],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],40]]},{"name":"Q5","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-122],[[7,0,2],212],[[7,0,1],-154],[[7,0,0],40],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],443],[[6,0,2],-700],[[6,0,1],435],[[6,0,0],-82],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-1006],[[5,0,2],1448],[[5,0,1],-762],[[5,0,0],80],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1558],[[4,0,2],-2053],[[4,0,1],943],[[4,0,0],-63],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1672],[[3,0,2],2020],[[3,0,1],-862],[[3,0,0],80],[[2,0,4],-384],[[2,0,3],1228],[[2,0,2],-1368],[[2,0,1],589],[[2,0,0],-82],[[1,0,4],192],[[1,0,3],-568],[[1,0,2],584],[[1,0,1],-254],[[1,0,0],40],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H47","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1215],[[8,3,0],1620],[[8,0,4],405],[[8,0,3],-2052],[[8,0,2],3510],[[8,0,1],-2580],[[8,0,0],685],[[7,4,0],4860],[[7,3,0],-6480],[[7,0,4],-3240],[[7,0,3],14364],[[7,0,2],-21060],[[7,0,1],12900],[[7,0,0],-2740],[[6,4,0],-7290],[[6,3,0],11340],[[6,1,0],-4860],[[6,0,4],12960],[[6,0,3],-51300],[[6,0,2],66690],[[6,0,1],-32880],[[6,0,0],4690],[[5,4,0],4860],[[5,3,0],-11340],[[5,1,0],14580],[[5,0,4],-32400],[[5,0,3],114912],[[5,0,2],-133380],[[5,0,1],51540],[[5,0,0],-4480],[[4,4,0],-1215],[[4,3,0],6480],[[4,1,0],-14580],[[4,0,4],55080],[[4,0,3],-176472],[[4,0,2],186030],[[4,0,1],-59880],[[4,0,0],4375],[[3,3,0],-1620],[[3,1,0],4860],[[3,0,4],-64800],[[3,0,3],188784],[[3,0,2],-182520],[[3,0,1],55380],[[3,0,0],-4480],[[2,0,4],51840],[[2,0,3],-139536],[[2,0,2],126360],[[2,0,1],-42540],[[2,0,0],4690],[[1,0,4],-25920],[[1,0,3],65664],[[1,0,2],-56160],[[1,0,1],20640],[[1,0,0],-2740],[[0,0,4],6480],[[0,0,3],-16416],[[0,0,2],14040],[[0,0,1],-5160],[[0,0,0],685]]},{"name":"H52","positive_content":729,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],30],[[10,4,0],-45],[[10,3,1],-40],[[10,3,0],60],[[10,0,5],-6],[[10,0,4],40],[[10,0,3],-100],[[10,0,2],120],[[10,0,1],-70],[[10,0,0],15],[[9,4,1],-180],[[9,4,0],210],[[9,3,1],240],[[9,3,0],-280],[[9,0,5],60],[[9,0,4],-360],[[9,0,3],800],[[9,0,2],-840],[[9,0,1],420],[[9,0,0],-76],[[8,4,1],480],[[8,4,0],-420],[[8,3,1],-680],[[8,3,0],620],[[8,1,1],120],[[8,1,0],-180],[[8,0,5],-300],[[8,0,4],1640],[[8,0,3],-3300],[[8,0,2],3060],[[8,0,1],-1280],[[8,0,0],191],[[7,4,1],-720],[[7,4,0],480],[[7,3,1],1160],[[7,3,0],-860],[[7,1,1],-600],[[7,1,0],660],[[7,0,5],960],[[7,0,4],-4800],[[7,0,3],8800],[[7,0,2],-7200],[[7,0,1],2480],[[7,0,0],-288],[[6,4,1],630],[[6,4,0],-345],[[6,3,1],-1280],[[6,3,0],800],[[6,1,1],1320],[[6,1,0],-1020],[[6,0,5],-2160],[[6,0,4],9920],[[6,0,3],-16700],[[6,0,2],12180],[[6,0,1],-3530],[[6,0,0],309],[[5,4,1],-300],[[5,4,0],150],[[5,3,1],920],[[5,3,0],-500],[[5,1,1],-1560],[[5,1,0],900],[[5,0,5],3552],[[5,0,4],-15040],[[5,0,3],23400],[[5,0,2],-15480],[[5,0,1],3980],[[5,0,0],-270],[[4,4,1],60],[[4,4,0],-30],[[4,3,1],-400],[[4,3,0],200],[[4,1,1],960],[[4,1,0],-480],[[4,0,5],-4320],[[4,0,4],16960],[[4,0,3],-24600],[[4,0,2],15240],[[4,0,1],-3800],[[4,0,0],258],[[3,3,1],80],[[3,3,0],-40],[[3,1,1],-240],[[3,1,0],120],[[3,0,5],3840],[[3,0,4],-14080],[[3,0,3],19200],[[3,0,2],-11520],[[3,0,1],2960],[[3,0,0],-240],[[2,0,5],-2400],[[2,0,4],8320],[[2,0,3],-10800],[[2,0,2],6480],[[2,0,1],-1790],[[2,0,0],180],[[1,0,5],960],[[1,0,4],-3200],[[1,0,3],4000],[[1,0,2],-2400],[[1,0,1],700],[[1,0,0],-80],[[0,0,5],-192],[[0,0,4],640],[[0,0,3],-800],[[0,0,2],480],[[0,0,1],-140],[[0,0,0],16]]},{"name":"H53","positive_content":1,"factors":[{"terms":[[[2,0,0],-1],[[1,0,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],7290],[[10,4,0],-8505],[[10,3,1],-9720],[[10,3,0],11340],[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3883],[[9,4,1],-43740],[[9,4,0],38880],[[9,3,1],58320],[[9,3,0],-51840],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-19430],[[8,4,1],116640],[[8,4,0],-78975],[[8,3,1],-165240],[[8,3,0],116640],[[8,1,1],29160],[[8,1,0],-34020],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],44220],[[7,4,1],-174960],[[7,4,0],97200],[[7,3,1],281880],[[7,3,0],-170100],[[7,1,1],-145800],[[7,1,0],121500],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],602640],[[7,0,0],-58860],[[6,4,1],153090],[[6,4,0],-78975],[[6,3,1],-311040],[[6,3,0],170100],[[6,1,1],320760],[[6,1,0],-194400],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-857790],[[6,0,0],62250],[[5,4,1],-72900],[[5,4,0],38880],[[5,3,1],223560],[[5,3,0],-116640],[[5,1,1],-379080],[[5,1,0],194400],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],967140],[[5,0,0],-60600],[[4,4,1],14580],[[4,4,0],-8505],[[4,3,1],-97200],[[4,3,0],51840],[[4,1,1],233280],[[4,1,0],-121500],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-923400],[[4,0,0],62250],[[3,3,1],19440],[[3,3,0],-11340],[[3,1,1],-58320],[[3,1,0],34020],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],719280],[[3,0,0],-58860],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-434970],[[2,0,0],44220],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],170100],[[1,0,0],-19430],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-34020],[[0,0,0],3883]]},{"name":"H57","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],5],[[8,0,3],-28],[[8,0,2],54],[[8,0,1],-44],[[8,0,0],13],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-40],[[7,0,3],200],[[7,0,2],-342],[[7,0,1],244],[[7,0,0],-62],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],160],[[6,0,3],-724],[[6,0,2],1119],[[6,0,1],-682],[[6,0,0],127],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-400],[[5,0,3],1640],[[5,0,2],-2298],[[5,0,1],1188],[[5,0,0],-146],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],680],[[4,0,3],-2536],[[4,0,2],3246],[[4,0,1],-1470],[[4,0,0],143],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-800],[[3,0,3],2720],[[3,0,2],-3192],[[3,0,1],1344],[[3,0,0],-146],[[2,0,4],640],[[2,0,3],-2000],[[2,0,2],2172],[[2,0,1],-920],[[2,0,0],127],[[1,0,4],-320],[[1,0,3],928],[[1,0,2],-936],[[1,0,1],400],[[1,0,0],-62],[[0,0,4],80],[[0,0,3],-224],[[0,0,2],216],[[0,0,1],-88],[[0,0,0],13]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,6,[2,[2,1,[2,0,[0,0,[2,0,[1,0,[0,0,[1,[2,0,9],4]]]]]]],[1,[2,[1,[0,[2,0,[1,[2,[1,3,[2,3,9]],9],9]],[2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[1,[0,0,[0,0,12]],[1,[0,0,10],8]]]]]]]],[1,[1,2,[0,[2,0,[0,0,[2,0,[1,3,[0,0,[2,0,[1,3,[0,0,[2,0,[1,3,10]]]]]]]]]],[2,[0,0,[2,0,[1,2,[0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,11]]]]]]],[0,[0,[2,0,[1,0,[2,0,[1,[2,0,11],11]]]],12],12]]]]],[1,[0,[2,3,[1,3,[0,3,[2,3,[0,3,11]]]]],[2,[0,[1,3,[2,3,[1,3,[0,3,[2,3,11]]]]],[0,[1,5,[2,[1,5,[0,2,5]],11]],12]],[0,[2,[1,3,[0,[2,[1,3,11],11],11]],11],11]]],[2,[0,[0,0,[2,0,[0,[1,0,[2,0,[0,0,[1,0,[2,0,11]]]]],[1,[1,3,[2,0,[0,3,[2,[1,3,11],11]]]],[2,[0,[1,0,[2,0,[0,0,11]]],[1,[2,0,[0,0,11]],[2,[0,0,11],11]]],[0,[1,[2,[0,0,11],11],11],11]]]]]],[0,[2,[1,[0,0,[2,[0,0,[1,0,[2,0,[0,0,11]]]],[1,[0,3,[2,[1,3,11],11]],[0,[2,[0,0,11],11],11]]]],[0,[2,[0,0,[1,0,[2,0,[0,0,11]]]],[0,[1,0,[2,0,11]],[1,[2,0,11],11]]],[2,[0,[1,[2,0,[0,0,11]],[2,[0,0,11],11]],[1,[2,[0,0,11],11],11]],11]]],[0,[1,[2,[1,3,[0,[2,0,[1,3,11]],11]],[0,[1,[2,3,11],11],11]],11],11]],[0,[2,[1,[2,[0,[1,[2,0,[1,2,11]],[2,[0,[1,0,11],11],11]],12],11],11],11],12]]],[0,[1,[0,[2,3,[0,3,[2,[1,3,[0,3,11]],[1,3,11]]]],[2,[0,[1,3,[2,[0,3,[1,3,[2,3,11]]],[0,[2,3,11],11]]],[2,[1,[0,3,11],11],11]],11]],[2,[0,[0,0,[2,[0,0,[1,0,[2,0,10]]],[1,[0,0,[2,[0,0,11],11]],10]]],[0,[2,[0,[1,[2,0,[0,0,11]],[2,[0,0,11],11]],11],11],11]],[0,[1,[2,[0,[0,3,[1,3,10]],10],10],10],11]]],11]]]]]],[1,[0,[2,0,[2,[0,0,[0,0,[2,0,[1,0,9]]]],[0,0,[1,[0,0,[2,[1,0,10],10]],9]]]],[2,[0,[2,0,[0,0,[1,0,[2,0,[1,[0,0,10],10]]]]],[2,[0,[1,0,[2,0,[0,0,[1,0,10]]]],[0,[0,[1,0,[2,0,[1,[2,0,7],7]]],12],12]],[1,[0,[2,[0,0,[1,0,[2,0,[1,0,7]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,7]]]],[2,[0,0,[1,0,7]],[1,[0,[2,0,7],11],7]]],[0,[2,[1,0,10],7],7]]],[0,[0,[2,[1,[2,0,[1,0,[2,0,7]]],[2,[1,0,7],7]],[1,[2,[1,[2,0,11],11],11],11]],12],12]],[0,[1,[2,[0,[2,0,10],7],10],10],7]]]],[1,[2,[0,[0,[2,0,[1,[0,0,[2,0,[1,0,10]]],[0,0,10]]],[1,[2,[0,0,[2,0,[1,[0,0,[2,0,11]],10]]],[1,[2,[0,0,[0,[2,[0,0,11],11],11]],10],10]],[2,[1,[0,0,10],10],10]]],[0,[2,[0,[1,[2,[1,[0,0,[2,[0,0,11],11]],7],11],7],11],11],11]],[0,[1,[2,[0,[1,[2,[0,0,10],10],10],11],10],10],11]],[0,[2,[2,[1,[0,[0,0,10],10],10],10],10],11]]]],[2,[1,[0,0,[2,[0,0,[0,[2,[1,0,10],10],10]],9]],9],9]]]],[1,[2,[1,[0,[1,3,[2,3,[0,3,[2,3,11]]]],[2,[1,2,[0,[1,3,[2,3,11]],[2,[0,[1,3,11],11],11]]],11]],[2,[1,[0,[0,3,[2,3,[1,3,[0,3,[2,[0,3,11],11]]]]],[0,[2,[0,[1,3,[2,[1,3,[0,3,11]],11]],[2,[1,3,11],11]],11],11]],[2,[2,[0,[0,0,[1,3,[0,3,10]]],[0,[0,[0,[1,[2,[1,3,10],11],11],11],11],11]],[0,[0,3,[1,[0,3,10],10]],11]],10]],10]],[0,[2,[0,[1,[1,3,10],10],11],11],11]],10]]],[2,[2,[0,0,[1,[0,0,[2,[0,0,[1,0,9]],[1,[1,[0,0,8],9],9]]],[2,[0,0,9],9]]],9],4]],[0,10,11]],9]]],"statistics":{"nodes":843,"leaves":422,"maxdepth":25},"mask":[[1,-1],[4,-1],[6,-1],[7,-1],[9,-1],[10,-1],[11,1],[12,1],[13,1],[15,1],[16,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,-1,1,-1,-1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-81],[[8,0,3],432],[[8,0,2],-774],[[8,0,1],588],[[8,0,0],-161],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],648],[[7,0,3],-3024],[[7,0,2],4644],[[7,0,1],-2940],[[7,0,0],644],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-2592],[[6,0,3],10800],[[6,0,2],-14706],[[6,0,1],7422],[[6,0,0],-1070],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],6480],[[5,0,3],-24192],[[5,0,2],29412],[[5,0,1],-11460],[[5,0,0],956],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-11016],[[4,0,3],37152],[[4,0,2],-41022],[[4,0,1],13146],[[4,0,0],-899],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],12960],[[3,0,3],-39744],[[3,0,2],40248],[[3,0,1],-12192],[[3,0,0],956],[[2,0,4],-10368],[[2,0,3],29376],[[2,0,2],-27864],[[2,0,1],9552],[[2,0,0],-1070],[[1,0,4],5184],[[1,0,3],-13824],[[1,0,2],12384],[[1,0,1],-4704],[[1,0,0],644],[[0,0,4],-1296],[[0,0,3],3456],[[0,0,2],-3096],[[0,0,1],1176],[[0,0,0],-161]]},{"name":"Q4","positive_content":3,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],5],[[1,0,1],6],[[1,0,0],-5],[[0,0,1],-6],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-135],[[8,3,0],180],[[8,0,4],27],[[8,0,3],-135],[[8,0,2],225],[[8,0,1],-165],[[8,0,0],40],[[7,4,0],540],[[7,3,0],-720],[[7,0,4],-216],[[7,0,3],945],[[7,0,2],-1350],[[7,0,1],825],[[7,0,0],-160],[[6,4,0],-810],[[6,3,0],1260],[[6,1,0],-540],[[6,0,4],864],[[6,0,3],-3375],[[6,0,2],4275],[[6,0,1],-2040],[[6,0,0],310],[[5,4,0],540],[[5,3,0],-1260],[[5,1,0],1620],[[5,0,4],-2160],[[5,0,3],7560],[[5,0,2],-8550],[[5,0,1],3045],[[5,0,0],-370],[[4,4,0],-135],[[4,3,0],720],[[4,1,0],-1620],[[4,0,4],3672],[[4,0,3],-11610],[[4,0,2],11925],[[4,0,1],-3390],[[4,0,0],400],[[3,3,0],-180],[[3,1,0],540],[[3,0,4],-4320],[[3,0,3],12420],[[3,0,2],-11700],[[3,0,1],3165],[[3,0,0],-370],[[2,0,4],3456],[[2,0,3],-9180],[[2,0,2],8100],[[2,0,1],-2595],[[2,0,0],310],[[1,0,4],-1728],[[1,0,3],4320],[[1,0,2],-3600],[[1,0,1],1320],[[1,0,0],-160],[[0,0,4],432],[[0,0,3],-1080],[[0,0,2],900],[[0,0,1],-330],[[0,0,0],40]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H65","positive_content":729,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,1,0],-1],[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],14],[[10,4,1],-30],[[10,4,0],12],[[10,3,1],40],[[10,3,0],-40],[[10,0,5],6],[[10,0,4],-40],[[10,0,3],100],[[10,0,2],-120],[[10,0,1],70],[[10,0,0],-16],[[9,5,0],-70],[[9,4,1],180],[[9,4,0],-46],[[9,3,1],-240],[[9,3,0],182],[[9,0,5],-60],[[9,0,4],360],[[9,0,3],-800],[[9,0,2],840],[[9,0,1],-420],[[9,0,0],80],[[8,5,0],140],[[8,4,1],-480],[[8,4,0],76],[[8,3,1],680],[[8,3,0],-409],[[8,2,0],42],[[8,1,1],-120],[[8,1,0],120],[[8,0,5],300],[[8,0,4],-1640],[[8,0,3],3300],[[8,0,2],-3060],[[8,0,1],1280],[[8,0,0],-180],[[7,5,0],-140],[[7,4,1],720],[[7,4,0],-84],[[7,3,1],-1160],[[7,3,0],597],[[7,2,0],-167],[[7,1,1],600],[[7,1,0],-438],[[7,0,5],-960],[[7,0,4],4800],[[7,0,3],-8800],[[7,0,2],7200],[[7,0,1],-2480],[[7,0,0],240],[[6,5,0],70],[[6,4,1],-630],[[6,4,0],76],[[6,3,1],1280],[[6,3,0],-597],[[6,2,0],250],[[6,1,1],-1320],[[6,1,0],715],[[6,0,5],2160],[[6,0,4],-9920],[[6,0,3],16700],[[6,0,2],-12180],[[6,0,1],3530],[[6,0,0],-258],[[5,5,0],-14],[[5,4,1],300],[[5,4,0],-46],[[5,3,1],-920],[[5,3,0],409],[[5,2,0],-167],[[5,1,1],1560],[[5,1,0],-715],[[5,0,5],-3552],[[5,0,4],15040],[[5,0,3],-23400],[[5,0,2],15480],[[5,0,1],-3980],[[5,0,0],253],[[4,4,1],-60],[[4,4,0],12],[[4,3,1],400],[[4,3,0],-182],[[4,2,0],42],[[4,1,1],-960],[[4,1,0],438],[[4,0,5],4320],[[4,0,4],-16960],[[4,0,3],24600],[[4,0,2],-15240],[[4,0,1],3800],[[4,0,0],-258],[[3,3,1],-80],[[3,3,0],40],[[3,1,1],240],[[3,1,0],-120],[[3,0,5],-3840],[[3,0,4],14080],[[3,0,3],-19200],[[3,0,2],11520],[[3,0,1],-2960],[[3,0,0],240],[[2,0,5],2400],[[2,0,4],-8320],[[2,0,3],10800],[[2,0,2],-6480],[[2,0,1],1790],[[2,0,0],-180],[[1,0,5],-960],[[1,0,4],3200],[[1,0,3],-4000],[[1,0,2],2400],[[1,0,1],-700],[[1,0,0],80],[[0,0,5],192],[[0,0,4],-640],[[0,0,3],800],[[0,0,2],-480],[[0,0,1],140],[[0,0,0],-16]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,4,[2,[2,1,[2,0,[0,0,[2,0,[0,0,[1,0,[1,[2,0,3],3]]]]]]],[2,[1,[0,[0,[2,0,[1,[2,0,3],3]],[2,[2,0,[1,0,[2,0,3]]],[1,[1,[1,[2,2,[1,2,[0,3,[2,2,6]]]],[2,[2,2,[1,2,3]],3]],[2,[1,[2,[2,0,3],3],3],3]],3]]],[2,[1,[1,[2,0,[1,5,[1,[0,2,[2,5,[1,5,[2,5,[1,5,[0,5,6]]]]]],[0,[2,0,[0,0,[2,0,[0,0,[2,0,[1,2,[0,0,[2,0,[1,2,[0,0,[2,0,[0,[1,2,6],6]]]]]]]]]]]],[2,[0,0,[2,5,[1,5,[2,5,[1,5,[0,5,[0,[2,5,6],7]]]]]]],[1,[2,[1,5,[2,5,[0,5,[0,5,6]]]],[0,[2,[0,2,[1,5,[0,[2,5,[0,[2,2,6],6]],6]]],[0,[0,2,[1,2,[2,[0,2,6],6]]],6]],6]],[0,[2,[0,0,[2,0,[1,[0,0,[2,5,[0,[2,5,6],6]]],[0,[2,0,[0,0,[2,0,6]]],[2,[0,[2,0,[0,0,6]],[2,[0,0,6],6]],6]]]]],[0,[2,[0,0,[2,[0,0,[1,0,[2,0,[0,0,6]]]],[0,[1,0,[2,0,6]],[1,[2,[0,0,6],6],6]]]],[0,[2,[1,[0,2,[1,2,[2,0,6]]],[0,[2,0,[0,0,6]],[2,[0,0,6],6]]],[0,[1,[2,2,6],6],6]],[2,[0,[1,[2,[1,2,6],6],6],6],6]]],[2,[0,[2,[1,[0,[2,0,[0,0,6]],6],[0,[2,[0,0,6],6],6]],6],6],6]]],[2,[0,[2,[1,5,[0,[2,5,[0,[2,0,6],6]],[2,[0,[2,5,6],6],6]]],6],6],6]]]]]]]],[2,[0,0,[2,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[1,0,3]]]],[0,[0,[2,0,[1,0,[1,[2,0,[1,0,6]],3]]],7],7]]]]]]],[1,[0,[2,0,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[0,0,[1,0,[2,0,6]]]]]]]]],[1,[0,0,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,6]]]]]],[0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,6]]],[2,[1,0,6],6]]]],[1,[2,[0,0,[2,0,[1,0,6]]],[0,[1,[2,0,[0,0,6]],[2,[0,0,6],6]],6]],[2,[0,[1,[2,0,[0,0,6]],[2,[0,0,6],6]],6],6]]]]],[1,[2,[0,0,[0,0,[2,[0,0,[2,0,[1,0,6]]],[0,[2,[1,0,[0,0,6]],[1,[0,0,6],6]],6]]]],[0,[0,0,[2,0,[1,0,3]]],[0,[2,[1,[0,0,[2,0,6]],[0,[2,0,3],6]],[0,[1,[2,[0,0,6],6],6],6]],6]]],[2,[0,0,[1,[2,[0,0,[0,0,6]],3],3]],3]]]]]],[2,[0,[2,0,[0,0,[2,0,[1,0,[0,[2,0,[1,0,[0,0,[1,0,6]]]],[1,[2,0,[0,[2,0,[1,0,6]],[1,[2,0,6],6]]],[2,[0,[2,0,[1,0,6]],[1,[2,0,6],6]],6]]]]]]],[0,[2,[1,0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,6]]]]]]],[1,[2,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,6]]]]]],[0,[1,[2,0,[0,0,[1,0,[2,0,[0,0,6]]]]],[2,[0,0,[1,0,[2,0,6]]],[0,[1,0,[2,0,6]],6]]],[1,[2,[0,0,[1,0,[2,0,6]]],[1,[0,[2,0,6],6],6]],[2,[0,[1,[2,0,6],6],6],6]]]],[2,[0,[2,[1,0,[0,0,[2,0,[1,0,6]]]],[1,[0,0,[1,0,[2,0,6]]],[0,[1,0,6],6]]],[1,[2,[0,0,[1,0,6]],[0,[1,[2,0,6],6],6]],[2,[0,[1,[2,0,6],6],6],6]]],[0,[1,[2,[0,[1,0,6],6],6],6],6]]]],[0,[0,[2,[1,0,[2,0,[1,[2,0,[1,0,[2,0,6]]],[2,[1,0,[2,0,6]],6]]]],[1,[2,[1,[2,0,[1,0,[2,0,[0,0,6]]]],[2,[1,0,[2,0,6]],6]],[1,[2,[1,[2,0,6],6],6],6]],6]],7],7]]],[0,[2,[0,[2,[1,0,[0,0,[2,0,[1,[0,0,[2,0,[1,0,6]]],[0,[2,0,[1,0,6]],6]]]]],[1,[0,0,[2,[1,0,[0,0,[2,0,[1,0,[0,0,6]]]]],[1,[0,0,[1,0,[2,0,[0,0,6]]]],[0,[2,0,[1,0,6]],[1,[2,[0,0,6],6],6]]]]],[0,[2,[1,0,[0,0,[2,[1,0,6],6]]],[1,[0,0,[1,[2,0,6],6]],[0,[1,[2,0,6],6],6]]],[1,[2,[0,[1,0,[2,0,6]],[1,[2,[0,0,6],6],6]],6],6]]]],[1,[2,[0,[1,0,[2,0,[0,0,[1,0,[2,0,6]]]]],[1,[2,0,[0,[1,0,[2,0,[0,0,6]]],[1,[2,0,6],6]]],[2,[0,[1,0,[2,0,6]],[1,[2,0,6],6]],[0,[1,[2,[0,0,6],6],6],6]]]],[0,[1,[2,[0,0,[1,0,[2,0,6]]],[0,[1,[2,0,[0,0,6]],6],6]],[2,[0,[1,[2,0,6],6],6],6]],[1,[2,[0,[1,[2,[0,0,6],6],6],6],6],6]]],[2,[0,[1,[2,[0,0,[1,0,[2,0,6]]],[0,[1,[2,0,6],6],6]],[2,[0,[1,[2,0,6],6],6],6]],6],6]]],[0,[1,[2,[0,[2,[1,0,[0,0,[1,[2,0,[0,0,6]],6]]],[1,[0,[2,0,[1,0,[0,0,6]]],[1,[2,0,[0,0,6]],[2,[0,0,6],6]]],[0,[1,[2,[0,0,6],6],6],6]]],[1,[2,[0,[2,0,[1,0,6]],[1,[2,[0,0,6],6],6]],6],6]],[0,[1,[2,[0,[1,[2,[0,0,6],6],6],6],6],6],6]],[2,[0,[1,[2,[0,[1,[2,0,6],6],6],6],6],6],6]],6]],[2,[0,[1,[2,[0,[1,[2,[0,[1,0,[2,0,6]],[1,[2,[0,0,6],6],6]],6],6],6],6],6],6],6]]]],[2,[0,0,[1,[2,[0,0,[0,[2,[0,0,[2,0,[1,0,[0,0,[1,0,6]]]]],[0,[2,[1,0,[0,0,[2,0,[1,0,6]]]],[1,[0,0,[2,0,[1,0,6]]],[0,[1,0,6],6]]],[1,[2,[0,0,[1,0,6]],6],6]]],[0,[2,[0,[1,[2,0,[1,0,[2,0,6]]],[2,[1,0,6],6]],7],6],7]]],[0,[2,[0,0,[1,[0,0,[2,0,[0,[2,0,[1,0,6]],[1,[2,0,6],6]]]],[1,[2,[0,0,[0,0,6]],[0,0,6]],[2,[0,0,3],3]]]],[1,[0,0,[0,[2,[0,0,[1,0,6]],[0,[2,[1,0,6],6],6]],6]],[1,[2,[0,0,3],3],3]]],[0,[2,[0,[1,[2,[0,[1,0,6],6],6],6],6],6],6]]],[2,[1,[0,[0,0,[2,0,[0,0,[2,0,3]]]],[0,[2,[0,0,[2,[1,0,3],6]],3],6]],[0,[0,0,3],3]],3]]],[1,[2,[1,[2,[0,0,[0,[0,[1,[2,[0,0,[0,0,6]],[0,[0,0,[2,0,6]],6]],3],6],6]],3],3],3],3]]]]],[2,[0,[2,0,[1,0,3]],[1,[2,[0,0,[2,0,[1,0,3]]],[1,[0,[2,0,[1,0,3]],[1,[2,[0,0,[0,0,7]],3],3]],3]],3]],[1,[2,[1,[2,[0,0,3],3],3],3],3]]],[1,[2,[1,[0,[1,[1,2,[2,2,[0,2,[2,2,6]]]],[2,[0,[1,2,[2,2,[0,2,[1,2,[2,2,[0,2,[2,[0,2,6],6]]]]]]],[1,[2,2,[1,2,[0,2,[2,[0,2,6],6]]]],[2,[0,[1,2,[2,2,[0,2,[1,2,[2,[0,2,[2,2,6]],[0,[2,2,6],6]]]]]],[1,[2,2,[0,2,6]],[2,[0,[1,2,[2,2,[0,[1,2,[2,2,6]],6]]],[2,[1,[0,2,[2,2,6]],[0,[2,[0,0,6],6],6]],6]],[0,[2,[0,[1,2,6],6],6],6]]]],[0,[2,[1,[0,2,[2,2,6]],[0,[2,[1,2,[0,2,6]],[0,[1,2,6],6]],6]],[0,[1,[2,2,6],6],6]],6]]]],[0,[1,[2,2,[0,2,6]],[2,[1,[0,2,[2,[0,2,6],6]],[0,3,6]],6]],[2,[0,[1,[2,[1,2,6],6],6],6],6]]]],[1,[2,5,6],[2,[0,[2,[1,[1,5,[0,[2,[1,2,[0,2,6]],6],6]],[0,[2,[0,[1,[2,[1,2,6],6],6],6],6],6]],6],6],6]]],[0,[1,[1,[2,[0,[2,[0,0,[2,0,[1,0,3]]],[1,[0,3,[2,[1,[0,2,[2,2,[0,2,6]]],3],3]],3]],[2,[0,[1,[2,[0,0,[2,0,[0,0,[2,[1,0,[0,0,6]],[1,[0,0,6],6]]]]],[0,[2,[0,0,[2,0,[1,0,[0,0,6]]]],[0,[1,2,[2,0,6]],[1,[2,[0,0,6],6],6]]],[2,[0,[1,[2,0,[0,[1,2,6],6]],[2,[0,0,6],6]],6],6]]],[2,[0,[2,0,[0,0,[1,0,3]]],[2,[0,0,[2,0,[1,[0,0,6],6]]],[0,[2,[1,0,[0,0,6]],[1,[0,0,6],6]],6]]],[0,[1,[2,[2,[0,0,[0,0,6]],[0,0,6]],3],3],6]]],[2,[0,[1,[2,[0,[2,0,[1,0,[0,0,6]]],[1,[2,0,6],6]],[0,[1,[2,[0,0,6],6],6],6]],[2,[0,[1,[2,[0,0,6],6],6],6],6]],6],6]],6]],[0,3,6]],[2,[1,[2,[0,3,[0,3,6]],3],3],3]],3],6]],[0,[2,[1,[0,[1,[2,2,6],6],6],6],6],6]],3]]],[2,[2,[0,0,3],3],3]],[1,[0,[1,[2,[0,3,6],6],3],6],3]]]],"statistics":{"nodes":1795,"leaves":898,"maxdepth":25},"mask":[[1,-1],[4,-1],[10,-1],[11,1],[13,1],[15,-1]]},{"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,-1,1,-1,1,-1,-1],2,-1,1,0,-1,0],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],20],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],60],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-34],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],12],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-3]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],38],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],-32],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],38],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-50],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],32],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q2","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],2],[[1,0,1],2],[[1,0,0],-2],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],15],[[8,3,0],-20],[[8,0,4],-3],[[8,0,3],14],[[8,0,2],-22],[[8,0,1],16],[[8,0,0],-3],[[7,4,0],-60],[[7,3,0],80],[[7,0,4],24],[[7,0,3],-98],[[7,0,2],132],[[7,0,1],-80],[[7,0,0],12],[[6,4,0],90],[[6,3,0],-140],[[6,1,0],60],[[6,0,4],-96],[[6,0,3],353],[[6,0,2],-426],[[6,0,1],200],[[6,0,0],-34],[[5,4,0],-60],[[5,3,0],140],[[5,1,0],-180],[[5,0,4],240],[[5,0,3],-802],[[5,0,2],876],[[5,0,1],-304],[[5,0,0],60],[[4,4,0],15],[[4,3,0],-80],[[4,1,0],180],[[4,0,4],-408],[[4,0,3],1258],[[4,0,2],-1273],[[4,0,1],358],[[4,0,0],-53],[[3,3,0],20],[[3,1,0],-60],[[3,0,4],480],[[3,0,3],-1384],[[3,0,2],1316],[[3,0,1],-362],[[3,0,0],20],[[2,0,4],-384],[[2,0,3],1060],[[2,0,2],-976],[[2,0,1],323],[[2,0,0],-26],[[1,0,4],192],[[1,0,3],-520],[[1,0,2],472],[[1,0,1],-178],[[1,0,0],24],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-8]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],405],[[8,3,0],-540],[[8,0,4],-81],[[8,0,3],432],[[8,0,2],-774],[[8,0,1],588],[[8,0,0],-161],[[7,4,0],-1620],[[7,3,0],2160],[[7,0,4],648],[[7,0,3],-3024],[[7,0,2],4644],[[7,0,1],-2940],[[7,0,0],644],[[6,4,0],2430],[[6,3,0],-3780],[[6,1,0],1620],[[6,0,4],-2592],[[6,0,3],10800],[[6,0,2],-14706],[[6,0,1],7422],[[6,0,0],-1070],[[5,4,0],-1620],[[5,3,0],3780],[[5,1,0],-4860],[[5,0,4],6480],[[5,0,3],-24192],[[5,0,2],29412],[[5,0,1],-11460],[[5,0,0],956],[[4,4,0],405],[[4,3,0],-2160],[[4,1,0],4860],[[4,0,4],-11016],[[4,0,3],37152],[[4,0,2],-41022],[[4,0,1],13146],[[4,0,0],-899],[[3,3,0],540],[[3,1,0],-1620],[[3,0,4],12960],[[3,0,3],-39744],[[3,0,2],40248],[[3,0,1],-12192],[[3,0,0],956],[[2,0,4],-10368],[[2,0,3],29376],[[2,0,2],-27864],[[2,0,1],9552],[[2,0,0],-1070],[[1,0,4],5184],[[1,0,3],-13824],[[1,0,2],12384],[[1,0,1],-4704],[[1,0,0],644],[[0,0,4],-1296],[[0,0,3],3456],[[0,0,2],-3096],[[0,0,1],1176],[[0,0,0],-161]]},{"name":"R3","positive_content":3,"factors":[],"reduced":[[[8,4,0],-27],[[8,3,0],36],[[8,0,0],-1],[[7,4,0],108],[[7,3,0],-144],[[7,0,0],4],[[6,4,0],-162],[[6,3,0],252],[[6,1,0],-108],[[6,0,0],26],[[5,4,0],108],[[5,3,0],-252],[[5,1,0],324],[[5,0,0],-92],[[4,4,0],-27],[[4,3,0],144],[[4,1,0],-324],[[4,0,0],125],[[3,3,0],-36],[[3,1,0],108],[[3,0,0],-92],[[2,0,0],26],[[1,0,0],4],[[0,0,0],-1]]},{"name":"H54","positive_content":1,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],7290],[[10,4,0],-9720],[[10,3,1],-9720],[[10,3,0],12960],[[10,0,5],-1458],[[10,0,4],9720],[[10,0,3],-24300],[[10,0,2],29160],[[10,0,1],-17010],[[10,0,0],3824],[[9,4,1],-43740],[[9,4,0],44955],[[9,3,1],58320],[[9,3,0],-59940],[[9,0,5],14580],[[9,0,4],-87480],[[9,0,3],194400],[[9,0,2],-204120],[[9,0,1],102060],[[9,0,0],-19216],[[8,4,1],116640],[[8,4,0],-92340],[[8,3,1],-165240],[[8,3,0],136080],[[8,1,1],29160],[[8,1,0],-38880],[[8,0,5],-72900],[[8,0,4],398520],[[8,0,3],-801900],[[8,0,2],743580],[[8,0,1],-311040],[[8,0,0],45180],[[7,4,1],-174960],[[7,4,0],114210],[[7,3,1],281880],[[7,3,0],-199260],[[7,1,1],-145800],[[7,1,0],140940],[[7,0,5],233280],[[7,0,4],-1166400],[[7,0,3],2138400],[[7,0,2],-1749600],[[7,0,1],602640],[[7,0,0],-62544],[[6,4,1],153090],[[6,4,0],-92340],[[6,3,1],-311040],[[6,3,0],199260],[[6,1,1],320760],[[6,1,0],-228420],[[6,0,5],-524880],[[6,0,4],2410560],[[6,0,3],-4058100],[[6,0,2],2959740],[[6,0,1],-857790],[[6,0,0],68640],[[5,4,1],-72900],[[5,4,0],44955],[[5,3,1],223560],[[5,3,0],-136080],[[5,1,1],-379080],[[5,1,0],228420],[[5,0,5],863136],[[5,0,4],-3654720],[[5,0,3],5686200],[[5,0,2],-3761640],[[5,0,1],967140],[[5,0,0],-68481],[[4,4,1],14580],[[4,4,0],-9720],[[4,3,1],-97200],[[4,3,0],59940],[[4,1,1],233280],[[4,1,0],-140940],[[4,0,5],-1049760],[[4,0,4],4121280],[[4,0,3],-5977800],[[4,0,2],3703320],[[4,0,1],-923400],[[4,0,0],68640],[[3,3,1],19440],[[3,3,0],-12960],[[3,1,1],-58320],[[3,1,0],38880],[[3,0,5],933120],[[3,0,4],-3421440],[[3,0,3],4665600],[[3,0,2],-2799360],[[3,0,1],719280],[[3,0,0],-62544],[[2,0,5],-583200],[[2,0,4],2021760],[[2,0,3],-2624400],[[2,0,2],1574640],[[2,0,1],-434970],[[2,0,0],45180],[[1,0,5],233280],[[1,0,4],-777600],[[1,0,3],972000],[[1,0,2],-583200],[[1,0,1],170100],[[1,0,0],-19216],[[0,0,5],-46656],[[0,0,4],155520],[[0,0,3],-194400],[[0,0,2],116640],[[0,0,1],-34020],[[0,0,0],3824]]},{"name":"H57","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[0,0,1],-2],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,3,0],20],[[8,0,4],5],[[8,0,3],-28],[[8,0,2],54],[[8,0,1],-44],[[8,0,0],13],[[7,4,0],60],[[7,3,0],-80],[[7,0,4],-40],[[7,0,3],200],[[7,0,2],-342],[[7,0,1],244],[[7,0,0],-62],[[6,4,0],-90],[[6,3,0],140],[[6,1,0],-60],[[6,0,4],160],[[6,0,3],-724],[[6,0,2],1119],[[6,0,1],-682],[[6,0,0],127],[[5,4,0],60],[[5,3,0],-140],[[5,1,0],180],[[5,0,4],-400],[[5,0,3],1640],[[5,0,2],-2298],[[5,0,1],1188],[[5,0,0],-146],[[4,4,0],-15],[[4,3,0],80],[[4,1,0],-180],[[4,0,4],680],[[4,0,3],-2536],[[4,0,2],3246],[[4,0,1],-1470],[[4,0,0],143],[[3,3,0],-20],[[3,1,0],60],[[3,0,4],-800],[[3,0,3],2720],[[3,0,2],-3192],[[3,0,1],1344],[[3,0,0],-146],[[2,0,4],640],[[2,0,3],-2000],[[2,0,2],2172],[[2,0,1],-920],[[2,0,0],127],[[1,0,4],-320],[[1,0,3],928],[[1,0,2],-936],[[1,0,1],400],[[1,0,0],-62],[[0,0,4],80],[[0,0,3],-224],[[0,0,2],216],[[0,0,1],-88],[[0,0,0],13]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,1,0],-3],[[2,0,0],2],[[1,1,0],3],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],1701],[[10,4,1],-3645],[[10,4,0],2592],[[10,3,1],4860],[[10,3,0],-6372],[[10,2,0],72],[[10,1,0],48],[[10,0,5],729],[[10,0,4],-4860],[[10,0,3],12150],[[10,0,2],-14580],[[10,0,1],8505],[[10,0,0],-1912],[[9,5,0],-8505],[[9,4,1],21870],[[9,4,0],-12960],[[9,3,1],-29160],[[9,3,0],31860],[[9,2,0],-360],[[9,1,0],-240],[[9,0,5],-7290],[[9,0,4],43740],[[9,0,3],-97200],[[9,0,2],102060],[[9,0,1],-51030],[[9,0,0],9560],[[8,5,0],17010],[[8,4,1],-58320],[[8,4,0],28512],[[8,3,1],82620],[[8,3,0],-76464],[[8,2,0],5796],[[8,1,1],-14580],[[8,1,0],18492],[[8,0,5],36450],[[8,0,4],-199260],[[8,0,3],400950],[[8,0,2],-371790],[[8,0,1],155520],[[8,0,0],-22470],[[7,5,0],-17010],[[7,4,1],87480],[[7,4,0],-36288],[[7,3,1],-140940],[[7,3,0],114696],[[7,2,0],-21024],[[7,1,1],72900],[[7,1,0],-72528],[[7,0,5],-116640],[[7,0,4],583200],[[7,0,3],-1069200],[[7,0,2],874800],[[7,0,1],-301320],[[7,0,0],32520],[[6,5,0],8505],[[6,4,1],-76545],[[6,4,0],28512],[[6,3,1],155520],[[6,3,0],-114696],[[6,2,0],31032],[[6,1,1],-160380],[[6,1,0],126420],[[6,0,5],262440],[[6,0,4],-1205280],[[6,0,3],2029050],[[6,0,2],-1479870],[[6,0,1],428895],[[6,0,0],-36360],[[5,5,0],-1701],[[5,4,1],36450],[[5,4,0],-12960],[[5,3,1],-111780],[[5,3,0],76464],[[5,2,0],-21024],[[5,1,1],189540],[[5,1,0],-126420],[[5,0,5],-431568],[[5,0,4],1827360],[[5,0,3],-2843100],[[5,0,2],1880820],[[5,0,1],-483570],[[5,0,0],35412],[[4,4,1],-7290],[[4,4,0],2592],[[4,3,1],48600],[[4,3,0],-31860],[[4,2,0],5796],[[4,1,1],-116640],[[4,1,0],72528],[[4,0,5],524880],[[4,0,4],-2060640],[[4,0,3],2988900],[[4,0,2],-1851660],[[4,0,1],461700],[[4,0,0],-36360],[[3,3,1],-9720],[[3,3,0],6372],[[3,2,0],-360],[[3,1,1],29160],[[3,1,0],-18492],[[3,0,5],-466560],[[3,0,4],1710720],[[3,0,3],-2332800],[[3,0,2],1399680],[[3,0,1],-359640],[[3,0,0],32520],[[2,2,0],72],[[2,1,0],240],[[2,0,5],291600],[[2,0,4],-1010880],[[2,0,3],1312200],[[2,0,2],-787320],[[2,0,1],217485],[[2,0,0],-22470],[[1,1,0],-48],[[1,0,5],-116640],[[1,0,4],388800],[[1,0,3],-486000],[[1,0,2],291600],[[1,0,1],-85050],[[1,0,0],9560],[[0,0,5],23328],[[0,0,4],-77760],[[0,0,3],97200],[[0,0,2],-58320],[[0,0,1],17010],[[0,0,0],-1912]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,1,0],1],[[2,0,1],-1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-14],[[6,2,1],-12],[[6,2,0],30],[[6,1,2],-9],[[6,1,1],32],[[6,1,0],-23],[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,3,0],42],[[5,2,1],48],[[5,2,0],-90],[[5,1,2],45],[[5,1,1],-128],[[5,1,0],69],[[5,0,3],30],[[5,0,2],-115],[[5,0,1],124],[[5,0,0],-39],[[4,3,0],-42],[[4,2,1],-84],[[4,2,0],120],[[4,1,2],-108],[[4,1,1],256],[[4,1,0],-115],[[4,0,3],-90],[[4,0,2],299],[[4,0,1],-279],[[4,0,0],38],[[3,3,0],14],[[3,2,1],72],[[3,2,0],-90],[[3,1,2],144],[[3,1,1],-288],[[3,1,0],115],[[3,0,3],160],[[3,0,2],-460],[[3,0,1],372],[[3,0,0],-11],[[2,2,1],-24],[[2,2,0],30],[[2,1,2],-108],[[2,1,1],192],[[2,1,0],-69],[[2,0,3],-180],[[2,0,2],460],[[2,0,1],-341],[[2,0,0],38],[[1,1,2],36],[[1,1,1],-64],[[1,1,0],23],[[1,0,3],120],[[1,0,2],-276],[[1,0,1],186],[[1,0,0],-39],[[0,0,3],-40],[[0,0,2],92],[[0,0,1],-62],[[0,0,0],13]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,4,[2,[2,1,[2,0,[0,0,[2,0,[1,0,5]]]]],[1,[2,[1,[0,[2,0,5],[2,[2,[0,0,[2,0,[1,0,[0,0,[2,0,[1,0,[1,[2,0,[1,[0,0,[0,0,9]],5]],5]]]]]]],[1,[1,7,[0,[2,0,[0,0,[2,0,[1,3,5]]]],[2,[0,0,[2,0,[1,7,[0,[2,0,[0,0,[1,0,[2,0,[0,0,[1,0,[2,0,8]]]]]]],[0,[0,[2,0,[1,0,[2,0,[1,[2,0,8],8]]]],9],9]]]]],[1,[0,[2,3,[1,3,[0,3,[2,7,[0,3,8]]]]],[2,[1,7,[0,7,[0,[2,7,8],9]]],[0,[2,[1,7,[0,[2,7,8],8]],8],8]]],[0,[2,[0,0,[2,0,[1,[0,0,[1,7,[2,0,[1,7,[0,7,8]]]]],[0,[2,0,[0,0,[1,0,[2,0,8]]]],[2,[0,[1,0,[2,0,[0,0,8]]],[1,[2,0,[0,0,8]],[2,[0,0,8],8]]],[0,[1,[2,[0,0,8],8],8],8]]]]]],[1,[0,[2,3,[1,3,[0,5,[2,[1,3,5],8]]]],[2,[0,[1,3,[2,7,[0,[2,3,8],8]]],[2,[1,7,8],8]],8]],[0,5,[2,[0,[2,[0,[1,[2,0,[0,0,8]],5],8],8],8],8]]]],[2,[0,[1,[2,[1,7,[0,7,[2,7,[0,[2,7,8],8]]]],[0,[2,[1,7,[0,7,8]],[1,[0,7,8],8]],8]],[2,[0,[2,[0,0,[1,0,[2,0,[0,0,8]]]],[0,[1,0,[2,0,8]],[1,[2,0,8],8]]],[2,[0,[1,[2,0,[0,0,8]],[2,[0,0,8],8]],[1,[2,[0,0,8],8],8]],8]],8]],[0,[2,[1,[2,[1,7,[0,[2,[1,7,8],8],8]],8],8],8],9]],8]]]]]],[1,[0,[2,0,5],[2,[0,[2,0,[1,0,5]],[2,[0,[1,0,[2,0,[1,0,5]]],[0,[0,[1,0,[2,0,[1,[2,0,6],6]]],9],9]],[1,[0,[2,[0,0,[1,0,[2,0,[1,0,6]]]],[1,[0,[2,0,[0,0,[1,0,[2,0,[0,0,8]]]]],[2,[0,0,[1,0,[2,0,8]]],[0,[1,[2,0,8],8],8]]],[1,[2,[0,0,6],6],6]]],[0,[0,[2,[1,[2,0,[1,0,[2,0,[0,0,8]]]],[2,[1,0,6],8]],[1,[2,[1,[2,0,8],8],8],8]],9],9]],[1,[0,[2,[0,[2,0,5],6],6],6],6]]]],[0,[1,[1,[2,[0,5,[2,[0,0,[2,0,[1,[0,0,[2,0,8]],6]]],[0,5,[2,[0,[1,[2,[0,0,8],8],5],8],8]]]],5],5],5],[2,[0,[1,[2,[0,[1,[2,[1,[0,0,[2,[0,0,8],8]],[0,[2,0,8],8]],8],6],8],8],8],8],8]]]],5]]],[1,[1,[2,[0,[1,3,[2,3,[0,5,[2,3,8]]]],[2,[1,2,[0,[1,3,[2,3,8]],[2,[0,[2,7,8],8],8]]],8]],[0,[0,5,8],8]],[2,[2,[0,[0,5,[1,[1,3,5],5]],[0,[2,[1,[0,[1,3,[2,[1,3,[0,3,8]],8]],[2,[1,7,8],8]],[0,[0,5,8],8]],8],8]],6],6]],6]]],[2,[2,[0,0,[1,[2,[0,0,[1,0,5]],5],5]],5],5]],[0,5,8]],5]]],"statistics":{"nodes":601,"leaves":301,"maxdepth":24},"mask":[[1,-1],[4,-1],[7,-1],[10,-1],[11,1],[12,-1],[15,1]]},{"pattern":[[-1,1,-1,-1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-4750],[[7,0,2],750],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],15325],[[6,0,2],-3675],[[6,0,1],-900],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-28450],[[5,0,2],7650],[[5,0,1],3420],[[5,0,0],-1380],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-25114],[[3,0,2],5034],[[3,0,1],3402],[[3,0,0],-138],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],11695],[[2,0,2],-1071],[[2,0,1],-711],[[2,0,0],-69],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-2950],[[1,0,2],-330],[[1,0,1],-234],[[1,0,0],-102],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],250],[[0,0,2],150],[[0,0,1],90],[[0,0,0],39]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],2055],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-3279],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],2055],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[2,0,0],-390],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[1,0,0],-60],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-625],[[0,0,0],15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],1],[[6,2,0],-1],[[6,1,0],-5],[[6,0,0],-3],[[5,3,0],-3],[[5,2,0],3],[[5,1,0],15],[[5,0,0],9],[[4,3,0],6],[[4,2,0],-6],[[4,1,0],-30],[[4,0,0],90],[[3,3,0],-7],[[3,2,0],7],[[3,1,0],35],[[3,0,0],-195],[[2,3,0],6],[[2,2,0],-6],[[2,1,0],-30],[[2,0,0],90],[[1,3,0],-3],[[1,2,0],3],[[1,1,0],15],[[1,0,0],9],[[0,3,0],1],[[0,2,0],-1],[[0,1,0],-5],[[0,0,0],-3]]},{"name":"H60","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14],[[10,4,1],150],[[10,4,0],-16],[[10,3,0],76],[[10,2,1],-900],[[10,2,0],184],[[10,1,1],-1200],[[10,1,0],146],[[10,0,5],-18750],[[10,0,4],18750],[[10,0,1],-450],[[10,0,0],40],[[9,5,0],70],[[9,4,1],-840],[[9,4,0],212],[[9,3,0],-374],[[9,2,1],5040],[[9,2,0],-1694],[[9,1,1],6720],[[9,1,0],-1768],[[9,0,5],150000],[[9,0,4],-195000],[[9,0,3],45000],[[9,0,1],2520],[[9,0,0],-590],[[8,5,0],-210],[[8,4,1],2610],[[8,4,0],-810],[[8,3,0],1119],[[8,2,1],-15660],[[8,2,0],4983],[[8,1,1],-4680],[[8,1,0],4419],[[8,0,5],-573750],[[8,0,4],861750],[[8,0,3],-328500],[[8,0,1],8370],[[8,0,0],1155],[[7,5,0],420],[[7,4,1],-5400],[[7,4,0],1968],[[7,3,0],-2241],[[7,2,1],32400],[[7,2,0],-9768],[[7,1,1],-31320],[[7,1,0],6081],[[7,0,5],1368000],[[7,0,4],-2239200],[[7,0,3],1065600],[[7,0,1],-90720],[[7,0,0],12060],[[6,5,0],-630],[[6,4,1],8190],[[6,4,0],-3252],[[6,3,0],3381],[[6,2,1],-49140],[[6,2,0],14148],[[6,1,1],93240],[[6,1,0],-34554],[[6,0,5],-2241900],[[6,0,4],3843180],[[6,0,3],-2033820],[[6,0,1],254880],[[6,0,0],-50475],[[5,5,0],714],[[5,4,1],-9360],[[5,4,0],3996],[[5,3,0],-3864],[[5,2,1],56160],[[5,2,0],-16764],[[5,1,1],-126000],[[5,1,0],53577],[[5,0,5],2632608],[[5,0,4],-4579920],[[5,0,3],2502000],[[5,0,1],-347760],[[5,0,0],71214],[[4,5,0],-630],[[4,4,1],8190],[[4,4,0],-3630],[[4,3,0],3444],[[4,2,1],-49140],[[4,2,0],16254],[[4,1,1],93240],[[4,1,0],-43059],[[4,0,5],-2241900],[[4,0,4],3843180],[[4,0,3],-2033820],[[4,0,1],254880],[[4,0,0],-39990],[[3,5,0],420],[[3,4,1],-5400],[[3,4,0],2472],[[3,3,0],-2322],[[3,2,1],32400],[[3,2,0],-12576],[[3,1,1],-31320],[[3,1,0],14064],[[3,0,5],1368000],[[3,0,4],-2239200],[[3,0,3],1065600],[[3,0,1],-90720],[[3,0,0],7200],[[2,5,0],-210],[[2,4,1],2610],[[2,4,0],-1188],[[2,3,0],1173],[[2,2,1],-15660],[[2,2,0],7089],[[2,1,1],-4680],[[2,1,0],2664],[[2,0,5],-573750],[[2,0,4],861750],[[2,0,3],-328500],[[2,0,1],8370],[[2,0,0],-330],[[1,5,0],70],[[1,4,1],-840],[[1,4,0],380],[[1,3,0],-395],[[1,2,1],5040],[[1,2,0],-2630],[[1,1,1],6720],[[1,1,0],-2500],[[1,0,5],150000],[[1,0,4],-195000],[[1,0,3],45000],[[1,0,1],2520],[[1,0,0],640],[[0,5,0],-14],[[0,4,1],150],[[0,4,0],-58],[[0,3,0],79],[[0,2,1],-900],[[0,2,0],418],[[0,1,1],-1200],[[0,1,0],356],[[0,0,5],-18750],[[0,0,4],18750],[[0,0,1],-450],[[0,0,0],-182]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,3,[2,[2,5,[1,1,[0,3,[2,[1,5,[2,5,[1,5,[0,3,[2,5,[1,5,4]]]]]],[1,[1,1,[2,1,[1,[2,1,[1,1,[2,1,[0,1,[0,1,2]]]]],[2,[0,5,[1,1,[2,1,[1,1,[2,1,[0,[0,5,[2,[1,1,[0,5,2]],[0,[1,1,2],2]]],2]]]]]],[0,[0,3,[0,[0,3,[1,[1,1,3],3]],[2,[1,5,[2,5,[0,5,[1,5,[2,5,2]]]]],[1,[1,1,[2,1,2]],[2,[0,[0,3,[1,[2,5,2],3]],2],2]]]]],[0,[2,[1,1,[0,[2,[1,1,[0,[2,5,[0,5,2]],[2,[0,5,2],2]]],[0,[2,[1,5,2],2],2]],[2,[0,[1,1,2],2],2]]],[0,[2,[1,[1,1,2],2],2],2]],2]]]]]],[0,[0,3,[1,[0,3,[1,[2,5,[0,3,[1,[0,3,[2,5,[2,[1,[2,5,2],3],2]]],3]]],3]],3]],[1,[2,[2,5,[1,[0,5,[2,5,[1,[0,5,[0,5,6]],[0,[2,5,[0,5,[1,5,[2,5,[0,5,[1,5,2]]]]]],[0,[2,5,[0,[1,5,[2,5,2]],6]],6]]]]],[1,[0,[2,5,[0,5,[2,5,[0,5,[1,5,[2,5,[0,5,[1,5,[2,5,2]]]]]]]]],[2,[0,5,[0,5,6]],[0,[2,[0,5,[1,5,[2,5,[0,[1,5,[2,5,2]],[1,[2,5,2],2]]]]],[0,[1,[2,5,[0,5,[1,5,2]]],[2,[0,5,[1,5,2]],2]],[1,[2,[0,5,[1,5,2]],2],2]]],[0,[2,[0,[1,[2,5,[1,5,[2,5,2]]],[2,[1,5,[2,5,2]],2]],6],2],6]]]],[1,[0,[0,3,[2,5,[2,5,[0,[1,5,0],[2,[1,5,[0,0,2]],[0,[1,[2,5,2],0],2]]]]]],[2,[2,[0,5,[0,5,6]],[0,5,[0,[0,[2,5,[1,5,[2,5,2]]],6],6]]],[0,[2,[0,[2,5,[0,[1,5,[2,5,2]],[1,[2,5,2],2]]],[2,[0,[1,5,[2,5,2]],[1,[2,5,2],2]],2]],2],2]]],[2,[0,5,[2,[0,5,[0,[2,5,[0,5,6]],6]],[1,[0,[0,5,[2,5,[0,5,[2,5,2]]]],[0,[2,[0,[2,5,[0,5,2]],6],2],6]],[2,[0,[0,5,[2,5,4]],4],4]]]],[0,0,[0,[2,[1,[0,[2,[0,5,4],4],2],4],2],2]]]]]]],[2,[1,[1,[2,[0,5,[2,[1,1,[0,[0,5,[2,5,[0,5,[1,5,2]]]],[0,[2,[0,5,6],2],6]]],[0,[1,[1,1,[0,5,[2,1,2]]],[0,[2,5,2],2]],2]]],[0,[0,[2,5,[0,[1,5,[2,5,[0,5,[1,5,2]]]],[1,[2,5,[0,5,2]],[2,[0,5,2],2]]]],[2,[0,[1,5,[2,5,[0,5,2]]],[1,[2,5,[0,[1,5,2],2]],[2,[0,[1,5,2],2],2]]],[0,[2,[1,[0,5,2],2],2],2]]],2]],[0,[2,[0,5,[2,5,[0,[1,5,[2,5,[0,[1,5,2],2]]],[1,[2,5,[0,[1,5,2],2]],[2,[0,[1,5,2],2],2]]]]],[0,[2,[0,[1,5,3],[1,[2,5,[0,5,2]],[2,[0,[1,5,2],2],2]]],[0,[0,3,[1,[2,[1,5,2],2],3]],2]],[2,[0,[2,[1,[0,[1,5,2],2],2],2],2],2]]],[2,[0,[2,[0,[1,[2,5,[0,5,[1,5,2]]],[2,[0,5,[1,5,2]],2]],[2,[1,[0,5,[1,5,2]],2],2]],2],2],2]]],[0,[1,[2,[0,[0,3,[1,[2,5,[2,5,[0,3,2]]],[0,3,[0,3,[1,[2,5,0],3]]]]],[2,[0,[1,5,[2,[1,5,[1,5,0]],[0,[1,5,0],2]]],[1,[2,[0,5,[1,5,[2,5,2]]],[0,[1,5,2],2]],[2,[0,[1,[2,5,2],2],2],2]]],[0,[1,[2,[0,[1,5,2],2],2],2],2]]],[0,[0,3,2],2]],[0,3,[2,[1,[0,0,2],0],2]]],2]],[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,5,[1,5,2]],2],2],2],2],2],2],2],2],2]]],[1,[2,[1,[2,[2,5,[0,5,[2,5,[0,5,[0,[1,5,4],6]]]]],[0,0,[2,[1,[2,[1,[0,5,4],4],4],4],4]]],[0,0,4]],4],4]]]]]]]],[2,[2,[1,[2,1,[0,1,[0,[1,1,[2,1,[1,1,2]]],[2,[1,1,2],2]]]],[0,3,[2,[1,[1,[2,[1,1,[0,1,[2,1,2]]],[0,[1,1,[0,1,2]],2]],[0,[0,3,[2,[1,[2,[1,1,[1,1,[2,1,2]]],[1,1,2]],[2,[0,[0,3,2],2],2]],2]],2]],[1,[0,[0,3,2],2],0]],2]]],[0,[1,[2,[1,1,[0,3,[2,[1,1,2],2]]],[0,[1,[2,1,2],3],2]],3],2]],2]]],"statistics":{"nodes":887,"leaves":444,"maxdepth":24},"mask":[[0,-1],[1,1],[4,-1],[5,-1],[16,1]]},{"pattern":[[1,1,-1,-1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],4,1,1,6,-1,1],"degrees":[12,6,5],"polynomials":[{"name":"Q0","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-4750],[[7,0,2],750],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],15325],[[6,0,2],-3675],[[6,0,1],-900],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-28450],[[5,0,2],7650],[[5,0,1],3420],[[5,0,0],-1380],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],33313],[[4,0,2],-8544],[[4,0,1],-5013],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-25114],[[3,0,2],5034],[[3,0,1],3402],[[3,0,0],-138],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],11695],[[2,0,2],-1071],[[2,0,1],-711],[[2,0,0],-69],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-2950],[[1,0,2],-330],[[1,0,1],-234],[[1,0,0],-102],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],250],[[0,0,2],150],[[0,0,1],90],[[0,0,0],39]]},{"name":"Q1","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],3],[[0,0,1],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,4],625],[[8,0,3],-625],[[8,0,0],15],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,4],-4000],[[7,0,3],5125],[[7,0,2],-1125],[[7,0,0],-60],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,4],12100],[[6,0,3],-17500],[[6,0,2],6075],[[6,0,1],675],[[6,0,0],-390],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,4],-22240],[[5,0,3],34255],[[5,0,2],-14175],[[5,0,1],-2565],[[5,0,0],2055],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],27046],[[4,0,3],-42454],[[4,0,2],18486],[[4,0,1],3726],[[4,0,0],-3279],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-22240],[[3,0,3],34255],[[3,0,2],-14175],[[3,0,1],-2565],[[3,0,0],2055],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],12100],[[2,0,3],-17500],[[2,0,2],6075],[[2,0,1],675],[[2,0,0],-390],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-4000],[[1,0,3],5125],[[1,0,2],-1125],[[1,0,0],-60],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],625],[[0,0,3],-625],[[0,0,0],15]]},{"name":"Q5","positive_content":1,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],5],[[1,0,0],-8],[[0,0,0],5]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,4],-625],[[8,0,3],625],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,4],4000],[[7,0,3],-5500],[[7,0,2],1500],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,4],-12100],[[6,0,3],19300],[[6,0,2],-8550],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,4],22240],[[5,0,3],-38260],[[5,0,2],20340],[[5,0,0],-2460],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-27046],[[4,0,3],47590],[[4,0,2],-26700],[[4,0,0],4170],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],22240],[[3,0,3],-38260],[[3,0,2],20340],[[3,0,0],-2460],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-12100],[[2,0,3],19300],[[2,0,2],-8550],[[2,0,0],390],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],4000],[[1,0,3],-5500],[[1,0,2],1500],[[1,0,0],60],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-625],[[0,0,3],625],[[0,0,0],-15]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],1],[[6,2,0],-1],[[6,1,0],-5],[[6,0,0],-3],[[5,3,0],-3],[[5,2,0],3],[[5,1,0],15],[[5,0,0],9],[[4,3,0],6],[[4,2,0],-6],[[4,1,0],-30],[[4,0,0],90],[[3,3,0],-7],[[3,2,0],7],[[3,1,0],35],[[3,0,0],-195],[[2,3,0],6],[[2,2,0],-6],[[2,1,0],-30],[[2,0,0],90],[[1,3,0],-3],[[1,2,0],3],[[1,1,0],15],[[1,0,0],9],[[0,3,0],1],[[0,2,0],-1],[[0,1,0],-5],[[0,0,0],-3]]},{"name":"H01","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-50],[[10,2,1],300],[[10,1,1],400],[[10,0,5],6250],[[10,0,4],-6250],[[10,0,1],150],[[9,4,1],280],[[9,4,0],-45],[[9,2,1],-1680],[[9,2,0],270],[[9,1,1],-2240],[[9,1,0],360],[[9,0,5],-50000],[[9,0,4],65000],[[9,0,3],-15000],[[9,0,1],-840],[[9,0,0],135],[[8,4,1],-870],[[8,4,0],195],[[8,2,1],5220],[[8,2,0],-1170],[[8,1,1],1560],[[8,1,0],-1560],[[8,0,5],191250],[[8,0,4],-287250],[[8,0,3],109500],[[8,0,1],-2790],[[8,0,0],-585],[[7,4,1],1800],[[7,4,0],-510],[[7,2,1],-10800],[[7,2,0],3060],[[7,1,1],10440],[[7,1,0],-780],[[7,0,5],-456000],[[7,0,4],746400],[[7,0,3],-355200],[[7,0,1],30240],[[7,0,0],-3330],[[6,4,1],-2730],[[6,4,0],870],[[6,2,1],16380],[[6,2,0],-5220],[[6,1,1],-31080],[[6,1,0],9240],[[6,0,5],747300],[[6,0,4],-1281060],[[6,0,3],677940],[[6,0,1],-84960],[[6,0,0],16182],[[5,4,1],3120],[[5,4,0],-1095],[[5,2,1],-18720],[[5,2,0],6570],[[5,1,1],42000],[[5,1,0],-15540],[[5,0,5],-877536],[[5,0,4],1526640],[[5,0,3],-834000],[[5,0,1],115920],[[5,0,0],-23688],[[4,4,1],-2730],[[4,4,0],1005],[[4,2,1],16380],[[4,2,0],-6030],[[4,1,1],-31080],[[4,1,0],13020],[[4,0,5],747300],[[4,0,4],-1281060],[[4,0,3],677940],[[4,0,1],-84960],[[4,0,0],13752],[[3,4,1],1800],[[3,4,0],-690],[[3,2,1],-10800],[[3,2,0],4140],[[3,1,1],10440],[[3,1,0],-4200],[[3,0,5],-456000],[[3,0,4],746400],[[3,0,3],-355200],[[3,0,1],30240],[[3,0,0],-2628],[[2,4,1],-870],[[2,4,0],330],[[2,2,1],5220],[[2,2,0],-1980],[[2,1,1],1560],[[2,1,0],-1020],[[2,0,5],191250],[[2,0,4],-287250],[[2,0,3],109500],[[2,0,1],-2790],[[2,0,0],-18],[[1,4,1],280],[[1,4,0],-105],[[1,2,1],-1680],[[1,2,0],630],[[1,1,1],-2240],[[1,1,0],840],[[1,0,5],-50000],[[1,0,4],65000],[[1,0,3],-15000],[[1,0,1],-840],[[1,0,0],-90],[[0,4,1],-50],[[0,4,0],15],[[0,2,1],300],[[0,2,0],-90],[[0,1,1],400],[[0,1,0],-120],[[0,0,5],6250],[[0,0,4],-6250],[[0,0,1],150],[[0,0,0],36]]},{"name":"H02","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-50],[[10,4,0],15],[[10,2,1],300],[[10,2,0],-90],[[10,1,1],400],[[10,1,0],-120],[[10,0,5],6250],[[10,0,4],-6250],[[10,0,1],150],[[10,0,0],36],[[9,4,1],280],[[9,4,0],-120],[[9,2,1],-1680],[[9,2,0],720],[[9,1,1],-2240],[[9,1,0],960],[[9,0,5],-50000],[[9,0,4],65000],[[9,0,3],-15000],[[9,0,1],-840],[[9,0,0],-126],[[8,4,1],-870],[[8,4,0],405],[[8,2,1],5220],[[8,2,0],-2430],[[8,1,1],1560],[[8,1,0],-1620],[[8,0,5],191250],[[8,0,4],-287250],[[8,0,3],109500],[[8,0,1],-2790],[[8,0,0],243],[[7,4,1],1800],[[7,4,0],-900],[[7,2,1],-10800],[[7,2,0],5400],[[7,1,1],10440],[[7,1,0],-4140],[[7,0,5],-456000],[[7,0,4],746400],[[7,0,3],-355200],[[7,0,1],30240],[[7,0,0],-3456],[[6,4,1],-2730],[[6,4,0],1395],[[6,2,1],16380],[[6,2,0],-8370],[[6,1,1],-31080],[[6,1,0],16380],[[6,0,5],747300],[[6,0,4],-1281060],[[6,0,3],677940],[[6,0,1],-84960],[[6,0,0],13878],[[5,4,1],3120],[[5,4,0],-1620],[[5,2,1],-18720],[[5,2,0],9720],[[5,1,1],42000],[[5,1,0],-22680],[[5,0,5],-877536],[[5,0,4],1526640],[[5,0,3],-834000],[[5,0,1],115920],[[5,0,0],-21384],[[4,4,1],-2730],[[4,4,0],1395],[[4,2,1],16380],[[4,2,0],-8370],[[4,1,1],-31080],[[4,1,0],16380],[[4,0,5],747300],[[4,0,4],-1281060],[[4,0,3],677940],[[4,0,1],-84960],[[4,0,0],13878],[[3,4,1],1800],[[3,4,0],-900],[[3,2,1],-10800],[[3,2,0],5400],[[3,1,1],10440],[[3,1,0],-4140],[[3,0,5],-456000],[[3,0,4],746400],[[3,0,3],-355200],[[3,0,1],30240],[[3,0,0],-3456],[[2,4,1],-870],[[2,4,0],405],[[2,2,1],5220],[[2,2,0],-2430],[[2,1,1],1560],[[2,1,0],-1620],[[2,0,5],191250],[[2,0,4],-287250],[[2,0,3],109500],[[2,0,1],-2790],[[2,0,0],243],[[1,4,1],280],[[1,4,0],-120],[[1,2,1],-1680],[[1,2,0],720],[[1,1,1],-2240],[[1,1,0],960],[[1,0,5],-50000],[[1,0,4],65000],[[1,0,3],-15000],[[1,0,1],-840],[[1,0,0],-126],[[0,4,1],-50],[[0,4,0],15],[[0,2,1],300],[[0,2,0],-90],[[0,1,1],400],[[0,1,0],-120],[[0,0,5],6250],[[0,0,4],-6250],[[0,0,1],150],[[0,0,0],36]]},{"name":"H03","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],-150],[[10,4,0],15],[[10,2,1],900],[[10,2,0],-90],[[10,1,1],1200],[[10,1,0],-120],[[10,0,5],18750],[[10,0,4],-18750],[[10,0,1],450],[[10,0,0],-40],[[9,4,1],840],[[9,4,0],-210],[[9,2,1],-5040],[[9,2,0],1260],[[9,1,1],-6720],[[9,1,0],1680],[[9,0,5],-150000],[[9,0,4],195000],[[9,0,3],-45000],[[9,0,1],-2520],[[9,0,0],590],[[8,4,1],-2610],[[8,4,0],810],[[8,2,1],15660],[[8,2,0],-4860],[[8,1,1],4680],[[8,1,0],-4860],[[8,0,5],573750],[[8,0,4],-861750],[[8,0,3],328500],[[8,0,1],-8370],[[8,0,0],-1155],[[7,4,1],5400],[[7,4,0],-1980],[[7,2,1],-32400],[[7,2,0],11880],[[7,1,1],31320],[[7,1,0],-5220],[[7,0,5],-1368000],[[7,0,4],2239200],[[7,0,3],-1065600],[[7,0,1],90720],[[7,0,0],-12060],[[6,4,1],-8190],[[6,4,0],3285],[[6,2,1],49140],[[6,2,0],-19710],[[6,1,1],-93240],[[6,1,0],35280],[[6,0,5],2241900],[[6,0,4],-3843180],[[6,0,3],2033820],[[6,0,1],-254880],[[6,0,0],50475],[[5,4,1],9360],[[5,4,0],-4050],[[5,2,1],-56160],[[5,2,0],24300],[[5,1,1],126000],[[5,1,0],-56700],[[5,0,5],-2632608],[[5,0,4],4579920],[[5,0,3],-2502000],[[5,0,1],347760],[[5,0,0],-71214],[[4,4,1],-8190],[[4,4,0],3690],[[4,2,1],49140],[[4,2,0],-22140],[[4,1,1],-93240],[[4,1,0],46620],[[4,0,5],2241900],[[4,0,4],-3843180],[[4,0,3],2033820],[[4,0,1],-254880],[[4,0,0],39990],[[3,4,1],5400],[[3,4,0],-2520],[[3,2,1],-32400],[[3,2,0],15120],[[3,1,1],31320],[[3,1,0],-15480],[[3,0,5],-1368000],[[3,0,4],2239200],[[3,0,3],-1065600],[[3,0,1],90720],[[3,0,0],-7200],[[2,4,1],-2610],[[2,4,0],1215],[[2,2,1],15660],[[2,2,0],-7290],[[2,1,1],4680],[[2,1,0],-3240],[[2,0,5],573750],[[2,0,4],-861750],[[2,0,3],328500],[[2,0,1],-8370],[[2,0,0],330],[[1,4,1],840],[[1,4,0],-390],[[1,2,1],-5040],[[1,2,0],2340],[[1,1,1],-6720],[[1,1,0],3120],[[1,0,5],-150000],[[1,0,4],195000],[[1,0,3],-45000],[[1,0,1],-2520],[[1,0,0],-640],[[0,4,1],-150],[[0,4,0],60],[[0,2,1],900],[[0,2,0],-360],[[0,1,1],1200],[[0,1,0],-480],[[0,0,5],18750],[[0,0,4],-18750],[[0,0,1],450],[[0,0,0],182]]},{"name":"H07","positive_content":1,"factors":[{"terms":[[[2,0,1],5],[[1,0,1],-8],[[1,0,0],6],[[0,0,1],5],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-15],[[8,2,0],90],[[8,1,0],120],[[8,0,4],3125],[[8,0,3],-3000],[[8,0,0],45],[[7,4,0],60],[[7,2,0],-360],[[7,1,0],-480],[[7,0,4],-20000],[[7,0,3],23400],[[7,0,2],-4050],[[7,0,0],-180],[[6,4,0],-150],[[6,2,0],900],[[6,1,0],-420],[[6,0,4],60500],[[6,0,3],-76740],[[6,0,2],20385],[[6,0,1],3240],[[6,0,0],-1170],[[5,4,0],240],[[5,2,0],-1440],[[5,1,0],2940],[[5,0,4],-111200],[[5,0,3],144408],[[5,0,2],-43578],[[5,0,1],-12744],[[5,0,0],5436],[[4,4,0],-285],[[4,2,0],1710],[[4,1,0],-4200],[[4,0,4],135230],[[4,0,3],-171324],[[4,0,2],50463],[[4,0,1],19386],[[4,0,0],-7002],[[3,4,0],240],[[3,2,0],-1440],[[3,1,0],2940],[[3,0,4],-111200],[[3,0,3],131064],[[3,0,2],-31806],[[3,0,1],-14040],[[3,0,0],2682],[[2,4,0],-150],[[2,2,0],900],[[2,1,0],-420],[[2,0,4],60500],[[2,0,3],-62220],[[2,0,2],8667],[[2,0,1],3780],[[2,0,0],45],[[1,4,0],60],[[1,2,0],-360],[[1,1,0],-480],[[1,0,4],-20000],[[1,0,3],16200],[[1,0,2],810],[[1,0,1],432],[[1,0,0],-18],[[0,4,0],-15],[[0,2,0],90],[[0,1,0],120],[[0,0,4],3125],[[0,0,3],-1500],[[0,0,2],-675],[[0,0,1],-270],[[0,0,0],-36]]},{"name":"H61","positive_content":2,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-7],[[10,4,1],75],[[10,4,0],-8],[[10,3,0],38],[[10,2,1],-450],[[10,2,0],92],[[10,1,1],-600],[[10,1,0],73],[[10,0,5],-9375],[[10,0,4],9375],[[10,0,1],-225],[[10,0,0],20],[[9,5,0],35],[[9,4,1],-420],[[9,4,0],85],[[9,3,0],-190],[[9,2,1],2520],[[9,2,0],-730],[[9,1,1],3360],[[9,1,0],-725],[[9,0,5],75000],[[9,0,4],-97500],[[9,0,3],22500],[[9,0,1],1260],[[9,0,0],-235],[[8,5,0],-105],[[8,4,1],1305],[[8,4,0],-300],[[8,3,0],570],[[8,2,1],-7830],[[8,2,0],1920],[[8,1,1],-2340],[[8,1,0],1455],[[8,0,5],-286875],[[8,0,4],430875],[[8,0,3],-164250],[[8,0,1],4185],[[8,0,0],300],[[7,5,0],210],[[7,4,1],-2700],[[7,4,0],690],[[7,3,0],-1140],[[7,2,1],16200],[[7,2,0],-3300],[[7,1,1],-15660],[[7,1,0],3390],[[7,0,5],684000],[[7,0,4],-1119600],[[7,0,3],532800],[[7,0,1],-45360],[[7,0,0],5070],[[6,5,0],-315],[[6,4,1],4095],[[6,4,0],-1080],[[6,3,0],1710],[[6,2,1],-24570],[[6,2,0],4140],[[6,1,1],46620],[[6,1,0],-14175],[[6,0,5],-1120950],[[6,0,4],1921590],[[6,0,3],-1016910],[[6,0,1],127440],[[6,0,0],-21915],[[5,5,0],357],[[5,4,1],-4680],[[5,4,0],1263],[[5,3,0],-1938],[[5,2,1],28080],[[5,2,0],-4422],[[5,1,1],-63000],[[5,1,0],19677],[[5,0,5],1316304],[[5,0,4],-2289960],[[5,0,3],1251000],[[5,0,1],-173880],[[5,0,0],33891],[[4,5,0],-315],[[4,4,1],4095],[[4,4,0],-1080],[[4,3,0],1710],[[4,2,1],-24570],[[4,2,0],4140],[[4,1,1],46620],[[4,1,0],-14175],[[4,0,5],-1120950],[[4,0,4],1921590],[[4,0,3],-1016910],[[4,0,1],127440],[[4,0,0],-21915],[[3,5,0],210],[[3,4,1],-2700],[[3,4,0],690],[[3,3,0],-1140],[[3,2,1],16200],[[3,2,0],-3300],[[3,1,1],-15660],[[3,1,0],3390],[[3,0,5],684000],[[3,0,4],-1119600],[[3,0,3],532800],[[3,0,1],-45360],[[3,0,0],5070],[[2,5,0],-105],[[2,4,1],1305],[[2,4,0],-300],[[2,3,0],570],[[2,2,1],-7830],[[2,2,0],1920],[[2,1,1],-2340],[[2,1,0],1455],[[2,0,5],-286875],[[2,0,4],430875],[[2,0,3],-164250],[[2,0,1],4185],[[2,0,0],300],[[1,5,0],35],[[1,4,1],-420],[[1,4,0],85],[[1,3,0],-190],[[1,2,1],2520],[[1,2,0],-730],[[1,1,1],3360],[[1,1,0],-725],[[1,0,5],75000],[[1,0,4],-97500],[[1,0,3],22500],[[1,0,1],1260],[[1,0,0],-235],[[0,5,0],-7],[[0,4,1],75],[[0,4,0],-8],[[0,3,0],38],[[0,2,1],-450],[[0,2,0],92],[[0,1,1],-600],[[0,1,0],73],[[0,0,5],-9375],[[0,0,4],9375],[[0,0,1],-225],[[0,0,0],20]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,1],5],[[2,0,0],-1],[[1,1,0],1],[[1,0,1],-8],[[1,0,0],4],[[0,1,0],-1],[[0,0,1],5],[[0,0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,1],60],[[6,2,0],-12],[[6,1,2],225],[[6,1,1],-90],[[6,1,0],-66],[[6,0,3],625],[[6,0,2],-375],[[6,0,1],-150],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],-216],[[5,2,0],72],[[5,1,2],-945],[[5,1,1],594],[[5,1,0],144],[[5,0,3],-3000],[[5,0,2],2700],[[5,0,1],90],[[5,0,0],30],[[4,3,0],84],[[4,2,1],432],[[4,2,0],-144],[[4,1,2],1971],[[4,1,1],-1350],[[4,1,0],-207],[[4,0,3],6675],[[4,0,2],-6885],[[4,0,1],765],[[4,0,0],885],[[3,3,0],-98],[[3,2,1],-528],[[3,2,0],192],[[3,1,2],-2466],[[3,1,1],1764],[[3,1,0],219],[[3,0,3],-8560],[[3,0,2],9240],[[3,0,1],-1380],[[3,0,0],-1880],[[2,3,0],84],[[2,2,1],432],[[2,2,0],-144],[[2,1,2],1971],[[2,1,1],-1350],[[2,1,0],-207],[[2,0,3],6675],[[2,0,2],-6885],[[2,0,1],765],[[2,0,0],885],[[1,3,0],-42],[[1,2,1],-216],[[1,2,0],72],[[1,1,2],-945],[[1,1,1],594],[[1,1,0],144],[[1,0,3],-3000],[[1,0,2],2700],[[1,0,1],90],[[1,0,0],30],[[0,3,0],14],[[0,2,1],60],[[0,2,0],-12],[[0,1,2],225],[[0,1,1],-90],[[0,1,0],-66],[[0,0,3],625],[[0,0,2],-375],[[0,0,1],-150],[[0,0,0],-40]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[0,3,[2,[2,9,[1,1,[0,3,[1,[2,9,[1,4,[2,7,[1,4,[2,5,[1,4,[0,[0,3,[0,3,[2,7,[2,7,2]]]],[2,[0,[0,7,4],2],2]]]]]]]],[2,[2,9,[1,9,[0,3,[2,9,[1,9,[0,3,[1,9,0]]]]]]],[0,[0,3,[1,[0,3,[1,[2,9,[0,3,[1,[2,7,[2,[1,7,3],2]],3]]],3]],3]],[1,[2,[2,9,[1,7,[1,[2,7,[0,[0,9,[2,9,[0,9,[1,9,[2,9,[1,7,[0,9,[2,9,2]]]]]]]],[2,[1,7,[0,7,[0,[2,7,2],10]]],[0,[1,7,[0,[2,[1,7,[0,9,2]],2],2]],2]]]],[2,[0,9,[1,[2,7,[0,9,[0,[0,[2,9,[1,7,[2,9,2]]],10],10]]],[2,[0,9,[0,[2,9,[0,9,10]],10]],[0,[0,9,[2,[1,9,[0,9,[2,9,[0,9,2]]]],[0,[1,9,[2,9,2]],[1,[2,9,2],2]]]],[0,[2,[0,[1,[2,9,[0,9,2]],2],10],2],10]]]]],[0,[0,3,[1,[2,9,[0,[1,9,0],[2,[1,9,[0,0,2]],[0,[1,[2,9,2],0],2]]]],0]],[0,[2,[1,[0,[2,9,[0,[1,9,[2,9,2]],[1,[2,9,2],2]]],[2,[1,[0,9,[2,9,2]],[0,[2,9,2],2]],2]],[0,[2,[0,[1,9,0],[1,[2,9,2],2]],2],2]],2],2]]]]]],[2,[1,[1,[0,[2,7,[2,7,[1,7,[0,7,2]]]],[2,4,2]],[0,[2,[1,7,[2,7,[0,7,[1,7,[0,7,2]]]]],[0,[2,[1,7,[0,3,[2,7,2]]],[1,[0,7,2],2]],[2,[1,[0,7,2],2],2]]],[2,[0,[2,7,2],2],2]]],[0,[1,[2,[0,[0,3,[1,[2,9,[1,7,[0,3,[2,7,2]]]],[0,3,[0,3,[1,[2,9,0],3]]]]],[2,[1,[1,7,[2,7,[0,7,2]]],[0,[2,[1,9,[1,9,0]],[0,[1,9,0],2]],[2,[0,[1,7,2],2],2]]],[0,[1,[2,[1,7,2],2],2],2]]],[0,[0,3,2],2]],[0,3,[2,[1,[0,0,2],0],2]]],2]],[0,[2,[1,[0,[2,[1,[1,7,2],2],2],2],2],2],2]]],[1,[2,[0,[0,3,[2,9,0]],[2,[2,[1,9,[0,9,[0,9,10]]],[1,[0,9,[0,[2,9,[0,[1,9,[2,9,[1,9,8]]],10]],10]],[0,0,[0,[1,[2,9,8],0],10]]]],[1,[2,[1,[0,[2,[0,9,[2,9,[1,9,[0,9,[2,9,2]]]]],[0,[1,[2,9,0],0],[2,[0,[1,[2,9,[1,9,2]],0],[1,[2,[1,9,2],2],2]],2]]],[0,[2,[0,[2,9,[1,[2,9,2],2]],10],2],10]],[0,[0,0,[1,[2,[0,0,[2,9,0]],0],0]],[0,[2,[2,[1,[0,[2,9,2],2],8],2],2],10]]],2],8]]],[0,0,2]],0]]]]]]]],[2,[2,[1,[2,4,[1,4,[0,6,[2,4,[0,[1,4,2],2]]]]],[0,3,[2,[1,[1,[1,4,[2,4,[0,4,2]]],[0,[0,3,[2,[1,[1,4,[2,6,2]],[2,[0,[0,3,2],2],2]],2]],2]],[1,[0,[0,3,2],2],0]],2]]],[0,[1,[2,[1,4,[0,3,[2,[1,1,2],2]]],[0,[1,6,3],2]],3],2]],2]]],"statistics":{"nodes":611,"leaves":306,"maxdepth":24},"mask":[[0,1],[1,1],[3,-1],[4,-1],[5,-1],[6,-1],[9,-1],[16,1]]},{"pattern":[[1,1,-1,1,1,1,1,1,1,1,1,1,-1,-1,-1,-1,-1,-1],0,1,1,1,-1,1],"degrees":[10,5,5],"polynomials":[{"name":"Q0","positive_content":3,"factors":[{"terms":[[[0,0,1],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],80],[[8,3,0],-480],[[8,2,0],960],[[8,1,0],-800],[[8,0,0],240],[[7,4,0],-800],[[7,3,0],4080],[[7,2,0],-6720],[[7,1,0],4400],[[7,0,0],-960],[[6,4,0],3800],[[6,3,0],-16680],[[6,2,0],23280],[[6,1,0],-11720],[[6,0,0],1320],[[5,4,0],-11000],[[5,3,0],41700],[[5,2,0],-49920],[[5,1,0],18740],[[5,0,3],135],[[5,0,2],-540],[[5,0,0],480],[[4,4,0],21125],[[4,3,0],-69600],[[4,2,0],72960],[[4,1,0],-21620],[[4,0,4],-81],[[4,0,3],-135],[[4,0,2],1350],[[4,0,0],-2865],[[3,4,0],-27500],[[3,3,0],79500],[[3,2,0],-74400],[[3,1,0],20300],[[3,0,4],324],[[3,0,3],-675],[[3,0,2],-540],[[3,0,0],2100],[[2,4,0],23750],[[2,3,0],-61500],[[2,2,0],52800],[[2,1,0],-16100],[[2,0,4],-486],[[2,0,3],1485],[[2,0,2],-1080],[[2,0,0],1050],[[1,4,0],-12500],[[1,3,0],30000],[[1,2,0],-24000],[[1,1,0],8000],[[1,0,4],324],[[1,0,3],-1080],[[1,0,2],1080],[[1,0,0],-1500],[[0,4,0],3125],[[0,3,0],-7500],[[0,2,0],6000],[[0,1,0],-2000],[[0,0,4],-81],[[0,0,3],270],[[0,0,2],-270],[[0,0,0],375]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],-2],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,0],-40],[[6,1,0],56],[[6,0,0],-24],[[5,3,0],-60],[[5,2,0],240],[[5,1,0],-252],[[5,0,0],72],[[4,3,0],210],[[4,2,0],-690],[[4,1,0],588],[[4,0,0],-36],[[3,3,0],-425],[[3,2,0],1150],[[3,1,0],-812],[[3,0,0],-48],[[2,3,0],525],[[2,2,0],-1200],[[2,1,0],756],[[2,0,0],-36],[[1,3,0],-375],[[1,2,0],750],[[1,1,0],-420],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]},{"name":"R3","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,0],-36],[[6,1,0],42],[[6,0,0],-17],[[5,3,0],-60],[[5,2,0],216],[[5,1,0],-189],[[5,0,0],51],[[4,3,0],210],[[4,2,0],-621],[[4,1,0],441],[[4,0,0],6],[[3,3,0],-425],[[3,2,0],1035],[[3,1,0],-609],[[3,0,0],-97],[[2,3,0],525],[[2,2,0],-1080],[[2,1,0],567],[[2,0,0],6],[[1,3,0],-375],[[1,2,0],675],[[1,1,0],-315],[[1,0,0],51],[[0,3,0],125],[[0,2,0],-225],[[0,1,0],105],[[0,0,0],-17]]},{"name":"H14","positive_content":4,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,0],240],[[10,3,0],-1440],[[10,2,0],2880],[[10,1,0],-2400],[[10,0,0],752],[[9,4,1],-720],[[9,4,0],-1920],[[9,3,1],4320],[[9,3,0],9360],[[9,2,1],-8640],[[9,2,0],-14400],[[9,1,1],7200],[[9,1,0],8400],[[9,0,1],-2160],[[9,0,0],-1600],[[8,4,1],7920],[[8,4,0],6120],[[8,3,1],-41040],[[8,3,0],-22680],[[8,2,1],69120],[[8,2,0],23760],[[8,1,1],-46800],[[8,1,0],-3960],[[8,0,1],10800],[[8,0,0],-3840],[[7,4,1],-41400],[[7,4,0],-5400],[[7,3,1],186840],[[7,3,0],540],[[7,2,1],-270000],[[7,2,0],30240],[[7,1,1],145080],[[7,1,0],-40500],[[7,0,1],-20520],[[7,0,0],15240],[[6,4,1],133200],[[6,4,0],-25425],[[6,3,1],-525420],[[6,3,0],141480],[[6,2,1],658800],[[6,2,0],-220320],[[6,1,1],-274140],[[6,1,0],117900],[[6,0,4],-1215],[[6,0,3],4860],[[6,0,1],7560],[[6,0,0],-11925],[[5,4,1],-289125],[[5,4,0],110250],[[5,3,1],1001700],[[5,3,0],-429300],[[5,2,1],-1105920],[[5,2,0],514080],[[5,1,1],363240],[[5,1,0],-181260],[[5,0,5],729],[[5,0,4],2430],[[5,0,3],-17010],[[5,0,1],30105],[[5,0,0],-11406],[[4,4,1],437625],[[4,4,0],-220500],[[4,3,1],-1341900],[[4,3,0],710100],[[4,2,1],1326240],[[4,2,0],-725760],[[4,1,1],-377280],[[4,1,0],203220],[[4,0,5],-3645],[[4,0,4],4860],[[4,0,3],17010],[[4,0,1],-44685],[[4,0,0],25740],[[3,4,1],-461250],[[3,4,0],270000],[[3,3,1],1269000],[[3,3,0],-756000],[[3,2,1],-1144800],[[3,2,0],691200],[[3,1,1],327600],[[3,1,0],-194400],[[3,0,5],7290],[[3,0,4],-19440],[[3,0,3],4860],[[3,0,1],9450],[[3,0,0],-7440],[[2,4,1],326250],[[2,4,0],-208125],[[2,3,1],-823500],[[2,3,0],526500],[[2,2,1],691200],[[2,2,0],-442800],[[2,1,1],-216900],[[2,1,0],138600],[[2,0,5],-7290],[[2,0,4],23085],[[2,0,3],-19440],[[2,0,1],22950],[[2,0,0],-12345],[[1,4,1],-140625],[[1,4,0],93750],[[1,3,1],337500],[[1,3,0],-225000],[[1,2,1],-270000],[[1,2,0],180000],[[1,1,1],90000],[[1,1,0],-60000],[[1,0,5],3645],[[1,0,4],-12150],[[1,0,3],12150],[[1,0,1],-16875],[[1,0,0],9470],[[0,4,1],28125],[[0,4,0],-18750],[[0,3,1],-67500],[[0,3,0],45000],[[0,2,1],54000],[[0,2,0],-36000],[[0,1,1],-18000],[[0,1,0],12000],[[0,0,5],-729],[[0,0,4],2430],[[0,0,3],-2430],[[0,0,1],3375],[[0,0,0],-1894]]},{"name":"H64","positive_content":2,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],4],[[1,1,0],5],[[1,0,0],-4],[[0,1,0],-5],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],224],[[10,4,0],-1328],[[10,3,0],2624],[[10,2,0],-2112],[[10,1,0],576],[[10,0,0],48],[[9,5,0],-2800],[[9,4,1],-720],[[9,4,0],15328],[[9,3,1],4320],[[9,3,0],-29248],[[9,2,1],-8640],[[9,2,0],25536],[[9,1,1],7200],[[9,1,0],-10944],[[9,0,1],-2160],[[9,0,0],1920],[[8,5,0],16800],[[8,4,1],7920],[[8,4,0],-85608],[[8,3,1],-41040],[[8,3,0],157152],[[8,2,1],69120],[[8,2,0],-135072],[[8,1,1],-46800],[[8,1,0],57600],[[8,0,1],10800],[[8,0,0],-11160],[[7,5,0],-63000],[[7,4,1],-41400],[[7,4,0],300360],[[7,3,1],186840],[[7,3,0],-528288],[[7,2,1],-270000],[[7,2,0],430704],[[7,1,1],145080],[[7,1,0],-162576],[[7,0,1],-20520],[[7,0,0],23400],[[6,5,0],162750],[[6,4,1],133200],[[6,4,0],-729555],[[6,3,1],-525420],[[6,3,0],1225044],[[6,2,1],658800],[[6,2,0],-932292],[[6,1,1],-274140],[[6,1,0],292284],[[6,0,4],-1215],[[6,0,3],4860],[[6,0,1],7560],[[6,0,0],-17685],[[5,5,0],-301875],[[5,4,1],-289125],[[5,4,0],1278900],[[5,3,1],1001700],[[5,3,0],-2044740],[[5,2,1],-1105920],[[5,2,0],1453536],[[5,1,1],363240],[[5,1,0],-378576],[[5,0,5],729],[[5,0,4],2430],[[5,0,3],-17010],[[5,0,1],30105],[[5,0,0],-7902],[[4,5,0],406875],[[4,4,1],437625],[[4,4,0],-1639050],[[4,3,1],-1341900],[[4,3,0],2493180],[[4,2,1],1326240],[[4,2,0],-1674792],[[4,1,1],-377280],[[4,1,0],393480],[[4,0,5],-3645],[[4,0,4],4860],[[4,0,3],17010],[[4,0,1],-44685],[[4,0,0],19980],[[3,5,0],-393750],[[3,4,1],-461250],[[3,4,0],1519500],[[3,3,1],1269000],[[3,3,0],-2203800],[[3,2,1],-1144800],[[3,2,0],1423440],[[3,1,1],327600],[[3,1,0],-345744],[[3,0,5],7290],[[3,0,4],-19440],[[3,0,3],4860],[[3,0,1],9450],[[3,0,0],720],[[2,5,0],262500],[[2,4,1],326250],[[2,4,0],-979875],[[2,3,1],-823500],[[2,3,0],1364700],[[2,2,1],691200],[[2,2,0],-859860],[[2,1,1],-216900],[[2,1,0],232236],[[2,0,5],-7290],[[2,0,4],23085],[[2,0,3],-19440],[[2,0,1],22950],[[2,0,0],-19665],[[1,5,0],-109375],[[1,4,1],-140625],[[1,4,0],400000],[[1,3,1],337500],[[1,3,0],-542500],[[1,2,1],-270000],[[1,2,0],336000],[[1,1,1],90000],[[1,1,0],-97200],[[1,0,5],3645],[[1,0,4],-12150],[[1,0,3],12150],[[1,0,1],-16875],[[1,0,0],12990],[[0,5,0],21875],[[0,4,1],28125],[[0,4,0],-80000],[[0,3,1],-67500],[[0,3,0],108500],[[0,2,1],54000],[[0,2,0],-67200],[[0,1,1],-18000],[[0,1,0],19440],[[0,0,5],-729],[[0,0,4],2430],[[0,0,3],-2430],[[0,0,1],3375],[[0,0,0],-2598]]},{"name":"H67","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,1],3],[[1,0,0],-5],[[0,1,0],-5],[[0,0,1],-3],[[0,0,0],5]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],112],[[6,2,0],-552],[[6,1,0],768],[[6,0,0],-328],[[5,3,0],-840],[[5,2,1],144],[[5,2,0],3168],[[5,1,1],-540],[[5,1,0],-2916],[[5,0,1],396],[[5,0,0],588],[[4,3,0],2940],[[4,2,1],-864],[[4,2,0],-8658],[[4,1,2],162],[[4,1,1],2106],[[4,1,0],5796],[[4,0,2],-378],[[4,0,1],-432],[[4,0,0],-78],[[3,3,0],-5950],[[3,2,1],2340],[[3,2,0],13530],[[3,1,2],-729],[[3,1,1],-3672],[[3,1,0],-6735],[[3,0,3],135],[[3,0,2],729],[[3,0,1],117],[[3,0,0],-845],[[2,3,0],7350],[[2,2,1],-3420],[[2,2,0],-13140],[[2,1,2],1377],[[2,1,1],3186],[[2,1,0],5805],[[2,0,3],-405],[[2,0,2],-297],[[2,0,1],-171],[[2,0,0],-15],[[1,3,0],-5250],[[1,2,1],2700],[[1,2,0],7650],[[1,1,2],-1215],[[1,1,1],-1620],[[1,1,0],-2925],[[1,0,3],405],[[1,0,2],-81],[[1,0,1],135],[[1,0,0],525],[[0,3,0],1750],[[0,2,1],-900],[[0,2,0],-2550],[[0,1,2],405],[[0,1,1],540],[[0,1,0],975],[[0,0,3],-135],[[0,0,2],27],[[0,0,1],-45],[[0,0,0],-175]]}],"tree":[1,1,[1,[1,5,[1,5,[0,1,[2,5,[0,5,4]]]]],[0,[0,2,[0,2,[0,2,[1,[1,5,[2,5,[1,5,[2,5,[1,[2,5,[0,5,[0,5,4]]],[0,[0,2,[2,5,[1,[2,5,[0,2,[1,5,[2,5,[0,5,4]]]]],[0,[0,2,[0,2,[1,2,[0,2,[2,4,[1,2,4]]]]]],[0,[0,[1,[2,5,[2,5,[1,[0,2,[2,5,[1,5,4]]],[0,[0,2,4],4]]]],4],4],4]]]]],4]]]]]],[0,[1,[0,[0,[1,2,[0,2,[1,2,3]]],[1,[2,5,[1,2,[0,2,[2,4,[2,3,[1,[0,2,0],0]]]]]],[2,4,[2,4,0]]]],[1,[2,5,[0,[1,[2,5,[0,[1,2,[2,4,[0,[1,2,3],3]]],[1,[2,4,[0,[1,[0,2,[1,2,3]],3],3]],4]]],3],4]],4]],3],4]]]]],[0,[1,[0,[2,5,[1,5,4]],4],4],4]]]],"statistics":{"nodes":171,"leaves":86,"maxdepth":26},"mask":[[1,1],[3,1],[5,1],[11,1],[12,-1]]},{"pattern":[[-1,1,-1,-1,1,-1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],6,-1,1,2,1,0],"degrees":[12,5,6],"polynomials":[{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],16],[[4,1,0],-16],[[3,2,0],-56],[[3,1,0],44],[[3,0,0],12],[[2,2,0],81],[[2,1,0],-36],[[2,0,0],-18],[[1,2,0],-56],[[1,1,0],2],[[0,2,0],16],[[0,1,0],8],[[0,0,0],3]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],3],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],64],[[6,2,0],-64],[[5,3,0],-336],[[5,2,0],432],[[5,1,0],-96],[[4,3,0],780],[[4,2,0],-1116],[[4,1,0],372],[[4,0,0],72],[[3,3,0],-1015],[[3,2,0],1501],[[3,1,0],-549],[[3,0,0],-153],[[2,3,0],780],[[2,2,0],-1116],[[2,1,0],372],[[2,0,0],72],[[1,3,0],-336],[[1,2,0],432],[[1,1,0],-96],[[0,3,0],64],[[0,2,0],-64]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-1],[[1,1,0],-7],[[1,0,0],4],[[0,1,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14336],[[10,4,1],23040],[[10,4,0],10240],[[10,3,1],-23040],[[10,3,0],3520],[[10,2,0],-80],[[10,1,0],-20],[[10,0,5],-1458],[[10,0,4],2430],[[10,0,0],-5],[[9,5,0],125440],[[9,4,1],-184320],[[9,4,0],-135680],[[9,3,1],236160],[[9,3,0],5200],[[9,2,1],-51840],[[9,2,0],8440],[[9,1,0],-5],[[9,0,5],7290],[[9,0,4],-12150],[[9,0,0],10],[[8,5,0],-510720],[[8,4,1],676800],[[8,4,0],687360],[[8,3,1],-1000800],[[8,3,0],-182220],[[8,2,1],362880],[[8,2,0],-28005],[[8,1,0],1830],[[8,0,5],-14580],[[8,0,4],26730],[[8,0,2],-14580],[[8,0,0],480],[[7,5,0],1270080],[[7,4,1],-1493280],[[7,4,0],-1938240],[[7,3,1],2397240],[[7,3,0],785655],[[7,2,1],-1078920],[[7,2,0],2070],[[7,1,0],-11115],[[7,0,5],14580],[[7,0,4],-34020],[[7,0,2],58320],[[7,0,1],19440],[[7,0,0],-3780],[[6,5,0],-2132760],[[6,4,1],2178810],[[6,4,0],3478920],[[6,3,1],-3632760],[[6,3,0],-1681950],[[6,2,1],1786860],[[6,2,0],103740],[[6,1,0],28590],[[6,0,5],-7290],[[6,0,4],26730],[[6,0,2],-87480],[[6,0,1],-60750],[[6,0,0],4335],[[5,5,0],2524578],[[5,4,1],-2178810],[[5,4,0],-4205370],[[5,3,1],3632760],[[5,3,0],2138865],[[5,2,1],-1786860],[[5,2,0],-173460],[[5,1,0],-38460],[[5,0,5],1458],[[5,0,4],-12150],[[5,0,2],58320],[[5,0,1],60750],[[5,0,0],-822],[[4,5,0],-2132760],[[4,4,1],1493280],[[4,4,0],3478920],[[4,3,1],-2397240],[[4,3,0],-1681950],[[4,2,1],1078920],[[4,2,0],103740],[[4,1,0],28590],[[4,0,4],2430],[[4,0,2],-14580],[[4,0,1],-19440],[[4,0,0],4335],[[3,5,0],1270080],[[3,4,1],-676800],[[3,4,0],-1938240],[[3,3,1],1000800],[[3,3,0],785655],[[3,2,1],-362880],[[3,2,0],2070],[[3,1,0],-11115],[[3,0,0],-3780],[[2,5,0],-510720],[[2,4,1],184320],[[2,4,0],687360],[[2,3,1],-236160],[[2,3,0],-182220],[[2,2,1],51840],[[2,2,0],-28005],[[2,1,0],1830],[[2,0,0],480],[[1,5,0],125440],[[1,4,1],-23040],[[1,4,0],-135680],[[1,3,1],23040],[[1,3,0],5200],[[1,2,0],8440],[[1,1,0],-5],[[1,0,0],10],[[0,5,0],-14336],[[0,4,0],10240],[[0,3,0],3520],[[0,2,0],-80],[[0,1,0],-20],[[0,0,0],-5]]},{"name":"H72","positive_content":27,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1280],[[8,3,0],-1280],[[8,0,4],-135],[[8,0,3],108],[[8,0,2],81],[[8,0,1],54],[[8,0,0],27],[[7,4,0],-8960],[[7,3,0],11840],[[7,2,0],-2880],[[7,0,4],540],[[7,0,3],-432],[[7,0,2],-324],[[7,0,1],-216],[[7,0,0],-108],[[6,4,0],28640],[[6,3,0],-43760],[[6,2,0],17280],[[6,0,4],-810],[[6,0,3],864],[[6,0,2],648],[[6,0,1],-648],[[6,0,0],-324],[[5,4,0],-54320],[[5,3,0],89420],[[5,2,0],-42660],[[5,0,4],540],[[5,0,3],-1080],[[5,0,2],-810],[[5,0,1],2700],[[5,0,0],2430],[[4,4,0],66725],[[4,3,0],-112400],[[4,2,0],56610],[[4,0,4],-135],[[4,0,3],756],[[4,0,2],567],[[4,0,1],-2862],[[4,0,0],-3726],[[3,4,0],-54320],[[3,3,0],89420],[[3,2,0],-42660],[[3,0,3],-216],[[3,0,2],-162],[[3,0,1],972],[[3,0,0],1566],[[2,4,0],28640],[[2,3,0],-43760],[[2,2,0],17280],[[1,4,0],-8960],[[1,3,0],11840],[[1,2,0],-2880],[[0,4,0],1280],[[0,3,0],-1280]]},{"name":"H73","positive_content":5,"factors":[],"reduced":[[[12,4,2],6912],[[12,4,1],-4608],[[12,4,0],768],[[12,3,2],-6912],[[12,3,1],4608],[[12,3,0],-768],[[12,0,6],-729],[[12,0,5],1458],[[12,0,4],-486],[[12,0,0],1],[[11,4,2],-62208],[[11,4,1],41472],[[11,4,0],-6912],[[11,3,2],77760],[[11,3,1],-51840],[[11,3,0],8640],[[11,2,2],-15552],[[11,2,1],10368],[[11,2,0],-1728],[[11,0,6],4374],[[11,0,5],-8748],[[11,0,4],2916],[[11,0,0],-6],[[10,4,2],258336],[[10,4,1],-176832],[[10,4,0],30240],[[10,3,2],-371088],[[10,3,1],252000],[[10,3,0],-42768],[[10,2,2],124416],[[10,2,1],-82944],[[10,2,0],13824],[[10,0,6],-10935],[[10,0,5],23328],[[10,0,4],-8262],[[10,0,3],-5832],[[10,0,2],2916],[[10,0,0],-87],[[9,4,2],-651024],[[9,4,1],470880],[[9,4,0],-84624],[[9,3,2],1019412],[[9,3,1],-726840],[[9,3,0],129012],[[9,2,2],-432540],[[9,2,1],298728],[[9,2,0],-51516],[[9,0,6],14580],[[9,0,5],-36450],[[9,0,4],14580],[[9,0,3],29160],[[9,0,2],-8748],[[9,0,1],-3888],[[9,0,0],1138],[[8,4,2],1101627],[[8,4,1],-869778],[[8,4,0],168291],[[8,3,2],-1809000],[[8,3,1],1406160],[[8,3,0],-268488],[[8,2,2],859734],[[8,2,1],-645732],[[8,2,0],119718],[[8,0,6],-10935],[[8,0,5],36450],[[8,0,4],-17496],[[8,0,3],-58320],[[8,0,2],8019],[[8,0,1],16038],[[8,0,0],-3987],[[7,4,2],-1307286],[[7,4,1],1170180],[[7,4,0],-250182],[[7,3,2],2179656],[[7,3,1],-1932552],[[7,3,0],409104],[[7,2,2],-1072116],[[7,2,1],930528],[[7,2,0],-192780],[[7,0,6],4374],[[7,0,5],-23328],[[7,0,4],14580],[[7,0,3],58320],[[7,0,2],-4374],[[7,0,1],-28188],[[7,0,0],7596],[[6,4,2],1101627],[[6,4,1],-1170180],[[6,4,0],284841],[[6,3,2],-1809000],[[6,3,1],1932552],[[6,3,0],-469440],[[6,2,2],859734],[[6,2,1],-930528],[[6,2,0],225018],[[6,0,6],-729],[[6,0,5],8748],[[6,0,4],-8262],[[6,0,3],-29160],[[6,0,2],8019],[[6,0,1],28188],[[6,0,0],-9390],[[5,4,2],-651024],[[5,4,1],869778],[[5,4,0],-250182],[[5,3,2],1019412],[[5,3,1],-1406160],[[5,3,0],409104],[[5,2,2],-432540],[[5,2,1],645732],[[5,2,0],-192780],[[5,0,5],-1458],[[5,0,4],2916],[[5,0,3],5832],[[5,0,2],-8748],[[5,0,1],-16038],[[5,0,0],7596],[[4,4,2],258336],[[4,4,1],-470880],[[4,4,0],168291],[[4,3,2],-371088],[[4,3,1],726840],[[4,3,0],-268488],[[4,2,2],124416],[[4,2,1],-298728],[[4,2,0],119718],[[4,0,4],-486],[[4,0,2],2916],[[4,0,1],3888],[[4,0,0],-3987],[[3,4,2],-62208],[[3,4,1],176832],[[3,4,0],-84624],[[3,3,2],77760],[[3,3,1],-252000],[[3,3,0],129012],[[3,2,2],-15552],[[3,2,1],82944],[[3,2,0],-51516],[[3,0,0],1138],[[2,4,2],6912],[[2,4,1],-41472],[[2,4,0],30240],[[2,3,2],-6912],[[2,3,1],51840],[[2,3,0],-42768],[[2,2,1],-10368],[[2,2,0],13824],[[2,0,0],-87],[[1,4,1],4608],[[1,4,0],-6912],[[1,3,1],-4608],[[1,3,0],8640],[[1,2,0],-1728],[[1,0,0],-6],[[0,4,0],768],[[0,3,0],-768],[[0,0,0],1]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]}],"tree":[1,[0,0,[1,3,[0,3,[1,3,[0,3,[2,[1,3,[0,4,[0,[2,[1,3,[2,[1,4,[0,4,[2,[1,4,[0,[2,[1,4,[0,4,[1,4,2]]],4],[1,[2,[0,[2,[1,4,2],4],2],4],2]]],4]]],3]],3],[0,[2,[1,3,[0,[2,[1,3,[1,[2,[1,[2,[0,4,[1,[2,[0,4,[2,[1,3,[0,4,[1,3,2]]],3]],3],[2,[0,[1,4,2],2],3]]],3],[0,[2,[1,[2,[0,4,[1,4,2]],4],2],4],[1,[2,2,3],2]]],3],[1,[0,[2,2,3],2],2]]],3],5]],3],5]]]],3]]]]]],[1,[0,1,[1,[0,3,[0,[1,3,[0,[2,[1,3,[0,4,2]],3],[1,[2,[0,[1,4,2],2],3],2]]],[1,[1,[0,[2,[2,[0,4,[1,4,[0,4,[1,[2,[0,4,2],3],2]]]],3],3],[1,[2,[0,[2,[1,[0,[2,[2,[0,4,[1,4,2]],3],3],[2,[0,[1,[2,2,4],2],2],3]],[0,[2,[0,[2,2,4],2],3],2]],3],2],3],2]],[0,[2,[1,[0,[2,[0,4,[1,4,2]],3],2],2],3],2]],2]]],[0,[0,[1,3,[0,3,[1,3,2]]],[1,[0,3,[1,4,2]],2]],2]]],[0,[1,[0,0,[1,3,2]],2],2]]],"statistics":{"nodes":243,"leaves":122,"maxdepth":28},"mask":[[2,-1],[5,-1],[6,-1],[9,-1]]},{"pattern":[[-1,1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],4,1,-1,1,1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q5","positive_content":3,"factors":[{"terms":[[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,3],135],[[5,0,2],-270],[[5,0,1],-540],[[5,0,0],-1380],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-81],[[4,0,3],-297],[[4,0,2],891],[[4,0,1],1512],[[4,0,0],1254],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],324],[[3,0,3],-108],[[3,0,2],-918],[[3,0,1],-1215],[[3,0,0],-138],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-486],[[2,0,3],756],[[2,0,2],162],[[2,0,1],27],[[2,0,0],-69],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],324],[[1,0,3],-675],[[1,0,2],216],[[1,0,1],297],[[1,0,0],-102],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-81],[[0,0,3],189],[[0,0,2],-81],[[0,0,1],-81],[[0,0,0],39]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-1],[[6,2,0],1],[[6,1,0],5],[[6,0,0],3],[[5,3,0],3],[[5,2,0],-3],[[5,1,0],-15],[[5,0,0],-9],[[4,3,0],-6],[[4,2,0],6],[[4,1,0],30],[[4,0,0],-90],[[3,3,0],7],[[3,2,0],-7],[[3,1,0],-35],[[3,0,0],195],[[2,3,0],-6],[[2,2,0],6],[[2,1,0],30],[[2,0,0],-90],[[1,3,0],3],[[1,2,0],-3],[[1,1,0],-15],[[1,0,0],-9],[[0,3,0],-1],[[0,2,0],1],[[0,1,0],5],[[0,0,0],3]]},{"name":"H56","positive_content":1,"factors":[{"terms":[[[2,1,0],-1],[[2,0,0],-1],[[1,1,0],1],[[1,0,0],4],[[0,1,0],-1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14],[[10,4,0],-16],[[10,3,0],76],[[10,2,0],184],[[10,1,0],146],[[10,0,0],40],[[9,5,0],70],[[9,4,1],90],[[9,4,0],-52],[[9,3,0],-386],[[9,2,1],-540],[[9,2,0],-146],[[9,1,1],-720],[[9,1,0],308],[[9,0,1],-270],[[9,0,0],190],[[8,5,0],-210],[[8,4,1],-450],[[8,4,0],378],[[8,3,0],1173],[[8,2,1],2700],[[8,2,0],-1983],[[8,1,1],3600],[[8,1,0],-4923],[[8,0,1],1350],[[8,0,0],-2355],[[7,5,0],420],[[7,4,1],1260],[[7,4,0],-1200],[[7,3,0],-2367],[[7,2,1],-7560],[[7,2,0],8808],[[7,1,1],-360],[[7,1,0],4695],[[7,0,1],5940],[[7,0,0],-4860],[[6,5,0],-630],[[6,4,1],-2340],[[6,4,0],2292],[[6,3,0],3570],[[6,2,1],14040],[[6,2,0],-18360],[[6,1,1],-20160],[[6,1,0],13893],[[6,0,4],2430],[[6,0,3],-9720],[[6,0,1],-12420],[[6,0,0],25125],[[5,5,0],714],[[5,4,1],3150],[[5,4,0],-3132],[[5,3,0],-4053],[[5,2,1],-18900],[[5,2,0],25032],[[5,1,1],42840],[[5,1,0],-35442],[[5,0,5],-1458],[[5,0,4],-4860],[[5,0,3],34020],[[5,0,1],-16740],[[5,0,0],-22044],[[4,5,0],-630],[[4,4,1],-3150],[[4,4,0],3102],[[4,3,0],3570],[[4,2,1],18900],[[4,2,0],-23220],[[4,1,1],-42840],[[4,1,0],36573],[[4,0,5],7290],[[4,0,4],-9720],[[4,0,3],-34020],[[4,0,1],45900],[[4,0,0],-4035],[[3,5,0],420],[[3,4,1],2340],[[3,4,0],-2280],[[3,3,0],-2367],[[3,2,1],-14040],[[3,2,0],15288],[[3,1,1],20160],[[3,1,0],-15825],[[3,0,5],-14580],[[3,0,4],38880],[[3,0,3],-9720],[[3,0,1],-21600],[[3,0,0],8100],[[2,5,0],-210],[[2,4,1],-1260],[[2,4,0],1188],[[2,3,0],1173],[[2,2,1],7560],[[2,2,0],-6843],[[2,1,1],360],[[2,1,0],-1683],[[2,0,5],14580],[[2,0,4],-46170],[[2,0,3],38880],[[2,0,1],-10800],[[2,0,0],2505],[[1,5,0],70],[[1,4,1],450],[[1,4,0],-412],[[1,3,0],-386],[[1,2,1],-2700],[[1,2,0],2014],[[1,1,1],-3600],[[1,1,0],3188],[[1,0,5],-7290],[[1,0,4],24300],[[1,0,3],-24300],[[1,0,1],10800],[[1,0,0],-3590],[[0,5,0],-14],[[0,4,1],-90],[[0,4,0],74],[[0,3,0],76],[[0,2,1],540],[[0,2,0],-356],[[0,1,1],720],[[0,1,0],-574],[[0,0,5],1458],[[0,0,4],-4860],[[0,0,3],4860],[[0,0,1],-2160],[[0,0,0],742]]},{"name":"H76","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],-3],[[1,0,0],2],[[0,1,0],1],[[0,0,1],3],[[0,0,0],-2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,0],-12],[[6,1,0],-66],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],36],[[5,1,1],-54],[[5,1,0],252],[[5,0,1],-90],[[5,0,0],210],[[4,3,0],84],[[4,2,1],-108],[[4,2,0],36],[[4,1,2],81],[[4,1,0],-477],[[4,0,2],-135],[[4,0,1],540],[[4,0,0],435],[[3,3,0],-98],[[3,2,1],180],[[3,2,0],-96],[[3,1,2],-243],[[3,1,1],216],[[3,1,0],489],[[3,0,3],135],[[3,0,1],-855],[[3,0,0],-1160],[[2,3,0],84],[[2,2,1],-180],[[2,2,0],108],[[2,1,2],324],[[2,1,1],-378],[[2,1,0],-342],[[2,0,3],-405],[[2,0,2],675],[[2,0,1],315],[[2,0,0],255],[[1,3,0],-42],[[1,2,1],108],[[1,2,0],-72],[[1,1,2],-243],[[1,1,1],324],[[1,1,0],117],[[1,0,3],405],[[1,0,2],-810],[[1,0,1],135],[[1,0,0],390],[[0,3,0],14],[[0,2,1],-36],[[0,2,0],24],[[0,1,2],81],[[0,1,1],-108],[[0,1,0],-39],[[0,0,3],-135],[[0,0,2],270],[[0,0,1],-45],[[0,0,0],-130]]}],"tree":[0,3,[0,[1,[1,2,[0,3,[1,2,[0,3,[1,2,[2,[0,3,[1,2,[2,[0,3,2],3]]],3]]]]]],3],[1,[0,[1,1,[0,[1,2,[1,2,[0,[2,2,3],1]]],1]],1],[0,[1,[0,[1,[2,[0,[1,[2,[1,[0,[1,2,3],2],[0,3,[2,[1,[0,3,2],3],3]]],3],3],[1,[0,[1,1,[2,[0,[1,1,[2,[1,2,3],3]],1],3]],1],[2,[0,[1,[2,[1,[0,3,[0,3,1]],3],3],3],[1,[0,[1,1,[2,[0,3,1],3]],1],[2,[1,[0,3,[0,3,1]],3],3]]],3]]],3],3],[1,[0,[1,1,[2,[0,[1,1,[2,[0,[1,1,[2,[0,3,1],3]],1],3]],1],3]],1],[2,[0,[1,[2,[0,[1,[2,[1,[0,3,[0,3,1]],3],3],3],[1,[0,[1,1,[2,[0,3,1],3]],1],[2,[0,3,[1,[0,3,1],3]],3]]],3],3],[1,1,[2,[0,[1,[2,[0,3,[1,1,3]],3],3],[1,1,[2,[0,3,[1,1,3]],3]]],3]]],3]]],3],[1,1,[0,[1,[2,[0,[2,[1,[0,[1,[2,[0,3,[1,1,3]],3],3],[1,1,[2,[0,3,[1,1,3]],3]]],3],3],[1,1,[2,[0,[2,[1,[0,3,1],3],3],[1,1,[2,[1,1,0],3]]],3]]],3],0],[1,1,[2,[1,[0,[1,[0,0,1],0],1],0],3]]]]]]]],"statistics":{"nodes":265,"leaves":133,"maxdepth":17},"mask":[[5,1],[15,1],[16,-1]]},{"pattern":[[-1,1,-1,-1,1,-1,-1,1,1,1,1,1,1,1,-1,1,-1,-1],6,-1,1,2,1,0],"degrees":[10,5,5],"polynomials":[{"name":"R0","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,2,0],16],[[4,1,0],-16],[[3,2,0],-56],[[3,1,0],44],[[3,0,0],12],[[2,2,0],81],[[2,1,0],-36],[[2,0,0],-18],[[1,2,0],-56],[[1,1,0],2],[[0,2,0],16],[[0,1,0],8],[[0,0,0],3]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],3],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],64],[[6,2,0],-64],[[5,3,0],-336],[[5,2,0],432],[[5,1,0],-96],[[4,3,0],780],[[4,2,0],-1116],[[4,1,0],372],[[4,0,0],72],[[3,3,0],-1015],[[3,2,0],1501],[[3,1,0],-549],[[3,0,0],-153],[[2,3,0],780],[[2,2,0],-1116],[[2,1,0],372],[[2,0,0],72],[[1,3,0],-336],[[1,2,0],432],[[1,1,0],-96],[[0,3,0],64],[[0,2,0],-64]]},{"name":"H31","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,1],23040],[[10,4,0],-3840],[[10,3,1],-23040],[[10,3,0],3840],[[10,0,5],-1458],[[10,0,4],2430],[[10,0,0],-5],[[9,4,1],-184320],[[9,4,0],30720],[[9,3,1],236160],[[9,3,0],-39360],[[9,2,1],-51840],[[9,2,0],8640],[[9,0,5],7290],[[9,0,4],-12150],[[9,0,0],25],[[8,4,1],676800],[[8,4,0],-116640],[[8,3,1],-1000800],[[8,3,0],170640],[[8,2,1],362880],[[8,2,0],-60480],[[8,0,5],-14580],[[8,0,4],26730],[[8,0,2],-14580],[[8,0,0],465],[[7,4,1],-1493280],[[7,4,0],275760],[[7,3,1],2397240],[[7,3,0],-435060],[[7,2,1],-1078920],[[7,2,0],188460],[[7,0,5],14580],[[7,0,4],-34020],[[7,0,2],58320],[[7,0,1],19440],[[7,0,0],-5250],[[6,4,1],2178810],[[6,4,0],-449055],[[6,3,1],-3632760],[[6,3,0],736740],[[6,2,1],1786860],[[6,2,0],-349650],[[6,0,5],-7290],[[6,0,4],26730],[[6,0,2],-87480],[[6,0,1],-60750],[[6,0,0],14220],[[5,4,1],-2178810],[[5,4,0],526095],[[5,3,1],3632760],[[5,3,0],-873720],[[5,2,1],-1786860],[[5,2,0],425790],[[5,0,5],1458],[[5,0,4],-12150],[[5,0,2],58320],[[5,0,1],60750],[[5,0,0],-18510],[[4,4,1],1493280],[[4,4,0],-449055],[[4,3,1],-2397240],[[4,3,0],736740],[[4,2,1],1078920],[[4,2,0],-349650],[[4,0,4],2430],[[4,0,2],-14580],[[4,0,1],-19440],[[4,0,0],14220],[[3,4,1],-676800],[[3,4,0],275760],[[3,3,1],1000800],[[3,3,0],-435060],[[3,2,1],-362880],[[3,2,0],188460],[[3,0,0],-5250],[[2,4,1],184320],[[2,4,0],-116640],[[2,3,1],-236160],[[2,3,0],170640],[[2,2,1],51840],[[2,2,0],-60480],[[2,0,0],465],[[1,4,1],-23040],[[1,4,0],30720],[[1,3,1],23040],[[1,3,0],-39360],[[1,2,0],8640],[[1,0,0],25],[[0,4,0],-3840],[[0,3,0],3840],[[0,0,0],-5]]},{"name":"H60","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14336],[[10,4,1],23040],[[10,4,0],13824],[[10,3,1],-23040],[[10,0,5],-1458],[[10,0,4],2430],[[9,5,0],125440],[[9,4,1],-184320],[[9,4,0],-153600],[[9,3,1],236160],[[9,3,0],31104],[[9,2,1],-51840],[[9,0,5],7290],[[9,0,4],-12150],[[8,5,0],-510720],[[8,4,1],676800],[[8,4,0],710208],[[8,3,1],-1000800],[[8,3,0],-231840],[[8,2,1],362880],[[8,2,0],5184],[[8,0,5],-14580],[[8,0,4],26730],[[8,0,2],-14580],[[7,5,0],1270080],[[7,4,1],-1493280],[[7,4,0],-1879776],[[7,3,1],2397240],[[7,3,0],726264],[[7,2,1],-1078920],[[7,2,0],-4320],[[7,1,0],-7776],[[7,0,5],14580],[[7,0,4],-34020],[[7,0,2],58320],[[7,0,1],19440],[[6,5,0],-2132760],[[6,4,1],2178810],[[6,4,0],3201174],[[6,3,1],-3632760],[[6,3,0],-1251198],[[6,2,1],1786860],[[6,2,0],-80460],[[6,1,0],35640],[[6,0,5],-7290],[[6,0,4],26730],[[6,0,2],-87480],[[6,0,1],-60750],[[6,0,0],4374],[[5,5,0],2524578],[[5,4,1],-2178810],[[5,4,0],-3679614],[[5,3,1],3632760],[[5,3,0],1254249],[[5,2,1],-1786860],[[5,2,0],281880],[[5,1,0],-65124],[[5,0,5],1458],[[5,0,4],-12150],[[5,0,2],58320],[[5,0,1],60750],[[5,0,0],-22842],[[4,5,0],-2132760],[[4,4,1],1493280],[[4,4,0],2881260],[[4,3,1],-2397240],[[4,3,0],-664326],[[4,2,1],1078920],[[4,2,0],-429597],[[4,1,0],59778],[[4,0,4],2430],[[4,0,2],-14580],[[4,0,1],-19440],[[4,0,0],37422],[[3,5,0],1270080],[[3,4,1],-676800],[[3,4,0],-1498752],[[3,3,1],1000800],[[3,3,0],62955],[[3,2,1],-362880],[[3,2,0],350676],[[3,1,0],-26649],[[3,0,0],-21384],[[2,5,0],-510720],[[2,4,1],184320],[[2,4,0],480384],[[2,3,1],-236160],[[2,3,0],131364],[[2,2,1],51840],[[2,2,0],-151227],[[2,1,0],3402],[[2,0,0],2673],[[1,5,0],125440],[[1,4,1],-23040],[[1,4,0],-78336],[[1,3,1],23040],[[1,3,0],-70128],[[1,2,0],27432],[[1,1,0],1215],[[1,0,0],972],[[0,5,0],-14336],[[0,4,0],3072],[[0,3,0],10944],[[0,2,0],-432],[[0,1,0],-324],[[0,0,0],-243]]},{"name":"H62","positive_content":1,"factors":[{"terms":[[[2,1,0],4],[[2,0,0],-3],[[1,1,0],-7],[[1,0,0],6],[[0,1,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-14336],[[10,4,1],23040],[[10,4,0],3072],[[10,3,1],-23040],[[10,3,0],10944],[[10,2,0],-432],[[10,1,0],-324],[[10,0,5],-1458],[[10,0,4],2430],[[10,0,0],-243],[[9,5,0],125440],[[9,4,1],-184320],[[9,4,0],-78336],[[9,3,1],236160],[[9,3,0],-70128],[[9,2,1],-51840],[[9,2,0],27432],[[9,1,0],1215],[[9,0,5],7290],[[9,0,4],-12150],[[9,0,0],972],[[8,5,0],-510720],[[8,4,1],676800],[[8,4,0],480384],[[8,3,1],-1000800],[[8,3,0],131364],[[8,2,1],362880],[[8,2,0],-151227],[[8,1,0],3402],[[8,0,5],-14580],[[8,0,4],26730],[[8,0,2],-14580],[[8,0,0],2673],[[7,5,0],1270080],[[7,4,1],-1493280],[[7,4,0],-1498752],[[7,3,1],2397240],[[7,3,0],62955],[[7,2,1],-1078920],[[7,2,0],350676],[[7,1,0],-26649],[[7,0,5],14580],[[7,0,4],-34020],[[7,0,2],58320],[[7,0,1],19440],[[7,0,0],-21384],[[6,5,0],-2132760],[[6,4,1],2178810],[[6,4,0],2881260],[[6,3,1],-3632760],[[6,3,0],-664326],[[6,2,1],1786860],[[6,2,0],-429597],[[6,1,0],59778],[[6,0,5],-7290],[[6,0,4],26730],[[6,0,2],-87480],[[6,0,1],-60750],[[6,0,0],37422],[[5,5,0],2524578],[[5,4,1],-2178810],[[5,4,0],-3679614],[[5,3,1],3632760],[[5,3,0],1254249],[[5,2,1],-1786860],[[5,2,0],281880],[[5,1,0],-65124],[[5,0,5],1458],[[5,0,4],-12150],[[5,0,2],58320],[[5,0,1],60750],[[5,0,0],-22842],[[4,5,0],-2132760],[[4,4,1],1493280],[[4,4,0],3201174],[[4,3,1],-2397240],[[4,3,0],-1251198],[[4,2,1],1078920],[[4,2,0],-80460],[[4,1,0],35640],[[4,0,4],2430],[[4,0,2],-14580],[[4,0,1],-19440],[[4,0,0],4374],[[3,5,0],1270080],[[3,4,1],-676800],[[3,4,0],-1879776],[[3,3,1],1000800],[[3,3,0],726264],[[3,2,1],-362880],[[3,2,0],-4320],[[3,1,0],-7776],[[2,5,0],-510720],[[2,4,1],184320],[[2,4,0],710208],[[2,3,1],-236160],[[2,3,0],-231840],[[2,2,1],51840],[[2,2,0],5184],[[1,5,0],125440],[[1,4,1],-23040],[[1,4,0],-153600],[[1,3,1],23040],[[1,3,0],31104],[[0,5,0],-14336],[[0,4,0],13824]]},{"name":"H72","positive_content":27,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1280],[[8,3,0],-1280],[[8,0,4],-135],[[8,0,3],108],[[8,0,2],81],[[8,0,1],54],[[8,0,0],27],[[7,4,0],-8960],[[7,3,0],11840],[[7,2,0],-2880],[[7,0,4],540],[[7,0,3],-432],[[7,0,2],-324],[[7,0,1],-216],[[7,0,0],-108],[[6,4,0],28640],[[6,3,0],-43760],[[6,2,0],17280],[[6,0,4],-810],[[6,0,3],864],[[6,0,2],648],[[6,0,1],-648],[[6,0,0],-324],[[5,4,0],-54320],[[5,3,0],89420],[[5,2,0],-42660],[[5,0,4],540],[[5,0,3],-1080],[[5,0,2],-810],[[5,0,1],2700],[[5,0,0],2430],[[4,4,0],66725],[[4,3,0],-112400],[[4,2,0],56610],[[4,0,4],-135],[[4,0,3],756],[[4,0,2],567],[[4,0,1],-2862],[[4,0,0],-3726],[[3,4,0],-54320],[[3,3,0],89420],[[3,2,0],-42660],[[3,0,3],-216],[[3,0,2],-162],[[3,0,1],972],[[3,0,0],1566],[[2,4,0],28640],[[2,3,0],-43760],[[2,2,0],17280],[[1,4,0],-8960],[[1,3,0],11840],[[1,2,0],-2880],[[0,4,0],1280],[[0,3,0],-1280]]}],"tree":[1,[0,0,[1,5,[0,5,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]]],5]],[0,[2,[1,5,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]]],5],[2,[1,[0,[2,[1,5,[0,[2,[1,5,2],5],2]],5],[2,2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]],[0,[2,2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]]],2]],[1,5,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,5,2],2],[1,5,[0,5,[2,2,5]]]]]]]]],5]]],5]]],5]]],5]],[0,[2,[1,5,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[1,5,4]]],5],[1,[2,[0,[1,5,[2,4,5]],4],5],4]]],5]]],5],[1,[2,[0,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,2,5]],2],5]]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,2]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,[0,5,2],2],5]]]]],[0,[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]],[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]]]],[2,2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2],2]]]],[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]]],5]]]]]],5]]],5]],[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[1,5,4]]],5]]],5],[1,[2,[0,5,[1,[2,[0,5,[2,[1,5,[0,5,[1,[2,4,5],4]]],5]],5],[2,[0,[1,5,[2,4,5]],4],[0,5,[1,5,4]]]]],5],[0,[2,[1,[2,[0,5,[1,[2,4,5],4]],5],4],5],[1,[2,4,5],4]]]]],5],[1,[2,[0,[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]],[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]]],5]]],5]],[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[1,[2,2,5],4]]],5]]],5],[1,[2,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],2],[1,5,[0,5,[2,2,5]]]]],5],[0,[2,[1,[2,[0,[2,[1,5,2],5],2],5],4],5],[1,[2,4,[2,[0,5,4],5]],4]]]]],5],[1,[2,[0,[2,[1,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]],[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,[2,[1,5,2],5],2],2]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]]]],[1,[2,[0,[2,2,[1,[0,5,[2,2,5]],2]],2],[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]]]],[2,2,[0,[1,[2,[0,[2,2,5],2],5],[2,2,[0,[1,5,4],4]]],2]]]],[0,5,[2,[1,5,[0,5,[1,[2,[0,5,4],5],4]]],5]]],[0,[1,[2,[0,[1,[2,[2,2,[0,[2,2,5],2]],5],[2,2,[2,4,5]]],[2,2,[1,[0,[2,4,5],4],4]]],[2,[0,5,[1,5,4]],5]],[2,4,[2,4,5]]],[1,[2,4,[0,[2,4,5],4]],4]]]]],[1,5,[0,5,[2,[1,5,[0,5,[1,5,4]]],5]]]],[1,[2,[0,[1,[2,[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,5,2],2],[1,5,[0,5,2]]]]],5],[2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,5,2],2]]],2],[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,[2,2,5],2]],5],[2,2,[1,[0,5,2],2]]]]]],5],[2,[0,[2,[1,[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,[0,5,[2,2,5]],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,[2,2,5],2],2]]]]],[2,2,[1,[0,[2,2,[1,[0,5,2],2]],2],2]]],[0,[2,[1,5,[0,5,[2,[1,5,[0,5,2]],5]]],5],[1,[2,[0,[2,[1,5,[0,5,2]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]]],5],[0,[2,[2,2,[1,5,[0,[2,2,5],2]]],5],[2,2,[1,[2,[0,5,2],5],4]]]]]]],[2,[1,[0,[2,2,[1,[0,[2,2,[1,5,[0,[2,2,5],2]]],2],2]],2],2],[1,[0,[2,[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2]],[1,5,[0,5,[2,[1,5,[0,5,2]],5]]]],[2,[1,[0,[2,2,[1,[0,5,2],2]],2],2],[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]],[0,[2,2,[1,[0,5,2],2]],2]]]],[0,[1,[2,2,[0,[1,[2,[0,5,[2,2,5]],5],[2,2,5]],[2,2,[1,[0,5,2],2]]]],4],2]]]],[0,5,[1,[2,[0,5,[2,[1,5,[0,5,[1,[2,[0,5,2],5],4]]],5]],5],[2,[0,[1,[2,[0,5,[2,[1,5,4],5]],5],[2,[0,[1,5,4],4],5]],[1,[0,[2,4,5],4],4]],[0,5,[1,5,4]]]]]],[0,[1,[2,[0,[1,[2,[2,2,[0,[2,2,[1,[0,[2,2,5],2],2]],2]],[2,[0,[1,5,[2,[0,[2,2,5],2],5]],[1,[2,2,[0,5,4]],4]],[0,5,[2,[1,5,4],5]]]],4],4],[2,[0,5,[1,[2,[0,5,4],5],4]],5]],[2,4,[0,[2,4,5],4]]],4]]],[0,5,[2,[1,5,[0,5,[1,5,4]]],5]]],[0,[1,[2,[0,[2,[1,[0,[2,[1,[2,[0,[1,5,[2,4,5]],[1,[0,[2,4,5],4],4]],[0,5,[1,5,4]]],4],5],[1,[2,4,[2,[0,5,4],5]],4]],4],[2,[1,5,4],5]],[1,[2,4,[2,4,5]],4]],5],[0,[2,4,5],4]],[1,[0,[2,4,[2,4,5]],4],4]]]]],5]]],5],[1,[2,[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]]],5]]],5]]],5],[2,[1,[0,5,[2,[1,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,2],2]]]],5]],[0,[2,[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],[2,2,[1,[0,5,2],2]]]],[1,5,[0,5,[2,[1,5,[0,5,2]],5]]]],[2,[1,[0,[2,2,[1,[0,5,2],2]],2],2],[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]],[0,[2,2,[1,5,[0,5,2]]],2]]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,2],2],5]]],5]]]]],[0,[2,[1,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,2]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,5,2],2],[1,5,[0,5,2]]]],[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]],2]],[1,5,[0,5,[2,[1,[0,5,[2,2,5]],2],5]]]]],[0,[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]],[0,[2,2,[1,[0,5,[2,2,5]],2]],2]],[1,5,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,5,2],2],[1,5,[0,5,2]]]]]],[2,2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,[2,2,5],2],2]],2]]]]],[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,[2,2,5]],2]]]],5]]]],[2,[1,[0,[2,2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]]],2],2],[1,[0,[2,[1,5,[0,[2,[1,5,[0,5,2]],5],[2,[1,[0,5,2],2],[1,5,[0,5,2]]]]],5],[2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,5,2]],5],[2,2,[1,[0,5,2],2]]]]]],[0,[2,[1,[0,[2,2,[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],[2,2,[1,[0,5,2],2]]]]],[2,2,[1,[0,[2,2,[1,[0,5,2],2]],2],2]]]]]]],[1,5,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,2]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]],[0,[2,2,[1,5,[0,[2,2,5],2]]],2]],[1,5,[0,5,[2,[1,[0,5,2],2],5]]]]]],5]]]]]],5],[1,[2,[0,[2,[1,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]]]],5]],[0,[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,2],2],5]]],5]],[0,[2,[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]]],5],[2,[1,[0,[2,2,[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]]]]]],5],[2,[1,[0,[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,[1,5,2]],2],2]]],[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2]],[1,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],2]],5]],[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,[0,5,2]]],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,5,[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]]]]]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]]],5]]]],[2,[1,[0,[2,[1,[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,[2,[1,5,2],5],2],2]]],[0,[2,2,[1,[0,[2,2,5],2],2]],2]],[1,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]],[0,[2,[1,5,[0,[2,[1,5,2],5],[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,2,5],2]]]]]],[2,2,[1,[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]],[2,2,[1,[0,[2,2,5],2],2]]],2]]],[0,[2,2,[1,[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,2,5]],[0,[2,2,5],2]]],2],2]],2]],[1,[0,5,[2,[1,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]],[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,5,2],2]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]]]]],[0,[2,[1,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,5,[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]]],[0,[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,5,[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,5],2],2]]]],[1,5,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],2]],5]]]],[2,[1,[0,[2,2,[1,[0,[2,2,5],2],2]],2],2],[1,[0,[2,[1,5,[0,5,[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,2,5],2]]]],[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,2,5]],[0,[2,2,5],2]]],2]]]]]]],[0,5,[2,[1,5,[0,5,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,5,[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]]]],5]]],5]]],[0,[2,[2,[1,[0,[2,[1,[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2]]],2],2],[1,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,2]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,[0,5,2],2],5]]]]],[0,[2,[1,[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]],[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]]]],[2,2,[1,[0,[2,2,[1,5,[0,5,2]]],2],2]]]]],[2,2,[1,[0,[2,2,[1,[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]],2]],2],2]]],[0,[2,2,[1,[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2],2]],2]],[1,[0,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]]],5]]],5],[2,[1,[0,[2,[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,5,2]]]]]],[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,2,[1,5,[0,5,2]]],2]]],2]],[1,5,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,[0,5,2],2],5]]]]]]]],[0,[2,[1,[0,[2,[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2]],[1,5,[0,5,[2,[1,5,[0,5,2]],5]]]],[2,[1,[0,[2,2,[1,[0,5,2],2]],2],2],[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]],[0,[2,2,[1,5,2]],2]]]],[0,[2,2,[1,[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]]],2]],[1,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,2],2],5]]],5]],[0,[2,[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,[0,5,2]]]]],5],[2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]]]]]]],[2,2,[1,[0,[2,[1,[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]],2],[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,[1,5,[0,5,2]]],2],2]]],[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2]]]]]],[2,[1,5,[0,5,[1,[2,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]]],5]],5],[2,[0,[1,[2,[0,5,[2,[1,[0,5,2],2],5]],5],[2,[0,[1,[2,[0,5,2],5],4],4],[0,5,[1,5,4]]]],[1,[0,[2,2,[2,[1,5,4],5]],4],4]],[0,5,[1,5,[2,4,5]]]]]]],5]],[1,[2,[2,2,[0,[2,[1,[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2],2],[1,[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,5,[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]]]],[0,[2,2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],2]],2]]],2]],[2,[0,[2,[1,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]],[0,[2,[1,5,[0,5,[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,5,2]]]]]]],5],[1,[2,[0,[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,5,[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,5],2],2]]],[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],2]],5]]],[2,[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2],[0,[1,[2,[0,5,[2,2,5]],5],[2,[0,[2,2,5],2],[0,5,[1,5,4]]]],[1,[2,2,[0,5,[2,2,[1,5,4]]]],4]]]]],[0,5,[2,[1,5,[0,5,[2,[1,5,4],5]]],5]]]],[2,2,[0,[2,[1,[0,[2,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,2,[1,5,4]],2]]],[2,[1,5,[0,5,[1,5,4]]],5]],[1,[2,2,[2,[0,5,[1,[2,2,5],4]],5]],4]],4],[2,[1,5,[0,5,4]],5]],[1,[2,4,[2,[0,[1,5,4],4],5]],4]]]]]]],5],[0,[2,[1,[2,[0,[1,[2,[0,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]],[0,[2,[1,5,[0,5,[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],2]]]]],5]]],5],[2,[1,[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,5,[2,2,[1,5,2]]],2],[1,5,[0,5,[2,2,5]]]]]],5],[2,[1,[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,[2,2,5],2],2]],2]],[1,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]],[0,[2,[1,5,[0,5,2]],5],[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]]]]],[0,[2,[1,[0,[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,5,[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,5],2],2]]],2],[1,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]],[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,[2,[1,5,2],5],2],2]]]]],[2,2,[1,[0,[2,2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]]],2],2]]]],[1,5,[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,2,5]]],5]]],5],[2,[1,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,[2,2,5]]]]],[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,[2,[1,5,2],5],2]]],2]],[1,5,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]]]]]]]],5],[2,[0,[1,[2,[0,[2,[1,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],[2,2,[1,5,2]]]],5]],[0,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,2],2],5]]],5]]]],[2,[1,[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]]],2],2],[1,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]]],[0,[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,[2,[1,5,2],5],[2,2,[1,5,2]]]]],[2,2,[1,[0,[2,2,[1,5,2]],2],2]]]]]],[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,[1,5,2],5]],[0,[2,2,5],2]],5]]],5]]],[0,[2,[2,[1,[0,[2,2,[1,[0,[2,[1,5,2],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]]],2],2],[1,[0,[2,[1,5,[0,[2,[1,5,[0,5,2]],5],[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,[1,5,[0,5,2]]],2],2],[1,[0,5,[2,[1,5,2],5]],[0,[2,[1,5,2],5],2]]]],[0,[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,[1,[0,5,2],2],5]],[0,[2,2,[1,5,[0,5,2]]],2]]],2]]],[2,[1,5,[0,[2,[1,5,[0,5,[2,[1,5,2],5]]],5],[2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],[0,[2,2,[1,[0,5,2],2]],2]],[1,5,[0,5,[2,2,[1,5,4]]]]]]],5]],[2,[2,2,[1,[0,[2,2,[1,[0,[2,2,[1,5,2]],2],2]],2],2]],[1,[2,[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,[1,5,2],5]]]],[2,2,[1,[0,[2,[1,5,2],5],[2,2,[1,5,2]]],2]]],[0,5,[2,[1,5,[0,5,[2,2,[1,5,2]]]],5]]],[0,[2,[2,2,[1,[0,[2,[1,[0,5,2],2],5],2],2]],[1,[2,[0,5,[2,[1,5,2],5]],5],[2,[0,[1,5,4],4],5]]],[2,2,[1,[0,[2,[2,2,[1,5,4]],5],4],4]]]]]]],[2,[1,[0,[2,2,[1,[0,[2,2,[1,[0,[2,2,5],2],2]],2],2]],2],2],[1,[0,[2,[1,[0,[2,[1,5,[0,[2,[1,5,2],5],[2,2,[1,5,2]]]],5],[2,[1,[0,[2,2,[1,5,2]],2],2],[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]],[0,[2,2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]]],2]],[1,5,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,[2,[1,5,2],5],2],2],[1,5,[0,5,[2,2,[1,5,2]]]]]]]],[2,2,[1,[0,[2,[1,[0,5,[2,2,5]],[0,[2,2,[1,5,2]],2]],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,[2,2,5],2],2]]],[0,[2,2,[1,[0,[2,2,5],2],2]],2]]]],[0,[2,2,[1,[0,[1,[2,[0,[2,2,5],2],[0,5,[2,[1,5,2],5]]],[2,2,[0,[1,5,4],4]]],[2,2,[1,[0,[2,2,[1,5,2]],2],2]]],4]],2]]]],[0,[2,[1,5,[0,5,[2,[1,5,[0,5,[2,[1,5,4],5]]],5]]],5],[1,[2,[0,5,[1,[2,[0,5,[2,[1,5,[0,5,[2,2,[1,5,2]]]],5]],5],[2,[0,[1,[2,[0,5,[2,[1,5,2],5]],5],[2,[0,[2,[1,5,2],5],2],5]],[1,[2,2,[0,5,4]],4]],[0,5,[2,[1,5,4],5]]]]],5],[2,[0,[1,[2,[0,5,[1,[2,[0,5,4],5],4]],5],[0,[2,4,5],4]],[1,[0,[1,[2,4,5],4],4],4]],[0,5,[1,5,4]]]]]]],[1,[0,[2,[2,[1,[0,[2,2,[1,[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]],2],2]],2],2],[1,[0,[2,[1,[0,5,[2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]],5]],[0,[2,[1,[0,5,[2,2,5]],2],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,[2,2,5],2],2]]]],[1,5,[0,5,[2,[1,5,[0,5,2]],5]]]],[2,[1,[0,[2,2,[1,[0,5,2],2]],2],2],[1,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]]],[0,[2,[1,[0,[2,2,5],2],2],[1,5,[0,[2,2,5],2]]],2]]]],[0,[2,[1,[0,[2,2,[1,[0,[2,2,5],2],2]],2],2],[1,[0,[2,[1,5,[0,[2,2,5],2]],5],[2,2,[1,[0,5,[2,2,5]],[0,[2,2,5],2]]]],[0,[2,2,[1,[0,5,2],2]],2]]],2]]],[2,[1,[0,5,[2,[1,5,[0,5,[2,[1,[0,5,[2,2,5]],2],5]]],5]],[0,[2,[1,5,[0,[2,[1,5,[0,5,[2,2,5]]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]]]],5],[2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,[2,2,5]]]],[2,2,[1,[0,[2,2,5],2],2]]],[0,[2,2,[1,[0,[2,2,5],2],2]],2]],[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,[2,2,5],2]],5],[2,2,[1,[0,5,[2,2,5]],4]]]]]]],[1,5,[0,5,[2,[1,5,[0,5,[2,[1,5,4],5]]],5]]]]],[2,2,[1,[2,[0,[2,[1,[0,[2,[1,5,[0,[2,2,5],2]],5],[2,2,[1,[0,5,2],2]]],[0,[2,2,[1,[0,5,2],2]],2]],[1,5,[0,[2,[1,5,[0,5,2]],5],[2,[1,[0,[2,2,5],2],2],[1,5,[0,5,2]]]]]],[2,2,[1,[0,[2,[1,[0,5,2],2],[1,5,[0,5,2]]],2],2]]],[0,5,[2,[1,[0,5,[2,[1,5,[0,5,2]],5]],[0,[2,[1,5,[0,[2,2,5],2]],5],[2,2,[1,[0,5,2],2]]]],5]]],[0,[1,[2,[2,2,[0,[2,2,[1,5,[0,[2,2,5],2]]],2]],[2,[0,5,[1,[2,[0,5,2],5],[0,[2,2,5],4]]],5]],[2,2,[0,[2,[1,[2,4,5],4],5],4]]],[2,2,[1,[0,[1,[2,4,5],4],4],4]]]]]],[0,[2,2,[1,[0,[2,[1,[0,[2,[2,[1,[0,[2,2,5],2],2],[1,[0,5,[2,2,5]],[0,[2,2,5],2]]],5],[2,2,[1,[2,[0,5,[2,2,5]],5],4]]],[0,[1,[2,4,[2,4,5]],4],4]],[2,[1,5,[0,5,4]],5]],[1,[2,4,[2,[0,[1,5,4],4],5]],4]],4]],4]]],[0,5,[1,[2,[0,5,[2,[1,5,[0,5,[1,5,4]]],5]],5],[2,[0,[1,5,[2,[0,5,4],5]],[1,[0,[2,4,5],4],4]],5]]]],[0,[1,[2,[0,[1,[0,[2,[2,2,[1,[0,[2,[1,[2,[0,[2,[1,[0,5,2],2],5],[2,2,[1,[0,5,2],2]]],[0,5,[2,[1,5,4],5]]],[0,[1,[2,4,5],4],4]],5],[1,[2,[2,2,[0,[1,[2,2,5],4],4]],[2,[0,5,4],5]],4]],4]],[2,[2,[1,5,[0,5,4]],5],5]],[2,4,[2,[1,[2,[0,[1,5,4],4],5],4],5]]],4],4],[2,[0,5,[1,[2,[0,5,4],5],4]],5]],4],4]],[2,[1,5,[0,5,[1,5,4]]],5]],[1,[0,[2,[1,[0,[2,[2,2,[2,2,[1,[0,[1,[2,[0,[2,2,[1,5,2]],2],[0,5,[2,[1,[0,5,2],2],5]]],[2,2,[0,[1,[2,[0,5,2],5],4],4]]],[2,2,[1,[0,[2,2,[1,[0,5,2],2]],2],2]]],4]]],[2,[1,[2,[0,[2,[1,5,[0,5,4]],5],[1,[2,[0,[1,5,4],4],5],4]],5],[0,[2,4,5],4]],5]],[2,2,[1,[2,[0,[1,[2,4,5],4],4],5],4]]],4],[2,[2,[1,5,[0,5,4]],5],5]],[1,[2,4,[2,[2,[0,5,4],5],5]],4]],4]]]],5],[1,[0,[2,[2,[0,[1,[2,[0,5,[1,[2,[0,5,[2,[1,5,[0,5,[1,5,4]]],5]],5],[2,[0,[1,5,[2,4,5]],4],5]]],5],[0,[2,[1,[2,[0,5,[1,[2,4,5],4]],5],4],5],[1,[2,4,5],4]]],[1,[0,[2,[1,[0,[2,[1,[2,[0,[1,5,[2,4,5]],[1,[0,[2,4,5],4],4]],5],4],5],[1,[2,4,[2,4,5]],4]],4],[2,[1,5,4],5]],[1,[0,[1,[2,4,5],4],4],4]],4]],[0,5,[1,5,4]]],5],[1,[0,[2,4,5],4],4]],[0,[1,[2,[0,[0,[2,4,5],4],4],5],4],4]]]]],5]]],5]]]]]],[1,[0,1,[0,[1,5,[0,[1,5,[0,5,[1,5,3]]],[1,[0,5,[1,5,4]],3]]],[1,[0,[1,5,[0,[1,5,[0,5,4]],[1,[2,[0,[1,5,4],4],5],4]]],[1,[1,[0,[2,[2,[0,5,[1,5,[0,[2,[1,5,[0,5,4]],5],[1,[2,[0,5,4],5],4]]]],5],5],[1,[2,[0,[2,[1,[0,[2,[2,[0,5,[1,5,4]],5],5],[2,[0,[1,[2,4,5],4],4],5]],[0,[2,[0,[2,4,5],4],5],4]],5],4],5],4]],[0,[2,[0,[1,[2,[0,5,[2,[1,5,4],5]],5],4],4],5],4]],4]],4]]],[0,[1,[0,0,[1,5,[0,5,3]]],3],3]]],"statistics":{"nodes":5747,"leaves":2874,"maxdepth":38},"mask":[[0,-1],[2,-1],[3,-1],[5,-1],[6,-1],[9,1]]},{"pattern":[[-1,1,-1,-1,-1,1,-1,1,1,-1,1,1,1,-1,-1,-1,-1,-1],4,1,-1,1,1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q4","positive_content":1,"factors":[{"terms":[[[2,0,0],2],[[1,0,1],-3],[[1,0,0],1],[[0,0,1],3],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,0],9],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,1],36],[[7,0,0],-72],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,2],54],[[6,0,1],-252],[[6,0,0],288],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,3],81],[[5,0,2],-459],[[5,0,1],189],[[5,0,0],45],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-81],[[4,0,2],918],[[4,0,1],450],[[4,0,0],-1116],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],324],[[3,0,3],-729],[[3,0,2],-297],[[3,0,1],-477],[[3,0,0],1035],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-486],[[2,0,3],1377],[[2,0,2],-783],[[2,0,1],-135],[[2,0,0],117],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],324],[[1,0,3],-972],[[1,0,2],756],[[1,0,1],252],[[1,0,0],-396],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-81],[[0,0,3],243],[[0,0,2],-189],[[0,0,1],-63],[[0,0,0],99]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-1],[[6,2,0],1],[[6,1,0],5],[[6,0,0],3],[[5,3,0],3],[[5,2,0],-3],[[5,1,0],-15],[[5,0,0],-9],[[4,3,0],-6],[[4,2,0],6],[[4,1,0],30],[[4,0,0],-90],[[3,3,0],7],[[3,2,0],-7],[[3,1,0],-35],[[3,0,0],195],[[2,3,0],-6],[[2,2,0],6],[[2,1,0],30],[[2,0,0],-90],[[1,3,0],3],[[1,2,0],-3],[[1,1,0],-15],[[1,0,0],-9],[[0,3,0],-1],[[0,2,0],1],[[0,1,0],5],[[0,0,0],3]]},{"name":"H46","positive_content":2,"factors":[{"terms":[[[0,1,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,5,0],-7],[[10,4,0],-22],[[10,3,0],38],[[10,2,0],168],[[10,1,0],153],[[10,0,0],6],[[9,5,0],35],[[9,4,1],45],[[9,4,0],65],[[9,3,0],-190],[[9,2,1],-270],[[9,2,0],-570],[[9,1,1],-360],[[9,1,0],-405],[[9,0,1],-135],[[9,0,0],105],[[8,5,0],-105],[[8,4,1],-225],[[8,4,0],-105],[[8,3,0],570],[[8,2,1],1350],[[8,2,0],630],[[8,1,1],1800],[[8,1,0],-1665],[[8,0,1],675],[[8,0,0],-1125],[[7,5,0],210],[[7,4,1],630],[[7,4,0],30],[[7,3,0],-1140],[[7,2,1],-3780],[[7,2,0],900],[[7,1,1],-180],[[7,1,0],4230],[[7,0,1],2970],[[7,0,0],-990],[[6,5,0],-315],[[6,4,1],-1170],[[6,4,0],180],[[6,3,0],1710],[[6,2,1],7020],[[6,2,0],-3780],[[6,1,1],-10080],[[6,1,0],-315],[[6,0,4],1215],[[6,0,3],-4860],[[6,0,1],-6210],[[6,0,0],5805],[[5,5,0],357],[[5,4,1],1575],[[5,4,0],-453],[[5,3,0],-1938],[[5,2,1],-9450],[[5,2,0],6282],[[5,1,1],21420],[[5,1,0],-7623],[[5,0,5],-729],[[5,0,4],-2430],[[5,0,3],17010],[[5,0,1],-8370],[[5,0,0],-387],[[4,5,0],-315],[[4,4,1],-1575],[[4,4,0],585],[[4,3,0],1710],[[4,2,1],9450],[[4,2,0],-6210],[[4,1,1],-21420],[[4,1,0],11025],[[4,0,5],3645],[[4,0,4],-4860],[[4,0,3],-17010],[[4,0,1],22950],[[4,0,0],-8775],[[3,5,0],210],[[3,4,1],1170],[[3,4,0],-510],[[3,3,0],-1140],[[3,2,1],-7020],[[3,2,0],4140],[[3,1,1],10080],[[3,1,0],-6030],[[3,0,5],-7290],[[3,0,4],19440],[[3,0,3],-4860],[[3,0,1],-10800],[[3,0,0],5490],[[2,5,0],-105],[[2,4,1],-630],[[2,4,0],300],[[2,3,0],570],[[2,2,1],3780],[[2,2,0],-1800],[[2,1,1],180],[[2,1,0],-45],[[2,0,5],7290],[[2,0,4],-23085],[[2,0,3],19440],[[2,0,1],-5400],[[2,0,0],1305],[[1,5,0],35],[[1,4,1],225],[[1,4,0],-115],[[1,3,0],-190],[[1,2,1],-1350],[[1,2,0],510],[[1,1,1],-1800],[[1,1,0],1035],[[1,0,5],-3645],[[1,0,4],12150],[[1,0,3],-12150],[[1,0,1],5400],[[1,0,0],-1785],[[0,5,0],-7],[[0,4,1],-45],[[0,4,0],23],[[0,3,0],38],[[0,2,1],270],[[0,2,0],-102],[[0,1,1],360],[[0,1,0],-207],[[0,0,5],729],[[0,0,4],-2430],[[0,0,3],2430],[[0,0,1],-1080],[[0,0,0],357]]},{"name":"H76","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],-3],[[1,0,0],2],[[0,1,0],1],[[0,0,1],3],[[0,0,0],-2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,0],-12],[[6,1,0],-66],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],36],[[5,1,1],-54],[[5,1,0],252],[[5,0,1],-90],[[5,0,0],210],[[4,3,0],84],[[4,2,1],-108],[[4,2,0],36],[[4,1,2],81],[[4,1,0],-477],[[4,0,2],-135],[[4,0,1],540],[[4,0,0],435],[[3,3,0],-98],[[3,2,1],180],[[3,2,0],-96],[[3,1,2],-243],[[3,1,1],216],[[3,1,0],489],[[3,0,3],135],[[3,0,1],-855],[[3,0,0],-1160],[[2,3,0],84],[[2,2,1],-180],[[2,2,0],108],[[2,1,2],324],[[2,1,1],-378],[[2,1,0],-342],[[2,0,3],-405],[[2,0,2],675],[[2,0,1],315],[[2,0,0],255],[[1,3,0],-42],[[1,2,1],108],[[1,2,0],-72],[[1,1,2],-243],[[1,1,1],324],[[1,1,0],117],[[1,0,3],405],[[1,0,2],-810],[[1,0,1],135],[[1,0,0],390],[[0,3,0],14],[[0,2,1],-36],[[0,2,0],24],[[0,1,2],81],[[0,1,1],-108],[[0,1,0],-39],[[0,0,3],-135],[[0,0,2],270],[[0,0,1],-45],[[0,0,0],-130]]}],"tree":[0,3,[0,[1,[1,[0,[1,[1,2,[0,[2,[0,3,[1,2,[0,3,[2,[1,2,[0,3,2]],3]]]],3],[0,[1,1,[2,2,3]],1]]],[0,3,[1,[0,[2,[1,[2,[0,[1,[0,[2,2,3],2],[2,[0,3,[1,2,3]],3]],[1,2,[0,[2,2,3],2]]],[0,3,[1,2,3]]],[2,[0,3,[1,[2,[0,[2,[1,2,3],3],[1,2,[0,[2,2,3],2]]],3],3]],3]],3],[1,1,[2,[0,[1,1,[2,[0,[2,[1,2,[0,3,[2,2,3]]],3],1],3]],1],3]]],[2,[0,3,[2,[1,[0,[2,[1,[0,3,[1,[0,[2,[1,2,[0,3,2]],3],1],[2,[0,3,[1,[0,[2,2,3],2],[2,[0,3,[1,2,[0,3,2]]],3]]],3]]],3],3],[0,[1,1,[2,[1,[0,[2,[1,[0,[2,[1,[0,[2,2,3],2],[2,[0,3,[1,2,3]],3]],3],1],[2,[0,3,[1,[0,[2,[1,2,3],3],1],[2,[0,3,[1,[0,3,1],3]],3]]],3]],3],1],[2,[0,3,[1,[0,[2,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]],3],1],[2,[0,3,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]]],3]]],3]],3]],1]],[0,3,[2,[1,[0,3,[1,[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]],3],1],[2,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3]],3],1],[2,[0,3,[1,[0,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3],1],[2,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3]]],3]]],3],3]]],[1,[0,3,[2,[1,1,3],3]],3]]],3]]]],[0,[1,1,[0,[1,1,[1,1,[2,[0,[1,1,[2,[0,[2,[1,[0,[2,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]],3],1],[2,[0,3,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]]],3]],3],1],3]],1],3]]],1]],1]],[0,3,[1,[0,[1,[0,[2,[2,[1,[0,[2,[1,[0,3,[1,[0,[2,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3],1],[2,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3]]],3],3],[0,[1,1,[2,[1,[0,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3],1],[2,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3]],3]],1]],[0,3,[2,[1,[0,3,[1,[0,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3],1],[2,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3]]],3],3]]],[1,[0,3,[2,[1,1,3],3]],3]],3],[1,1,[2,[0,[1,1,[2,[0,[2,[1,[0,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]],3],1],3]],1],3]]],[2,[0,3,[2,[1,[0,[2,[1,[0,3,[1,[0,[2,[1,[0,3,1],3],3],1],[2,[0,3,[1,[0,3,1],3]],3]]],3],3],[0,[1,1,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3]],1]],[0,3,[2,[1,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3],3]]],3]],3]],[0,[1,1,[1,1,[2,[0,[2,[0,[1,1,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3]],1],3],1],3]]],1]],[0,3,[2,[1,[0,[2,[1,[0,[2,[1,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3],3],[0,[1,1,[2,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]],3]],1]],[0,3,[2,[1,[0,3,[1,[0,[2,[2,[1,[0,3,1],3],3],3],1],[2,[0,3,[2,[1,[0,3,1],3],3]],3]]],3],3]]],3],[0,[1,1,[2,[0,[1,1,[2,[0,[2,[1,[2,[1,[0,3,1],3],3],3],3],[1,1,[2,[2,[1,[0,3,1],0],3],3]]],3]],1],3]],1]],[0,0,[1,[0,[2,[1,[2,[0,0,[1,[0,0,1],0]],3],0],3],[2,[1,1,[0,0,1]],3]],0]]],3]]]]],0],[1,[0,[1,1,[0,[1,1,[0,[1,1,[1,1,[2,[0,[1,1,0],1],3]]],1]],1]],1],[0,[1,[1,[0,[1,[0,0,[2,[0,[1,1,0],1],0]],0],[0,[1,1,[2,[1,1,0],0]],1]],0],0],[1,1,[1,[0,0,1],0]]]]]],"statistics":{"nodes":1045,"leaves":523,"maxdepth":28},"mask":[[5,1],[12,1],[13,-1]]},{"pattern":[[-1,1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,-1,-1,-1],4,1,-1,1,1,0],"degrees":[10,5,5],"polynomials":[{"name":"Q4","positive_content":1,"factors":[{"terms":[[[2,0,0],2],[[1,0,1],-3],[[1,0,0],1],[[0,0,1],3],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-5],[[8,2,0],30],[[8,1,0],40],[[8,0,0],-9],[[7,4,0],20],[[7,2,0],-120],[[7,1,0],-160],[[7,0,1],-36],[[7,0,0],72],[[6,4,0],-50],[[6,2,0],300],[[6,1,0],-140],[[6,0,2],-54],[[6,0,1],252],[[6,0,0],-288],[[5,4,0],80],[[5,2,0],-480],[[5,1,0],980],[[5,0,3],-81],[[5,0,2],459],[[5,0,1],-189],[[5,0,0],-45],[[4,4,0],-95],[[4,2,0],570],[[4,1,0],-1400],[[4,0,4],81],[[4,0,2],-918],[[4,0,1],-450],[[4,0,0],1116],[[3,4,0],80],[[3,2,0],-480],[[3,1,0],980],[[3,0,4],-324],[[3,0,3],729],[[3,0,2],297],[[3,0,1],477],[[3,0,0],-1035],[[2,4,0],-50],[[2,2,0],300],[[2,1,0],-140],[[2,0,4],486],[[2,0,3],-1377],[[2,0,2],783],[[2,0,1],135],[[2,0,0],-117],[[1,4,0],20],[[1,2,0],-120],[[1,1,0],-160],[[1,0,4],-324],[[1,0,3],972],[[1,0,2],-756],[[1,0,1],-252],[[1,0,0],396],[[0,4,0],-5],[[0,2,0],30],[[0,1,0],40],[[0,0,4],81],[[0,0,3],-243],[[0,0,2],189],[[0,0,1],63],[[0,0,0],-99]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[0,1,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],-1],[[6,2,0],1],[[6,1,0],5],[[6,0,0],3],[[5,3,0],3],[[5,2,0],-3],[[5,1,0],-15],[[5,0,0],-9],[[4,3,0],-6],[[4,2,0],6],[[4,1,0],30],[[4,0,0],-90],[[3,3,0],7],[[3,2,0],-7],[[3,1,0],-35],[[3,0,0],195],[[2,3,0],-6],[[2,2,0],6],[[2,1,0],30],[[2,0,0],-90],[[1,3,0],3],[[1,2,0],-3],[[1,1,0],-15],[[1,0,0],-9],[[0,3,0],-1],[[0,2,0],1],[[0,1,0],5],[[0,0,0],3]]},{"name":"H45","positive_content":1,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,4,0],30],[[10,2,0],-180],[[10,1,0],-240],[[10,0,0],-26],[[9,4,1],-90],[[9,4,0],-15],[[9,2,1],540],[[9,2,0],90],[[9,1,1],720],[[9,1,0],120],[[9,0,1],270],[[9,0,0],-179],[[8,4,1],450],[[8,4,0],-180],[[8,2,1],-2700],[[8,2,0],1080],[[8,1,1],-3600],[[8,1,0],4680],[[8,0,1],-1350],[[8,0,0],2340],[[7,4,1],-1260],[[7,4,0],810],[[7,2,1],7560],[[7,2,0],-4860],[[7,1,1],360],[[7,1,0],-4860],[[7,0,1],-5940],[[7,0,0],3414],[[6,4,1],2340],[[6,4,0],-1710],[[6,2,1],-14040],[[6,2,0],10260],[[6,1,1],20160],[[6,1,0],-13860],[[6,0,4],-2430],[[6,0,3],9720],[[6,0,1],12420],[[6,0,0],-20580],[[5,4,1],-3150],[[5,4,0],2475],[[5,2,1],18900],[[5,2,0],-14850],[[5,1,1],-42840],[[5,1,0],35280],[[5,0,5],1458],[[5,0,4],4860],[[5,0,3],-34020],[[5,0,1],16740],[[5,0,0],16020],[[4,4,1],3150],[[4,4,0],-2520],[[4,2,1],-18900],[[4,2,0],15120],[[4,1,1],42840],[[4,1,0],-36540],[[4,0,5],-7290],[[4,0,4],9720],[[4,0,3],34020],[[4,0,1],-45900],[[4,0,0],8580],[[3,4,1],-2340],[[3,4,0],1890],[[3,2,1],14040],[[3,2,0],-11340],[[3,1,1],-20160],[[3,1,0],15660],[[3,0,5],14580],[[3,0,4],-38880],[[3,0,3],9720],[[3,0,1],21600],[[3,0,0],-9546],[[2,4,1],1260],[[2,4,0],-990],[[2,2,1],-7560],[[2,2,0],5940],[[2,1,1],-360],[[2,1,0],1440],[[2,0,5],-14580],[[2,0,4],46170],[[2,0,3],-38880],[[2,0,1],10800],[[2,0,0],-2520],[[1,4,1],-450],[[1,4,0],345],[[1,2,1],2700],[[1,2,0],-2070],[[1,1,1],3600],[[1,1,0],-2760],[[1,0,5],7290],[[1,0,4],-24300],[[1,0,3],24300],[[1,0,1],-10800],[[1,0,0],3601],[[0,4,1],90],[[0,4,0],-60],[[0,2,1],-540],[[0,2,0],360],[[0,1,1],-720],[[0,1,0],480],[[0,0,5],-1458],[[0,0,4],4860],[[0,0,3],-4860],[[0,0,1],2160],[[0,0,0],-728]]},{"name":"H75","positive_content":27,"factors":[{"terms":[[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],5],[[8,2,0],-30],[[8,1,0],-40],[[8,0,0],-15],[[7,4,0],-20],[[7,2,0],120],[[7,1,0],160],[[7,0,0],60],[[6,4,0],50],[[6,2,0],-300],[[6,1,0],140],[[6,0,0],390],[[5,4,0],-80],[[5,2,0],480],[[5,1,0],-980],[[5,0,3],216],[[5,0,2],-486],[[5,0,1],-648],[[5,0,0],-948],[[4,4,0],95],[[4,2,0],-570],[[4,1,0],1400],[[4,0,4],-135],[[4,0,3],-432],[[4,0,2],1539],[[4,0,1],1728],[[4,0,0],174],[[3,4,0],-80],[[3,2,0],480],[[3,1,0],-980],[[3,0,4],540],[[3,0,3],-324],[[3,0,2],-1458],[[3,0,1],-1242],[[3,0,0],618],[[2,4,0],50],[[2,2,0],-300],[[2,1,0],140],[[2,0,4],-810],[[2,0,3],1404],[[2,0,2],81],[[2,0,1],-162],[[2,0,0],-123],[[1,4,0],-20],[[1,2,0],120],[[1,1,0],160],[[1,0,4],540],[[1,0,3],-1188],[[1,0,2],486],[[1,0,1],432],[[1,0,0],-210],[[0,4,0],5],[[0,2,0],-30],[[0,1,0],-40],[[0,0,4],-135],[[0,0,3],324],[[0,0,2],-162],[[0,0,1],-108],[[0,0,0],66]]},{"name":"H76","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,1],-3],[[1,0,0],2],[[0,1,0],1],[[0,0,1],3],[[0,0,0],-2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],14],[[6,2,0],-12],[[6,1,0],-66],[[6,0,0],-40],[[5,3,0],-42],[[5,2,1],36],[[5,1,1],-54],[[5,1,0],252],[[5,0,1],-90],[[5,0,0],210],[[4,3,0],84],[[4,2,1],-108],[[4,2,0],36],[[4,1,2],81],[[4,1,0],-477],[[4,0,2],-135],[[4,0,1],540],[[4,0,0],435],[[3,3,0],-98],[[3,2,1],180],[[3,2,0],-96],[[3,1,2],-243],[[3,1,1],216],[[3,1,0],489],[[3,0,3],135],[[3,0,1],-855],[[3,0,0],-1160],[[2,3,0],84],[[2,2,1],-180],[[2,2,0],108],[[2,1,2],324],[[2,1,1],-378],[[2,1,0],-342],[[2,0,3],-405],[[2,0,2],675],[[2,0,1],315],[[2,0,0],255],[[1,3,0],-42],[[1,2,1],108],[[1,2,0],-72],[[1,1,2],-243],[[1,1,1],324],[[1,1,0],117],[[1,0,3],405],[[1,0,2],-810],[[1,0,1],135],[[1,0,0],390],[[0,3,0],14],[[0,2,1],-36],[[0,2,0],24],[[0,1,2],81],[[0,1,1],-108],[[0,1,0],-39],[[0,0,3],-135],[[0,0,2],270],[[0,0,1],-45],[[0,0,0],-130]]}],"tree":[0,4,[0,[1,[1,[1,0,[0,[0,4,0],0]],[0,4,[1,[1,0,[0,[2,[0,4,[1,[1,0,[2,0,4]],[2,[0,4,[1,0,4]],4]]],4],[0,[1,1,[2,[0,[2,0,4],1],4]],1]]],[0,4,[2,[1,[0,[2,[1,[0,[2,[1,[0,4,[1,0,[2,0,4]]],4],4],[0,[1,1,[2,[1,[2,0,4],[2,[0,4,[1,0,4]],4]],4]],1]],[0,4,[2,[1,[0,4,[1,[0,[2,[2,[1,0,4],4],4],1],[2,[0,4,[2,[1,[0,4,1],4],4]],4]]],4],4]]],4],[0,[1,1,[2,[0,[1,1,[2,[0,[2,[1,[2,[1,[0,4,1],4],4],4],4],[1,1,[2,[2,[0,4,[1,1,4]],4],4]]],4]],1],4]],1]],[0,4,[2,[1,[0,[2,[1,[0,4,[0,[2,[1,[2,[0,4,[1,1,4]],4],4],4],[1,1,[2,[2,[0,4,1],4],4]]]],4],4],[0,[1,1,[2,[0,4,[1,1,4]],4]],1]],[0,4,[2,[1,[0,4,[0,4,[1,1,4]]],4],4]]],4]]],4]]]]],4],[1,[0,[1,1,[0,[1,1,[0,[1,1,[1,1,[2,[0,[2,[0,[1,1,[2,[0,4,[1,1,4]],4]],1],4],1],4]]],1]],1]],1],[0,[1,[0,[1,[2,[0,[1,[2,[0,[1,[2,[1,[0,4,[0,4,[1,1,4]]],4],4],4],[1,[0,[1,1,[2,[0,4,[1,1,4]],4]],1],[2,[1,[0,4,[0,4,[1,1,4]]],4],4]]],4],4],[1,[0,[1,1,[2,[0,[1,1,[2,[0,4,1],4]],1],4]],1],[2,[0,[1,[2,[1,[0,4,[0,4,1]],4],4],4],[1,[0,[1,1,[2,[0,4,1],4]],1],[2,[1,[0,4,[0,4,1]],4],4]]],4]]],4],3],[1,[0,[1,1,[2,[0,[1,1,[2,[0,[1,1,[2,[1,1,3],4]],1],4]],1],4]],1],[2,[1,[0,[2,[1,[0,[2,[1,[0,3,[1,1,3]],3],3],[0,[1,1,[2,[1,1,3],3]],1]],3],3],1],[0,3,[2,[1,[0,3,1],3],3]]],4]]],3],[1,1,[1,[0,[2,[1,[0,2,1],2],3],1],2]]]]]],"statistics":{"nodes":409,"leaves":205,"maxdepth":22},"mask":[[5,1],[12,1],[13,1],[15,-1]]}]}


==> anc/rolle6_artifact/data/coupled_anchor_rejected_n6.json <==
{
  "010210324135024312010": [
    "coupled_anchor_0"
  ],
  "010210342135021043210": [
    "coupled_anchor_1"
  ],
  "010210342135201043210": [
    "coupled_anchor_1"
  ],
  "010210342351240103210": [
    "coupled_anchor_2"
  ],
  "010213024135024312010": [
    "coupled_anchor_3"
  ],
  "010213024135240310210": [
    "coupled_anchor_4"
  ],
  "010213042135024312010": [
    "coupled_anchor_5"
  ],
  "010213042153024312010": [
    "coupled_anchor_6",
    "coupled_anchor_12",
    "coupled_anchor_14",
    "coupled_anchor_25"
  ],
  "010213042513024312010": [
    "coupled_anchor_6",
    "coupled_anchor_14"
  ],
  "010213204135021043210": [
    "coupled_anchor_7"
  ],
  "010213204135021403210": [
    "coupled_anchor_8"
  ],
  "010213204135024103210": [
    "coupled_anchor_9"
  ],
  "010213204135024130210": [
    "coupled_anchor_10"
  ],
  "010213204135024132010": [
    "coupled_anchor_10"
  ],
  "010213204135024312010": [
    "coupled_anchor_3"
  ],
  "010213204135201043210": [
    "coupled_anchor_7"
  ],
  "010213204135201403210": [
    "coupled_anchor_8"
  ],
  "010213204135204103210": [
    "coupled_anchor_9"
  ],
  "010213204135204130210": [
    "coupled_anchor_10"
  ],
  "010213402135024312010": [
    "coupled_anchor_11"
  ],
  "010213402153024312010": [
    "coupled_anchor_12",
    "coupled_anchor_14"
  ],
  "010213402351240310210": [
    "coupled_anchor_13"
  ],
  "010213402513024312010": [
    "coupled_anchor_14"
  ],
  "010213402531024132010": [
    "coupled_anchor_15"
  ],
  "010213402531024312010": [
    "coupled_anchor_16"
  ],
  "010213402531204130210": [
    "coupled_anchor_17"
  ],
  "010213420135024130210": [
    "coupled_anchor_18"
  ],
  "010213420135024132010": [
    "coupled_anchor_18"
  ],
  "010213420135024312010": [
    "coupled_anchor_16",
    "coupled_anchor_11"
  ],
  "010213420135204130210": [
    "coupled_anchor_18"
  ],
  "010213420135204132010": [
    "coupled_anchor_18"
  ],
  "010213420135204312010": [
    "coupled_anchor_16"
  ],
  "010213420153024312010": [
    "coupled_anchor_12",
    "coupled_anchor_14"
  ],
  "010213420315021043210": [
    "coupled_anchor_19"
  ],
  "010213420315021403210": [
    "coupled_anchor_20"
  ],
  "010213420315024103210": [
    "coupled_anchor_21"
  ],
  "010213420315024130210": [
    "coupled_anchor_22"
  ],
  "010213420315024132010": [
    "coupled_anchor_22"
  ],
  "010213420315024312010": [
    "coupled_anchor_14"
  ],
  "010213420315201043210": [
    "coupled_anchor_19"
  ],
  "010213420315201403210": [
    "coupled_anchor_20"
  ],
  "010213420315204103210": [
    "coupled_anchor_21"
  ],
  "010213420315204130210": [
    "coupled_anchor_22"
  ],
  "010213420315204132010": [
    "coupled_anchor_22"
  ],
  "010213420315204312010": [
    "coupled_anchor_14"
  ],
  "010213420315240130210": [
    "coupled_anchor_22"
  ],
  "010213420315240132010": [
    "coupled_anchor_22"
  ],
  "010213420315240312010": [
    "coupled_anchor_6",
    "coupled_anchor_14"
  ],
  "010213420351024130210": [
    "coupled_anchor_23"
  ],
  "010213420351024132010": [
    "coupled_anchor_23"
  ],
  "010213420351024312010": [
    "coupled_anchor_12",
    "coupled_anchor_14"
  ],
  "010213420351204130210": [
    "coupled_anchor_23"
  ],
  "010213420351204132010": [
    "coupled_anchor_23"
  ],
  "010213420351204312010": [
    "coupled_anchor_12",
    "coupled_anchor_14"
  ],
  "010213420351240103210": [
    "coupled_anchor_24"
  ],
  "010213420351240130210": [
    "coupled_anchor_25"
  ],
  "010213420351240132010": [
    "coupled_anchor_25"
  ],
  "010213420351240310210": [
    "coupled_anchor_6",
    "coupled_anchor_12",
    "coupled_anchor_14",
    "coupled_anchor_25",
    "coupled_anchor_13"
  ],
  "010213420351240312010": [
    "coupled_anchor_6",
    "coupled_anchor_12",
    "coupled_anchor_14",
    "coupled_anchor_25"
  ],
  "010213420513024312010": [
    "coupled_anchor_14"
  ],
  "010213420531024130210": [
    "coupled_anchor_17",
    "coupled_anchor_15"
  ],
  "010213420531024132010": [
    "coupled_anchor_15"
  ],
  "010213420531024312010": [
    "coupled_anchor_16",
    "coupled_anchor_11"
  ],
  "010213420531204130210": [
    "coupled_anchor_17"
  ],
  "010213420531204312010": [
    "coupled_anchor_11"
  ],
  "010213420531240103210": [
    "coupled_anchor_26"
  ],
  "010213420531240130210": [
    "coupled_anchor_27"
  ],
  "010213420531240132010": [
    "coupled_anchor_27"
  ],
  "010213420531240310210": [
    "coupled_anchor_5"
  ],
  "010213420531240312010": [
    "coupled_anchor_5"
  ],
  "010213420531402312010": [
    "coupled_anchor_3"
  ],
  "010213420531420310210": [
    "coupled_anchor_3"
  ],
  "010213420531420312010": [
    "coupled_anchor_3"
  ],
  "010213420531423010210": [
    "coupled_anchor_0"
  ],
  "010213420531423012010": [
    "coupled_anchor_0"
  ],
  "010231042135024312010": [
    "coupled_anchor_27"
  ],
  "010231042153024312010": [
    "coupled_anchor_25"
  ],
  "010231042513024312010": [
    "coupled_anchor_22"
  ],
  "010231201043521043210": [
    "coupled_anchor_28"
  ],
  "010231402153024312010": [
    "coupled_anchor_23"
  ],
  "010231402513024312010": [
    "coupled_anchor_22"
  ],
  "010231402531024312010": [
    "coupled_anchor_18"
  ],
  "010231402531201043210": [
    "coupled_anchor_29"
  ],
  "010231402531420103210": [
    "coupled_anchor_30"
  ],
  "010231420135024312010": [
    "coupled_anchor_15"
  ],
  "010231420135204312010": [
    "coupled_anchor_15"
  ],
  "010231420153024312010": [
    "coupled_anchor_23"
  ],
  "010231420513024312010": [
    "coupled_anchor_22"
  ],
  "010231420531024312010": [
    "coupled_anchor_18"
  ],
  "010231420531201043210": [
    "coupled_anchor_29"
  ],
  "010231420531402312010": [
    "coupled_anchor_10"
  ],
  "010231425031201043210": [
    "coupled_anchor_31"
  ],
  "012010324135024312010": [
    "coupled_anchor_0"
  ],
  "012013024135024312010": [
    "coupled_anchor_3"
  ],
  "012013024135240310210": [
    "coupled_anchor_4"
  ],
  "012013042135024312010": [
    "coupled_anchor_5"
  ],
  "012013042153024312010": [
    "coupled_anchor_6",
    "coupled_anchor_12",
    "coupled_anchor_14",
    "coupled_anchor_25",
    "coupled_anchor_13"
  ],
  "012013042153204312010": [
    "coupled_anchor_13"
  ],
  "012013042531420310210": [
    "coupled_anchor_4"
  ],
  "012013042531420312010": [
    "coupled_anchor_4"
  ],
  "012031042135024312010": [
    "coupled_anchor_27"
  ],
  "012031042153024312010": [
    "coupled_anchor_25"
  ],
  "012031042513024312010": [
    "coupled_anchor_22"
  ],
  "012031402135024312010": [
    "coupled_anchor_17"
  ],
  "012031402135204312010": [
    "coupled_anchor_17"
  ],
  "012031402153024312010": [
    "coupled_anchor_23"
  ],
  "012031402513024312010": [
    "coupled_anchor_22"
  ],
  "012031402531024312010": [
    "coupled_anchor_18"
  ],
  "012031402531402312010": [
    "coupled_anchor_10"
  ],
  "012031402531420103210": [
    "coupled_anchor_30"
  ],
  "012031420135024312010": [
    "coupled_anchor_17",
    "coupled_anchor_15"
  ],
  "012031420153024312010": [
    "coupled_anchor_23"
  ],
  "012031420513024312010": [
    "coupled_anchor_22"
  ],
  "012031420531024312010": [
    "coupled_anchor_18"
  ],
  "012031420531402312010": [
    "coupled_anchor_10"
  ],
  "012301024135201403210": [
    "coupled_anchor_32"
  ],
  "012301024135204103210": [
    "coupled_anchor_33"
  ],
  "012301024135204130210": [
    "coupled_anchor_30"
  ],
  "012301024135204132010": [
    "coupled_anchor_30"
  ],
  "012301042135024312010": [
    "coupled_anchor_26"
  ],
  "012301042153024312010": [
    "coupled_anchor_24"
  ],
  "012301042153243012010": [
    "coupled_anchor_2"
  ],
  "012301402513024312010": [
    "coupled_anchor_21"
  ],
  "012301402531402312010": [
    "coupled_anchor_9"
  ],
  "012301402531420103210": [
    "coupled_anchor_33"
  ],
  "012301420513024312010": [
    "coupled_anchor_21"
  ],
  "012301420531402312010": [
    "coupled_anchor_9"
  ],
  "012304102513024312010": [
    "coupled_anchor_20"
  ],
  "012304102531402312010": [
    "coupled_anchor_8"
  ],
  "012304102531420103210": [
    "coupled_anchor_32"
  ],
  "012304120513024312010": [
    "coupled_anchor_20"
  ],
  "012304120531402312010": [
    "coupled_anchor_8"
  ],
  "012340102130524132010": [
    "coupled_anchor_31"
  ],
  "012340102135024132010": [
    "coupled_anchor_29"
  ],
  "012340102135204132010": [
    "coupled_anchor_29"
  ],
  "012340102513024312010": [
    "coupled_anchor_19"
  ],
  "012340102531243012010": [
    "coupled_anchor_1"
  ],
  "012340102531402312010": [
    "coupled_anchor_7"
  ],
  "012340120513024312010": [
    "coupled_anchor_19"
  ],
  "012340120531243012010": [
    "coupled_anchor_1"
  ],
  "012340120531402312010": [
    "coupled_anchor_7"
  ],
  "012340125340102132010": [
    "coupled_anchor_28"
  ]
}


==> anc/rolle6_artifact/data/fourth_derivative_average_rejected_n6.json <==
{
  "012301402531021403210": [
    "fourth_derivative_average"
  ],
  "012304120135204103210": [
    "fourth_derivative_average"
  ]
}


==> anc/rolle6_artifact/data/fourth_derivative_chord_rejected_n6.json <==
{
  "012304102531021043210": [
    "fourth_derivative_chord"
  ],
  "012340120135201403210": [
    "fourth_derivative_chord"
  ]
}


==> anc/rolle6_artifact/data/fourth_remainder_certificate.json <==
{
  "average": {
    "S": [
      [
        [
          4,
          0,
          0
        ],
        "5"
      ],
      [
        [
          3,
          1,
          0
        ],
        "20"
      ],
      [
        [
          3,
          0,
          0
        ],
        "10"
      ],
      [
        [
          2,
          2,
          0
        ],
        "35"
      ],
      [
        [
          2,
          1,
          0
        ],
        "30"
      ],
      [
        [
          1,
          3,
          0
        ],
        "30"
      ],
      [
        [
          1,
          2,
          0
        ],
        "35"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-5"
      ],
      [
        [
          0,
          4,
          0
        ],
        "9"
      ],
      [
        [
          0,
          3,
          0
        ],
        "15"
      ],
      [
        [
          0,
          2,
          0
        ],
        "5"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-5"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1"
      ]
    ],
    "A": [
      [
        [
          4,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-4"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-12"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          2,
          0,
          0
        ],
        "3"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-16"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-12"
      ],
      [
        [
          1,
          1,
          0
        ],
        "6"
      ],
      [
        [
          1,
          0,
          0
        ],
        "4"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-8"
      ],
      [
        [
          0,
          1,
          0
        ],
        "4"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "C": [
      [
        [
          4,
          1,
          0
        ],
        "7"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          3,
          2,
          0
        ],
        "28"
      ],
      [
        [
          3,
          1,
          0
        ],
        "2"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-6"
      ],
      [
        [
          2,
          3,
          0
        ],
        "34"
      ],
      [
        [
          2,
          2,
          0
        ],
        "6"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-9"
      ],
      [
        [
          2,
          0,
          0
        ],
        "9"
      ],
      [
        [
          1,
          4,
          0
        ],
        "12"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-14"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-18"
      ],
      [
        [
          1,
          1,
          0
        ],
        "20"
      ],
      [
        [
          1,
          0,
          0
        ],
        "12"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-12"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-14"
      ],
      [
        [
          0,
          2,
          0
        ],
        "2"
      ],
      [
        [
          0,
          1,
          0
        ],
        "13"
      ],
      [
        [
          0,
          0,
          0
        ],
        "3"
      ]
    ]
  },
  "chord": {
    "-H": [
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "S": [
      [
        [
          4,
          0,
          0
        ],
        "5"
      ],
      [
        [
          3,
          1,
          0
        ],
        "20"
      ],
      [
        [
          3,
          0,
          0
        ],
        "10"
      ],
      [
        [
          2,
          2,
          0
        ],
        "40"
      ],
      [
        [
          2,
          1,
          0
        ],
        "30"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-15"
      ],
      [
        [
          1,
          3,
          0
        ],
        "40"
      ],
      [
        [
          1,
          2,
          0
        ],
        "40"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-30"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-20"
      ],
      [
        [
          0,
          4,
          0
        ],
        "12"
      ],
      [
        [
          0,
          3,
          0
        ],
        "20"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-20"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-3"
      ]
    ],
    "J": [
      [
        [
          4,
          1,
          0
        ],
        "8"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-7"
      ],
      [
        [
          3,
          2,
          0
        ],
        "32"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-12"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-14"
      ],
      [
        [
          2,
          3,
          0
        ],
        "38"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-10"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-20"
      ],
      [
        [
          2,
          0,
          0
        ],
        "43"
      ],
      [
        [
          1,
          4,
          0
        ],
        "12"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-22"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-14"
      ],
      [
        [
          1,
          1,
          0
        ],
        "100"
      ],
      [
        [
          1,
          0,
          0
        ],
        "50"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-12"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-10"
      ],
      [
        [
          0,
          2,
          0
        ],
        "10"
      ],
      [
        [
          0,
          1,
          0
        ],
        "46"
      ],
      [
        [
          0,
          0,
          0
        ],
        "11"
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/full_stationary_certificates.json <==
{
  "rectangle": [
    [
      1,
      1
    ],
    [
      11,
      8
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "certificates": [
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "witnesses": [
        {
          "pair": [
            "LV3",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -360,
                  1440,
                  -2070,
                  1230,
                  -237
                ],
                [
                  1440,
                  -5760,
                  8280,
                  -4920,
                  948
                ],
                [
                  -360,
                  1440,
                  -1620,
                  105,
                  465
                ],
                [
                  -3960,
                  15840,
                  -24120,
                  16905,
                  -4713
                ],
                [
                  3690,
                  -14760,
                  21960,
                  -14700,
                  3867
                ],
                [
                  900,
                  -3600,
                  5940,
                  -4515,
                  1227
                ],
                [
                  -1170,
                  4680,
                  -7470,
                  5550,
                  -1560
                ],
                [
                  -180,
                  720,
                  -900,
                  345,
                  3
                ],
                [
                  45,
                  -180,
                  270,
                  -165,
                  33
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  63,
                  -126,
                  36,
                  30
                ],
                [
                  -189,
                  378,
                  -108,
                  -90
                ],
                [
                  -54,
                  297,
                  -558,
                  333
                ],
                [
                  423,
                  -1224,
                  1296,
                  -516
                ],
                [
                  -27,
                  -108,
                  243,
                  -90
                ],
                [
                  -216,
                  783,
                  -909,
                  333
                ],
                [
                  36,
                  -126,
                  153,
                  -60
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  342,
                  -1431,
                  2178,
                  -1404,
                  312
                ],
                [
                  -1368,
                  5724,
                  -8712,
                  5616,
                  -1248
                ],
                [
                  -819,
                  3078,
                  -4707,
                  3690,
                  -1272
                ],
                [
                  7245,
                  -29268,
                  44613,
                  -30726,
                  8184
                ],
                [
                  -8973,
                  36396,
                  -55251,
                  37503,
                  -9732
                ],
                [
                  4275,
                  -17334,
                  25983,
                  -17244,
                  4368
                ],
                [
                  -306,
                  999,
                  -819,
                  -81,
                  177
                ],
                [
                  -396,
                  1836,
                  -3285,
                  2646,
                  -789
                ],
                [
                  72,
                  -324,
                  558,
                  -441,
                  132
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -81,
                  252,
                  -240,
                  64
                ],
                [
                  243,
                  -756,
                  720,
                  -192
                ],
                [
                  621,
                  -1683,
                  1584,
                  -552
                ],
                [
                  -1647,
                  4626,
                  -4368,
                  1424
                ],
                [
                  864,
                  -2295,
                  1989,
                  -588
                ],
                [
                  0,
                  -144,
                  315,
                  -156
                ],
                [
                  0,
                  0,
                  -24,
                  19
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      3,
                      -4
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  405,
                  -1620,
                  2295,
                  -1302,
                  217
                ],
                [
                  -1620,
                  6480,
                  -9180,
                  5208,
                  -868
                ],
                [
                  -810,
                  3240,
                  -5670,
                  5268,
                  -2078
                ],
                [
                  8100,
                  -32400,
                  49140,
                  -34032,
                  9272
                ],
                [
                  -9315,
                  37260,
                  -55620,
                  37200,
                  -9620
                ],
                [
                  3240,
                  -12960,
                  18630,
                  -11604,
                  2774
                ],
                [
                  0,
                  0,
                  675,
                  -1302,
                  577
                ],
                [
                  0,
                  0,
                  -270,
                  564,
                  -274
                ],
                [
                  0,
                  0,
                  0,
                  -24,
                  19
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -64,
                  428,
                  -1072,
                  1216,
                  -576,
                  64
                ],
                [
                  953,
                  -5629,
                  12824,
                  -13760,
                  6624,
                  -992
                ],
                [
                  -2772,
                  15696,
                  -34524,
                  35988,
                  -16848,
                  2400
                ],
                [
                  -2442,
                  12318,
                  -25068,
                  27240,
                  -17208,
                  5280
                ],
                [
                  17772,
                  -92964,
                  193380,
                  -201024,
                  105984,
                  -23328
                ],
                [
                  -17856,
                  94572,
                  -198000,
                  204708,
                  -105381,
                  22161
                ],
                [
                  1248,
                  -8832,
                  21552,
                  -22716,
                  10404,
                  -1836
                ],
                [
                  960,
                  -5448,
                  12246,
                  -15114,
                  10332,
                  -2856
                ],
                [
                  1440,
                  -6336,
                  11484,
                  -10128,
                  3888,
                  -408
                ],
                [
                  224,
                  -1120,
                  1808,
                  -1112,
                  225,
                  -5
                ],
                [
                  -64,
                  320,
                  -640,
                  592,
                  -252,
                  40
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P15"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -6,
                  8
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -1458,
                  7290,
                  -13770,
                  11772,
                  -4038,
                  200
                ],
                [
                  8505,
                  -42525,
                  80595,
                  -69651,
                  24747,
                  -1651
                ],
                [
                  -12150,
                  60750,
                  -111780,
                  87174,
                  -20292,
                  -3762
                ],
                [
                  -17010,
                  85050,
                  -180630,
                  209934,
                  -134922,
                  37698
                ],
                [
                  65124,
                  -325620,
                  654480,
                  -669528,
                  354846,
                  -79482
                ],
                [
                  -64638,
                  323190,
                  -639090,
                  630054,
                  -314715,
                  65403
                ],
                [
                  21384,
                  -106920,
                  202500,
                  -181314,
                  77502,
                  -13332
                ],
                [
                  0,
                  0,
                  7695,
                  -23967,
                  24063,
                  -7671
                ],
                [
                  0,
                  0,
                  -2430,
                  8280,
                  -9060,
                  3150
                ],
                [
                  0,
                  0,
                  0,
                  -396,
                  783,
                  -367
                ],
                [
                  0,
                  0,
                  0,
                  0,
                  -18,
                  14
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "P13"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  7
                ],
                [
                  5,
                  -7
                ],
                [
                  1,
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -743,
                  3161,
                  -4836,
                  3080,
                  -653
                ],
                [
                  2972,
                  -12644,
                  19344,
                  -12320,
                  2612
                ],
                [
                  -653,
                  3206,
                  -4539,
                  1370,
                  706
                ],
                [
                  -8443,
                  34636,
                  -54087,
                  39010,
                  -11260
                ],
                [
                  8536,
                  -35656,
                  55455,
                  -38977,
                  10813
                ],
                [
                  467,
                  -1166,
                  1803,
                  -1436,
                  188
                ],
                [
                  -2192,
                  9443,
                  -16203,
                  12683,
                  -3641
                ],
                [
                  56,
                  -980,
                  3063,
                  -3410,
                  1235
                ],
                [
                  67,
                  -160,
                  24,
                  191,
                  -113
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      -1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -712,
                  3560,
                  -6580,
                  5218,
                  -1320,
                  -170
                ],
                [
                  4679,
                  -23395,
                  43685,
                  -35921,
                  10677,
                  295
                ],
                [
                  -8280,
                  41400,
                  -76050,
                  58680,
                  -12594,
                  -3216
                ],
                [
                  -6654,
                  33270,
                  -73290,
                  92730,
                  -66894,
                  20958
                ],
                [
                  34620,
                  -173100,
                  347280,
                  -355128,
                  189636,
                  -43488
                ],
                [
                  -30330,
                  151650,
                  -297090,
                  287622,
                  -140721,
                  29073
                ],
                [
                  2220,
                  -11100,
                  14370,
                  1380,
                  -11406,
                  4356
                ],
                [
                  2256,
                  -11280,
                  26745,
                  -36573,
                  26265,
                  -7293
                ],
                [
                  1440,
                  -7200,
                  13860,
                  -11790,
                  3660,
                  -30
                ],
                [
                  224,
                  -1120,
                  1700,
                  -920,
                  141,
                  -5
                ],
                [
                  -64,
                  320,
                  -640,
                  592,
                  -252,
                  40
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT2",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  -648,
                  504,
                  -90
                ],
                [
                  -810,
                  2079,
                  -1512,
                  216
                ],
                [
                  -324,
                  1296,
                  -1971,
                  1053
                ],
                [
                  1620,
                  -4833,
                  5166,
                  -2016
                ],
                [
                  -81,
                  -108,
                  270,
                  -27
                ],
                [
                  -810,
                  2754,
                  -3024,
                  1053
                ],
                [
                  162,
                  -540,
                  612,
                  -225
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "P15"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -6,
                  8
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -54,
                  162,
                  -144,
                  32
                ],
                [
                  135,
                  -423,
                  396,
                  -96
                ],
                [
                  270,
                  -684,
                  612,
                  -222
                ],
                [
                  -810,
                  2232,
                  -2061,
                  667
                ],
                [
                  432,
                  -1116,
                  918,
                  -258
                ],
                [
                  0,
                  -72,
                  171,
                  -87
                ],
                [
                  0,
                  0,
                  -18,
                  14
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      6,
                      -7
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P13"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  7
                ],
                [
                  5,
                  -7
                ],
                [
                  1,
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -1058,
                  5290,
                  -9905,
                  8225,
                  -2544,
                  -12
                ],
                [
                  5290,
                  -26450,
                  49525,
                  -41125,
                  12720,
                  60
                ],
                [
                  -5610,
                  28050,
                  -49485,
                  32313,
                  510,
                  -5838
                ],
                [
                  -9300,
                  46500,
                  -99210,
                  117498,
                  -78360,
                  22992
                ],
                [
                  22320,
                  -111600,
                  223740,
                  -230292,
                  126069,
                  -30417
                ],
                [
                  -12192,
                  60960,
                  -115980,
                  106908,
                  -50523,
                  11031
                ],
                [
                  -1170,
                  5850,
                  -18855,
                  33255,
                  -26346,
                  7086
                ],
                [
                  1230,
                  -6150,
                  16215,
                  -25359,
                  20037,
                  -5853
                ],
                [
                  465,
                  -2325,
                  3975,
                  -1707,
                  -1461,
                  993
                ],
                [
                  25,
                  -125,
                  -20,
                  284,
                  -102,
                  -42
                ],
                [
                  -5,
                  25,
                  -50,
                  26,
                  0,
                  0
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -162,
                  540,
                  -612,
                  258,
                  -26
                ],
                [
                  648,
                  -2160,
                  2448,
                  -1032,
                  104
                ],
                [
                  -324,
                  972,
                  -648,
                  -279,
                  259
                ],
                [
                  -1296,
                  4644,
                  -6624,
                  4449,
                  -1141
                ],
                [
                  1782,
                  -5832,
                  7272,
                  -4152,
                  892
                ],
                [
                  -648,
                  1404,
                  -648,
                  -315,
                  239
                ],
                [
                  0,
                  432,
                  -1152,
                  978,
                  -278
                ],
                [
                  0,
                  0,
                  -36,
                  93,
                  -49
                ],
                [
                  0,
                  0,
                  0,
                  -9,
                  7
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT2",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  130,
                  -601,
                  996,
                  -688,
                  160
                ],
                [
                  -66,
                  291,
                  -441,
                  264,
                  -48
                ],
                [
                  -2715,
                  12021,
                  -19449,
                  13533,
                  -3372
                ],
                [
                  2970,
                  -13230,
                  21078,
                  -13815,
                  2925
                ],
                [
                  11343,
                  -46209,
                  71451,
                  -50583,
                  14133
                ],
                [
                  -17634,
                  72939,
                  -113175,
                  79068,
                  -21378
                ],
                [
                  1041,
                  -5649,
                  10008,
                  -7962,
                  2724
                ],
                [
                  4848,
                  -20256,
                  32526,
                  -23388,
                  6162
                ],
                [
                  -258,
                  2274,
                  -5760,
                  5676,
                  -1887
                ],
                [
                  -260,
                  824,
                  -840,
                  224,
                  40
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      2
                    ],
                    [
                      -1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              3,
              [
                0,
                7,
                [
                  1,
                  3,
                  [
                    0,
                    7,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            0,
                            1,
                            [
                              1,
                              12,
                              1
                            ]
                          ]
                        ],
                        [
                          1,
                          3,
                          [
                            0,
                            [
                              1,
                              12,
                              1
                            ],
                            [
                              1,
                              12,
                              [
                                0,
                                [
                                  1,
                                  12,
                                  1
                                ],
                                [
                                  1,
                                  12,
                                  1
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          [
                            0,
                            [
                              1,
                              12,
                              [
                                0,
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      1
                                    ],
                                    [
                                      1,
                                      12,
                                      1
                                    ]
                                  ]
                                ],
                                12
                              ]
                            ],
                            12
                          ]
                        ],
                        12
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            1,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        1,
                                        [
                                          1,
                                          12,
                                          1
                                        ]
                                      ],
                                      1
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          1
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            1,
                                            [
                                              1,
                                              12,
                                              1
                                            ]
                                          ]
                                        ]
                                      ],
                                      1
                                    ]
                                  ],
                                  1
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              1
                                            ],
                                            12
                                          ]
                                        ],
                                        12
                                      ],
                                      1
                                    ],
                                    [
                                      1,
                                      12,
                                      9
                                    ]
                                  ],
                                  1
                                ]
                              ],
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            12
                                          ],
                                          9
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ]
                                    ]
                                  ],
                                  9
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            9,
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    12
                                  ],
                                  9
                                ]
                              ],
                              1
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        9,
                                        [
                                          1,
                                          [
                                            0,
                                            9,
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ],
                                      9
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ]
                                      ],
                                      9
                                    ]
                                  ]
                                ]
                              ],
                              9
                            ]
                          ],
                          1
                        ]
                      ]
                    ],
                    [
                      1,
                      10,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      9
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        9,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              9
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            12
                                          ]
                                        ],
                                        12
                                      ]
                                    ]
                                  ]
                                ],
                                12
                              ],
                              [
                                0,
                                9,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        9,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            12
                                          ],
                                          9
                                        ]
                                      ],
                                      9
                                    ]
                                  ],
                                  9
                                ]
                              ]
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              12,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              [
                                                0,
                                                9,
                                                12
                                              ],
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ]
                                      ],
                                      9
                                    ]
                                  ],
                                  9
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                9,
                                                12
                                              ]
                                            ]
                                          ]
                                        ],
                                        12
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        9,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              [
                                                0,
                                                9,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ],
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ]
                                    ]
                                  ],
                                  9
                                ]
                              ]
                            ],
                            [
                              1,
                              10,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      12,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                12
                                              ]
                                            ],
                                            12
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          9
                                        ]
                                      ]
                                    ]
                                  ],
                                  9
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            9,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ],
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                9,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ]
                                            ],
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                12
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ],
                                  9
                                ]
                              ]
                            ]
                          ],
                          9
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      3,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  12,
                                  [
                                    0,
                                    9,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ],
                                              9
                                            ],
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                12
                                              ],
                                              9
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ],
                                      9
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                9,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ]
                                            ]
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ]
                                            ],
                                            12
                                          ],
                                          9
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          12,
                                          9
                                        ],
                                        [
                                          1,
                                          12,
                                          [
                                            0,
                                            9,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ]
                                              ],
                                              9
                                            ]
                                          ]
                                        ]
                                      ],
                                      9
                                    ]
                                  ]
                                ]
                              ]
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  12,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ]
                                              ],
                                              9
                                            ],
                                            [
                                              1,
                                              12,
                                              9
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            [
                                              1,
                                              12,
                                              9
                                            ],
                                            [
                                              1,
                                              10,
                                              9
                                            ]
                                          ]
                                        ]
                                      ],
                                      9
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            [
                                              1,
                                              10,
                                              [
                                                0,
                                                9,
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ]
                                              ]
                                            ],
                                            [
                                              1,
                                              10,
                                              [
                                                0,
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ]
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            [
                                              1,
                                              10,
                                              [
                                                0,
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ],
                                                12
                                              ]
                                            ],
                                            10
                                          ]
                                        ]
                                      ],
                                      9
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        9,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ],
                                                [
                                                  1,
                                                  10,
                                                  9
                                                ]
                                              ],
                                              9
                                            ],
                                            [
                                              1,
                                              10,
                                              9
                                            ]
                                          ],
                                          9
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              10,
                                              9
                                            ],
                                            13
                                          ],
                                          9
                                        ],
                                        [
                                          1,
                                          13,
                                          9
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ],
                          9
                        ],
                        [
                          1,
                          13,
                          [
                            0,
                            9,
                            [
                              1,
                              13,
                              9
                            ]
                          ]
                        ]
                      ]
                    ],
                    13
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 753,
        "leaves": 377,
        "maxdepth": 22
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "witnesses": [
        {
          "pair": [
            "LV3",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -360,
                  1440,
                  -2070,
                  1230,
                  -237
                ],
                [
                  1440,
                  -5760,
                  8280,
                  -4920,
                  948
                ],
                [
                  -360,
                  1440,
                  -1620,
                  105,
                  465
                ],
                [
                  -3960,
                  15840,
                  -24120,
                  16905,
                  -4713
                ],
                [
                  3690,
                  -14760,
                  21960,
                  -14700,
                  3867
                ],
                [
                  900,
                  -3600,
                  5940,
                  -4515,
                  1227
                ],
                [
                  -1170,
                  4680,
                  -7470,
                  5550,
                  -1560
                ],
                [
                  -180,
                  720,
                  -900,
                  345,
                  3
                ],
                [
                  45,
                  -180,
                  270,
                  -165,
                  33
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  63,
                  -126,
                  36,
                  30
                ],
                [
                  -189,
                  378,
                  -108,
                  -90
                ],
                [
                  -54,
                  297,
                  -558,
                  333
                ],
                [
                  423,
                  -1224,
                  1296,
                  -516
                ],
                [
                  -27,
                  -108,
                  243,
                  -90
                ],
                [
                  -216,
                  783,
                  -909,
                  333
                ],
                [
                  36,
                  -126,
                  153,
                  -60
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  105,
                  -294,
                  252,
                  -60
                ],
                [
                  -315,
                  882,
                  -756,
                  180
                ],
                [
                  -117,
                  351,
                  -450,
                  234
                ],
                [
                  759,
                  -2172,
                  2160,
                  -768
                ],
                [
                  -180,
                  369,
                  -243,
                  72
                ],
                [
                  -252,
                  864,
                  -963,
                  342
                ],
                [
                  60,
                  -204,
                  234,
                  -87
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      -1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  168,
                  -588,
                  663,
                  -210,
                  -35
                ],
                [
                  -672,
                  2352,
                  -2652,
                  840,
                  140
                ],
                [
                  312,
                  -966,
                  420,
                  1014,
                  -800
                ],
                [
                  1416,
                  -5334,
                  8022,
                  -5982,
                  1910
                ],
                [
                  -1398,
                  4812,
                  -6114,
                  3624,
                  -962
                ],
                [
                  -348,
                  2010,
                  -4236,
                  3702,
                  -1096
                ],
                [
                  438,
                  -1830,
                  3147,
                  -2532,
                  757
                ],
                [
                  84,
                  -456,
                  750,
                  -456,
                  86
                ],
                [
                  -12,
                  60,
                  -120,
                  96,
                  -26
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  6,
                  -48,
                  96,
                  -60,
                  4
                ],
                [
                  -24,
                  192,
                  -384,
                  240,
                  -16
                ],
                [
                  -12,
                  6,
                  42,
                  42,
                  -98
                ],
                [
                  120,
                  -690,
                  1218,
                  -966,
                  350
                ],
                [
                  384,
                  -1020,
                  1068,
                  -528,
                  58
                ],
                [
                  -996,
                  3414,
                  -4614,
                  2946,
                  -718
                ],
                [
                  438,
                  -1398,
                  1770,
                  -1122,
                  292
                ],
                [
                  84,
                  -456,
                  804,
                  -552,
                  128
                ],
                [
                  -12,
                  60,
                  -120,
                  96,
                  -26
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  342,
                  -1431,
                  2178,
                  -1404,
                  312
                ],
                [
                  -1368,
                  5724,
                  -8712,
                  5616,
                  -1248
                ],
                [
                  -819,
                  3078,
                  -4707,
                  3690,
                  -1272
                ],
                [
                  7245,
                  -29268,
                  44613,
                  -30726,
                  8184
                ],
                [
                  -8973,
                  36396,
                  -55251,
                  37503,
                  -9732
                ],
                [
                  4275,
                  -17334,
                  25983,
                  -17244,
                  4368
                ],
                [
                  -306,
                  999,
                  -819,
                  -81,
                  177
                ],
                [
                  -396,
                  1836,
                  -3285,
                  2646,
                  -789
                ],
                [
                  72,
                  -324,
                  558,
                  -441,
                  132
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -64,
                  428,
                  -1072,
                  1216,
                  -576,
                  64
                ],
                [
                  953,
                  -5629,
                  12824,
                  -13760,
                  6624,
                  -992
                ],
                [
                  -2772,
                  15696,
                  -34524,
                  35988,
                  -16848,
                  2400
                ],
                [
                  -2442,
                  12318,
                  -25068,
                  27240,
                  -17208,
                  5280
                ],
                [
                  17772,
                  -92964,
                  193380,
                  -201024,
                  105984,
                  -23328
                ],
                [
                  -17856,
                  94572,
                  -198000,
                  204708,
                  -105381,
                  22161
                ],
                [
                  1248,
                  -8832,
                  21552,
                  -22716,
                  10404,
                  -1836
                ],
                [
                  960,
                  -5448,
                  12246,
                  -15114,
                  10332,
                  -2856
                ],
                [
                  1440,
                  -6336,
                  11484,
                  -10128,
                  3888,
                  -408
                ],
                [
                  224,
                  -1120,
                  1808,
                  -1112,
                  225,
                  -5
                ],
                [
                  -64,
                  320,
                  -640,
                  592,
                  -252,
                  40
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -712,
                  3560,
                  -6580,
                  5218,
                  -1320,
                  -170
                ],
                [
                  4679,
                  -23395,
                  43685,
                  -35921,
                  10677,
                  295
                ],
                [
                  -8280,
                  41400,
                  -76050,
                  58680,
                  -12594,
                  -3216
                ],
                [
                  -6654,
                  33270,
                  -73290,
                  92730,
                  -66894,
                  20958
                ],
                [
                  34620,
                  -173100,
                  347280,
                  -355128,
                  189636,
                  -43488
                ],
                [
                  -30330,
                  151650,
                  -297090,
                  287622,
                  -140721,
                  29073
                ],
                [
                  2220,
                  -11100,
                  14370,
                  1380,
                  -11406,
                  4356
                ],
                [
                  2256,
                  -11280,
                  26745,
                  -36573,
                  26265,
                  -7293
                ],
                [
                  1440,
                  -7200,
                  13860,
                  -11790,
                  3660,
                  -30
                ],
                [
                  224,
                  -1120,
                  1700,
                  -920,
                  141,
                  -5
                ],
                [
                  -64,
                  320,
                  -640,
                  592,
                  -252,
                  40
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "HT2"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  90,
                  -261,
                  234,
                  -60
                ],
                [
                  -324,
                  918,
                  -801,
                  198
                ],
                [
                  -81,
                  297,
                  -459,
                  261
                ],
                [
                  666,
                  -2007,
                  2133,
                  -813
                ],
                [
                  -81,
                  189,
                  -207,
                  117
                ],
                [
                  -324,
                  1026,
                  -1053,
                  342
                ],
                [
                  90,
                  -288,
                  306,
                  -105
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      2
                    ],
                    [
                      -1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU4",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -34,
                  68,
                  -12,
                  -30,
                  6
                ],
                [
                  136,
                  -272,
                  48,
                  120,
                  -24
                ],
                [
                  -4,
                  -196,
                  528,
                  -327,
                  -21
                ],
                [
                  -464,
                  1540,
                  -1752,
                  561,
                  147
                ],
                [
                  182,
                  -184,
                  -552,
                  1104,
                  -588
                ],
                [
                  568,
                  -2516,
                  4080,
                  -3003,
                  903
                ],
                [
                  -160,
                  392,
                  -120,
                  -246,
                  114
                ],
                [
                  -224,
                  1168,
                  -2220,
                  1821,
                  -537
                ],
                [
                  32,
                  -160,
                  312,
                  -273,
                  87
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT4",
            "P13"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  7
                ],
                [
                  5,
                  -7
                ],
                [
                  1,
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -743,
                  3161,
                  -4836,
                  3080,
                  -653
                ],
                [
                  2972,
                  -12644,
                  19344,
                  -12320,
                  2612
                ],
                [
                  -653,
                  3206,
                  -4539,
                  1370,
                  706
                ],
                [
                  -8443,
                  34636,
                  -54087,
                  39010,
                  -11260
                ],
                [
                  8536,
                  -35656,
                  55455,
                  -38977,
                  10813
                ],
                [
                  467,
                  -1166,
                  1803,
                  -1436,
                  188
                ],
                [
                  -2192,
                  9443,
                  -16203,
                  12683,
                  -3641
                ],
                [
                  56,
                  -980,
                  3063,
                  -3410,
                  1235
                ],
                [
                  67,
                  -160,
                  24,
                  191,
                  -113
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      -1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU4",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  134,
                  -520,
                  696,
                  -348,
                  36
                ],
                [
                  -536,
                  2080,
                  -2784,
                  1392,
                  -144
                ],
                [
                  308,
                  -1162,
                  1218,
                  -6,
                  -378
                ],
                [
                  952,
                  -3794,
                  6090,
                  -4854,
                  1638
                ],
                [
                  -1216,
                  4628,
                  -6756,
                  4728,
                  -1422
                ],
                [
                  220,
                  -506,
                  114,
                  258,
                  -54
                ],
                [
                  278,
                  -1438,
                  2802,
                  -2346,
                  684
                ],
                [
                  -140,
                  712,
                  -1380,
                  1176,
                  -360
                ],
                [
                  20,
                  -100,
                  192,
                  -168,
                  54
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU4",
            "P45"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  7,
                  -9
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -64,
                  172,
                  -128,
                  16
                ],
                [
                  177,
                  -501,
                  408,
                  -72
                ],
                [
                  144,
                  -366,
                  390,
                  -192
                ],
                [
                  -638,
                  1748,
                  -1651,
                  569
                ],
                [
                  276,
                  -636,
                  462,
                  -126
                ],
                [
                  72,
                  -312,
                  417,
                  -165
                ],
                [
                  -16,
                  64,
                  -92,
                  40
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      6,
                      -7
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "P24",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -4,
                  6
                ],
                [
                  1,
                  -3
                ],
                [
                  5,
                  -3
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  712,
                  -2848,
                  3912,
                  -2008,
                  220
                ],
                [
                  -3153,
                  12612,
                  -17028,
                  8202,
                  -570
                ],
                [
                  1362,
                  -5448,
                  4212,
                  4092,
                  -4398
                ],
                [
                  8748,
                  -34992,
                  56628,
                  -45927,
                  15885
                ],
                [
                  -8466,
                  33864,
                  -51876,
                  38949,
                  -12939
                ],
                [
                  -7428,
                  29712,
                  -47628,
                  33672,
                  -7851
                ],
                [
                  10014,
                  -40056,
                  64584,
                  -48111,
                  13209
                ],
                [
                  1248,
                  -4992,
                  4518,
                  858,
                  -1434
                ],
                [
                  -3606,
                  14424,
                  -20736,
                  12489,
                  -2643
                ],
                [
                  601,
                  -2404,
                  3606,
                  -2329,
                  541
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            2,
            [
              1,
              3,
              [
                0,
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      4,
                      [
                        0,
                        2,
                        [
                          1,
                          11,
                          1
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          11,
                          1
                        ],
                        [
                          1,
                          11,
                          9
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          11,
                          9
                        ],
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                9,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      11,
                                      9
                                    ],
                                    [
                                      1,
                                      11,
                                      9
                                    ]
                                  ],
                                  9
                                ]
                              ],
                              1
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      11,
                                      9
                                    ],
                                    12
                                  ],
                                  9
                                ],
                                [
                                  1,
                                  12,
                                  9
                                ]
                              ],
                              9
                            ]
                          ]
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              12,
                              9
                            ],
                            [
                              1,
                              12,
                              9
                            ]
                          ]
                        ],
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              12,
                              9
                            ],
                            12
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 87,
        "leaves": 44,
        "maxdepth": 16
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "witnesses": [
        {
          "pair": [
            "LT5",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  -648,
                  504,
                  -90
                ],
                [
                  -648,
                  1809,
                  -1512,
                  324
                ],
                [
                  -729,
                  1971,
                  -1971,
                  783
                ],
                [
                  2916,
                  -8181,
                  7758,
                  -2556
                ],
                [
                  -1620,
                  4239,
                  -3618,
                  1053
                ],
                [
                  0,
                  270,
                  -594,
                  297
                ],
                [
                  0,
                  0,
                  45,
                  -36
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LV1",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -405,
                  1620,
                  -2340,
                  1410,
                  -282
                ],
                [
                  1620,
                  -6480,
                  9360,
                  -5640,
                  1128
                ],
                [
                  810,
                  -3240,
                  5400,
                  -4575,
                  1635
                ],
                [
                  -8100,
                  32400,
                  -48960,
                  33465,
                  -8853
                ],
                [
                  9315,
                  -37260,
                  55710,
                  -37200,
                  9492
                ],
                [
                  -3240,
                  12960,
                  -18900,
                  12045,
                  -2913
                ],
                [
                  0,
                  0,
                  -450,
                  870,
                  -390
                ],
                [
                  0,
                  0,
                  180,
                  -375,
                  183
                ],
                [
                  0,
                  0,
                  0,
                  15,
                  -12
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LV3",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -360,
                  1440,
                  -2070,
                  1230,
                  -237
                ],
                [
                  1440,
                  -5760,
                  8280,
                  -4920,
                  948
                ],
                [
                  -360,
                  1440,
                  -1620,
                  105,
                  465
                ],
                [
                  -3960,
                  15840,
                  -24120,
                  16905,
                  -4713
                ],
                [
                  3690,
                  -14760,
                  21960,
                  -14700,
                  3867
                ],
                [
                  900,
                  -3600,
                  5940,
                  -4515,
                  1227
                ],
                [
                  -1170,
                  4680,
                  -7470,
                  5550,
                  -1560
                ],
                [
                  -180,
                  720,
                  -900,
                  345,
                  3
                ],
                [
                  45,
                  -180,
                  270,
                  -165,
                  33
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P03"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -2,
                  4
                ],
                [
                  2,
                  -4
                ],
                [
                  1,
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  286,
                  -1468,
                  2580,
                  -1816,
                  406
                ],
                [
                  -1754,
                  9014,
                  -15960,
                  11384,
                  -2606
                ],
                [
                  2019,
                  -11343,
                  21168,
                  -15024,
                  2937
                ],
                [
                  7308,
                  -32391,
                  52533,
                  -39366,
                  12420
                ],
                [
                  -21009,
                  100992,
                  -172890,
                  129207,
                  -37038
                ],
                [
                  16620,
                  -91077,
                  166671,
                  -128085,
                  36681
                ],
                [
                  -633,
                  21567,
                  -54387,
                  46893,
                  -14097
                ],
                [
                  -3060,
                  5328,
                  -1440,
                  -432,
                  0
                ],
                [
                  345,
                  -840,
                  1647,
                  -2577,
                  1263
                ],
                [
                  40,
                  -160,
                  150,
                  203,
                  -191
                ],
                [
                  -5,
                  20,
                  -30,
                  5,
                  7
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P04"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -1,
                  3
                ],
                [
                  1,
                  -3
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -209,
                  1241,
                  -2334,
                  1676,
                  -359
                ],
                [
                  789,
                  -4722,
                  9045,
                  -6684,
                  1509
                ],
                [
                  435,
                  -1173,
                  981,
                  -993,
                  912
                ],
                [
                  -4473,
                  22833,
                  -40581,
                  31572,
                  -9621
                ],
                [
                  3360,
                  -23214,
                  46926,
                  -38424,
                  11685
                ],
                [
                  3462,
                  -4533,
                  -4275,
                  8571,
                  -3522
                ],
                [
                  -3648,
                  10380,
                  -11223,
                  6033,
                  -1344
                ],
                [
                  384,
                  -996,
                  1431,
                  -1608,
                  699
                ],
                [
                  192,
                  -768,
                  1062,
                  -480,
                  21
                ],
                [
                  -32,
                  128,
                  -192,
                  113,
                  -20
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P05"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  6,
                  -8
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -54,
                  126,
                  -63,
                  -13
                ],
                [
                  162,
                  -414,
                  270,
                  -6
                ],
                [
                  81,
                  -189,
                  234,
                  -150
                ],
                [
                  -540,
                  1422,
                  -1296,
                  442
                ],
                [
                  324,
                  -738,
                  513,
                  -123
                ],
                [
                  0,
                  -108,
                  234,
                  -114
                ],
                [
                  0,
                  0,
                  -18,
                  14
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      6,
                      -7
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P04"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -1,
                  3
                ],
                [
                  1,
                  -3
                ],
                [
                  2,
                  0
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -34,
                  34,
                  67,
                  -71
                ],
                [
                  102,
                  -102,
                  -201,
                  213
                ],
                [
                  30,
                  -234,
                  531,
                  -351
                ],
                [
                  -230,
                  638,
                  -727,
                  347
                ],
                [
                  12,
                  168,
                  -309,
                  105
                ],
                [
                  120,
                  -504,
                  639,
                  -243
                ],
                [
                  -16,
                  64,
                  -92,
                  40
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1,
                      2
                    ],
                    [
                      1,
                      -2
                    ],
                    [
                      2,
                      -1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P02"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  0,
                  -2
                ],
                [
                  3,
                  -1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -243,
                  1215,
                  -2106,
                  1476,
                  -333
                ],
                [
                  972,
                  -4779,
                  8289,
                  -5904,
                  1386
                ],
                [
                  1458,
                  -5670,
                  8262,
                  -5787,
                  1827
                ],
                [
                  -5832,
                  26325,
                  -43335,
                  31545,
                  -8847
                ],
                [
                  1215,
                  -10125,
                  21681,
                  -18207,
                  5607
                ],
                [
                  5346,
                  -16848,
                  19926,
                  -10602,
                  2034
                ],
                [
                  -2673,
                  9072,
                  -12069,
                  7713,
                  -1953
                ],
                [
                  -486,
                  1944,
                  -2646,
                  1305,
                  -153
                ],
                [
                  243,
                  -972,
                  1458,
                  -927,
                  207
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      4
                    ],
                    [
                      -1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LV1",
            "P05"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  6,
                  -8
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  729,
                  -4455,
                  10530,
                  -11970,
                  6465,
                  -1293
                ],
                [
                  -3888,
                  23490,
                  -55080,
                  62280,
                  -33540,
                  6708
                ],
                [
                  243,
                  -3645,
                  12150,
                  -15030,
                  6165,
                  207
                ],
                [
                  27216,
                  -150660,
                  330480,
                  -362160,
                  200880,
                  -45936
                ],
                [
                  -51273,
                  292815,
                  -658530,
                  732870,
                  -406845,
                  91233
                ],
                [
                  34506,
                  -213840,
                  510300,
                  -592200,
                  337950,
                  -77022
                ],
                [
                  -7776,
                  63990,
                  -178200,
                  226080,
                  -135630,
                  31806
                ],
                [
                  0,
                  -6480,
                  25920,
                  -36540,
                  21600,
                  -4680
                ],
                [
                  0,
                  0,
                  0,
                  -1260,
                  2520,
                  -1170
                ],
                [
                  0,
                  0,
                  0,
                  360,
                  -780,
                  390
                ],
                [
                  0,
                  0,
                  0,
                  0,
                  30,
                  -24
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P05"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  6,
                  -8
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -243,
                  1215,
                  -2106,
                  1476,
                  -333
                ],
                [
                  972,
                  -4779,
                  8289,
                  -5904,
                  1386
                ],
                [
                  486,
                  -1782,
                  2430,
                  -1899,
                  855
                ],
                [
                  -6804,
                  30213,
                  -49167,
                  35433,
                  -9819
                ],
                [
                  9720,
                  -44145,
                  72711,
                  -52227,
                  14112
                ],
                [
                  -3888,
                  20088,
                  -35478,
                  26334,
                  -7200
                ],
                [
                  0,
                  -1620,
                  3969,
                  -2979,
                  720
                ],
                [
                  0,
                  0,
                  270,
                  -639,
                  333
                ],
                [
                  0,
                  0,
                  0,
                  45,
                  -36
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P01"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  3,
                  -5
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  -1215,
                  2106,
                  -1476,
                  333
                ],
                [
                  -1701,
                  8424,
                  -14607,
                  10332,
                  -2385
                ],
                [
                  2187,
                  -11583,
                  20979,
                  -14841,
                  3060
                ],
                [
                  8505,
                  -36531,
                  57915,
                  -42102,
                  12627
                ],
                [
                  -26244,
                  119232,
                  -196884,
                  142974,
                  -39681
                ],
                [
                  24786,
                  -119475,
                  204039,
                  -149967,
                  41274
                ],
                [
                  -7776,
                  46332,
                  -87075,
                  66429,
                  -18432
                ],
                [
                  0,
                  -4860,
                  11637,
                  -8298,
                  1827
                ],
                [
                  0,
                  0,
                  810,
                  -1962,
                  1035
                ],
                [
                  0,
                  0,
                  0,
                  135,
                  -108
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": [
        0,
        [
          1,
          0,
          0
        ],
        [
          1,
          [
            0,
            3,
            [
              1,
              5,
              [
                0,
                4,
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        4,
                        [
                          1,
                          [
                            0,
                            9,
                            5
                          ],
                          8
                        ]
                      ],
                      8
                    ],
                    8
                  ]
                ]
              ]
            ]
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 25,
        "leaves": 13,
        "maxdepth": 11
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "witnesses": [
        {
          "pair": [
            "LV3",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -360,
                  1440,
                  -2070,
                  1230,
                  -237
                ],
                [
                  1440,
                  -5760,
                  8280,
                  -4920,
                  948
                ],
                [
                  -360,
                  1440,
                  -1620,
                  105,
                  465
                ],
                [
                  -3960,
                  15840,
                  -24120,
                  16905,
                  -4713
                ],
                [
                  3690,
                  -14760,
                  21960,
                  -14700,
                  3867
                ],
                [
                  900,
                  -3600,
                  5940,
                  -4515,
                  1227
                ],
                [
                  -1170,
                  4680,
                  -7470,
                  5550,
                  -1560
                ],
                [
                  -180,
                  720,
                  -900,
                  345,
                  3
                ],
                [
                  45,
                  -180,
                  270,
                  -165,
                  33
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  -648,
                  504,
                  -90
                ],
                [
                  -648,
                  1809,
                  -1512,
                  324
                ],
                [
                  -729,
                  1971,
                  -1971,
                  783
                ],
                [
                  2916,
                  -8181,
                  7758,
                  -2556
                ],
                [
                  -1620,
                  4239,
                  -3618,
                  1053
                ],
                [
                  0,
                  270,
                  -594,
                  297
                ],
                [
                  0,
                  0,
                  45,
                  -36
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  75,
                  -228,
                  216,
                  -60
                ],
                [
                  -162,
                  513,
                  -504,
                  144
                ],
                [
                  -468,
                  1287,
                  -1215,
                  414
                ],
                [
                  1248,
                  -3570,
                  3420,
                  -1119
                ],
                [
                  -594,
                  1620,
                  -1449,
                  441
                ],
                [
                  -36,
                  180,
                  -270,
                  117
                ],
                [
                  12,
                  -48,
                  72,
                  -33
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      4
                    ],
                    [
                      -1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  162,
                  -729,
                  1188,
                  -816,
                  192
                ],
                [
                  -486,
                  2241,
                  -3735,
                  2616,
                  -624
                ],
                [
                  -1377,
                  5454,
                  -8100,
                  5493,
                  -1500
                ],
                [
                  3726,
                  -15903,
                  25137,
                  -17643,
                  4731
                ],
                [
                  -1863,
                  9207,
                  -15975,
                  11901,
                  -3327
                ],
                [
                  0,
                  -1512,
                  4050,
                  -3594,
                  1104
                ],
                [
                  0,
                  540,
                  -1323,
                  993,
                  -240
                ],
                [
                  0,
                  0,
                  -90,
                  213,
                  -111
                ],
                [
                  0,
                  0,
                  0,
                  -15,
                  12
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  168,
                  -588,
                  663,
                  -210,
                  -35
                ],
                [
                  -672,
                  2352,
                  -2652,
                  840,
                  140
                ],
                [
                  312,
                  -966,
                  420,
                  1014,
                  -800
                ],
                [
                  1416,
                  -5334,
                  8022,
                  -5982,
                  1910
                ],
                [
                  -1398,
                  4812,
                  -6114,
                  3624,
                  -962
                ],
                [
                  -348,
                  2010,
                  -4236,
                  3702,
                  -1096
                ],
                [
                  438,
                  -1830,
                  3147,
                  -2532,
                  757
                ],
                [
                  84,
                  -456,
                  750,
                  -456,
                  86
                ],
                [
                  -12,
                  60,
                  -120,
                  96,
                  -26
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HT3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  6,
                  -48,
                  96,
                  -60,
                  4
                ],
                [
                  -24,
                  192,
                  -384,
                  240,
                  -16
                ],
                [
                  -12,
                  6,
                  42,
                  42,
                  -98
                ],
                [
                  120,
                  -690,
                  1218,
                  -966,
                  350
                ],
                [
                  384,
                  -1020,
                  1068,
                  -528,
                  58
                ],
                [
                  -996,
                  3414,
                  -4614,
                  2946,
                  -718
                ],
                [
                  438,
                  -1398,
                  1770,
                  -1122,
                  292
                ],
                [
                  84,
                  -456,
                  804,
                  -552,
                  128
                ],
                [
                  -12,
                  60,
                  -120,
                  96,
                  -26
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "P15"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -6,
                  8
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -54,
                  162,
                  -144,
                  32
                ],
                [
                  135,
                  -423,
                  396,
                  -96
                ],
                [
                  270,
                  -684,
                  612,
                  -222
                ],
                [
                  -810,
                  2232,
                  -2061,
                  667
                ],
                [
                  432,
                  -1116,
                  918,
                  -258
                ],
                [
                  0,
                  -72,
                  171,
                  -87
                ],
                [
                  0,
                  0,
                  -18,
                  14
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      6,
                      -7
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU0",
            "P15"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -6,
                  8
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -1458,
                  7290,
                  -13770,
                  11772,
                  -4038,
                  200
                ],
                [
                  8505,
                  -42525,
                  80595,
                  -69651,
                  24747,
                  -1651
                ],
                [
                  -12150,
                  60750,
                  -111780,
                  87174,
                  -20292,
                  -3762
                ],
                [
                  -17010,
                  85050,
                  -180630,
                  209934,
                  -134922,
                  37698
                ],
                [
                  65124,
                  -325620,
                  654480,
                  -669528,
                  354846,
                  -79482
                ],
                [
                  -64638,
                  323190,
                  -639090,
                  630054,
                  -314715,
                  65403
                ],
                [
                  21384,
                  -106920,
                  202500,
                  -181314,
                  77502,
                  -13332
                ],
                [
                  0,
                  0,
                  7695,
                  -23967,
                  24063,
                  -7671
                ],
                [
                  0,
                  0,
                  -2430,
                  8280,
                  -9060,
                  3150
                ],
                [
                  0,
                  0,
                  0,
                  -396,
                  783,
                  -367
                ],
                [
                  0,
                  0,
                  0,
                  0,
                  -18,
                  14
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "HT2"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  162,
                  -513,
                  504,
                  -144
                ],
                [
                  -486,
                  1539,
                  -1512,
                  432
                ],
                [
                  -1215,
                  3375,
                  -3267,
                  1161
                ],
                [
                  3240,
                  -9315,
                  9054,
                  -3042
                ],
                [
                  -1215,
                  3240,
                  -2889,
                  918
                ],
                [
                  -486,
                  1674,
                  -1890,
                  675
                ],
                [
                  162,
                  -540,
                  612,
                  -225
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      2
                    ],
                    [
                      -1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      0
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P13"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  7
                ],
                [
                  5,
                  -7
                ],
                [
                  1,
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  157,
                  -709,
                  1158,
                  -796,
                  187
                ],
                [
                  -1595,
                  7244,
                  -11901,
                  8228,
                  -1943
                ],
                [
                  2652,
                  -12822,
                  22023,
                  -15495,
                  3525
                ],
                [
                  10869,
                  -43800,
                  66042,
                  -45438,
                  12597
                ],
                [
                  -37377,
                  158202,
                  -248364,
                  173115,
                  -45999
                ],
                [
                  36894,
                  -162372,
                  261774,
                  -185052,
                  49251
                ],
                [
                  -9918,
                  52551,
                  -93978,
                  70272,
                  -19350
                ],
                [
                  -2010,
                  2748,
                  1161,
                  -2292,
                  663
                ],
                [
                  465,
                  -1320,
                  2097,
                  -2373,
                  1014
                ],
                [
                  25,
                  -100,
                  60,
                  218,
                  -170
                ],
                [
                  -5,
                  20,
                  -30,
                  5,
                  7
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LT5",
            "P15"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -6,
                  8
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -486,
                  2187,
                  -3564,
                  2448,
                  -576
                ],
                [
                  1458,
                  -6723,
                  11205,
                  -7848,
                  1872
                ],
                [
                  4131,
                  -16362,
                  24300,
                  -16479,
                  4500
                ],
                [
                  -18954,
                  78813,
                  -122067,
                  84033,
                  -21969
                ],
                [
                  21870,
                  -92745,
                  145611,
                  -100827,
                  26262
                ],
                [
                  -7776,
                  35640,
                  -58806,
                  41886,
                  -11088
                ],
                [
                  0,
                  -1620,
                  3969,
                  -2979,
                  720
                ],
                [
                  0,
                  0,
                  270,
                  -639,
                  333
                ],
                [
                  0,
                  0,
                  0,
                  45,
                  -36
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      0
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            2,
            [
              1,
              4,
              [
                0,
                2,
                [
                  1,
                  4,
                  [
                    0,
                    2,
                    [
                      1,
                      5,
                      [
                        0,
                        10,
                        {
                          "witness": 10,
                          "outside": 11,
                          "multiplier": [
                            1932602135535,
                            8589934592
                          ]
                        }
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 21,
        "leaves": 11,
        "maxdepth": 9
      }
    },
    {
      "signature": [
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 2,
      "critical_sign": 1,
      "witnesses": [
        {
          "pair": [
            "P45",
            "HU2"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  64,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1440,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  1308,
                  -5832,
                  972,
                  1296,
                  0,
                  0
                ],
                [
                  -3192,
                  5508,
                  -5832,
                  -972,
                  2268,
                  0
                ],
                [
                  9270,
                  21060,
                  14823,
                  -7614,
                  -8181,
                  972
                ],
                [
                  -3840,
                  -37098,
                  -17496,
                  18306,
                  10368,
                  -4860
                ],
                [
                  -2256,
                  17172,
                  6804,
                  -19764,
                  -5022,
                  9720
                ],
                [
                  666,
                  324,
                  3402,
                  12960,
                  648,
                  -9720
                ],
                [
                  343,
                  -1296,
                  -3159,
                  -5022,
                  -405,
                  4860
                ],
                [
                  -98,
                  162,
                  486,
                  810,
                  324,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HU3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  54,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -189,
                  30,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -450,
                  -60,
                  -90,
                  0,
                  0,
                  0
                ],
                [
                  1674,
                  -3180,
                  45,
                  270,
                  0,
                  0
                ],
                [
                  -6750,
                  3270,
                  -4410,
                  270,
                  1620,
                  0
                ],
                [
                  11898,
                  6360,
                  18180,
                  -3240,
                  -6885,
                  972
                ],
                [
                  -6750,
                  -6360,
                  -27450,
                  6480,
                  12960,
                  -4860
                ],
                [
                  1674,
                  -3270,
                  18180,
                  -6480,
                  -15390,
                  9720
                ],
                [
                  -450,
                  3180,
                  -4410,
                  3240,
                  12960,
                  -9720
                ],
                [
                  -189,
                  60,
                  45,
                  -270,
                  -6885,
                  4860
                ],
                [
                  54,
                  -30,
                  -90,
                  -270,
                  1620,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HU4"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  9
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      0
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 2
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      1
                    ],
                    [
                      0,
                      -1
                    ]
                  ],
                  "exponent": 2
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      16,
                      0,
                      0,
                      0
                    ],
                    [
                      -24,
                      -48,
                      0,
                      0
                    ],
                    [
                      -456,
                      72,
                      108,
                      0
                    ],
                    [
                      977,
                      -42,
                      -405,
                      108
                    ],
                    [
                      -456,
                      42,
                      594,
                      -324
                    ],
                    [
                      -24,
                      -72,
                      -405,
                      324
                    ],
                    [
                      16,
                      48,
                      108,
                      -108
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "P05",
            "HU2"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  3,
                  0
                ],
                [
                  0,
                  6
                ],
                [
                  0,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -972,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -2673,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  7290,
                  -8748,
                  1458,
                  1944,
                  0,
                  0
                ],
                [
                  -3888,
                  17010,
                  -8019,
                  -3888,
                  2673,
                  0
                ],
                [
                  972,
                  10206,
                  17982,
                  -3402,
                  -10206,
                  972
                ],
                [
                  -1458,
                  -44226,
                  -18468,
                  17010,
                  13608,
                  -4860
                ],
                [
                  972,
                  32076,
                  4860,
                  -22356,
                  -5832,
                  9720
                ],
                [
                  -243,
                  -4374,
                  6075,
                  16524,
                  -2187,
                  -9720
                ],
                [
                  0,
                  -2430,
                  -4860,
                  -7290,
                  2430,
                  4860
                ],
                [
                  0,
                  486,
                  972,
                  1458,
                  -486,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HU0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -98,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  343,
                  -162,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  666,
                  1296,
                  486,
                  0,
                  0,
                  0
                ],
                [
                  -2256,
                  -324,
                  -3159,
                  -810,
                  0,
                  0
                ],
                [
                  -3840,
                  -17172,
                  3402,
                  5022,
                  324,
                  0
                ],
                [
                  9270,
                  37098,
                  6804,
                  -12960,
                  -405,
                  972
                ],
                [
                  -3192,
                  -21060,
                  -17496,
                  19764,
                  648,
                  -4860
                ],
                [
                  1308,
                  -5508,
                  14823,
                  -18306,
                  -5022,
                  9720
                ],
                [
                  -1440,
                  5832,
                  -5832,
                  7614,
                  10368,
                  -9720
                ],
                [
                  -224,
                  0,
                  972,
                  972,
                  -8181,
                  4860
                ],
                [
                  64,
                  0,
                  0,
                  -1296,
                  2268,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P05",
            "HU3"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  3,
                  0
                ],
                [
                  0,
                  6
                ],
                [
                  0,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  228,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -912,
                  60,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1203,
                  -210,
                  -225,
                  0,
                  0,
                  0
                ],
                [
                  7044,
                  -6090,
                  720,
                  810,
                  0,
                  0
                ],
                [
                  -10572,
                  15810,
                  -5760,
                  -2430,
                  2025,
                  0
                ],
                [
                  8502,
                  -6360,
                  19530,
                  1620,
                  -8910,
                  972
                ],
                [
                  -2904,
                  -12720,
                  -27720,
                  3240,
                  16200,
                  -4860
                ],
                [
                  60,
                  12540,
                  17100,
                  -8100,
                  -16200,
                  9720
                ],
                [
                  -15,
                  -2910,
                  -2925,
                  8100,
                  10125,
                  -9720
                ],
                [
                  0,
                  -150,
                  -900,
                  -4050,
                  -4050,
                  4860
                ],
                [
                  0,
                  30,
                  180,
                  810,
                  810,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HT1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  64,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1440,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  4224,
                  -4860,
                  0,
                  810,
                  0
                ],
                [
                  -10320,
                  12150,
                  0,
                  -2835,
                  486
                ],
                [
                  15993,
                  -12150,
                  0,
                  4860,
                  -1701
                ],
                [
                  -10320,
                  12150,
                  0,
                  -6075,
                  2430
                ],
                [
                  4224,
                  -12150,
                  0,
                  6075,
                  -2430
                ],
                [
                  -1440,
                  4860,
                  0,
                  -4860,
                  2430
                ],
                [
                  -224,
                  0,
                  0,
                  2835,
                  -1701
                ],
                [
                  64,
                  0,
                  0,
                  -810,
                  486
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HT0"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  260,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -390,
                  648,
                  0,
                  0,
                  0
                ],
                [
                  -1770,
                  -2430,
                  -648,
                  0,
                  0
                ],
                [
                  741,
                  -4860,
                  2430,
                  648,
                  0
                ],
                [
                  3297,
                  20655,
                  -4860,
                  -2430,
                  972
                ],
                [
                  -408,
                  -18225,
                  6075,
                  4860,
                  -3645
                ],
                [
                  -297,
                  2187,
                  -3645,
                  -6075,
                  4860
                ],
                [
                  -768,
                  2025,
                  243,
                  3645,
                  -2430
                ],
                [
                  -96,
                  0,
                  405,
                  -243,
                  0
                ],
                [
                  32,
                  0,
                  0,
                  -405,
                  243
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -1
                    ],
                    [
                      2
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HVx"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  64,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1440,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  4224,
                  -9720,
                  0,
                  3240,
                  0,
                  0
                ],
                [
                  -10320,
                  24300,
                  -14580,
                  -11340,
                  9720,
                  0
                ],
                [
                  15993,
                  -24300,
                  58320,
                  19440,
                  -44955,
                  5832
                ],
                [
                  -10320,
                  24300,
                  -87480,
                  -24300,
                  92340,
                  -29160
                ],
                [
                  4224,
                  -24300,
                  58320,
                  24300,
                  -114210,
                  58320
                ],
                [
                  -1440,
                  9720,
                  -14580,
                  -19440,
                  92340,
                  -58320
                ],
                [
                  -224,
                  0,
                  0,
                  11340,
                  -44955,
                  29160
                ],
                [
                  64,
                  0,
                  0,
                  -3240,
                  9720,
                  -5832
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HU1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  64,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1440,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  4224,
                  -6480,
                  0,
                  1296,
                  0,
                  0
                ],
                [
                  -10320,
                  16200,
                  -4860,
                  -4536,
                  2268,
                  0
                ],
                [
                  15993,
                  -16200,
                  19440,
                  7776,
                  -10125,
                  972
                ],
                [
                  -10320,
                  16200,
                  -29160,
                  -9720,
                  20088,
                  -4860
                ],
                [
                  4224,
                  -16200,
                  19440,
                  9720,
                  -24462,
                  9720
                ],
                [
                  -1440,
                  6480,
                  -4860,
                  -7776,
                  20088,
                  -9720
                ],
                [
                  -224,
                  0,
                  0,
                  4536,
                  -10125,
                  4860
                ],
                [
                  64,
                  0,
                  0,
                  -1296,
                  2268,
                  -972
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P45",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  2,
                  0
                ],
                [
                  1,
                  6
                ],
                [
                  2,
                  -6
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  64,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -1440,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  4224,
                  0,
                  0,
                  0,
                  0,
                  0
                ],
                [
                  -10320,
                  0,
                  14580,
                  0,
                  -2430,
                  0
                ],
                [
                  15993,
                  0,
                  -58320,
                  0,
                  12150,
                  -1458
                ],
                [
                  -10320,
                  0,
                  87480,
                  0,
                  -26730,
                  7290
                ],
                [
                  4224,
                  0,
                  -58320,
                  0,
                  34020,
                  -14580
                ],
                [
                  -1440,
                  0,
                  14580,
                  0,
                  -26730,
                  14580
                ],
                [
                  -224,
                  0,
                  0,
                  0,
                  12150,
                  -7290
                ],
                [
                  64,
                  0,
                  0,
                  0,
                  -2430,
                  1458
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": 2,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "interval": 6,
      "critical_sign": -1,
      "witnesses": [
        {
          "pair": [
            "LV3",
            "HT5"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  45,
                  -180,
                  270,
                  -195,
                  63
                ],
                [
                  -180,
                  720,
                  -1260,
                  1185,
                  -477
                ],
                [
                  -1170,
                  4680,
                  -6210,
                  2775,
                  -45
                ],
                [
                  7380,
                  -29520,
                  42660,
                  -25770,
                  5202
                ],
                [
                  -12510,
                  50040,
                  -72990,
                  45300,
                  -9783
                ],
                [
                  7380,
                  -29520,
                  42660,
                  -25770,
                  5202
                ],
                [
                  -1170,
                  4680,
                  -6210,
                  2775,
                  -45
                ],
                [
                  -180,
                  720,
                  -1260,
                  1185,
                  -477
                ],
                [
                  45,
                  -180,
                  270,
                  -195,
                  63
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU5",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  0,
                  0,
                  0,
                  24,
                  -29
                ],
                [
                  0,
                  0,
                  270,
                  -708,
                  458
                ],
                [
                  0,
                  0,
                  -1215,
                  2886,
                  -1721
                ],
                [
                  -3240,
                  12960,
                  -17010,
                  7284,
                  86
                ],
                [
                  6885,
                  -27540,
                  38205,
                  -20370,
                  2725
                ],
                [
                  -3240,
                  12960,
                  -17010,
                  7284,
                  86
                ],
                [
                  0,
                  0,
                  -1215,
                  2886,
                  -1721
                ],
                [
                  0,
                  0,
                  270,
                  -708,
                  458
                ],
                [
                  0,
                  0,
                  0,
                  24,
                  -29
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU4",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  32,
                  -96,
                  120,
                  -64,
                  3
                ],
                [
                  -32,
                  144,
                  -192,
                  -44,
                  144
                ],
                [
                  -832,
                  2568,
                  -3174,
                  2312,
                  -924
                ],
                [
                  64,
                  1932,
                  -5160,
                  3652,
                  -408
                ],
                [
                  1907,
                  -10512,
                  18732,
                  -12832,
                  2610
                ],
                [
                  64,
                  1932,
                  -5160,
                  3652,
                  -408
                ],
                [
                  -832,
                  2568,
                  -3174,
                  2312,
                  -924
                ],
                [
                  -32,
                  144,
                  -192,
                  -44,
                  144
                ],
                [
                  32,
                  -96,
                  120,
                  -64,
                  3
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "P13",
            "HT5"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1,
                  3
                ],
                [
                  7,
                  -9
                ],
                [
                  -1,
                  3
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  20,
                  -30,
                  35,
                  -23
                ],
                [
                  25,
                  -100,
                  330,
                  -670,
                  448
                ],
                [
                  465,
                  -1860,
                  720,
                  3315,
                  -2757
                ],
                [
                  -5250,
                  21000,
                  -24030,
                  3450,
                  5100
                ],
                [
                  21510,
                  -86040,
                  114840,
                  -53145,
                  2412
                ],
                [
                  -34548,
                  138192,
                  -189558,
                  97512,
                  -11103
                ],
                [
                  21510,
                  -86040,
                  114840,
                  -53145,
                  2412
                ],
                [
                  -5250,
                  21000,
                  -24030,
                  3450,
                  5100
                ],
                [
                  465,
                  -1860,
                  720,
                  3315,
                  -2757
                ],
                [
                  25,
                  -100,
                  330,
                  -670,
                  448
                ],
                [
                  -5,
                  20,
                  -30,
                  35,
                  -23
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  0,
                  0,
                  24,
                  -29
                ],
                [
                  0,
                  144,
                  -405,
                  276
                ],
                [
                  -864,
                  2169,
                  -1512,
                  177
                ],
                [
                  1809,
                  -4860,
                  3990,
                  -904
                ],
                [
                  -864,
                  2169,
                  -1512,
                  177
                ],
                [
                  0,
                  144,
                  -405,
                  276
                ],
                [
                  0,
                  0,
                  24,
                  -29
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      0,
                      1
                    ],
                    [
                      3,
                      -4
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "P13",
            "HV1"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1,
                  3
                ],
                [
                  7,
                  -9
                ],
                [
                  -1,
                  3
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -5,
                  25,
                  -50,
                  50,
                  5,
                  -31
                ],
                [
                  25,
                  -125,
                  250,
                  110,
                  -835,
                  605
                ],
                [
                  465,
                  -2325,
                  4650,
                  -6630,
                  7095,
                  -3345
                ],
                [
                  -2010,
                  3570,
                  5820,
                  -13560,
                  3630,
                  2730
                ],
                [
                  -8055,
                  60525,
                  -161550,
                  193050,
                  -100485,
                  16245
                ],
                [
                  20127,
                  -127365,
                  308190,
                  -351030,
                  183075,
                  -32691
                ],
                [
                  -8055,
                  60525,
                  -161550,
                  193050,
                  -100485,
                  16245
                ],
                [
                  -2010,
                  3570,
                  5820,
                  -13560,
                  3630,
                  2730
                ],
                [
                  465,
                  -2325,
                  4650,
                  -6630,
                  7095,
                  -3345
                ],
                [
                  25,
                  -125,
                  250,
                  110,
                  -835,
                  605
                ],
                [
                  -5,
                  25,
                  -50,
                  50,
                  5,
                  -31
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU5",
            "P01"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  243,
                  -1215,
                  2430,
                  -2502,
                  1392,
                  -352
                ],
                [
                  -1215,
                  6075,
                  -12960,
                  15480,
                  -10554,
                  3194
                ],
                [
                  -1944,
                  9720,
                  -13365,
                  -2655,
                  17061,
                  -8877
                ],
                [
                  24786,
                  -123930,
                  229635,
                  -184023,
                  49161,
                  4491
                ],
                [
                  -62694,
                  313470,
                  -595755,
                  518661,
                  -187788,
                  13926
                ],
                [
                  63666,
                  -318330,
                  601425,
                  -514557,
                  176790,
                  -8790
                ],
                [
                  -21384,
                  106920,
                  -188325,
                  124083,
                  -1407,
                  -20067
                ],
                [
                  0,
                  0,
                  -11745,
                  42453,
                  -51261,
                  20673
                ],
                [
                  0,
                  0,
                  2430,
                  -9864,
                  13119,
                  -5745
                ],
                [
                  0,
                  0,
                  0,
                  396,
                  -981,
                  605
                ],
                [
                  0,
                  0,
                  0,
                  0,
                  18,
                  -22
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU4",
            "P01"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  147,
                  -767,
                  1590,
                  -1638,
                  856,
                  -192
                ],
                [
                  -831,
                  4267,
                  -8718,
                  9066,
                  -5036,
                  1272
                ],
                [
                  264,
                  -432,
                  -582,
                  570,
                  1494,
                  -1374
                ],
                [
                  7386,
                  -42126,
                  93354,
                  -98418,
                  47298,
                  -7374
                ],
                [
                  -18024,
                  100236,
                  -219102,
                  231726,
                  -115395,
                  20379
                ],
                [
                  8952,
                  -54108,
                  126114,
                  -138666,
                  68895,
                  -10983
                ],
                [
                  10848,
                  -50496,
                  92406,
                  -85974,
                  43914,
                  -10878
                ],
                [
                  -7392,
                  38280,
                  -77574,
                  78234,
                  -40776,
                  9348
                ],
                [
                  -384,
                  432,
                  984,
                  -1860,
                  1305,
                  -537
                ],
                [
                  288,
                  -1280,
                  2424,
                  -2640,
                  1603,
                  -375
                ],
                [
                  0,
                  64,
                  -192,
                  240,
                  -158,
                  42
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LT1",
            "HT5"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  0,
                  0,
                  -45,
                  54
                ],
                [
                  0,
                  -405,
                  1053,
                  -675
                ],
                [
                  1215,
                  -2349,
                  567,
                  621
                ],
                [
                  -2673,
                  6318,
                  -3978,
                  270
                ],
                [
                  1215,
                  -2349,
                  567,
                  621
                ],
                [
                  0,
                  -405,
                  1053,
                  -675
                ],
                [
                  0,
                  0,
                  -45,
                  54
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      0
                    ],
                    [
                      1
                    ]
                  ],
                  "exponent": 1
                },
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      1,
                      -1
                    ]
                  ],
                  "exponent": 1
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "HT5"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  0,
                  0,
                  0,
                  9,
                  -11
                ],
                [
                  0,
                  0,
                  36,
                  -123,
                  95
                ],
                [
                  0,
                  -432,
                  1188,
                  -945,
                  169
                ],
                [
                  648,
                  -1188,
                  -108,
                  954,
                  -274
                ],
                [
                  -1458,
                  3996,
                  -3492,
                  1104,
                  -188
                ],
                [
                  648,
                  -1188,
                  -108,
                  954,
                  -274
                ],
                [
                  0,
                  -432,
                  1188,
                  -945,
                  169
                ],
                [
                  0,
                  0,
                  36,
                  -123,
                  95
                ],
                [
                  0,
                  0,
                  0,
                  9,
                  -11
                ]
              ],
              "factors": []
            }
          ]
        },
        {
          "pair": [
            "LU1",
            "P01"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  1
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  -3,
                  5
                ],
                [
                  9,
                  -11
                ],
                [
                  0,
                  2
                ]
              ],
              "factors": []
            },
            {
              "coefficients": [
                [
                  27,
                  -63,
                  54,
                  -22
                ],
                [
                  -27,
                  81,
                  -144,
                  102
                ],
                [
                  -432,
                  1188,
                  -945,
                  165
                ],
                [
                  918,
                  -2556,
                  2169,
                  -503
                ],
                [
                  -432,
                  1116,
                  -783,
                  75
                ],
                [
                  0,
                  72,
                  -225,
                  165
                ],
                [
                  0,
                  0,
                  18,
                  -22
                ]
              ],
              "factors": [
                {
                  "kind": "bernstein",
                  "coefficients": [
                    [
                      -3,
                      4
                    ],
                    [
                      6,
                      -7
                    ],
                    [
                      0,
                      1
                    ]
                  ],
                  "exponent": 2
                }
              ]
            }
          ]
        },
        {
          "pair": [
            "outside"
          ],
          "polynomials": [
            {
              "coefficients": [
                [
                  -1
                ],
                [
                  -2
                ],
                [
                  2
                ]
              ],
              "factors": []
            }
          ]
        }
      ],
      "tree": [
        0,
        [
          1,
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  4,
                  0
                ],
                [
                  1,
                  4,
                  0
                ]
              ],
              0
            ],
            [
              1,
              [
                0,
                [
                  1,
                  4,
                  0
                ],
                [
                  1,
                  5,
                  0
                ]
              ],
              0
            ]
          ]
        ],
        [
          1,
          [
            0,
            1,
            {
              "witness": 10,
              "outside": 11,
              "multiplier": [
                368381,
                32768
              ]
            }
          ],
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    5,
                    [
                      1,
                      2,
                      3
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      4,
                      3
                    ],
                    [
                      1,
                      4,
                      3
                    ]
                  ],
                  0
                ]
              ],
              0
            ],
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        5,
                        9
                      ],
                      3
                    ],
                    9
                  ],
                  0
                ],
                9
              ],
              0
            ]
          ]
        ]
      ],
      "statistics": {
        "nodes": 59,
        "leaves": 30,
        "maxdepth": 9
      }
    }
  ]
}


==> anc/rolle6_artifact/data/full_stationary_rejected_n6.json <==
{
  "010210342531420312010": [
    "full_stationary_pattern_2"
  ],
  "010213024135243010210": [
    "full_stationary_pattern_2"
  ],
  "010213024135243012010": [
    "full_stationary_pattern_2"
  ],
  "010213402135024103210": [
    "full_stationary_pattern_0"
  ],
  "010213402135204103210": [
    "full_stationary_pattern_0"
  ],
  "010213402351204103210": [
    "full_stationary_pattern_1"
  ],
  "010213402351243010210": [
    "full_stationary_pattern_3"
  ],
  "010213420135024103210": [
    "full_stationary_pattern_0"
  ],
  "010213420135204103210": [
    "full_stationary_pattern_0"
  ],
  "010213420351024103210": [
    "full_stationary_pattern_1"
  ],
  "010213420351204103210": [
    "full_stationary_pattern_1"
  ],
  "010213420351243010210": [
    "full_stationary_pattern_3"
  ],
  "010213420531024103210": [
    "full_stationary_pattern_5"
  ],
  "010213420531204103210": [
    "full_stationary_pattern_5"
  ],
  "010231042531201043210": [
    "full_stationary_pattern_4"
  ],
  "012010342153024312010": [
    "full_stationary_pattern_3"
  ],
  "012010342153204312010": [
    "full_stationary_pattern_3"
  ],
  "012010342531420312010": [
    "full_stationary_pattern_2"
  ],
  "012031042531201043210": [
    "full_stationary_pattern_4"
  ],
  "012301402135024312010": [
    "full_stationary_pattern_5"
  ],
  "012301402153024312010": [
    "full_stationary_pattern_1"
  ],
  "012301402153204312010": [
    "full_stationary_pattern_1"
  ],
  "012301402531024312010": [
    "full_stationary_pattern_0"
  ],
  "012301402531204312010": [
    "full_stationary_pattern_0"
  ],
  "012301420135024312010": [
    "full_stationary_pattern_5"
  ],
  "012301420153024312010": [
    "full_stationary_pattern_1"
  ],
  "012301420531024312010": [
    "full_stationary_pattern_0"
  ],
  "012301420531204312010": [
    "full_stationary_pattern_0"
  ],
  "012340102135240130210": [
    "full_stationary_pattern_4"
  ],
  "012340102135240132010": [
    "full_stationary_pattern_4"
  ]
}


==> anc/rolle6_artifact/data/hermite_endpoint_certificate.json <==
{
  "vector": [
    -7,
    0,
    8,
    0,
    -1
  ],
  "marker_conditions": [
    [
      1,
      -1
    ],
    [
      3,
      1
    ],
    [
      16,
      1
    ]
  ],
  "minus_R": {
    "power_coefficients": [
      [
        368,
        1
      ],
      [
        2568,
        7
      ],
      [
        -432,
        49
      ],
      [
        -25672,
        343
      ],
      [
        0,
        1
      ],
      [
        30816,
        16807
      ]
    ],
    "bernstein_coefficients": [
      [
        368,
        1
      ],
      [
        15448,
        35
      ],
      [
        125896,
        245
      ],
      [
        991244,
        1715
      ],
      [
        1074032,
        1715
      ],
      [
        10975456,
        16807
      ]
    ]
  },
  "minus_upper": {
    "power_coefficients": [
      [
        108,
        1
      ],
      [
        14976,
        7
      ],
      [
        3456,
        1
      ],
      [
        1193088,
        343
      ],
      [
        -1654272,
        2401
      ],
      [
        -3276288,
        16807
      ],
      [
        3563520,
        117649
      ],
      [
        2211840,
        823543
      ],
      [
        -2211840,
        5764801
      ]
    ],
    "bernstein_coefficients": [
      [
        108,
        1
      ],
      [
        2628,
        7
      ],
      [
        5364,
        7
      ],
      [
        3223788,
        2401
      ],
      [
        181255044,
        84035
      ],
      [
        382109244,
        117649
      ],
      [
        3820281588,
        823543
      ],
      [
        5218219476,
        823543
      ],
      [
        48023570412,
        5764801
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/hermite_endpoint_rejected_n6.json <==
{
  "010213042153204312010": [
    "hermite_endpoint"
  ],
  "010213042513204312010": [
    "hermite_endpoint"
  ],
  "010213402135204312010": [
    "hermite_endpoint"
  ],
  "010213402153204312010": [
    "hermite_endpoint"
  ],
  "010213402315204312010": [
    "hermite_endpoint"
  ],
  "010213402315240312010": [
    "hermite_endpoint"
  ],
  "010213402351204312010": [
    "hermite_endpoint"
  ],
  "010213402351240312010": [
    "hermite_endpoint"
  ],
  "010213402513204312010": [
    "hermite_endpoint"
  ],
  "010213402531204312010": [
    "hermite_endpoint"
  ]
}


==> anc/rolle6_artifact/data/hermite_fiber_certificates.json <==
{"method":"H5/H6 test-vector disjunctions on the two-inflection surface","certificates":[{"linear_tests":[{"vector":[-7745,-2444,10000,-1674,-1290,302],"p_node":4,"lower_bound":{"q_node":-1,"b_pair":[4,6]},"upper_bound":{"q_node":3},"q_node":3},{"vector":[-7788,-2412,10000,-1675,-1289,301],"p_node":4,"lower_bound":{"q_node":-1,"b_pair":[4,6]},"upper_bound":{"q_node":-1,"b_pair":[4,7]},"q_node":0}],"pattern":[[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,1,1,-1,1,-1,-1],2,-1,-1,6,-1,-1],"degrees":[20,8,8],"polynomials":[{"name":"W0-W4","positive_content":6,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],540],[[8,3,0],-135],[[8,2,2],720],[[8,2,1],-900],[[8,2,0],180],[[8,1,3],960],[[8,1,2],-1200],[[8,1,1],240],[[8,0,3],-320],[[8,0,2],320],[[8,0,0],-24],[[7,3,1],-2565],[[7,3,0],945],[[7,2,2],-3960],[[7,2,1],5355],[[7,2,0],-1395],[[7,1,3],-6000],[[7,1,2],8760],[[7,1,1],-2940],[[7,1,0],180],[[7,0,3],2000],[[7,0,2],-2480],[[7,0,1],480],[[7,0,0],132],[[6,3,1],4995],[[6,3,0],-2160],[[6,2,2],9405],[[6,2,1],-13275],[[6,2,0],3870],[[6,1,3],16740],[[6,1,2],-26595],[[6,1,1],11070],[[6,1,0],-1215],[[6,0,3],-5900],[[6,0,2],8060],[[6,0,1],-2340],[[6,0,0],-258],[[5,3,1],-4995],[[5,3,0],2160],[[5,2,2],-12330],[[5,2,1],17640],[[5,2,0],-5310],[[5,1,3],-26925],[[5,1,2],44445],[[5,1,1],-20175],[[5,1,0],2655],[[5,0,3],10655],[[5,0,2],-15245],[[5,0,1],5085],[[5,0,0],-300],[[4,3,1],2565],[[4,3,0],-945],[[4,2,2],9405],[[4,2,1],-13275],[[4,2,0],3870],[[4,1,3],26925],[[4,1,2],-44445],[[4,1,1],20175],[[4,1,0],-2655],[[4,0,3],-12875],[[4,0,2],18665],[[4,0,1],-6465],[[4,0,0],1506],[[3,3,1],-540],[[3,3,0],135],[[3,2,2],-3960],[[3,2,1],5355],[[3,2,0],-1395],[[3,1,3],-16740],[[3,1,2],26595],[[3,1,1],-11070],[[3,1,0],1215],[[3,0,3],10655],[[3,0,2],-15245],[[3,0,1],5085],[[3,0,0],-1290],[[2,2,2],720],[[2,2,1],-900],[[2,2,0],180],[[2,1,3],6000],[[2,1,2],-8760],[[2,1,1],2940],[[2,1,0],-180],[[2,0,3],-5900],[[2,0,2],8060],[[2,0,1],-2340],[[2,0,0],-87],[[1,1,3],-960],[[1,1,2],1200],[[1,1,1],-240],[[1,0,3],2000],[[1,0,2],-2480],[[1,0,1],480],[[1,0,0],456],[[0,0,3],-320],[[0,0,2],320],[[0,0,0],-114]]},{"name":"S47-S24","positive_content":1,"factors":[{"terms":[[[2,0,1],4],[[2,0,0],-3],[[1,0,1],-7],[[1,0,0],6],[[0,0,1],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-1620],[[8,3,0],405],[[8,2,2],-2160],[[8,2,1],2700],[[8,2,0],-540],[[8,1,3],-2880],[[8,1,2],3600],[[8,1,1],-720],[[8,0,4],-256],[[8,0,3],1024],[[8,0,2],-784],[[8,0,1],196],[[8,0,0],179],[[7,3,1],7695],[[7,3,0],-2835],[[7,2,2],11880],[[7,2,1],-16065],[[7,2,0],4185],[[7,1,3],18000],[[7,1,2],-26280],[[7,1,1],8820],[[7,1,0],-540],[[7,0,4],1792],[[7,0,3],-7168],[[7,0,2],6616],[[7,0,1],-2107],[[7,0,0],-569],[[6,3,1],-14985],[[6,3,0],6480],[[6,2,2],-28215],[[6,2,1],39825],[[6,2,0],-11610],[[6,1,3],-50220],[[6,1,2],79785],[[6,1,1],-33210],[[6,1,0],3645],[[6,0,4],-5728],[[6,0,3],23104],[[6,0,2],-22945],[[6,0,1],6319],[[6,0,0],-364],[[5,3,1],14985],[[5,3,0],-6480],[[5,2,2],36990],[[5,2,1],-52920],[[5,2,0],15930],[[5,1,3],80775],[[5,1,2],-133335],[[5,1,1],60525],[[5,1,0],-7965],[[5,0,4],10864],[[5,0,3],-44464],[[5,0,2],45538],[[5,0,1],-9553],[[5,0,0],1483],[[4,3,1],-7695],[[4,3,0],2835],[[4,2,2],-28215],[[4,2,1],39825],[[4,2,0],-11610],[[4,1,3],-80775],[[4,1,2],133335],[[4,1,1],-60525],[[4,1,0],7965],[[4,0,4],-13345],[[4,0,3],55720],[[4,0,2],-57355],[[4,0,1],10285],[[4,0,0],-22],[[3,3,1],1620],[[3,3,0],-405],[[3,2,2],11880],[[3,2,1],-16065],[[3,2,0],4185],[[3,1,3],50220],[[3,1,2],-79785],[[3,1,1],33210],[[3,1,0],-3645],[[3,0,4],10864],[[3,0,3],-46501],[[3,0,2],47071],[[3,0,1],-9115],[[3,0,0],-1007],[[2,2,2],-2160],[[2,2,1],2700],[[2,2,0],-540],[[2,1,3],-18000],[[2,1,2],26280],[[2,1,1],-8820],[[2,1,0],540],[[2,0,4],-5728],[[2,0,3],25252],[[2,0,2],-24364],[[2,0,1],5668],[[2,0,0],440],[[1,1,3],2880],[[1,1,2],-3600],[[1,1,1],720],[[1,0,4],1792],[[1,0,3],-8176],[[1,0,2],7120],[[1,0,1],-1648],[[1,0,0],-128],[[0,0,4],-256],[[0,0,3],1216],[[0,0,2],-832],[[0,0,1],64],[[0,0,0],32]]},{"name":"S03-S35","positive_content":3,"factors":[{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],1620],[[8,3,0],-405],[[8,2,2],2160],[[8,2,1],-2700],[[8,2,0],540],[[8,1,3],2880],[[8,1,2],-3600],[[8,1,1],720],[[8,0,3],-960],[[8,0,2],960],[[8,0,0],-5],[[7,3,1],-7695],[[7,3,0],2835],[[7,2,2],-11880],[[7,2,1],16065],[[7,2,0],-4185],[[7,1,3],-18000],[[7,1,2],26280],[[7,1,1],-8820],[[7,1,0],540],[[7,0,3],6000],[[7,0,2],-7440],[[7,0,1],1440],[[7,0,0],20],[[6,3,1],14985],[[6,3,0],-6480],[[6,2,2],28215],[[6,2,1],-39825],[[6,2,0],11610],[[6,1,3],50220],[[6,1,2],-79785],[[6,1,1],33210],[[6,1,0],-3645],[[6,0,3],-17700],[[6,0,2],24180],[[6,0,1],-7020],[[6,0,0],-650],[[5,3,1],-14985],[[5,3,0],6480],[[5,2,2],-36990],[[5,2,1],52920],[[5,2,0],-15930],[[5,1,3],-80775],[[5,1,2],133335],[[5,1,1],-60525],[[5,1,0],7965],[[5,0,3],31965],[[5,0,2],-45735],[[5,0,1],15255],[[5,0,0],2015],[[4,3,1],7695],[[4,3,0],-2835],[[4,2,2],28215],[[4,2,1],-39825],[[4,2,0],11610],[[4,1,3],80775],[[4,1,2],-133335],[[4,1,1],60525],[[4,1,0],-7965],[[4,0,3],-38625],[[4,0,2],55995],[[4,0,1],-19395],[[4,0,0],-1319],[[3,3,1],-1620],[[3,3,0],405],[[3,2,2],-11880],[[3,2,1],16065],[[3,2,0],-4185],[[3,1,3],-50220],[[3,1,2],79785],[[3,1,1],-33210],[[3,1,0],3645],[[3,0,3],31965],[[3,0,2],-45735],[[3,0,1],15255],[[3,0,0],-607],[[2,2,2],2160],[[2,2,1],-2700],[[2,2,0],540],[[2,1,3],18000],[[2,1,2],-26280],[[2,1,1],8820],[[2,1,0],-540],[[2,0,3],-17700],[[2,0,2],24180],[[2,0,1],-7020],[[2,0,0],319],[[1,1,3],-2880],[[1,1,2],3600],[[1,1,1],-720],[[1,0,3],6000],[[1,0,2],-7440],[[1,0,1],1440],[[1,0,0],362],[[0,0,3],-960],[[0,0,2],960],[[0,0,0],-119]]},{"name":"W0-S46","positive_content":1,"factors":[],"reduced":[[[10,5,0],243],[[10,4,1],4860],[[10,4,0],-1539],[[10,3,2],6480],[[10,3,1],-4860],[[10,3,0],594],[[10,2,3],8640],[[10,2,2],-6480],[[10,2,1],-3240],[[10,2,0],936],[[10,1,3],2880],[[10,1,2],-4320],[[10,1,1],1440],[[10,1,0],-96],[[10,0,3],-1920],[[10,0,2],1920],[[10,0,0],-64],[[9,5,0],-1215],[[9,4,1],-27945],[[9,4,0],11340],[[9,3,2],-42120],[[9,3,1],47385],[[9,3,0],-9045],[[9,2,3],-62640],[[9,2,2],74520],[[9,2,1],-7290],[[9,2,0],-3870],[[9,1,3],-3600],[[9,1,2],12960],[[9,1,1],-10440],[[9,1,0],1560],[[9,0,3],8160],[[9,0,2],-11040],[[9,0,1],2880],[[9,0,0],320],[[8,5,0],2430],[[8,4,1],68040],[[8,4,0],-31509],[[8,3,2],120285],[[8,3,1],-174960],[[8,3,0],44793],[[8,2,3],204660],[[8,2,2],-317925],[[8,2,1],121500],[[8,2,0],-5247],[[8,1,3],-54180],[[8,1,2],54810],[[8,1,1],2880],[[8,1,0],-6474],[[8,0,3],-7560],[[8,0,2],14760],[[8,0,1],-8280],[[8,0,0],-960],[[7,5,0],-2430],[[7,4,1],-89910],[[7,4,0],43416],[[7,3,2],-195615],[[7,3,1],338985],[[7,3,0],-103032],[[7,2,3],-392985],[[7,2,2],725760],[[7,2,1],-398925],[[7,2,0],49878],[[7,1,3],260325],[[7,1,2],-367335],[[7,1,1],113895],[[7,1,0],2091],[[7,0,3],-30870],[[7,0,2],35010],[[7,0,1],-3330],[[7,0,0],-4290],[[6,5,0],1215],[[6,4,1],68040],[[6,4,0],-31509],[[6,3,2],195615],[[6,3,1],-382725],[[6,3,0],124902],[[6,2,3],484650],[[6,2,2],-1004400],[[6,2,1],654480],[[6,2,0],-109314],[[6,1,3],-574200],[[6,1,2],891000],[[6,1,1],-357840],[[6,1,0],26340],[[6,0,3],121410],[[6,0,2],-167670],[[6,0,1],50310],[[6,0,0],11160],[[5,5,0],-243],[[5,4,1],-27945],[[5,4,0],11340],[[5,3,2],-120285],[[5,3,1],255150],[[5,3,0],-81243],[[5,2,3],-392985],[[5,2,2],876420],[[5,2,1],-620055],[[5,2,0],120348],[[5,1,3],757530],[[5,1,2],-1212300],[[5,1,1],521730],[[5,1,0],-52260],[[5,0,3],-218430],[[5,0,2],315450],[[5,0,1],-108090],[[5,0,0],4722],[[4,4,1],4860],[[4,4,0],-1539],[[4,3,2],42120],[[4,3,1],-93555],[[4,3,0],26055],[[4,2,3],204660],[[4,2,2],-474255],[[4,2,1],344250],[[4,2,0],-71667],[[4,1,3],-636975],[[4,1,2],1009665],[[4,1,1],-424125],[[4,1,0],42459],[[4,0,3],246960],[[4,0,2],-358560],[[4,0,1],124560],[[4,0,0],-24480],[[3,3,2],-6480],[[3,3,1],14580],[[3,3,0],-3024],[[3,2,3],-62640],[[3,2,2],145800],[[3,2,1],-103680],[[3,2,0],21240],[[3,1,3],338220],[[3,1,2],-511920],[[3,1,1],192060],[[3,1,0],-15396],[[3,0,3],-186660],[[3,0,2],264780],[[3,0,1],-86220],[[3,0,0],14340],[[2,2,3],8640],[[2,2,2],-19440],[[2,2,1],12960],[[2,2,0],-2304],[[2,1,3],-104400],[[2,1,2],144720],[[2,1,1],-42480],[[2,1,0],1680],[[2,0,3],92880],[[2,0,2],-124560],[[2,0,1],33840],[[2,0,0],3090],[[1,1,3],14400],[[1,1,2],-17280],[[1,1,1],2880],[[1,1,0],96],[[1,0,3],-27840],[[1,0,2],33600],[[1,0,1],-5760],[[1,0,0],-4540],[[0,0,3],3840],[[0,0,2],-3840],[[0,0,0],908]]},{"name":"W3-S46","positive_content":1,"factors":[],"reduced":[[[10,5,0],243],[[10,4,1],4860],[[10,4,0],-1539],[[10,3,2],6480],[[10,3,1],-8100],[[10,3,0],1404],[[10,2,3],8640],[[10,2,2],-10800],[[10,2,1],2160],[[10,2,0],-144],[[10,1,3],-2880],[[10,1,2],2880],[[10,1,0],-96],[[10,0,0],-40],[[9,5,0],-1215],[[9,4,1],-27945],[[9,4,0],11340],[[9,3,2],-42120],[[9,3,1],56295],[[9,3,0],-13095],[[9,2,3],-62640],[[9,2,2],89640],[[9,2,1],-28620],[[9,2,0],2340],[[9,1,3],20880],[[9,1,2],-25200],[[9,1,1],4320],[[9,1,0],480],[[9,0,0],200],[[8,5,0],2430],[[8,4,1],68040],[[8,4,0],-31509],[[8,3,2],120285],[[8,3,1],-167670],[[8,3,0],44793],[[8,2,3],204660],[[8,2,2],-318195],[[8,2,1],126090],[[8,2,0],-9567],[[8,1,3],-71100],[[8,1,2],94860],[[8,1,1],-25380],[[8,1,0],-1344],[[8,0,0],-60],[[7,5,0],-2430],[[7,4,1],-89910],[[7,4,0],43416],[[7,3,2],-195615],[[7,3,1],278235],[[7,3,0],-78732],[[7,2,3],-392985],[[7,2,2],639360],[[7,2,1],-281205],[[7,2,0],18558],[[7,1,3],148995],[[7,1,2],-209745],[[7,1,1],66825],[[7,1,0],2901],[[7,0,0],-960],[[6,5,0],1215],[[6,4,1],68040],[[6,4,0],-31509],[[6,3,2],195615],[[6,3,1],-278235],[[6,3,0],78732],[[6,2,3],484650],[[6,2,2],-800010],[[6,2,1],363150],[[6,2,0],-22374],[[6,1,3],-211770],[[6,1,2],305190],[[6,1,1],-103950],[[6,1,0],-4170],[[6,0,0],2520],[[5,5,0],-243],[[5,4,1],-27945],[[5,4,0],11340],[[5,3,2],-120285],[[5,3,1],167670],[[5,3,0],-44793],[[5,2,3],-392985],[[5,2,2],639360],[[5,2,1],-281205],[[5,2,0],18558],[[5,1,3],211770],[[5,1,2],-305190],[[5,1,1],103950],[[5,1,0],4170],[[5,0,0],-3360],[[4,4,1],4860],[[4,4,0],-1539],[[4,3,2],42120],[[4,3,1],-56295],[[4,3,0],13095],[[4,2,3],204660],[[4,2,2],-318195],[[4,2,1],126090],[[4,2,0],-9567],[[4,1,3],-148995],[[4,1,2],209745],[[4,1,1],-66825],[[4,1,0],-2901],[[4,0,0],2520],[[3,3,2],-6480],[[3,3,1],8100],[[3,3,0],-1404],[[3,2,3],-62640],[[3,2,2],89640],[[3,2,1],-28620],[[3,2,0],2340],[[3,1,3],71100],[[3,1,2],-94860],[[3,1,1],25380],[[3,1,0],1344],[[3,0,0],-960],[[2,2,3],8640],[[2,2,2],-10800],[[2,2,1],2160],[[2,2,0],-144],[[2,1,3],-20880],[[2,1,2],25200],[[2,1,1],-4320],[[2,1,0],-480],[[2,0,0],-60],[[1,1,3],2880],[[1,1,2],-2880],[[1,1,0],96],[[1,0,0],200],[[0,0,0],-40]]},{"name":"W5-S46","positive_content":1,"factors":[],"reduced":[[[10,5,0],243],[[10,4,1],4860],[[10,4,0],-1539],[[10,3,2],6480],[[10,3,1],-4860],[[10,3,0],594],[[10,2,3],8640],[[10,2,2],-6480],[[10,2,1],-3240],[[10,2,0],936],[[10,1,3],2880],[[10,1,2],-4320],[[10,1,1],1440],[[10,1,0],-96],[[10,0,3],-1920],[[10,0,2],1920],[[10,0,0],-64],[[9,5,0],-1215],[[9,4,1],-27945],[[9,4,0],11340],[[9,3,2],-42120],[[9,3,1],27945],[[9,3,0],-4185],[[9,2,3],-62640],[[9,2,2],48600],[[9,2,1],25110],[[9,2,0],-10350],[[9,1,3],-38160],[[9,1,2],56160],[[9,1,1],-19080],[[9,1,0],1560],[[9,0,3],19680],[[9,0,2],-22560],[[9,0,1],2880],[[9,0,0],320],[[8,5,0],2430],[[8,4,1],68040],[[8,4,0],-31509],[[8,3,2],120285],[[8,3,1],-72900],[[8,3,0],8343],[[8,2,3],204660],[[8,2,2],-162405],[[8,2,1],-87480],[[8,2,0],48213],[[8,1,3],179100],[[8,1,2],-282150],[[8,1,1],113040],[[8,1,0],-12954],[[8,0,3],-85320],[[8,0,2],109800],[[8,0,1],-25560],[[8,0,0],-960],[[7,5,0],-2430],[[7,4,1],-89910],[[7,4,0],43416],[[7,3,2],-195615],[[7,3,1],112995],[[7,3,0],-8262],[[7,2,3],-392985],[[7,2,2],315900],[[7,2,1],175365],[[7,2,0],-114552],[[7,1,3],-450315],[[7,1,2],747765],[[7,1,1],-337545],[[7,1,0],49071],[[7,0,3],217530],[[7,0,2],-299790],[[7,0,1],89550],[[7,0,0],8670],[[6,5,0],1215],[[6,4,1],68040],[[6,4,0],-31509],[[6,3,2],195615],[[6,3,1],-112995],[[6,3,0],8262],[[6,2,3],484650],[[6,2,2],-391230],[[6,2,1],-219510],[[6,2,0],151506],[[6,1,3],696420],[[6,1,2],-1187730],[[6,1,1],567720],[[6,1,0],-91110],[[6,0,3],-368370],[[6,0,2],526230],[[6,0,1],-174870],[[6,0,0],-35820],[[5,5,0],-243],[[5,4,1],-27945],[[5,4,0],11340],[[5,3,2],-120285],[[5,3,1],72900],[[5,3,0],-8343],[[5,2,3],-392985],[[5,2,2],315900],[[5,2,1],175365],[[5,2,0],-114552],[[5,1,3],-696420],[[5,1,2],1187730],[[5,1,1],-567720],[[5,1,0],91110],[[5,0,3],436860],[[5,0,2],-630900],[[5,0,1],216180],[[5,0,0],56076],[[4,4,1],4860],[[4,4,0],-1539],[[4,3,2],42120],[[4,3,1],-27945],[[4,3,0],4185],[[4,2,3],204660],[[4,2,2],-162405],[[4,2,1],-87480],[[4,2,0],48213],[[4,1,3],450315],[[4,1,2],-747765],[[4,1,1],337545],[[4,1,0],-49071],[[4,0,3],-368370],[[4,0,2],526230],[[4,0,1],-174870],[[4,0,0],-35820],[[3,3,2],-6480],[[3,3,1],4860],[[3,3,0],-594],[[3,2,3],-62640],[[3,2,2],48600],[[3,2,1],25110],[[3,2,0],-10350],[[3,1,3],-179100],[[3,1,2],282150],[[3,1,1],-113040],[[3,1,0],12954],[[3,0,3],217530],[[3,0,2],-299790],[[3,0,1],89550],[[3,0,0],8670],[[2,2,3],8640],[[2,2,2],-6480],[[2,2,1],-3240],[[2,2,0],936],[[2,1,3],38160],[[2,1,2],-56160],[[2,1,1],19080],[[2,1,0],-1560],[[2,0,3],-85320],[[2,0,2],109800],[[2,0,1],-25560],[[2,0,0],-960],[[1,1,3],-2880],[[1,1,2],4320],[[1,1,1],-1440],[[1,1,0],96],[[1,0,3],19680],[[1,0,2],-22560],[[1,0,1],2880],[[1,0,0],320],[[0,0,3],-1920],[[0,0,2],1920],[[0,0,0],-64]]},{"name":"S17-S46","positive_content":1,"factors":[],"reduced":[[[10,5,0],243],[[10,4,1],4860],[[10,4,0],-1539],[[10,3,1],-3240],[[10,3,0],594],[[10,2,2],4320],[[10,2,1],-5400],[[10,2,0],936],[[10,1,4],-11520],[[10,1,3],17280],[[10,1,2],-7200],[[10,1,1],1440],[[10,1,0],-96],[[10,0,5],-1024],[[10,0,4],5376],[[10,0,3],-5760],[[10,0,2],1920],[[10,0,0],-64],[[9,5,0],-1215],[[9,4,1],-27945],[[9,4,0],11340],[[9,3,1],18630],[[9,3,0],-5400],[[9,2,2],-28080],[[9,2,1],37530],[[9,2,0],-8730],[[9,1,4],92160],[[9,1,3],-159840],[[9,1,2],85680],[[9,1,1],-19080],[[9,1,0],1560],[[9,0,5],8960],[[9,0,4],-46848],[[9,0,3],57888],[[9,0,2],-25440],[[9,0,1],2880],[[9,0,0],320],[[8,5,0],2430],[[8,4,1],68040],[[8,4,0],-31509],[[8,3,1],-48600],[[8,3,0],16848],[[8,2,2],84510],[[8,2,1],-117180],[[8,2,0],35658],[[8,1,4],-338400],[[8,1,3],642600],[[8,1,2],-400770],[[8,1,1],104940],[[8,1,0],-11334],[[8,0,5],-36480],[[8,0,4],190176],[[8,0,3],-254520],[[8,0,2],122184],[[8,0,1],-16920],[[8,0,0],-960],[[7,5,0],-2430],[[7,4,1],-89910],[[7,4,0],43416],[[7,3,1],75330],[[7,3,0],-27702],[[7,2,2],-154170],[[7,2,1],217620],[[7,2,0],-79722],[[7,1,4],746640],[[7,1,3],-1496610],[[7,1,2],1018260],[[7,1,1],-297450],[[7,1,0],38136],[[7,0,5],90720],[[7,0,4],-471984],[[7,0,3],661590],[[7,0,2],-323298],[[7,0,1],37062],[[7,0,0],5430],[[6,5,0],1215],[[6,4,1],68040],[[6,4,0],-31509],[[6,3,1],-75330],[[6,3,0],27702],[[6,2,2],186840],[[6,2,1],-265140],[[6,2,0],103716],[[6,1,4],-1089405],[[6,1,3],2239920],[[6,1,2],-1586340],[[6,1,1],488340],[[6,1,0],-67215],[[6,0,5],-152340],[[6,0,4],791637],[[6,0,3],-1136952],[[6,0,2],553302],[[6,0,1],-43488],[[6,0,0],-17919],[[5,5,0],-243],[[5,4,1],-27945],[[5,4,0],11340],[[5,3,1],48600],[[5,3,0],-16848],[[5,2,2],-154170],[[5,2,1],217620],[[5,2,0],-79722],[[5,1,4],1089405],[[5,1,3],-2239920],[[5,1,2],1586340],[[5,1,1],-488340],[[5,1,0],67215],[[5,0,5],180327],[[5,0,4],-936708],[[5,0,3],1355580],[[5,0,2],-657162],[[5,0,1],41085],[[5,0,0],26430],[[4,4,1],4860],[[4,4,0],-1539],[[4,3,1],-18630],[[4,3,0],5400],[[4,2,2],84510],[[4,2,1],-117180],[[4,2,0],35658],[[4,1,4],-746640],[[4,1,3],1496610],[[4,1,2],-1018260],[[4,1,1],297450],[[4,1,0],-38136],[[4,0,5],-152340],[[4,0,4],791637],[[4,0,3],-1136952],[[4,0,2],553302],[[4,0,1],-43488],[[4,0,0],-17919],[[3,3,1],3240],[[3,3,0],-594],[[3,2,2],-28080],[[3,2,1],37530],[[3,2,0],-8730],[[3,1,4],338400],[[3,1,3],-642600],[[3,1,2],400770],[[3,1,1],-104940],[[3,1,0],11334],[[3,0,5],90720],[[3,0,4],-471984],[[3,0,3],661590],[[3,0,2],-323298],[[3,0,1],37062],[[3,0,0],5430],[[2,2,2],4320],[[2,2,1],-5400],[[2,2,0],936],[[2,1,4],-92160],[[2,1,3],159840],[[2,1,2],-85680],[[2,1,1],19080],[[2,1,0],-1560],[[2,0,5],-36480],[[2,0,4],190176],[[2,0,3],-254520],[[2,0,2],122184],[[2,0,1],-16920],[[2,0,0],-960],[[1,1,4],11520],[[1,1,3],-17280],[[1,1,2],7200],[[1,1,1],-1440],[[1,1,0],96],[[1,0,5],8960],[[1,0,4],-46848],[[1,0,3],57888],[[1,0,2],-25440],[[1,0,1],2880],[[1,0,0],320],[[0,0,5],-1024],[[0,0,4],5376],[[0,0,3],-5760],[[0,0,2],1920],[[0,0,0],-64]]},{"name":"S47-S46","positive_content":1,"factors":[{"terms":[[[2,1,0],-3],[[2,0,1],4],[[1,1,0],3],[[1,0,1],-7],[[1,0,0],3],[[0,0,1],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-81],[[8,3,1],-1728],[[8,3,0],513],[[8,2,2],-2304],[[8,2,1],2844],[[8,2,0],-468],[[8,1,3],-3072],[[8,1,2],3792],[[8,1,1],-624],[[8,1,0],48],[[8,0,4],-256],[[8,0,3],1216],[[8,0,2],-832],[[8,0,1],64],[[8,0,0],32],[[7,4,0],324],[[7,3,1],8208],[[7,3,0],-3348],[[7,2,2],12672],[[7,2,1],-16965],[[7,2,0],4005],[[7,1,3],19200],[[7,1,2],-27768],[[7,1,1],8652],[[7,1,0],-660],[[7,0,4],1792],[[7,0,3],-8368],[[7,0,2],7312],[[7,0,1],-1552],[[7,0,0],-80],[[6,4,0],-486],[[6,3,1],-15984],[[6,3,0],7479],[[6,2,2],-30096],[[6,2,1],42111],[[6,2,0],-11439],[[6,1,3],-53568],[[6,1,2],84429],[[6,1,1],-33534],[[6,1,0],2349],[[6,0,4],-5728],[[6,0,3],26452],[[6,0,2],-25708],[[6,0,1],5356],[[6,0,0],248],[[5,4,0],324],[[5,3,1],15984],[[5,3,0],-7479],[[5,2,2],39456],[[5,2,1],-55980],[[5,2,0],15804],[[5,1,3],86160],[[5,1,2],-141186],[[5,1,1],61680],[[5,1,0],-3666],[[5,0,4],10864],[[5,0,3],-49849],[[5,0,2],50923],[[5,0,1],-8647],[[5,0,0],-2015],[[4,4,0],-81],[[4,3,1],-8208],[[4,3,0],3348],[[4,2,2],-30096],[[4,2,1],42111],[[4,2,0],-11439],[[4,1,3],-86160],[[4,1,2],141186],[[4,1,1],-61680],[[4,1,0],3666],[[4,0,4],-13345],[[4,0,3],61105],[[4,0,2],-63325],[[4,0,1],9667],[[4,0,0],3674],[[3,3,1],1728],[[3,3,0],-513],[[3,2,2],12672],[[3,2,1],-16965],[[3,2,0],4005],[[3,1,3],53568],[[3,1,2],-84429],[[3,1,1],33534],[[3,1,0],-2349],[[3,0,4],10864],[[3,0,3],-49849],[[3,0,2],50923],[[3,0,1],-8647],[[3,0,0],-2015],[[2,2,2],-2304],[[2,2,1],2844],[[2,2,0],-468],[[2,1,3],-19200],[[2,1,2],27768],[[2,1,1],-8652],[[2,1,0],660],[[2,0,4],-5728],[[2,0,3],26452],[[2,0,2],-25708],[[2,0,1],5356],[[2,0,0],248],[[1,1,3],3072],[[1,1,2],-3792],[[1,1,1],624],[[1,1,0],-48],[[1,0,4],1792],[[1,0,3],-8368],[[1,0,2],7312],[[1,0,1],-1552],[[1,0,0],-80],[[0,0,4],-256],[[0,0,3],1216],[[0,0,2],-832],[[0,0,1],64],[[0,0,0],32]]},{"name":"W0-S56","positive_content":9,"factors":[],"reduced":[[[10,5,0],27],[[10,4,1],540],[[10,4,0],-189],[[10,3,2],720],[[10,3,1],-900],[[10,3,0],180],[[10,2,3],960],[[10,2,2],-1200],[[10,2,1],240],[[10,1,3],-320],[[10,1,2],320],[[9,5,0],-135],[[9,4,1],-3105],[[9,4,0],1377],[[9,3,2],-4680],[[9,3,1],7875],[[9,3,0],-2034],[[9,2,3],-6960],[[9,2,2],12120],[[9,2,1],-5880],[[9,2,0],720],[[9,1,3],5200],[[9,1,2],-6400],[[9,1,1],1200],[[9,0,3],-960],[[9,0,2],960],[[8,5,0],270],[[8,4,1],7560],[[8,4,0],-3807],[[8,3,2],13365],[[8,3,1],-27405],[[8,3,0],8613],[[8,2,3],22740],[[8,2,2],-48675],[[8,2,1],31875],[[8,2,0],-5454],[[8,1,3],-27820],[[8,1,2],39220],[[8,1,1],-12120],[[8,1,0],180],[[8,0,3],6640],[[8,0,2],-8080],[[8,0,1],1440],[[7,5,0],-270],[[7,4,1],-9990],[[7,4,0],5238],[[7,3,2],-21735],[[7,3,1],51030],[[7,3,0],-18009],[[7,2,3],-43665],[[7,2,2],107175],[[7,2,1],-81780],[[7,2,0],16299],[[7,1,3],78775],[[7,1,2],-120610],[[7,1,1],46515],[[7,1,0],-2034],[[7,0,3],-21700],[[7,0,2],29140],[[7,0,1],-7980],[[7,0,0],-1080],[[6,5,0],135],[[6,4,1],7560],[[6,4,0],-3807],[[6,3,2],21735],[[6,3,1],-55890],[[6,3,0],20439],[[6,2,3],53850],[[6,2,2],-144690],[[6,2,1],119820],[[6,2,0],-26010],[[6,1,3],-137785],[[6,1,2],220435],[[6,1,1],-94215],[[6,1,0],6300],[[6,0,3],43765],[[6,0,2],-61855],[[6,0,1],19935],[[6,0,0],3231],[[5,5,0],-27],[[5,4,1],-3105],[[5,4,0],1377],[[5,3,2],-13365],[[5,3,1],36315],[[5,3,0],-12663],[[5,2,3],-43665],[[5,2,2],123915],[[5,2,1],-106350],[[5,2,0],24129],[[5,1,3],158155],[[5,1,2],-256135],[[5,1,1],112425],[[5,1,0],-9180],[[5,0,3],-59935],[[5,0,2],86485],[[5,0,1],-29565],[[5,0,0],-2412],[[4,4,1],540],[[4,4,0],-189],[[4,3,2],4680],[[4,3,1],-13005],[[4,3,0],3924],[[4,2,3],22740],[[4,2,2],-66045],[[4,2,1],56625],[[4,2,0],-12834],[[4,1,3],-120625],[[4,1,2],191980],[[4,1,1],-80985],[[4,1,0],6984],[[4,0,3],57715],[[4,0,2],-83065],[[4,0,1],28185],[[4,0,0],-729],[[3,3,2],-720],[[3,3,1],1980],[[3,3,0],-450],[[3,2,3],-6960],[[3,2,2],20040],[[3,2,1],-16590],[[3,2,0],3510],[[3,1,3],59380],[[3,1,2],-90010],[[3,1,1],33780],[[3,1,0],-2610],[[3,0,3],-39010],[[3,0,2],54670],[[3,0,1],-17190],[[3,0,0],990],[[2,2,3],960],[[2,2,2],-2640],[[2,2,1],2040],[[2,2,0],-360],[[2,1,3],-17200],[[2,1,2],23920],[[2,1,1],-7080],[[2,1,0],360],[[2,0,3],17800],[[2,0,2],-23560],[[2,0,1],6120],[[2,0,0],450],[[1,1,3],2240],[[1,1,2],-2720],[[1,1,1],480],[[1,0,3],-4960],[[1,0,2],5920],[[1,0,1],-960],[[1,0,0],-540],[[0,0,3],640],[[0,0,2],-640],[[0,0,0],108]]},{"name":"W2-S56","positive_content":9,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,5,0],27],[[9,4,1],540],[[9,4,0],-189],[[9,3,2],720],[[9,3,1],-1980],[[9,3,0],450],[[9,2,3],960],[[9,2,2],-2640],[[9,2,1],2040],[[9,2,0],-360],[[9,1,3],-2240],[[9,1,2],2720],[[9,1,1],-480],[[9,0,3],640],[[9,0,2],-640],[[9,0,0],108],[[8,5,0],-135],[[8,4,1],-3105],[[8,4,0],1377],[[8,3,2],-4680],[[8,3,1],13005],[[8,3,0],-3924],[[8,2,3],-6960],[[8,2,2],20040],[[8,2,1],-16590],[[8,2,0],3510],[[8,1,3],17200],[[8,1,2],-23920],[[8,1,1],7080],[[8,1,0],-360],[[8,0,3],-4960],[[8,0,2],5920],[[8,0,1],-960],[[8,0,0],-540],[[7,5,0],270],[[7,4,1],7560],[[7,4,0],-3807],[[7,3,2],13365],[[7,3,1],-36315],[[7,3,0],12663],[[7,2,3],22740],[[7,2,2],-66045],[[7,2,1],56625],[[7,2,0],-12834],[[7,1,3],-59380],[[7,1,2],90010],[[7,1,1],-33780],[[7,1,0],2610],[[7,0,3],17800],[[7,0,2],-23560],[[7,0,1],6120],[[7,0,0],450],[[6,5,0],-270],[[6,4,1],-9990],[[6,4,0],5238],[[6,3,2],-21735],[[6,3,1],55890],[[6,3,0],-20439],[[6,2,3],-43665],[[6,2,2],123915],[[6,2,1],-106350],[[6,2,0],24129],[[6,1,3],120625],[[6,1,2],-191980],[[6,1,1],80985],[[6,1,0],-6984],[[6,0,3],-39010],[[6,0,2],54670],[[6,0,1],-17190],[[6,0,0],990],[[5,5,0],135],[[5,4,1],7560],[[5,4,0],-3807],[[5,3,2],21735],[[5,3,1],-51030],[[5,3,0],18009],[[5,2,3],53850],[[5,2,2],-144690],[[5,2,1],119820],[[5,2,0],-26010],[[5,1,3],-158155],[[5,1,2],256135],[[5,1,1],-112425],[[5,1,0],9180],[[5,0,3],57715],[[5,0,2],-83065],[[5,0,1],28185],[[5,0,0],-729],[[4,5,0],-27],[[4,4,1],-3105],[[4,4,0],1377],[[4,3,2],-13365],[[4,3,1],27405],[[4,3,0],-8613],[[4,2,3],-43665],[[4,2,2],107175],[[4,2,1],-81780],[[4,2,0],16299],[[4,1,3],137785],[[4,1,2],-220435],[[4,1,1],94215],[[4,1,0],-6300],[[4,0,3],-59935],[[4,0,2],86485],[[4,0,1],-29565],[[4,0,0],-2412],[[3,4,1],540],[[3,4,0],-189],[[3,3,2],4680],[[3,3,1],-7875],[[3,3,0],2034],[[3,2,3],22740],[[3,2,2],-48675],[[3,2,1],31875],[[3,2,0],-5454],[[3,1,3],-78775],[[3,1,2],120610],[[3,1,1],-46515],[[3,1,0],2034],[[3,0,3],43765],[[3,0,2],-61855],[[3,0,1],19935],[[3,0,0],3231],[[2,3,2],-720],[[2,3,1],900],[[2,3,0],-180],[[2,2,3],-6960],[[2,2,2],12120],[[2,2,1],-5880],[[2,2,0],720],[[2,1,3],27820],[[2,1,2],-39220],[[2,1,1],12120],[[2,1,0],-180],[[2,0,3],-21700],[[2,0,2],29140],[[2,0,1],-7980],[[2,0,0],-1080],[[1,2,3],960],[[1,2,2],-1200],[[1,2,1],240],[[1,1,3],-5200],[[1,1,2],6400],[[1,1,1],-1200],[[1,0,3],6640],[[1,0,2],-8080],[[1,0,1],1440],[[0,1,3],320],[[0,1,2],-320],[[0,0,3],-960],[[0,0,2],960]]},{"name":"W3-S56","positive_content":3,"factors":[],"reduced":[[[10,5,0],81],[[10,4,1],1620],[[10,4,0],-567],[[10,3,2],2160],[[10,3,1],-3780],[[10,3,0],810],[[10,2,3],2880],[[10,2,2],-5040],[[10,2,1],2520],[[10,2,0],-360],[[10,1,3],-2880],[[10,1,2],3360],[[10,1,1],-480],[[10,0,3],640],[[10,0,2],-640],[[10,0,0],8],[[9,5,0],-405],[[9,4,1],-9315],[[9,4,0],4131],[[9,3,2],-14040],[[9,3,1],26595],[[9,3,0],-7452],[[9,2,3],-20880],[[9,2,2],41400],[[9,2,1],-24750],[[9,2,0],4230],[[9,1,3],23760],[[9,1,2],-31920],[[9,1,1],8520],[[9,1,0],-360],[[9,0,3],-5600],[[9,0,2],6560],[[9,0,1],-960],[[9,0,0],-40],[[8,5,0],810],[[8,4,1],22680],[[8,4,0],-11421],[[8,3,2],40095],[[8,3,1],-79785],[[8,3,0],25839],[[8,2,3],68220],[[8,2,2],-146115],[[8,2,1],97155],[[8,2,0],-17802],[[8,1,3],-89100],[[8,1,2],131010],[[8,1,1],-45780],[[8,1,0],2250],[[8,0,3],22440],[[8,0,2],-29160],[[8,0,1],7080],[[8,0,0],300],[[7,5,0],-810],[[7,4,1],-29970],[[7,4,0],15714],[[7,3,2],-65205],[[7,3,1],132840],[[7,3,0],-45927],[[7,2,3],-130995],[[7,2,2],292725],[[7,2,1],-206100],[[7,2,0],38457],[[7,1,3],199215],[[7,1,2],-309300],[[7,1,1],123855],[[7,1,0],-5832],[[7,0,3],-54810],[[7,0,2],75750],[[7,0,1],-22830],[[7,0,0],-2130],[[6,5,0],405],[[6,4,1],22680],[[6,4,0],-11421],[[6,3,2],65205],[[6,3,1],-132840],[[6,3,0],45927],[[6,2,3],161550],[[6,2,2],-365940],[[6,2,1],262350],[[6,2,0],-49050],[[6,1,3],-292545],[[6,1,2],466035],[[6,1,1],-198015],[[6,1,0],8730],[[6,0,3],90825],[[6,0,2],-129675],[[6,0,1],43035],[[6,0,0],6813],[[5,5,0],-81],[[5,4,1],-9315],[[5,4,0],4131],[[5,3,2],-40095],[[5,3,1],79785],[[5,3,0],-25839],[[5,2,3],-130995],[[5,2,2],292725],[[5,2,1],-206100],[[5,2,0],38457],[[5,1,3],292545],[[5,1,2],-466035],[[5,1,1],198015],[[5,1,0],-8730],[[5,0,3],-106995],[[5,0,2],154305],[[5,0,1],-52665],[[5,0,0],-9930],[[4,4,1],1620],[[4,4,0],-567],[[4,3,2],14040],[[4,3,1],-26595],[[4,3,0],7452],[[4,2,3],68220],[[4,2,2],-146115],[[4,2,1],97155],[[4,2,0],-17802],[[4,1,3],-199215],[[4,1,2],309300],[[4,1,1],-123855],[[4,1,0],5832],[[4,0,3],90825],[[4,0,2],-129675],[[4,0,1],43035],[[4,0,0],6813],[[3,3,2],-2160],[[3,3,1],3780],[[3,3,0],-810],[[3,2,3],-20880],[[3,2,2],41400],[[3,2,1],-24750],[[3,2,0],4230],[[3,1,3],89100],[[3,1,2],-131010],[[3,1,1],45780],[[3,1,0],-2250],[[3,0,3],-54810],[[3,0,2],75750],[[3,0,1],-22830],[[3,0,0],-2130],[[2,2,3],2880],[[2,2,2],-5040],[[2,2,1],2520],[[2,2,0],-360],[[2,1,3],-23760],[[2,1,2],31920],[[2,1,1],-8520],[[2,1,0],360],[[2,0,3],22440],[[2,0,2],-29160],[[2,0,1],7080],[[2,0,0],300],[[1,1,3],2880],[[1,1,2],-3360],[[1,1,1],480],[[1,0,3],-5600],[[1,0,2],6560],[[1,0,1],-960],[[1,0,0],-40],[[0,0,3],640],[[0,0,2],-640],[[0,0,0],8]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]},{"name":"h6_0_c","positive_content":14400,"factors":[],"reduced":[[[8,3,1],12312540],[[8,3,0],-3078135],[[8,2,2],16416720],[[8,2,1],-20520900],[[8,2,0],4104180],[[8,1,3],21888960],[[8,1,2],-27361200],[[8,1,1],5472240],[[8,0,3],-7296320],[[8,0,2],7296320],[[8,0,0],856081],[[7,3,1],-58484565],[[7,3,0],21546945],[[7,2,2],-90291960],[[7,2,1],122099355],[[7,2,0],-31807395],[[7,1,3],-136806000],[[7,1,2],199736760],[[7,1,1],-67034940],[[7,1,0],4104180],[[7,0,3],45602000],[[7,0,2],-56546480],[[7,0,1],10944480],[[7,0,0],-3424324],[[6,3,1],113890995],[[6,3,0],-49250160],[[6,2,2],214443405],[[6,2,1],-302683275],[[6,2,0],88239870],[[6,1,3],381688740],[[6,1,2],-606392595],[[6,1,1],252407070],[[6,1,0],-27703215],[[6,0,3],-134525900],[[6,0,2],183776060],[[6,0,1],-53354340],[[6,0,0],-18890990],[[5,3,1],-113890995],[[5,3,0],49250160],[[5,2,2],-281136330],[[5,2,1],402209640],[[5,2,0],-121073310],[[5,1,3],-613916925],[[5,1,2],1013390445],[[5,1,1],-460010175],[[5,1,0],60536655],[[5,0,3],242944655],[[5,0,2],-347601245],[[5,0,1],115943085],[[5,0,0],69684149],[[4,3,1],58484565],[[4,3,0],-21546945],[[4,2,2],214443405],[[4,2,1],-302683275],[[4,2,0],88239870],[[4,1,3],613916925],[[4,1,2],-1013390445],[[4,1,1],460010175],[[4,1,0],-60536655],[[4,0,3],-293562875],[[4,0,2],425580665],[[4,0,1],-147408465],[[4,0,0],-94567706],[[3,3,1],-12312540],[[3,3,0],3078135],[[3,2,2],-90291960],[[3,2,1],122099355],[[3,2,0],-31807395],[[3,1,3],-381688740],[[3,1,2],606392595],[[3,1,1],-252407070],[[3,1,0],27703215],[[3,0,3],242944655],[[3,0,2],-347601245],[[3,0,1],115943085],[[3,0,0],69684149],[[2,2,2],16416720],[[2,2,1],-20520900],[[2,2,0],4104180],[[2,1,3],136806000],[[2,1,2],-199736760],[[2,1,1],67034940],[[2,1,0],-4104180],[[2,0,3],-134525900],[[2,0,2],183776060],[[2,0,1],-53354340],[[2,0,0],-18890990],[[1,1,3],-21888960],[[1,1,2],27361200],[[1,1,1],-5472240],[[1,0,3],45602000],[[1,0,2],-56546480],[[1,0,1],10944480],[[1,0,0],-3424324],[[0,0,3],-7296320],[[0,0,2],7296320],[[0,0,0],856081]]},{"name":"h6_0_condition","positive_content":864000,"factors":[],"reduced":[[[10,5,0],1846881],[[10,4,1],36937620],[[10,4,0],-11696913],[[10,3,2],49250160],[[10,3,1],152398260],[[10,3,0],-42819372],[[10,2,3],65666880],[[10,2,2],203197680],[[10,2,1],-340184880],[[10,2,0],70225872],[[10,1,3],358486080],[[10,1,2],-453579840],[[10,1,1],95093760],[[10,1,0],-729632],[[10,0,3],-126791680],[[10,0,2],126791680],[[10,0,0],7049395],[[9,5,0],-9234405],[[9,4,1],-212391315],[[9,4,0],86187780],[[9,3,2],-320126040],[[9,3,1],-802414755],[[9,3,0],328395555],[[9,2,3],-476084880],[[9,2,2],-1173034440],[[9,2,1],2260859580],[[9,2,0],-606268020],[[9,1,3],-2599024080],[[9,1,2],3754862640],[[9,1,1],-1227158880],[[9,1,0],74968480],[[9,0,3],919239680],[[9,0,2],-1109427200],[[9,0,1],190187520],[[9,0,0],-35246975],[[8,5,0],18468810],[[8,4,1],517126680],[[8,4,0],-239478903],[[8,3,2],914206095],[[8,3,1],1935066510],[[8,3,0],-943324029],[[8,2,3],1555484220],[[8,2,2],3162426975],[[8,2,1],-6779928690],[[8,2,0],2084727291],[[8,1,3],8850125100],[[8,1,2],-13763000700],[[8,1,1],5453295540],[[8,1,0],-562947328],[[8,0,3],-3256961280],[[8,0,2],4302992640],[[8,0,1],-1117351680],[[8,0,0],-175213623],[[7,5,0],-18468810],[[7,4,1],-683345970],[[7,4,0],329976072],[[7,3,2],-1486739205],[[7,3,1],-2859913575],[[7,3,0],1487729916],[[7,2,3],-2986816995],[[7,2,2],-5321626560],[[7,2,1],12233792745],[[7,2,0],-4049021814],[[7,1,3],-18546053295],[[7,1,2],30024543285],[[7,1,1],-13037025165],[[7,1,0],1626755767],[[7,0,3],7351936320],[[7,0,2],-10216635840],[[7,0,1],3132150720],[[7,0,0],930166422],[[6,5,0],9234405],[[6,4,1],517126680],[[6,4,0],-239478903],[[6,3,2],1486739205],[[6,3,1],2859913575],[[6,3,0],-1487729916],[[6,2,3],3683501550],[[6,2,2],6258072690],[[6,2,1],-14749077510],[[6,2,0],5000673342],[[6,1,3],26359929570],[[6,1,2],-43438382910],[[6,1,1],19583783430],[[6,1,0],-2617054990],[[6,0,3],-11660872320],[[6,0,2],16629521280],[[6,0,1],-5503551360],[[6,0,0],-1966073769],[[5,5,0],-1846881],[[5,4,1],-212391315],[[5,4,0],86187780],[[5,3,2],-914206095],[[5,3,1],-1935066510],[[5,3,0],943324029],[[5,2,3],-2986816995],[[5,2,2],-5321626560],[[5,2,1],12233792745],[[5,2,0],-4049021814],[[5,1,3],-26359929570],[[5,1,2],43438382910],[[5,1,1],-19583783430],[[5,1,0],2617054990],[[5,0,3],13544917440],[[5,0,2],-19476390720],[[5,0,1],6591186240],[[5,0,0],2503516575],[[4,4,1],36937620],[[4,4,0],-11696913],[[4,3,2],320126040],[[4,3,1],802414755],[[4,3,0],-328395555],[[4,2,3],1555484220],[[4,2,2],3162426975],[[4,2,1],-6779928690],[[4,2,0],2084727291],[[4,1,3],18546053295],[[4,1,2],-30024543285],[[4,1,1],13037025165],[[4,1,0],-1626755767],[[4,0,3],-11660872320],[[4,0,2],16629521280],[[4,0,1],-5503551360],[[4,0,0],-1966073769],[[3,3,2],-49250160],[[3,3,1],-152398260],[[3,3,0],42819372],[[3,2,3],-476084880],[[3,2,2],-1173034440],[[3,2,1],2260859580],[[3,2,0],-606268020],[[3,1,3],-8850125100],[[3,1,2],13763000700],[[3,1,1],-5453295540],[[3,1,0],562947328],[[3,0,3],7351936320],[[3,0,2],-10216635840],[[3,0,1],3132150720],[[3,0,0],930166422],[[2,2,3],65666880],[[2,2,2],203197680],[[2,2,1],-340184880],[[2,2,0],70225872],[[2,1,3],2599024080],[[2,1,2],-3754862640],[[2,1,1],1227158880],[[2,1,0],-74968480],[[2,0,3],-3256961280],[[2,0,2],4302992640],[[2,0,1],-1117351680],[[2,0,0],-175213623],[[1,1,3],-358486080],[[1,1,2],453579840],[[1,1,1],-95093760],[[1,1,0],729632],[[1,0,3],919239680],[[1,0,2],-1109427200],[[1,0,1],190187520],[[1,0,0],-35246975],[[0,0,3],-126791680],[[0,0,2],126791680],[[0,0,0],7049395]]},{"name":"h6_0_value","positive_content":1296000,"factors":[],"reduced":[[[20,6,2],448497596160],[[20,6,1],-224248798080],[[20,6,0],28031099760],[[20,5,3],1195993589760],[[20,5,2],-1793990384640],[[20,5,1],672746394240],[[20,5,0],-74749599360],[[20,4,4],2391987179520],[[20,4,3],-4385309829120],[[20,4,2],2541486378240],[[20,4,1],-597996794880],[[20,4,0],49833066240],[[20,3,5],2126210826240],[[20,3,4],-5847079772160],[[20,3,3],5049750712320],[[20,3,2],-1461769943040],[[20,3,1],133119360576],[[20,3,0],-57795984],[[20,2,6],1417473884160],[[20,2,5],-4252421652480],[[20,2,4],4518198005760],[[20,2,3],-1949026590720],[[20,2,2],266084598528],[[20,2,1],-385306560],[[20,2,0],77061312],[[20,1,6],-944982589440],[[20,1,5],2126210826240],[[20,1,4],-1417473884160],[[20,1,3],236656641024],[[20,1,2],-513742080],[[20,1,1],102748416],[[20,0,6],157497098240],[[20,0,5],-314994196480],[[20,0,4],157497098240],[[20,0,3],-136997888],[[20,0,2],136997888],[[20,0,0],305180663],[[19,6,2],-5157722355840],[[19,6,1],3083420973600],[[19,6,0],-448497596160],[[19,5,3],-14650921474560],[[19,5,2],23321875000320],[[19,5,1],-9923009315040],[[19,5,0],1252055789280],[[19,4,4],-31095833333760],[[19,4,3],60896006945280],[[19,4,2],-39094040465280],[[19,4,1],10240695112320],[[19,4,0],-946828258560],[[19,3,5],-29235398860800],[[19,3,4],83985327636480],[[19,3,3],-79400685542400],[[19,3,2],28172293447680],[[19,3,1],-3623688040752],[[19,3,0],100417480272],[[19,2,6],-20553371320320],[[19,2,5],64849430200320],[[19,2,4],-74683155271680],[[19,2,3],37430169753600],[[19,2,2],-7445282712192],[[19,2,1],403268943312],[[19,2,0],-1059593040],[[19,1,6],13702247546880],[[19,1,5],-33487820513280],[[19,1,4],26400451092480],[[19,1,3],-7151465505024],[[19,1,2],538385476224],[[19,1,1],-1875158592],[[19,1,0],77061312],[[19,0,6],-2283707924480],[[19,0,5],5039907143680],[[19,0,4],-3228690513920],[[19,0,3],474169518848],[[19,0,2],-1883720960],[[19,0,1],205496832],[[19,0,0],-3051806630],[[18,6,2],28283379657840],[[18,6,1],-19061147836800],[[18,6,0],3139483173120],[[18,5,3],86036788863360],[[18,5,2],-143182857574080],[[18,5,1],66433706431200],[[18,5,0],-9287637720480],[[18,4,4],194647956733440],[[18,4,3],-400583102970240],[[18,4,2],277031358928080],[[18,4,1],-79103763522720],[[18,4,0],8007550831440],[[18,3,5],194282514247680],[[18,3,4],-577332683412480],[[18,3,3],582664821500160],[[18,3,2],-235602431671680],[[18,3,1],37149093782640],[[18,3,0],-1580929569216],[[18,2,6],144493744066560],[[18,2,5],-474145014251520],[[18,2,4],580023668989440],[[18,2,3],-322464234631680],[[18,2,2],78376958670384],[[18,2,1],-6250977700272],[[18,2,0],-34145142912],[[18,1,6],-97274145300480],[[18,1,5],252753311969280],[[18,1,4],-223252136755200],[[18,1,3],76754778240960],[[18,1,2],-9139935417552],[[18,1,1],159109794720],[[18,1,0],-982531728],[[18,0,6],16369854648320],[[18,0,5],-38763973304320],[[18,0,4],28949935370240],[[18,0,3],-6759238054208],[[18,0,2],205579056704],[[18,0,1],-2234778048],[[18,0,0],5657719217],[[17,6,2],-98220973559040],[[17,6,1],71815677585120],[[17,6,0],-12950368089120],[[17,5,3],-321628838646240],[[17,5,2],553165722663840],[[17,5,1],-272630476265760],[[17,5,0],41093592248160],[[17,4,4],-779040324529920],[[17,4,3],1664131643151840],[[17,4,2],-1215148174596000],[[17,4,1],370402952228640],[[17,4,0],-40346096254560],[[17,3,5],-828624225438720],[[17,3,4],2527632785825280],[[17,3,3],-2676272364152640],[[17,3,2],1182551120141760],[[17,3,1],-212659004366352],[[17,3,0],11197639663056],[[17,2,6],-654075605422080],[[17,2,5],2212986805585920],[[17,2,4],-2833757311737600],[[17,2,3],1696757766894720],[[17,2,2],-467910367469568],[[17,2,1],45616649663808],[[17,2,0],382062484800],[[17,1,6],448807668572160],[[17,1,5],-1221441675586560],[[17,1,4],1169482398520320],[[17,1,3],-464250266118576],[[17,1,2],69054215170320],[[17,1,1],-1567379816784],[[17,1,0],-84960740880],[[17,0,6],-76927488921600],[[17,0,5],191949588480000],[[17,0,4],-158963789967360],[[17,0,3],46289038426512],[[17,0,2],-2116945819824],[[17,0,1],-229727911248],[[17,0,0],36076281330],[[16,6,2],241684142130720],[[16,6,1],-186687124401600],[[16,6,0],35823745493280],[[16,5,3],856649096065440],[[16,5,2],-1508914100080800],[[16,5,1],775508405960160],[[16,5,0],-123243401944800],[[16,4,4],2232032380589520],[[16,4,3],-4901462041834080],[[16,4,2],3722866421325120],[[16,4,1],-1190480806807200],[[16,4,0],137044046726640],[[16,3,5],2540265468117120],[[16,3,4],-7905374358248160],[[16,3,3],8670642069096000],[[16,3,2],-4075298324040960],[[16,3,1],795875824107072],[[16,3,0],-46762521170256],[[16,2,6],2135684645832960],[[16,2,5],-7399230286337280],[[16,2,4],9808361078832720],[[16,2,3],-6198121886028480],[[16,2,2],1854961448137776],[[16,2,1],-198460129895136],[[16,2,0],-3194870542560],[[16,1,6],-1507361661642240],[[16,1,5],4249606084237440],[[16,1,4],-4314430597904640],[[16,1,3],1874355915546576],[[16,1,2],-308715994862064],[[16,1,1],5476740354288],[[16,1,0],1069514270640],[[16,0,6],265313090330880],[[16,0,5],-688718814804480],[[16,0,4],613590853274880],[[16,0,3],-200809834132272],[[16,0,2],8350862250768],[[16,0,1],2411334033264],[[16,0,0],-171387922575],[[15,6,2],-446199045979680],[[15,6,1],357060148742880],[[15,6,0],-71311117789440],[[15,5,3],-1722996952647840],[[15,5,2],3085607399381280],[[15,5,1],-1631241819433440],[[15,5,0],268631372700000],[[15,4,4],-4855491038227680],[[15,4,3],10876440454876800],[[15,4,2],-8494320222472320],[[15,4,1],2809837439942400],[[15,4,0],-336466634119200],[[15,3,5],-5940257224140000],[[15,3,4],18764111616343200],[[15,3,3],-21113173838430720],[[15,3,2],10359771224100480],[[15,3,1],-2119753731786336],[[15,3,0],127571102552160],[[15,2,6],-5340546033356160],[[15,2,5],18839859953405760],[[15,2,4],-25628433769660320],[[15,2,3],16840713756314880],[[15,2,2],-5304278101878576],[[15,2,1],570272078905488],[[15,2,0],22412116268928],[[15,1,6],3912842528098560],[[15,1,5],-11330151835592160],[[15,1,4],12007308456194400],[[15,1,3],-5504833901315520],[[15,1,2],911584255797504],[[15,1,1],10611439610976],[[15,1,0],-7360942793760],[[15,0,6],-712855552721280],[[15,0,5],1906893656048640],[[15,0,4],-1791065921919360],[[15,0,3],618162207454032],[[15,0,2],-5961888749040],[[15,0,1],-16264899649296],[[15,0,0],136269005628],[[14,6,2],637791612839280],[[14,6,1],-520593584742720],[[14,6,0],106321961389680],[[14,5,3],2704533941844000],[[14,5,2],-4894286080295520],[[14,5,1],2632961200456800],[[14,5,0],-443209062005280],[[14,4,4],8297364371858640],[[14,4,3],-18836867893053600],[[14,4,2],14986248177288960],[[14,4,1],-5069947638791520],[[14,4,0],623202982697520],[[14,3,5],10972192615279200],[[14,3,4],-35028361999401120],[[14,3,3],40120560102268800],[[14,3,2],-20268187756243200],[[14,3,1],4238021792238624],[[14,3,0],-242633193382224],[[14,2,6],10598059450404720],[[14,2,5],-37886342334086880],[[14,2,4],52513350165984960],[[14,2,3],-35476417327098240],[[14,2,2],11507574749360256],[[14,2,1],-1157839303011984],[[14,2,0],-98385401552832],[[14,1,6],-8136684224964000],[[14,1,5],24033418513005600],[[14,1,4],-26273342167272000],[[14,1,3],12387392567927280],[[14,1,2],-1886885286022944],[[14,1,1],-159942755302704],[[14,1,0],36043352628768],[[14,0,6],1546625849729520],[[14,0,5],-4231656259919520],[[14,0,4],4129943626448400],[[14,0,3],-1440724751312880],[[14,0,2],-74571590198112],[[14,0,1],76315943700432],[[14,0,0],3509962729230],[[13,6,2],-717259780658880],[[13,6,1],589213716955200],[[13,6,0],-121206475362240],[[13,5,3],-3374383789108800],[[13,5,2],6137465354651520],[[13,5,1],-3329421905093760],[[13,5,0],566340339551040],[[13,4,4],-11363265908108640],[[13,4,3],25997356264546080],[[13,4,2],-20903445150026400],[[13,4,1],7163085920070240],[[13,4,0],-893731126481280],[[13,3,5],-16351491471022080],[[13,3,4],52557815795715360],[[13,3,3],-60879209049201600],[[13,3,2],31316627039247360],[[13,3,1],-6594004081412496],[[13,3,0],344056325686560],[[13,2,6],-17063997730862400],[[13,2,5],61558118132633280],[[13,2,4],-86415877303758720],[[13,2,3],59469565877700480],[[13,2,2],-19581395068618416],[[13,2,1],1764805986621504],[[13,2,0],268780106284272],[[13,1,6],13865051251451520],[[13,1,5],-41534245289142720],[[13,1,4],46397886110078400],[[13,1,3],-22116506788637280],[[13,1,2],2869780535423424],[[13,1,1],637217070930720],[[13,1,0],-119182890104064],[[13,0,6],-2772470484356160],[[13,0,5],7711427986488960],[[13,0,4],-7733914234795200],[[13,0,3],2657283588583680],[[13,0,2],358554266100672],[[13,0,1],-242976313031040],[[13,0,0],-22384980814332],[[12,6,2],637791612839280],[[12,6,1],-520593584742720],[[12,6,0],106321961389680],[[12,5,3],3374383789108800],[[12,5,2],-6137465354651520],[[12,5,1],3329421905093760],[[12,5,0],-566340339551040],[[12,4,4],12604912815677760],[[12,4,3],-28911052043665920],[[12,4,2],23326640287279200],[[12,4,1],-8026873602874560],[[12,4,0],1006372543583520],[[12,3,5],19904501886068160],[[12,3,4],-64191064798445760],[[12,3,3],74760782730615360],[[12,3,2],-38792621011371840],[[12,3,1],8175700108922112],[[12,3,0],-395265269047536],[[12,2,6],22597205319561600],[[12,2,5],-81952728225171840],[[12,2,4],115897124482287120],[[12,2,3],-80609077875890880],[[12,2,2],26711063280320256],[[12,2,1],-2163193469213328],[[12,2,0],-480393511892928],[[12,1,6],-19641123749100960],[[12,1,5],59370816119938560],[[12,1,4],-67237607226650400],[[12,1,3],32107079138933520],[[12,1,2],-3414524473008144],[[12,1,1],-1445769657671184],[[12,1,0],261129847558608],[[12,0,6],4168006053229920],[[12,0,5],-11723666717958720],[[12,0,4],11974282514378400],[[12,0,3],-4009793958518880],[[12,0,2],-891706088179392],[[12,0,1],537480934636320],[[12,0,0],67301871413547],[[11,6,2],-446199045979680],[[11,6,1],357060148742880],[[11,6,0],-71311117789440],[[11,5,3],-2704533941844000],[[11,5,2],4894286080295520],[[11,5,1],-2632961200456800],[[11,5,0],443209062005280],[[11,4,4],-11363265908108640],[[11,4,3],25997356264546080],[[11,4,2],-20903445150026400],[[11,4,1],7163085920070240],[[11,4,0],-893731126481280],[[11,3,5],-19904501886068160],[[11,3,4],64191064798445760],[[11,3,3],-74760782730615360],[[11,3,2],38792621011371840],[[11,3,1],-8175700108922112],[[11,3,0],395265269047536],[[11,2,6],-24795375785578080],[[11,2,5],90081767919349440],[[11,2,4],-127701252107343360],[[11,2,3],89127125559152640],[[11,2,2],-29582427400816896],[[11,2,1],2289292561986336],[[11,2,0],580869253249920],[[11,1,6],23329928808233760],[[11,1,5],-70833116941688160],[[11,1,4],80753376440448000],[[11,1,3],-38523851639940240],[[11,1,2],3524751387757344],[[11,1,1],2133101256811536],[[11,1,0],-384189311622240],[[11,0,6],-5304677914901120],[[11,0,5],15018491401592320],[[11,0,4],-15501398114768000],[[11,0,3],5076352435637600],[[11,0,2],1472082066749152],[[11,0,1],-852986955778272],[[11,0,0],-123070166918450],[[10,6,2],241684142130720],[[10,6,1],-186687124401600],[[10,6,0],35823745493280],[[10,5,3],1722996952647840],[[10,5,2],-3085607399381280],[[10,5,1],1631241819433440],[[10,5,0],-268631372700000],[[10,4,4],8297364371858640],[[10,4,3],-18836867893053600],[[10,4,2],14986248177288960],[[10,4,1],-5069947638791520],[[10,4,0],623202982697520],[[10,3,5],16351491471022080],[[10,3,4],-52557815795715360],[[10,3,3],60879209049201600],[[10,3,2],-31316627039247360],[[10,3,1],6594004081412496],[[10,3,0],-344056325686560],[[10,2,6],22597205319561600],[[10,2,5],-81952728225171840],[[10,2,4],115897124482287120],[[10,2,3],-80609077875890880],[[10,2,2],26711063280320256],[[10,2,1],-2163193469213328],[[10,2,0],-480393511892928],[[10,1,6],-23329928808233760],[[10,1,5],70833116941688160],[[10,1,4],-80753376440448000],[[10,1,3],38523851639940240],[[10,1,2],-3524751387757344],[[10,1,1],-2133101256811536],[[10,1,0],384189311622240],[[10,0,6],5745485646026960],[[10,0,5],-16301363174625760],[[10,0,4],16883293842782000],[[10,0,3],-5480946581932400],[[10,0,2],-1729672154245312],[[10,0,1],992501343762576],[[10,0,0],149282329277375],[[9,6,2],-98220973559040],[[9,6,1],71815677585120],[[9,6,0],-12950368089120],[[9,5,3],-856649096065440],[[9,5,2],1508914100080800],[[9,5,1],-775508405960160],[[9,5,0],123243401944800],[[9,4,4],-4855491038227680],[[9,4,3],10876440454876800],[[9,4,2],-8494320222472320],[[9,4,1],2809837439942400],[[9,4,0],-336466634119200],[[9,3,5],-10972192615279200],[[9,3,4],35028361999401120],[[9,3,3],-40120560102268800],[[9,3,2],20268187756243200],[[9,3,1],-4238021792238624],[[9,3,0],242633193382224],[[9,2,6],-17063997730862400],[[9,2,5],61558118132633280],[[9,2,4],-86415877303758720],[[9,2,3],59469565877700480],[[9,2,2],-19581395068618416],[[9,2,1],1764805986621504],[[9,2,0],268780106284272],[[9,1,6],19641123749100960],[[9,1,5],-59370816119938560],[[9,1,4],67237607226650400],[[9,1,3],-32107079138933520],[[9,1,2],3414524473008144],[[9,1,1],1445769657671184],[[9,1,0],-261129847558608],[[9,0,6],-5304677914901120],[[9,0,5],15018491401592320],[[9,0,4],-15501398114768000],[[9,0,3],5076352435637600],[[9,0,2],1472082066749152],[[9,0,1],-852986955778272],[[9,0,0],-123070166918450],[[8,6,2],28283379657840],[[8,6,1],-19061147836800],[[8,6,0],3139483173120],[[8,5,3],321628838646240],[[8,5,2],-553165722663840],[[8,5,1],272630476265760],[[8,5,0],-41093592248160],[[8,4,4],2232032380589520],[[8,4,3],-4901462041834080],[[8,4,2],3722866421325120],[[8,4,1],-1190480806807200],[[8,4,0],137044046726640],[[8,3,5],5940257224140000],[[8,3,4],-18764111616343200],[[8,3,3],21113173838430720],[[8,3,2],-10359771224100480],[[8,3,1],2119753731786336],[[8,3,0],-127571102552160],[[8,2,6],10598059450404720],[[8,2,5],-37886342334086880],[[8,2,4],52513350165984960],[[8,2,3],-35476417327098240],[[8,2,2],11507574749360256],[[8,2,1],-1157839303011984],[[8,2,0],-98385401552832],[[8,1,6],-13865051251451520],[[8,1,5],41534245289142720],[[8,1,4],-46397886110078400],[[8,1,3],22116506788637280],[[8,1,2],-2869780535423424],[[8,1,1],-637217070930720],[[8,1,0],119182890104064],[[8,0,6],4168006053229920],[[8,0,5],-11723666717958720],[[8,0,4],11974282514378400],[[8,0,3],-4009793958518880],[[8,0,2],-891706088179392],[[8,0,1],537480934636320],[[8,0,0],67301871413547],[[7,6,2],-5157722355840],[[7,6,1],3083420973600],[[7,6,0],-448497596160],[[7,5,3],-86036788863360],[[7,5,2],143182857574080],[[7,5,1],-66433706431200],[[7,5,0],9287637720480],[[7,4,4],-779040324529920],[[7,4,3],1664131643151840],[[7,4,2],-1215148174596000],[[7,4,1],370402952228640],[[7,4,0],-40346096254560],[[7,3,5],-2540265468117120],[[7,3,4],7905374358248160],[[7,3,3],-8670642069096000],[[7,3,2],4075298324040960],[[7,3,1],-795875824107072],[[7,3,0],46762521170256],[[7,2,6],-5340546033356160],[[7,2,5],18839859953405760],[[7,2,4],-25628433769660320],[[7,2,3],16840713756314880],[[7,2,2],-5304278101878576],[[7,2,1],570272078905488],[[7,2,0],22412116268928],[[7,1,6],8136684224964000],[[7,1,5],-24033418513005600],[[7,1,4],26273342167272000],[[7,1,3],-12387392567927280],[[7,1,2],1886885286022944],[[7,1,1],159942755302704],[[7,1,0],-36043352628768],[[7,0,6],-2772470484356160],[[7,0,5],7711427986488960],[[7,0,4],-7733914234795200],[[7,0,3],2657283588583680],[[7,0,2],358554266100672],[[7,0,1],-242976313031040],[[7,0,0],-22384980814332],[[6,6,2],448497596160],[[6,6,1],-224248798080],[[6,6,0],28031099760],[[6,5,3],14650921474560],[[6,5,2],-23321875000320],[[6,5,1],9923009315040],[[6,5,0],-1252055789280],[[6,4,4],194647956733440],[[6,4,3],-400583102970240],[[6,4,2],277031358928080],[[6,4,1],-79103763522720],[[6,4,0],8007550831440],[[6,3,5],828624225438720],[[6,3,4],-2527632785825280],[[6,3,3],2676272364152640],[[6,3,2],-1182551120141760],[[6,3,1],212659004366352],[[6,3,0],-11197639663056],[[6,2,6],2135684645832960],[[6,2,5],-7399230286337280],[[6,2,4],9808361078832720],[[6,2,3],-6198121886028480],[[6,2,2],1854961448137776],[[6,2,1],-198460129895136],[[6,2,0],-3194870542560],[[6,1,6],-3912842528098560],[[6,1,5],11330151835592160],[[6,1,4],-12007308456194400],[[6,1,3],5504833901315520],[[6,1,2],-911584255797504],[[6,1,1],-10611439610976],[[6,1,0],7360942793760],[[6,0,6],1546625849729520],[[6,0,5],-4231656259919520],[[6,0,4],4129943626448400],[[6,0,3],-1440724751312880],[[6,0,2],-74571590198112],[[6,0,1],76315943700432],[[6,0,0],3509962729230],[[5,5,3],-1195993589760],[[5,5,2],1793990384640],[[5,5,1],-672746394240],[[5,5,0],74749599360],[[5,4,4],-31095833333760],[[5,4,3],60896006945280],[[5,4,2],-39094040465280],[[5,4,1],10240695112320],[[5,4,0],-946828258560],[[5,3,5],-194282514247680],[[5,3,4],577332683412480],[[5,3,3],-582664821500160],[[5,3,2],235602431671680],[[5,3,1],-37149093782640],[[5,3,0],1580929569216],[[5,2,6],-654075605422080],[[5,2,5],2212986805585920],[[5,2,4],-2833757311737600],[[5,2,3],1696757766894720],[[5,2,2],-467910367469568],[[5,2,1],45616649663808],[[5,2,0],382062484800],[[5,1,6],1507361661642240],[[5,1,5],-4249606084237440],[[5,1,4],4314430597904640],[[5,1,3],-1874355915546576],[[5,1,2],308715994862064],[[5,1,1],-5476740354288],[[5,1,0],-1069514270640],[[5,0,6],-712855552721280],[[5,0,5],1906893656048640],[[5,0,4],-1791065921919360],[[5,0,3],618162207454032],[[5,0,2],-5961888749040],[[5,0,1],-16264899649296],[[5,0,0],136269005628],[[4,4,4],2391987179520],[[4,4,3],-4385309829120],[[4,4,2],2541486378240],[[4,4,1],-597996794880],[[4,4,0],49833066240],[[4,3,5],29235398860800],[[4,3,4],-83985327636480],[[4,3,3],79400685542400],[[4,3,2],-28172293447680],[[4,3,1],3623688040752],[[4,3,0],-100417480272],[[4,2,6],144493744066560],[[4,2,5],-474145014251520],[[4,2,4],580023668989440],[[4,2,3],-322464234631680],[[4,2,2],78376958670384],[[4,2,1],-6250977700272],[[4,2,0],-34145142912],[[4,1,6],-448807668572160],[[4,1,5],1221441675586560],[[4,1,4],-1169482398520320],[[4,1,3],464250266118576],[[4,1,2],-69054215170320],[[4,1,1],1567379816784],[[4,1,0],84960740880],[[4,0,6],265313090330880],[[4,0,5],-688718814804480],[[4,0,4],613590853274880],[[4,0,3],-200809834132272],[[4,0,2],8350862250768],[[4,0,1],2411334033264],[[4,0,0],-171387922575],[[3,3,5],-2126210826240],[[3,3,4],5847079772160],[[3,3,3],-5049750712320],[[3,3,2],1461769943040],[[3,3,1],-133119360576],[[3,3,0],57795984],[[3,2,6],-20553371320320],[[3,2,5],64849430200320],[[3,2,4],-74683155271680],[[3,2,3],37430169753600],[[3,2,2],-7445282712192],[[3,2,1],403268943312],[[3,2,0],-1059593040],[[3,1,6],97274145300480],[[3,1,5],-252753311969280],[[3,1,4],223252136755200],[[3,1,3],-76754778240960],[[3,1,2],9139935417552],[[3,1,1],-159109794720],[[3,1,0],982531728],[[3,0,6],-76927488921600],[[3,0,5],191949588480000],[[3,0,4],-158963789967360],[[3,0,3],46289038426512],[[3,0,2],-2116945819824],[[3,0,1],-229727911248],[[3,0,0],36076281330],[[2,2,6],1417473884160],[[2,2,5],-4252421652480],[[2,2,4],4518198005760],[[2,2,3],-1949026590720],[[2,2,2],266084598528],[[2,2,1],-385306560],[[2,2,0],77061312],[[2,1,6],-13702247546880],[[2,1,5],33487820513280],[[2,1,4],-26400451092480],[[2,1,3],7151465505024],[[2,1,2],-538385476224],[[2,1,1],1875158592],[[2,1,0],-77061312],[[2,0,6],16369854648320],[[2,0,5],-38763973304320],[[2,0,4],28949935370240],[[2,0,3],-6759238054208],[[2,0,2],205579056704],[[2,0,1],-2234778048],[[2,0,0],5657719217],[[1,1,6],944982589440],[[1,1,5],-2126210826240],[[1,1,4],1417473884160],[[1,1,3],-236656641024],[[1,1,2],513742080],[[1,1,1],-102748416],[[1,0,6],-2283707924480],[[1,0,5],5039907143680],[[1,0,4],-3228690513920],[[1,0,3],474169518848],[[1,0,2],-1883720960],[[1,0,1],205496832],[[1,0,0],-3051806630],[[0,0,6],157497098240],[[0,0,5],-314994196480],[[0,0,4],157497098240],[[0,0,3],-136997888],[[0,0,2],136997888],[[0,0,0],305180663]]},{"name":"h6_1_c","positive_content":720,"factors":[],"reduced":[[[8,3,1],244622700],[[8,3,0],-61155675],[[8,2,2],326163600],[[8,2,1],-407704500],[[8,2,0],81540900],[[8,1,3],434884800],[[8,1,2],-543606000],[[8,1,1],108721200],[[8,0,3],-144961600],[[8,0,2],144961600],[[8,0,0],17151209],[[7,3,1],-1161957825],[[7,3,0],428089725],[[7,2,2],-1793899800],[[7,2,1],2425841775],[[7,2,0],-631941975],[[7,1,3],-2718030000],[[7,1,2],3968323800],[[7,1,1],-1331834700],[[7,1,0],81540900],[[7,0,3],906010000],[[7,0,2],-1123452400],[[7,0,1],217442400],[[7,0,0],-68604836],[[6,3,1],2262759975],[[6,3,0],-978490800],[[6,2,2],4260512025],[[6,2,1],-6013641375],[[6,2,0],1753129350],[[6,1,3],7583303700],[[6,1,2],-12047667975],[[6,1,1],5014765350],[[6,1,0],-550401075],[[6,0,3],-2672729500],[[6,0,2],3651220300],[[6,0,1],-1060031700],[[6,0,0],-375489190],[[5,3,1],-2262759975],[[5,3,0],978490800],[[5,2,2],-5585551650],[[5,2,1],7991008200],[[5,2,0],-2405456550],[[5,1,3],-12197159625],[[5,1,2],20133807225],[[5,1,1],-9139375875],[[5,1,0],1202728275],[[5,0,3],4826768275],[[5,0,2],-6906061225],[[5,0,1],2303530425],[[5,0,0],1386969721],[[4,3,1],1161957825],[[4,3,0],-428089725],[[4,2,2],4260512025],[[4,2,1],-6013641375],[[4,2,0],1753129350],[[4,1,3],12197159625],[[4,1,2],-20133807225],[[4,1,1],9139375875],[[4,1,0],-1202728275],[[4,0,3],-5832439375],[[4,0,2],8455338325],[[4,0,1],-2928677325],[[4,0,0],-1882517374],[[3,3,1],-244622700],[[3,3,0],61155675],[[3,2,2],-1793899800],[[3,2,1],2425841775],[[3,2,0],-631941975],[[3,1,3],-7583303700],[[3,1,2],12047667975],[[3,1,1],-5014765350],[[3,1,0],550401075],[[3,0,3],4826768275],[[3,0,2],-6906061225],[[3,0,1],2303530425],[[3,0,0],1386969721],[[2,2,2],326163600],[[2,2,1],-407704500],[[2,2,0],81540900],[[2,1,3],2718030000],[[2,1,2],-3968323800],[[2,1,1],1331834700],[[2,1,0],-81540900],[[2,0,3],-2672729500],[[2,0,2],3651220300],[[2,0,1],-1060031700],[[2,0,0],-375489190],[[1,1,3],-434884800],[[1,1,2],543606000],[[1,1,1],-108721200],[[1,0,3],906010000],[[1,0,2],-1123452400],[[1,0,1],217442400],[[1,0,0],-68604836],[[0,0,3],-144961600],[[0,0,2],144961600],[[0,0,0],17151209]]},{"name":"h6_1_condition","positive_content":14400,"factors":[],"reduced":[[[10,5,0],110080215],[[10,4,1],2201604300],[[10,4,0],-697174695],[[10,3,2],5870944800],[[10,3,1],8378286840],[[10,3,0],-2559354840],[[10,2,3],7827926400],[[10,2,2],7257085920],[[10,2,1],-19345510800],[[10,2,0],4195265760],[[10,1,4],5218617600],[[10,1,3],14894732160],[[10,1,2],-25794014400],[[10,1,1],5680664640],[[10,1,0],-43488480],[[10,0,5],463877120],[[10,0,4],-2203416320],[[10,0,3],-6066618880],[[10,0,2],7458250240],[[10,0,1],-57984640],[[10,0,0],402921584],[[9,5,0],-550401075],[[9,4,1],-12659224725],[[9,4,0],5137076700],[[9,3,2],-38161141200],[[9,3,1],-39368732130],[[9,3,0],19080489330],[[9,2,3],-56752466400],[[9,2,2],-29558224080],[[9,2,1],122122315980],[[9,2,0],-35485461900],[[9,1,4],-41748940800],[[9,1,3],-92330955360],[[9,1,2],201174240960],[[9,1,1],-71354843280],[[9,1,0],4477940880],[[9,0,5],-4058924800],[[9,0,4],19366869760],[[9,0,3],37372737920],[[9,0,2],-62128519040],[[9,0,1],11520787040],[[9,0,0],-2058096400],[[8,5,0],1100802150],[[8,4,1],30822460200],[[8,4,0],-14273734545],[[8,3,2],108979412850],[[8,3,1],83843820900],[[8,3,0],-52544712150],[[8,2,3],185424006600],[[8,2,2],45096154110],[[8,2,1],-348025284180],[[8,2,0],118858702410],[[8,1,4],153296892000],[[8,1,3],269864620200],[[8,1,2],-697098897180],[[8,1,1],305488512000],[[8,1,0],-32893833840],[[8,0,5],16525622400],[[8,0,4],-79105545120],[[8,0,3],-111912907680],[[8,0,2],232370362560],[[8,0,1],-65399666640],[[8,0,0],-10368024960],[[7,5,0],-1100802150],[[7,4,1],-40729679550],[[7,4,0],19667665080],[[7,3,2],-177229146150],[[7,3,1],-113335809930],[[7,3,0],80147173680],[[7,2,3],-356048339850],[[7,2,2],-28919604420],[[7,2,1],603715901670],[[7,2,0],-226119254760],[[7,1,4],-338231653200],[[7,1,3],-497570725890],[[7,1,2],1454411848050],[[7,1,1],-706765069710],[[7,1,0],92221773630],[[7,0,5],-41096613600],[[7,0,4],197155024080],[[7,0,3],216193767720],[[7,0,2],-539913994200],[[7,0,1],184410605820],[[7,0,0],54722721060],[[6,5,0],550401075],[[6,4,1],30822460200],[[6,4,0],-14273734545],[[6,3,2],177229146150],[[6,3,1],113335809930],[[6,3,0],-80147173680],[[6,2,3],439097746500],[[6,2,2],12249176940],[[6,2,1],-716934845340],[[6,2,0],277101496980],[[6,1,4],493505912025],[[6,1,3],656130527640],[[6,1,2],-2052231367410],[[6,1,1],1041443300520],[[6,1,0],-145507546275],[[6,0,5],69010781700],[[6,0,4],-331492297815],[[6,0,3],-306037770780],[[6,0,2],869559191970],[[6,0,1],-330513441300],[[6,0,0],-113424922095],[[5,5,0],-110080215],[[5,4,1],-12659224725],[[5,4,0],5137076700],[[5,3,2],-108979412850],[[5,3,1],-83843820900],[[5,3,0],52544712150],[[5,2,3],-356048339850],[[5,2,2],-28919604420],[[5,2,1],603715901670],[[5,2,0],-226119254760],[[5,1,4],-493505912025],[[5,1,3],-656130527640],[[5,1,2],2052231367410],[[5,1,1],-1041443300520],[[5,1,0],145507546275],[[5,0,5],-81689032635],[[5,0,4],392556918810],[[5,0,3],340744277790],[[5,0,2],-1015420032480],[[5,0,1],399556293045],[[5,0,0],142859051166],[[4,4,1],2201604300],[[4,4,0],-697174695],[[4,3,2],38161141200],[[4,3,1],39368732130],[[4,3,0],-19080489330],[[4,2,3],185424006600],[[4,2,2],45096154110],[[4,2,1],-348025284180],[[4,2,0],118858702410],[[4,1,4],338231653200],[[4,1,3],497570725890],[[4,1,2],-1454411848050],[[4,1,1],706765069710],[[4,1,0],-92221773630],[[4,0,5],69010781700],[[4,0,4],-331492297815],[[4,0,3],-306037770780],[[4,0,2],869559191970],[[4,0,1],-330513441300],[[4,0,0],-113424922095],[[3,3,2],-5870944800],[[3,3,1],-8378286840],[[3,3,0],2559354840],[[3,2,3],-56752466400],[[3,2,2],-29558224080],[[3,2,1],122122315980],[[3,2,0],-35485461900],[[3,1,4],-153296892000],[[3,1,3],-269864620200],[[3,1,2],697098897180],[[3,1,1],-305488512000],[[3,1,0],32893833840],[[3,0,5],-41096613600],[[3,0,4],197155024080],[[3,0,3],216193767720],[[3,0,2],-539913994200],[[3,0,1],184410605820],[[3,0,0],54722721060],[[2,2,3],7827926400],[[2,2,2],7257085920],[[2,2,1],-19345510800],[[2,2,0],4195265760],[[2,1,4],41748940800],[[2,1,3],92330955360],[[2,1,2],-201174240960],[[2,1,1],71354843280],[[2,1,0],-4477940880],[[2,0,5],16525622400],[[2,0,4],-79105545120],[[2,0,3],-111912907680],[[2,0,2],232370362560],[[2,0,1],-65399666640],[[2,0,0],-10368024960],[[1,1,4],-5218617600],[[1,1,3],-14894732160],[[1,1,2],25794014400],[[1,1,1],-5680664640],[[1,1,0],43488480],[[1,0,5],-4058924800],[[1,0,4],19366869760],[[1,0,3],37372737920],[[1,0,2],-62128519040],[[1,0,1],11520787040],[[1,0,0],-2058096400],[[0,0,5],463877120],[[0,0,4],-2203416320],[[0,0,3],-6066618880],[[0,0,2],7458250240],[[0,0,1],-57984640],[[0,0,0],402921584]]},{"name":"h6_1_value","positive_content":14400,"factors":[],"reduced":[[[20,8,2],-713319793200],[[20,8,1],-178329948300],[[20,8,0],89164974150],[[20,7,3],-15217488921600],[[20,7,2],1664412850800],[[20,7,1],3269382385500],[[20,7,0],-683598135150],[[20,6,4],-39311846380800],[[20,6,3],30752008862400],[[20,6,2],10780118409600],[[20,6,1],-8758513783800],[[20,6,0],1188932806800],[[20,5,5],-76200166748160],[[20,5,4],78313706876160],[[20,5,3],22991108143680],[[20,5,2],-31626337908960],[[20,5,1],7624430363520],[[20,5,0],-521517191040],[[20,4,6],-69887726899200],[[20,4,5],104418275834880],[[20,4,4],19581751710720],[[20,4,3],-75116223815040],[[20,4,2],24344616718080],[[20,4,1],-1429232117760],[[20,4,0],-150177991680],[[20,3,7],-48094779801600],[[20,3,6],72893650636800],[[20,3,5],40873081144320],[[20,3,4],-100154965086720],[[20,3,3],39226757207040],[[20,3,2],-3128375278080],[[20,3,1],-1640843090640],[[20,3,0],330444720180],[[20,2,8],-4007898316800],[[20,2,7],7013822054400],[[20,2,6],34070497689600],[[20,2,5],-74966134302720],[[20,2,4],43279318609920],[[20,2,3],-4171167037440],[[20,2,2],-2813814774720],[[20,2,1],1860623486640],[[20,2,0],-327870820080],[[20,1,8],-1335966105600],[[20,1,7],18369533952000],[[20,1,6],-36908304998400],[[20,1,5],24096965099520],[[20,1,4],-3387809464320],[[20,1,3],-2917054383360],[[20,1,2],2480831315520],[[20,1,1],-437161093440],[[20,1,0],-2783262720],[[20,0,8],890644070400],[[20,0,7],-5121203404800],[[20,0,6],6680204083200],[[20,0,5],-2197669150720],[[20,0,4],-474636615680],[[20,0,3],783276373760],[[20,0,2],-582881457920],[[20,0,1],-3711016960],[[20,0,0],35693967166],[[19,8,2],8203177621800],[[19,8,1],-222912435375],[[19,8,0],-757902280275],[[19,7,3],186414239289600],[[19,7,2],-76206331240200],[[19,7,1],-18739505400525],[[19,7,0],7237223735175],[[19,6,4],511054002950400],[[19,6,3],-582148209006000],[[19,6,2],-74870787639600],[[19,6,1],136657392336450],[[19,6,0],-22418599655250],[[19,5,5],1047752292787200],[[19,5,4],-1494047426215680],[[19,5,3],-51454366160400],[[19,5,2],745777621393920],[[19,5,1],-282785110789680],[[19,5,0],29420300161440],[[19,4,6],1013372040038400],[[19,4,5],-2003870879136000],[[19,4,4],32387632323840],[[19,4,3],1791888345151200],[[19,4,2],-1045611526174560],[[19,4,1],207807066656640],[[19,4,0],-13268482240320],[[19,3,7],733445391974400],[[19,3,6],-1516864266086400],[[19,3,5],-242435725920000],[[19,3,4],2539247731464960],[[19,3,3],-1992680779334400],[[19,3,2],508018893672960],[[19,3,1],-28344215057220],[[19,3,0],-3415077395460],[[19,2,8],64126373068800],[[19,2,7],-227197735833600],[[19,2,6],-520698541363200],[[19,2,5],1967140974988800],[[19,2,4],-1904442021711360],[[19,2,3],692644584384000],[[19,2,2],-56996754789600],[[19,2,1],-17319354515460],[[19,2,0],3368709883620],[[19,1,8],13359661056000],[[19,1,7],-209997172224000],[[19,1,6],742578328166400],[[19,1,5],-982186596249600],[[19,1,4],504007266754560],[[19,1,3],-47835228400320],[[19,1,2],-25888838987040],[[19,1,1],6680107484880],[[19,1,0],-300038192880],[[19,0,8],-11578372915200],[[19,0,7],68078606131200],[[19,0,6],-146001323827200],[[19,0,5],138182115328000],[[19,0,4],-45364496220160],[[19,0,3],-8364225575360],[[19,0,2],6144680283200],[[19,0,1],-834428754560],[[19,0,0],-359722934380],[[18,8,2],-43557089872275],[[18,8,1],12349348919775],[[18,8,0],1515804560550],[[18,7,3],-1064273131454400],[[18,7,2],725312482223175],[[18,7,1],-54791876615175],[[18,7,0],-23004563330700],[[18,6,4],-3120377806476000],[[18,6,3],4580127319943700],[[18,6,2],-145197109126800],[[18,6,1],-907271338158000],[[18,6,0],182795248332900],[[18,5,5],-6810389903116800],[[18,5,4],12196313643598560],[[18,5,3],-1930204990150020],[[18,5,2],-6129797891818950],[[18,5,1],3075074405838360],[[18,5,0],-393333681387150],[[18,4,6],-6984404706988800],[[18,4,5],16933951220618880],[[18,4,4],-3286092432792960],[[18,4,3],-15863093521420680],[[18,4,2],12144937473146880],[[18,4,1],-3127301683304040],[[18,4,0],265884774570720],[[18,3,7],-5341526481715200],[[18,3,6],13773847079059200],[[18,3,5],-1832735361951360],[[18,3,4],-23648403470132160],[[18,3,3],24656251196848320],[[18,3,2],-8607203259377760],[[18,3,1],1062158112784260],[[18,3,0],-23385358500300],[[18,2,8],-491969518387200],[[18,2,7],2595552524006400],[[18,2,6],3328571048140800],[[18,2,5],-19885548375855360],[[18,2,4],24047678560481280],[[18,2,3],-11640093111423360],[[18,2,2],2151727382708100],[[18,2,1],-105816212814420],[[18,2,0],-955540833840],[[18,1,8],-37073059430400],[[18,1,7],951186992716800],[[18,1,6],-6320956101004800],[[18,1,5],11739024700692480],[[18,1,4],-8282530675238400],[[18,1,3],2084505469834320],[[18,1,2],-120594016706940],[[18,1,1],-19084037010120],[[18,1,0],2796607759860],[[18,0,8],68356932403200],[[18,0,7],-409960682342400],[[18,0,6],1313312371507200],[[18,0,5],-1814463998617600],[[18,0,4],957916872171520],[[18,0,3],-116772399111280],[[18,0,2],-5776285326800],[[18,0,1],6010775597360],[[18,0,0],846431398330],[[17,8,2],141237319053600],[[17,8,1],-72892366367625],[[17,8,0],5483645910225],[[17,7,3],3749922152852400],[[17,7,2],-3472084093401000],[[17,7,1],842252345820900],[[17,7,0],-23361223227300],[[17,6,4],11859892655007600],[[17,6,3],-20964840242873625],[[17,6,2],3287579072470425],[[17,6,1],3417683735275425],[[17,6,0],-856346096351025],[[17,5,5],27753529482806400],[[17,5,4],-58917081595080240],[[17,5,3],18316264126766805],[[17,5,2],27607383747743895],[[17,5,1],-17278490634442245],[[17,5,0],2580612209723385],[[17,4,6],30361849354771200],[[17,4,5],-86128306622860320],[[17,4,4],29886855937944480],[[17,4,3],79015708691297370],[[17,4,2],-73291293159765390],[[17,4,1],22116868084577790],[[17,4,0],-2207354906593530],[[17,3,7],24661349824204800],[[17,3,6],-75204971153222400],[[17,3,5],27345263190193440],[[17,3,4],124425091438522560],[[17,3,3],-157515596129029680],[[17,3,2],66442460671822320],[[17,3,1],-10661752993109040],[[17,3,0],486924957997740],[[17,2,8],2403236028211200],[[17,2,7],-16707534711840000],[[17,2,6],-11304661438713600],[[17,2,5],115675051302901440],[[17,2,4],-161945325289569600],[[17,2,3],92325045614703840],[[17,2,2],-22408635540372480],[[17,2,1],2023205552130060],[[17,2,0],-71184055882860],[[17,1,8],-162820869120000],[[17,1,7],-1283357221574400],[[17,1,6],31967444335161600],[[17,1,5],-75968749979723520],[[17,1,4],64789364439786240],[[17,1,3],-22148275018215780],[[17,1,2],2978602016288940],[[17,1,1],-163220019813900],[[17,1,0],3208226542020],[[17,0,8],-230120161689600],[[17,0,7],1407450729484800],[[17,0,6],-7002444043814400],[[17,0,5],12390339808704000],[[17,0,4],-8339267543738880],[[17,0,3],1934648010085260],[[17,0,2],-174182829343140],[[17,0,1],15911629731300],[[17,0,0],5174666162880],[[16,8,2],-311542419680100],[[16,8,1],225052394754600],[[16,8,0],-37092629246400],[[16,7,3],-9098393962266000],[[16,7,2],10378847573547075],[[16,7,1],-3666642066996300],[[16,7,0],379174052572875],[[16,6,4],-31346437069790325],[[16,6,3],63893703428945775],[[16,6,2],-16263244987205175],[[16,6,1],-8284833557529975],[[16,6,0],2602286829875700],[[16,5,5],-79285380530756400],[[16,5,4],192063604688935245],[[16,5,3],-83073785384070225],[[16,5,2],-81032470047570825],[[16,5,1],61304292505585305],[[16,5,0],-10314279044312850],[[16,4,6],-93146963008906800],[[16,4,5],299468686520395980],[[16,4,4],-142289932788412380],[[16,4,3],-261070854025799880],[[16,4,2],282215834912034720],[[16,4,1],-95418013101421140],[[16,4,0],10695992767493850],[[16,3,7],-80811065891404800],[[16,3,6],281429325191977200],[[16,3,5],-154546164723913740],[[16,3,4],-436669004647552770],[[16,3,3],644928420566379600],[[16,3,2],-310036662372900420],[[16,3,1],57538139639369580],[[16,3,0],-3127474501928910],[[16,2,8],-8372593518912000],[[16,2,7],71789259382545600],[[16,2,6],18184677495580800],[[16,2,5],-453438706778149320],[[16,2,4],709323727220609040],[[16,2,3],-452391127795838160],[[16,2,2],127623398480107920],[[16,2,1],-12704040092748600],[[16,2,0],46588679547120],[[16,1,8],1871657202240000],[[16,1,7],-7963650901886400],[[16,1,6],-110172411664322400],[[16,1,5],324447396074352000],[[16,1,4],-316651670914812480],[[16,1,3],127339784725770540],[[16,1,2],-19842541392579840],[[16,1,1],992736477266940],[[16,1,0],-57584001873960],[[16,0,8],411164443468800],[[16,0,7],-2588160352176000],[[16,0,6],25592113547654400],[[16,0,5],-55374624834528000],[[16,0,4],43844825293040640],[[16,0,3],-12623546921285460],[[16,0,2],839334842592060],[[16,0,1],-104498663772540],[[16,0,0],-43685805540930],[[15,8,2],492547317204600],[[15,8,1],-443417416447950],[[15,8,0],96922326901050],[[15,7,3],16053261945966000],[[15,7,2],-21269903341098825],[[15,7,1],9187425188954775],[[15,7,0],-1283797297811700],[[15,6,4],60944111223234750],[[15,6,3],-138901939772321250],[[15,6,2],45484141682775600],[[15,6,1],14055845726498400],[[15,6,0],-5535367806530700],[[15,5,5],168165061548824340],[[15,5,4],-452330426081417940],[[15,5,3],238336932340090305],[[15,5,2],170739287250473835],[[15,5,1],-152051095776939525],[[15,5,0],27972590468808915],[[15,4,6],213797067043581000],[[15,4,5],-761144289123516165],[[15,4,4],440114626994305545],[[15,4,3],625823793997812540],[[15,4,2],-766369389180179520],[[15,4,1],281653983229502835],[[15,4,0],-34396345345888125],[[15,3,7],199389262135392000],[[15,3,6],-773457578957183400],[[15,3,5],539565041332973925],[[15,3,4],1116669128726972925],[[15,3,3],-1874838461041165590],[[15,3,2],990417649664310210],[[15,3,1],-201546947308983255],[[15,3,0],11600325683975025],[[15,2,8],22083237920217600],[[15,2,7],-224020099680980400],[[15,2,6],13537827102546000],[[15,2,5],1301497003913923350],[[15,2,4],-2224945648557303390],[[15,2,3],1539652227116928660],[[15,2,2],-478118513198156580],[[15,2,1],48305265136730370],[[15,2,0],1873049326716150],[[15,1,8],-8726979402892800],[[15,1,7],56404559103606000],[[15,1,6],278108222857819200],[[15,1,5],-1007012230393746960],[[15,1,4],1089542133709048800],[[15,1,3],-484235001820504980],[[15,1,2],76380791305439520],[[15,1,1],-168815908980180],[[15,1,0],-228029779839960],[[15,0,8],73603382630400],[[15,0,7],-205577655444000],[[15,0,6],-69180282283269600],[[15,0,5],179936955613974720],[[15,0,4],-160738373627253120],[[15,0,3],51407316835673160],[[15,0,2],-666537439183320],[[15,0,1],-663767700659880],[[15,0,0],57289404207696],[[14,8,2],-572349969068850],[[14,8,1],599812781107050],[[14,8,0],-151045466210100],[[14,7,3],-21191542189650000],[[14,7,2],31314932112257325],[[14,7,1],-15262799589297225],[[14,7,0],2452423170679650],[[14,6,4],-89879012216602875],[[14,6,3],223784741270719125],[[14,6,2],-84184347157103475],[[14,6,1],-18196541254715625],[[14,6,0],8731418070100050],[[14,5,5],-273541855425192900],[[14,5,4],800131005773618400],[[14,5,3],-476465393907834975],[[14,5,2],-276562192973180895],[[14,5,1],280009597480578135],[[14,5,0],-54837488515678965],[[14,4,6],-379711776259914525],[[14,4,5],1470448237487231205],[[14,4,4],-964238867507807910],[[14,4,3],-1153676793862398870],[[14,4,2],1555195129908606495],[[14,4,1],-606348683479527435],[[14,4,0],78644242194185790],[[14,3,7],-383494940252625600],[[14,3,6],1626090593445320625],[[14,3,5],-1321898792004046125],[[14,3,4],-2200906509027390990],[[14,3,3],4102773811492270950],[[14,3,2],-2319157216316856375],[[14,3,1],501823705915939275],[[14,3,0],-29373614151552900],[[14,2,8],-45686529986529600],[[14,2,7],532864080731058300],[[14,2,6],-157577351837950800],[[14,2,5],-2877035124077129160],[[14,2,4],5283010139581625220],[[14,2,3],-3881678388009793380],[[14,2,2],1286156308392140040],[[14,2,1],-129733937993822220],[[14,2,0],-10225348279234200],[[14,1,8],26803896333480000],[[14,1,7],-197102535251359500],[[14,1,6],-537159718204481250],[[14,1,5],2402216229277352520],[[14,1,4],-2818658175752179350],[[14,1,3],1338568003809467280],[[14,1,2],-203387901579304650],[[14,1,1],-14451436158706620],[[14,1,0],3127509058387770],[[14,0,8],-2955373598217600],[[14,0,7],17722441840861800],[[14,0,6],144819102996640800],[[14,0,5],-451073729921440200],[[14,0,4],442611495900726720],[[14,0,3],-150418783355563860],[[14,0,2],-6870541999070460],[[14,0,1],6636403101411300],[[14,0,0],491089072850160],[[13,8,2],492547317204600],[[13,8,1],-573419948758650],[[13,8,0],154701230150250],[[13,7,3],21191542189650000],[[13,7,2],-33868616971913325],[[13,7,1],17735522652425025],[[13,7,0],-3051433467019350],[[13,6,4],102140162116114500],[[13,6,3],-272697451011168750],[[13,6,2],109184260044923100],[[13,6,1],19975413668684400],[[13,6,0],-10669799193638850],[[13,5,5],347452668530767800],[[13,5,4],-1086904290036595275],[[13,5,3],694094896601712000],[[13,5,2],363215307277706670],[[13,5,1],-397324009272138480],[[13,5,0],80748074958914385],[[13,4,6],532234829931921900],[[13,4,5],-2210094912217541265],[[13,4,4],1562328985404461985],[[13,4,3],1703524014920971890],[[13,4,2],-2444244953200902630],[[13,4,1],989583581521757835],[[13,4,0],-133327761362557155],[[13,3,7],587190654882241200],[[13,3,6],-2681315147188351800],[[13,3,5],2405360989046987910],[[13,3,4],3477390058377120870],[[13,3,3],-7007581026393657300],[[13,3,2],4147539209931118320],[[13,3,1],-935408648249113050],[[13,3,0],55423888519846590],[[13,2,8],75788141885114400],[[13,2,7],-995287710856535775],[[13,2,6],465775080049059975],[[13,2,5],5063282149165933005],[[13,2,4],-9830633275079939565],[[13,2,3],7539233670825013935],[[13,2,2],-2611347774252280875],[[13,2,1],265261316632249635],[[13,2,0],28116845847688545],[[13,1,8],-60883002882727200],[[13,1,7],476041321814746275],[[13,1,6],818084265089676525],[[13,1,5],-4563599149959903045],[[13,1,4],5706628129064434725],[[13,1,3],-2838164509830984075],[[13,1,2],412925266281128535],[[13,1,1],61700104307840805],[[13,1,0],-12811016069570385],[[13,0,8],10558971197409600],[[13,0,7],-64643092737334650],[[13,0,6],-242112109273533450],[[13,0,5],905273908827978750],[[13,0,4],-956538660574062690],[[13,0,3],338772530647009590],[[13,0,2],32068506879391350],[[13,0,1],-25637463707303730],[[13,0,0],-2680642196089890],[[12,8,2],-311542419680100],[[12,8,1],388759287294000],[[12,8,0],-106908804005850],[[12,7,3],-16053261945966000],[[12,7,2],27062060061882825],[[12,7,1],-14693005682820675],[[12,7,0],2587478384858850],[[12,6,4],-89879012216602875],[[12,6,3],253329852671902125],[[12,6,2],-101111674682225475],[[12,6,1],-20055930354670725],[[12,6,0],10329807565434150],[[12,5,5],-347452668530767800],[[12,5,4],1146232434711651525],[[12,5,3],-751783767419067750],[[12,5,2],-399897093353680170],[[12,5,1],443221834841182530],[[12,5,0],-91184312931180435],[[12,4,6],-594988173335206350],[[12,4,5],2617916241739993110],[[12,4,4],-1912740096022864740],[[12,4,3],-2068179495603334560],[[12,4,2],3038562155264188950],[[12,4,1],-1252620739818708750],[[12,4,0],171934882852004100],[[12,3,7],-724541578735640400],[[12,3,6],3519769151523430575],[[12,3,5],-3346637063455586070],[[12,3,4],-4526429240185729695],[[12,3,3],9553016089124009820],[[12,3,2],-5808021792345827955],[[12,3,1],1345547138162618970],[[12,3,0],-81885019850744985],[[12,2,8],-102180205200901275],[[12,2,7],1486899436377100725],[[12,2,6],-870647648917512375],[[12,2,5],-7253669781253456515],[[12,2,4],14655663317704185315],[[12,2,3],-11561596492798912185],[[12,2,2],4124021550683897655],[[12,2,1],-430201161870776685],[[12,2,0],-48794868439369380],[[12,1,8],107514715169712375],[[12,1,7],-870682088340699075],[[12,1,6],-1007483942218632525],[[12,1,5],7067747679784817085],[[12,1,4],-9274204107659185425],[[12,1,3],4768359575680505295],[[12,1,2],-682176268059880095],[[12,1,1],-138589208622544545],[[12,1,0],29767028078982870],[[12,0,8],-23870165198629050],[[12,0,7],147466905520233600],[[12,0,6],330877841793957000],[[12,0,5],-1490392767319474200],[[12,0,4],1667828478939137610],[[12,0,3],-610510613670821760],[[12,0,2],-75861504765440580],[[12,0,1],60630303423587520],[[12,0,0],6657348728662170],[[11,8,2],141237319053600],[[11,8,1],-183367769339475],[[11,8,0],49352813192025],[[11,7,3],9098393962266000],[[11,7,2],-15828610793595075],[[11,7,1],8654084896076550],[[11,7,0],-1507110975570375],[[11,6,4],60944111223234750],[[11,6,3],-178892430678596250],[[11,6,2],66371398276976100],[[11,6,1],17845195090528350],[[11,6,0],-7861857645990150],[[11,5,5],273541855425192900],[[11,5,4],-940138591225399650],[[11,5,3],607683760419492225],[[11,5,2],370424595854399895],[[11,5,1],-390582206040225285],[[11,5,0],79428084274378215],[[11,4,6],532234829931921900],[[11,4,5],-2456099837494972515],[[11,4,4],1781967087252863235],[[11,4,3],2085472794211510140],[[11,4,2],-3015670415833222380],[[11,4,1],1242886322286992835],[[11,4,0],-170822047099040955],[[11,3,7],724541578735640400],[[11,3,6],-3706004880333177975],[[11,3,5],3609823693129825320],[[11,3,4],4929818259042168345],[[11,3,3],-10520671198172960520],[[11,3,2],6455632031477277255],[[11,3,1],-1516924709786693880],[[11,3,0],96292943693658315],[[11,2,8],112793127832869750],[[11,2,7],-1795792417861371300],[[11,2,6],1172743019841790350],[[11,2,5],8578028643159312360],[[11,2,4],-17738045062499287170],[[11,2,3],14205809117891944080],[[11,2,2],-5154816569828321070],[[11,2,1],562587473466335340],[[11,2,0],57180213953906220],[[11,1,8],-151501487362690500],[[11,1,7],1254728372484980925],[[11,1,6],1031539451387271075],[[11,1,5],-9059305978303481595],[[11,1,4],12290912252591772225],[[11,1,3],-6470800412558214045],[[11,1,2],950085838063000425],[[11,1,1],198950278390207035],[[11,1,0],-44942843899940145],[[11,0,8],40292720363094150],[[11,0,7],-250161490159044450],[[11,0,6],-377394769668790650],[[11,0,5],2045595778408503700],[[11,0,4],-2387900740541051830],[[11,0,3],900157904066431090],[[11,0,2],117490346868248270],[[11,0,1],-99086204100339860],[[11,0,0],-9980584587727600],[[10,8,2],-43557089872275],[[10,8,1],57288495891375],[[10,8,0],-14533890786450],[[10,7,3],-3749922152852400],[[10,7,2],6597851427203400],[[10,7,1],-3538601164116900],[[10,7,0],591966263381850],[[10,6,4],-31346437069790325],[[10,6,3],94647416333073975],[[10,6,2],-29733886706372325],[[10,6,1],-12669208639602975],[[10,6,0],4531731852715650],[[10,5,5],-168165061548824340],[[10,5,4],595544978436794190],[[10,5,3],-362476816155298755],[[10,5,2],-281301995568613185],[[10,5,1],269249035493804175],[[10,5,0],-52916402782800045],[[10,4,6],-379711776259914525],[[10,4,5],1821184607637866205],[[10,4,4],-1256239831022447310],[[10,4,3],-1735328101114346670],[[10,4,2],2385714159947090295],[[10,4,1],-966307489994241135],[[10,4,0],130884236648905680],[[10,3,7],-587190654882241200],[[10,3,6],3133964209698825300],[[10,3,5],-3027585513499917210],[[10,3,4],-4503531393170358120],[[10,3,3],9390801108080888100],[[10,3,2],-5719521698022847320],[[10,3,1],1344893602058257950],[[10,3,0],-89033319944097840],[[10,2,8],-102180205200901275],[[10,2,7],1761601284083899125],[[10,2,6],-1185511112275327425],[[10,2,5],-8429573587041462915],[[10,2,4],17536635732341014065],[[10,2,3],-14082814040314545585],[[10,2,2],5139167764910392665],[[10,2,1],-591156307409310405],[[10,2,0],-46337681367851130],[[10,1,8],172727332626627450],[[10,1,7],-1452933993072310875],[[10,1,6],-910841647957440525],[[10,1,5],9694072513083892845],[[10,1,4],-13399350201165094725],[[10,1,3],7160316802131017775],[[10,1,2],-1118240089954838175],[[10,1,1],-191966429656041585],[[10,1,0],46463551039082175],[[10,0,8],-53695319797002450],[[10,0,7],334191489692676000],[[10,0,6],367248780057576000],[[10,0,5],-2364453644794491460],[[10,0,4],2837541314585501410],[[10,0,3],-1098384191559289660],[[10,0,2],-126711596782122320],[[10,0,1],117963429526047560],[[10,0,0],9441786341413222],[[9,8,2],8203177621800],[[9,8,1],-10655214410925],[[9,8,0],2452036789125],[[9,7,3],1064273131454400],[[9,7,2],-1856637674238375],[[9,7,1],952504836357375],[[9,7,0],-149173001752950],[[9,6,4],11859892655007600],[[9,6,3],-36407322115912125],[[9,6,2],8232793251301575],[[9,6,1],6485271367788675],[[9,6,0],-1863367019984925],[[9,5,5],79285380530756400],[[9,5,4],-286353335728206495],[[9,5,3],154818572861191725],[[9,5,2],167565995433803925],[[9,5,1],-141656141167283205],[[9,5,0],26330783297458050],[[9,4,6],213797067043581000],[[9,4,5],-1056971629790162415],[[9,4,4],656559078031862595],[[9,4,3],1166888280767352840],[[9,4,2],-1485915968769962220],[[9,4,1],581928055927441335],[[9,4,0],-76482787181923575],[[9,3,7],383494940252625600],[[9,3,6],-2118482633700245925],[[9,3,5],1960638411489643125],[[9,3,4],3415344143226805440],[[9,3,3],-6759115332873400350],[[9,3,2],4020616211690066175],[[9,3,1],-930687242819136615],[[9,3,0],62795930471146890],[[9,2,8],75788141885114400],[[9,2,7],-1402679140115766975],[[9,2,6],906669431677958625],[[9,2,5],6879772305627683355],[[9,2,4],-14157023730300107865],[[9,2,3],11264242495698893835],[[9,2,2],-4083559538503379265],[[9,2,1],490331246052817665],[[9,2,0],26388931170196305],[[9,1,8],-160298841801286125],[[9,1,7],1364028179141667375],[[9,1,6],724618830528574425],[[9,1,5],-8685554230202296185],[[9,1,4],12050570783827466775],[[9,1,3],-6472098620809579575],[[9,1,2],1088028516505045275],[[9,1,1],124412548929649065],[[9,1,0],-33791889430102590],[[9,0,8],57887429240285400],[[9,0,7],-360459270712983750],[[9,0,6],-312592951620506550],[[9,0,5],2313465482119597450],[[9,0,4],-2813369165776727050],[[9,0,3],1112983795498427650],[[9,0,2],94847848590934250],[[9,0,1],-105079482454752950],[[9,0,0],-5199764430340750],[[8,8,2],-713319793200],[[8,8,1],891649741500],[[8,8,0],-178329948300],[[8,7,3],-186414239289600],[[8,7,2],315881781755400],[[8,7,1],-151119770355225],[[8,7,0],21652227889425],[[8,6,4],-3120377806476000],[[8,6,3],9627815949891300],[[8,6,2],-999647875115550],[[8,6,1],-2181974796036900],[[8,6,0],502590513388950],[[8,5,5],-27753529482806400],[[8,5,4],101205056668620240],[[8,5,3],-44498938120016355],[[8,5,2],-74102883652575495],[[8,5,1],54536995796132295],[[8,5,0],-9380766784963635],[[8,4,6],-93146963008906800],[[8,4,5],470987421517270980],[[8,4,4],-243411493264331580],[[8,4,3],-613672892983283580],[[8,4,2],711074720386438020],[[8,4,1],-264988518515796240],[[8,4,0],33257069519919390],[[8,3,7],-199389262135392000],[[8,3,6],1131515952221377800],[[8,3,5],-962206660377673875],[[8,3,4],-2104645156934855625],[[8,3,3],3868378462603290690],[[8,3,2],-2211118273935646110],[[8,3,1],493364706579630225],[[8,3,0],-32451190172716545],[[8,2,8],-45686529986529600],[[8,2,7],901075436965525500],[[8,2,6],-516602239136149950],[[8,2,5],-4626285875690192460],[[8,2,4],9267241555460258370],[[8,2,3],-7218809462821365180],[[8,2,2],2562720895275524370],[[8,2,1],-312288858796423320],[[8,2,0],-11282573050505010],[[8,1,8],121086226679896800],[[8,1,7],-1039763460118797225],[[8,1,6],-535642811089549425],[[8,1,5],6498649942624232595],[[8,1,4],-8916108371347388175],[[8,1,3],4753783750008930525],[[8,1,2],-847495075269316275],[[8,1,1],-52367563191617055],[[8,1,0],17838384950882115],[[8,0,8],-51013188218997900],[[8,0,7],317256001224957900],[[8,0,6],238435953979747500],[[8,0,5],-1917049629026899500],[[8,0,4],2328474905258174250],[[8,0,3],-933449114214678300],[[8,0,2],-45703757841630600],[[8,0,1],71182085697301620],[[8,0,0],1021627367128860],[[7,7,3],15217488921600],[[7,7,2],-24490646233200],[[7,7,1],10640353581900],[[7,7,0],-1367196270300],[[7,6,4],511054002950400],[[7,6,3],-1566529523622000],[[7,6,2],-88954706347200],[[7,6,1],423543178716300],[[7,6,0],-77811969559500],[[7,5,5],6810389903116800],[[7,5,4],-24822073983238560],[[7,5,3],7500402738449820],[[7,5,2],22622836400493300],[[7,5,1],-14342505798554460],[[7,5,0],2230333189726950],[[7,4,6],30361849354771200],[[7,4,5],-155835501969460320],[[7,4,4],58144916589475680],[[7,4,3],241163873472256020],[[7,4,2],-251139656979972540],[[7,4,1],87601978827449190],[[7,4,0],-10322761672257840],[[7,3,7],80811065891404800],[[7,3,6],-467759339907476400],[[7,3,5],345195679723234740],[[7,3,4],1021312129337854020],[[7,3,3],-1717711641605673000],[[7,3,2],927045819484842420],[[7,3,1],-193976373275401860],[[7,3,0],11654950087567620],[[7,2,8],22083237920217600],[[7,2,7],-461176492168954800],[[7,2,6],208893385001224800],[[7,2,5],2522432841280087500],[[7,2,4],-4848081080528858940],[[7,2,3],3651234699325389660],[[7,2,2],-1246961962261101240],[[7,2,1],147039866788251060],[[7,2,0],4512272923774440],[[7,1,8],-74010480466104000],[[7,1,7],640352907174651300],[[7,1,6],364458911650470900],[[7,1,5],-4025538372029356620],[[7,1,4],5380238235627751050],[[7,1,3],-2802802282605048600],[[7,1,2],510417663263887500],[[7,1,1],14263077605395680],[[7,1,0],-7346141725745970],[[7,0,8],36813926364163200],[[7,0,7],-228280483442144700],[[7,0,6],-165090543787266300],[[7,0,5],1339623227557927050],[[7,0,4],-1601563411214002500],[[7,0,3],641679139326196500],[[7,0,2],10203856455426600],[[7,0,1],-37371411049786050],[[7,0,0],280624102449960],[[6,6,4],-39311846380800],[[6,6,3],118252570161600],[[6,6,2],30871564279200],[[6,6,1],-35091705330000],[[6,6,0],5149319056200],[[6,5,5],-1047752292787200],[[6,5,4],3776670764455680],[[6,5,3],-465714333075600],[[6,5,2],-4225094840693520],[[6,5,1],2273786254770480],[[6,5,0],-311908762295640],[[6,4,6],-6984404706988800],[[6,4,5],36114327882218880],[[6,4,4],-6699469569932160],[[6,4,3],-66177569402660880],[[6,4,2],61264504923214680],[[6,4,1],-19652970545995140],[[6,4,0],2137821112197810],[[6,3,7],-24661349824204800],[[6,3,6],144583193978899200],[[6,3,5],-84539939360041440],[[6,3,4],-373536610903280160],[[6,3,3],568853380762256880],[[6,3,2],-283930406834537520],[[6,3,1],53682666308138340],[[6,3,0],-2671873112979360],[[6,2,8],-8372593518912000],[[6,2,7],184088691516945600],[[6,2,6],-52226108162359200],[[6,2,5],-1086793028358178320],[[6,2,4],1978281901207187640],[[6,2,3],-1420780256816475960],[[6,2,2],456205961373525540],[[6,2,1],-48346335311188320],[[6,2,0],-2058846129220140],[[6,1,8],36148268205504000],[[6,1,7],-314836967870485200],[[6,1,6],-217240941926408400],[[6,1,5],2032126247114577360],[[6,1,4],-2605652340744216600],[[6,1,3],1299305366762281200],[[6,1,2],-228275488355276700],[[6,1,1],-4250175574841640],[[6,1,0],2660998073422140],[[6,0,8],-21644117342265600],[[6,0,7],133596294507471600],[[6,0,6],102748525958169000],[[6,0,5],-781816778518771500],[[6,0,4],906275056552289250],[[6,0,3],-355444137612077100],[[6,0,2],1950241955085600],[[6,0,1],15821207105183040],[[6,0,0],351643192102050],[[5,5,5],76200166748160],[[5,5,4],-268532318396160],[[5,5,3],-27745520172480],[[5,5,2],361971080026560],[[5,5,1],-161007407881920],[[5,5,0],19115320638420],[[5,4,6],1013372040038400],[[5,4,5],-5237587274976000],[[5,4,4],-271936867887360],[[5,4,3],11251647902808000],[[5,4,2],-9139480328309760],[[5,4,1],2646044514544140],[[5,4,0],-261879454664820],[[5,3,7],5341526481715200],[[5,3,6],-31494331122912000],[[5,3,5],12151815806194560],[[5,3,4],96362754711557760],[[5,3,3],-131645948113149120],[[5,3,2],59132019830295960],[[5,3,1],-9572568478264620],[[5,3,0],322344724599900],[[5,2,8],2403236028211200],[[5,2,7],-55347181396819200],[[5,2,6],3494310024556800],[[5,2,5],355613095213568640],[[5,2,4],-605723411674713600],[[5,2,3],408164477353674840],[[5,2,2],-119440960382632680],[[5,2,1],9979712371159740],[[5,2,0],857919548638980],[[5,1,8],-13810372183641600],[[5,1,7],121008528639432000],[[5,1,6],106364826089640000],[[5,1,5],-815217719164660800],[[5,1,4],986696529339195180],[[5,1,3],-458372653441765380],[[5,1,2],71453434820532120],[[5,1,1],2763175246765740],[[5,1,0],-882211612009860],[[5,0,8],10240388944128000],[[5,0,7],-62806692964075200],[[5,0,6],-55603858856342400],[[5,0,5],374878112640375540],[[5,0,4],-414662521223014140],[[5,0,3],154472855941045920],[[5,0,2],-1210050518307600],[[5,0,1],-5767802325362220],[[5,0,0],-734635985891556],[[4,4,6],-69887726899200],[[4,4,5],358043091194880],[[4,4,4],124199881528320],[[4,4,3],-888085572099840],[[4,4,2],620981547050880],[[4,4,1],-159495087810960],[[4,4,0],14225813880660],[[4,3,7],-733445391974400],[[4,3,6],4316882227660800],[[4,3,5],-583136921952000],[[4,3,4],-15578453384213760],[[4,3,3],18876049390713600],[[4,3,2],-7329657488016960],[[4,3,1],927617369576940],[[4,3,0],-6648278095620],[[4,2,8],-491969518387200],[[4,2,7],11811714703488000],[[4,2,6],2504816559705600],[[4,2,5],-82890245595778560],[[4,2,4],130519771605953280],[[4,2,3],-80841506778056160],[[4,2,2],20580089325205500],[[4,2,1],-947150225326260],[[4,2,0],-245628297886680],[[4,1,8],3985353888768000],[[4,1,7],-35117721694944000],[[4,1,6],-40071334736044800],[[4,1,5],249867654041560320],[[4,1,4],-280243229804907840],[[4,1,3],116792163553020300],[[4,1,2],-13940088963227460],[[4,1,1],-1507604387406300],[[4,1,0],234252516105540],[[4,0,8],-3816228929587200],[[4,0,7],23213553962054400],[[4,0,6],24938424661219200],[[4,0,5],-143962736582823600],[[4,0,4],149232831562691220],[[4,0,3],-50502538284363300],[[4,0,2],-831307879301820],[[4,0,1],1870158743289060],[[4,0,0],427208605360770],[[3,3,7],48094779801600],[[3,3,6],-280302388531200],[[3,3,5],-49325369195520],[[3,3,4],1184114096133120],[[3,3,3],-1250914865495040],[[3,3,2],392617307882880],[[3,3,1],-31506177465360],[[3,3,0],-1698135500340],[[3,2,8],64126373068800],[[3,2,7],-1597898960179200],[[3,2,6],-872938377216000],[[3,2,5],12236638189132800],[[3,2,4],-17569094243189760],[[3,2,3],9724650946358400],[[3,2,2],-1984034084268960],[[3,2,1],-42780746091060],[[3,2,0],41323074458580],[[3,1,8],-818613231206400],[[3,1,7],7252354627660800],[[3,1,6],10768601524608000],[[3,1,5],-54865611959546880],[[3,1,4],55717565115945600],[[3,1,3],-19641754614138480],[[3,1,2],1164708595353420],[[3,1,1],464023355493960],[[3,1,0],-41228207895060],[[3,0,8],1081464562483200],[[3,0,7],-6510935187993600],[[3,0,6],-8751871374105600],[[3,0,5],42555663297782400],[[3,0,4],-40431790022917440],[[3,0,3],11566099948171980],[[3,0,2],936210043213980],[[3,0,1],-496251337853580],[[3,0,0],-97575558702960],[[2,2,8],-4007898316800],[[2,2,7],103203381657600],[[2,2,6],97569388339200],[[2,2,5],-858005523025920],[[2,2,4],1103967194757120],[[2,2,3],-523489743843840],[[2,2,2],70102796575680],[[2,2,1],13761389856240],[[2,2,0],-3100203206640],[[2,1,8],106877288448000],[[2,1,7],-951792352358400],[[2,1,6],-1830335745945600],[[2,1,5],7662307841126400],[[2,1,4],-6823047540034560],[[2,1,3],1820321822568000],[[2,1,2],84983267934240],[[2,1,1],-72867847929360],[[2,1,0],3558484808880],[[2,0,8],-219543763353600],[[2,0,7],1305211052544000],[[2,0,6],2230907902924800],[[2,0,5],-9074319669568000],[[2,0,4],7664508920268160],[[2,0,3],-1606633168589680],[[2,0,2],-373520246069840],[[2,0,1],91052104363760],[[2,0,0],-710029259750],[[1,1,8],-6679830528000],[[1,1,7],59784483225600],[[1,1,6],147876157440000],[[1,1,5],-508862918737920],[[1,1,4],378062430366720],[[1,1,3],-56010982160640],[[1,1,2],-18348519808320],[[1,1,1],4218145880640],[[1,1,0],-39487539840],[[1,0,8],28500610252800],[[1,0,7],-166884432691200],[[1,0,6],-365745001267200],[[1,0,5],1237782431564800],[[1,0,4],-886557024839680],[[1,0,3],85572967451200],[[1,0,2],72438654893120],[[1,0,1],-8833196622080],[[1,0,0],3598945664660],[[0,0,8],-1781288140800],[[0,0,7],10242406809600],[[0,0,6],28932250828800],[[0,0,5],-80551803842560],[[0,0,4],44960596956160],[[0,0,3],4025210074880],[[0,0,2],-5511472367360],[[0,0,1],52650053120],[[0,0,0],-355945812482]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],27],[[6,2,1],36],[[6,2,0],-36],[[6,1,2],48],[[6,1,1],-48],[[6,0,3],64],[[6,0,2],-64],[[5,3,0],-81],[[5,2,1],-135],[[5,2,0],135],[[5,1,2],-216],[[5,1,1],252],[[5,1,0],-36],[[5,0,3],-336],[[5,0,2],432],[[5,0,1],-96],[[4,3,0],81],[[4,2,1],198],[[4,2,0],-198],[[4,1,2],411],[[4,1,1],-510],[[4,1,0],99],[[4,0,3],780],[[4,0,2],-1116],[[4,0,1],372],[[4,0,0],72],[[3,3,0],-27],[[3,2,1],-135],[[3,2,0],135],[[3,1,2],-411],[[3,1,1],510],[[3,1,0],-99],[[3,0,3],-1015],[[3,0,2],1501],[[3,0,1],-549],[[3,0,0],-153],[[2,2,1],36],[[2,2,0],-36],[[2,1,2],216],[[2,1,1],-252],[[2,1,0],36],[[2,0,3],780],[[2,0,2],-1116],[[2,0,1],372],[[2,0,0],72],[[1,1,2],-48],[[1,1,1],48],[[1,0,3],-336],[[1,0,2],432],[[1,0,1],-96],[[0,0,3],64],[[0,0,2],-64]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-27],[[6,2,1],-36],[[6,2,0],36],[[6,1,2],-48],[[6,1,1],48],[[6,0,3],-64],[[6,0,2],64],[[5,3,0],81],[[5,2,1],135],[[5,2,0],-135],[[5,1,2],216],[[5,1,1],-252],[[5,1,0],36],[[5,0,3],336],[[5,0,2],-432],[[5,0,1],96],[[4,3,0],-81],[[4,2,1],-198],[[4,2,0],198],[[4,1,2],-411],[[4,1,1],510],[[4,1,0],-99],[[4,0,3],-780],[[4,0,2],1116],[[4,0,1],-372],[[4,0,0],-72],[[3,3,0],27],[[3,2,1],135],[[3,2,0],-135],[[3,1,2],411],[[3,1,1],-510],[[3,1,0],99],[[3,0,3],1015],[[3,0,2],-1501],[[3,0,1],549],[[3,0,0],153],[[2,2,1],-36],[[2,2,0],36],[[2,1,2],-216],[[2,1,1],252],[[2,1,0],-36],[[2,0,3],-780],[[2,0,2],1116],[[2,0,1],-372],[[2,0,0],-72],[[1,1,2],48],[[1,1,1],-48],[[1,0,3],336],[[1,0,2],-432],[[1,0,1],96],[[0,0,3],-64],[[0,0,2],64]]}],"tree":[0,10,[2,[0,18,[2,18,[0,18,[2,{"i":1,"e":18,"lambda":[4616208434435329,79332261272352]},[1,[1,[1,[2,[0,18,[1,{"i":6,"e":18,"lambda":[1998750931729253,47789210570112]},[0,{"i":7,"e":18,"lambda":[356449270432946809,6165096397625088]},[2,7,[1,7,[0,[2,{"i":5,"e":18,"lambda":[886295520628219,1945298054304]},[0,[2,{"i":6,"e":18,"lambda":[17617304572163959,89931072551760]},[1,[1,7,{"clause":1,"e":18,"claims":[{"i":15,"lambda":[1731207617471794491847,21728680256448]},{"i":16,"lambda":[84334902775891651383535,31800286023264]},{"i":17,"lambda":[5031279574760519270876361219262607,41545014440401544675328]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[317396847542672717975,1531628771904]},{"i":16,"lambda":[1038771828697309824285583,152192307839616]},{"i":17,"lambda":[793954328335484926658722282509660613,4035904571956967774355456]}]}]],11]],11]]]]]],[0,[0,{"i":4,"e":18,"lambda":[20842387583091052747,942668999492419584]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[3958171200395929223,20734272678240]},{"i":13,"lambda":[134961105465731584805363,39491262463758336]},{"i":14,"lambda":[-9010313332061882516012286266823961,31664390572282947682959360]}]},[2,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[231622407354746102041,40291169288832]},{"i":13,"lambda":[4173810321831719798495843,73436399434911744]},{"i":14,"lambda":[7371860926804773788018188736381779,3387047479039743586467840]}]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[2795354390855421677,192164573886912]},{"i":13,"lambda":[8853394694141312423159,4178526006251520]},{"i":14,"lambda":[-4273129223929035080443679015206681,5899571731494952840986624]}]},[0,[2,18,[0,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[4561449474188768837,1292048040096]},{"i":13,"lambda":[757404371842461049158065,20360455191724032]},{"i":14,"lambda":[596876973346773268465957762649521,3894576717792522553786368]}]},{"i":10,"e":18,"lambda":[612149774587850699,52123577039880192]}],[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-244967428941597193019,363012877915776]},{"i":13,"lambda":[-11597478488607150063883,2128525330010112]},{"i":14,"lambda":[-23818948236756335801576234560681729,29572740199261913047105536]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[382020456923182997159,17335376517888]},{"i":16,"lambda":[1293289521991728349590577,1537886533201920]},{"i":17,"lambda":[621495802278176430778464856564661977,6089958456354875608399872]}]}]]],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[24682279160351958553,24161011690464]},{"i":13,"lambda":[501036781475430270205241,40294115110351872]},{"i":14,"lambda":[-4250923673422162358089451168714725,4971761897857593825558528]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[18001430176252462720369,357555464709696]},{"i":16,"lambda":[8553623643379352046407549,4750045440509952]},{"i":17,"lambda":[650061856894058112324862099574521733,5715669092893591206887424]}]}],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-2472505744943821278199,287740819675584]},{"i":13,"lambda":[-3704262022041558853477001,42134668456624128]},{"i":14,"lambda":[-58957998272187592664788788976063657,35793576292950973605740544]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-4927236163747734063215,79065508788288]},{"i":16,"lambda":[-9594073617195720529536889,4522555876608000]},{"i":17,"lambda":[8579022103901997321135413957968541,104857204725982131388416]}]}],19]]]]]]],[0,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-692761387506151581433,503707546406592]},{"i":13,"lambda":[-673034608102281985024001,60176062571885568]},{"i":14,"lambda":[-355494415059101268059814320227703,263425736612143064678400]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-48941603306587870181,528878539214784]},{"i":13,"lambda":[5354807999971207690327,5435662107617280]},{"i":14,"lambda":[-2035538168884638269669767182194501,1923886319910481739907072]}]},[0,[2,18,[1,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[110889451549695831803,24759307526976]},{"i":13,"lambda":[662255308713513379370509,13761194814259200]},{"i":14,"lambda":[-13986823928991024848065349197298989,16608267535393810984992768]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[780404268655607096245,390059023761792]},{"i":13,"lambda":[287522072361029743865965,12611870366312448]},{"i":14,"lambda":[-2235153144076049673266767770500497,2768577143867370972905472]}]},[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[3957106729223817324739,131283961717392]},{"i":13,"lambda":[1884521171728704886403605,5885636960028672]},{"i":14,"lambda":[9911282983183329454495864260599435,6036734136393871877210112]}]},[2,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[285510864997166046257,10717735533120]},{"i":13,"lambda":[174188047623923178049513,613496726836224]},{"i":14,"lambda":[35771702617927991739915879264046267,13526738241735838377443328]}]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-1864068657895880377705,329947534325376]},{"i":13,"lambda":[-773558903672753366547371,13285045956188160]},{"i":14,"lambda":[-55719483216319516277738392586297,43926414329431078207488]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[338861585952527805635,56063583183168]},{"i":16,"lambda":[116387769478755455098739,407463819586560]},{"i":17,"lambda":[8706485907344206113360290104269353,82786033268776941649920]}]}]]]],[0,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-1689258530861624076623,102803670040896]},{"i":13,"lambda":[-27883419974410540099261447,162888514321268736]},{"i":14,"lambda":[-56953124911145778630751050724739,25486537070462531272704]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-76163950839519028267,14930797296096]},{"i":13,"lambda":[-12164916331007509368557389,233034726438936576]},{"i":14,"lambda":[-5239070670977998502852590337606767,4211753489585880277450752]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[1384232578870961410711,115153458040368]},{"i":16,"lambda":[1393647908830617704837261,2880748449063936]},{"i":17,"lambda":[75695795938638382471545198104584993,715832845574998660743168]}]}],{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-3261742277118593812231,40534314264576]},{"i":13,"lambda":[-11605793639194495975578031,13521520117518336]},{"i":14,"lambda":[-50929458122258277271382409811083121,26900997682693985550729216]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-111047723120723570228063,62371860978240]},{"i":16,"lambda":[-37441420173045499242452257,634393422406656]},{"i":17,"lambda":[-59274209261833816406573654589497047,106132705950715632156672]}]}]]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[288984743418482853851,5204134039104]},{"i":16,"lambda":[25237061131432238534321,12937215560544]},{"i":17,"lambda":[537029788530472737797446930282657225,4345558620235649985282048]}]}]],[2,[1,[0,[2,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[22284244583366769737375,114700033201248]},{"i":13,"lambda":[81574012115774083171212445,39911053104857088]},{"i":14,"lambda":[627360876446777624340077051579492041,30800530895818160382935040]}]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[209516783895023706755,127115580265344]},{"i":13,"lambda":[434195994338253207462667,22592354282201088]},{"i":14,"lambda":[-5303807487535071889186873636109771,5183793387125297513496576]}]},[0,[2,18,[0,18,[2,18,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[6090256065988021460153,418283122473216]},{"i":13,"lambda":[3775670675460066526863197,24174294584799744]},{"i":14,"lambda":[-21106170149833384887301399314247771,29155516343408446232592384]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[692653560576704176105009,504981758578176]},{"i":16,"lambda":[189779830050723959129491151,4226729819051520]},{"i":17,"lambda":[1725240282896329642873729872979587755,6166584036713011114672128]}]}]]]],[2,[0,18,[2,18,[1,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[314505084559964819461,40606793023104]},{"i":13,"lambda":[98932390567114448566295,1170199912476672]},{"i":14,"lambda":[-1940312779012572970896742475412859,1997935290903623853146112]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[12843863168776686970321,27726317094564]},{"i":16,"lambda":[4179486778005359305252001,276294564767232]},{"i":17,"lambda":[40062581554127569000679822094269105,302022047557326703951872]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[53482047435303565318391,48243859044480]},{"i":16,"lambda":[243062365036438529248091153,6716006353520640]},{"i":17,"lambda":[11917359813102703784167884456323141,44977142609251877781504]}]}]]],[1,[0,[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[256061367028928536363,26704071814464]},{"i":13,"lambda":[1184981645679964563292033,11387034324255744]},{"i":14,"lambda":[-21177515761184170393383964709921,27768183238196994244608]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[51985944244605668326765,100863709654752]},{"i":16,"lambda":[5158780306850198175403933,306254692896768]},{"i":17,"lambda":[494563098016976841854525694206770027,3783180925602635955830784]}]}],{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-13425306976403772032303,468153600640704]},{"i":13,"lambda":[-1718508907914475239503447,5617767070384128]},{"i":14,"lambda":[-7737606316899455188487560620664631,5681479708193070495301632]}]}],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-33861692463664433066125,477012175998336]},{"i":13,"lambda":[-8432239105015463857444327,11135957181769728]},{"i":14,"lambda":[-21805644990799875641459576478744385,8761576398739161200197632]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-2206282904078923050331,3789282622464]},{"i":16,"lambda":[-61651503680228785732305221,3267582514149888]},{"i":17,"lambda":[24880226299677810637894574445994609,473029975770449018093568]}]}],19]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-621753729957221002925,38668554790272]},{"i":16,"lambda":[-1203678342207056486130625,2734060143209472]},{"i":17,"lambda":[535651459703567900659300948145079,5314050152880022749184]}]}]]]]],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[15878212642127590561,14371052149872]},{"i":13,"lambda":[138397217397505794810823,10208787544682496]},{"i":14,"lambda":[-2063676948495199206198008289257059,1670166080087014684753920]}]},[0,[2,18,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[131778949775176609312567,190565690496192]},{"i":13,"lambda":[259317029906929660945010675,35067542959798272]},{"i":14,"lambda":[440615692002113370417687731780201,24725019314201957498880]}]},[2,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[1669267820018827969961,5504115284712]},{"i":13,"lambda":[2077013123296886836982203,639277358559840]},{"i":14,"lambda":[64967066967686316586313446768414639,10166162776719999513919488]}]},[1,[1,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[1163441682590630863457,40862347390656]},{"i":13,"lambda":[3843640814071323225062111,12548872185366528]},{"i":14,"lambda":[-3257019681290470322345586261843287,3421822362403381249572864]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-466076756428397989493,393949096174656]},{"i":13,"lambda":[-324829117013285956834337,29859101639313408]},{"i":14,"lambda":[-1028034745688551960843881782035,896072017144606359552]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[58222073393935422050263,115583225931360]},{"i":16,"lambda":[5690643185919727703080141,348255655545600]},{"i":17,"lambda":[583971874809272853556263817717550711,4831522510622719746244608]}]}],{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-521416328021687623159,4954514225760]},{"i":13,"lambda":[-21159633743439289195395497,18744828361814016]},{"i":14,"lambda":[-419232569291791489632134990713873,273244617785630747787264]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[160278214863887946712121,450541410637824]},{"i":16,"lambda":[4756986946305668599093931,409887353158272]},{"i":17,"lambda":[4146114273078513769314721314395857,31149125795785104949248]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[225500908916653130476315,256390196946048]},{"i":16,"lambda":[8093776489296069147284695,282567092087808]},{"i":17,"lambda":[920844544662203779318586486152118959,3749165944759213910654976]}]}]]]],[2,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[16499941245233767546861,86786873802288]},{"i":13,"lambda":[63091209286519189325115901,30914181947658240]},{"i":14,"lambda":[11988735597270755256969180565735763,3688629120218430380703744]}]},[2,[1,[0,18,[2,18,[1,[0,18,[2,18,[1,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[6368629788634791552299,103412677835808]},{"i":13,"lambda":[7229847425068597169260993,10893710274644736]},{"i":14,"lambda":[-272429207607466269623628672239275,230959368589119445794816]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[164166352872392493625267,54745743127680]},{"i":16,"lambda":[64242105553636488495920267,666714795766272]},{"i":17,"lambda":[234933493050024444180477970430493851,1432104815147335035125760]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[129527721382619574313165,15526143224064]},{"i":16,"lambda":[173000962436805728135061979,645145987368960]},{"i":17,"lambda":[1407097710826989953524451504931999937,3091333281910590497882112]}]}]]],18]]],18],[1,[1,[0,[2,[0,18,[2,18,[1,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[1305411794226418579295,14262284572272]},{"i":13,"lambda":[217870582908231267199242961,221265726486368256]},{"i":14,"lambda":[-17750664739905951287106969177685531,37068269169648398015397888]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[256951666276039655674015,59784031048104]},{"i":16,"lambda":[715745429938768545017258471,5180817256243200]},{"i":17,"lambda":[3283204556124512977506631212851471,19500012212746130030592]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[991713633734153060469133,59293678105728]},{"i":16,"lambda":[1140210666709048575414162379,2119772770080768]},{"i":17,"lambda":[1394790372472403349030738463694732645,1899858036122352378445824]}]}]]],[1,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[59064601737124034584,5092829384445]},{"i":13,"lambda":[28133129196831454559385509,223482113870045184]},{"i":14,"lambda":[-307382388960877036292320652828465,266829218917857292713984]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-24656145354601698743,201469277592]},{"i":13,"lambda":[-763091978095964234530739,581334620461056]},{"i":14,"lambda":[-21080674888140308798672471046053303,11229615210215846329712640]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-212297669770710832822687,232015110886944]},{"i":16,"lambda":[-35741568291111143159521177,1218845123882496]},{"i":17,"lambda":[36153691581899832705783620274377537,401815413494559239307264]}]}],19]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[8635835016779314960697,43889101876224]},{"i":16,"lambda":[33914997282313036046922499,5278847298582528]},{"i":17,"lambda":[145609692126689905006889764350580375,1290669515749498671857664]}]}]],[2,[1,[0,[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[36101268010595226819791,475713491121792]},{"i":13,"lambda":[22097862904972498854795439,27045730112163840]},{"i":14,"lambda":[-33176120492013535749177246540764299,36283526557214584313217024]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[804810860474666040366389,224811978060384]},{"i":16,"lambda":[116946833645053592729255227,1016480870406144]},{"i":17,"lambda":[186879639152311729511699663275087727,1120933038064615620083712]}]}],[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-2340035684337291165293,16056793501056]},{"i":13,"lambda":[-44431463512906261020010921,28406053816639488]},{"i":14,"lambda":[-57062302201137902848992670969991117,31880962790544398792785920]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-32709642420062531325511,28049750682624]},{"i":16,"lambda":[-274779903542910889389977959,7350130032334848]},{"i":17,"lambda":[32578635380592167057190665504321429,415853539833405864148992]}]}]],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-23371155616559301611231,133899957918144]},{"i":13,"lambda":[-412229128995647516025261535,219914746158514176]},{"i":14,"lambda":[-1421360839388991941062750951841591,871110993136719457419264]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-161477995429219869676799,111738835901088]},{"i":16,"lambda":[-5828693478947667427436165,125792472123648]},{"i":17,"lambda":[69506720149277800004626211889756677,1108884638270049415593984]}]}],19]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[30663408361274495949797,330052495037760]},{"i":16,"lambda":[2017493195585914283513633,655352209492992]},{"i":17,"lambda":[2120856062830085181741689212060733,19765375339688519270400]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-319945555834692064618421,67482124332480]},{"i":16,"lambda":[-216675883622123174731591369,1418714974245888]},{"i":17,"lambda":[-2340826721620477004923769221539359309,6197939358735678497095680]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[70821432437514964546861,289118904883776]},{"i":16,"lambda":[48340273739972583507968611,6043735709890560]},{"i":17,"lambda":[213264646464848949502249025559355811,1660451369999340159369216]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[14485571565904183652005,21181760620416]},{"i":16,"lambda":[88458730582566826137469985,3980423464224768]},{"i":17,"lambda":[345239252284429241763083288815368769,1549862714707633401495552]}]}]]],[1,[0,[2,[1,[0,[2,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[729795190995806596187,3348166282362]},{"i":13,"lambda":[738212605409537541945751,315756628475904]},{"i":14,"lambda":[3176421757228487848615425930131743,943325548209958230687744]}]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-983687589693809622319,166472765661312]},{"i":13,"lambda":[-180394674980407642695739,2929722863671296]},{"i":14,"lambda":[-12781555993145766529171982196041155,10206773960587260406530048]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[35239985525592529945457,87885652935168]},{"i":16,"lambda":[83520023229388048110154459,6416260312467456]},{"i":17,"lambda":[80751860141845997896465285241183869,676081223574866909724672]}]}]],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-5333430404612029034485,487680643847232]},{"i":13,"lambda":[-12631727755629634771480973,109278959242844160]},{"i":14,"lambda":[-42522189972017299335601144597600891,32262683004059922802409472]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[28748070974428085772775,96137214570144]},{"i":16,"lambda":[74161211401299867400138927,7626730332874752]},{"i":17,"lambda":[668742385420755156429818948126829625,5725510453401301668593664]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-27448438412249096469013,9307612413792]},{"i":16,"lambda":[-13880303991500007848026319,145957728964608]},{"i":17,"lambda":[-607786362085725529570278177718085753,2402842912467694368325632]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[126679820307464691594815,421160024900736]},{"i":16,"lambda":[65615488901635731780870965,6686177933039616]},{"i":17,"lambda":[51866134399871157791789781419966521,394501524757183419383808]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-504227459956391034409,543922862670]},{"i":16,"lambda":[-36036786164797494008277571,1201050748187136]},{"i":17,"lambda":[-55045648163512921553399191958247887,222413190296960910753792]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-156465492913389323221471,133322538040560]},{"i":16,"lambda":[-39458751157767532636270975,1040560924411008]},{"i":17,"lambda":[-97385886491054245281811622333439835,501884990115603674038272]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-21687351778933479158827,402641800976448]},{"i":16,"lambda":[-3063788659078863191648819,1835985833130240]},{"i":17,"lambda":[8560812989124538922246145937068425,96225251917795159965696]}]}]]]],[0,[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-9618927797122654485733,440263418392512]},{"i":13,"lambda":[-2312583826412514967265617,9981194530728960]},{"i":14,"lambda":[-1784051497667913072848472444543539,975939069487408849354752]}]},[1,[0,[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[119686915843309607843,20794383244800]},{"i":13,"lambda":[14169363816343826097106103,223511350594904064]},{"i":14,"lambda":[-2402928414572421353276489277328609,2097396357241517484539904]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[2127365854388338785293,5189641025976]},{"i":16,"lambda":[152339595491629007480809,11387643100416]},{"i":17,"lambda":[7339790681547189618949118091155091,54993888549872563388416]}]}],[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-29279981312331141744433,346550361208128]},{"i":13,"lambda":[-11414443053477777486364883,12638487967902720]},{"i":14,"lambda":[-16448350324067693663109939736203593,7374554980651831432052736]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-224248722711361268690747,339494064611328]},{"i":16,"lambda":[-182791449815853732501185309,8547286901243904]},{"i":17,"lambda":[4246264404354534963205695429346495,160630104860659827081216]}]}]],[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-833259203053777291975,7982140316832]},{"i":13,"lambda":[-154398281175410335184930593,138073844097294336]},{"i":14,"lambda":[-8690506408888826694593195271315473,4729496254219999896403968]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-86243158802543009981959,113741156365056]},{"i":16,"lambda":[-31565346375402441034128647,1286904622772736]},{"i":17,"lambda":[-7545149031537414895311418549084177,585415354131640995545088]}]}],19]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-4745080822600895124653,144677918461824]},{"i":16,"lambda":[-5574299655767485217898197,5659003034403840]},{"i":17,"lambda":[11149542139986541297670416241701583,115978694735387789623296]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-432856765071500223325109,115277860957248]},{"i":16,"lambda":[-181198120333585739581907683,1468365198068736]},{"i":17,"lambda":[-2987542653674177136452728322273484727,2236302800711423184863232]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-2271449393833823955779783,277252906005504]},{"i":16,"lambda":[-833050280656137866491157821,3102703918617600]},{"i":17,"lambda":[-342464385515842109087902056519312203,113086886732825452609536]}]}]]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[15214848342351382309693,270161803783872]},{"i":16,"lambda":[922676038773539970637691,471896111706624]},{"i":17,"lambda":[824453583970240108220530147071749351,6185388509733756610805760]}]}],[1,[0,[2,[0,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-9590927762549134017301,501845989315968]},{"i":13,"lambda":[-842581501742833214384321,4195890414600192]},{"i":14,"lambda":[-101481715610112772134731758769455,48103974973922447720448]}]},[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-1199715955157375695733,187010350303392]},{"i":13,"lambda":[-2472125146567815979519129,37113748240859136]},{"i":14,"lambda":[-31155415395888118014942512509996303,24278399681572789410594816]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-129004170196328815009,39814643699424]},{"i":16,"lambda":[-141456721169438407949239,7085589880799232]},{"i":17,"lambda":[77961819110944316555542996261043873,752196049780070607224832]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-333987312528820876860599,166142202865056]},{"i":16,"lambda":[-76121650612126221480959275,1146168803881728]},{"i":17,"lambda":[-956130774248455246632839699319727081,1609845184131210456072192]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-7233499416162942687887,2799133609536]},{"i":16,"lambda":[-313396004654278410437098945,3680960218873344]},{"i":17,"lambda":[-485824746158772083543109185065925471,553731208170068835827712]}]}],19],19],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-17946588588880107775027,220896073347840]},{"i":16,"lambda":[-8000844410734490342070665,2992570220242944]},{"i":17,"lambda":[160841616638033855677762463833527409,2690360128313210135642112]}]}]]]],[2,[0,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-25416159202732876811489,267349618065024]},{"i":13,"lambda":[-2248825928512027632800669,2304484287418368]},{"i":14,"lambda":[-63163482809850321026208940570012435,3873127638664879125037056]}]},[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-3750629031844856725889,408056794827264]},{"i":13,"lambda":[-9824573285649664638293117,102865152726927360]},{"i":14,"lambda":[-126859487617967311968135011903119,87066595686194954108928]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-43489307783325988675,571754899584]},{"i":16,"lambda":[-522144973678847135953573,206004160460736]},{"i":17,"lambda":[3926593278261376404927434617988903,53626136585636186947584]}]}]],19],19]]],[2,[1,19,[0,[2,[1,19,[1,[0,[2,[0,[2,[1,[0,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-1470330963515931812287,49158110960640]},{"i":13,"lambda":[-18510331372154454151640287,57795035881347072]},{"i":14,"lambda":[-16996909664367104989416235055097469,11256616664520229147115520]}]},19],[1,[0,[2,[1,[0,[2,{"i":7,"e":18,"lambda":[335368967409677077,7228985792079744]},[1,[0,[2,[1,[0,[2,18,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[51637669179812482409855,321480522247104]},{"i":13,"lambda":[6367681286752389340436461,3684395824091136]},{"i":14,"lambda":[-4237353614779073472206311929191863,8127456431746774323953664]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[322283360782862212971143,42539339498040]},{"i":16,"lambda":[66601795838377093481832131,274018158247680]},{"i":17,"lambda":[620476091850638760440665847394255481,3727365462621880609406976]}]}]],[2,7,[1,{"i":7,"e":18,"lambda":[-39852875129358493,1692406104643584]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-135404073115019563574999,49440967088832]},{"i":16,"lambda":[-144443846024958728473076537,1645937695024128]},{"i":17,"lambda":[43100468869500211882039370247771791,629365126120504930861056]}]}]]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[983503611610065431837111,391185855865728]},{"i":16,"lambda":[75598157813632945861540681,935897147513856]},{"i":17,"lambda":[5222475279923832459213675438713825,32544639081789800841216]}]}],[1,[0,[2,[1,{"clause":0,"e":18,"claims":[{"i":12,"lambda":[-37041665776341807390839,133402346250624]},{"i":13,"lambda":[-77720679303467227585271297,26053820079243264]},{"i":14,"lambda":[-37664108977791478189437296848416295,18513262180354997895561216]}]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-363255990797935927562921,166844297578464]},{"i":16,"lambda":[-128310536359248359692486723,1839361978738944]},{"i":17,"lambda":[9499594017651283042759519459029961,114348719401298244403200]}]}],19],19],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-3202978642873023693263,1818626857344]},{"i":16,"lambda":[-151654024547234381076225791,2685471490944000]},{"i":17,"lambda":[2243261778834111085386213130333735,54330953959022650195968]}]}]],[2,[1,7,{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-5511429332370458008166,2591101454931]},{"i":16,"lambda":[-189557512688554114307624011,2779414772834304]},{"i":17,"lambda":[58063303129132832880437331199639333,5172824630255627815354368]}]}],19]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-1442673469706953634111,102866800555728]},{"i":16,"lambda":[-1925469497862068460591127,5315349697625088]},{"i":17,"lambda":[195844593327747081231515952231578171,1958857407613355402723328]}]}]],[2,{"i":7,"e":18,"lambda":[69525304760040905,3898524378760704]},{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-4320380565275126356894037,398738676454272]},{"i":16,"lambda":[-2604614913074472286401424037,7470157229568000]},{"i":17,"lambda":[-2836703404945149942942612389364951593,2889077751704185271746560]}]}]],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[23705184657128322052141,126116187506496]},{"i":16,"lambda":[43837176288524849261361185,7127287019347968]},{"i":17,"lambda":[17933449012077431461638824472600355,144839094318689465401344]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-285662670978910875911827,218008838000448]},{"i":16,"lambda":[-119480001075493723748892551,2823087130592256]},{"i":17,"lambda":[-158949891936153455348710730551126469,776414828257352381104128]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-99683231024039540793631,58294798971552]},{"i":16,"lambda":[-347466674228013719225234143,6300035629747200]},{"i":17,"lambda":[-1125608063569698747983837522065134503,4245812071393576989229056]}]}],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-30629643726961589040913,382957588620288]},{"i":16,"lambda":[-5192301919193292580356731,2065667426279424]},{"i":17,"lambda":[476229554288539143906181008497169901,6083356024621854665736192]}]}]],19],19],19],19],{"clause":1,"e":18,"claims":[{"i":15,"lambda":[-36133808911218788202619,381956926906368]},{"i":16,"lambda":[-23061769207462994755594055,7459959181492224]},{"i":17,"lambda":[12752955857890516977642072526517353,481890314581979481243648]}]}]],19],11]],19]]]],{"i":3,"e":18,"lambda":[106368846206257101895,966267909241012224]}],{"i":0,"e":18,"lambda":[19669870913245,3017862186768]}],8]]]]],[0,10,[2,[1,{"i":10,"e":18,"lambda":[-1003758287094386371,87902672885710848]},9],2]]]],"statistics":{"nodes":365,"leaves":183,"maxdepth":36},"mask":[[0,1],[1,-1],[3,1],[6,-1],[7,-1],[9,-1],[10,-1],[12,1],[13,1],[15,1],[16,-1]]},{"linear_tests":[{"vector":[832,-893,-1000,142,123],"p_node":1,"q_node":5},{"vector":[832,-893,-1000,142,123],"p_node":6,"q_node":5},{"vector":[832,-893,-1000,142,123],"p_node":7,"q_node":5},{"vector":[832,-893,-1000,142,123],"p_node":7,"q_node":2},{"vector":[832,-893,-1000,142,123],"p_node":7,"q_node":3},{"vector":[832,-893,-1000,142,123],"p_node":4,"q_node":5},{"vector":[832,-893,-1000,142,123],"p_node":1,"q_node":2},{"vector":[832,-893,-1000,142,123],"p_node":4,"q_node":2},{"vector":[832,-893,-1000,142,123],"p_node":4,"q_node":3},{"vector":[832,-893,-1000,142,123],"p_node":1,"q_node":3},{"vector":[832,-893,-1000,142,123],"p_node":7,"q_node":0},{"vector":[832,-893,-1000,142,123],"p_node":0,"q_node":5}],"pattern":[[1,1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],0,1,1,4,1,1],"degrees":[16,6,6],"polynomials":[{"name":"S02-W0","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],12],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],-102],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],363],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],186],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],-1311],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],834],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],255],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],-318],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],66]]},{"name":"S26-W2","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],120],[[8,3,0],-64],[[8,2,2],60],[[8,2,1],-540],[[8,2,0],60],[[8,1,3],30],[[8,1,2],-180],[[8,1,1],630],[[8,1,0],-100],[[8,0,3],-45],[[8,0,2],135],[[8,0,1],-135],[[8,0,0],-110],[[7,4,0],-160],[[7,3,1],-1020],[[7,3,0],544],[[7,2,2],-420],[[7,2,1],3780],[[7,2,0],-420],[[7,1,3],-165],[[7,1,2],990],[[7,1,1],-3465],[[7,1,0],550],[[7,0,3],180],[[7,0,2],-540],[[7,0,1],540],[[7,0,0],440],[[6,4,0],760],[[6,3,1],4170],[[6,3,0],-2272],[[6,2,2],1455],[[6,2,1],-13095],[[6,2,0],1527],[[6,1,3],480],[[6,1,2],-2880],[[6,1,1],10080],[[6,1,0],-520],[[6,0,3],-450],[[6,0,2],1350],[[6,0,1],-1350],[[6,0,0],-260],[[5,4,0],-2200],[[5,3,1],-10425],[[5,3,0],5920],[[5,2,2],-3120],[[5,2,1],28080],[[5,2,0],-3552],[[5,1,3],-885],[[5,1,2],5310],[[5,1,1],-18585],[[5,1,0],-1910],[[5,0,3],720],[[5,0,2],-2160],[[5,0,1],2160],[[5,0,0],-760],[[4,4,0],4225],[[4,3,1],17400],[[4,3,0],-10540],[[4,2,2],4560],[[4,2,1],-41040],[[4,2,0],5910],[[4,1,3],1155],[[4,1,2],-6930],[[4,1,1],24255],[[4,1,0],5438],[[4,0,3],-855],[[4,0,2],2565],[[4,0,1],-2565],[[4,0,0],-1100],[[3,4,0],-5500],[[3,3,1],-19875],[[3,3,0],13150],[[3,2,2],-4650],[[3,2,1],41850],[[3,2,0],-7260],[[3,1,3],-1065],[[3,1,2],6390],[[3,1,1],-22365],[[3,1,0],-4928],[[3,0,3],720],[[3,0,2],-2160],[[3,0,1],2160],[[3,0,0],3980],[[2,4,0],4750],[[2,3,1],15375],[[2,3,0],-11350],[[2,2,2],3300],[[2,2,1],-29700],[[2,2,0],6675],[[2,1,3],705],[[2,1,2],-4230],[[2,1,1],14805],[[2,1,0],782],[[2,0,3],-450],[[2,0,2],1350],[[2,0,1],-1350],[[2,0,0],-1946],[[1,4,0],-2500],[[1,3,1],-7500],[[1,3,0],6250],[[1,2,2],-1500],[[1,2,1],13500],[[1,2,0],-4200],[[1,1,3],-300],[[1,1,2],1800],[[1,1,1],-6300],[[1,1,0],1000],[[1,0,3],180],[[1,0,2],-540],[[1,0,1],540],[[1,0,0],-244],[[0,4,0],625],[[0,3,1],1875],[[0,3,0],-1750],[[0,2,2],375],[[0,2,1],-3375],[[0,2,0],1500],[[0,1,3],75],[[0,1,2],-450],[[0,1,1],1575],[[0,1,0],-520],[[0,0,3],-45],[[0,0,2],135],[[0,0,1],-135],[[0,0,0],109]]},{"name":"S02-W5","positive_content":9,"factors":[{"terms":[[[2,0,0],-1],[[1,0,0],4],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],40],[[8,2,2],20],[[8,2,1],-180],[[8,1,3],10],[[8,1,2],-60],[[8,1,1],210],[[8,0,3],-15],[[8,0,2],45],[[8,0,1],-45],[[8,0,0],-12],[[7,3,1],-340],[[7,2,2],-140],[[7,2,1],1260],[[7,1,3],-55],[[7,1,2],330],[[7,1,1],-1155],[[7,0,3],60],[[7,0,2],-180],[[7,0,1],180],[[7,0,0],-6],[[6,3,1],1390],[[6,2,2],485],[[6,2,1],-4365],[[6,1,3],160],[[6,1,2],-960],[[6,1,1],3360],[[6,0,3],-150],[[6,0,2],450],[[6,0,1],-450],[[6,0,0],-93],[[5,3,1],-3475],[[5,2,2],-1040],[[5,2,1],9360],[[5,1,3],-295],[[5,1,2],1770],[[5,1,1],-6195],[[5,0,3],240],[[5,0,2],-720],[[5,0,1],720],[[5,0,0],786],[[4,3,1],5800],[[4,2,2],1520],[[4,2,1],-13680],[[4,1,3],385],[[4,1,2],-2310],[[4,1,1],8085],[[4,0,3],-285],[[4,0,2],855],[[4,0,1],-855],[[4,0,0],-1389],[[3,3,1],-6625],[[3,2,2],-1550],[[3,2,1],13950],[[3,1,3],-355],[[3,1,2],2130],[[3,1,1],-7455],[[3,0,3],240],[[3,0,2],-720],[[3,0,1],720],[[3,0,0],786],[[2,3,1],5125],[[2,2,2],1100],[[2,2,1],-9900],[[2,1,3],235],[[2,1,2],-1410],[[2,1,1],4935],[[2,0,3],-150],[[2,0,2],450],[[2,0,1],-450],[[2,0,0],-93],[[1,3,1],-2500],[[1,2,2],-500],[[1,2,1],4500],[[1,1,3],-100],[[1,1,2],600],[[1,1,1],-2100],[[1,0,3],60],[[1,0,2],-180],[[1,0,1],180],[[1,0,0],-6],[[0,3,1],625],[[0,2,2],125],[[0,2,1],-1125],[[0,1,3],25],[[0,1,2],-150],[[0,1,1],525],[[0,0,3],-15],[[0,0,2],45],[[0,0,1],-45],[[0,0,0],-12]]},{"name":"S12-W5","positive_content":9,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],-40],[[9,2,2],-20],[[9,2,1],180],[[9,1,3],-10],[[9,1,2],60],[[9,1,1],-210],[[9,0,3],15],[[9,0,2],-45],[[9,0,1],45],[[9,0,0],12],[[8,3,1],460],[[8,2,2],200],[[8,2,1],-1800],[[8,1,3],85],[[8,1,2],-510],[[8,1,1],1785],[[8,0,3],-105],[[8,0,2],315],[[8,0,1],-315],[[8,0,0],-30],[[7,3,1],-2410],[[7,2,2],-905],[[7,2,1],8145],[[7,1,3],-325],[[7,1,2],1950],[[7,1,1],-6825],[[7,0,3],330],[[7,0,2],-990],[[7,0,1],990],[[7,0,0],-6],[[6,3,1],7645],[[6,2,2],2495],[[6,2,1],-22455],[[6,1,3],775],[[6,1,2],-4650],[[6,1,1],16275],[[6,0,3],-690],[[6,0,2],2070],[[6,0,1],-2070],[[6,0,0],-876],[[5,3,1],-16225],[[5,2,2],-4640],[[5,2,1],41760],[[5,1,3],-1270],[[5,1,2],7620],[[5,1,1],-26670],[[5,0,3],1005],[[5,0,2],-3015],[[5,0,1],3015],[[5,0,0],4584],[[4,3,1],24025],[[4,2,2],6110],[[4,2,1],-54990],[[4,1,3],1510],[[4,1,2],-9060],[[4,1,1],31710],[[4,0,3],-1095],[[4,0,2],3285],[[4,0,1],-3285],[[4,0,0],-7896],[[3,3,1],-25000],[[3,2,2],-5750],[[3,2,1],51750],[[3,1,3],-1300],[[3,1,2],7800],[[3,1,1],-27300],[[3,0,3],870],[[3,0,2],-2610],[[3,0,1],2610],[[3,0,0],5394],[[2,3,1],17875],[[2,2,2],3800],[[2,2,1],-34200],[[2,1,3],805],[[2,1,2],-4830],[[2,1,1],16905],[[2,0,3],-510],[[2,0,2],1530],[[2,0,1],-1530],[[2,0,0],-1110],[[1,3,1],-8125],[[1,2,2],-1625],[[1,2,1],14625],[[1,1,3],-325],[[1,1,2],1950],[[1,1,1],-6825],[[1,0,3],195],[[1,0,2],-585],[[1,0,1],585],[[1,0,0],-195],[[0,3,1],1875],[[0,2,2],375],[[0,2,1],-3375],[[0,1,3],75],[[0,1,2],-450],[[0,1,1],1575],[[0,0,3],-45],[[0,0,2],135],[[0,0,1],-135],[[0,0,0],45]]},{"name":"S26-W5","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-240],[[10,4,0],208],[[10,3,2],-120],[[10,3,1],960],[[10,3,0],-440],[[10,2,3],-60],[[10,2,2],300],[[10,2,1],-720],[[10,2,0],500],[[10,1,3],60],[[10,1,2],-90],[[10,1,1],-360],[[10,1,0],-280],[[10,0,3],45],[[10,0,2],-135],[[10,0,1],135],[[10,0,0],152],[[9,5,0],400],[[9,4,1],2640],[[9,4,0],-2288],[[9,3,2],1140],[[9,3,1],-8400],[[9,3,0],4180],[[9,2,3],480],[[9,2,2],-2040],[[9,2,1],2520],[[9,2,0],-4000],[[9,1,3],-210],[[9,1,2],-495],[[9,1,1],6120],[[9,1,0],1820],[[9,0,3],-495],[[9,0,2],1485],[[9,0,1],-1485],[[9,0,0],-490],[[8,5,0],-2400],[[8,4,1],-14040],[[8,4,0],12216],[[8,3,2],-5310],[[8,3,1],36720],[[8,3,0],-19662],[[8,2,3],-1935],[[8,2,2],7335],[[8,2,1],-2160],[[8,2,0],14145],[[8,1,3],450],[[8,1,2],3375],[[8,1,1],-27000],[[8,1,0],-2280],[[8,0,3],1620],[[8,0,2],-4860],[[8,0,1],4860],[[8,0,0],-1290],[[7,5,0],9000],[[7,4,1],46800],[[7,4,0],-41040],[[7,3,2],15615],[[7,3,1],-102960],[[7,3,0],58887],[[7,2,3],4995],[[7,2,2],-17505],[[7,2,1],-7290],[[7,2,0],-27765],[[7,1,3],-675],[[7,1,2],-9720],[[7,1,1],68445],[[7,1,0],-7830],[[7,0,3],-3510],[[7,0,2],10530],[[7,0,1],-10530],[[7,0,0],-1620],[[6,5,0],-23250],[[6,4,1],-107775],[[6,4,0],95685],[[6,3,2],-31995],[[6,3,1],205920],[[6,3,0],-124059],[[6,2,3],-9135],[[6,2,2],31320],[[6,2,1],19575],[[6,2,0],32538],[[6,1,3],1170],[[6,1,2],15660],[[6,1,1],-111510],[[6,1,0],35400],[[6,0,3],4995],[[6,0,2],-14985],[[6,0,1],14985],[[6,0,0],25320],[[5,5,0],43125],[[5,4,1],178875],[[5,4,0],-161625],[[5,3,2],47700],[[5,3,1],-308475],[[5,3,0],192120],[[5,2,3],12330],[[5,2,2],-43650],[[5,2,1],-14040],[[5,2,0],-26358],[[5,1,3],-1935],[[5,1,2],-16335],[[5,1,1],127035],[[5,1,0],-65310],[[5,0,3],-5265],[[5,0,2],15795],[[5,0,1],-15795],[[5,0,0],-46104],[[4,5,0],-58125],[[4,4,1],-217125],[[4,4,0],200850],[[4,3,2],-52650],[[4,3,1],354150],[[4,3,0],-222780],[[4,2,3],-12510],[[4,2,2],48330],[[4,2,1],-22140],[[4,2,0],28101],[[4,1,3],2925],[[4,1,2],8775],[[4,1,1],-96525],[[4,1,0],68718],[[4,0,3],3780],[[4,0,2],-11340],[[4,0,1],11340],[[4,0,0],24870],[[3,5,0],56250],[[3,4,1],191250],[[3,4,0],-182250],[[3,3,2],42750],[[3,3,1],-309375],[[3,3,0],192375],[[3,2,3],9450],[[3,2,2],-41400],[[3,2,1],60750],[[3,2,0],-42345],[[3,1,3],-3105],[[3,1,1],46575],[[3,1,0],-37908],[[3,0,3],-1890],[[3,0,2],5670],[[3,0,1],-5670],[[3,0,0],3510],[[2,5,0],-37500],[[2,4,1],-118125],[[2,4,0],116625],[[2,3,2],-24750],[[2,3,1],199125],[[2,3,0],-120075],[[2,2,3],-5175],[[2,2,2],26775],[[2,2,1],-70200],[[2,2,0],43980],[[2,1,3],2475],[[2,1,2],-5130],[[2,1,1],-6345],[[2,1,0],2256],[[2,0,3],405],[[2,0,2],-1215],[[2,0,1],1215],[[2,0,0],-4557],[[1,5,0],15625],[[1,4,1],46875],[[1,4,0],-48125],[[1,3,2],9375],[[1,3,1],-86250],[[1,3,0],49750],[[1,2,3],1875],[[1,2,2],-11625],[[1,2,1],42750],[[1,2,0],-23500],[[1,1,3],-1200],[[1,1,2],3825],[[1,1,1],-4950],[[1,1,0],6365],[[1,0,3],45],[[1,0,2],-135],[[1,0,1],135],[[1,0,0],-493],[[0,5,0],-3125],[[0,4,1],-9375],[[0,4,0],10000],[[0,3,2],-1875],[[0,3,1],20625],[[0,3,0],-11000],[[0,2,3],-375],[[0,2,2],3000],[[0,2,1],-14625],[[0,2,0],5600],[[0,1,3],375],[[0,1,2],-1575],[[0,1,1],3825],[[0,1,0],-1585],[[0,0,3],-90],[[0,0,2],270],[[0,0,1],-270],[[0,0,0],218]]},{"name":"S36-W6","positive_content":5,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-36],[[6,1,2],6],[[6,1,1],-36],[[6,1,0],36],[[6,0,3],3],[[6,0,2],-9],[[6,0,1],9],[[6,0,0],-16],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],216],[[5,1,2],-27],[[5,1,1],162],[[5,1,0],-162],[[5,0,3],-9],[[5,0,2],27],[[5,0,1],-27],[[5,0,0],48],[[4,3,0],210],[[4,2,1],207],[[4,2,0],-621],[[4,1,2],63],[[4,1,1],-378],[[4,1,0],378],[[4,0,3],18],[[4,0,2],-54],[[4,0,1],54],[[4,0,0],120],[[3,3,0],-425],[[3,2,1],-345],[[3,2,0],1035],[[3,1,2],-87],[[3,1,1],522],[[3,1,0],-522],[[3,0,3],-21],[[3,0,2],63],[[3,0,1],-63],[[3,0,0],-320],[[2,3,0],525],[[2,2,1],360],[[2,2,0],-1080],[[2,1,2],81],[[2,1,1],-486],[[2,1,0],486],[[2,0,3],18],[[2,0,2],-54],[[2,0,1],54],[[2,0,0],120],[[1,3,0],-375],[[1,2,1],-225],[[1,2,0],675],[[1,1,2],-45],[[1,1,1],270],[[1,1,0],-270],[[1,0,3],-9],[[1,0,2],27],[[1,0,1],-27],[[1,0,0],48],[[0,3,0],125],[[0,2,1],75],[[0,2,0],-225],[[0,1,2],15],[[0,1,1],-90],[[0,1,0],90],[[0,0,3],3],[[0,0,2],-9],[[0,0,1],9],[[0,0,0],-16]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,1],-8],[[6,2,2],-4],[[6,2,1],36],[[6,1,3],-2],[[6,1,2],12],[[6,1,1],-42],[[6,0,3],3],[[6,0,2],-9],[[6,0,1],9],[[6,0,0],-3],[[5,3,1],60],[[5,2,2],24],[[5,2,1],-216],[[5,1,3],9],[[5,1,2],-54],[[5,1,1],189],[[5,0,3],-9],[[5,0,2],27],[[5,0,1],-27],[[5,0,0],9],[[4,3,1],-210],[[4,2,2],-69],[[4,2,1],621],[[4,1,3],-21],[[4,1,2],126],[[4,1,1],-441],[[4,0,3],18],[[4,0,2],-54],[[4,0,1],54],[[4,0,0],90],[[3,3,1],425],[[3,2,2],115],[[3,2,1],-1035],[[3,1,3],29],[[3,1,2],-174],[[3,1,1],609],[[3,0,3],-21],[[3,0,2],63],[[3,0,1],-63],[[3,0,0],-195],[[2,3,1],-525],[[2,2,2],-120],[[2,2,1],1080],[[2,1,3],-27],[[2,1,2],162],[[2,1,1],-567],[[2,0,3],18],[[2,0,2],-54],[[2,0,1],54],[[2,0,0],90],[[1,3,1],375],[[1,2,2],75],[[1,2,1],-675],[[1,1,3],15],[[1,1,2],-90],[[1,1,1],315],[[1,0,3],-9],[[1,0,2],27],[[1,0,1],-27],[[1,0,0],9],[[0,3,1],-125],[[0,2,2],-25],[[0,2,1],225],[[0,1,3],-5],[[0,1,2],30],[[0,1,1],-105],[[0,0,3],3],[[0,0,2],-9],[[0,0,1],9],[[0,0,0],-3]]},{"name":"hermite4_1","positive_content":4,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[12,6,2],-1600],[[12,5,3],-1600],[[12,5,2],14400],[[12,4,4],-1200],[[12,4,3],12000],[[12,4,2],-49200],[[12,3,5],-400],[[12,3,4],7200],[[12,3,3],-33600],[[12,3,2],79200],[[12,3,1],384],[[12,2,6],-100],[[12,2,5],1800],[[12,2,4],-15000],[[12,2,3],43200],[[12,2,2],-60108],[[12,2,1],-1728],[[12,1,6],300],[[12,1,5],-2700],[[12,1,4],12600],[[12,1,3],-24204],[[12,1,2],18324],[[12,1,1],2016],[[12,0,6],-225],[[12,0,5],1350],[[12,0,4],-3375],[[12,0,3],3906],[[12,0,2],-1593],[[12,0,1],-432],[[12,0,0],369],[[11,6,2],24000],[[11,5,3],21600],[[11,5,2],-194400],[[11,4,4],14400],[[11,4,3],-144000],[[11,4,2],590400],[[11,3,5],4200],[[11,3,4],-75600],[[11,3,3],352800],[[11,3,2],-831600],[[11,3,1],-4032],[[11,2,6],900],[[11,2,5],-16200],[[11,2,4],135000],[[11,2,3],-388800],[[11,2,2],540972],[[11,2,1],15552],[[11,1,6],-2250],[[11,1,5],20250],[[11,1,4],-94500],[[11,1,3],181530],[[11,1,2],-137430],[[11,1,1],-15120],[[11,0,6],1350],[[11,0,5],-8100],[[11,0,4],20250],[[11,0,3],-23436],[[11,0,2],9558],[[11,0,1],2592],[[11,0,0],-2214],[[10,6,2],-174000],[[10,5,3],-141600],[[10,5,2],1274400],[[10,4,4],-84600],[[10,4,3],846000],[[10,4,2],-3468600],[[10,3,5],-21900],[[10,3,4],394200],[[10,3,3],-1839600],[[10,3,2],4336200],[[10,3,1],27504],[[10,2,6],-4125],[[10,2,5],74250],[[10,2,4],-618750],[[10,2,3],1782000],[[10,2,2],-2476215],[[10,2,1],-100440],[[10,1,6],9000],[[10,1,5],-81000],[[10,1,4],378000],[[10,1,3],-724500],[[10,1,2],540000],[[10,1,1],94500],[[10,0,6],-4725],[[10,0,5],28350],[[10,0,4],-70875],[[10,0,3],79596],[[10,0,2],-26163],[[10,0,1],-16362],[[10,0,0],-3429],[[9,6,2],800000],[[9,5,3],590000],[[9,5,2],-5310000],[[9,4,4],317400],[[9,4,3],-3174000],[[9,4,2],13013400],[[9,3,5],73550],[[9,3,4],-1323900],[[9,3,3],6178200],[[9,3,2],-14562900],[[9,3,1],-132168],[[9,2,6],12350],[[9,2,5],-222300],[[9,2,4],1852500],[[9,2,3],-5335200],[[9,2,2],7397418],[[9,2,1],446688],[[9,1,6],-24000],[[9,1,5],216000],[[9,1,4],-1008000],[[9,1,3],1925790],[[9,1,2],-1402740],[[9,1,1],-382410],[[9,0,6],11250],[[9,0,5],-67500],[[9,0,4],168750],[[9,0,3],-183150],[[9,0,2],43200],[[9,0,1],58050],[[9,0,0],37440],[[8,6,2],-2587500],[[8,5,3],-1732500],[[8,5,2],15592500],[[8,4,4],-843075],[[8,4,3],8430750],[[8,4,2],-34566075],[[8,3,5],-176400],[[8,3,4],3175200],[[8,3,3],-14817600],[[8,3,2],34927200],[[8,3,1],443124],[[8,2,6],-26775],[[8,2,5],481950],[[8,2,4],-4016250],[[8,2,3],11566800],[[8,2,2],-15995907],[[8,2,1],-1344762],[[8,1,6],47250],[[8,1,5],-425250],[[8,1,4],1984500],[[8,1,3],-3778920],[[8,1,2],2686770],[[8,1,1],1014930],[[8,0,6],-20250],[[8,0,5],121500],[[8,0,4],-303750],[[8,0,3],319950],[[8,0,2],-48600],[[8,0,1],-133650],[[8,0,0],-27540],[[7,6,2],6187500],[[7,5,3],3768750],[[7,5,2],-33918750],[[7,4,4],1667250],[[7,4,3],-16672500],[[7,4,2],68357250],[[7,3,5],317700],[[7,3,4],-5718600],[[7,3,3],26686800],[[7,3,2],-62904600],[[7,3,1],-1038042],[[7,2,6],44100],[[7,2,5],-793800],[[7,2,4],6615000],[[7,2,3],-19051200],[[7,2,2],26283258],[[7,2,1],2781378],[[7,1,6],-71550],[[7,1,5],643950],[[7,1,4],-3005100],[[7,1,3],5707854],[[7,1,2],-3981474],[[7,1,1],-1841616],[[7,0,6],28350],[[7,0,5],-170100],[[7,0,4],425250],[[7,0,3],-438696],[[7,0,2],40338],[[7,0,1],214812],[[7,0,0],-138834],[[6,6,2],-11203125],[[6,5,3],-6225000],[[6,5,2],56025000],[[6,4,4],-2518875],[[6,4,3],25188750],[[6,4,2],-103273875],[[6,3,5],-441150],[[6,3,4],7940700],[[6,3,3],-37056600],[[6,3,2],87347700],[[6,3,1],1707354],[[6,2,6],-56625],[[6,2,5],1019250],[[6,2,4],-8493750],[[6,2,3],24462000],[[6,2,2],-33696765],[[6,2,1],-4032990],[[6,1,6],85500],[[6,1,5],-769500],[[6,1,4],3591000],[[6,1,3],-6812280],[[6,1,2],4707180],[[6,1,1],2377620],[[6,0,6],-31725],[[6,0,5],190350],[[6,0,4],-475875],[[6,0,3],487566],[[6,0,2],-35073],[[6,0,1],-250452],[[6,0,0],268785],[[5,6,2],15468750],[[5,5,3],7875000],[[5,5,2],-70875000],[[5,4,4],2936250],[[5,4,3],-29362500],[[5,4,2],120386250],[[5,3,5],477000],[[5,3,4],-8586000],[[5,3,3],40068000],[[5,3,2],-94446000],[[5,3,1],-1956420],[[5,2,6],57150],[[5,2,5],-1028700],[[5,2,4],8572500],[[5,2,3],-24688800],[[5,2,2],34003422],[[5,2,1],4122252],[[5,1,6],-81000],[[5,1,5],729000],[[5,1,4],-3402000],[[5,1,3],6455700],[[5,1,2],-4471200],[[5,1,1],-2211300],[[5,0,6],28350],[[5,0,5],-170100],[[5,0,4],425250],[[5,0,3],-438696],[[5,0,2],40338],[[5,0,1],214812],[[5,0,0],-138834],[[4,6,2],-16171875],[[4,5,3],-7593750],[[4,5,2],68343750],[[4,4,4],-2632500],[[4,4,3],26325000],[[4,4,2],-107932500],[[4,3,5],-400500],[[4,3,4],7209000],[[4,3,3],-33642000],[[4,3,2],79299000],[[4,3,1],1518480],[[4,2,6],-45225],[[4,2,5],814050],[[4,2,4],-6783750],[[4,2,3],19537200],[[4,2,2],-26944893],[[4,2,1],-2932038],[[4,1,6],60750],[[4,1,5],-546750],[[4,1,4],2551500],[[4,1,3],-4851090],[[4,1,2],3409290],[[4,1,1],1462860],[[4,0,6],-20250],[[4,0,5],121500],[[4,0,4],-303750],[[4,0,3],319950],[[4,0,2],-48600],[[4,0,1],-133650],[[4,0,0],-27540],[[3,6,2],12500000],[[3,5,3],5468750],[[3,5,2],-49218750],[[3,4,4],1781250],[[3,4,3],-17812500],[[3,4,2],73031250],[[3,3,5],256250],[[3,3,4],-4612500],[[3,3,3],21525000],[[3,3,2],-50737500],[[3,3,1],-752250],[[3,2,6],27500],[[3,2,5],-495000],[[3,2,4],4125000],[[3,2,3],-11880000],[[3,2,2],16428450],[[3,2,1],1386450],[[3,1,6],-35250],[[3,1,5],317250],[[3,1,4],-1480500],[[3,1,3],2823720],[[3,1,2],-2031570],[[3,1,1],-662130],[[3,0,6],11250],[[3,0,5],-67500],[[3,0,4],168750],[[3,0,3],-183150],[[3,0,2],43200],[[3,0,1],58050],[[3,0,0],37440],[[2,6,2],-6796875],[[2,5,3],-2812500],[[2,5,2],25312500],[[2,4,4],-871875],[[2,4,3],8718750],[[2,4,2],-35746875],[[2,3,5],-120000],[[2,3,4],2160000],[[2,3,3],-10080000],[[2,3,2],23760000],[[2,3,1],216450],[[2,2,6],-12375],[[2,2,5],222750],[[2,2,4],-1856250],[[2,2,3],5346000],[[2,2,2],-7418115],[[2,2,1],-396090],[[2,1,6],15300],[[2,1,5],-137700],[[2,1,4],642600],[[2,1,3],-1230354],[[2,1,2],910224],[[2,1,1],187866],[[2,0,6],-4725],[[2,0,5],28350],[[2,0,4],-70875],[[2,0,3],79596],[[2,0,2],-26163],[[2,0,1],-16362],[[2,0,0],-3429],[[1,6,2],2343750],[[1,5,3],937500],[[1,5,2],-8437500],[[1,4,4],281250],[[1,4,3],-2812500],[[1,4,2],11531250],[[1,3,5],37500],[[1,3,4],-675000],[[1,3,3],3150000],[[1,3,2],-7425000],[[1,3,1],-36000],[[1,2,6],3750],[[1,2,5],-67500],[[1,2,4],562500],[[1,2,3],-1620000],[[1,2,2],2254050],[[1,2,1],64800],[[1,1,6],-4500],[[1,1,5],40500],[[1,1,4],-189000],[[1,1,3],363060],[[1,1,2],-274860],[[1,1,1],-30240],[[1,0,6],1350],[[1,0,5],-8100],[[1,0,4],20250],[[1,0,3],-23436],[[1,0,2],9558],[[1,0,1],2592],[[1,0,0],-2214],[[0,6,2],-390625],[[0,5,3],-156250],[[0,5,2],1406250],[[0,4,4],-46875],[[0,4,3],468750],[[0,4,2],-1921875],[[0,3,5],-6250],[[0,3,4],112500],[[0,3,3],-525000],[[0,3,2],1237500],[[0,3,1],6000],[[0,2,6],-625],[[0,2,5],11250],[[0,2,4],-93750],[[0,2,3],270000],[[0,2,2],-375675],[[0,2,1],-10800],[[0,1,6],750],[[0,1,5],-6750],[[0,1,4],31500],[[0,1,3],-60510],[[0,1,2],45810],[[0,1,1],5040],[[0,0,6],-225],[[0,0,5],1350],[[0,0,4],-3375],[[0,0,3],3906],[[0,0,2],-1593],[[0,0,1],-432],[[0,0,0],369]]},{"name":"hermite4_7","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[12,6,2],-6400],[[12,5,3],-6400],[[12,5,2],57600],[[12,4,4],-4800],[[12,4,3],48000],[[12,4,2],-196800],[[12,3,5],-1600],[[12,3,4],28800],[[12,3,3],-133944],[[12,3,2],318720],[[12,3,1],3000],[[12,2,6],-400],[[12,2,5],7200],[[12,2,4],-59772],[[12,2,3],171708],[[12,2,2],-248340],[[12,2,1],-13500],[[12,1,6],1200],[[12,1,5],-10686],[[12,1,4],50196],[[12,1,3],-96936],[[12,1,2],81180],[[12,1,1],15750],[[12,0,6],-895],[[12,0,5],5229],[[12,0,4],-13782],[[12,0,3],16522],[[12,0,2],-6939],[[12,0,1],-2775],[[12,0,0],2000],[[11,6,2],96000],[[11,5,3],86400],[[11,5,2],-777600],[[11,4,4],57600],[[11,4,3],-576000],[[11,4,2],2361600],[[11,3,5],16800],[[11,3,4],-302400],[[11,3,3],1406412],[[11,3,2],-3346560],[[11,3,1],-31500],[[11,2,6],3600],[[11,2,5],-64800],[[11,2,4],537948],[[11,2,3],-1545372],[[11,2,2],2235060],[[11,2,1],121500],[[11,1,6],-9000],[[11,1,5],80145],[[11,1,4],-376470],[[11,1,3],727020],[[11,1,2],-608850],[[11,1,1],-118125],[[11,0,6],5370],[[11,0,5],-31374],[[11,0,4],82692],[[11,0,3],-99132],[[11,0,2],41634],[[11,0,1],16650],[[11,0,0],-12000],[[10,6,2],-696000],[[10,5,3],-566400],[[10,5,2],5097600],[[10,4,4],-338400],[[10,4,3],3384000],[[10,4,2],-13874400],[[10,3,5],-87600],[[10,3,4],1576800],[[10,3,3],-7333434],[[10,3,2],17424000],[[10,3,1],164250],[[10,2,6],-16500],[[10,2,5],297000],[[10,2,4],-2465595],[[10,2,3],7069995],[[10,2,2],-10127385],[[10,2,1],-556875],[[10,1,6],36000],[[10,1,5],-320580],[[10,1,4],1499400],[[10,1,3],-2869200],[[10,1,2],2299320],[[10,1,1],472500],[[10,0,6],-18795],[[10,0,5],109809],[[10,0,4],-279702],[[10,0,3],320502],[[10,0,2],-112671],[[10,0,1],-66375],[[10,0,0],-12000],[[9,6,2],3200000],[[9,5,3],2360000],[[9,5,2],-21240000],[[9,4,4],1269600],[[9,4,3],-12696000],[[9,4,2],52053600],[[9,3,5],294200],[[9,3,4],-5295600],[[9,3,3],24628953],[[9,3,2],-58358400],[[9,3,1],-551625],[[9,2,6],49400],[[9,2,5],-889200],[[9,2,4],7381842],[[9,2,3],-21102258],[[9,2,2],29736870],[[9,2,1],1667250],[[9,1,6],-96000],[[9,1,5],854880],[[9,1,4],-3973560],[[9,1,3],7502160],[[9,1,2],-5609880],[[9,1,1],-1260000],[[9,0,6],44750],[[9,0,5],-261450],[[9,0,4],640500],[[9,0,3],-693800],[[9,0,2],181710],[[9,0,1],179250],[[9,0,0],170000],[[8,6,2],-10350000],[[8,5,3],-6930000],[[8,5,2],62370000],[[8,4,4],-3372300],[[8,4,3],33723000],[[8,4,2],-138264300],[[8,3,5],-705600],[[8,3,4],12700800],[[8,3,3],-59069304],[[8,3,2],139460400],[[8,3,1],1323000],[[8,2,6],-107100],[[8,2,5],1927800],[[8,2,4],-16003953],[[8,2,3],45582777],[[8,2,2],-62964675],[[8,2,1],-3614625],[[8,1,6],189000],[[8,1,5],-1683045],[[8,1,4],7773030],[[8,1,3],-14470380],[[8,1,2],9996210],[[8,1,1],2480625],[[8,0,6],-80550],[[8,0,5],470610],[[8,0,4],-1114020],[[8,0,3],1143000],[[8,0,2],-221130],[[8,0,1],-355050],[[8,0,0],-157500],[[7,6,2],24750000],[[7,5,3],15075000],[[7,5,2],-135675000],[[7,4,4],6669000],[[7,4,3],-66690000],[[7,4,2],273429000],[[7,3,5],1270800],[[7,3,4],-22874400],[[7,3,3],106385022],[[7,3,2],-250211160],[[7,3,1],-2382750],[[7,2,6],176400],[[7,2,5],-3175200],[[7,2,4],26359452],[[7,2,3],-74825748],[[7,2,2],101440620],[[7,2,1],5953500],[[7,1,6],-286200],[[7,1,5],2548611],[[7,1,4],-11712546],[[7,1,3],21564036],[[7,1,2],-13918230],[[7,1,1],-3756375],[[7,0,6],112770],[[7,0,5],-658854],[[7,0,4],1522692],[[7,0,3],-1499652],[[7,0,2],252234],[[7,0,1],527850],[[7,0,0],-522000],[[6,6,2],-44812500],[[6,5,3],-24900000],[[6,5,2],224100000],[[6,4,4],-10075500],[[6,4,3],100755000],[[6,4,2],-413095500],[[6,3,5],-1764600],[[6,3,4],31762800],[[6,3,3],-147723489],[[6,3,2],346372920],[[6,3,1],3308625],[[6,2,6],-226500],[[6,2,5],4077000],[[6,2,4],-33845895],[[6,2,3],95872095],[[6,2,2],-128404485],[[6,2,1],-7644375],[[6,1,6],342000],[[6,1,5],-3045510],[[6,1,4],13962420],[[6,1,3],-25566120],[[6,1,2],15924060],[[6,1,1],4488750],[[6,0,6],-126195],[[6,0,5],737289],[[6,0,4],-1690542],[[6,0,3],1641642],[[6,0,2],-276615],[[6,0,1],-601875],[[6,0,0],1065000],[[5,6,2],61875000],[[5,5,3],31500000],[[5,5,2],-283500000],[[5,4,4],11745000],[[5,4,3],-117450000],[[5,4,2],481545000],[[5,3,5],1908000],[[5,3,4],-34344000],[[5,3,3],159728220],[[5,3,2],-374079600],[[5,3,1],-3577500],[[5,2,6],228600],[[5,2,5],-4114800],[[5,2,4],34159698],[[5,2,3],-96737922],[[5,2,2],129387510],[[5,2,1],7715250],[[5,1,6],-324000],[[5,1,5],2885220],[[5,1,4],-13235400],[[5,1,3],24267600],[[5,1,2],-15250680],[[5,1,1],-4252500],[[5,0,6],112770],[[5,0,5],-658854],[[5,0,4],1522692],[[5,0,3],-1499652],[[5,0,2],252234],[[5,0,1],527850],[[5,0,0],-522000],[[4,6,2],-64687500],[[4,5,3],-30375000],[[4,5,2],273375000],[[4,4,4],-10530000],[[4,4,3],105300000],[[4,4,2],-431730000],[[4,3,5],-1602000],[[4,3,4],28836000],[[4,3,3],-134111430],[[4,3,2],314582400],[[4,3,1],3003750],[[4,2,6],-180900],[[4,2,5],3256200],[[4,2,4],-27031887],[[4,2,3],76699143],[[4,2,2],-103709565],[[4,2,1],-6105375],[[4,1,6],243000],[[4,1,5],-2163915],[[4,1,4],9963810],[[4,1,3],-18424260],[[4,1,2],12220470],[[4,1,1],3189375],[[4,0,6],-80550],[[4,0,5],470610],[[4,0,4],-1114020],[[4,0,3],1143000],[[4,0,2],-221130],[[4,0,1],-355050],[[4,0,0],-157500],[[3,6,2],50000000],[[3,5,3],21875000],[[3,5,2],-196875000],[[3,4,4],7125000],[[3,4,3],-71250000],[[3,4,2],292125000],[[3,3,5],1025000],[[3,3,4],-18450000],[[3,3,3],85807875],[[3,3,2],-202155000],[[3,3,1],-1921875],[[3,2,6],110000],[[3,2,5],-1980000],[[3,2,4],16437300],[[3,2,3],-46814700],[[3,2,2],64648500],[[3,2,1],3712500],[[3,1,6],-141000],[[3,1,5],1255605],[[3,1,4],-5817030],[[3,1,3],10903980],[[3,1,2],-7837650],[[3,1,1],-1850625],[[3,0,6],44750],[[3,0,5],-261450],[[3,0,4],640500],[[3,0,3],-693800],[[3,0,2],181710],[[3,0,1],179250],[[3,0,0],170000],[[2,6,2],-27187500],[[2,5,3],-11250000],[[2,5,2],101250000],[[2,4,4],-3487500],[[2,4,3],34875000],[[2,4,2],-142987500],[[2,3,5],-480000],[[2,3,4],8640000],[[2,3,3],-40183200],[[2,3,2],95211000],[[2,3,1],900000],[[2,2,6],-49500],[[2,2,5],891000],[[2,2,4],-7396785],[[2,2,3],21167865],[[2,2,2],-30003075],[[2,2,1],-1670625],[[2,1,6],61200],[[2,1,5],-544986],[[2,1,4],2543796],[[2,1,3],-4846536],[[2,1,2],3799980],[[2,1,1],803250],[[2,0,6],-18795],[[2,0,5],109809],[[2,0,4],-279702],[[2,0,3],320502],[[2,0,2],-112671],[[2,0,1],-66375],[[2,0,0],-12000],[[1,6,2],9375000],[[1,5,3],3750000],[[1,5,2],-33750000],[[1,4,4],1125000],[[1,4,3],-11250000],[[1,4,2],46125000],[[1,3,5],150000],[[1,3,4],-2700000],[[1,3,3],12557250],[[1,3,2],-29880000],[[1,3,1],-281250],[[1,2,6],15000],[[1,2,5],-270000],[[1,2,4],2241450],[[1,2,3],-6439050],[[1,2,2],9312750],[[1,2,1],506250],[[1,1,6],-18000],[[1,1,5],160290],[[1,1,4],-752940],[[1,1,3],1454040],[[1,1,2],-1217700],[[1,1,1],-236250],[[1,0,6],5370],[[1,0,5],-31374],[[1,0,4],82692],[[1,0,3],-99132],[[1,0,2],41634],[[1,0,1],16650],[[1,0,0],-12000],[[0,6,2],-1562500],[[0,5,3],-625000],[[0,5,2],5625000],[[0,4,4],-187500],[[0,4,3],1875000],[[0,4,2],-7687500],[[0,3,5],-25000],[[0,3,4],450000],[[0,3,3],-2092875],[[0,3,2],4980000],[[0,3,1],46875],[[0,2,6],-2500],[[0,2,5],45000],[[0,2,4],-373575],[[0,2,3],1073175],[[0,2,2],-1552125],[[0,2,1],-84375],[[0,1,6],3000],[[0,1,5],-26715],[[0,1,4],125490],[[0,1,3],-242340],[[0,1,2],202950],[[0,1,1],39375],[[0,0,6],-895],[[0,0,5],5229],[[0,0,4],-13782],[[0,0,3],16522],[[0,0,2],-6939],[[0,0,1],-2775],[[0,0,0],2000]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]},{"name":"h5_0_condition","positive_content":240,"factors":[{"terms":[[[6,0,0],3225607],[[5,0,0],-9676821],[[4,0,0],-13324998],[[3,0,0],42778031],[[2,0,0],-13324998],[[1,0,0],-9676821],[[0,0,0],3225607]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_0_value","positive_content":1440,"factors":[],"reduced":[[[16,6,2],72619200],[[16,5,3],72619200],[[16,5,2],-653572800],[[16,4,4],54464400],[[16,4,3],-544644000],[[16,4,2],2233040400],[[16,3,5],18154800],[[16,3,4],-326786400],[[16,3,3],1525003200],[[16,3,2],-3594650400],[[16,3,1],-329341240],[[16,2,6],4538700],[[16,2,5],-81696600],[[16,2,4],680805000],[[16,2,3],-1960718400],[[16,2,2],2572165480],[[16,2,1],1482035580],[[16,1,6],-13616100],[[16,1,5],122544900],[[16,1,4],-571876200],[[16,1,3],1020568790],[[16,1,2],-363802440],[[16,1,1],-1729041510],[[16,0,6],10212075],[[16,0,5],-61272450],[[16,0,4],153181125],[[16,0,3],-60314385],[[16,0,2],-278600220],[[16,0,1],370508895],[[16,0,0],229404647],[[15,6,2],-1234526400],[[15,5,3],-1125597600],[[15,5,2],10130378400],[[15,4,4],-762501600],[[15,4,3],7625016000],[[15,4,2],-31262565600],[[15,3,5],-226935000],[[15,3,4],4084830000],[[15,3,3],-19062540000],[[15,3,2],44933130000],[[15,3,1],4503838340],[[15,2,6],-49925700],[[15,2,5],898662600],[[15,2,4],-7488855000],[[15,2,3],21567902400],[[15,2,2],-28100283860],[[15,2,1],-18044219160],[[15,1,6],129352950],[[15,1,5],-1164176550],[[15,1,4],5432823900],[[15,1,3],-9598635295],[[15,1,2],2875513920],[[15,1,1],18458026755],[[15,0,6],-81696600],[[15,0,5],490179600],[[15,0,4],-1225449000],[[15,0,3],337362765],[[15,0,2],2664258705],[[15,0,1],-3399528105],[[15,0,0],-1690084861],[[14,6,2],10293771600],[[14,5,3],8605375200],[[14,5,2],-77448376800],[[14,4,4],5310279000],[[14,4,3],-53102790000],[[14,4,2],217721439000],[[14,3,5],1429690500],[[14,3,4],-25734429000],[[14,3,3],120094002000],[[14,3,2],-283078719000],[[14,3,1],-27759385110],[[14,2,6],282534075],[[14,2,5],-5085613350],[[14,2,4],42380111250],[[14,2,3],-122054720400],[[14,2,2],159495724530],[[14,2,1],97850904255],[[14,1,6],-653572800],[[14,1,5],5882155200],[[14,1,4],-27450057600],[[14,1,3],48821665935],[[14,1,2],-16468701210],[[14,1,1],-86472348165],[[14,0,6],367634700],[[14,0,5],-2205808200],[[14,0,4],5514520500],[[14,0,3],-2140592355],[[14,0,2],-10121784435],[[14,0,1],13430496735],[[14,0,0],3306558807],[[13,6,2],-55517378400],[[13,5,3],-42718244400],[[13,5,2],384464199600],[[13,4,4],-24154961400],[[13,4,3],241549614000],[[13,4,2],-990353417400],[[13,3,5],-5934350250],[[13,3,4],106818304500],[[13,3,3],-498485421000],[[13,3,2],1175001349500],[[13,3,1],99158441875],[[13,2,6],-1066594500],[[13,2,5],19198701000],[[13,2,4],-159989175000],[[13,2,3],460768824000],[[13,2,2],-609638740675],[[13,2,1],-301659685425],[[13,1,6],2239848450],[[13,1,5],-20158636050],[[13,1,4],94073634900],[[13,1,3],-170721946370],[[13,1,2],76875783870],[[13,1,1],224821339680],[[13,0,6],-1143752400],[[13,0,5],6862514400],[[13,0,4],-17156286000],[[13,0,3],11058870000],[[13,0,2],18292248000],[[13,0,1],-28586019600],[[13,0,0],-773481824],[[12,6,2],216001271700],[[12,5,3],153503372700],[[12,5,2],-1381530354300],[[12,4,4],79957143225],[[12,4,3],-799571432250],[[12,4,2],3278242872225],[[12,3,5],18064026000],[[12,3,4],-325152468000],[[12,3,3],1517378184000],[[12,3,2],-3576677148000],[[12,3,1],-214127262065],[[12,2,6],2984195250],[[12,2,5],-53715514500],[[12,2,4],447629287500],[[12,2,3],-1289172348000],[[12,2,2],1739922355025],[[12,2,1],535926426525],[[12,1,6],-5766418350],[[12,1,5],51897765150],[[12,1,4],-242189570700],[[12,1,3],452169935590],[[12,1,2],-273824651490],[[12,1,1],-313108965960],[[12,0,6],2716411950],[[12,0,5],-16298471700],[[12,0,4],40746179250],[[12,0,3],-39308989155],[[12,0,2],-4311570285],[[12,0,1],28759277835],[[12,0,0],13047882382],[[11,6,2],-641522551500],[[11,5,3],-422487158850],[[11,5,2],3802384429650],[[11,4,4],-203751320400],[[11,4,3],2037513204000],[[11,4,2],-8353804136400],[[11,3,5],-42625201050],[[11,3,4],767253618900],[[11,3,3],-3580516888200],[[11,3,2],8439789807900],[[11,3,1],230045059050],[[11,2,6],-6528919950],[[11,2,5],117520559100],[[11,2,4],-979337992500],[[11,2,3],2820493418400],[[11,2,2],-3897936157230],[[11,2,1],-351023153580],[[11,1,6],11723462100],[[11,1,5],-105511158900],[[11,1,4],492385408200],[[11,1,3],-947605904115],[[11,1,2],726610956390],[[11,1,1],41885045685],[[11,0,6],-5146885800],[[11,0,5],30881314800],[[11,0,4],-77203287000],[[11,0,3],99016310025],[[11,0,2],-65439069075],[[11,0,1],19117096875],[[11,0,0],-56857935042],[[10,6,2],1502973484875],[[10,5,3],920520979200],[[10,5,2],-8284688812800],[[10,4,4],413112474000],[[10,4,3],-4131124740000],[[10,4,2],16937611434000],[[10,3,5],80550578250],[[10,3,4],-1449910408500],[[10,3,3],6766248573000],[[10,3,2],-15949014493500],[[10,3,1],136670120210],[[10,2,6],11527163325],[[10,2,5],-207488939850],[[10,2,4],1729074498750],[[10,2,3],-4979734556400],[[10,2,2],7043503267885],[[10,2,1],-833614046190],[[10,1,6],-19396134450],[[10,1,5],174565210050],[[10,1,4],-814637646900],[[10,1,3],1610384997095],[[10,1,2],-1457745110220],[[10,1,1],825260239545],[[10,0,6],8006266800],[[10,0,5],-48037600800],[[10,0,4],120094002000],[[10,0,3],-185738398050],[[10,0,2],196933188150],[[10,0,1],-124876786950],[[10,0,0],12482334335],[[9,6,2],-2832716137500],[[9,5,3],-1619691828750],[[9,5,2],14577226458750],[[9,4,4],-679865489100],[[9,4,3],6798654891000],[[9,4,2],-27874485053100],[[9,3,5],-124303646250],[[9,3,4],2237465632500],[[9,3,3],-10441506285000],[[9,3,2],24612121957500],[[9,3,1],-1013773762450],[[9,2,6],-16729648200],[[9,2,5],301133667600],[[9,2,4],-2509447230000],[[9,2,3],7227208022400],[[9,2,2],-10414124250680],[[9,2,1],2935317474720],[[9,1,6],26558203050],[[9,1,5],-239023827450],[[9,1,4],1115444528100],[[9,1,3],-2247839293585],[[9,1,2],2252915871360],[[9,1,1],-2029121777235],[[9,0,6],-10375468200],[[9,0,5],62252809200],[[9,0,4],-155632023000],[[9,0,3],267656165205],[[9,0,2],-336072426615],[[9,0,1],242693212815],[[9,0,0],223936637069],[[8,6,2],4342684893750],[[8,5,3],2327842496250],[[8,5,2],-20950582466250],[[8,4,4],918596570400],[[8,4,3],-9185965704000],[[8,4,2],37662459386400],[[8,3,5],158389283250],[[8,3,4],-2851007098500],[[8,3,3],13304699793000],[[8,3,2],-31361078083500],[[8,3,1],2000521200690],[[8,2,6],20168848125],[[8,2,5],-363039266250],[[8,2,4],3025327218750],[[8,2,3],-8712942390000],[[8,2,2],12690372538575],[[8,2,1],-4757014072800],[[8,1,6],-30391135200],[[8,1,5],273520216800],[[8,1,4],-1276427678400],[[8,1,3],2595538212345],[[8,1,2],-2717779084470],[[8,1,1],2810981484045],[[8,0,6],11304767025],[[8,0,5],-67828602150],[[8,0,4],169571505375],[[8,0,3],-301846294800],[[8,0,2],396824368275],[[8,0,1],-295081465050],[[8,0,0],-387510622398],[[7,6,2],-5439348281250],[[7,5,3],-2745913500000],[[7,5,2],24713221500000],[[7,4,4],-1023930720000],[[7,4,3],10239307200000],[[7,4,2],-41981159520000],[[7,3,5],-167398602750],[[7,3,4],3013174849500],[[7,3,3],-14061482631000],[[7,3,2],33144923344500],[[7,3,1],-2343484338760],[[7,2,6],-20276642250],[[7,2,5],364979560500],[[7,2,4],-3041496337500],[[7,2,3],8759509452000],[[7,2,2],-12768946164500],[[7,2,1],4879177989750],[[7,1,6],29152070100],[[7,1,5],-262368630900],[[7,1,4],1224386944200],[[7,1,3],-2483532105415],[[7,1,2],2569866980190],[[7,1,1],-2566502973615],[[7,0,6],-10375468200],[[7,0,5],62252809200],[[7,0,4],-155632023000],[[7,0,3],267656165205],[[7,0,2],-336072426615],[[7,0,1],242693212815],[[7,0,0],223936637069],[[6,6,2],5557779984375],[[6,5,3],2655423168750],[[6,5,2],-23898808518750],[[6,4,4],940566147750],[[6,4,3],-9405661477500],[[6,4,2],38563212057750],[[6,3,5],146561431050],[[6,3,4],-2638105758900],[[6,3,3],12311160208200],[[6,3,2],-29019163347900],[[6,3,1],1710539040260],[[6,2,6],16973603325],[[6,2,5],-305524859850],[[6,2,4],2546040498750],[[6,2,3],-7332596636400],[[6,2,2],10585635077455],[[6,2,1],-3154970452320],[[6,1,6],-23399267850],[[6,1,5],210593410650],[[6,1,4],-982769249700],[[6,1,3],1965784114415],[[6,1,2],-1896814385940],[[6,1,1],1479311789865],[[6,0,6],8006266800],[[6,0,5],-48037600800],[[6,0,4],120094002000],[[6,0,3],-185738398050],[[6,0,2],196933188150],[[6,0,1],-124876786950],[[6,0,0],12482334335],[[5,6,2],-4595433750000],[[5,5,3],-2089220343750],[[5,5,2],18802983093750],[[5,4,4],-706675590000],[[5,4,3],7066755900000],[[5,4,2],-28973699190000],[[5,3,5],-105490734750],[[5,3,4],1898833225500],[[5,3,3],-8861221719000],[[5,3,2],20887165480500],[[5,3,1],-613788373650],[[5,2,6],-11737078200],[[5,2,5],211267407600],[[5,2,4],-1760561730000],[[5,2,3],5070417782400],[[5,2,2],-7179656130360],[[5,2,1],919781781840],[[5,1,6],15583626450],[[5,1,5],-140252638050],[[5,1,4],654512310900],[[5,1,3],-1278069695745],[[5,1,2],1076544186120],[[5,1,1],-331715019195],[[5,0,6],-5146885800],[[5,0,5],30881314800],[[5,0,4],-77203287000],[[5,0,3],99016310025],[[5,0,2],-65439069075],[[5,0,1],19117096875],[[5,0,0],-56857935042],[[4,6,2],3024618046875],[[4,5,3],1316223000000],[[4,5,2],-11846007000000],[[4,4,4],427545540000],[[4,4,3],-4275455400000],[[4,4,2],17529367140000],[[4,3,5],61465344750],[[4,3,4],-1106376205500],[[4,3,3],5163088959000],[[4,3,2],-12170138260500],[[4,3,1],-154217832050],[[4,2,6],6602673825],[[4,2,5],-118848128850],[[4,2,4],990401073750],[[4,2,3],-2852355092400],[[4,2,2],3934591486805],[[4,2,1],421387467030],[[4,1,6],-8482830300],[[4,1,5],76345472700],[[4,1,4],-356278872600],[[4,1,3],674475533935],[[4,1,2],-458615986710],[[4,1,1],-265308127665],[[4,0,6],2716411950],[[4,0,5],-16298471700],[[4,0,4],40746179250],[[4,0,3],-39308989155],[[4,0,2],-4311570285],[[4,0,1],28759277835],[[4,0,0],13047882382],[[3,6,2],-1538902968750],[[3,5,3],-645346406250],[[3,5,2],5808117656250],[[3,4,4],-202539487500],[[3,4,3],2025394875000],[[3,4,2],-8304118987500],[[3,3,5],-28196673750],[[3,3,4],507540127500],[[3,3,3],-2368520595000],[[3,3,2],5582941402500],[[3,3,1],321302569750],[[3,2,6],-2938808250],[[3,2,5],52898548500],[[3,2,4],-440821237500],[[3,2,3],1269565164000],[[3,2,2],-1702792495450],[[3,2,1],-623779913700],[[3,1,6],3669538950],[[3,1,5],-33025850550],[[3,1,4],154120635900],[[3,1,3],-282361206020],[[3,1,2],141952260270],[[3,1,1],312300427530],[[3,0,6],-1143752400],[[3,0,5],6862514400],[[3,0,4],-17156286000],[[3,0,3],11058870000],[[3,0,2],18292248000],[[3,0,1],-28586019600],[[3,0,0],-773481824],[[2,6,2],574429218750],[[2,5,3],234026718750],[[2,5,2],-2106240468750],[[2,4,4],71484525000],[[2,4,3],-714845250000],[[2,4,2],2930865525000],[[2,3,5],9701471250],[[2,3,4],-174626482500],[[2,3,3],814923585000],[[2,3,2],-1920891307500],[[2,3,1],-177271954500],[[2,2,6],987167250],[[2,2,5],-17769010500],[[2,2,4],148075087500],[[2,2,3],-426456252000],[[2,2,2],559189946025],[[2,2,1],324647151525],[[2,1,6],-1205024850],[[2,1,5],10845223650],[[2,1,4],-50611043700],[[2,1,3],90269128740],[[2,1,2],-31889260890],[[2,1,1],-154095566310],[[2,0,6],367634700],[[2,0,5],-2205808200],[[2,0,4],5514520500],[[2,0,3],-2140592355],[[2,0,2],-10121784435],[[2,0,1],13430496735],[[2,0,0],3306558807],[[1,6,2],-141834375000],[[1,5,3],-56733750000],[[1,5,2],510603750000],[[1,4,4],-17020125000],[[1,4,3],170201250000],[[1,4,2],-697825125000],[[1,3,5],-2269350000],[[1,3,4],40848300000],[[1,3,3],-190625400000],[[1,3,2],449331300000],[[1,3,1],47215668125],[[1,2,6],-226935000],[[1,2,5],4084830000],[[1,2,4],-34040250000],[[1,2,3],98035920000],[[1,2,2],-127398671375],[[1,2,1],-84988202625],[[1,1,6],272322000],[[1,1,5],-2450898000],[[1,1,4],11437524000],[[1,1,3],-20169455275],[[1,1,2],5824525650],[[1,1,1],39661161225],[[1,0,6],-81696600],[[1,0,5],490179600],[[1,0,4],-1225449000],[[1,0,3],337362765],[[1,0,2],2664258705],[[1,0,1],-3399528105],[[1,0,0],-1690084861],[[0,6,2],17729296875],[[0,5,3],7091718750],[[0,5,2],-63825468750],[[0,4,4],2127515625],[[0,4,3],-21275156250],[[0,4,2],87228140625],[[0,3,5],283668750],[[0,3,4],-5106037500],[[0,3,3],23828175000],[[0,3,2],-56166412500],[[0,3,1],-5145956875],[[0,2,6],28366875],[[0,2,5],-510603750],[[0,2,4],4255031250],[[0,2,3],-12254490000],[[0,2,2],16076034250],[[0,2,1],9262722375],[[0,1,6],-34040250],[[0,1,5],306362250],[[0,1,4],-1429690500],[[0,1,3],2551421975],[[0,1,2],-909506100],[[0,1,1],-4322603775],[[0,0,6],10212075],[[0,0,5],-61272450],[[0,0,4],153181125],[[0,0,3],-60314385],[[0,0,2],-278600220],[[0,0,1],370508895],[[0,0,0],229404647]]},{"name":"h5_1_condition","positive_content":240,"factors":[{"terms":[[[6,1,0],-460464],[[6,0,0],3686071],[[5,1,0],2072088],[[5,0,0],-11058213],[[4,1,0],-4834872],[[4,0,0],-10562214],[[3,1,0],6676728],[[3,0,0],39554783],[[2,1,0],-6216264],[[2,0,0],-10562214],[[1,1,0],3453480],[[1,0,0],-11058213],[[0,1,0],-1151160],[[0,0,0],3686071]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_1_value","positive_content":1440,"factors":[],"reduced":[[[16,6,2],72619200],[[16,6,0],2455808],[[16,5,3],72619200],[[16,5,2],-653572800],[[16,5,1],18418560],[[16,5,0],-22102272],[[16,4,4],54464400],[[16,4,3],-544644000],[[16,4,2],2242249680],[[16,4,1],-119720640],[[16,4,0],73674240],[[16,3,5],18154800],[[16,3,4],-326786400],[[16,3,3],1529607840],[[16,3,2],-3640696800],[[16,3,1],-48458200],[[16,3,0],-122790400],[[16,2,6],4538700],[[16,2,5],-81696600],[[16,2,4],680805000],[[16,2,3],-1976834640],[[16,2,2],2657351320],[[16,2,1],1185036300],[[16,2,0],117418320],[[16,1,6],-13616100],[[16,1,5],122544900],[[16,1,4],-571876200],[[16,1,3],1038987350],[[16,1,2],-432872040],[[16,1,1],-1590902310],[[16,1,0],-65385888],[[16,0,6],10212075],[[16,0,5],-61272450],[[16,0,4],153181125],[[16,0,3],-67221345],[[16,0,2],-257879340],[[16,0,1],349788015],[[16,0,0],246134839],[[15,6,2],-1234526400],[[15,6,0],-41748736],[[15,5,3],-1125597600],[[15,5,2],10130378400],[[15,5,1],-285487680],[[15,5,0],342585216],[[15,4,4],-762501600],[[15,4,3],7625016000],[[15,4,2],-31391495520],[[15,4,1],1620833280],[[15,4,0],-1031439360],[[15,3,5],-226935000],[[15,3,4],4084830000],[[15,3,3],-19120098000],[[15,3,2],45481082160],[[15,3,1],1296706580],[[15,3,0],1534880000],[[15,2,6],-49925700],[[15,2,5],898662600],[[15,2,4],-7488855000],[[15,2,3],21731367120],[[15,2,2],-28926816740],[[15,2,1],-15315969960],[[15,2,0],-1291601520],[[15,1,6],129352950],[[15,1,5],-1164176550],[[15,1,4],5432823900],[[15,1,3],-9739076815],[[15,1,2],3386628960],[[15,1,1],17497959315],[[15,1,0],600445056],[[15,0,6],-81696600],[[15,0,5],490179600],[[15,0,4],-1225449000],[[15,0,3],371897565],[[15,0,2],2560654305],[[15,0,1],-3295923705],[[15,0,0],-1803205517],[[14,6,2],10293771600],[[14,6,0],348110784],[[14,5,3],8605375200],[[14,5,2],-77448376800],[[14,5,1],2182599360],[[14,5,0],-2619119232],[[14,4,4],5310279000],[[14,4,3],-53102790000],[[14,4,2],218619343800],[[14,4,1],-10954438560],[[14,4,0],7183238400],[[14,3,5],1429690500],[[14,3,4],-25734429000],[[14,3,3],120456617400],[[14,3,2],-286387152840],[[14,3,1],-9134767470],[[14,3,0],-9503976960],[[14,2,6],282534075],[[14,2,5],-5085613350],[[14,2,4],42380111250],[[14,2,3],-122919817140],[[14,2,2],163693429470],[[14,2,1],84750127875],[[14,2,0],6563338740],[[14,1,6],-653572800],[[14,1,5],5882155200],[[14,1,4],-27450057600],[[14,1,3],49412211015],[[14,1,2],-18551149650],[[14,1,1],-82835833725],[[14,1,0],-1967792904],[[14,0,6],367634700],[[14,0,5],-2205808200],[[14,0,4],5514520500],[[14,0,3],-2244196755],[[14,0,2],-9810971235],[[14,0,1],13119683535],[[14,0,0],3349381959],[[13,6,2],-55517378400],[[13,6,0],-1877465216],[[13,5,3],-42718244400],[[13,5,2],384464199600],[[13,5,1],-10834717920],[[13,5,0],13001661504],[[13,4,4],-24154961400],[[13,4,3],241549614000],[[13,4,2],-994437733080],[[13,4,1],48482254560],[[13,4,0],-32674525440],[[13,3,5],-5934350250],[[13,3,4],106818304500],[[13,3,3],-499990562700],[[13,3,2],1188222422100],[[13,3,1],27478586575],[[13,3,0],38230791040],[[13,2,6],-1066594500],[[13,2,5],19198701000],[[13,2,4],-159989175000],[[13,2,3],463848177000],[[13,2,2],-623993705875],[[13,2,1],-259475427225],[[13,2,0],-20133788400],[[13,1,6],2239848450],[[13,1,5],-20158636050],[[13,1,4],94073634900],[[13,1,3],-172422209690],[[13,1,2],82653455910],[[13,1,1],215659257240],[[13,1,0],2250057336],[[13,0,6],-1143752400],[[13,0,5],6862514400],[[13,0,4],-17156286000],[[13,0,3],11252264880],[[13,0,2],17712063360],[[13,0,1],-28005834960],[[13,0,0],87892832],[[12,6,2],216001271700],[[12,6,0],7304647408],[[12,5,3],153503372700],[[12,5,2],-1381530354300],[[12,5,1],38933382360],[[12,5,0],-46720058832],[[12,4,4],79957143225],[[12,4,3],-799571432250],[[12,4,2],3291762670845],[[12,4,1],-156583661100],[[12,4,0],108158388960],[[12,3,5],18064026000],[[12,3,4],-325152468000],[[12,3,3],1521959800800],[[12,3,2],-3615610530360],[[12,3,1],-10359279305],[[12,3,0],-111525915680],[[12,2,6],2984195250],[[12,2,5],-53715514500],[[12,2,4],447629287500],[[12,2,3],-1297368607200],[[12,2,2],1776730696025],[[12,2,1],434255975325],[[12,2,0],40464425160],[[12,1,6],-5766418350],[[12,1,5],51897765150],[[12,1,4],-242189570700],[[12,1,3],455912356750],[[12,1,2],-286032703290],[[12,1,1],-295996972560],[[12,1,0],4519684392],[[12,0,6],2716411950],[[12,0,5],-16298471700],[[12,0,4],40746179250],[[12,0,3],-39550732755],[[12,0,2],-3586339485],[[12,0,1],28034047035],[[12,0,0],10535897774],[[11,6,2],-641522551500],[[11,6,0],-21694761360],[[11,5,3],-422487158850],[[11,5,2],3802384429650],[[11,5,1],-107156304180],[[11,5,0],128587565016],[[11,4,4],-203751320400],[[11,4,3],2037513204000],[[11,4,2],-8388256052880],[[11,4,1],390543692760],[[11,4,0],-275615331840],[[11,3,5],-42625201050],[[11,3,4],767253618900],[[11,3,3],-3591328007340],[[11,3,2],8529124428540],[[11,3,1],-222890930130],[[11,3,0],250480904400],[[11,2,6],-6528919950],[[11,2,5],117520559100],[[11,2,4],-979337992500],[[11,2,3],2837702109240],[[11,2,2],-3972679824870],[[11,2,1],-156795984900],[[11,2,0],-52724279160],[[11,1,6],11723462100],[[11,1,5],-105511158900],[[11,1,4],492385408200],[[11,1,3],-954226225275],[[11,1,2],747280034190],[[11,1,1],17175396285],[[11,1,0],-24170215824],[[11,0,6],-5146885800],[[11,0,5],30881314800],[[11,0,4],-77203287000],[[11,0,3],99161356185],[[11,0,2],-65874207555],[[11,0,1],19552235355],[[11,0,0],-53926621218],[[10,6,2],1502973484875],[[10,6,0],50826975620],[[10,5,3],920520979200],[[10,5,2],-8284688812800],[[10,5,1],233473666560],[[10,5,0],-280168399872],[[10,4,4],413112474000],[[10,4,3],-4131124740000],[[10,4,2],17007463822800],[[10,4,1],-777874497960],[[10,4,0],558819110400],[[10,3,5],80550578250],[[10,3,4],-1449910408500],[[10,3,3],6786678785100],[[10,3,2],-16114109256060],[[10,3,1],951632115470],[[10,3,0],-450131955280],[[10,2,6],11527163325],[[10,2,5],-207488939850],[[10,2,4],1729074498750],[[10,2,3],-5009169142020],[[10,2,2],7167880925665],[[10,2,1],-1139549205690],[[10,2,0],36384138540],[[10,1,6],-19396134450],[[10,1,5],174565210050],[[10,1,4],-814637646900],[[10,1,3],1620183671015],[[10,1,2],-1487092783260],[[10,1,1],854366168985],[[10,1,0],54666055848],[[10,0,6],8006266800],[[10,0,5],-48037600800],[[10,0,4],120094002000],[[10,0,3],-185641700610],[[10,0,2],196643095830],[[10,0,1],-124586694630],[[10,0,0],12540506287],[[9,6,2],-2832716137500],[[9,6,0],-95795698000],[[9,5,3],-1619691828750],[[9,5,2],14577226458750],[[9,5,1],-410805835500],[[9,5,0],492967002600],[[9,4,4],-679865489100],[[9,4,3],6798654891000],[[9,4,2],-27989442193020],[[9,4,1],1262866264080],[[9,4,0],-919657119360],[[9,3,5],-124303646250],[[9,3,4],2237465632500],[[9,3,3],-10473033679500],[[9,3,2],24862798559100],[[9,3,1],-2226374049550],[[9,3,0],664872411440],[[9,2,6],-16729648200],[[9,2,5],301133667600],[[9,2,4],-2509447230000],[[9,2,3],7268999735040],[[9,2,2],-10587217272920],[[9,2,1],3343159648800],[[9,2,0],9731906640],[[9,1,6],26558203050],[[9,1,5],-239023827450],[[9,1,4],1115444528100],[[9,1,3],-2260246496065],[[9,1,2],2288859691200],[[9,1,1],-2058676659075],[[9,1,0],-84588618192],[[9,0,6],-10375468200],[[9,0,5],62252809200],[[9,0,4],-155632023000],[[9,0,3],267276282405],[[9,0,2],-334932778215],[[9,0,1],241553564415],[[9,0,0],218737231069],[[8,6,2],4342684893750],[[8,6,0],146859237000],[[8,5,3],2327842496250],[[8,5,2],-20950582466250],[[8,5,1],590415574500],[[8,5,0],-708498689400],[[8,4,4],918596570400],[[8,4,3],-9185965704000],[[8,4,2],37817783102880],[[8,4,1],-1691248586040],[[8,4,0],1242589731840],[[8,3,5],158389283250],[[8,3,4],-2851007098500],[[8,3,3],13344872399100],[[8,3,2],-31677444479340],[[8,3,1],3512093856030],[[8,3,0],-822556773360],[[8,2,6],20168848125],[[8,2,5],-363039266250],[[8,2,4],3025327218750],[[8,2,3],-8762750205300],[[8,2,2],12894447305475],[[8,2,1],-5226264301500],[[8,2,0],-53910549540],[[8,1,6],-30391135200],[[8,1,5],273520216800],[[8,1,4],-1276427678400],[[8,1,3],2609245074465],[[8,1,2],-2756848303710],[[8,1,1],2839793867685],[[8,1,0],100477619208],[[8,0,6],11304767025],[[8,0,5],-67828602150],[[8,0,4],169571505375],[[8,0,3],-301348993680],[[8,0,2],395332464915],[[8,0,1],-293589561690],[[8,0,0],-379719571518],[[7,6,2],-5439348281250],[[7,6,0],-183945775000],[[7,5,3],-2745913500000],[[7,5,2],24713221500000],[[7,5,1],-696451800000],[[7,5,0],835742160000],[[7,4,4],-1023930720000],[[7,4,3],10239307200000],[[7,4,2],-42154293984000],[[7,4,1],1878342016200],[[7,4,0],-1385075712000],[[7,3,5],-167398602750],[[7,3,4],3013174849500],[[7,3,3],-14103940289700],[[7,3,2],33478421303460],[[7,3,1],-3931536611020],[[7,3,0],861796748000],[[7,2,6],-20276642250],[[7,2,5],364979560500],[[7,2,4],-3041496337500],[[7,2,3],8809544621400],[[7,2,2],-12973800842300],[[7,2,1],5349421093950],[[7,2,0],57275965800],[[7,1,6],29152070100],[[7,1,5],-262368630900],[[7,1,4],1224386944200],[[7,1,3],-2496806131375],[[7,1,2],2607872527590],[[7,1,1],-2595425868615],[[7,1,0],-95313054984],[[7,0,6],-10375468200],[[7,0,5],62252809200],[[7,0,4],-155632023000],[[7,0,3],267276282405],[[7,0,2],-334932778215],[[7,0,1],241553564415],[[7,0,0],218737231069],[[6,6,2],5557779984375],[[6,6,0],187950852500],[[6,5,3],2655423168750],[[6,5,2],-23898808518750],[[6,5,1],673500547500],[[6,5,0],-808200657000],[[6,4,4],940566147750],[[6,4,3],-9405661477500],[[6,4,2],38722250567550],[[6,4,1],-1729059587400],[[6,4,0],1272308078400],[[6,3,5],146561431050],[[6,3,4],-2638105758900],[[6,3,3],12348332891340],[[6,3,2],-29312582520300],[[6,3,1],3116688462800],[[6,3,0],-766242793600],[[6,2,6],16973603325],[[6,2,5],-305524859850],[[6,2,4],2546040498750],[[6,2,3],-7374926516340],[[6,2,2],10760682193795],[[6,2,1],-3565981194300],[[6,2,0],-15728874660],[[6,1,6],-23399267850],[[6,1,5],210593410650],[[6,1,4],-982769249700],[[6,1,3],1977060877775],[[6,1,2],-1929933259140],[[6,1,1],1508873578665],[[6,1,0],71428557072],[[6,0,6],8006266800],[[6,0,5],-48037600800],[[6,0,4],120094002000],[[6,0,3],-185641700610],[[6,0,2],196643095830],[[6,0,1],-124586694630],[[6,0,0],12540506287],[[5,6,2],-4595433750000],[[5,6,0],-155406600000],[[5,5,3],-2089220343750],[[5,5,2],18802983093750],[[5,5,1],-529893337500],[[5,5,0],635872005000],[[5,4,4],-706675590000],[[5,4,3],7066755900000],[[5,4,2],-29093189598000],[[5,4,1],1309991301000],[[5,4,0],-955923264000],[[5,3,5],-105490734750],[[5,3,4],1898833225500],[[5,3,3],-8887977555300],[[5,3,2],21101074031700],[[5,3,1],-1655746458150],[[5,3,0],573105006000],[[5,2,6],-11737078200],[[5,2,5],211267407600],[[5,2,4],-1760561730000],[[5,2,3],5100338733120],[[5,2,2],-7305901545240],[[5,2,1],1229351729040],[[5,2,0],-34168731120],[[5,1,6],15583626450],[[5,1,5],-140252638050],[[5,1,4],654512310900],[[5,1,3],-1286337326865],[[5,1,2],1101782217960],[[5,1,1],-359128743435],[[5,1,0],-39368981304],[[5,0,6],-5146885800],[[5,0,5],30881314800],[[5,0,4],-77203287000],[[5,0,3],99161356185],[[5,0,2],-65874207555],[[5,0,1],19552235355],[[5,0,0],-53926621218],[[4,6,2],3024618046875],[[4,6,0],102285362500],[[4,5,3],1316223000000],[[4,5,2],-11846007000000],[[4,5,1],333836400000],[[4,5,0],-400603680000],[[4,4,4],427545540000],[[4,4,3],-4275455400000],[[4,4,2],17601659988000],[[4,4,1],-804689619000],[[4,4,0],578342784000],[[4,3,5],61465344750],[[4,3,4],-1106376205500],[[4,3,3],5178678543300],[[4,3,2],-12297456556500],[[4,3,1],482393793250],[[4,3,0],-353041586000],[[4,2,6],6602673825],[[4,2,5],-118848128850],[[4,2,4],990401073750],[[4,2,3],-2869773869940],[[4,2,2],4010305006745],[[4,2,1],224354345850],[[4,2,0],55191790620],[[4,1,6],-8482830300],[[4,1,5],76345472700],[[4,1,4],-356278872600],[[4,1,3],679613161015],[[4,1,2],-475030377150],[[4,1,1],-243886191225],[[4,1,0],12703741296],[[4,0,6],2716411950],[[4,0,5],-16298471700],[[4,0,4],40746179250],[[4,0,3],-39550732755],[[4,0,2],-3586339485],[[4,0,1],28034047035],[[4,0,0],10535897774],[[3,6,2],-1538902968750],[[3,6,0],-52042025000],[[3,5,3],-645346406250],[[3,5,2],5808117656250],[[3,5,1],-163680562500],[[3,5,0],196416675000],[[3,4,4],-202539487500],[[3,4,3],2025394875000],[[3,4,2],-8338365997500],[[3,4,1],389955450000],[[3,4,0],-273976080000],[[3,3,5],-28196673750],[[3,3,4],507540127500],[[3,3,3],-2375672176500],[[3,3,2],5643147070500],[[3,3,1],9467715250],[[3,3,0],172578070000],[[3,2,6],-2938808250],[[3,2,5],52898548500],[[3,2,4],-440821237500],[[3,2,3],1277686597800],[[3,2,2],-1739439674050],[[3,2,1],-521712312300],[[3,2,0],-43392976200],[[3,1,6],3669538950],[[3,1,5],-33025850550],[[3,1,4],154120635900],[[3,1,3],-284959374140],[[3,1,2],150630855510],[[3,1,1],299201377890],[[3,1,0],661456536],[[3,0,6],-1143752400],[[3,0,5],6862514400],[[3,0,4],-17156286000],[[3,0,3],11252264880],[[3,0,2],17712063360],[[3,0,1],-28005834960],[[3,0,0],87892832],[[2,6,2],574429218750],[[2,6,0],19425825000],[[2,5,3],234026718750],[[2,5,2],-2106240468750],[[2,5,1],59356687500],[[2,5,0],-71228025000],[[2,4,4],71484525000],[[2,4,3],-714845250000],[[2,4,2],2942952705000],[[2,4,1],-142024365000],[[2,4,0],96697440000],[[2,3,5],9701471250],[[2,3,4],-174626482500],[[2,3,3],817384189500],[[2,3,2],-1942475557500],[[2,3,1],-60414825000],[[2,3,0],-63026010000],[[2,2,6],987167250],[[2,2,5],-17769010500],[[2,2,4],148075087500],[[2,2,3],-429357175200],[[2,2,2],572882994225],[[2,2,1],283619809125],[[2,2,0],20876286600],[[2,1,6],-1205024850],[[2,1,5],10845223650],[[2,1,4],-50611043700],[[2,1,3],91294812300],[[2,1,2],-35463612690],[[2,1,1],-148034708910],[[2,1,0],-2937530088],[[2,0,6],367634700],[[2,0,5],-2205808200],[[2,0,4],5514520500],[[2,0,3],-2244196755],[[2,0,2],-9810971235],[[2,0,1],13119683535],[[2,0,0],3349381959],[[1,6,2],-141834375000],[[1,6,0],-4796500000],[[1,5,3],-56733750000],[[1,5,2],510603750000],[[1,5,1],-14389500000],[[1,5,0],17267400000],[[1,4,4],-17020125000],[[1,4,3],170201250000],[[1,4,2],-700703025000],[[1,4,1],35254275000],[[1,4,0],-23023200000],[[1,3,5],-2269350000],[[1,3,4],40848300000],[[1,3,3],-191200980000],[[1,3,2],454655415000],[[1,3,1],16853823125],[[1,3,0],15348800000],[[1,2,6],-226935000],[[1,2,5],4084830000],[[1,2,4],-34040250000],[[1,2,3],98755395000],[[1,2,2],-130967267375],[[1,2,1],-73505381625],[[1,2,0],-5870916000],[[1,1,6],272322000],[[1,1,5],-2450898000],[[1,1,4],11437524000],[[1,1,3],-20451489475],[[1,1,2],6843302250],[[1,1,1],37779014625],[[1,1,0],1255915560],[[1,0,6],-81696600],[[1,0,5],490179600],[[1,0,4],-1225449000],[[1,0,3],371897565],[[1,0,2],2560654305],[[1,0,1],-3295923705],[[1,0,0],-1803205517],[[0,6,2],17729296875],[[0,6,0],599562500],[[0,5,3],7091718750],[[0,5,2],-63825468750],[[0,5,1],1798687500],[[0,5,0],-2158425000],[[0,4,4],2127515625],[[0,4,3],-21275156250],[[0,4,2],87587878125],[[0,4,1],-4676587500],[[0,4,0],2877900000],[[0,3,5],283668750],[[0,3,4],-5106037500],[[0,3,3],23900122500],[[0,3,2],-56885887500],[[0,3,1],-757159375],[[0,3,0],-1918600000],[[0,2,6],28366875],[[0,2,5],-510603750],[[0,2,4],4255031250],[[0,2,3],-12355216500],[[0,2,2],16608445750],[[0,2,1],7406476875],[[0,2,0],733864500],[[0,1,6],-34040250],[[0,1,5],306362250],[[0,1,4],-1429690500],[[0,1,3],2597468375],[[0,1,2],-1082180100],[[0,1,1],-3977255775],[[0,1,0],-163464720],[[0,0,6],10212075],[[0,0,5],-61272450],[[0,0,4],153181125],[[0,0,3],-67221345],[[0,0,2],-257879340],[[0,0,1],349788015],[[0,0,0],246134839]]},{"name":"h5_2_condition","positive_content":240,"factors":[{"terms":[[[6,0,1],-230232],[[6,0,0],2995375],[[5,0,1],690696],[[5,0,0],-8986125],[[4,0,1],-1381392],[[4,0,0],-14706390],[[3,0,1],1611624],[[3,0,0],44389655],[[2,0,1],-1381392],[[2,0,0],-14706390],[[1,0,1],690696],[[1,0,0],-8986125],[[0,0,1],-230232],[[0,0,0],2995375]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_2_value","positive_content":1440,"factors":[],"reduced":[[[16,6,2],72619200],[[16,5,3],72619200],[[16,5,2],-653572800],[[16,4,4],54464400],[[16,4,3],-544644000],[[16,4,2],2233040400],[[16,3,5],18154800],[[16,3,4],-326786400],[[16,3,3],1529607840],[[16,3,2],-3585441120],[[16,3,1],-324736600],[[16,2,6],4538700],[[16,2,5],-81696600],[[16,2,4],683107320],[[16,2,3],-1976834640],[[16,2,2],2533026040],[[16,2,1],1461314700],[[16,1,6],-13616100],[[16,1,5],123696060],[[16,1,4],-576480840],[[16,1,3],1032080390],[[16,1,2],-322360680],[[16,1,1],-1704867150],[[16,0,6],10250447],[[16,0,5],-62999190],[[16,0,4],154332285],[[16,0,3],-58395785],[[16,0,2],-283780440],[[16,0,1],367861227],[[16,0,0],230939527],[[15,6,2],-1234526400],[[15,5,3],-1125597600],[[15,5,2],10130378400],[[15,4,4],-762501600],[[15,4,3],7625016000],[[15,4,2],-31262565600],[[15,3,5],-226935000],[[15,3,4],4084830000],[[15,3,3],-19120098000],[[15,3,2],44790386160],[[15,3,1],4418652500],[[15,2,6],-49925700],[[15,2,5],898662600],[[15,2,4],-7514180520],[[15,2,3],21731367120],[[15,2,2],-27559238660],[[15,2,1],-17691964200],[[15,1,6],129352950],[[15,1,5],-1175112570],[[15,1,4],5469661020],[[15,1,3],-9673460695],[[15,1,2],2378212800],[[15,1,1],18083324175],[[15,0,6],-82003576],[[15,0,5],503993520],[[15,0,4],-1224297840],[[15,0,3],301293085],[[15,0,2],2705700465],[[15,0,1],-3357625881],[[15,0,0],-1712724341],[[14,6,2],10293771600],[[14,5,3],8605375200],[[14,5,2],-77448376800],[[14,4,4],5310279000],[[14,4,3],-53102790000],[[14,4,2],217721439000],[[14,3,5],1429690500],[[14,3,4],-25734429000],[[14,3,3],120456617400],[[14,3,2],-282035768040],[[14,3,1],-27079049550],[[14,2,6],282534075],[[14,2,5],-5085613350],[[14,2,4],42523430670],[[14,2,3],-122919817140],[[14,2,2],155954180790],[[14,2,1],95317776675],[[14,1,6],-653572800],[[14,1,5],5937410880],[[14,1,4],-27612371160],[[14,1,3],49080676935],[[14,1,2],-13598859330],[[14,1,1],-84079086525],[[14,0,6],369016092],[[14,0,5],-2267970840],[[14,0,4],5483439180],[[14,0,3],-1905755715],[[14,0,2],-10308272355],[[14,0,1],13127971887],[[14,0,0],3392895807],[[13,6,2],-55517378400],[[13,5,3],-42718244400],[[13,5,2],384464199600],[[13,4,4],-24154961400],[[13,4,3],241549614000],[[13,4,2],-990353417400],[[13,3,5],-5934350250],[[13,3,4],106818304500],[[13,3,3],-499990562700],[[13,3,2],1170160721700],[[13,3,1],95822955775],[[13,2,6],-1066594500],[[13,2,5],19198701000],[[13,2,4],-160530220200],[[13,2,3],463848177000],[[13,2,2],-594777265075],[[13,2,1],-290418608025],[[13,1,6],2239848450],[[13,1,5],-20348001870],[[13,1,4],94565180220],[[13,1,3],-171286014770],[[13,1,2],66069844950],[[13,1,1],215260380300],[[13,0,6],-1148050064],[[13,0,5],7055909280],[[13,0,4],-16995123600],[[13,0,3],10118756000],[[13,0,2],18872432640],[[13,0,1],-26901181824],[[13,0,0],-572412544],[[12,6,2],216001271700],[[12,5,3],153503372700],[[12,5,2],-1381530354300],[[12,4,4],79957143225],[[12,4,3],-799571432250],[[12,4,2],3278242872225],[[12,3,5],18064026000],[[12,3,4],-325152468000],[[12,3,3],1521959800800],[[12,3,2],-3560631128760],[[12,3,1],-202662859625],[[12,2,6],2984195250],[[12,2,5],-53715514500],[[12,2,4],449143062900],[[12,2,3],-1297368607200],[[12,2,2],1694986824425],[[12,2,1],500700930525],[[12,1,6],-5766418350],[[12,1,5],52385281410],[[12,1,4],-243328067940],[[12,1,3],452987259190],[[12,1,2],-244100549130],[[12,1,1],-285828200700],[[12,0,6],2726618902],[[12,0,5],-16757784540],[[12,0,4],40254633930],[[12,0,3],-36664390915],[[12,0,2],-5689508805],[[12,0,1],22139186907],[[12,0,0],10472353742],[[11,6,2],-641522551500],[[11,5,3],-422487158850],[[11,5,2],3802384429650],[[11,4,4],-203751320400],[[11,4,3],2037513204000],[[11,4,2],-8353804136400],[[11,3,5],-42625201050],[[11,3,4],767253618900],[[11,3,3],-3591328007340],[[11,3,2],8399390998860],[[11,3,1],200457369150],[[11,2,6],-6528919950],[[11,2,5],117520559100],[[11,2,4],-982649879820],[[11,2,3],2837702109240],[[11,2,2],-3793837909590],[[11,2,1],-267445484100],[[11,1,6],11723462100],[[11,1,5],-106502307660],[[11,1,4],494502391440],[[11,1,3],-948279332715],[[11,1,2],663215424030],[[11,1,1],-17728926075],[[11,0,6],-5166225288],[[11,0,5],31751591760],[[11,0,4],-76115440800],[[11,0,3],93366416745],[[11,0,2],-62828238195],[[11,0,1],37283092371],[[11,0,0],-47150893458],[[10,6,2],1502973484875],[[10,5,3],920520979200],[[10,5,2],-8284688812800],[[10,4,4],413112474000],[[10,4,3],-4131124740000],[[10,4,2],16937611434000],[[10,3,5],80550578250],[[10,3,4],-1449910408500],[[10,3,3],6786678785100],[[10,3,2],-15868946710860],[[10,3,1],196307690750],[[10,2,6],11527163325],[[10,2,5],-207488939850],[[10,2,4],1734921815970],[[10,2,3],-5009169142020],[[10,2,2],6852125795785],[[10,2,1],-989709615450],[[10,1,6],-19396134450],[[10,1,5],176205037470],[[10,1,4],-817909243620],[[10,1,3],1610344706495],[[10,1,2],-1349395628700],[[10,1,1],928738587525],[[10,0,6],8036350448],[[10,0,5],-49391364960],[[10,0,4],118240634400],[[10,0,3],-176235955970],[[10,0,2],192871895670],[[10,0,1],-161015613294],[[10,0,0],-9623237657],[[9,6,2],-2832716137500],[[9,5,3],-1619691828750],[[9,5,2],14577226458750],[[9,4,4],-679865489100],[[9,4,3],6798654891000],[[9,4,2],-27874485053100],[[9,3,5],-124303646250],[[9,3,4],2237465632500],[[9,3,3],-10473033679500],[[9,3,2],24484469825100],[[9,3,1],-1109898500350],[[9,2,6],-16729648200],[[9,2,5],301133667600],[[9,2,4],-2517933581520],[[9,2,3],7268999735040],[[9,2,2],-10128954290840],[[9,2,1],3170209370400],[[9,1,6],26558203050],[[9,1,5],-241269165030],[[9,1,4],1119722238660],[[9,1,3],-2246774470585],[[9,1,2],2101529122080],[[9,1,1],-2175050301375],[[9,0,6],-10414454152],[[9,0,5],64007177040],[[9,0,4],-153102924480],[[9,0,3],254766242965],[[9,0,2],-330809323095],[[9,0,1],296642556447],[[9,0,0],258997210213],[[8,6,2],4342684893750],[[8,5,3],2327842496250],[[8,5,2],-20950582466250],[[8,4,4],918596570400],[[8,4,3],-9185965704000],[[8,4,2],37662459386400],[[8,3,5],158389283250],[[8,3,4],-2851007098500],[[8,3,3],13344872399100],[[8,3,2],-31195373206140],[[8,3,1],2126053471950],[[8,2,6],20168848125],[[8,2,5],-363039266250],[[8,2,4],3035558153250],[[8,2,3],-8762750205300],[[8,2,2],12341976842475],[[8,2,1],-5045371019100],[[8,1,6],-30391135200],[[8,1,5],276089605920],[[8,1,4],-1281224562120],[[8,1,3],2593828739745],[[8,1,2],-2543070984750],[[8,1,1],2980032783525],[[8,0,6],11347244829],[[8,0,5],-69740103330],[[8,0,4],166774186575],[[8,0,3],-287600689800],[[8,0,2],391089864735],[[8,0,1],-356582072934],[[8,0,0],-428187781926],[[7,6,2],-5439348281250],[[7,5,3],-2745913500000],[[7,5,2],24713221500000],[[7,4,4],-1023930720000],[[7,4,3],10239307200000],[[7,4,2],-41981159520000],[[7,3,5],-167398602750],[[7,3,4],3013174849500],[[7,3,3],-14103940289700],[[7,3,2],32968929399060],[[7,3,1],-2477020625500],[[7,2,6],-20276642250],[[7,2,5],364979560500],[[7,2,4],-3051781952100],[[7,2,3],8809544621400],[[7,2,2],-12418377653900],[[7,2,1],5169425716350],[[7,1,6],29152070100],[[7,1,5],-264833264460],[[7,1,4],1229013456240],[[7,1,3],-2482018330015],[[7,1,2],2402659839030],[[7,1,1],-2728132744575],[[7,0,6],-10414454152],[[7,0,5],64007177040],[[7,0,4],-153102924480],[[7,0,3],254766242965],[[7,0,2],-330809323095],[[7,0,1],296642556447],[[7,0,0],258997210213],[[6,6,2],5557779984375],[[6,5,3],2655423168750],[[6,5,2],-23898808518750],[[6,4,4],940566147750],[[6,4,3],-9405661477500],[[6,4,2],38563212057750],[[6,3,5],146561431050],[[6,3,4],-2638105758900],[[6,3,3],12348332891340],[[6,3,2],-28866510322620],[[6,3,1],1826019382400],[[6,2,6],16973603325],[[6,2,5],-305524859850],[[6,2,4],2554650599970],[[6,2,3],-7374926516340],[[6,2,2],10295736727915],[[6,2,1],-3393928820700],[[6,1,6],-23399267850],[[6,1,5],212571679110],[[6,1,4],-986607217140],[[6,1,3],1965191267015],[[6,1,2],-1764470125380],[[6,1,1],1606432661925],[[6,0,6],8036350448],[[6,0,5],-49391364960],[[6,0,4],118240634400],[[6,0,3],-176235955970],[[6,0,2],192871895670],[[6,0,1],-161015613294],[[6,0,0],-9623237657],[[5,6,2],-4595433750000],[[5,5,3],-2089220343750],[[5,5,2],18802983093750],[[5,4,4],-706675590000],[[5,4,3],7066755900000],[[5,4,2],-28973699190000],[[5,3,5],-105490734750],[[5,3,4],1898833225500],[[5,3,3],-8887977555300],[[5,3,2],20780003996100],[[5,3,1],-694194021750],[[5,2,6],-11737078200],[[5,2,5],211267407600],[[5,2,4],-1766515529520],[[5,2,3],5100338733120],[[5,2,2],-6984396371160],[[5,2,1],1079166790800],[[5,1,6],15583626450],[[5,1,5],-141570140670],[[5,1,4],657219839220],[[5,1,3],-1278432311145],[[5,1,2],990676859400],[[5,1,1],-413194699575],[[5,0,6],-5166225288],[[5,0,5],31751591760],[[5,0,4],-76115440800],[[5,0,3],93366416745],[[5,0,2],-62828238195],[[5,0,1],37283092371],[[5,0,0],-47150893458],[[4,6,2],3024618046875],[[4,5,3],1316223000000],[[4,5,2],-11846007000000],[[4,4,4],427545540000],[[4,4,3],-4275455400000],[[4,4,2],17529367140000],[[4,3,5],61465344750],[[4,3,4],-1106376205500],[[4,3,3],5178678543300],[[4,3,2],-12110381544900],[[4,3,1],-110050700750],[[4,2,6],6602673825],[[4,2,5],-118848128850],[[4,2,4],993750373770],[[4,2,3],-2869773869940],[[4,2,2],3829442805665],[[4,2,1],337006863450],[[4,1,6],-8482830300],[[4,1,5],77062645380],[[4,1,4],-357880136160],[[4,1,3],675310124935],[[4,1,2],-413786362830],[[4,1,1],-223631531025],[[4,0,6],2726618902],[[4,0,5],-16757784540],[[4,0,4],40254633930],[[4,0,3],-36664390915],[[4,0,2],-5689508805],[[4,0,1],22139186907],[[4,0,0],10472353742],[[3,6,2],-1538902968750],[[3,5,3],-645346406250],[[3,5,2],5808117656250],[[3,4,4],-202539487500],[[3,4,3],2025394875000],[[3,4,2],-8304118987500],[[3,3,5],-28196673750],[[3,3,4],507540127500],[[3,3,3],-2375672176500],[[3,3,2],5557328092500],[[3,3,1],302840841250],[[3,2,6],-2938808250],[[3,2,5],52898548500],[[3,2,4],-442311989700],[[3,2,3],1277686597800],[[3,2,2],-1658939055250],[[3,2,1],-589538659500],[[3,1,6],3669538950],[[3,1,5],-33336088170],[[3,1,4],154888459620],[[3,1,3],-283097948420],[[3,1,2],123686804550],[[3,1,1],295849775550],[[3,0,6],-1148050064],[[3,0,5],7055909280],[[3,0,4],-16995123600],[[3,0,3],10118756000],[[3,0,2],18872432640],[[3,0,1],-26901181824],[[3,0,0],-572412544],[[2,6,2],574429218750],[[2,5,3],234026718750],[[2,5,2],-2106240468750],[[2,4,4],71484525000],[[2,4,3],-714845250000],[[2,4,2],2930865525000],[[2,3,5],9701471250],[[2,3,4],-174626482500],[[2,3,3],817384189500],[[2,3,2],-1912948303500],[[2,3,1],-171789555000],[[2,2,6],987167250],[[2,2,5],-17769010500],[[2,2,4],148575842100],[[2,2,3],-429357175200],[[2,2,2],545842245825],[[2,2,1],314701129125],[[2,1,6],-1205024850],[[2,1,5],10947101310],[[2,1,4],-50897682540],[[2,1,3],90683546340],[[2,1,2],-26408588130],[[2,1,1],-149417827650],[[2,0,6],369016092],[[2,0,5],-2267970840],[[2,0,4],5483439180],[[2,0,3],-1905755715],[[2,0,2],-10308272355],[[2,0,1],13127971887],[[2,0,0],3392895807],[[1,6,2],-141834375000],[[1,5,3],-56733750000],[[1,5,2],510603750000],[[1,4,4],-17020125000],[[1,4,3],170201250000],[[1,4,2],-697825125000],[[1,3,5],-2269350000],[[1,3,4],40848300000],[[1,3,3],-191200980000],[[1,3,2],447748455000],[[1,3,1],46208403125],[[1,2,6],-226935000],[[1,2,5],4084830000],[[1,2,4],-34155366000],[[1,2,3],98755395000],[[1,2,2],-124751003375],[[1,2,1],-83175125625],[[1,1,6],272322000],[[1,1,5],-2473921200],[[1,1,4],11512349400],[[1,1,3],-20313350275],[[1,1,2],4736679450],[[1,1,1],38815058625],[[1,0,6],-82003576],[[1,0,5],503993520],[[1,0,4],-1224297840],[[1,0,3],301293085],[[1,0,2],2705700465],[[1,0,1],-3357625881],[[1,0,0],-1712724341],[[0,6,2],17729296875],[[0,5,3],7091718750],[[0,5,2],-63825468750],[[0,4,4],2127515625],[[0,4,3],-21275156250],[[0,4,2],87228140625],[[0,3,5],283668750],[[0,3,4],-5106037500],[[0,3,3],23900122500],[[0,3,2],-56022517500],[[0,3,1],-5074009375],[[0,2,6],28366875],[[0,2,5],-510603750],[[0,2,4],4269420750],[[0,2,3],-12355216500],[[0,2,2],15831412750],[[0,2,1],9133216875],[[0,1,6],-34040250],[[0,1,5],309240150],[[0,1,4],-1441202100],[[0,1,3],2580200975],[[0,1,2],-805901700],[[0,1,1],-4262167875],[[0,0,6],10250447],[[0,0,5],-62999190],[[0,0,4],154332285],[[0,0,3],-58395785],[[0,0,2],-283780440],[[0,0,1],367861227],[[0,0,0],230939527]]},{"name":"h5_3_condition","positive_content":240,"factors":[{"terms":[[[6,0,1],-230232],[[6,0,0],2995375],[[5,0,1],690696],[[5,0,0],-8986125],[[4,0,1],-1381392],[[4,0,0],-14706390],[[3,0,1],1611624],[[3,0,0],44389655],[[2,0,1],-1381392],[[2,0,0],-14706390],[[1,0,1],690696],[[1,0,0],-8986125],[[0,0,1],-230232],[[0,0,0],2995375]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_3_value","positive_content":1440,"factors":[],"reduced":[[[16,6,2],72619200],[[16,5,3],72619200],[[16,5,2],-653572800],[[16,4,4],54464400],[[16,4,3],-544644000],[[16,4,2],2233040400],[[16,3,5],18154800],[[16,3,4],-326786400],[[16,3,3],1529607840],[[16,3,2],-3613068960],[[16,3,1],34708400],[[16,2,6],4538700],[[16,2,5],-81696600],[[16,2,4],683107320],[[16,2,3],-1990648560],[[16,2,2],2837073820],[[16,2,1],-156187800],[[16,1,6],-13616100],[[16,1,5],123696060],[[16,1,4],-583387800],[[16,1,3],1163383400],[[16,1,2],-1006574340],[[16,1,1],182219100],[[16,0,6],10250447],[[16,0,5],-62999190],[[16,0,4],164692725],[[16,0,3],-224268980],[[16,0,2],151676505],[[16,0,1],-9577254],[[16,0,0],-119519348],[[15,6,2],-1234526400],[[15,5,3],-1125597600],[[15,5,2],10130378400],[[15,4,4],-762501600],[[15,4,3],7625016000],[[15,4,2],-31262565600],[[15,3,5],-226935000],[[15,3,4],4084830000],[[15,3,3],-19120098000],[[15,3,2],45163362000],[[15,3,1],-433855000],[[15,2,6],-49925700],[[15,2,5],898662600],[[15,2,4],-7514180520],[[15,2,3],21897134160],[[15,2,2],-31207812020],[[15,2,1],1718065800],[[15,1,6],129352950],[[15,1,5],-1175112570],[[15,1,4],5542184100],[[15,1,3],-11052142300],[[15,1,2],9562456230],[[15,1,1],-1731081450],[[15,0,6],-82003576],[[15,0,5],503993520],[[15,0,4],-1317541800],[[15,0,3],1794151840],[[15,0,2],-1213412040],[[15,0,1],76618032],[[15,0,0],956154784],[[14,6,2],10293771600],[[14,5,3],8605375200],[[14,5,2],-77448376800],[[14,4,4],5310279000],[[14,4,3],-53102790000],[[14,4,2],217721439000],[[14,3,5],1429690500],[[14,3,4],-25734429000],[[14,3,3],120456617400],[[14,3,2],-284501552760],[[14,3,1],1079979900],[[14,2,6],282534075],[[14,2,5],-5085613350],[[14,2,4],42523430670],[[14,2,3],-123904058940],[[14,2,2],175656866715],[[14,2,1],-2282810850],[[14,1,6],-653572800],[[14,1,5],5937410880],[[14,1,4],-27995707440],[[14,1,3],55387634790],[[14,1,2],-45690562260],[[14,1,1],66657150],[[14,0,6],369016092],[[14,0,5],-2267970840],[[14,0,4],5918577660],[[14,0,3],-7401891105],[[14,0,2],3569302935],[[14,0,1],1183654701],[[14,0,0],-952090938],[[13,6,2],-55517378400],[[13,5,3],-42718244400],[[13,5,2],384464199600],[[13,4,4],-24154961400],[[13,4,3],241549614000],[[13,4,2],-990353417400],[[13,3,5],-5934350250],[[13,3,4],106818304500],[[13,3,3],-499990562700],[[13,3,2],1180704196140],[[13,3,1],7667717650],[[13,2,6],-1066594500],[[13,2,5],19198701000],[[13,2,4],-160530220200],[[13,2,3],467664272400],[[13,2,2],-657202561900],[[13,2,1],-37694664000],[[13,1,6],2239848450],[[13,1,5],-20348001870],[[13,1,4],95908583940],[[13,1,3],-187511037815],[[13,1,2],143268927420],[[13,1,1],43803765075],[[13,0,6],-1148050064],[[13,0,5],7055909280],[[13,0,4],-18373062120],[[13,0,3],20415580535],[[13,0,2],-3750409845],[[13,0,1],-9626398467],[[13,0,0],-10068072154],[[12,6,2],216001271700],[[12,5,3],153503372700],[[12,5,2],-1381530354300],[[12,4,4],79957143225],[[12,4,3],-799571432250],[[12,4,2],3278242872225],[[12,3,5],18064026000],[[12,3,4],-325152468000],[[12,3,3],1521959800800],[[12,3,2],-3593173270800],[[12,3,1],-68487544250],[[12,2,6],2984195250],[[12,2,5],-53715514500],[[12,2,4],449143062900],[[12,2,3],-1308143464800],[[12,2,2],1819892964425],[[12,2,1],249309136125],[[12,1,6],-5766418350],[[12,1,5],52385281410],[[12,1,4],-246798815340],[[12,1,3],476811576115],[[12,1,2],-334985239680],[[12,1,1],-222831717675],[[12,0,6],2726618902],[[12,0,5],-16757784540],[[12,0,4],43518172530],[[12,0,3],-43327744540],[[12,0,2],-5280679530],[[12,0,1],34169101896],[[12,0,0],28370731772],[[11,6,2],-641522551500],[[11,5,3],-422487158850],[[11,5,2],3802384429650],[[11,4,4],-203751320400],[[11,4,3],2037513204000],[[11,4,2],-8353804136400],[[11,3,5],-42625201050],[[11,3,4],767253618900],[[11,3,3],-3591328007340],[[11,3,2],8476151498820],[[11,3,1],262042842075],[[11,2,6],-6528919950],[[11,2,5],117520559100],[[11,2,4],-982649879820],[[11,2,3],2861147784960],[[11,2,2],-3945189381795],[[11,2,1],-804381967575],[[11,1,6],11723462100],[[11,1,5],-106502307660],[[11,1,4],501485328000],[[11,1,3],-960442494225],[[11,1,2],631450344690],[[11,1,1],606694688775],[[11,0,6],-5166225288],[[11,0,5],31751591760],[[11,0,4],-82207379520],[[11,0,3],76197829005],[[11,0,2],25229157345],[[11,0,1],-76385310849],[[11,0,0],4165590042],[[10,6,2],1502973484875],[[10,5,3],920520979200],[[10,5,2],-8284688812800],[[10,4,4],413112474000],[[10,4,3],-4131124740000],[[10,4,2],16937611434000],[[10,3,5],80550578250],[[10,3,4],-1449910408500],[[10,3,3],6786678785100],[[10,3,2],-16011958771140],[[10,3,1],-622391890975],[[10,2,6],11527163325],[[10,2,5],-207488939850],[[10,2,4],1734921815970],[[10,2,3],-5049775159860],[[10,2,2],6923843055895],[[10,2,1],1653922488600],[[10,1,6],-19396134450],[[10,1,5],176205037470],[[10,1,4],-829188309300],[[10,1,3],1582123619825],[[10,1,2],-1010883123480],[[10,1,1],-1085066508225],[[10,0,6],8036350448],[[10,0,5],-49391364960],[[10,0,4],127451065560],[[10,0,3],-116351255525],[[10,0,2],-42044792625],[[10,0,1],119064305049],[[10,0,0],-74488241732],[[9,6,2],-2832716137500],[[9,5,3],-1619691828750],[[9,5,2],14577226458750],[[9,4,4],-679865489100],[[9,4,3],6798654891000],[[9,4,2],-27874485053100],[[9,3,5],-124303646250],[[9,3,4],2237465632500],[[9,3,3],-10473033679500],[[9,3,2],24699024177060],[[9,3,1],998531841875],[[9,2,6],-16729648200],[[9,2,5],301133667600],[[9,2,4],-2517933581520],[[9,2,3],7326033957240],[[9,2,2],-10031395866515],[[9,2,1],-2327588446725],[[9,1,6],26558203050],[[9,1,5],-241269165030],[[9,1,4],1134610190940],[[9,1,3],-2168045563840],[[9,1,2],1405836397410],[[9,1,1],1354138727550],[[9,0,6],-10414454152],[[9,0,5],64007177040],[[9,0,4],-164571931560],[[9,0,3],156044420230],[[9,0,2],34170187590],[[9,0,1],-133682321406],[[9,0,0],-19640864822],[[8,6,2],4342684893750],[[8,5,3],2327842496250],[[8,5,2],-20950582466250],[[8,4,4],918596570400],[[8,4,3],-9185965704000],[[8,4,2],37662459386400],[[8,3,5],158389283250],[[8,3,4],-2851007098500],[[8,3,3],13344872399100],[[8,3,2],-31457171164500],[[8,3,1],-1092667932675],[[8,2,6],20168848125],[[8,2,5],-363039266250],[[8,2,4],3035558153250],[[8,2,3],-8828331790500],[[8,2,2],12120793756425],[[8,2,1],2257385156550],[[8,1,6],-30391135200],[[8,1,5],276089605920],[[8,1,4],-1297417929840],[[8,1,3],2492858860290],[[8,1,2],-1694351192220],[[8,1,1],-1180699017750],[[8,0,6],11347244829],[[8,0,5],-69740103330],[[8,0,4],178616169495],[[8,0,3],-181615452885],[[8,0,2],2082256470],[[8,0,1],107636113467],[[8,0,0],276640839594],[[7,6,2],-5439348281250],[[7,5,3],-2745913500000],[[7,5,2],24713221500000],[[7,4,4],-1023930720000],[[7,4,3],10239307200000],[[7,4,2],-41981159520000],[[7,3,5],-167398602750],[[7,3,4],3013174849500],[[7,3,3],-14103940289700],[[7,3,2],33229394314140],[[7,3,1],773749388375],[[7,2,6],-20276642250],[[7,2,5],364979560500],[[7,2,4],-3051781952100],[[7,2,3],8871413715600],[[7,2,2],-12241948063775],[[7,2,1],-1429837224975],[[7,1,6],29152070100],[[7,1,5],-264833264460],[[7,1,4],1243552607040],[[7,1,3],-2406952392865],[[7,1,2],1734176954130],[[7,1,1],680184936375],[[7,0,6],-10414454152],[[7,0,5],64007177040],[[7,0,4],-163256155680],[[7,0,3],179094688465],[[7,0,2],-42875272395],[[7,0,1],-58947239541],[[7,0,0],-326448815522],[[6,6,2],5557779984375],[[6,5,3],2655423168750],[[6,5,2],-23898808518750],[[6,4,4],940566147750],[[6,4,3],-9405661477500],[[6,4,2],38563212057750],[[6,3,5],146561431050],[[6,3,4],-2638105758900],[[6,3,3],12348332891340],[[6,3,2],-29076775452420],[[6,3,1],-291157554475],[[6,2,6],16973603325],[[6,2,5],-305524859850],[[6,2,4],2554650599970],[[6,2,3],-7422563819460],[[6,2,2],10292810255245],[[6,2,1],491030986050],[[6,1,6],-23399267850],[[6,1,5],212571679110],[[6,1,4],-997319912100],[[6,1,3],1942379260325],[[6,1,2],-1466907660840],[[6,1,1],-222419043525],[[6,0,6],8036350448],[[6,0,5],-49391364960],[[6,0,4],125420419320],[[6,0,3],-145602738905],[[6,0,2],57893534955],[[6,0,1],20528781045],[[6,0,0],101523532693],[[5,6,2],-4595433750000],[[5,5,3],-2089220343750],[[5,5,2],18802983093750],[[5,4,4],-706675590000],[[5,4,3],7066755900000],[[5,4,2],-28973699190000],[[5,3,5],-105490734750],[[5,3,4],1898833225500],[[5,3,3],-8887977555300],[[5,3,2],20915881166700],[[5,3,1],13417517625],[[5,2,6],-11737078200],[[5,2,5],211267407600],[[5,2,4],-1766515529520],[[5,2,3],5129876347560],[[5,2,2],-7124739752745],[[5,2,1],-50289544575],[[5,1,6],15583626450],[[5,1,5],-141570140670],[[5,1,4],663612230700],[[5,1,3],-1295054812500],[[5,1,2],994525995330],[[5,1,1],43174098450],[[5,0,6],-5166225288],[[5,0,5],31751591760],[[5,0,4],-80249256360],[[5,0,3],94846114350],[[5,0,2],-42464437650],[[5,0,1],-6901431822],[[5,0,0],60241624767],[[4,6,2],3024618046875],[[4,5,3],1316223000000],[[4,5,2],-11846007000000],[[4,4,4],427545540000],[[4,4,3],-4275455400000],[[4,4,2],17529367140000],[[4,3,5],61465344750],[[4,3,4],-1106376205500],[[4,3,3],5178678543300],[[4,3,2],-12178846785900],[[4,3,1],-15842910125],[[4,2,6],6602673825],[[4,2,5],-118848128850],[[4,2,4],993750373770],[[4,2,3],-2884140346740],[[4,2,2],3986344126865],[[4,2,1],88579593450],[[4,1,6],-8482830300],[[4,1,5],77062645380],[[4,1,4],-360888117240],[[4,1,3],700630911790],[[4,1,2],-520591367760],[[4,1,1],-70900623150],[[4,0,6],2726618902],[[4,0,5],-16757784540],[[4,0,4],42140234010],[[4,0,3],-47736308005],[[4,0,2],16212641985],[[4,0,1],8856922197],[[4,0,0],-47195126908],[[3,6,2],-1538902968750],[[3,5,3],-645346406250],[[3,5,2],5808117656250],[[3,4,4],-202539487500],[[3,4,3],2025394875000],[[3,4,2],-8304118987500],[[3,3,5],-28196673750],[[3,3,4],507540127500],[[3,3,3],-2375672176500],[[3,3,2],5582970181500],[[3,3,1],91775850625],[[3,2,6],-2938808250],[[3,2,5],52898548500],[[3,2,4],-442311989700],[[3,2,3],1282918620000],[[3,2,2],-1749588171925],[[3,2,1],-197490407625],[[3,1,6],3669538950],[[3,1,5],-33336088170],[[3,1,4],155955584940],[[3,1,3],-298482467465],[[3,1,2],199987039020],[[3,1,1],107232665925],[[3,0,6],-1148050064],[[3,0,5],7055909280],[[3,0,4],-17647831320],[[3,0,3],17627689685],[[3,0,2],261877905],[[3,0,1],-10341994209],[[3,0,0],3581791931],[[2,6,2],574429218750],[[2,5,3],234026718750],[[2,5,2],-2106240468750],[[2,4,4],71484525000],[[2,4,3],-714845250000],[[2,4,2],2930865525000],[[2,3,5],9701471250],[[2,3,4],-174626482500],[[2,3,3],817384189500],[[2,3,2],-1919423578500],[[2,3,1],-87544633125],[[2,2,6],987167250],[[2,2,5],-17769010500],[[2,2,4],148575842100],[[2,2,3],-430652230200],[[2,2,2],574346725200],[[2,2,1],163060269750],[[2,1,6],-1205024850],[[2,1,5],10947101310],[[2,1,4],-51156693540],[[2,1,3],95607409215],[[2,1,2],-52066600380],[[2,1,1],-78652093275],[[2,0,6],369016092],[[2,0,5],-2267970840],[[2,0,4],5638845780],[[2,0,3],-4393853640],[[2,0,2],-3776418180],[[2,0,1],6906930912],[[2,0,0],5414773932],[[1,6,2],-141834375000],[[1,5,3],-56733750000],[[1,5,2],510603750000],[[1,4,4],-17020125000],[[1,4,3],170201250000],[[1,4,2],-697825125000],[[1,3,5],-2269350000],[[1,3,4],40848300000],[[1,3,3],-191200980000],[[1,3,2],448611825000],[[1,3,1],34975746875],[[1,2,6],-226935000],[[1,2,5],4084830000],[[1,2,4],-34155366000],[[1,2,3],98928069000],[[1,2,2],-128551600625],[[1,2,1],-62956344375],[[1,1,6],272322000],[[1,1,5],-2473921200],[[1,1,4],11546884200],[[1,1,3],-20969865325],[[1,1,2],8157747750],[[1,1,1],29379627375],[[1,0,6],-82003576],[[1,0,5],503993520],[[1,0,4],-1245018720],[[1,0,3],633039475],[[1,0,2],1834786575],[[1,0,1],-2528153751],[[1,0,0],-1982308091],[[0,6,2],17729296875],[[0,5,3],7091718750],[[0,5,2],-63825468750],[[0,4,4],2127515625],[[0,4,3],-21275156250],[[0,4,2],87228140625],[[0,3,5],283668750],[[0,3,4],-5106037500],[[0,3,3],23900122500],[[0,3,2],-56022517500],[[0,3,1],-5074009375],[[0,2,6],28366875],[[0,2,5],-510603750],[[0,2,4],4269420750],[[0,2,3],-12355216500],[[0,2,2],15831412750],[[0,2,1],9133216875],[[0,1,6],-34040250],[[0,1,5],309240150],[[0,1,4],-1441202100],[[0,1,3],2580200975],[[0,1,2],-805901700],[[0,1,1],-4262167875],[[0,0,6],10250447],[[0,0,5],-62999190],[[0,0,4],154332285],[[0,0,3],-58395785],[[0,0,2],-283780440],[[0,0,1],367861227],[[0,0,0],230939527]]},{"name":"h5_10_condition","positive_content":240,"factors":[{"terms":[[[6,0,1],-230232],[[6,0,0],2995375],[[5,0,1],690696],[[5,0,0],-8986125],[[4,0,1],-1381392],[[4,0,0],-14706390],[[3,0,1],1611624],[[3,0,0],44389655],[[2,0,1],-1381392],[[2,0,0],-14706390],[[1,0,1],690696],[[1,0,0],-8986125],[[0,0,1],-230232],[[0,0,0],2995375]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_10_value","positive_content":1440,"factors":[],"reduced":[[[16,6,2],72619200],[[16,5,3],72619200],[[16,5,2],-653572800],[[16,4,4],54464400],[[16,4,3],-544644000],[[16,4,2],2233040400],[[16,3,5],18154800],[[16,3,4],-326786400],[[16,3,3],1529607840],[[16,3,2],-3585441120],[[16,3,1],-324736600],[[16,2,6],4538700],[[16,2,5],-81696600],[[16,2,4],683107320],[[16,2,3],-1976834640],[[16,2,2],2533026040],[[16,2,1],1461314700],[[16,1,6],-13616100],[[16,1,5],123696060],[[16,1,4],-576480840],[[16,1,3],1032080390],[[16,1,2],-322360680],[[16,1,1],-1704867150],[[16,0,6],10250447],[[16,0,5],-62999190],[[16,0,4],154332285],[[16,0,3],-58395785],[[16,0,2],-283780440],[[16,0,1],367861227],[[16,0,0],230939527],[[15,6,2],-1234526400],[[15,5,3],-1125597600],[[15,5,2],10130378400],[[15,4,4],-762501600],[[15,4,3],7625016000],[[15,4,2],-31262565600],[[15,3,5],-226935000],[[15,3,4],4084830000],[[15,3,3],-19120098000],[[15,3,2],44845641840],[[15,3,1],3699762500],[[15,2,6],-49925700],[[15,2,5],898662600],[[15,2,4],-7514180520],[[15,2,3],21758994960],[[15,2,2],-28167334220],[[15,2,1],-14456959200],[[15,1,6],129352950],[[15,1,5],-1175112570],[[15,1,4],5483474940],[[15,1,3],-9936066715],[[15,1,2],3746640120],[[15,1,1],14309151675],[[15,0,6],-82003576],[[15,0,5],503993520],[[15,0,4],-1245018720],[[15,0,3],633039475],[[15,0,2],1834786575],[[15,0,1],-2528153751],[[15,0,0],-1982308091],[[14,6,2],10293771600],[[14,5,3],8605375200],[[14,5,2],-77448376800],[[14,4,4],5310279000],[[14,4,3],-53102790000],[[14,4,2],217721439000],[[14,3,5],1429690500],[[14,3,4],-25734429000],[[14,3,3],120456617400],[[14,3,2],-282698836200],[[14,3,1],-18452369550],[[14,2,6],282534075],[[14,2,5],-5085613350],[[14,2,4],42523430670],[[14,2,3],-123209909460],[[14,2,2],162339184170],[[14,2,1],61350224175],[[14,1,6],-653572800],[[14,1,5],5937410880],[[14,1,4],-27736696440],[[14,1,3],51444131115],[[14,1,2],-25914705210],[[14,1,1],-50111534025],[[14,0,6],369016092],[[14,0,5],-2267970840],[[14,0,4],5638845780],[[14,0,3],-4393853640],[[14,0,2],-3776418180],[[14,0,1],6906930912],[[14,0,0],5414773932],[[13,6,2],-55517378400],[[13,5,3],-42718244400],[[13,5,2],384464199600],[[13,4,4],-24154961400],[[13,4,3],241549614000],[[13,4,2],-990353417400],[[13,3,5],-5934350250],[[13,3,4],106818304500],[[13,3,3],-499990562700],[[13,3,2],1174139130660],[[13,3,1],51905749375],[[13,2,6],-1066594500],[[13,2,5],19198701000],[[13,2,4],-160530220200],[[13,2,3],465402243000],[[13,2,2],-625061203525],[[13,2,1],-143742507975],[[13,1,6],2239848450],[[13,1,5],-20348001870],[[13,1,4],95155725300],[[13,1,3],-180551703725],[[13,1,2],112805802480],[[13,1,1],95089592325],[[13,0,6],-1148050064],[[13,0,5],7055909280],[[13,0,4],-17647831320],[[13,0,3],17627689685],[[13,0,2],261877905],[[13,0,1],-10341994209],[[13,0,0],3581791931],[[12,6,2],216001271700],[[12,5,3],153503372700],[[12,5,2],-1381530354300],[[12,4,4],79957143225],[[12,4,3],-799571432250],[[12,4,2],3278242872225],[[12,3,5],18064026000],[[12,3,4],-325152468000],[[12,3,3],1521959800800],[[12,3,2],-3576227044440],[[12,3,1],-86027766725],[[12,2,6],2984195250],[[12,2,5],-53715514500],[[12,2,4],449143062900],[[12,2,3],-1302876907800],[[12,2,2],1778972227100],[[12,2,1],191004655050],[[12,1,6],-5766418350],[[12,1,5],52385281410],[[12,1,4],-245217121500],[[12,1,3],473212885225],[[12,1,2],-337118501940],[[12,1,1],-99110802525],[[12,0,6],2726618902],[[12,0,5],-16757784540],[[12,0,4],42140234010],[[12,0,3],-47736308005],[[12,0,2],16212641985],[[12,0,1],8856922197],[[12,0,0],-47195126908],[[11,6,2],-641522551500],[[11,5,3],-422487158850],[[11,5,2],3802384429650],[[11,4,4],-203751320400],[[11,4,3],2037513204000],[[11,4,2],-8353804136400],[[11,3,5],-42625201050],[[11,3,4],767253618900],[[11,3,3],-3591328007340],[[11,3,2],8443826926020],[[11,3,1],77221686075],[[11,2,6],-6528919950],[[11,2,5],117520559100],[[11,2,4],-982649879820],[[11,2,3],2852051318640],[[11,2,2],-3938104681065],[[11,2,1],-131330502225],[[11,1,6],11723462100],[[11,1,5],-106502307660],[[11,1,4],499009182840],[[11,1,3],-971701737540],[[11,1,2],736147981980],[[11,1,1],58256289000],[[11,0,6],-5166225288],[[11,0,5],31751591760],[[11,0,4],-80249256360],[[11,0,3],94846114350],[[11,0,2],-42464437650],[[11,0,1],-6901431822],[[11,0,0],60241624767],[[10,6,2],1502973484875],[[10,5,3],920520979200],[[10,5,2],-8284688812800],[[10,4,4],413112474000],[[10,4,3],-4131124740000],[[10,4,2],16937611434000],[[10,3,5],80550578250],[[10,3,4],-1449910408500],[[10,3,3],6786678785100],[[10,3,2],-15966137998500],[[10,3,1],-39159305875],[[10,2,6],11527163325],[[10,2,5],-207488939850],[[10,2,4],1734921815970],[[10,2,3],-5038136932260],[[10,2,2],6991201337245],[[10,2,1],105001520850],[[10,1,6],-19396134450],[[10,1,5],176205037470],[[10,1,4],-826332281340],[[10,1,3],1611650536790],[[10,1,2],-1230885044670],[[10,1,1],-105141729000],[[10,0,6],8036350448],[[10,0,5],-49391364960],[[10,0,4],125420419320],[[10,0,3],-145602738905],[[10,0,2],57893534955],[[10,0,1],20528781045],[[10,0,0],101523532693],[[9,6,2],-2832716137500],[[9,5,3],-1619691828750],[[9,5,2],14577226458750],[[9,4,4],-679865489100],[[9,4,3],6798654891000],[[9,4,2],-27874485053100],[[9,3,5],-124303646250],[[9,3,4],2237465632500],[[9,3,3],-10473033679500],[[9,3,2],24652871870340],[[9,3,1],118152142775],[[9,2,6],-16729648200],[[9,2,5],301133667600],[[9,2,4],-2517933581520],[[9,2,3],7315721865960],[[9,2,2],-10145589200345],[[9,2,1],-464569048575],[[9,1,6],26558203050],[[9,1,5],-241269165030],[[9,1,4],1132417231140],[[9,1,3],-2199883798165],[[9,1,2],1629760200360],[[9,1,1],409222871925],[[9,0,6],-10414454152],[[9,0,5],64007177040],[[9,0,4],-163256155680],[[9,0,3],179094688465],[[9,0,2],-42875272395],[[9,0,1],-58947239541],[[9,0,0],-326448815522],[[8,6,2],4342684893750],[[8,5,3],2327842496250],[[8,5,2],-20950582466250],[[8,4,4],918596570400],[[8,4,3],-9185965704000],[[8,4,2],37662459386400],[[8,3,5],158389283250],[[8,3,4],-2851007098500],[[8,3,3],13344872399100],[[8,3,2],-31430689879860],[[8,3,1],-453405507975],[[8,2,6],20168848125],[[8,2,5],-363039266250],[[8,2,4],3035558153250],[[8,2,3],-8823980405700],[[8,2,2],12185307434925],[[8,2,1],1324299881250],[[8,1,6],-30391135200],[[8,1,5],276089605920],[[8,1,4],-1296889547400],[[8,1,3],2501931184425],[[8,1,2],-1756710873630],[[8,1,1],-923604023475],[[8,0,6],11347244829],[[8,0,5],-69740103330],[[8,0,4],178616169495],[[8,0,3],-181615452885],[[8,0,2],2082256470],[[8,0,1],107636113467],[[8,0,0],276640839594],[[7,6,2],-5439348281250],[[7,5,3],-2745913500000],[[7,5,2],24713221500000],[[7,4,4],-1023930720000],[[7,4,3],10239307200000],[[7,4,2],-41981159520000],[[7,3,5],-167398602750],[[7,3,4],3013174849500],[[7,3,3],-14103940289700],[[7,3,2],33236446320300],[[7,3,1],909934566125],[[7,2,6],-20276642250],[[7,2,5],364979560500],[[7,2,4],-3051781952100],[[7,2,3],8875281613200],[[7,2,2],-12191791872575],[[7,2,1],-2194542651375],[[7,1,6],29152070100],[[7,1,5],-264833264460],[[7,1,4],1244958173400],[[7,1,3],-2385144775000],[[7,1,2],1582247751540],[[7,1,1],1315246272900],[[7,0,6],-10414454152],[[7,0,5],64007177040],[[7,0,4],-164571931560],[[7,0,3],156044420230],[[7,0,2],34170187590],[[7,0,1],-133682321406],[[7,0,0],-19640864822],[[6,6,2],5557779984375],[[6,5,3],2655423168750],[[6,5,2],-23898808518750],[[6,4,4],940566147750],[[6,4,3],-9405661477500],[[6,4,2],38563212057750],[[6,3,5],146561431050],[[6,3,4],-2638105758900],[[6,3,3],12348332891340],[[6,3,2],-29114204268660],[[6,3,1],-1120331666725],[[6,2,6],16973603325],[[6,2,5],-305524859850],[[6,2,4],2554650599970],[[6,2,3],-7432772306340],[[6,2,2],10174866024265],[[6,2,1],2379416502150],[[6,1,6],-23399267850],[[6,1,5],212571679110],[[6,1,4],-999989452140],[[6,1,3],1907836623290],[[6,1,2],-1219608738030],[[6,1,1],-1284176466300],[[6,0,6],8036350448],[[6,0,5],-49391364960],[[6,0,4],127451065560],[[6,0,3],-116351255525],[[6,0,2],-42044792625],[[6,0,1],119064305049],[[6,0,0],-74488241732],[[5,6,2],-4595433750000],[[5,5,3],-2089220343750],[[5,5,2],18802983093750],[[5,4,4],-706675590000],[[5,4,3],7066755900000],[[5,4,2],-28973699190000],[[5,3,5],-105490734750],[[5,3,4],1898833225500],[[5,3,3],-8887977555300],[[5,3,2],20965611278700],[[5,3,1],898227767625],[[5,2,6],-11737078200],[[5,2,5],211267407600],[[5,2,4],-1766515529520],[[5,2,3],5141790853560],[[5,2,2],-7043855242995],[[5,2,1],-1743325118325],[[5,1,6],15583626450],[[5,1,5],-141570140670],[[5,1,4],666419909940],[[5,1,3],-1272451648065],[[5,1,2],816791820120],[[5,1,1],871608135825],[[5,0,6],-5166225288],[[5,0,5],31751591760],[[5,0,4],-82207379520],[[5,0,3],76197829005],[[5,0,2],25229157345],[[5,0,1],-76385310849],[[5,0,0],4165590042],[[4,6,2],3024618046875],[[4,5,3],1316223000000],[[4,5,2],-11846007000000],[[4,4,4],427545540000],[[4,4,3],-4275455400000],[[4,4,2],17529367140000],[[4,3,5],61465344750],[[4,3,4],-1106376205500],[[4,3,3],5178678543300],[[4,3,2],-12221186450700],[[4,3,1],-457607137625],[[4,2,6],6602673825],[[4,2,5],-118848128850],[[4,2,4],993750373770],[[4,2,3],-2893582161060],[[4,2,2],3988285352495],[[4,2,1],835895522700],[[4,1,6],-8482830300],[[4,1,5],77062645380],[[4,1,4],-362977472640],[[4,1,3],697704447115],[[4,1,2],-471692248710],[[4,1,1],-395615161725],[[4,0,6],2726618902],[[4,0,5],-16757784540],[[4,0,4],43518172530],[[4,0,3],-43327744540],[[4,0,2],-5280679530],[[4,0,1],34169101896],[[4,0,0],28370731772],[[3,6,2],-1538902968750],[[3,5,3],-645346406250],[[3,5,2],5808117656250],[[3,4,4],-202539487500],[[3,4,3],2025394875000],[[3,4,2],-8304118987500],[[3,3,5],-28196673750],[[3,3,4],507540127500],[[3,3,3],-2375672176500],[[3,3,2],5608525933500],[[3,3,1],126923925625],[[3,2,6],-2938808250],[[3,2,5],52898548500],[[3,2,4],-442311989700],[[3,2,3],1288340583600],[[3,2,2],-1795399985575],[[3,2,1],-224363136375],[[3,1,6],3669538950],[[3,1,5],-33336088170],[[3,1,4],157102140300],[[3,1,3],-305573379125],[[3,1,2],225334178580],[[3,1,1],102789496425],[[3,0,6],-1148050064],[[3,0,5],7055909280],[[3,0,4],-18373062120],[[3,0,3],20415580535],[[3,0,2],-3750409845],[[3,0,1],-9626398467],[[3,0,0],-10068072154],[[2,6,2],574429218750],[[2,5,3],234026718750],[[2,5,2],-2106240468750],[[2,4,4],71484525000],[[2,4,3],-714845250000],[[2,4,2],2930865525000],[[2,3,5],9701471250],[[2,3,4],-174626482500],[[2,3,3],817384189500],[[2,3,2],-1930302040500],[[2,3,1],-7285614375],[[2,2,6],987167250],[[2,2,5],-17769010500],[[2,2,4],148575842100],[[2,2,3],-432879724800],[[2,2,2],611119939725],[[2,2,1],12528401625],[[2,1,6],-1205024850],[[2,1,5],10947101310],[[2,1,4],-51612552900],[[2,1,3],101822509875],[[2,1,2],-82519313940],[[2,1,1],-5573258775],[[2,0,6],369016092],[[2,0,5],-2267970840],[[2,0,4],5918577660],[[2,0,3],-7401891105],[[2,0,2],3569302935],[[2,0,1],1183654701],[[2,0,0],-952090938],[[1,6,2],-141834375000],[[1,5,3],-56733750000],[[1,5,2],510603750000],[[1,4,4],-17020125000],[[1,4,3],170201250000],[[1,4,2],-697825125000],[[1,3,5],-2269350000],[[1,3,4],40848300000],[[1,3,3],-191200980000],[[1,3,2],451633620000],[[1,3,1],-4338550000],[[1,2,6],-226935000],[[1,2,5],4084830000],[[1,2,4],-34155366000],[[1,2,3],99532428000],[[1,2,2],-141853691000],[[1,2,1],7809390000],[[1,1,6],272322000],[[1,1,5],-2473921200],[[1,1,4],11667756000],[[1,1,3],-23267668000],[[1,1,2],20131486800],[[1,1,1],-3644382000],[[1,0,6],-82003576],[[1,0,5],503993520],[[1,0,4],-1317541800],[[1,0,3],1794151840],[[1,0,2],-1213412040],[[1,0,1],76618032],[[1,0,0],956154784],[[0,6,2],17729296875],[[0,5,3],7091718750],[[0,5,2],-63825468750],[[0,4,4],2127515625],[[0,4,3],-21275156250],[[0,4,2],87228140625],[[0,3,5],283668750],[[0,3,4],-5106037500],[[0,3,3],23900122500],[[0,3,2],-56454202500],[[0,3,1],542318750],[[0,2,6],28366875],[[0,2,5],-510603750],[[0,2,4],4269420750],[[0,2,3],-12441553500],[[0,2,2],17731711375],[[0,2,1],-976173750],[[0,1,6],-34040250],[[0,1,5],309240150],[[0,1,4],-1458469500],[[0,1,3],2908458500],[[0,1,2],-2516435850],[[0,1,1],455547750],[[0,0,6],10250447],[[0,0,5],-62999190],[[0,0,4],164692725],[[0,0,3],-224268980],[[0,0,2],151676505],[[0,0,1],-9577254],[[0,0,0],-119519348]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],4],[[6,2,0],-36],[[6,1,2],2],[[6,1,1],-12],[[6,1,0],42],[[6,0,3],1],[[6,0,2],-3],[[6,0,1],3],[[6,0,0],-17],[[5,3,0],-60],[[5,2,1],-24],[[5,2,0],216],[[5,1,2],-9],[[5,1,1],54],[[5,1,0],-189],[[5,0,3],-3],[[5,0,2],9],[[5,0,1],-9],[[5,0,0],51],[[4,3,0],210],[[4,2,1],69],[[4,2,0],-621],[[4,1,2],21],[[4,1,1],-126],[[4,1,0],441],[[4,0,3],6],[[4,0,2],-18],[[4,0,1],18],[[4,0,0],6],[[3,3,0],-425],[[3,2,1],-115],[[3,2,0],1035],[[3,1,2],-29],[[3,1,1],174],[[3,1,0],-609],[[3,0,3],-7],[[3,0,2],21],[[3,0,1],-21],[[3,0,0],-97],[[2,3,0],525],[[2,2,1],120],[[2,2,0],-1080],[[2,1,2],27],[[2,1,1],-162],[[2,1,0],567],[[2,0,3],6],[[2,0,2],-18],[[2,0,1],18],[[2,0,0],6],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],675],[[1,1,2],-15],[[1,1,1],90],[[1,1,0],-315],[[1,0,3],-3],[[1,0,2],9],[[1,0,1],-9],[[1,0,0],51],[[0,3,0],125],[[0,2,1],25],[[0,2,0],-225],[[0,1,2],5],[[0,1,1],-30],[[0,1,0],105],[[0,0,3],1],[[0,0,2],-3],[[0,0,1],3],[[0,0,0],-17]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-4],[[6,2,0],36],[[6,1,2],-2],[[6,1,1],12],[[6,1,0],-42],[[6,0,3],-1],[[6,0,2],3],[[6,0,1],-3],[[6,0,0],17],[[5,3,0],60],[[5,2,1],24],[[5,2,0],-216],[[5,1,2],9],[[5,1,1],-54],[[5,1,0],189],[[5,0,3],3],[[5,0,2],-9],[[5,0,1],9],[[5,0,0],-51],[[4,3,0],-210],[[4,2,1],-69],[[4,2,0],621],[[4,1,2],-21],[[4,1,1],126],[[4,1,0],-441],[[4,0,3],-6],[[4,0,2],18],[[4,0,1],-18],[[4,0,0],-6],[[3,3,0],425],[[3,2,1],115],[[3,2,0],-1035],[[3,1,2],29],[[3,1,1],-174],[[3,1,0],609],[[3,0,3],7],[[3,0,2],-21],[[3,0,1],21],[[3,0,0],97],[[2,3,0],-525],[[2,2,1],-120],[[2,2,0],1080],[[2,1,2],-27],[[2,1,1],162],[[2,1,0],-567],[[2,0,3],-6],[[2,0,2],18],[[2,0,1],-18],[[2,0,0],-6],[[1,3,0],375],[[1,2,1],75],[[1,2,0],-675],[[1,1,2],15],[[1,1,1],-90],[[1,1,0],315],[[1,0,3],3],[[1,0,2],-9],[[1,0,1],9],[[1,0,0],-51],[[0,3,0],-125],[[0,2,1],-25],[[0,2,0],225],[[0,1,2],-5],[[0,1,1],30],[[0,1,0],-105],[[0,0,3],-1],[[0,0,2],3],[[0,0,1],-3],[[0,0,0],17]]}],"tree":[2,2,[0,5,[1,{"i":1,"e":20,"lambda":[12827112842527069,219203067989984]},[0,{"i":3,"e":20,"lambda":[22217776555889079,1137386925347840]},[0,[2,{"i":3,"e":20,"lambda":[-5081724652359465,638937095128832]},[1,[1,20,[2,[0,6,[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[27068071936,893799877697]},{"i":11,"lambda":[-18203331843990360294808123627,1011237625802442932224]}]},6]],7]],7]],[1,[2,{"i":2,"e":20,"lambda":[-29523456506997,5994591777752]},[1,[0,[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[414062084096,1998881587971]},{"i":11,"lambda":[-34836277010157932216545540185,2806883974321472012288]}]},{"i":7,"e":20,"lambda":[10730206174361355,23297223048844]}],[0,[0,[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[442642464768,6323492941981]},{"i":11,"lambda":[-102009088462205961755729405627,5432339993279827279872]}]},{"clause":10,"e":20,"claims":[{"i":18,"lambda":[627586957312,1499966009483]},{"i":19,"lambda":[170814147909717960845432213155,3261251555611675459584]}]}],[0,[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[53024915456,3693833353111]},{"i":11,"lambda":[-90660346003071706002928621691,4548633517052936585216]}]},[1,20,[2,[1,[2,{"clause":2,"e":20,"claims":[{"i":14,"lambda":[2197087977472,3088194447343]},{"i":15,"lambda":[199245068119444655531573701,38100556813680246784]}]},{"i":7,"e":20,"lambda":[566791360953180363,813172960184320]}],{"i":7,"e":20,"lambda":[-2107726430459125905,3120041007734272]}],7]]],[1,{"i":4,"e":20,"lambda":[6977609431233884565,15752324251568128]},[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[-6493029793792,6527673199861]},{"i":11,"lambda":[-171191573058059015751138409891,4589770453225473835008]}]},[2,[1,[2,{"clause":2,"e":20,"claims":[{"i":14,"lambda":[205512114176,3873873049985]},{"i":15,"lambda":[2549644705439146621777482819,2040983013078257893376]}]},{"i":8,"e":20,"lambda":[1721708919325931375,1275702402500608]}],{"i":7,"e":20,"lambda":[-5885926276862976795,3893136099309568]}],7]]]]],[0,[0,[1,{"clause":1,"e":20,"claims":[{"i":12,"lambda":[1129210445824,3933162012191]},{"i":13,"lambda":[1735312954641576454721731108987,12144398092189789323264]}]},[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[-11077780766720,4578183103849]},{"i":11,"lambda":[-206909475527740361761860595483,3577558226844923199488]}]},[2,[1,[2,{"clause":2,"e":20,"claims":[{"i":14,"lambda":[-575182340096,1073296372007]},{"i":15,"lambda":[-5828536248288171325215191963,6420878753472679247872]}]},{"clause":3,"e":20,"claims":[{"i":16,"lambda":[60304654336,478841048439]},{"i":17,"lambda":[61842722757276704703124797607,3242492906860770754560]}]}],21],8]]],9],9]]],[2,[0,[2,{"clause":0,"e":20,"claims":[{"i":10,"lambda":[-968615591936,1833795938153]},{"i":11,"lambda":[-12250903104054185952633416677,230744460083930857472]}]},{"i":7,"e":20,"lambda":[-17389367526565485,103130265990784]}],21],{"i":6,"e":20,"lambda":[-9931639018752,7382322551585]}]]],{"i":0,"e":20,"lambda":[-7178116966823637,170657630000960]}]]]]]],"statistics":{"nodes":81,"leaves":41,"maxdepth":17},"mask":[[0,1],[1,1],[3,1],[5,-1],[6,-1],[7,1],[9,-1],[16,1]]},{"linear_tests":[{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":5},{"vector":[500,-316,-411,48,45],"p_node":4,"q_node":5},{"vector":[500,-316,-411,48,45],"p_node":5,"q_node":5},{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":2},{"vector":[500,-316,-411,48,45],"p_node":4,"q_node":2},{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":3},{"vector":[500,-316,-411,48,45],"p_node":4,"q_node":3},{"vector":[500,-316,-411,48,45],"p_node":5,"q_node":2},{"vector":[500,-316,-411,48,45],"p_node":5,"q_node":3},{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":6},{"vector":[500,-316,-411,48,45],"p_node":5,"q_node":6},{"vector":[500,-316,-411,48,45],"p_node":4,"q_node":6},{"vector":[10000,-6319,-8219,964,901],"p_node":7,"q_node":5},{"vector":[10000,-6319,-8219,964,901],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-6319,-8219,964,901],"p_node":4,"q_node":5},{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2510,-8163,197,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2510,-8163,197,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2513,-8162,197,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[500,-316,-411,48,45],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[500,-316,-411,48,45],"p_node":4,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2519,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2519,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2519,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[0,4]},{"vector":[10000,-2521,-8158,198,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2521,-8158,198,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2521,-8158,198,990],"p_node":7,"q_node":-1,"b_pair":[0,4]},{"vector":[10000,-2519,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2519,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2519,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[0,4]},{"vector":[10000,-2518,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2518,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2518,-8157,198,990],"p_node":7,"q_node":-1,"b_pair":[0,4]},{"vector":[10000,-2514,-8157,197,990],"p_node":7,"q_node":0},{"vector":[10000,-2515,-8156,197,990],"p_node":7,"q_node":0},{"vector":[10000,-2514,-8157,197,990],"p_node":7,"q_node":1},{"vector":[10000,-2512,-8157,197,990],"p_node":7,"q_node":0},{"vector":[10000,-2512,-8157,197,990],"p_node":7,"q_node":1},{"vector":[10000,-2513,-8156,197,990],"p_node":7,"q_node":0},{"vector":[10000,-2517,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[0,7]},{"vector":[10000,-2517,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[6,7]},{"vector":[10000,-2517,-8159,198,990],"p_node":7,"q_node":-1,"b_pair":[0,4]}],"pattern":[[-1,-1,-1,-1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],0,1,-1,4,1,1],"degrees":[16,6,6],"polynomials":[{"name":"W0-W2","positive_content":18,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],40],[[8,2,2],20],[[8,2,1],-180],[[8,1,3],10],[[8,1,2],-60],[[8,1,1],210],[[8,0,3],-15],[[8,0,2],45],[[8,0,1],-45],[[8,0,0],-39],[[7,3,1],-340],[[7,2,2],-140],[[7,2,1],1260],[[7,1,3],-55],[[7,1,2],330],[[7,1,1],-1155],[[7,0,3],60],[[7,0,2],-180],[[7,0,1],180],[[7,0,0],210],[[6,3,1],1390],[[6,2,2],485],[[6,2,1],-4365],[[6,1,3],160],[[6,1,2],-960],[[6,1,1],3360],[[6,0,3],-150],[[6,0,2],450],[[6,0,1],-450],[[6,0,0],-309],[[5,3,1],-3475],[[5,2,2],-1040],[[5,2,1],9360],[[5,1,3],-295],[[5,1,2],1770],[[5,1,1],-6195],[[5,0,3],240],[[5,0,2],-720],[[5,0,1],720],[[5,0,0],-510],[[4,3,1],5800],[[4,2,2],1520],[[4,2,1],-13680],[[4,1,3],385],[[4,1,2],-2310],[[4,1,1],8085],[[4,0,3],-285],[[4,0,2],855],[[4,0,1],-855],[[4,0,0],1311],[[3,3,1],-6625],[[3,2,2],-1550],[[3,2,1],13950],[[3,1,3],-355],[[3,1,2],2130],[[3,1,1],-7455],[[3,0,3],240],[[3,0,2],-720],[[3,0,1],720],[[3,0,0],-510],[[2,3,1],5125],[[2,2,2],1100],[[2,2,1],-9900],[[2,1,3],235],[[2,1,2],-1410],[[2,1,1],4935],[[2,0,3],-150],[[2,0,2],450],[[2,0,1],-450],[[2,0,0],-309],[[1,3,1],-2500],[[1,2,2],-500],[[1,2,1],4500],[[1,1,3],-100],[[1,1,2],600],[[1,1,1],-2100],[[1,0,3],60],[[1,0,2],-180],[[1,0,1],180],[[1,0,0],210],[[0,3,1],625],[[0,2,2],125],[[0,2,1],-1125],[[0,1,3],25],[[0,1,2],-150],[[0,1,1],525],[[0,0,3],-15],[[0,0,2],45],[[0,0,1],-45],[[0,0,0],-39]]},{"name":"W0-W5","positive_content":18,"factors":[{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],40],[[8,2,2],20],[[8,2,1],-180],[[8,1,3],10],[[8,1,2],-60],[[8,1,1],210],[[8,0,3],-15],[[8,0,2],45],[[8,0,1],-45],[[8,0,0],15],[[7,3,1],-340],[[7,2,2],-140],[[7,2,1],1260],[[7,1,3],-55],[[7,1,2],330],[[7,1,1],-1155],[[7,0,3],60],[[7,0,2],-180],[[7,0,1],180],[[7,0,0],-60],[[6,3,1],1390],[[6,2,2],485],[[6,2,1],-4365],[[6,1,3],160],[[6,1,2],-960],[[6,1,1],3360],[[6,0,3],-150],[[6,0,2],450],[[6,0,1],-450],[[6,0,0],-390],[[5,3,1],-3475],[[5,2,2],-1040],[[5,2,1],9360],[[5,1,3],-295],[[5,1,2],1770],[[5,1,1],-6195],[[5,0,3],240],[[5,0,2],-720],[[5,0,1],720],[[5,0,0],1380],[[4,3,1],5800],[[4,2,2],1520],[[4,2,1],-13680],[[4,1,3],385],[[4,1,2],-2310],[[4,1,1],8085],[[4,0,3],-285],[[4,0,2],855],[[4,0,1],-855],[[4,0,0],-1254],[[3,3,1],-6625],[[3,2,2],-1550],[[3,2,1],13950],[[3,1,3],-355],[[3,1,2],2130],[[3,1,1],-7455],[[3,0,3],240],[[3,0,2],-720],[[3,0,1],720],[[3,0,0],138],[[2,3,1],5125],[[2,2,2],1100],[[2,2,1],-9900],[[2,1,3],235],[[2,1,2],-1410],[[2,1,1],4935],[[2,0,3],-150],[[2,0,2],450],[[2,0,1],-450],[[2,0,0],69],[[1,3,1],-2500],[[1,2,2],-500],[[1,2,1],4500],[[1,1,3],-100],[[1,1,2],600],[[1,1,1],-2100],[[1,0,3],60],[[1,0,2],-180],[[1,0,1],180],[[1,0,0],102],[[0,3,1],625],[[0,2,2],125],[[0,2,1],-1125],[[0,1,3],25],[[0,1,2],-150],[[0,1,1],525],[[0,0,3],-15],[[0,0,2],45],[[0,0,1],-45],[[0,0,0],-39]]},{"name":"W0-S04","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],120],[[8,2,2],60],[[8,2,1],-540],[[8,1,3],30],[[8,1,2],-180],[[8,1,1],630],[[8,0,3],-45],[[8,0,2],135],[[8,0,1],-135],[[8,0,0],13],[[7,3,1],-1020],[[7,2,2],-420],[[7,2,1],3780],[[7,1,3],-165],[[7,1,2],990],[[7,1,1],-3465],[[7,0,3],180],[[7,0,2],-540],[[7,0,1],540],[[7,0,0],44],[[6,3,1],4170],[[6,2,2],1455],[[6,2,1],-13095],[[6,1,3],480],[[6,1,2],-2880],[[6,1,1],10080],[[6,0,3],-450],[[6,0,2],1350],[[6,0,1],-1350],[[6,0,0],-1010],[[5,3,1],-10425],[[5,2,2],-3120],[[5,2,1],28080],[[5,1,3],-885],[[5,1,2],5310],[[5,1,1],-18585],[[5,0,3],720],[[5,0,2],-2160],[[5,0,1],2160],[[5,0,0],332],[[4,3,1],17400],[[4,2,2],4560],[[4,2,1],-41040],[[4,1,3],1155],[[4,1,2],-6930],[[4,1,1],24255],[[4,0,3],-855],[[4,0,2],2565],[[4,0,1],-2565],[[4,0,0],3508],[[3,3,1],-19875],[[3,2,2],-4650],[[3,2,1],41850],[[3,1,3],-1065],[[3,1,2],6390],[[3,1,1],-22365],[[3,0,3],720],[[3,0,2],-2160],[[3,0,1],2160],[[3,0,0],-3496],[[2,3,1],15375],[[2,2,2],3300],[[2,2,1],-29700],[[2,1,3],705],[[2,1,2],-4230],[[2,1,1],14805],[[2,0,3],-450],[[2,0,2],1350],[[2,0,1],-1350],[[2,0,0],-356],[[1,3,1],-7500],[[1,2,2],-1500],[[1,2,1],13500],[[1,1,3],-300],[[1,1,2],1800],[[1,1,1],-6300],[[1,0,3],180],[[1,0,2],-540],[[1,0,1],540],[[1,0,0],1304],[[0,3,1],1875],[[0,2,2],375],[[0,2,1],-3375],[[0,1,3],75],[[0,1,2],-450],[[0,1,1],1575],[[0,0,3],-45],[[0,0,2],135],[[0,0,1],-135],[[0,0,0],-326]]},{"name":"W0-S07","positive_content":1,"factors":[{"terms":[[[2,0,1],1],[[2,0,0],1],[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],120],[[8,2,2],60],[[8,2,1],-540],[[8,1,3],30],[[8,1,2],-180],[[8,1,1],630],[[8,0,4],1],[[8,0,3],-47],[[8,0,2],123],[[8,0,1],-149],[[8,0,0],40],[[7,3,1],-1020],[[7,2,2],-420],[[7,2,1],3780],[[7,1,3],-165],[[7,1,2],990],[[7,1,1],-3465],[[7,0,4],-4],[[7,0,3],182],[[7,0,2],-474],[[7,0,1],650],[[7,0,0],-130],[[6,3,1],4170],[[6,2,2],1455],[[6,2,1],-13095],[[6,1,3],480],[[6,1,2],-2880],[[6,1,1],10080],[[6,0,4],10],[[6,0,3],-446],[[6,0,2],1185],[[6,0,1],-1274],[[6,0,0],-935],[[5,3,1],-10425],[[5,2,2],-3120],[[5,2,1],28080],[[5,1,3],-885],[[5,1,2],5310],[[5,1,1],-18585],[[5,0,4],-16],[[5,0,3],698],[[5,0,2],-1914],[[5,0,1],1574],[[5,0,0],710],[[4,3,1],17400],[[4,2,2],4560],[[4,2,1],-41040],[[4,1,3],1155],[[4,1,2],-6930],[[4,1,1],24255],[[4,0,4],19],[[4,0,3],-815],[[4,0,2],2319],[[4,0,1],-1805],[[4,0,0],2935],[[3,3,1],-19875],[[3,2,2],-4650],[[3,2,1],41850],[[3,1,3],-1065],[[3,1,2],6390],[[3,1,1],-22365],[[3,0,4],-16],[[3,0,3],674],[[3,0,2],-2004],[[3,0,1],1790],[[3,0,0],-3220],[[2,3,1],15375],[[2,2,2],3300],[[2,2,1],-29700],[[2,1,3],705],[[2,1,2],-4230],[[2,1,1],14805],[[2,0,4],10],[[2,0,3],-416],[[2,0,2],1284],[[2,0,1],-1544],[[2,0,0],-140],[[1,3,1],-7500],[[1,2,2],-1500],[[1,2,1],13500],[[1,1,3],-300],[[1,1,2],1800],[[1,1,1],-6300],[[1,0,4],-4],[[1,0,3],164],[[1,0,2],-528],[[1,0,1],812],[[1,0,0],1040],[[0,3,1],1875],[[0,2,2],375],[[0,2,1],-3375],[[0,1,3],75],[[0,1,2],-450],[[0,1,1],1575],[[0,0,4],1],[[0,0,3],-41],[[0,0,2],132],[[0,0,1],-203],[[0,0,0],-260]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,1],-8],[[6,2,2],-4],[[6,2,1],36],[[6,1,3],-2],[[6,1,2],12],[[6,1,1],-42],[[6,0,3],3],[[6,0,2],-9],[[6,0,1],9],[[6,0,0],-3],[[5,3,1],60],[[5,2,2],24],[[5,2,1],-216],[[5,1,3],9],[[5,1,2],-54],[[5,1,1],189],[[5,0,3],-9],[[5,0,2],27],[[5,0,1],-27],[[5,0,0],9],[[4,3,1],-210],[[4,2,2],-69],[[4,2,1],621],[[4,1,3],-21],[[4,1,2],126],[[4,1,1],-441],[[4,0,3],18],[[4,0,2],-54],[[4,0,1],54],[[4,0,0],90],[[3,3,1],425],[[3,2,2],115],[[3,2,1],-1035],[[3,1,3],29],[[3,1,2],-174],[[3,1,1],609],[[3,0,3],-21],[[3,0,2],63],[[3,0,1],-63],[[3,0,0],-195],[[2,3,1],-525],[[2,2,2],-120],[[2,2,1],1080],[[2,1,3],-27],[[2,1,2],162],[[2,1,1],-567],[[2,0,3],18],[[2,0,2],-54],[[2,0,1],54],[[2,0,0],90],[[1,3,1],375],[[1,2,2],75],[[1,2,1],-675],[[1,1,3],15],[[1,1,2],-90],[[1,1,1],315],[[1,0,3],-9],[[1,0,2],27],[[1,0,1],-27],[[1,0,0],9],[[0,3,1],-125],[[0,2,2],-25],[[0,2,1],225],[[0,1,3],-5],[[0,1,2],30],[[0,1,1],-105],[[0,0,3],3],[[0,0,2],-9],[[0,0,1],9],[[0,0,0],-3]]},{"name":"h5_0_condition","positive_content":4320,"factors":[{"terms":[[[6,0,1],-969],[[6,0,0],21170],[[5,0,1],2907],[[5,0,0],-63510],[[4,0,1],-5814],[[4,0,0],-115980],[[3,0,1],6783],[[3,0,0],337810],[[2,0,1],-5814],[[2,0,0],-115980],[[1,0,1],2907],[[1,0,0],-63510],[[0,0,1],-969],[[0,0,0],21170]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_0_value","positive_content":4320,"factors":[],"reduced":[[[16,6,2],3240000],[[16,5,3],3240000],[[16,5,2],-29160000],[[16,4,4],2430000],[[16,4,3],-24300000],[[16,4,2],99630000],[[16,3,5],810000],[[16,3,4],-14580000],[[16,3,3],68156280],[[16,3,2],-160147440],[[16,3,1],-13304800],[[16,2,6],202500],[[16,2,5],-3645000],[[16,2,4],30433140],[[16,2,3],-87886980],[[16,2,2],114408580],[[16,2,1],59871600],[[16,1,6],-607500],[[16,1,5],5496570],[[16,1,4],-25631280],[[16,1,3],46142930],[[16,1,2],-17094360],[[16,1,1],-69850200],[[16,0,6],456594],[[16,0,5],-2777355],[[16,0,4],6863445],[[16,0,3],-3119895],[[16,0,2],-11128905],[[16,0,1],15031854],[[16,0,0],8974700],[[15,6,2],-55080000],[[15,5,3],-50220000],[[15,5,2],451980000],[[15,4,4],-34020000],[[15,4,3],340200000],[[15,4,2],-1394820000],[[15,3,5],-10125000],[[15,3,4],182250000],[[15,3,3],-851953500],[[15,3,2],2001145320],[[15,3,1],181552400],[[15,2,6],-2227500],[[15,2,5],40095000],[[15,2,4],-334764540],[[15,2,3],966407940],[[15,2,2],-1247733620],[[15,2,1],-727178400],[[15,1,6],5771250],[[15,1,5],-52217415],[[15,1,4],243322740],[[15,1,3],-433500715],[[15,1,2],135870000],[[15,1,1],743599500],[[15,0,6],-3652752],[[15,0,5],22218840],[[15,0,4],-54645930],[[15,0,3],18458370],[[15,0,2],106963830],[[15,0,1],-137664162],[[15,0,0],-66081700],[[14,6,2],459270000],[[14,5,3],383940000],[[14,5,2],-3455460000],[[14,4,4],236925000],[[14,4,3],-2369250000],[[14,4,2],9713925000],[[14,3,5],63787500],[[14,3,4],-1148175000],[[14,3,3],5367307050],[[14,3,2],-12603587580],[[14,3,1],-1110288600],[[14,2,6],12605625],[[14,2,5],-226901250],[[14,2,4],1894462965],[[14,2,3],-5467476105],[[14,2,2],7070702505],[[14,2,1],3905531100],[[14,1,6],-29160000],[[14,1,5],263835360],[[14,1,4],-1228818870],[[14,1,3],2201763120],[[14,1,2],-764182710],[[14,1,1],-3441053700],[[14,0,6],16437384],[[14,0,5],-99984780],[[14,0,4],245252610],[[14,0,3],-108569430],[[14,0,2],-399322710],[[14,0,1],534596274],[[14,0,0],127155060],[[13,6,2],-2476980000],[[13,5,3],-1905930000],[[13,5,2],17153370000],[[13,4,4],-1077705000],[[13,4,3],10777050000],[[13,4,2],-44185905000],[[13,3,5],-264768750],[[13,3,4],4765837500],[[13,3,3],-22278584025],[[13,3,2],52301973150],[[13,3,1],3887207500],[[13,2,6],-47587500],[[13,2,5],856575000],[[13,2,4],-7151787900],[[13,2,3],20635562250],[[13,2,2],-26985767350],[[13,2,1],-11723944500],[[13,1,6],99933750],[[13,1,5],-904185765],[[13,1,4],4209630390],[[13,1,3],-7686850865],[[13,1,2],3490783050],[[13,1,1],8621130000],[[13,0,6],-51138528],[[13,0,5],311063760],[[13,0,4],-761380200],[[13,0,3],525327300],[[13,0,2],663797880],[[13,0,1],-1065869748],[[13,0,0],-25043720],[[12,6,2],9637177500],[[12,5,3],6848752500],[[12,5,2],-61638772500],[[12,4,4],3567391875],[[12,4,3],-35673918750],[[12,4,2],146263066875],[[12,3,5],805950000],[[12,3,4],-14507100000],[[12,3,3],67815498600],[[12,3,2],-159172893270],[[12,3,1],-7954142900],[[12,2,6],133143750],[[12,2,5],-2396587500],[[12,2,4],20009789550],[[12,2,3],-57725078400],[[12,2,2],76917797300],[[12,2,1],19208686500],[[12,1,6],-257276250],[[12,1,5],2327797395],[[12,1,4],-10834352730],[[12,1,3],20327731255],[[12,1,2],-12264079110],[[12,1,1],-10489063200],[[12,0,6],121454004],[[12,0,5],-738776430],[[12,0,4],1805530860],[[12,0,3],-1808718480],[[12,0,2],137877840],[[12,0,1],750915864],[[12,0,0],510432160],[[11,6,2],-28622362500],[[11,5,3],-18849813750],[[11,5,2],169648323750],[[11,4,4],-9090630000],[[11,4,3],90906300000],[[11,4,2],-372715830000],[[11,3,5],-1901778750],[[11,3,4],34232017500],[[11,3,3],-160022425905],[[11,3,2],375532009920],[[11,3,1],6646433400],[[11,2,6],-291296250],[[11,2,5],5243332500],[[11,2,4],-43778071890],[[11,2,3],126274547430],[[11,2,2],-172136865630],[[11,2,1],-5863449600],[[11,1,6],523057500],[[11,1,5],-4732546770],[[11,1,4],22021874730],[[11,1,3],-42543773130],[[11,1,2],32306366610],[[11,1,1],-4846722300],[[11,0,6],-230123376],[[11,0,5],1399786920],[[11,0,4],-3417053850],[[11,0,3],4486707990],[[11,0,2],-3488644890],[[11,0,1],1946602692],[[11,0,0],-1959585840],[[10,6,2],67057115625],[[10,5,3],41070240000],[[10,5,2],-369632160000],[[10,4,4],18431550000],[[10,4,3],-184315500000],[[10,4,2],755693550000],[[10,3,5],3593868750],[[10,3,4],-64689637500],[[10,3,3],302400894825],[[10,3,2],-709564077720],[[10,3,1],12579410600],[[10,2,6],514299375],[[10,2,5],-9257388750],[[10,2,4],77292567315],[[10,2,3],-222920635365],[[10,2,2],310805624545],[[10,2,1],-53585094600],[[10,1,6],-865383750],[[10,1,5],7829863965],[[10,1,4],-36428734440],[[10,1,3],72226392665],[[10,1,2],-64571007900],[[10,1,1],47370970500],[[10,0,6],357969696],[[10,0,5],-2177446320],[[10,0,4],5311347300],[[10,0,3],-8352236340],[[10,0,2],9599589540],[[10,0,1],-7399864638],[[10,0,0],-1256332780],[[9,6,2],-126385312500],[[9,5,3],-72264656250],[[9,5,2],650381906250],[[9,4,4],-30333082500],[[9,4,3],303330825000],[[9,4,2],-1243656382500],[[9,3,5],-5545968750],[[9,3,4],99827437500],[[9,3,3],-466657529625],[[9,3,2],1094878240200],[[9,3,1],-54729199000],[[9,2,6],-746415000],[[9,2,5],13435470000],[[9,2,4],-112176554040],[[9,2,3],323506637280],[[9,2,2],-459302908880],[[9,2,1],153675680400],[[9,1,6],1184928750],[[9,1,5],-10721059785],[[9,1,4],49875031620],[[9,1,3],-100749206245],[[9,1,2],99608777160],[[9,1,1],-104419314300],[[9,0,6],-463899504],[[9,0,5],2821792680],[[9,0,4],-6879858210],[[9,0,3],11991985830],[[9,0,2],-15988393890],[[9,0,1],13317438294],[[9,0,0],13323005900],[[8,6,2],193754531250],[[8,5,3],103859718750],[[8,5,2],-934737468750],[[8,4,4],40984380000],[[8,4,3],-409843800000],[[8,4,2],1680359580000],[[8,3,5],7066743750],[[8,3,4],-127201387500],[[8,3,3],594620945325],[[8,3,2],-1395030752280],[[8,3,1],100916717400],[[8,2,6],899859375],[[8,2,5],-16197468750],[[8,2,4],135237265875],[[8,2,3],-389997036225],[[8,2,2],559548375525],[[8,2,1],-238862034000],[[8,1,6],-1355940000],[[8,1,5],12268344240],[[8,1,4],-57070614690],[[8,1,3],116299013040],[[8,1,2],-120078605250],[[8,1,1],141000898500],[[8,0,6],505449558],[[8,0,5],-3074531985],[[8,0,4],7495013025],[[8,0,3],-13509291375],[[8,0,2],18765326295],[[8,0,1],-15923808468],[[8,0,0],-21330934200],[[7,6,2],-242683593750],[[7,5,3],-122512500000],[[7,5,2],1102612500000],[[7,4,4],-45684000000],[[7,4,3],456840000000],[[7,4,2],-1873044000000],[[7,3,5],-7468706250],[[7,3,4],134436712500],[[7,3,3],-628443499275],[[7,3,2],1474359499620],[[7,3,1],-116741101600],[[7,2,6],-904668750],[[7,2,5],16284037500],[[7,2,4],-135960052950],[[7,2,3],392080427550],[[7,2,2],-563003282750],[[7,2,1],244397295000],[[7,1,6],1300657500],[[7,1,5],-11768156370],[[7,1,4],54744447330],[[7,1,3],-111289254730],[[7,1,2],113564321610],[[7,1,1],-129540312300],[[7,0,6],-463899504],[[7,0,5],2821792680],[[7,0,4],-6879858210],[[7,0,3],11991985830],[[7,0,2],-15988393890],[[7,0,1],13317438294],[[7,0,0],13323005900],[[6,6,2],247967578125],[[6,5,3],118475156250],[[6,5,2],-1066276406250],[[6,4,4],41964581250],[[6,4,3],-419645812500],[[6,4,2],1720547831250],[[6,3,5],6539028750],[[6,3,4],-117702517500],[[6,3,3],550217128905],[[6,3,2],-1290872777940],[[6,3,1],87196425200],[[6,2,6],757299375],[[6,2,5],-13631388750],[[6,2,4],113812335315],[[6,2,3],-328222277505],[[6,2,2],466848716005],[[6,2,1],-163695776400],[[6,1,6],-1043988750],[[6,1,5],9445855545],[[6,1,4],-43944446880],[[6,1,3],88129916405],[[6,1,2],-83920021860],[[6,1,1],78427929300],[[6,0,6],357969696],[[6,0,5],-2177446320],[[6,0,4],5311347300],[[6,0,3],-8352236340],[[6,0,2],9599589540],[[6,0,1],-7399864638],[[6,0,0],-1256332780],[[5,6,2],-205031250000],[[5,5,3],-93213281250],[[5,5,2],838919531250],[[5,4,4],-31529250000],[[5,4,3],315292500000],[[5,4,2],-1292699250000],[[5,3,5],-4706606250],[[5,3,4],84718912500],[[5,3,3],-396030584475],[[5,3,2],929201911200],[[5,3,1],-35599311000],[[5,2,6],-523665000],[[5,2,5],9425970000],[[5,2,4],-78700100040],[[5,2,3],226978867440],[[5,2,2],-316801161120],[[5,2,1],57683091600],[[5,1,6],695283750],[[5,1,5],-6290824365],[[5,1,4],29270290140],[[5,1,3],-57347489865],[[5,1,2],47756581200],[[5,1,1],-23484919500],[[5,0,6],-230123376],[[5,0,5],1399786920],[[5,0,4],-3417053850],[[5,0,3],4486707990],[[5,0,2],-3488644890],[[5,0,1],1946602692],[[5,0,0],-1959585840],[[4,6,2],134947265625],[[4,5,3],58725000000],[[4,5,2],-528525000000],[[4,4,4],19075500000],[[4,4,3],-190755000000],[[4,4,2],782095500000],[[4,3,5],2742356250],[[4,3,4],-49362412500],[[4,3,3],230751605475],[[4,3,2],-541477513800],[[4,3,1],-1774571000],[[4,2,6],294586875],[[4,2,5],-5302563750],[[4,2,4],44272610415],[[4,2,3],-127701402705],[[4,2,2],173760280205],[[4,2,1],8851926600],[[4,1,6],-378472500],[[4,1,5],3424363110],[[4,1,4],-15936281370],[[4,1,3],30301801870],[[4,1,2],-20458416210],[[4,1,1],-6834023700],[[4,0,6],121454004],[[4,0,5],-738776430],[[4,0,4],1805530860],[[4,0,3],-1808718480],[[4,0,2],137877840],[[4,0,1],750915864],[[4,0,0],510432160],[[3,6,2],-68660156250],[[3,5,3],-28792968750],[[3,5,2],259136718750],[[3,4,4],-9036562500],[[3,4,3],90365625000],[[3,4,2],-370499062500],[[3,3,5],-1258031250],[[3,3,4],22644562500],[[3,3,3],-105855222375],[[3,3,2],248443380000],[[3,3,1],11837875000],[[3,2,6],-131118750],[[3,2,5],2360137500],[[3,2,4],-19705458150],[[3,2,3],56848388850],[[3,2,2],-75290328250],[[3,2,1],-23137020000],[[3,1,6],163721250],[[3,1,5],-1481325615],[[3,1,4],6895682190],[[3,1,3],-12705446915],[[3,1,2],6405710250],[[3,1,1],11650737000],[[3,0,6],-51138528],[[3,0,5],311063760],[[3,0,4],-761380200],[[3,0,3],525327300],[[3,0,2],663797880],[[3,0,1],-1065869748],[[3,0,0],-25043720],[[2,6,2],25628906250],[[2,5,3],10441406250],[[2,5,2],-93972656250],[[2,4,4],3189375000],[[2,4,3],-31893750000],[[2,4,2],130764375000],[[2,3,5],432843750],[[2,3,4],-7791187500],[[2,3,3],36421012125],[[2,3,2],-85502479500],[[2,3,1],-7015140000],[[2,2,6],44043750],[[2,2,5],-792787500],[[2,2,4],6619207950],[[2,2,3],-19100156400],[[2,2,2],24765432900],[[2,2,1],12851770500],[[2,1,6],-53763750],[[2,1,5],486446445],[[2,1,4],-2265315930],[[2,1,3],4069119705],[[2,1,2],-1471458510],[[2,1,1],-6102268200],[[2,0,6],16437384],[[2,0,5],-99984780],[[2,0,4],245252610],[[2,0,3],-108569430],[[2,0,2],-399322710],[[2,0,1],534596274],[[2,0,0],127155060],[[1,6,2],-6328125000],[[1,5,3],-2531250000],[[1,5,2],22781250000],[[1,4,4],-759375000],[[1,4,3],7593750000],[[1,4,2],-31134375000],[[1,3,5],-101250000],[[1,3,4],1822500000],[[1,3,3],-8519535000],[[1,3,2],20007528750],[[1,3,1],1901262500],[[1,2,6],-10125000],[[1,2,5],182250000],[[1,2,4],-1521657000],[[1,2,3],4392168750],[[1,2,2],-5653174250],[[1,2,1],-3422272500],[[1,1,6],12150000],[[1,1,5],-109931400],[[1,1,4],512189550],[[1,1,3],-910715800],[[1,1,2],275571150],[[1,1,1],1597060500],[[1,0,6],-3652752],[[1,0,5],22218840],[[1,0,4],-54645930],[[1,0,3],18458370],[[1,0,2],106963830],[[1,0,1],-137664162],[[1,0,0],-66081700],[[0,6,2],791015625],[[0,5,3],316406250],[[0,5,2],-2847656250],[[0,4,4],94921875],[[0,4,3],-949218750],[[0,4,2],3891796875],[[0,3,5],12656250],[[0,3,4],-227812500],[[0,3,3],1064941875],[[0,3,2],-2502303750],[[0,3,1],-207887500],[[0,2,6],1265625],[[0,2,5],-22781250],[[0,2,4],190207125],[[0,2,3],-549293625],[[0,2,2],715053625],[[0,2,1],374197500],[[0,1,6],-1518750],[[0,1,5],13741425],[[0,1,4],-64078200],[[0,1,3],115357325],[[0,1,2],-42735900],[[0,1,1],-174625500],[[0,0,6],456594],[[0,0,5],-2777355],[[0,0,4],6863445],[[0,0,3],-3119895],[[0,0,2],-11128905],[[0,0,1],15031854],[[0,0,0],8974700]]},{"name":"h5_13_condition","positive_content":240,"factors":[{"terms":[[[6,0,1],-7064034],[[6,0,0],153004705],[[5,0,1],21192102],[[5,0,0],-459014115],[[4,0,1],-42384204],[[4,0,0],-835461930],[[3,0,1],49448238],[[3,0,0],2435947385],[[2,0,1],-42384204],[[2,0,0],-835461930],[[1,0,1],21192102],[[1,0,0],-459014115],[[0,0,1],-7064034],[[0,0,0],153004705]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_13_value","positive_content":240,"factors":[],"reduced":[[[16,6,2],23379868800],[[16,5,3],23379868800],[[16,5,2],-210418819200],[[16,4,4],17534901600],[[16,4,3],-175349016000],[[16,4,2],718930965600],[[16,3,5],5844967200],[[16,3,4],-105209409600],[[16,3,3],490977244800],[[16,3,2],-1138095256920],[[16,3,1],-77872919160],[[16,2,6],1461241800],[[16,2,5],-26302352400],[[16,2,4],219186270000],[[16,2,3],-621652333260],[[16,2,2],755755226760],[[16,2,1],350428136220],[[16,1,6],-4383725400],[[16,1,5],39453528600],[[16,1,4],-179314404630],[[16,1,3],306801154590],[[16,1,2],-58522015890],[[16,1,1],-408832825590],[[16,0,6],3287794050],[[16,0,5],-19566695561],[[16,0,4],41953748756],[[16,0,3],-10609630796],[[16,0,2],-83787954584],[[16,0,1],91768821269],[[16,0,0],71092235005],[[15,6,2],-397457769600],[[15,5,3],-362387966400],[[15,5,2],3261491697600],[[15,4,4],-245488622400],[[15,4,3],2454886224000],[[15,4,2],-10065033518400],[[15,3,5],-73062090000],[[15,3,4],1315117620000],[[15,3,3],-6137215560000],[[15,3,2],14228733763740],[[15,3,1],918329795700],[[15,2,6],-16073659800],[[15,2,5],289325876400],[[15,2,4],-2411048970000],[[15,2,3],6839447191980],[[15,2,2],-8352292076340],[[15,2,1],-3606841876320],[[15,1,6],41645391300],[[15,1,5],-374808521700],[[15,1,4],1704122607045],[[15,1,3],-2932195970415],[[15,1,2],651932715915],[[15,1,1],3594732950655],[[15,0,6],-26302352400],[[15,0,5],156554756590],[[15,0,4],-337085032957],[[15,0,3],109057338319],[[15,0,2],610687277329],[[15,0,1],-664909782937],[[15,0,0],-587098444640],[[14,6,2],3314096402400],[[14,5,3],2770514452800],[[14,5,2],-24934630075200],[[14,4,4],1709652906000],[[14,4,3],-17096529060000],[[14,4,2],70095769146000],[[14,3,5],460291167000],[[14,3,4],-8285241006000],[[14,3,3],38664458028000],[[14,3,2],-89867208454650],[[14,3,1],-4839571761750],[[14,2,6],90962302050],[[14,2,5],-1637321436900],[[14,2,4],13644345307500],[[14,2,3],-38817053942355],[[14,2,2],48723677678790],[[14,2,1],16367810113395],[[14,1,6],-210418819200],[[14,1,5],1893769372800],[[14,1,4],-8665735876110],[[14,1,3],15360241028715],[[14,1,2],-5732103605040],[[14,1,1],-13703679039645],[[14,0,6],118360585800],[[14,0,5],-706324067172],[[14,0,4],1602572269542],[[14,0,3],-1012643375961],[[14,0,2],-1494296014941],[[14,0,1],1925698524369],[[14,0,0],1335858910395],[[13,6,2],-17873909697600],[[13,5,3],-13753207821600],[[13,5,2],123778870394400],[[13,4,4],-7776728859600],[[13,4,3],77767288596000],[[13,4,2],-318845883243600],[[13,3,5],-1910573653500],[[13,3,4],34390325763000],[[13,3,3],-160488186894000],[[13,3,2],374632425838185],[[13,3,1],14852771544675],[[13,2,6],-343391823000],[[13,2,5],6181052814000],[[13,2,4],-51508773450000],[[13,2,3],147218273386950],[[13,2,2],-192165499818075],[[13,2,1],-42811398985275],[[13,1,6],721122828300],[[13,1,5],-6490105454700],[[13,1,4],29974240416255],[[13,1,3],-55104659675925],[[13,1,2],30286777269825],[[13,1,1],30004362828405],[[13,0,6],-368232933600],[[13,0,5],2204486057522],[[13,0,4],-5308601113079],[[13,0,3],4846750034411],[[13,0,2],638848510724],[[13,0,1],-3113230055093],[[13,0,0],1721167294835],[[12,6,2],69541958503800],[[12,5,3],49420658917800],[[12,5,2],-444785930260200],[[12,4,4],25742331480150],[[12,4,3],-257423314801500],[[12,4,2],1055435590686150],[[12,3,5],5815742364000],[[12,3,4],-104683362552000],[[12,3,3],488522358576000],[[12,3,2],-1146726204869190],[[12,3,1],-28538950007625],[[12,2,6],960766483500],[[12,2,5],-17293796703000],[[12,2,4],144114972525000],[[12,2,3],-414204065918250],[[12,2,2],564041717503800],[[12,2,1],69092797166550],[[12,1,6],-1856507706900],[[12,1,5],16708569362100],[[12,1,4],-77958901123365],[[12,1,3],148367704607625],[[12,1,2],-105119806123575],[[12,1,1],-40380569305965],[[12,0,6],874553217300],[[12,0,5],-5252556934096],[[12,0,4],13370666018137],[[12,0,3],-15003775355473],[[12,0,2],5646945122219],[[12,0,1],3945478416964],[[12,0,0],-12008779519105],[[11,6,2],-206539222221000],[[11,5,3],-136020423573900],[[11,5,2],1224183812165100],[[11,4,4],-65598066885600],[[11,4,3],655980668856000],[[11,4,2],-2689520742309600],[[11,3,5],-13723252364700],[[11,3,4],247018542564600],[[11,3,3],-1152753198634800],[[11,3,2],2722469054238945],[[11,3,1],33727103459235],[[11,2,6],-2101996329300],[[11,2,5],37835933927400],[[11,2,4],-315299449395000],[[11,2,3],911404109649960],[[11,2,2],-1290104131524435],[[11,2,1],-67274222172345],[[11,1,6],3774387569400],[[11,1,5],-33969488124600],[[11,1,4],160026453406530],[[11,1,3],-313163248085640],[[11,1,2],259880914281690],[[11,1,1],33079157708940],[[11,0,6],-1657048201200],[[11,0,5],9980635143420],[[11,0,4],-26596182923778],[[11,0,3],33407669634522],[[11,0,2],-18073828380879],[[11,0,1],-5564809529364],[[11,0,0],13109729676990],[[10,6,2],483884742413250],[[10,5,3],296363216908800],[[10,5,2],-2667268952179200],[[10,4,4],133002228636000],[[10,4,3],-1330022286360000],[[10,4,2],5453091374076000],[[10,3,5],25933388845500],[[10,3,4],-466800999219000],[[10,3,3],2178404663022000],[[10,3,2],-5175099072051225],[[10,3,1],-22099254267675],[[10,2,6],3711188861550],[[10,2,5],-66801399507900],[[10,2,4],556678329232500],[[10,2,3],-1617378178826955],[[10,2,2],2360845272977715],[[10,2,1],38726336458170],[[10,1,6],-6244616832300],[[10,1,5],56201551490700],[[10,1,4],-266874140181345],[[10,1,3],532433159706390],[[10,1,2],-484122539804265],[[10,1,1],-20626264225980],[[10,0,6],2577630535200],[[10,0,5],-15559757166578],[[10,0,4],42868525671161],[[10,0,3],-56779613390906],[[10,0,2],31143748102483],[[10,0,1],6494100602120],[[10,0,0],23092947631540],[[9,6,2],-911997538425000],[[9,5,3],-521462401852500],[[9,5,2],4693161616672500],[[9,4,4],-218883792947400],[[9,4,3],2188837929474000],[[9,4,2],-8974235510843400],[[9,3,5],-40019759797500],[[9,3,4],720355676355000],[[9,3,3],-3361659822990000],[[9,3,2],8025178910071665],[[9,3,1],12265749457575],[[9,2,6],-5386137274800],[[9,2,5],96950470946400],[[9,2,4],-807920591220000],[[9,2,3],2356505406057930],[[9,2,2],-3510486252830715],[[9,2,1],-41413085753895],[[9,1,6],8550456392700],[[9,1,5],-76954107534300],[[9,1,4],367453341389235],[[9,1,3],-740795860884765],[[9,1,2],702919517758965],[[9,1,1],37719030277845],[[9,0,6],-3340398754800],[[9,0,5],20192812186882],[[9,0,4],-56770513383547],[[9,0,3],76224406098331],[[9,0,2],-37437354979268],[[9,0,1],-3837444955327],[[9,0,0],-77762327203430],[[8,6,2],1398134419762500],[[8,5,3],749452653697500],[[8,5,2],-6745073883277500],[[8,4,4],295743650385600],[[8,4,3],-2957436503856000],[[8,4,2],12125489665809600],[[8,3,5],50993685715500],[[8,3,4],-917886342879000],[[8,3,3],4283469600102000],[[8,3,2],-10258679994744285],[[8,3,1],-39202847389575],[[8,2,6],6493393248750],[[8,2,5],-116881078477500],[[8,2,4],974008987312500],[[8,2,3],-2847291535447875],[[8,2,2],4280304021944175],[[8,2,1],130706774486550],[[8,1,6],-9784475092800],[[8,1,5],88060275835200],[[8,1,4],-421604111580930],[[8,1,3],851711619415725],[[8,1,2],-811594386990000],[[8,1,1],-100123993222155],[[8,0,6],3639588013350],[[8,0,5],-22012896173247],[[8,0,4],62301078159084],[[8,0,3],-82353333022011],[[8,0,2],34278201558576],[[8,0,1],1637550047124],[[8,0,0],86677798066110],[[7,6,2],-1751206969687500],[[7,5,3],-884051289000000],[[7,5,2],7956461601000000],[[7,4,4],-329656150080000],[[7,4,3],3296561500800000],[[7,4,2],-13515902153280000],[[7,3,5],-53894250688500],[[7,3,4],970096512393000],[[7,3,3],-4527117057834000],[[7,3,2],10853435844525675],[[7,3,1],104317165849425],[[7,2,6],-6528097741500],[[7,2,5],117505759347000],[[7,2,4],-979214661225000],[[7,2,3],2863324286719800],[[7,2,2],-4295035690591425],[[7,2,1],-270736281533475],[[7,1,6],9385556081400],[[7,1,5],-84470004732600],[[7,1,4],404230437832890],[[7,1,3],-812259301840500],[[7,1,2],752909352399450],[[7,1,1],172057939986240],[[7,0,6],-3340398754800],[[7,0,5],20195503583836],[[7,0,4],-56786173136122],[[7,0,3],72311526953818],[[7,0,2],-25407149084465],[[7,0,1],-6216542201722],[[7,0,0],-41734876281905],[[6,6,2],1789336247906250],[[6,5,3],854917780612500],[[6,5,2],-7694260025512500],[[6,4,4],302816791318500],[[6,4,3],-3028167913185000],[[6,4,2],12415488444058500],[[6,3,5],47185689584700],[[6,3,4],-849342412524600],[[6,3,3],3963597925114800],[[6,3,2],-9488935747555485],[[6,3,1],-157760692955985],[[6,2,6],5464679021550],[[6,2,5],-98364222387900],[[6,2,4],819701853232500],[[6,2,3],-2392648871891835],[[6,2,2],3543240868142835],[[6,2,1],352155537827370],[[6,1,6],-7533432099900],[[6,1,5],67800888899100],[[6,1,4],-323290672433205],[[6,1,3],642063168065490],[[6,1,2],-562439366574165],[[6,1,1],-198743526467640],[[6,0,6],2577630535200],[[6,0,5],-15563910818570],[[6,0,4],42915481565933],[[6,0,3],-51691329642902],[[6,0,2],15403872067123],[[6,0,1],15071278921148],[[6,0,0],1532277232555],[[5,6,2],-1479507322500000],[[5,5,3],-672627866062500],[[5,5,2],6053650794562500],[[5,4,4],-227515348260000],[[5,4,3],2275153482600000],[[5,4,2],-9328129278660000],[[5,3,5],-33962912536500],[[5,3,4],611332425657000],[[5,3,3],-2852884653066000],[[5,3,2],6803389443012075],[[5,3,1],152970626631825],[[5,2,6],-3778771294800],[[5,2,5],68017883306400],[[5,2,4],-566815694220000],[[5,2,3],1648333296304830],[[5,2,2],-2387237225984865],[[5,2,1],-310488636065445],[[5,1,6],5017173720300],[[5,1,5],-45154563482700],[[5,1,4],213911126586495],[[5,1,3],-417818615322465],[[5,1,2],336799753239465],[[5,1,1],161940198529305],[[5,0,6],-1657048201200],[[5,0,5],9984640450698],[[5,0,4],-26675927350311],[[5,0,3],29942180987451],[[5,0,2],-7169232349638],[[5,0,1],-17951171346003],[[5,0,0],7814212753920],[[4,6,2],973780668281250],[[4,5,3],423760122000000],[[4,5,2],-3813841098000000],[[4,4,4],137648977560000],[[4,4,3],-1376489775600000],[[4,4,2],5643608079960000],[[4,3,5],19788867076500],[[4,3,4],-356199607377000],[[4,3,3],1662264834426000],[[4,3,2],-3940297129449075],[[4,3,1],-100003534758825],[[4,2,6],2125741508550],[[4,2,5],-38263347153900],[[4,2,4],318861226282500],[[4,2,3],-922292962295955],[[4,2,2],1296276203984865],[[4,2,1],191696409827820],[[4,1,6],-2731060924200],[[4,1,5],24579548317800],[[4,1,4],-115405803456060],[[4,1,3],220898575626015],[[4,1,2],-159634013224590],[[4,1,1],-95021368515045],[[4,0,6],874553217300],[[4,0,5],-5255375483662],[[4,0,4],13458245250232],[[4,0,3],-13888632126931],[[4,0,2],1868587476194],[[4,0,1],11884635282457],[[4,0,0],-3751367790220],[[3,6,2],-495452297812500],[[3,5,3],-207770318437500],[[3,5,2],1869932865937500],[[3,4,4],-65207915325000],[[3,4,3],652079153250000],[[3,4,2],-2673524528325000],[[3,3,5],-9077964682500],[[3,3,4],163403364285000],[[3,3,3],-762549033330000],[[3,3,2],1794290285925375],[[3,3,1],44359667396625],[[3,2,6],-946154065500],[[3,2,5],17030773179000],[[3,2,4],-141923109825000],[[3,2,3],407890481350800],[[3,2,2],-553727158677525],[[3,2,1],-82539614809575],[[3,1,6],1181413995300],[[3,1,5],-10632725957700],[[3,1,4],49406026672905],[[3,1,3],-92520326212125],[[3,1,2],58584254206275],[[3,1,1],39774853209105],[[3,0,6],-368232933600],[[3,0,5],2205969504662],[[3,0,4],-5373169426289],[[3,0,3],5042453864651],[[3,0,2],344497450430],[[3,0,1],-4340100865079],[[3,0,0],90801895940],[[2,6,2],184938415312500],[[2,5,3],75345280312500],[[2,5,2],-678107522812500],[[2,4,4],23014558350000],[[2,4,3],-230145583500000],[[2,4,2],943596892350000],[[2,3,5],3123404347500],[[2,3,4],-56221278255000],[[2,3,3],262365965190000],[[2,3,2],-612776655316125],[[2,3,1],-13459353267375],[[2,2,6],317820091500],[[2,2,5],-5720761647000],[[2,2,4],47673013725000],[[2,2,3],-136135551186900],[[2,2,2],178446355903575],[[2,2,1],24611437809225],[[2,1,6],-387959697900],[[2,1,5],3491637281100],[[2,1,4],-16055512194915],[[2,1,3],29436497278875],[[2,1,2],-16093958214825],[[2,1,1],-11664818544015],[[2,0,6],118360585800],[[2,0,5],-706896253926],[[2,0,4],1634499939507],[[2,0,3],-1388608160133],[[2,0,2],-517387512870],[[2,0,1],788402920137],[[2,0,0],729532110480],[[1,6,2],-45663806250000],[[1,5,3],-18265522500000],[[1,5,2],164389702500000],[[1,4,4],-5479656750000],[[1,4,3],54796567500000],[[1,4,2],-224665926750000],[[1,3,5],-730620900000],[[1,3,4],13151176200000],[[1,3,3],-61372155600000],[[1,3,2],142579788645000],[[1,3,1],2848903170000],[[1,2,6],-73062090000],[[1,2,5],1315117620000],[[1,2,4],-10959313500000],[[1,2,3],31146192969000],[[1,2,2],-39736990437000],[[1,2,1],-5128025706000],[[1,1,6],87674508000],[[1,1,5],-789070572000],[[1,1,4],3599003353800],[[1,1,3],-6487723128000],[[1,1,2],3089911617000],[[1,1,1],2393078662800],[[1,0,6],-26302352400],[[1,0,5],156703101304],[[1,0,4],-346761722872],[[1,0,3],267303043216],[[1,0,2],187269436552],[[1,0,1],-67355404336],[[1,0,0],-297001523960],[[0,6,2],5707975781250],[[0,5,3],2283190312500],[[0,5,2],-20548712812500],[[0,4,4],684957093750],[[0,4,3],-6849570937500],[[0,4,2],28083240843750],[[0,3,5],91327612500],[[0,3,4],-1643897025000],[[0,3,3],7671519450000],[[0,3,2],-17822473580625],[[0,3,1],-356112896250],[[0,2,6],9132761250],[[0,2,5],-164389702500],[[0,2,4],1369914187500],[[0,2,3],-3893274121125],[[0,2,2],4967123804625],[[0,2,1],641003213250],[[0,1,6],-10959313500],[[0,1,5],98633821500],[[0,1,4],-449875419225],[[0,1,3],810965391000],[[0,1,2],-386238952125],[[0,1,1],-299134832850],[[0,0,6],3287794050],[[0,0,5],-19587887663],[[0,0,4],43345215359],[[0,0,3],-33412880402],[[0,0,2],-23408679569],[[0,0,1],8419425542],[[0,0,0],37125190495]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],4],[[6,2,0],-36],[[6,1,2],2],[[6,1,1],-12],[[6,1,0],42],[[6,0,3],1],[[6,0,2],-3],[[6,0,1],3],[[6,0,0],-17],[[5,3,0],-60],[[5,2,1],-24],[[5,2,0],216],[[5,1,2],-9],[[5,1,1],54],[[5,1,0],-189],[[5,0,3],-3],[[5,0,2],9],[[5,0,1],-9],[[5,0,0],51],[[4,3,0],210],[[4,2,1],69],[[4,2,0],-621],[[4,1,2],21],[[4,1,1],-126],[[4,1,0],441],[[4,0,3],6],[[4,0,2],-18],[[4,0,1],18],[[4,0,0],6],[[3,3,0],-425],[[3,2,1],-115],[[3,2,0],1035],[[3,1,2],-29],[[3,1,1],174],[[3,1,0],-609],[[3,0,3],-7],[[3,0,2],21],[[3,0,1],-21],[[3,0,0],-97],[[2,3,0],525],[[2,2,1],120],[[2,2,0],-1080],[[2,1,2],27],[[2,1,1],-162],[[2,1,0],567],[[2,0,3],6],[[2,0,2],-18],[[2,0,1],18],[[2,0,0],6],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],675],[[1,1,2],-15],[[1,1,1],90],[[1,1,0],-315],[[1,0,3],-3],[[1,0,2],9],[[1,0,1],-9],[[1,0,0],51],[[0,3,0],125],[[0,2,1],25],[[0,2,0],-225],[[0,1,2],5],[[0,1,1],-30],[[0,1,0],105],[[0,0,3],1],[[0,0,2],-3],[[0,0,1],3],[[0,0,0],-17]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-4],[[6,2,0],36],[[6,1,2],-2],[[6,1,1],12],[[6,1,0],-42],[[6,0,3],-1],[[6,0,2],3],[[6,0,1],-3],[[6,0,0],17],[[5,3,0],60],[[5,2,1],24],[[5,2,0],-216],[[5,1,2],9],[[5,1,1],-54],[[5,1,0],189],[[5,0,3],3],[[5,0,2],-9],[[5,0,1],9],[[5,0,0],-51],[[4,3,0],-210],[[4,2,1],-69],[[4,2,0],621],[[4,1,2],-21],[[4,1,1],126],[[4,1,0],-441],[[4,0,3],-6],[[4,0,2],18],[[4,0,1],-18],[[4,0,0],-6],[[3,3,0],425],[[3,2,1],115],[[3,2,0],-1035],[[3,1,2],29],[[3,1,1],-174],[[3,1,0],609],[[3,0,3],7],[[3,0,2],-21],[[3,0,1],21],[[3,0,0],97],[[2,3,0],-525],[[2,2,1],-120],[[2,2,0],1080],[[2,1,2],-27],[[2,1,1],162],[[2,1,0],-567],[[2,0,3],-6],[[2,0,2],18],[[2,0,1],-18],[[2,0,0],-6],[[1,3,0],375],[[1,2,1],75],[[1,2,0],-675],[[1,1,2],15],[[1,1,1],-90],[[1,1,0],315],[[1,0,3],3],[[1,0,2],-9],[[1,0,1],9],[[1,0,0],-51],[[0,3,0],-125],[[0,2,1],-25],[[0,2,0],225],[[0,1,2],-5],[[0,1,1],30],[[0,1,0],-105],[[0,0,3],-1],[[0,0,2],3],[[0,0,1],-3],[[0,0,0],17]]}],"tree":[2,1,[1,{"i":0,"e":9,"lambda":[112319561918493,4439946039584]},[0,4,[2,[2,1,[1,[1,1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-21457272832,1385925424135]},{"i":6,"lambda":[-524536783336530622986205825,877101922254235631616]}]}],{"i":4,"e":9,"lambda":[-5520861586944,4458422915033]}]],[0,4,[1,[2,[0,[1,9,[0,4,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[27068071936,893799877697]},{"i":6,"lambda":[-1597767363378189874133487795,3249727895530815619072]}]},4]]],[1,[1,1,[2,1,[1,{"i":3,"e":9,"lambda":[149975054342172191,5090633692577280]},[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-221085958144,1724724058611]},{"i":6,"lambda":[-1038307512103967935659591585,3250324020856918900736]}]},[0,{"clause":13,"e":9,"claims":[{"i":7,"lambda":[1103610380288,2466786690673]},{"i":8,"lambda":[186781533687485658177729320178143,27938968051216715612160]}]},{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-5221729435648,3399880883257]},{"i":6,"lambda":[-1192959764355874772710477065,2501985169040992108544]}]}]]]]],[0,[1,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-162567749632,338694786927]},{"i":6,"lambda":[-1160592524221478752704931865,1606392639999027707904]}]},[2,[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-712263335936,3777023228133]},{"i":6,"lambda":[-964099693259255109305414785,2623350281295645114368]}]},{"i":4,"e":9,"lambda":[-3715206891264,1469770337543]}],{"clause":13,"e":9,"claims":[{"i":7,"lambda":[-240311664640,1713077156577]},{"i":8,"lambda":[136610396212023249865056435335857,23863540104625987256320]}]}]],{"i":4,"e":9,"lambda":[-3175921999008,284118905791]}],10]]],[1,[0,9,[1,{"i":2,"e":9,"lambda":[793390124087981,15508321366378]},{"clause":13,"e":9,"claims":[{"i":7,"lambda":[263295205376,3897917751715]},{"i":8,"lambda":[215120879123416307224636598227133,44694732201521137582080]}]}]],{"i":4,"e":9,"lambda":[-709776188352,547731914791]}]],{"i":4,"e":9,"lambda":[-3420912185856,2136886992319]}]]]]]],"statistics":{"nodes":57,"leaves":29,"maxdepth":14},"mask":[[0,-1],[1,-1],[5,-1],[7,1],[12,1],[16,1]]},{"linear_tests":[{"vector":[-10000,-3660,8501,232,-621],"p_node":7,"q_node":-1,"b_pair":[5,7]},{"vector":[-1000,-365,852,23,-62],"p_node":7,"q_node":1},{"vector":[-1000,-365,852,23,-62],"p_node":7,"q_node":2},{"vector":[-1000,-365,852,23,-62],"p_node":7,"q_node":3},{"vector":[-1000,-365,852,23,-62],"p_node":3,"q_node":1},{"vector":[-1000,-365,852,23,-62],"p_node":2,"q_node":1},{"vector":[-1000,-365,852,23,-62],"p_node":3,"q_node":2},{"vector":[-1000,-365,852,23,-62],"p_node":2,"q_node":2},{"vector":[-1000,-365,852,23,-62],"p_node":2,"q_node":3},{"vector":[-1000,-365,852,23,-62],"p_node":3,"q_node":3},{"vector":[-1000,-365,852,23,-62],"p_node":1,"q_node":5},{"vector":[-1000,-365,852,23,-62],"p_node":7,"q_node":4},{"vector":[-1000,-365,852,23,-62],"p_node":2,"q_node":4}],"pattern":[[-1,1,-1,-1,1,-1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],0,1,-1,4,1,-1],"degrees":[16,6,6],"polynomials":[{"name":"W5-W0","positive_content":18,"factors":[{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],-15],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],60],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],390],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],-1380],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],1254],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],-138],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],-69],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],-102],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],39]]},{"name":"W5-W1","positive_content":18,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],-15],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],60],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],390],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],-2055],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],3279],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],-2055],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],390],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],60],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],-15]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,1],-8],[[6,2,2],-4],[[6,2,1],36],[[6,1,3],-2],[[6,1,2],12],[[6,1,1],-42],[[6,0,3],3],[[6,0,2],-9],[[6,0,1],9],[[6,0,0],-3],[[5,3,1],60],[[5,2,2],24],[[5,2,1],-216],[[5,1,3],9],[[5,1,2],-54],[[5,1,1],189],[[5,0,3],-9],[[5,0,2],27],[[5,0,1],-27],[[5,0,0],9],[[4,3,1],-210],[[4,2,2],-69],[[4,2,1],621],[[4,1,3],-21],[[4,1,2],126],[[4,1,1],-441],[[4,0,3],18],[[4,0,2],-54],[[4,0,1],54],[[4,0,0],90],[[3,3,1],425],[[3,2,2],115],[[3,2,1],-1035],[[3,1,3],29],[[3,1,2],-174],[[3,1,1],609],[[3,0,3],-21],[[3,0,2],63],[[3,0,1],-63],[[3,0,0],-195],[[2,3,1],-525],[[2,2,2],-120],[[2,2,1],1080],[[2,1,3],-27],[[2,1,2],162],[[2,1,1],-567],[[2,0,3],18],[[2,0,2],-54],[[2,0,1],54],[[2,0,0],90],[[1,3,1],375],[[1,2,2],75],[[1,2,1],-675],[[1,1,3],15],[[1,1,2],-90],[[1,1,1],315],[[1,0,3],-9],[[1,0,2],27],[[1,0,1],-27],[[1,0,0],9],[[0,3,1],-125],[[0,2,2],-25],[[0,2,1],225],[[0,1,3],-5],[[0,1,2],30],[[0,1,1],-105],[[0,0,3],3],[[0,0,2],-9],[[0,0,1],9],[[0,0,0],-3]]},{"name":"hermite4_5","positive_content":1,"factors":[],"reduced":[[[16,6,2],-6400],[[16,5,3],-6400],[[16,5,2],57600],[[16,4,4],-4800],[[16,4,3],48000],[[16,4,2],-196800],[[16,3,5],-1600],[[16,3,4],28800],[[16,3,3],-134400],[[16,3,2],316800],[[16,3,1],1536],[[16,2,6],-400],[[16,2,5],7200],[[16,2,4],-60000],[[16,2,3],172800],[[16,2,2],-240432],[[16,2,1],-6912],[[16,1,6],1200],[[16,1,5],-10800],[[16,1,4],50400],[[16,1,3],-96816],[[16,1,2],73296],[[16,1,1],8064],[[16,0,6],-900],[[16,0,5],5400],[[16,0,4],-13500],[[16,0,3],15624],[[16,0,2],-6372],[[16,0,1],-1728],[[16,0,0],1476],[[15,6,2],108800],[[15,5,3],99200],[[15,5,2],-892800],[[15,4,4],67200],[[15,4,3],-672000],[[15,4,2],2755200],[[15,3,5],20000],[[15,3,4],-360000],[[15,3,3],1680000],[[15,3,2],-3960000],[[15,3,1],-16176],[[15,2,6],4400],[[15,2,5],-79200],[[15,2,4],660000],[[15,2,3],-1900800],[[15,2,2],2646264],[[15,2,1],62424],[[15,1,6],-11400],[[15,1,5],102600],[[15,1,4],-478800],[[15,1,3],920508],[[15,1,2],-700848],[[15,1,1],-60732],[[15,0,6],7200],[[15,0,5],-43200],[[15,0,4],108000],[[15,0,3],-126126],[[15,0,2],54378],[[15,0,1],10422],[[15,0,0],-10674],[[14,6,2],-907200],[[14,5,3],-758400],[[14,5,2],6825600],[[14,4,4],-468000],[[14,4,3],4680000],[[14,4,2],-19188000],[[14,3,5],-126000],[[14,3,4],2268000],[[14,3,3],-10584000],[[14,3,2],24948000],[[14,3,1],116208],[[14,2,6],-24900],[[14,2,5],448200],[[14,2,4],-3735000],[[14,2,3],10756800],[[14,2,2],-14967000],[[14,2,1],-429300],[[14,1,6],57600],[[14,1,5],-518400],[[14,1,4],2419200],[[14,1,3],-4646088],[[14,1,2],3511728],[[14,1,1],409752],[[14,0,6],-32400],[[14,0,5],194400],[[14,0,4],-486000],[[14,0,3],559143],[[14,0,2],-219429],[[14,0,1],-72171],[[14,0,0],2025],[[13,6,2],4892800],[[13,5,3],3764800],[[13,5,2],-33883200],[[13,4,4],2128800],[[13,4,3],-21288000],[[13,4,2],87280800],[[13,3,5],523000],[[13,3,4],-9414000],[[13,3,3],43932000],[[13,3,2],-103554000],[[13,3,1],-720672],[[13,2,6],94000],[[13,2,5],-1692000],[[13,2,4],14100000],[[13,2,3],-40608000],[[13,2,2],56392062],[[13,2,1],2609442],[[13,1,6],-197400],[[13,1,5],1776600],[[13,1,4],-8290800],[[13,1,3],15873123],[[13,1,2],-11738538],[[13,1,1],-2441817],[[13,0,6],100800],[[13,0,5],-604800],[[13,0,4],1512000],[[13,0,3],-1675206],[[13,0,2],489618],[[13,0,1],417582],[[13,0,0],146862],[[12,6,2],-19036400],[[12,5,3],-13528400],[[12,5,2],121755600],[[12,4,4],-7046700],[[12,4,3],70467000],[[12,4,2],-288914700],[[12,3,5],-1592000],[[12,3,4],28656000],[[12,3,3],-133728000],[[12,3,2],315216000],[[12,3,1],3481500],[[12,2,6],-263000],[[12,2,5],4734000],[[12,2,4],-39450000],[[12,2,3],113616000],[[12,2,2],-157273905],[[12,2,1],-11835855],[[12,1,6],508200],[[12,1,5],-4573800],[[12,1,4],21344400],[[12,1,3],-40677306],[[12,1,2],29095236],[[12,1,1],10224774],[[12,0,6],-239400],[[12,0,5],1436400],[[12,0,4],-3591000],[[12,0,3],3783303],[[12,0,2],-576909],[[12,0,1],-1577691],[[12,0,0],-384579],[[11,6,2],56538000],[[11,5,3],37234200],[[11,5,2],-335107800],[[11,4,4],17956800],[[11,4,3],-179568000],[[11,4,2],736228800],[[11,3,5],3756600],[[11,3,4],-67618800],[[11,3,3],315554400],[[11,3,2],-743806800],[[11,3,1],-12320613],[[11,2,6],575400],[[11,2,5],-10357200],[[11,2,4],86310000],[[11,2,3],-248572800],[[11,2,2],342717390],[[11,2,1],38239290],[[11,1,6],-1033200],[[11,1,5],9298800],[[11,1,4],-43394400],[[11,1,3],82270206],[[11,1,2],-56577636],[[11,1,1],-29798874],[[11,0,6],453600],[[11,0,5],-2721600],[[11,0,4],6804000],[[11,0,3],-6794280],[[11,0,2],-29160],[[11,0,1],4111560],[[11,0,0],207846],[[10,6,2],-132458500],[[10,5,3],-81126400],[[10,5,2],730137600],[[10,4,4],-36408000],[[10,4,3],364080000],[[10,4,2],-1492728000],[[10,3,5],-7099000],[[10,3,4],127782000],[[10,3,3],-596316000],[[10,3,2],1405602000],[[10,3,1],31957710],[[10,2,6],-1015900],[[10,2,5],18286200],[[10,2,4],-152385000],[[10,2,3],438868800],[[10,2,2],-602617551],[[10,2,1],-89731341],[[10,1,6],1709400],[[10,1,5],-15384600],[[10,1,4],71794800],[[10,1,3],-135459093],[[10,1,2],89678358],[[10,1,1],63048447],[[10,0,6],-705600],[[10,0,5],4233600],[[10,0,4],-10584000],[[10,0,3],10079550],[[10,0,2],1513350],[[10,0,1],-7863750],[[10,0,0],529677],[[9,6,2],249650000],[[9,5,3],142745000],[[9,5,2],-1284705000],[[9,4,4],59917200],[[9,4,3],-599172000],[[9,4,2],2456605200],[[9,3,5],10955000],[[9,3,4],-197190000],[[9,3,3],920220000],[[9,3,2],-2169090000],[[9,3,1],-61691952],[[9,2,6],1474400],[[9,2,5],-26539200],[[9,2,4],221160000],[[9,2,3],-636940800],[[9,2,2],871625460],[[9,2,1],156939660],[[9,1,6],-2340600],[[9,1,5],21065400],[[9,1,4],-98305200],[[9,1,3],184813503],[[9,1,2],-118807218],[[9,1,1],-100277037],[[9,0,6],914400],[[9,0,5],-5486400],[[9,0,4],13716000],[[9,0,3],-12644028],[[9,0,2],-3215916],[[9,0,1],11445516],[[9,0,0],-1170594],[[8,6,2],-382725000],[[8,5,3],-205155000],[[8,5,2],1846395000],[[8,4,4],-80956800],[[8,4,3],809568000],[[8,4,2],-3319228800],[[8,3,5],-13959000],[[8,3,4],251262000],[[8,3,3],-1172556000],[[8,3,2],2763882000],[[8,3,1],89658333],[[8,2,6],-1777500],[[8,2,5],31995000],[[8,2,4],-266625000],[[8,2,3],767880000],[[8,2,2],-1048698225],[[8,2,1],-208208475],[[8,1,6],2678400],[[8,1,5],-24105600],[[8,1,4],112492800],[[8,1,3],-211122828],[[8,1,2],133773768],[[8,1,1],122379012],[[8,0,6],-996300],[[8,0,5],5977800],[[8,0,4],-14944500],[[8,0,3],13616991],[[8,0,2],3982527],[[8,0,1],-12949227],[[8,0,0],1356426],[[7,6,2],479375000],[[7,5,3],242000000],[[7,5,2],-2178000000],[[7,4,4],90240000],[[7,4,3],-902400000],[[7,4,2],3699840000],[[7,3,5],14753000],[[7,3,4],-265554000],[[7,3,3],1239252000],[[7,3,2],-2921094000],[[7,3,1],-98366106],[[7,2,6],1787000],[[7,2,5],-32166000],[[7,2,4],268050000],[[7,2,3],-771984000],[[7,2,2],1054132842],[[7,2,1],210853422],[[7,1,6],-2569200],[[7,1,5],23122800],[[7,1,4],-107906400],[[7,1,3],202611786],[[7,1,2],-128899116],[[7,1,1],-115361694],[[7,0,6],914400],[[7,0,5],-5486400],[[7,0,4],13716000],[[7,0,3],-12644028],[[7,0,2],-3215916],[[7,0,1],11445516],[[7,0,0],-1170594],[[6,6,2],-489812500],[[6,5,3],-234025000],[[6,5,2],2106225000],[[6,4,4],-82893000],[[6,4,3],828930000],[[6,4,2],-3398613000],[[6,3,5],-12916600],[[6,3,4],232498800],[[6,3,3],-1084994400],[[6,3,2],2557486800],[[6,3,1],80789316],[[6,2,6],-1495900],[[6,2,5],26926200],[[6,2,4],-224385000],[[6,2,3],646228800],[[6,2,2],-884026905],[[6,2,1],-162007155],[[6,1,6],2062200],[[6,1,5],-18559800],[[6,1,4],86612400],[[6,1,3],-163059051],[[6,1,2],106043706],[[6,1,1],83562129],[[6,0,6],-705600],[[6,0,5],4233600],[[6,0,4],-10584000],[[6,0,3],10079550],[[6,0,2],1513350],[[6,0,1],-7863750],[[6,0,0],529677],[[5,6,2],405000000],[[5,5,3],184125000],[[5,5,2],-1657125000],[[5,4,4],62280000],[[5,4,3],-622800000],[[5,4,2],2553480000],[[5,3,5],9297000],[[5,3,4],-167346000],[[5,3,3],780948000],[[5,3,2],-1840806000],[[5,3,1],-48531015],[[5,2,6],1034400],[[5,2,5],-18619200],[[5,2,4],155160000],[[5,2,3],-446860800],[[5,2,2],613472364],[[5,2,1],92437524],[[5,1,6],-1373400],[[5,1,5],12360600],[[5,1,4],-57682800],[[5,1,3],109076913],[[5,1,2],-73513278],[[5,1,1],-45538227],[[5,0,6],453600],[[5,0,5],-2721600],[[5,0,4],6804000],[[5,0,3],-6794280],[[5,0,2],-29160],[[5,0,1],4111560],[[5,0,0],207846],[[4,6,2],-266562500],[[4,5,3],-116000000],[[4,5,2],1044000000],[[4,4,4],-37680000],[[4,4,3],376800000],[[4,4,2],-1544880000],[[4,3,5],-5417000],[[4,3,4],97506000],[[4,3,3],-455028000],[[4,3,2],1072566000],[[4,3,1],20394570],[[4,2,6],-581900],[[4,2,5],10474200],[[4,2,4],-87285000],[[4,2,3],251380800],[[4,2,2],-346707327],[[4,2,1],-37605357],[[4,1,6],747600],[[4,1,5],-6728400],[[4,1,4],31399200],[[4,1,3],-59699688],[[4,1,2],41963328],[[4,1,1],17974152],[[4,0,6],-239400],[[4,0,5],1436400],[[4,0,4],-3591000],[[4,0,3],3783303],[[4,0,2],-576909],[[4,0,1],-1577691],[[4,0,0],-384579],[[3,6,2],135625000],[[3,5,3],56875000],[[3,5,2],-511875000],[[3,4,4],17850000],[[3,4,3],-178500000],[[3,4,2],731850000],[[3,3,5],2485000],[[3,3,4],-44730000],[[3,3,3],208740000],[[3,3,2],-492030000],[[3,3,1],-5582400],[[3,2,6],259000],[[3,2,5],-4662000],[[3,2,4],38850000],[[3,2,3],-111888000],[[3,2,2],155046030],[[3,2,1],10178730],[[3,1,6],-323400],[[3,1,5],2910600],[[3,1,4],-13582800],[[3,1,3],25966308],[[3,1,2],-18999648],[[3,1,1],-4810932],[[3,0,6],100800],[[3,0,5],-604800],[[3,0,4],1512000],[[3,0,3],-1675206],[[3,0,2],489618],[[3,0,1],417582],[[3,0,0],146862],[[2,6,2],-50625000],[[2,5,3],-20625000],[[2,5,2],185625000],[[2,4,4],-6300000],[[2,4,3],63000000],[[2,4,2],-258300000],[[2,3,5],-855000],[[2,3,4],15390000],[[2,3,3],-71820000],[[2,3,2],169290000],[[2,3,1],959175],[[2,2,6],-87000],[[2,2,5],1566000],[[2,2,4],-13050000],[[2,2,3],37584000],[[2,2,2],-52266285],[[2,2,1],-1752435],[[2,1,6],106200],[[2,1,5],-955800],[[2,1,4],4460400],[[2,1,3],-8562681],[[2,1,2],6453486],[[2,1,1],829899],[[2,0,6],-32400],[[2,0,5],194400],[[2,0,4],-486000],[[2,0,3],559143],[[2,0,2],-219429],[[2,0,1],-72171],[[2,0,0],2025],[[1,6,2],12500000],[[1,5,3],5000000],[[1,5,2],-45000000],[[1,4,4],1500000],[[1,4,3],-15000000],[[1,4,2],61500000],[[1,3,5],200000],[[1,3,4],-3600000],[[1,3,3],16800000],[[1,3,2],-39600000],[[1,3,1],-144750],[[1,2,6],20000],[[1,2,5],-360000],[[1,2,4],3000000],[[1,2,3],-8640000],[[1,2,2],12031050],[[1,2,1],260550],[[1,1,6],-24000],[[1,1,5],216000],[[1,1,4],-1008000],[[1,1,3],1938210],[[1,1,2],-1477260],[[1,1,1],-121590],[[1,0,6],7200],[[1,0,5],-43200],[[1,0,4],108000],[[1,0,3],-126126],[[1,0,2],54378],[[1,0,1],10422],[[1,0,0],-10674],[[0,6,2],-1562500],[[0,5,3],-625000],[[0,5,2],5625000],[[0,4,4],-187500],[[0,4,3],1875000],[[0,4,2],-7687500],[[0,3,5],-25000],[[0,3,4],450000],[[0,3,3],-2100000],[[0,3,2],4950000],[[0,3,1],24000],[[0,2,6],-2500],[[0,2,5],45000],[[0,2,4],-375000],[[0,2,3],1080000],[[0,2,2],-1502700],[[0,2,1],-43200],[[0,1,6],3000],[[0,1,5],-27000],[[0,1,4],126000],[[0,1,3],-242040],[[0,1,2],183240],[[0,1,1],20160],[[0,0,6],-900],[[0,0,5],5400],[[0,0,4],-13500],[[0,0,3],15624],[[0,0,2],-6372],[[0,0,1],-1728],[[0,0,0],1476]]},{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]]},{"name":"h5_0_condition","positive_content":480,"factors":[{"terms":[[[6,0,1],4187397],[[6,0,0],33900230],[[5,0,1],-12562191],[[5,0,0],-101700690],[[4,0,1],25124382],[[4,0,0],-213090900],[[3,0,1],-29311779],[[3,0,0],595682950],[[2,0,1],25124382],[[2,0,0],-213090900],[[1,0,1],-12562191],[[1,0,0],-101700690],[[0,0,1],4187397],[[0,0,0],33900230]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_0_value","positive_content":480,"factors":[],"reduced":[[[16,6,2],5553230400],[[16,5,3],5553230400],[[16,5,2],-49979073600],[[16,4,4],4164922800],[[16,4,3],-41649228000],[[16,4,2],170761834800],[[16,3,5],1388307600],[[16,3,4],-24989536800],[[16,3,3],116617838400],[[16,3,2],-271319364840],[[16,3,1],-4068954720],[[16,2,6],347076900],[[16,2,5],-6247384200],[[16,2,4],52061535000],[[16,2,3],-148154450820],[[16,2,2],191207963520],[[16,2,1],18310296240],[[16,1,6],-1041230700],[[16,1,5],9371076300],[[16,1,4],-42840304410],[[16,1,3],77974138080],[[16,1,2],-40775017230],[[16,1,1],-21362012280],[[16,0,6],780923025],[[16,0,5],-4655825317],[[16,0,4],10347055057],[[16,0,3],-8935503637],[[16,0,2],-2333032948],[[16,0,1],5350107718],[[16,0,0],5194295870],[[15,6,2],-94404916800],[[15,5,3],-86075071200],[[15,5,2],774675640800],[[15,4,4],-58308919200],[[15,4,3],583089192000],[[15,4,2],-2390665687200],[[15,3,5],-17353845000],[[15,3,4],312369210000],[[15,3,3],-1457722980000],[[15,3,2],3392999523420],[[15,3,1],63066016800],[[15,2,6],-3817845900],[[15,2,5],68721226200],[[15,2,4],-572676885000],[[15,2,3],1630452690480],[[15,2,2],-2103969140460],[[15,2,1],-256331631240],[[15,1,6],9891691650],[[15,1,5],-89025224850],[[15,1,4],407359757625],[[15,1,3],-739964485440],[[15,1,2],376970719815],[[15,1,1],267010551360],[[15,0,6],-6247384200],[[15,0,5],37259164727],[[15,0,4],-83265162743],[[15,0,3],68249246159],[[15,0,2],29301681995],[[15,0,1],-57451776914],[[15,0,0],-37486339360],[[14,6,2],787170409200],[[14,5,3],658057802400],[[14,5,2],-5922520221600],[[14,4,4],406079973000],[[14,4,3],-4060799730000],[[14,4,2],16649278893000],[[14,3,5],109329223500],[[14,3,4],-1967926023000],[[14,3,3],9183654774000],[[14,3,2],-21433714878330],[[14,3,1],-443473592400],[[14,2,6],21605537025],[[14,2,5],-388899666450],[[14,2,4],3240830553750],[[14,2,3],-9255141414945],[[14,2,2],12143068749720],[[14,2,1],1611133718940],[[14,1,6],-49979073600],[[14,1,5],449811662400],[[14,1,4],-2072032738785],[[14,1,3],3815339600520],[[14,1,2],-2157214756545],[[14,1,1],-1479140178390],[[14,0,6],28113228900],[[14,0,5],-168114139029],[[14,0,4],395111369514],[[14,0,3],-355727002902],[[14,0,2],-57138926472],[[14,0,1],245885716443],[[14,0,0],29065048050],[[13,6,2],-4245444640800],[[13,5,3],-3266687782800],[[13,5,2],29400190045200],[[13,4,4],-1847143261800],[[13,4,3],18471432618000],[[13,4,2],-75732873733800],[[13,3,5],-453803046750],[[13,3,4],8168454841500],[[13,3,3],-38119455927000],[[13,3,2],89362146146925],[[13,3,1],1789632082800],[[13,2,6],-81563071500],[[13,2,5],1468135287000],[[13,2,4],-12234460725000],[[13,2,3],35104820048025],[[13,2,2],-47379345083775],[[13,2,1],-5664109238550],[[13,1,6],171282450150],[[13,1,5],-1541542051350],[[13,1,4],7167944937450],[[13,1,3],-13507824925440],[[13,1,2],8983242671940],[[13,1,1],4421460195810],[[13,0,6],-87463378800],[[13,0,5],524719622812],[[13,0,4],-1308140500858],[[13,0,3],1366079466361],[[13,0,2],-297731400260],[[13,0,1],-444153335461],[[13,0,0],272399645650],[[12,6,2],16517736747900],[[12,5,3],11738487834900],[[12,5,2],-105646390514100],[[12,4,4],6114366978075],[[12,4,3],-61143669780750],[[12,4,2],250689046101075],[[12,3,5],1381366062000],[[12,3,4],-24864589116000],[[12,3,3],116034749208000],[[12,3,2],-273549470194545],[[12,3,1],-4402858553550],[[12,2,6],228203061750],[[12,2,5],-4107655111500],[[12,2,4],34230459262500],[[12,2,3],-98773246942725],[[12,2,2],138015083342925],[[12,2,1],11673731635650],[[12,1,6],-440961201450],[[12,1,5],3968650813050],[[12,1,4],-18643209687510],[[12,1,3],36104624291880],[[12,1,2],-28258569138780],[[12,1,1],-7355636089830],[[12,0,6],207725524650],[[12,0,5],-1250245622309],[[12,0,4],3296361307214],[[12,0,3],-3959393256797],[[12,0,2],1866497058805],[[12,0,1],220817683523],[[12,0,0],-286805868350],[[11,6,2],-49057584430500],[[11,5,3],-32307826774950],[[11,5,2],290770440974550],[[11,4,4],-15580976194800],[[11,4,3],155809761948000],[[11,4,2],-638820023986800],[[11,3,5],-3259572706350],[[11,3,4],58672308714300],[[11,3,3],-273804107333400],[[11,3,2],649449939375720],[[11,3,1],5991037463970],[[11,2,6],-499270120650],[[11,2,5],8986862171700],[[11,2,4],-74890518097500],[[11,2,3],217338286717620],[[11,2,2],-314666536982670],[[11,2,1],-11481274265940],[[11,1,6],896499632700],[[11,1,5],-8068496694300],[[11,1,4],38267027440785],[[11,1,3],-76101700772880],[[11,1,2],68180216994405],[[11,1,1],4179560282730],[[11,0,6],-393585204600],[[11,0,5],2375630470719],[[11,0,4],-6564536342745],[[11,0,3],8806798196346],[[11,0,2],-5219223329385],[[11,0,1],110337002634],[[11,0,0],-1233393498240],[[10,6,2],114933213896625],[[10,5,3],70392748550400],[[10,5,2],-633534736953600],[[10,4,4],31590939438000],[[10,4,3],-315909394380000],[[10,4,2],1295228516958000],[[10,3,5],6159747282750],[[10,3,4],-110875451089500],[[10,3,3],517418771751000],[[10,3,2],-1234493683600620],[[10,3,1],-769176630450],[[10,2,6],881488556775],[[10,2,5],-15866794021950],[[10,2,4],132223283516250],[[10,2,3],-385673886894480],[[10,2,2],576225482804235],[[10,2,1],-7653687838110],[[10,1,6],-1483233132150],[[10,1,5],13349098189350],[[10,1,4],-63810560930925],[[10,1,3],129742553314440],[[10,1,2],-128326164277815],[[10,1,1],10753119857340],[[10,0,6],612243651600],[[10,0,5],-3703487664934],[[10,0,4],10594499543800],[[10,0,3],-15354964011706],[[10,0,2],9769799381282],[[10,0,1],986475591529],[[10,0,0],1900630990910],[[9,6,2],-216619370212500],[[9,5,3],-123858730226250],[[9,5,2],1114728572036250],[[9,4,4],-51989690081700],[[9,4,3],519896900817000],[[9,4,2],-2131577293349700],[[9,3,5],-9505568598750],[[9,3,4],171100234777500],[[9,3,3],-798467762295000],[[9,3,2],1914235962584100],[[9,3,1],-14965409348550],[[9,2,6],-1279325453400],[[9,2,5],23027858161200],[[9,2,4],-191898818010000],[[9,2,3],561883356040620],[[9,2,2],-859531906025820],[[9,2,1],46492344713160],[[9,1,6],2030920480350],[[9,1,5],-18278284323150],[[9,1,4],87846222122835],[[9,1,3],-181377628330320],[[9,1,2],190972977571845],[[9,1,1],-33341652396360],[[9,0,6],-793417793400],[[9,0,5],4806023404139],[[9,0,4],-14044176664289],[[9,0,3],21296491634012],[[9,0,2],-13748715039025],[[9,0,1],-3592067168537],[[9,0,0],1762215732950],[[8,6,2],332087516381250],[[8,5,3],178011403548750],[[8,5,2],-1602102631938750],[[8,4,4],70245587944800],[[8,4,3],-702455879448000],[[8,4,2],2880069105736800],[[8,3,5],12112116117750],[[8,3,4],-218018090119500],[[8,3,3],1017417753891000],[[8,3,2],-2446736731302780],[[8,3,1],34097620956750],[[8,2,6],1542322974375],[[8,2,5],-27761813538750],[[8,2,4],231348446156250],[[8,2,3],-678836969399250],[[8,2,2],1052108116011225],[[8,2,1],-81957260158650],[[8,1,6],-2324026922400],[[8,1,5],20916242301600],[[8,1,4],-100772819923275],[[8,1,3],209540232199440],[[8,1,2],-226722667284315],[[8,1,1],48550244193990],[[8,0,6],864481788675],[[8,0,5],-5238902084742],[[8,0,4],15417494809443],[[8,0,3],-23729062720176],[[8,0,2],15326939358603],[[8,0,1],5035218236064],[[8,0,0],-4825971570150],[[7,6,2],-415949972343750],[[7,5,3],-209981524500000],[[7,5,2],1889833720500000],[[7,4,4],-78300548640000],[[7,4,3],783005486400000],[[7,4,2],-3210322494240000],[[7,3,5],-12801063764250],[[7,3,4],230419147756500],[[7,3,3],-1075289356197000],[[7,3,2],2588232022186470],[[7,3,1],-41094123895350],[[7,2,6],-1550566050750],[[7,2,5],27910188913500],[[7,2,4],-232584907612500],[[7,2,3],682570280763750],[[7,2,2],-1058921181462600],[[7,2,1],84583181723400],[[7,1,6],2229274928700],[[7,1,5],-20063474358300],[[7,1,4],96598394919285],[[7,1,3],-200470476210480],[[7,1,2],215306843714505],[[7,1,1],-43808509551870],[[7,0,6],-793417793400],[[7,0,5],4806023404139],[[7,0,4],-14044176664289],[[7,0,3],21296491634012],[[7,0,2],-13748715039025],[[7,0,1],-3592067168537],[[7,0,0],1762215732950],[[6,6,2],425006510203125],[[6,5,3],203061678806250],[[6,5,2],-1827555109256250],[[6,4,4],71925613679250],[[6,4,3],-719256136792500],[[6,4,2],2948950160849250],[[6,3,5],11207633716350],[[6,3,4],-201737406894300],[[6,3,3],941441232173400],[[6,3,2],-2262446625058590],[[6,3,1],28676292283530],[[6,2,6],1297980836775],[[6,2,5],-23363655061950],[[6,2,4],194697125516250],[[6,2,3],-570276886251570],[[6,2,2],874297712169945],[[6,2,1],-51055062405210],[[6,1,6],-1789354957950],[[6,1,5],16104194621550],[[6,1,4],-77235743529885],[[6,1,3],158528312765280],[[6,1,2],-163030199939055],[[6,1,1],22964537303820],[[6,0,6],612243651600],[[6,0,5],-3703487664934],[[6,0,4],10594499543800],[[6,0,3],-15354964011706],[[6,0,2],9769799381282],[[6,0,1],986475591529],[[6,0,0],1900630990910],[[5,6,2],-351415361250000],[[5,5,3],-159763835531250],[[5,5,2],1437874519781250],[[5,4,4],-54039873330000],[[5,4,3],540398733300000],[[5,4,2],-2215634806530000],[[5,3,5],-8066934848250],[[5,3,4],145204827268500],[[5,3,3],-677622527253000],[[5,3,2],1621788416836200],[[5,3,1],-7607593607850],[[5,2,6],-897540863400],[[5,2,5],16155735541200],[[5,2,4],-134631129510000],[[5,2,3],392796305461980],[[5,2,2],-587756727746460],[[5,2,1],9105433718760],[[5,1,6],1191688536150],[[5,1,5],-10725196825350],[[5,1,4],51088492532475],[[5,1,3],-102844358704440],[[5,1,2],97418291222565],[[5,1,1],-1935007016040],[[5,0,6],-393585204600],[[5,0,5],2375630470719],[[5,0,4],-6564536342745],[[5,0,3],8806798196346],[[5,0,2],-5219223329385],[[5,0,1],110337002634],[[5,0,0],-1233393498240],[[4,6,2],231294215390625],[[4,5,3],100652301000000],[[4,5,2],-905870709000000],[[4,4,4],32694643980000],[[4,4,3],-326946439800000],[[4,4,2],1340480403180000],[[4,3,5],4700288918250],[[4,3,4],-84605200528500],[[4,3,3],394824269133000],[[4,3,2],-939043243749300],[[4,3,1],-5800035945150],[[4,2,6],504910120275],[[4,2,5],-9088382164950],[[4,2,4],75736518041250],[[4,2,3],-219729880883820],[[4,2,2],317469858900795],[[4,2,1],13223915551890],[[4,1,6],-648686726100],[[4,1,5],5838180534900],[[4,1,4],-27552082302285],[[4,1,3],54030419993520],[[4,1,2],-45179437729545],[[4,1,1],-7489516798890],[[4,0,6],207725524650],[[4,0,5],-1250245622309],[[4,0,4],3296361307214],[[4,0,3],-3959393256797],[[4,0,2],1866497058805],[[4,0,1],220817683523],[[4,0,0],-286805868350],[[3,6,2],-117680761406250],[[3,5,3],-49349996718750],[[3,5,2],444149970468750],[[3,4,4],-15488306662500],[[3,4,3],154883066625000],[[3,4,2],-635020573162500],[[3,3,5],-2156215241250],[[3,3,4],38811874342500],[[3,3,3],-181122080265000],[[3,3,2],427476467325000],[[3,3,1],7080297495750],[[3,2,6],-224732292750],[[3,2,5],4045181269500],[[3,2,4],-33709843912500],[[3,2,3],97149549160500],[[3,2,2],-134608013575650],[[3,2,1],-13431124665900],[[3,1,6],280611673650],[[3,1,5],-2525505062850],[[3,1,4],11789935788000],[[3,1,3],-22441291559640],[[3,1,2],15885328983390],[[3,1,1],6588266458410],[[3,0,6],-87463378800],[[3,0,5],524719622812],[[3,0,4],-1308140500858],[[3,0,3],1366079466361],[[3,0,2],-297731400260],[[3,0,1],-444153335461],[[3,0,0],272399645650],[[2,6,2],43926920156250],[[2,5,3],17896152656250],[[2,5,2],-161065373906250],[[2,4,4],5466461175000],[[2,4,3],-54664611750000],[[2,4,2],224124908175000],[[2,3,5],741876873750],[[2,3,4],-13353783727500],[[2,3,3],62317657395000],[[2,3,2],-145932087368250],[[2,3,1],-3238801359750],[[2,2,6],75489225750],[[2,2,5],-1358806063500],[[2,2,4],11323383862500],[[2,2,3],-32412753409725],[[2,2,2],43077284536725],[[2,2,1],5898506058450],[[2,1,6],-92148916950],[[2,1,5],829340252550],[[2,1,4],-3829199011560],[[2,1,3],7085125500480],[[2,1,2],-4147593638130],[[2,1,1],-2784679179030],[[2,0,6],28113228900],[[2,0,5],-168114139029],[[2,0,4],395111369514],[[2,0,3],-355727002902],[[2,0,2],-57138926472],[[2,0,1],245885716443],[[2,0,0],29065048050],[[1,6,2],-10846153125000],[[1,5,3],-4338461250000],[[1,5,2],39046151250000],[[1,4,4],-1301538375000],[[1,4,3],13015383750000],[[1,4,2],-53363073375000],[[1,3,5],-173538450000],[[1,3,4],3123692100000],[[1,3,3],-14577229800000],[[1,3,2],33938474713125],[[1,3,1],699308133750],[[1,2,6],-17353845000],[[1,2,5],312369210000],[[1,2,4],-2603076750000],[[1,2,3],7412433362625],[[1,2,2],-9564657811875],[[1,2,1],-1258754640750],[[1,1,6],20824614000],[[1,1,5],-187421526000],[[1,1,4],857748252525],[[1,1,3],-1557508195800],[[1,1,2],789520484925],[[1,1,1],587418832350],[[1,0,6],-6247384200],[[1,0,5],37259164727],[[1,0,4],-83265162743],[[1,0,3],68249246159],[[1,0,2],29301681995],[[1,0,1],-57451776914],[[1,0,0],-37486339360],[[0,6,2],1355769140625],[[0,5,3],542307656250],[[0,5,2],-4880768906250],[[0,4,4],162692296875],[[0,4,3],-1626922968750],[[0,4,2],6670384171875],[[0,3,5],21692306250],[[0,3,4],-390461512500],[[0,3,3],1822153725000],[[0,3,2],-4239365075625],[[0,3,1],-63577417500],[[0,2,6],2169230625],[[0,2,5],-39046151250],[[0,2,4],325384593750],[[0,2,3],-925965317625],[[0,2,2],1195049772000],[[0,2,1],114439351500],[[0,1,6],-2603076750],[[0,1,5],23427690750],[[0,1,4],-107100761025],[[0,1,3],194935345200],[[0,1,2],-101937543075],[[0,1,1],-53405030700],[[0,0,6],780923025],[[0,0,5],-4655825317],[[0,0,4],10347055057],[[0,0,3],-8935503637],[[0,0,2],-2333032948],[[0,0,1],5350107718],[[0,0,0],5194295870]]},{"name":"h5_1_condition","positive_content":2160,"factors":[{"terms":[[[6,0,1],9413],[[6,0,0],75160],[[5,0,1],-28239],[[5,0,0],-225480],[[4,0,1],56478],[[4,0,0],-471600],[[3,0,1],-65891],[[3,0,0],1319000],[[2,0,1],56478],[[2,0,0],-471600],[[1,0,1],-28239],[[1,0,0],-225480],[[0,0,1],9413],[[0,0,0],75160]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0,0],-1]]},{"name":"h5_1_value","positive_content":2160,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[12,6,2],12300800],[[12,5,3],12300800],[[12,5,2],-110707200],[[12,4,4],9225600],[[12,4,3],-92256000],[[12,4,2],378249600],[[12,3,5],3075200],[[12,3,4],-55353600],[[12,3,3],257187240],[[12,3,2],-611148720],[[12,3,1],-17987640],[[12,2,6],768800],[[12,2,5],-13838400],[[12,2,4],114755220],[[12,2,3],-328168140],[[12,2,2],464758620],[[12,2,1],80944380],[[12,1,6],-2306400],[[12,1,5],20475210],[[12,1,4],-95739240],[[12,1,3],179779980],[[12,1,2],-130182120],[[12,1,1],-94435110],[[12,0,6],1720387],[[12,0,5],-9955215],[[12,0,4],25664610],[[12,0,3],-25285270],[[12,0,2],-2126385],[[12,0,1],19614837],[[12,0,0],8396740],[[11,6,2],-184512000],[[11,5,3],-166060800],[[11,5,2],1494547200],[[11,4,4],-110707200],[[11,4,3],1107072000],[[11,4,2],-4538995200],[[11,3,5],-32289600],[[11,3,4],581212800],[[11,3,3],-2700466020],[[11,3,2],6417061560],[[11,3,1],188870220],[[11,2,6],-6919200],[[11,2,5],124545600],[[11,2,4],-1032796980],[[11,2,3],2953513260],[[11,2,2],-4182827580],[[11,2,1],-728499420],[[11,1,6],17298000],[[11,1,5],-153564075],[[11,1,4],718044300],[[11,1,3],-1348349850],[[11,1,2],976365900],[[11,1,1],708263325],[[11,0,6],-10322322],[[11,0,5],59731290],[[11,0,4],-153987660],[[11,0,3],151711620],[[11,0,2],12758310],[[11,0,1],-117689022],[[11,0,0],-50380440],[[10,6,2],1337712000],[[10,5,3],1088620800],[[10,5,2],-9797587200],[[10,4,4],650404800],[[10,4,3],-6504048000],[[10,4,2],26666596800],[[10,3,5],168367200],[[10,3,4],-3030609600],[[10,3,3],14081001390],[[10,3,2],-33460392420],[[10,3,1],-835279290],[[10,2,6],31713000],[[10,2,5],-570834000],[[10,2,4],4733652825],[[10,2,3],-13536935775],[[10,2,2],19246065075],[[10,2,1],2666007675],[[10,1,6],-69192000],[[10,1,5],614256300],[[10,1,4],-2872177200],[[10,1,3],5430785400],[[10,1,2],-4129779600],[[10,1,1],-2047947300],[[10,0,6],36128127],[[10,0,5],-209059515],[[10,0,4],538956810],[[10,0,3],-592152690],[[10,0,2],123582915],[[10,0,1],258923637],[[10,0,0],13620900],[[9,6,2],-6150400000],[[9,5,3],-4535920000],[[9,5,2],40823280000],[[9,4,4],-2440171200],[[9,4,3],24401712000],[[9,4,2],-100047019200],[[9,3,5],-565452400],[[9,3,4],10178143200],[[9,3,3],-47290303755],[[9,3,2],112374970890],[[9,3,1],1886809305],[[9,2,6],-94946800],[[9,2,5],1709042400],[[9,2,4],-14172269670],[[9,2,3],40528765290],[[9,2,2],-57995865570],[[9,2,1],-4613046930],[[9,1,6],184512000],[[9,1,5],-1638016800],[[9,1,4],7659139200],[[9,1,3],-14625407400],[[9,1,2],11872623600],[[9,1,1],2451619800],[[9,0,6],-86019350],[[9,0,5],497760750],[[9,0,4],-1283230500],[[9,0,3],1570073600],[[9,0,2],-734865750],[[9,0,1],-215802150],[[9,0,0],393716200],[[8,6,2],19892700000],[[8,5,3],13319460000],[[8,5,2],-119875140000],[[8,4,4],6481560600],[[8,4,3],-64815606000],[[8,4,2],265743984600],[[8,3,5],1356163200],[[8,3,4],-24410937600],[[8,3,3],113419572840],[[8,3,2],-269516585520],[[8,3,1],-1614315240],[[8,2,6],205846200],[[8,2,5],-3705231600],[[8,2,4],30725710155],[[8,2,3],-87867019485],[[8,2,2],126700973505],[[8,2,1],1316180745],[[8,1,6],-363258000],[[8,1,5],3224845575],[[8,1,4],-15078930300],[[8,1,3],29081759850],[[8,1,2],-25102161900],[[8,1,1],1221143175],[[8,0,6],154834830],[[8,0,5],-895969350],[[8,0,4],2309814900],[[8,0,3],-3070780560],[[8,0,2],1995706350],[[8,0,1],-223507890],[[8,0,0],-490126320],[[7,6,2],-47569500000],[[7,5,3],-28974150000],[[7,5,2],260767350000],[[7,4,4],-12817818000],[[7,4,3],128178180000],[[7,4,2],-525530538000],[[7,3,5],-2442477600],[[7,3,4],43964596800],[[7,3,3],-204270965370],[[7,3,2],485404870860],[[7,3,1],-2630481930],[[7,2,6],-339040800],[[7,2,5],6102734400],[[7,2,4],-50607052020],[[7,2,3],144722149740],[[7,2,2],-210136512420],[[7,2,1],10905177420],[[7,1,6],550076400],[[7,1,5],-4883337585],[[7,1,4],22833808740],[[7,1,3],-44372965230],[[7,1,2],40021075620],[[7,1,1],-8881466265],[[7,0,6],-216768762],[[7,0,5],1254357090],[[7,0,4],-3233740860],[[7,0,3],4531508460],[[7,0,2],-3433289490],[[7,0,1],894265218],[[7,0,0],-955976760],[[6,6,2],86129625000],[[6,5,3],47857800000],[[6,5,2],-430720200000],[[6,4,4],19365111000],[[6,4,3],-193651110000],[[6,4,2],793969551000],[[6,3,5],3391561200],[[6,3,4],-61048101600],[[6,3,3],283645377315],[[6,3,2],-674020644570],[[6,3,1],9790286535],[[6,2,6],435333000],[[6,2,5],-7835994000],[[6,2,4],64980143325],[[6,2,3],-185825209275],[[6,2,2],271001935575],[[6,2,1],-24656547825],[[6,1,6],-657324000],[[6,1,5],5835434850],[[6,1,4],-27285683400],[[6,1,3],53218752300],[[6,1,2],-48990652200],[[6,1,1],14696611650],[[6,0,6],242574567],[[6,0,5],-1403685315],[[6,0,4],3618710010],[[6,0,3],-5155435590],[[6,0,2],4074341715],[[6,0,1],-1211994423],[[6,0,0],2169896100],[[5,6,2],-118923750000],[[5,5,3],-60543000000],[[5,5,2],544887000000],[[5,4,4],-22573890000],[[5,4,3],225738900000],[[5,4,2],-925529490000],[[5,3,5],-3667176000],[[5,3,4],66009168000],[[5,3,3],-306695783700],[[5,3,2],728794848600],[[5,3,1],-13131789300],[[5,2,6],-439369200],[[5,2,5],7908645600],[[5,2,4],-65582608230],[[5,2,3],187548092010],[[5,2,2],-273647541330],[[5,2,1],26082196830],[[5,1,6],622728000],[[5,1,5],-5528306700],[[5,1,4],25849594800],[[5,1,3],-50372508600],[[5,1,2],46140656400],[[5,1,1],-12972714300],[[5,0,6],-216768762],[[5,0,5],1254357090],[[5,0,4],-3233740860],[[5,0,3],4531508460],[[5,0,2],-3433289490],[[5,0,1],894265218],[[5,0,0],-955976760],[[4,6,2],124329375000],[[4,5,3],58380750000],[[4,5,2],-525426750000],[[4,4,4],20238660000],[[4,4,3],-202386600000],[[4,4,2],829785060000],[[4,3,5],3079044000],[[4,3,4],-55422792000],[[4,3,3],257508724050],[[4,3,2],-611912655900],[[4,3,1],8160075450],[[4,2,6],347689800],[[4,2,5],-6258416400],[[4,2,4],51898048245],[[4,2,3],-148414041315],[[4,2,2],215701520895],[[4,2,1],-13022819145],[[4,1,6],-467046000],[[4,1,5],4146230025],[[4,1,4],-19387196100],[[4,1,3],37564411950],[[4,1,2],-33315675300],[[4,1,1],5215176225],[[4,0,6],154834830],[[4,0,5],-895969350],[[4,0,4],2309814900],[[4,0,3],-3070780560],[[4,0,2],1995706350],[[4,0,1],-223507890],[[4,0,0],-490126320],[[3,6,2],-96100000000],[[3,5,3],-42043750000],[[3,5,2],378393750000],[[3,4,4],-13694250000],[[3,4,3],136942500000],[[3,4,2],-561464250000],[[3,3,5],-1970050000],[[3,3,4],35460900000],[[3,3,3],-164760575625],[[3,3,2],391517148750],[[3,3,1],-159793125],[[3,2,6],-211420000],[[3,2,5],3805560000],[[3,2,4],-31557685500],[[3,2,3],90246238500],[[3,2,2],-130145245500],[[3,2,1],-1230079500],[[3,1,6],271002000],[[3,1,5],-2405837175],[[3,1,4],11249360700],[[3,1,3],-21591472650],[[3,1,2],18100349100],[[3,1,1],1282300425],[[3,0,6],-86019350],[[3,0,5],497760750],[[3,0,4],-1283230500],[[3,0,3],1570073600],[[3,0,2],-734865750],[[3,0,1],-215802150],[[3,0,0],393716200],[[2,6,2],52254375000],[[2,5,3],21622500000],[[2,5,2],-194602500000],[[2,4,4],6702975000],[[2,4,3],-67029750000],[[2,4,2],274821975000],[[2,3,5],922560000],[[2,3,4],-16606080000],[[2,3,3],77156172000],[[2,3,2],-183344616000],[[2,3,1],-3059667000],[[2,2,6],95139000],[[2,2,5],-1712502000],[[2,2,4],14200958475],[[2,2,3],-40610807325],[[2,2,2],57981204225],[[2,2,1],5810942025],[[2,1,6],-117626400],[[2,1,5],1044235710],[[2,1,4],-4882701240],[[2,1,3],9262243980],[[2,1,2],-7200078120],[[2,1,1],-2853425610],[[2,0,6],36128127],[[2,0,5],-209059515],[[2,0,4],538956810],[[2,0,3],-592152690],[[2,0,2],123582915],[[2,0,1],258923637],[[2,0,0],13620900],[[1,6,2],-18018750000],[[1,5,3],-7207500000],[[1,5,2],64867500000],[[1,4,4],-2162250000],[[1,4,3],21622500000],[[1,4,2],-88652250000],[[1,3,5],-288300000],[[1,3,4],5189400000],[[1,3,3],-24111303750],[[1,3,2],57295192500],[[1,3,1],1686341250],[[1,2,6],-28830000],[[1,2,5],518940000],[[1,2,4],-4303320750],[[1,2,3],12306305250],[[1,2,2],-17428448250],[[1,2,1],-3035414250],[[1,1,6],34596000],[[1,1,5],-307128150],[[1,1,4],1436088600],[[1,1,3],-2696699700],[[1,1,2],1952731800],[[1,1,1],1416526650],[[1,0,6],-10322322],[[1,0,5],59731290],[[1,0,4],-153987660],[[1,0,3],151711620],[[1,0,2],12758310],[[1,0,1],-117689022],[[1,0,0],-50380440],[[0,6,2],3003125000],[[0,5,3],1201250000],[[0,5,2],-10811250000],[[0,4,4],360375000],[[0,4,3],-3603750000],[[0,4,2],14775375000],[[0,3,5],48050000],[[0,3,4],-864900000],[[0,3,3],4018550625],[[0,3,2],-9549198750],[[0,3,1],-281056875],[[0,2,6],4805000],[[0,2,5],-86490000],[[0,2,4],717220125],[[0,2,3],-2051050875],[[0,2,2],2904741375],[[0,2,1],505902375],[[0,1,6],-5766000],[[0,1,5],51188025],[[0,1,4],-239348100],[[0,1,3],449449950],[[0,1,2],-325455300],[[0,1,1],-236087775],[[0,0,6],1720387],[[0,0,5],-9955215],[[0,0,4],25664610],[[0,0,3],-25285270],[[0,0,2],-2126385],[[0,0,1],19614837],[[0,0,0],8396740]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],4],[[6,2,0],-36],[[6,1,2],2],[[6,1,1],-12],[[6,1,0],42],[[6,0,3],1],[[6,0,2],-3],[[6,0,1],3],[[6,0,0],-17],[[5,3,0],-60],[[5,2,1],-24],[[5,2,0],216],[[5,1,2],-9],[[5,1,1],54],[[5,1,0],-189],[[5,0,3],-3],[[5,0,2],9],[[5,0,1],-9],[[5,0,0],51],[[4,3,0],210],[[4,2,1],69],[[4,2,0],-621],[[4,1,2],21],[[4,1,1],-126],[[4,1,0],441],[[4,0,3],6],[[4,0,2],-18],[[4,0,1],18],[[4,0,0],6],[[3,3,0],-425],[[3,2,1],-115],[[3,2,0],1035],[[3,1,2],-29],[[3,1,1],174],[[3,1,0],-609],[[3,0,3],-7],[[3,0,2],21],[[3,0,1],-21],[[3,0,0],-97],[[2,3,0],525],[[2,2,1],120],[[2,2,0],-1080],[[2,1,2],27],[[2,1,1],-162],[[2,1,0],567],[[2,0,3],6],[[2,0,2],-18],[[2,0,1],18],[[2,0,0],6],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],675],[[1,1,2],-15],[[1,1,1],90],[[1,1,0],-315],[[1,0,3],-3],[[1,0,2],9],[[1,0,1],-9],[[1,0,0],51],[[0,3,0],125],[[0,2,1],25],[[0,2,0],-225],[[0,1,2],5],[[0,1,1],-30],[[0,1,0],105],[[0,0,3],1],[[0,0,2],-3],[[0,0,1],3],[[0,0,0],-17]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-4],[[6,2,0],36],[[6,1,2],-2],[[6,1,1],12],[[6,1,0],-42],[[6,0,3],-1],[[6,0,2],3],[[6,0,1],-3],[[6,0,0],17],[[5,3,0],60],[[5,2,1],24],[[5,2,0],-216],[[5,1,2],9],[[5,1,1],-54],[[5,1,0],189],[[5,0,3],3],[[5,0,2],-9],[[5,0,1],9],[[5,0,0],-51],[[4,3,0],-210],[[4,2,1],-69],[[4,2,0],621],[[4,1,2],-21],[[4,1,1],126],[[4,1,0],-441],[[4,0,3],-6],[[4,0,2],18],[[4,0,1],-18],[[4,0,0],-6],[[3,3,0],425],[[3,2,1],115],[[3,2,0],-1035],[[3,1,2],29],[[3,1,1],-174],[[3,1,0],609],[[3,0,3],7],[[3,0,2],-21],[[3,0,1],21],[[3,0,0],97],[[2,3,0],-525],[[2,2,1],-120],[[2,2,0],1080],[[2,1,2],-27],[[2,1,1],162],[[2,1,0],-567],[[2,0,3],-6],[[2,0,2],18],[[2,0,1],-18],[[2,0,0],-6],[[1,3,0],375],[[1,2,1],75],[[1,2,0],-675],[[1,1,2],15],[[1,1,1],-90],[[1,1,0],315],[[1,0,3],3],[[1,0,2],-9],[[1,0,1],9],[[1,0,0],-51],[[0,3,0],-125],[[0,2,1],-25],[[0,2,0],225],[[0,1,2],-5],[[0,1,1],30],[[0,1,0],-105],[[0,0,3],-1],[[0,0,2],3],[[0,0,1],-3],[[0,0,0],17]]}],"tree":[1,[1,9,[0,9,[1,9,[0,9,[0,{"i":3,"e":9,"lambda":[6900274660795657166025,684614773274574848]},[0,[2,[2,[2,3,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[1255823900672,6508101931011]},{"i":6,"lambda":[38874337597397612676132566075,130859024569363070976]}]}],{"clause":0,"e":9,"claims":[{"i":5,"lambda":[148199309312,471635626193]},{"i":6,"lambda":[33038035289171677329463065115,33384593008317431808]}]}],9],[0,[1,9,[2,[2,{"i":3,"e":9,"lambda":[-2698504391252212267725,3297979938605367296]},{"clause":0,"e":9,"claims":[{"i":5,"lambda":[12422873088,456441930947]},{"i":6,"lambda":[-28227760831928126063552915715,59682692594189467648]}]}],[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[3169416380416,5736754290131]},{"i":6,"lambda":[117337172465448562199717606595,33775565716854931456]}]},9]]],[1,[2,[2,3,{"i":4,"e":9,"lambda":[207605727232,4059089147763]}],9],[1,[2,[2,3,[0,[2,[0,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-102698188800,3322905884629]},{"i":6,"lambda":[4910232206514916621499714525,132057842249667444736]}]},4],{"clause":0,"e":9,"claims":[{"i":5,"lambda":[2513433264128,6565841168255]},{"i":6,"lambda":[7124680805757472191483926525,124682265569936801792]}]}],4]],{"i":4,"e":9,"lambda":[177530470400,3983919498833]}],[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-7869844160512,7894418780523]},{"i":6,"lambda":[-626280203281699704589905743535,113660246023160725504]}]},[2,[0,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[70202818560,3517707910007]},{"i":6,"lambda":[-153473590419727115197516915,7015462302203772928]}]},[1,9,[2,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[781399195648,732692387833]},{"i":6,"lambda":[9860714958221379693878973,1125240161412579328]}]},{"i":4,"e":9,"lambda":[120535384064,1450470669975]}],9]]],4],9]]]]]]]]]]],[0,2,[2,[0,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-92736585728,4377166202077]},{"i":6,"lambda":[-7937875541368210653572573265,37727040337994579968]}]},[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[6034489344,421629037213]},{"i":6,"lambda":[-43869149437911376906208066475,102955990223729721344]}]},[0,2,[1,[1,9,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[340585086976,3406878610405]},{"i":6,"lambda":[-7288919076867961729591088915,60880170064677961728]}]},[0,2,[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[8635468218368,7938945414225]},{"i":6,"lambda":[16775124776334349223499012187,5544716050257412096]}]},[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-132282187776,2085186889463]},{"i":6,"lambda":[-6828805867914230738938813755,33859194809365823488]}]},[0,2,[0,2,[1,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-2063471214592,2604200962819]},{"i":6,"lambda":[-172508929066355032806113146235,131662346333001351168]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-468467843072,2470029929511]},{"i":8,"lambda":[21575201525064294325339,56039289804644352]}]}],10]]]]]]]],{"i":2,"e":9,"lambda":[-5489303935104,3875630470045]}]]]],[1,[0,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-389593825280,3630757949503]},{"i":6,"lambda":[-51969725438862825323186424205,42422465427929038848]}]},[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-355997319168,5482535490179]},{"i":6,"lambda":[-8743073657037239887214054795,9590340410962608128]}]},[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[57025036288,920193131689]},{"i":6,"lambda":[-1381877438388444746658203405,3980414776851300352]}]},[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-4794089472,16879220849]},{"i":6,"lambda":[-52665431373791528198089797475,58421019073520336896]}]},{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-19788708970496,3783190174889]},{"i":6,"lambda":[-98984929699225882913473449645,55572068057414107136]}]}]]]],{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-1416659992576,5668837993085]},{"i":6,"lambda":[-6255017630866048562360682379,2532326447104655360]}]}],10]],[0,{"i":2,"e":9,"lambda":[1346572719360,2621120125033]},[0,[0,[1,[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[12448450740224,4187045304677]},{"i":6,"lambda":[146029659940912174578026931245,14517755820025839616]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[135332102144,1391389402867]},{"i":8,"lambda":[2489401965403421928323,6935978436771840]}]}],{"i":2,"e":9,"lambda":[-1210881298176,762217044841]}],[1,[1,[2,[2,[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[22069866397696,7565972947855]},{"i":6,"lambda":[1126058492520141170469761998645,98563586573165658112]}]},[2,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-248677138432,5396054446681]},{"i":6,"lambda":[-2584446052699332563135740755,2883113801944137728]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[17735483392,484880182827]},{"i":8,"lambda":[3995297117088219722681,11472569031544832]}]}],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[531739181056,3458578713261]},{"i":8,"lambda":[2960019644599860492875,6652885289140224]}]}]],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[3347300220928,6484280900925]},{"i":8,"lambda":[7745175528055689980543,4781303222042624]}]}],9],[0,{"clause":1,"e":9,"claims":[{"i":7,"lambda":[64653099008,6142047309059]},{"i":8,"lambda":[97231132394535245531,3700497298259968]}]},[1,{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-82639323136,7396717419531]},{"i":8,"lambda":[-22172294312972117186939,107634553798918144]}]},{"i":1,"e":9,"lambda":[-107772150417228,7212252219415]}]]],{"i":0,"e":9,"lambda":[-106603087983840,7505389885423]}]],[1,[0,[1,[2,[2,[1,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[84508540928,3196036132843]},{"i":6,"lambda":[-16269738396018325985638170915,23154536946990055424]}]},[1,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[4418778169344,5085486368987]},{"i":6,"lambda":[17670377135039242383653185005,8694745201501011968]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[216990744576,5719243995715]},{"i":8,"lambda":[-746365984884778577,355796912545792]}]}]],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-366082260992,690833837313]},{"i":8,"lambda":[-83432521620344973229945,29862400679190528]}]}],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[80635822080,1934496107591]},{"i":8,"lambda":[27728242704454408914127,186426588265349120]}]}],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[78262206464,345804349897]},{"i":8,"lambda":[17916515467159109740885,21173940852318208]}]}],[2,{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-2599323107328,1316683073771]},{"i":8,"lambda":[-362868960897266533344437,45156301844201472]}]},{"i":1,"e":9,"lambda":[10564040369718,3882724056469]}]],[0,[1,[1,[2,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-1597682221056,4948215885755]},{"i":6,"lambda":[-17797584904573509186951166961,11150411647137349632]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[564559872,233984504443]},{"i":8,"lambda":[-15737126791295556296045,133294860097880064]}]}],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[859272380416,1908102853599]},{"i":8,"lambda":[4478322650702331141381,4800935201767424]}]}],[2,{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-49611532140544,6177579147363]},{"i":8,"lambda":[-317730238863404894564631,12397726076076032]}]},[2,{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-1573211602944,5892333895079]},{"i":8,"lambda":[-1763240350970532846181,1228438411313152]}]},1]]],{"i":0,"e":9,"lambda":[-91967753851848,3657071320765]}],[0,[1,[1,[2,[2,{"clause":0,"e":9,"claims":[{"i":5,"lambda":[-10999256317952,3335064036135]},{"i":6,"lambda":[-3032010719590689072224772047,614683043897540608]}]},{"clause":1,"e":9,"claims":[{"i":7,"lambda":[-69398708224,272967276683]},{"i":8,"lambda":[-90858863169948520071095,98628186780368896]}]}],{"clause":1,"e":9,"claims":[{"i":7,"lambda":[150293086208,736686524333]},{"i":8,"lambda":[54482477798634181785269,85580380415672320]}]}],{"i":1,"e":9,"lambda":[-132829452553248,6531843078367]}],10],4]]],{"i":0,"e":9,"lambda":[-50056045887960,869100137581]}]]]]]],"statistics":{"nodes":177,"leaves":89,"maxdepth":17},"mask":[[1,1],[4,1],[5,-1],[15,1],[16,-1]]}]}


==> anc/rolle6_artifact/data/hermite_fiber_rejected_n6.json <==
{
  "010213402351204130210": [
    "hermite_fiber_0"
  ],
  "010213420531204132010": [
    "hermite_fiber_1"
  ],
  "010213420531243010210": [
    "hermite_fiber_2"
  ],
  "010231402135024312010": [
    "hermite_fiber_1"
  ],
  "012010342135024312010": [
    "hermite_fiber_2"
  ],
  "012031402153204312010": [
    "hermite_fiber_0"
  ],
  "012031402531201043210": [
    "hermite_fiber_3"
  ],
  "012340102135204130210": [
    "hermite_fiber_3"
  ]
}


==> anc/rolle6_artifact/data/inflection_pair_certificates.json <==
{"certificates":[{"pattern":[[1,1,-1,-1,-1,1,-1,1,1,-1,1,1,-1,-1,-1,-1,-1,-1],0,1,1,4,1,-1],"degrees":[16,6,6],"polynomials":[{"name":"W1-W0","positive_content":18,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],-15],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],60],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],390],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],-705],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],-96],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],429],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],39],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],-156],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],39]]},{"name":"W4-W0","positive_content":6,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],9],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],-72],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],288],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],45],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],-1116],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],1035],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],117],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],-396],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],99]]},{"name":"S03-W0","positive_content":5,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-24],[[8,2,2],-12],[[8,2,1],108],[[8,1,3],-6],[[8,1,2],36],[[8,1,1],-126],[[8,0,3],9],[[8,0,2],-27],[[8,0,1],27],[[8,0,0],-8],[[7,3,1],204],[[7,2,2],84],[[7,2,1],-756],[[7,1,3],33],[[7,1,2],-198],[[7,1,1],693],[[7,0,3],-36],[[7,0,2],108],[[7,0,1],-108],[[7,0,0],26],[[6,3,1],-834],[[6,2,2],-291],[[6,2,1],2619],[[6,1,3],-96],[[6,1,2],576],[[6,1,1],-2016],[[6,0,3],90],[[6,0,2],-270],[[6,0,1],270],[[6,0,0],187],[[5,3,1],2085],[[5,2,2],624],[[5,2,1],-5616],[[5,1,3],177],[[5,1,2],-1062],[[5,1,1],3717],[[5,0,3],-144],[[5,0,2],432],[[5,0,1],-432],[[5,0,0],-142],[[4,3,1],-3480],[[4,2,2],-912],[[4,2,1],8208],[[4,1,3],-231],[[4,1,2],1386],[[4,1,1],-4851],[[4,0,3],171],[[4,0,2],-513],[[4,0,1],513],[[4,0,0],-587],[[3,3,1],3975],[[3,2,2],930],[[3,2,1],-8370],[[3,1,3],213],[[3,1,2],-1278],[[3,1,1],4473],[[3,0,3],-144],[[3,0,2],432],[[3,0,1],-432],[[3,0,0],644],[[2,3,1],-3075],[[2,2,2],-660],[[2,2,1],5940],[[2,1,3],-141],[[2,1,2],846],[[2,1,1],-2961],[[2,0,3],90],[[2,0,2],-270],[[2,0,1],270],[[2,0,0],28],[[1,3,1],1500],[[1,2,2],300],[[1,2,1],-2700],[[1,1,3],60],[[1,1,2],-360],[[1,1,1],1260],[[1,0,3],-36],[[1,0,2],108],[[1,0,1],-108],[[1,0,0],-208],[[0,3,1],-375],[[0,2,2],-75],[[0,2,1],675],[[0,1,3],-15],[[0,1,2],90],[[0,1,1],-315],[[0,0,3],9],[[0,0,2],-27],[[0,0,1],27],[[0,0,0],52]]},{"name":"S04-W0","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-120],[[8,2,2],-60],[[8,2,1],540],[[8,1,3],-30],[[8,1,2],180],[[8,1,1],-630],[[8,0,3],45],[[8,0,2],-135],[[8,0,1],135],[[8,0,0],-13],[[7,3,1],1020],[[7,2,2],420],[[7,2,1],-3780],[[7,1,3],165],[[7,1,2],-990],[[7,1,1],3465],[[7,0,3],-180],[[7,0,2],540],[[7,0,1],-540],[[7,0,0],-44],[[6,3,1],-4170],[[6,2,2],-1455],[[6,2,1],13095],[[6,1,3],-480],[[6,1,2],2880],[[6,1,1],-10080],[[6,0,3],450],[[6,0,2],-1350],[[6,0,1],1350],[[6,0,0],1010],[[5,3,1],10425],[[5,2,2],3120],[[5,2,1],-28080],[[5,1,3],885],[[5,1,2],-5310],[[5,1,1],18585],[[5,0,3],-720],[[5,0,2],2160],[[5,0,1],-2160],[[5,0,0],-332],[[4,3,1],-17400],[[4,2,2],-4560],[[4,2,1],41040],[[4,1,3],-1155],[[4,1,2],6930],[[4,1,1],-24255],[[4,0,3],855],[[4,0,2],-2565],[[4,0,1],2565],[[4,0,0],-3508],[[3,3,1],19875],[[3,2,2],4650],[[3,2,1],-41850],[[3,1,3],1065],[[3,1,2],-6390],[[3,1,1],22365],[[3,0,3],-720],[[3,0,2],2160],[[3,0,1],-2160],[[3,0,0],3496],[[2,3,1],-15375],[[2,2,2],-3300],[[2,2,1],29700],[[2,1,3],-705],[[2,1,2],4230],[[2,1,1],-14805],[[2,0,3],450],[[2,0,2],-1350],[[2,0,1],1350],[[2,0,0],356],[[1,3,1],7500],[[1,2,2],1500],[[1,2,1],-13500],[[1,1,3],300],[[1,1,2],-1800],[[1,1,1],6300],[[1,0,3],-180],[[1,0,2],540],[[1,0,1],-540],[[1,0,0],-1304],[[0,3,1],-1875],[[0,2,2],-375],[[0,2,1],3375],[[0,1,3],-75],[[0,1,2],450],[[0,1,1],-1575],[[0,0,3],45],[[0,0,2],-135],[[0,0,1],135],[[0,0,0],326]]},{"name":"S07-W0","positive_content":1,"factors":[{"terms":[[[2,0,1],1],[[2,0,0],1],[[1,0,1],-1],[[1,0,0],2],[[0,0,1],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-120],[[8,2,2],-60],[[8,2,1],540],[[8,1,3],-30],[[8,1,2],180],[[8,1,1],-630],[[8,0,4],-1],[[8,0,3],47],[[8,0,2],-123],[[8,0,1],149],[[8,0,0],-40],[[7,3,1],1020],[[7,2,2],420],[[7,2,1],-3780],[[7,1,3],165],[[7,1,2],-990],[[7,1,1],3465],[[7,0,4],4],[[7,0,3],-182],[[7,0,2],474],[[7,0,1],-650],[[7,0,0],130],[[6,3,1],-4170],[[6,2,2],-1455],[[6,2,1],13095],[[6,1,3],-480],[[6,1,2],2880],[[6,1,1],-10080],[[6,0,4],-10],[[6,0,3],446],[[6,0,2],-1185],[[6,0,1],1274],[[6,0,0],935],[[5,3,1],10425],[[5,2,2],3120],[[5,2,1],-28080],[[5,1,3],885],[[5,1,2],-5310],[[5,1,1],18585],[[5,0,4],16],[[5,0,3],-698],[[5,0,2],1914],[[5,0,1],-1574],[[5,0,0],-710],[[4,3,1],-17400],[[4,2,2],-4560],[[4,2,1],41040],[[4,1,3],-1155],[[4,1,2],6930],[[4,1,1],-24255],[[4,0,4],-19],[[4,0,3],815],[[4,0,2],-2319],[[4,0,1],1805],[[4,0,0],-2935],[[3,3,1],19875],[[3,2,2],4650],[[3,2,1],-41850],[[3,1,3],1065],[[3,1,2],-6390],[[3,1,1],22365],[[3,0,4],16],[[3,0,3],-674],[[3,0,2],2004],[[3,0,1],-1790],[[3,0,0],3220],[[2,3,1],-15375],[[2,2,2],-3300],[[2,2,1],29700],[[2,1,3],-705],[[2,1,2],4230],[[2,1,1],-14805],[[2,0,4],-10],[[2,0,3],416],[[2,0,2],-1284],[[2,0,1],1544],[[2,0,0],140],[[1,3,1],7500],[[1,2,2],1500],[[1,2,1],-13500],[[1,1,3],300],[[1,1,2],-1800],[[1,1,1],6300],[[1,0,4],4],[[1,0,3],-164],[[1,0,2],528],[[1,0,1],-812],[[1,0,0],-1040],[[0,3,1],-1875],[[0,2,2],-375],[[0,2,1],3375],[[0,1,3],-75],[[0,1,2],450],[[0,1,1],-1575],[[0,0,4],-1],[[0,0,3],41],[[0,0,2],-132],[[0,0,1],203],[[0,0,0],260]]},{"name":"S36-W0","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-240],[[10,4,0],240],[[10,3,2],-120],[[10,3,1],1200],[[10,3,0],-600],[[10,2,3],-60],[[10,2,2],420],[[10,2,1],-1800],[[10,2,0],700],[[10,1,3],120],[[10,1,2],-450],[[10,1,1],900],[[10,1,0],-480],[[10,0,3],-45],[[10,0,2],135],[[10,0,1],-135],[[10,0,0],132],[[9,5,0],400],[[9,4,1],2640],[[9,4,0],-2640],[[9,3,2],1140],[[9,3,1],-12120],[[9,3,0],5700],[[9,2,3],480],[[9,2,2],-3720],[[9,2,1],17640],[[9,2,0],-5600],[[9,1,3],-960],[[9,1,2],4005],[[9,1,1],-9630],[[9,1,0],3120],[[9,0,3],495],[[9,0,2],-1485],[[9,0,1],1485],[[9,0,0],-930],[[8,5,0],-2400],[[8,4,1],-14040],[[8,4,0],14040],[[8,3,2],-5310],[[8,3,1],59940],[[8,3,0],-26550],[[8,2,3],-1935],[[8,2,2],16425],[[8,2,1],-83970],[[8,2,0],20415],[[8,1,3],3870],[[8,1,2],-17145],[[8,1,1],44820],[[8,1,0],-4320],[[8,0,3],-2025],[[8,0,2],6075],[[8,0,1],-6075],[[8,0,0],90],[[7,5,0],9000],[[7,4,1],46800],[[7,4,0],-46800],[[7,3,2],15615],[[7,3,1],-187290],[[7,3,0],78075],[[7,2,3],4995],[[7,2,2],-46215],[[7,2,1],251100],[[7,2,0],-43155],[[7,1,3],-9990],[[7,1,2],46170],[[7,1,1],-127170],[[7,1,0],-11160],[[7,0,3],5130],[[7,0,2],-15390],[[7,0,1],15390],[[7,0,0],14940],[[6,5,0],-23250],[[6,4,1],-107775],[[6,4,0],107775],[[6,3,2],-31995],[[6,3,1],407520],[[6,3,0],-159975],[[6,2,3],-9135],[[6,2,2],91395],[[6,2,1],-521100],[[6,2,0],58515],[[6,1,3],18270],[[6,1,2],-86940],[[6,1,1],247590],[[6,1,0],50400],[[6,0,3],-9045],[[6,0,2],27135],[[6,0,1],-27135],[[6,0,0],-39690],[[5,5,0],43125],[[5,4,1],178875],[[5,4,0],-178875],[[5,3,2],47700],[[5,3,1],-643950],[[5,3,0],238500],[[5,2,3],12330],[[5,2,2],-132390],[[5,2,1],784620],[[5,2,0],-57450],[[5,1,3],-24660],[[5,1,2],120015],[[5,1,1],-350190],[[5,1,0],-83160],[[5,0,3],11745],[[5,0,2],-35235],[[5,0,1],35235],[[5,0,0],36630],[[4,5,0],-58125],[[4,4,1],-217125],[[4,4,0],217125],[[4,3,2],-52650],[[4,3,1],750150],[[4,3,0],-263250],[[4,2,3],-12510],[[4,2,2],142830],[[4,2,1],-872640],[[4,2,0],54150],[[4,1,3],25020],[[4,1,2],-123795],[[4,1,1],367470],[[4,1,0],73080],[[4,0,3],-11475],[[4,0,2],34425],[[4,0,1],-34425],[[4,0,0],-10530],[[3,5,0],56250],[[3,4,1],191250],[[3,4,0],-191250],[[3,3,2],42750],[[3,3,1],-639000],[[3,3,0],213750],[[3,2,3],9450],[[3,2,2],-113850],[[3,2,1],712800],[[3,2,0],-56250],[[3,1,3],-18900],[[3,1,2],94770],[[3,1,1],-285120],[[3,1,0],-31680],[[3,0,3],8370],[[3,0,2],-25110],[[3,0,1],25110],[[3,0,0],1980],[[2,5,0],-37500],[[2,4,1],-118125],[[2,4,0],118125],[[2,3,2],-24750],[[2,3,1],384750],[[2,3,0],-123750],[[2,2,3],-5175],[[2,2,2],65025],[[2,2,1],-414450],[[2,2,0],46875],[[2,1,3],10350],[[2,1,2],-52380],[[2,1,1],159030],[[2,1,0],-1080],[[2,0,3],-4455],[[2,0,2],13365],[[2,0,1],-13365],[[2,0,0],-4770],[[1,5,0],15625],[[1,4,1],46875],[[1,4,0],-46875],[[1,3,2],9375],[[1,3,1],-150000],[[1,3,0],46875],[[1,2,3],1875],[[1,2,2],-24375],[[1,2,1],157500],[[1,2,0],-21875],[[1,1,3],-3750],[[1,1,2],19125],[[1,1,1],-58500],[[1,1,0],6000],[[1,0,3],1575],[[1,0,2],-4725],[[1,0,1],4725],[[1,0,0],2850],[[0,5,0],-3125],[[0,4,1],-9375],[[0,4,0],9375],[[0,3,2],-1875],[[0,3,1],30000],[[0,3,0],-9375],[[0,2,3],-375],[[0,2,2],4875],[[0,2,1],-31500],[[0,2,0],4375],[[0,1,3],750],[[0,1,2],-3825],[[0,1,1],11700],[[0,1,0],-1200],[[0,0,3],-315],[[0,0,2],945],[[0,0,1],-945],[[0,0,0],-570]]},{"name":"S46-W0","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-240],[[10,4,0],224],[[10,3,2],-120],[[10,3,1],1080],[[10,3,0],-512],[[10,2,3],-60],[[10,2,2],360],[[10,2,1],-1260],[[10,2,0],576],[[10,1,3],90],[[10,1,2],-270],[[10,1,1],270],[[10,1,0],-378],[[10,0,0],96],[[9,5,0],400],[[9,4,1],2640],[[9,4,0],-2464],[[9,3,2],1140],[[9,3,1],-10980],[[9,3,0],4864],[[9,2,3],480],[[9,2,2],-3240],[[9,2,1],13320],[[9,2,0],-4608],[[9,1,3],-765],[[9,1,2],2835],[[9,1,1],-5535],[[9,1,0],2457],[[9,0,3],270],[[9,0,2],-810],[[9,0,1],810],[[9,0,0],-750],[[8,5,0],-2400],[[8,4,1],-14040],[[8,4,0],13104],[[8,3,2],-5310],[[8,3,1],54630],[[8,3,0],-22656],[[8,2,3],-1935],[[8,2,2],14490],[[8,2,1],-66555],[[8,2,0],16416],[[8,1,3],3195],[[8,1,2],-13095],[[8,1,1],30645],[[8,1,0],-3105],[[8,0,3],-1350],[[8,0,2],4050],[[8,0,1],-4050],[[8,0,0],630],[[7,5,0],9000],[[7,4,1],46800],[[7,4,0],-43680],[[7,3,2],15615],[[7,3,1],-171675],[[7,3,0],66624],[[7,2,3],4995],[[7,2,2],-41220],[[7,2,1],206145],[[7,2,0],-32832],[[7,1,3],-8460],[[7,1,2],36990],[[7,1,1],-95040],[[7,1,0],-10422],[[7,0,3],3780],[[7,0,2],-11340],[[7,0,1],11340],[[7,0,0],11700],[[6,5,0],-23250],[[6,4,1],-107775],[[6,4,0],100590],[[6,3,2],-31995],[[6,3,1],375525],[[6,3,0],-136512],[[6,2,3],-9135],[[6,2,2],82260],[[6,2,1],-438885],[[6,2,0],39636],[[6,1,3],15750],[[6,1,2],-71820],[[6,1,1],194670],[[6,1,0],43848],[[6,0,3],-7020],[[6,0,2],21060],[[6,0,1],-21060],[[6,0,0],-32670],[[5,5,0],43125],[[5,4,1],178875],[[5,4,0],-166950],[[5,3,2],47700],[[5,3,1],-596250],[[5,3,0],203520],[[5,2,3],12330],[[5,2,2],-120060],[[5,2,1],673650],[[5,2,0],-31968],[[5,1,3],-21555],[[5,1,2],101385],[[5,1,1],-284985],[[5,1,0],-71577],[[5,0,3],9450],[[5,0,2],-28350],[[5,0,1],28350],[[5,0,0],27666],[[4,5,0],-58125],[[4,4,1],-217125],[[4,4,0],202650],[[4,3,2],-52650],[[4,3,1],697500],[[4,3,0],-224640],[[4,2,3],-12510],[[4,2,2],130320],[[4,2,1],-760050],[[4,2,0],28296],[[4,1,3],22095],[[4,1,2],-106245],[[4,1,1],306045],[[4,1,0],63045],[[4,0,3],-9450],[[4,0,2],28350],[[4,0,1],-28350],[[4,0,0],-3510],[[3,5,0],56250],[[3,4,1],191250],[[3,4,0],-178500],[[3,3,2],42750],[[3,3,1],-596250],[[3,3,0],182400],[[3,2,3],9450],[[3,2,2],-104400],[[3,2,1],627750],[[3,2,0],-36720],[[3,1,3],-16830],[[3,1,2],82350],[[3,1,1],-241650],[[3,1,0],-27918],[[3,0,3],7020],[[3,0,2],-21060],[[3,0,1],21060],[[3,0,0],-1260],[[2,5,0],-37500],[[2,4,1],-118125],[[2,4,0],110250],[[2,3,2],-24750],[[2,3,1],360000],[[2,3,0],-105600],[[2,2,3],-5175],[[2,2,2],59850],[[2,2,1],-367875],[[2,2,0],36180],[[2,1,3],9270],[[2,1,2],-45900],[[2,1,1],136350],[[2,1,0],-108],[[2,0,3],-3780],[[2,0,2],11340],[[2,0,1],-11340],[[2,0,0],-4230],[[1,5,0],15625],[[1,4,1],46875],[[1,4,0],-43750],[[1,3,2],9375],[[1,3,1],-140625],[[1,3,0],40000],[[1,2,3],1875],[[1,2,2],-22500],[[1,2,1],140625],[[1,2,0],-18000],[[1,1,3],-3375],[[1,1,2],16875],[[1,1,1],-50625],[[1,1,0],4725],[[1,0,3],1350],[[1,0,2],-4050],[[1,0,1],4050],[[1,0,0],3030],[[0,5,0],-3125],[[0,4,1],-9375],[[0,4,0],8750],[[0,3,2],-1875],[[0,3,1],28125],[[0,3,0],-8000],[[0,2,3],-375],[[0,2,2],4500],[[0,2,1],-28125],[[0,2,0],3600],[[0,1,3],675],[[0,1,2],-3375],[[0,1,1],10125],[[0,1,0],-945],[[0,0,3],-270],[[0,0,2],810],[[0,0,1],-810],[[0,0,0],-606]]},{"name":"S67-W0","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-256],[[10,4,0],240],[[10,3,2],-248],[[10,3,1],1296],[[10,3,0],-600],[[10,2,3],-124],[[10,2,2],996],[[10,2,1],-1956],[[10,2,0],700],[[10,1,4],-32],[[10,1,3],312],[[10,1,2],-1104],[[10,1,1],1016],[[10,1,0],-480],[[10,0,5],-1],[[10,0,4],48],[[10,0,3],-174],[[10,0,2],292],[[10,0,1],-201],[[10,0,0],132],[[9,5,0],400],[[9,4,1],2816],[[9,4,0],-2640],[[9,3,2],2356],[[9,3,1],-13032],[[9,3,0],5700],[[9,2,3],992],[[9,2,2],-8328],[[9,2,1],18888],[[9,2,0],-5600],[[9,1,4],208],[[9,1,3],-2208],[[9,1,2],8256],[[9,1,1],-10384],[[9,1,0],3120],[[9,0,5],5],[[9,0,4],-240],[[9,0,3],1140],[[9,0,2],-2270],[[9,0,1],1815],[[9,0,0],-930],[[8,5,0],-2400],[[8,4,1],-14976],[[8,4,0],14040],[[8,3,2],-10974],[[8,3,1],64188],[[8,3,0],-26550],[[8,2,3],-3999],[[8,2,2],35001],[[8,2,1],-89001],[[8,2,0],20415],[[8,1,4],-720],[[8,1,3],8190],[[8,1,2],-31860],[[8,1,1],46350],[[8,1,0],-4320],[[8,0,5],-15],[[8,0,4],720],[[8,0,3],-3960],[[8,0,2],7890],[[8,0,1],-5445],[[8,0,0],90],[[7,5,0],9000],[[7,4,1],49920],[[7,4,0],-46800],[[7,3,2],32271],[[7,3,1],-199782],[[7,3,0],78075],[[7,2,3],10323],[[7,2,2],-94167],[[7,2,1],264087],[[7,2,0],-43155],[[7,1,4],1632],[[7,1,3],-19782],[[7,1,2],79524],[[7,1,1],-127146],[[7,1,0],-11160],[[7,0,5],30],[[7,0,4],-1440],[[7,0,3],9000],[[7,0,2],-17940],[[7,0,1],10890],[[7,0,0],14940],[[6,5,0],-23250],[[6,4,1],-114960],[[6,4,0],107775],[[6,3,2],-66123],[[6,3,1],433116],[[6,3,0],-159975],[[6,2,3],-18879],[[6,2,2],179091],[[6,2,1],-544851],[[6,2,0],58515],[[6,1,4],-2688],[[6,1,3],34398],[[6,1,2],-141876],[[6,1,1],242214],[[6,1,0],50400],[[6,0,5],-45],[[6,0,4],2160],[[6,0,3],-14850],[[6,0,2],29880],[[6,0,1],-17145],[[6,0,0],-39690],[[5,5,0],43125],[[5,4,1],190800],[[5,4,0],-178875],[[5,3,2],98580],[[5,3,1],-682110],[[5,3,0],238500],[[5,2,3],25482],[[5,2,2],-250758],[[5,2,1],816678],[[5,2,0],-57450],[[5,1,4],3312],[[5,1,3],-44532],[[5,1,2],187704],[[5,1,1],-340056],[[5,1,0],-83160],[[5,0,5],51],[[5,0,4],-2448],[[5,0,3],18324],[[5,0,2],-37842],[[5,0,1],22401],[[5,0,0],36630],[[4,5,0],-58125],[[4,4,1],-231600],[[4,4,0],217125],[[4,3,2],-108810],[[4,3,1],792270],[[4,3,0],-263250],[[4,2,3],-25854],[[4,2,2],262926],[[4,2,1],-905166],[[4,2,0],54150],[[4,1,4],-3120],[[4,1,3],43740],[[4,1,2],-187560],[[4,1,1],358800],[[4,1,0],73080],[[4,0,5],-45],[[4,0,4],2160],[[4,0,3],-17280],[[4,0,2],37170],[[4,0,1],-24435],[[4,0,0],-10530],[[3,5,0],56250],[[3,4,1],204000],[[3,4,0],-191250],[[3,3,2],88350],[[3,3,1],-673200],[[3,3,0],213750],[[3,2,3],19530],[[3,2,2],-204570],[[3,2,1],737370],[[3,2,0],-56250],[[3,1,4],2208],[[3,1,3],-32148],[[3,1,2],139896],[[3,1,1],-282324],[[3,1,0],-31680],[[3,0,5],30],[[3,0,4],-1440],[[3,0,3],12240],[[3,0,2],-27660],[[3,0,1],20610],[[3,0,0],1980],[[2,5,0],-37500],[[2,4,1],-126000],[[2,4,0],118125],[[2,3,2],-51150],[[2,3,1],404550],[[2,3,0],-123750],[[2,2,3],-10695],[[2,2,2],114705],[[2,2,1],-427905],[[2,2,0],46875],[[2,1,4],-1152],[[2,1,3],17262],[[2,1,2],-75924],[[2,1,1],160506],[[2,1,0],-1080],[[2,0,5],-15],[[2,0,4],720],[[2,0,3],-6390],[[2,0,2],15180],[[2,0,1],-12735],[[2,0,0],-4770],[[1,5,0],15625],[[1,4,1],50000],[[1,4,0],-46875],[[1,3,2],19375],[[1,3,1],-157500],[[1,3,0],46875],[[1,2,3],3875],[[1,2,2],-42375],[[1,2,1],162375],[[1,2,0],-21875],[[1,1,4],400],[[1,1,3],-6150],[[1,1,2],27300],[[1,1,1],-59950],[[1,1,0],6000],[[1,0,5],5],[[1,0,4],-240],[[1,0,3],2220],[[1,0,2],-5510],[[1,0,1],5055],[[1,0,0],2850],[[0,5,0],-3125],[[0,4,1],-10000],[[0,4,0],9375],[[0,3,2],-3875],[[0,3,1],31500],[[0,3,0],-9375],[[0,2,3],-775],[[0,2,2],8475],[[0,2,1],-32475],[[0,2,0],4375],[[0,1,4],-80],[[0,1,3],1230],[[0,1,2],-5460],[[0,1,1],11990],[[0,1,0],-1200],[[0,0,5],-1],[[0,0,4],48],[[0,0,3],-444],[[0,0,2],1102],[[0,0,1],-1011],[[0,0,0],-570]]},{"name":"W4-W2","positive_content":6,"factors":[{"terms":[[[1,0,0],-1],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-40],[[8,2,2],-20],[[8,2,1],180],[[8,1,3],-10],[[8,1,2],60],[[8,1,1],-210],[[8,0,3],15],[[8,0,2],-45],[[8,0,1],45],[[8,0,0],99],[[7,3,1],340],[[7,2,2],140],[[7,2,1],-1260],[[7,1,3],55],[[7,1,2],-330],[[7,1,1],1155],[[7,0,3],-60],[[7,0,2],180],[[7,0,1],-180],[[7,0,0],-396],[[6,3,1],-1390],[[6,2,2],-485],[[6,2,1],4365],[[6,1,3],-160],[[6,1,2],960],[[6,1,1],-3360],[[6,0,3],150],[[6,0,2],-450],[[6,0,1],450],[[6,0,0],117],[[5,3,1],3475],[[5,2,2],1040],[[5,2,1],-9360],[[5,1,3],295],[[5,1,2],-1770],[[5,1,1],6195],[[5,0,3],-240],[[5,0,2],720],[[5,0,1],-720],[[5,0,0],1035],[[4,3,1],-5800],[[4,2,2],-1520],[[4,2,1],13680],[[4,1,3],-385],[[4,1,2],2310],[[4,1,1],-8085],[[4,0,3],285],[[4,0,2],-855],[[4,0,1],855],[[4,0,0],-1116],[[3,3,1],6625],[[3,2,2],1550],[[3,2,1],-13950],[[3,1,3],355],[[3,1,2],-2130],[[3,1,1],7455],[[3,0,3],-240],[[3,0,2],720],[[3,0,1],-720],[[3,0,0],45],[[2,3,1],-5125],[[2,2,2],-1100],[[2,2,1],9900],[[2,1,3],-235],[[2,1,2],1410],[[2,1,1],-4935],[[2,0,3],150],[[2,0,2],-450],[[2,0,1],450],[[2,0,0],288],[[1,3,1],2500],[[1,2,2],500],[[1,2,1],-4500],[[1,1,3],100],[[1,1,2],-600],[[1,1,1],2100],[[1,0,3],-60],[[1,0,2],180],[[1,0,1],-180],[[1,0,0],-72],[[0,3,1],-625],[[0,2,2],-125],[[0,2,1],1125],[[0,1,3],-25],[[0,1,2],150],[[0,1,1],-525],[[0,0,3],15],[[0,0,2],-45],[[0,0,1],45],[[0,0,0],9]]},{"name":"S01-W2","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],80],[[9,2,2],40],[[9,2,1],-360],[[9,1,3],20],[[9,1,2],-120],[[9,1,1],420],[[9,0,3],-30],[[9,0,2],90],[[9,0,1],-90],[[9,0,0],-78],[[8,3,1],-640],[[8,2,2],-260],[[8,2,1],2340],[[8,1,3],-100],[[8,1,2],600],[[8,1,1],-2100],[[8,0,3],105],[[8,0,2],-315],[[8,0,1],315],[[8,0,0],327],[[7,3,1],2440],[[7,2,2],830],[[7,2,1],-7470],[[7,1,3],265],[[7,1,2],-1590],[[7,1,1],5565],[[7,0,3],-240],[[7,0,2],720],[[7,0,1],-720],[[7,0,0],-138],[[6,3,1],-5560],[[6,2,2],-1595],[[6,2,1],14355],[[6,1,3],-430],[[6,1,2],2580],[[6,1,1],-9030],[[6,0,3],330],[[6,0,2],-990],[[6,0,1],990],[[6,0,0],-1248],[[5,3,1],8125],[[5,2,2],2000],[[5,2,1],-18000],[[5,1,3],475],[[5,1,2],-2850],[[5,1,1],9975],[[5,0,3],-330],[[5,0,2],990],[[5,0,1],-990],[[5,0,0],1086],[[4,3,1],-7450],[[4,2,2],-1580],[[4,2,1],14220],[[4,1,3],-325],[[4,1,2],1950],[[4,1,1],-6825],[[4,0,3],195],[[4,0,2],-585],[[4,0,1],585],[[4,0,0],966],[[3,3,1],3625],[[3,2,2],650],[[3,2,1],-5850],[[3,1,3],115],[[3,1,2],-690],[[3,1,1],2415],[[3,0,3],-60],[[3,0,2],180],[[3,0,1],-180],[[3,0,0],-750],[[2,3,1],125],[[2,2,2],100],[[2,2,1],-900],[[2,1,3],35],[[2,1,2],-210],[[2,1,1],735],[[2,0,3],-30],[[2,0,2],90],[[2,0,1],-90],[[2,0,0],-186],[[1,3,1],-1250],[[1,2,2],-250],[[1,2,1],2250],[[1,1,3],-50],[[1,1,2],300],[[1,1,1],-1050],[[1,0,3],30],[[1,0,2],-90],[[1,0,1],90],[[1,0,0],78],[[0,3,1],625],[[0,2,2],125],[[0,2,1],-1125],[[0,1,3],25],[[0,1,2],-150],[[0,1,1],525],[[0,0,3],-15],[[0,0,2],45],[[0,0,1],-45],[[0,0,0],-12]]},{"name":"S16-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-240],[[10,4,0],256],[[10,3,2],-120],[[10,3,1],2040],[[10,3,0],-704],[[10,2,3],-60],[[10,2,2],840],[[10,2,1],-5580],[[10,2,0],896],[[10,1,3],330],[[10,1,2],-1710],[[10,1,1],5310],[[10,1,0],-634],[[10,0,3],-360],[[10,0,2],1080],[[10,0,1],-1080],[[10,0,0],-484],[[9,5,0],400],[[9,4,1],2640],[[9,4,0],-2816],[[9,3,2],1140],[[9,3,1],-19380],[[9,3,0],6688],[[9,2,3],480],[[9,2,2],-6720],[[9,2,1],44640],[[9,2,0],-7168],[[9,1,3],-2145],[[9,1,2],11115],[[9,1,1],-34515],[[9,1,0],4121],[[9,0,3],1800],[[9,0,2],-5400],[[9,0,1],5400],[[9,0,0],2420],[[8,5,0],-2400],[[8,4,1],-14040],[[8,4,0],14976],[[8,3,2],-5310],[[8,3,1],89550],[[8,3,0],-31152],[[8,2,3],-1935],[[8,2,2],26730],[[8,2,1],-176715],[[8,2,0],26736],[[8,1,3],7245],[[8,1,2],-37395],[[8,1,1],115695],[[8,1,0],-6705],[[8,0,3],-5130],[[8,0,2],15390],[[8,0,1],-15390],[[8,0,0],-5640],[[7,5,0],9000],[[7,4,1],46800],[[7,4,0],-49920],[[7,3,2],15615],[[7,3,1],-259335],[[7,3,0],91608],[[7,2,3],4995],[[7,2,2],-67410],[[7,2,1],441855],[[7,2,0],-59472],[[7,1,3],-15840],[[7,1,2],81270],[[7,1,1],-250020],[[7,1,0],-9246],[[7,0,3],9720],[[7,0,2],-29160],[[7,0,1],29160],[[7,0,0],8040],[[6,5,0],-23250],[[6,4,1],-107775],[[6,4,0],114960],[[6,3,2],-31995],[[6,3,1],518895],[[6,3,0],-187704],[[6,2,3],-9135],[[6,2,2],119160],[[6,2,1],-770985],[[6,2,0],88356],[[6,1,3],24840],[[6,1,2],-126360],[[6,1,1],385560],[[6,1,0],52584],[[6,0,3],-13500],[[6,0,2],40500],[[6,0,1],-40500],[[6,0,0],-23940],[[5,5,0],43125],[[5,4,1],178875],[[5,4,0],-190800],[[5,3,2],47700],[[5,3,1],-748350],[[5,3,0],279840],[[5,2,3],12330],[[5,2,2],-153900],[[5,2,1],978210],[[5,2,0],-97728],[[5,1,3],-28845],[[5,1,2],145125],[[5,1,1],-438075],[[5,1,0],-89361],[[5,0,3],14040],[[5,0,2],-42120],[[5,0,1],42120],[[5,0,0],53844],[[4,5,0],-58125],[[4,4,1],-217125],[[4,4,0],231600],[[4,3,2],-52650],[[4,3,1],790650],[[4,3,0],-308880],[[4,2,3],-12510],[[4,2,2],147780],[[4,2,1],-917190],[[4,2,0],95016],[[4,1,3],25245],[[4,1,2],-125145],[[4,1,1],372195],[[4,1,0],78045],[[4,0,3],-11070],[[4,0,2],33210],[[4,0,1],-33210],[[4,0,0],-53100],[[3,5,0],56250],[[3,4,1],191250],[[3,4,0],-204000],[[3,3,2],42750],[[3,3,1],-607500],[[3,3,0],250800],[[3,2,3],9450],[[3,2,2],-104400],[[3,2,1],627750],[[3,2,0],-87120],[[3,1,3],-16380],[[3,1,2],79650],[[3,1,1],-232200],[[3,1,0],-31854],[[3,0,3],6480],[[3,0,2],-19440],[[3,0,1],19440],[[3,0,0],21000],[[2,5,0],-37500],[[2,4,1],-118125],[[2,4,0],126000],[[2,3,2],-24750],[[2,3,1],328500],[[2,3,0],-145200],[[2,2,3],-5175],[[2,2,2],52650],[[2,2,1],-303075],[[2,2,0],63780],[[2,1,3],7650],[[2,1,2],-36180],[[2,1,1],102330],[[2,1,0],-3924],[[2,0,3],-2700],[[2,0,2],8100],[[2,0,1],-8100],[[2,0,0],-780],[[1,5,0],15625],[[1,4,1],46875],[[1,4,0],-50000],[[1,3,2],9375],[[1,3,1],-114375],[[1,3,0],55000],[[1,2,3],1875],[[1,2,2],-17250],[[1,2,1],93375],[[1,2,0],-28000],[[1,1,3],-2325],[[1,1,2],10575],[[1,1,1],-28575],[[1,1,0],7925],[[1,0,3],720],[[1,0,2],-2160],[[1,0,1],2160],[[1,0,0],-1360],[[0,5,0],-3125],[[0,4,1],-9375],[[0,4,0],10000],[[0,3,2],-1875],[[0,3,1],20625],[[0,3,0],-11000],[[0,2,3],-375],[[0,2,2],3000],[[0,2,1],-14625],[[0,2,0],5600],[[0,1,3],375],[[0,1,2],-1575],[[0,1,1],3825],[[0,1,0],-1585],[[0,0,3],-90],[[0,0,2],270],[[0,0,1],-270],[[0,0,0],218]]},{"name":"S36-W6","positive_content":5,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-36],[[6,1,2],6],[[6,1,1],-36],[[6,1,0],36],[[6,0,3],3],[[6,0,2],-9],[[6,0,1],9],[[6,0,0],-16],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],216],[[5,1,2],-27],[[5,1,1],162],[[5,1,0],-162],[[5,0,3],-9],[[5,0,2],27],[[5,0,1],-27],[[5,0,0],48],[[4,3,0],210],[[4,2,1],207],[[4,2,0],-621],[[4,1,2],63],[[4,1,1],-378],[[4,1,0],378],[[4,0,3],18],[[4,0,2],-54],[[4,0,1],54],[[4,0,0],120],[[3,3,0],-425],[[3,2,1],-345],[[3,2,0],1035],[[3,1,2],-87],[[3,1,1],522],[[3,1,0],-522],[[3,0,3],-21],[[3,0,2],63],[[3,0,1],-63],[[3,0,0],-320],[[2,3,0],525],[[2,2,1],360],[[2,2,0],-1080],[[2,1,2],81],[[2,1,1],-486],[[2,1,0],486],[[2,0,3],18],[[2,0,2],-54],[[2,0,1],54],[[2,0,0],120],[[1,3,0],-375],[[1,2,1],-225],[[1,2,0],675],[[1,1,2],-45],[[1,1,1],270],[[1,1,0],-270],[[1,0,3],-9],[[1,0,2],27],[[1,0,1],-27],[[1,0,0],48],[[0,3,0],125],[[0,2,1],75],[[0,2,0],-225],[[0,1,2],15],[[0,1,1],-90],[[0,1,0],90],[[0,0,3],3],[[0,0,2],-9],[[0,0,1],9],[[0,0,0],-16]]},{"name":"R1","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,3,1],8],[[6,2,2],4],[[6,2,1],-36],[[6,1,3],2],[[6,1,2],-12],[[6,1,1],42],[[6,0,3],-3],[[6,0,2],9],[[6,0,1],-9],[[6,0,0],3],[[5,3,1],-60],[[5,2,2],-24],[[5,2,1],216],[[5,1,3],-9],[[5,1,2],54],[[5,1,1],-189],[[5,0,3],9],[[5,0,2],-27],[[5,0,1],27],[[5,0,0],-9],[[4,3,1],210],[[4,2,2],69],[[4,2,1],-621],[[4,1,3],21],[[4,1,2],-126],[[4,1,1],441],[[4,0,3],-18],[[4,0,2],54],[[4,0,1],-54],[[4,0,0],-90],[[3,3,1],-425],[[3,2,2],-115],[[3,2,1],1035],[[3,1,3],-29],[[3,1,2],174],[[3,1,1],-609],[[3,0,3],21],[[3,0,2],-63],[[3,0,1],63],[[3,0,0],195],[[2,3,1],525],[[2,2,2],120],[[2,2,1],-1080],[[2,1,3],27],[[2,1,2],-162],[[2,1,1],567],[[2,0,3],-18],[[2,0,2],54],[[2,0,1],-54],[[2,0,0],-90],[[1,3,1],-375],[[1,2,2],-75],[[1,2,1],675],[[1,1,3],-15],[[1,1,2],90],[[1,1,1],-315],[[1,0,3],9],[[1,0,2],-27],[[1,0,1],27],[[1,0,0],-9],[[0,3,1],125],[[0,2,2],25],[[0,2,1],-225],[[0,1,3],5],[[0,1,2],-30],[[0,1,1],105],[[0,0,3],-3],[[0,0,2],9],[[0,0,1],-9],[[0,0,0],3]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],4],[[6,2,0],-36],[[6,1,2],2],[[6,1,1],-12],[[6,1,0],42],[[6,0,3],1],[[6,0,2],-3],[[6,0,1],3],[[6,0,0],-17],[[5,3,0],-60],[[5,2,1],-24],[[5,2,0],216],[[5,1,2],-9],[[5,1,1],54],[[5,1,0],-189],[[5,0,3],-3],[[5,0,2],9],[[5,0,1],-9],[[5,0,0],51],[[4,3,0],210],[[4,2,1],69],[[4,2,0],-621],[[4,1,2],21],[[4,1,1],-126],[[4,1,0],441],[[4,0,3],6],[[4,0,2],-18],[[4,0,1],18],[[4,0,0],6],[[3,3,0],-425],[[3,2,1],-115],[[3,2,0],1035],[[3,1,2],-29],[[3,1,1],174],[[3,1,0],-609],[[3,0,3],-7],[[3,0,2],21],[[3,0,1],-21],[[3,0,0],-97],[[2,3,0],525],[[2,2,1],120],[[2,2,0],-1080],[[2,1,2],27],[[2,1,1],-162],[[2,1,0],567],[[2,0,3],6],[[2,0,2],-18],[[2,0,1],18],[[2,0,0],6],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],675],[[1,1,2],-15],[[1,1,1],90],[[1,1,0],-315],[[1,0,3],-3],[[1,0,2],9],[[1,0,1],-9],[[1,0,0],51],[[0,3,0],125],[[0,2,1],25],[[0,2,0],-225],[[0,1,2],5],[[0,1,1],-30],[[0,1,0],105],[[0,0,3],1],[[0,0,2],-3],[[0,0,1],3],[[0,0,0],-17]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-4],[[6,2,0],36],[[6,1,2],-2],[[6,1,1],12],[[6,1,0],-42],[[6,0,3],-1],[[6,0,2],3],[[6,0,1],-3],[[6,0,0],17],[[5,3,0],60],[[5,2,1],24],[[5,2,0],-216],[[5,1,2],9],[[5,1,1],-54],[[5,1,0],189],[[5,0,3],3],[[5,0,2],-9],[[5,0,1],9],[[5,0,0],-51],[[4,3,0],-210],[[4,2,1],-69],[[4,2,0],621],[[4,1,2],-21],[[4,1,1],126],[[4,1,0],-441],[[4,0,3],-6],[[4,0,2],18],[[4,0,1],-18],[[4,0,0],-6],[[3,3,0],425],[[3,2,1],115],[[3,2,0],-1035],[[3,1,2],29],[[3,1,1],-174],[[3,1,0],609],[[3,0,3],7],[[3,0,2],-21],[[3,0,1],21],[[3,0,0],97],[[2,3,0],-525],[[2,2,1],-120],[[2,2,0],1080],[[2,1,2],-27],[[2,1,1],162],[[2,1,0],-567],[[2,0,3],-6],[[2,0,2],18],[[2,0,1],-18],[[2,0,0],-6],[[1,3,0],375],[[1,2,1],75],[[1,2,0],-675],[[1,1,2],15],[[1,1,1],-90],[[1,1,0],315],[[1,0,3],3],[[1,0,2],-9],[[1,0,1],9],[[1,0,0],-51],[[0,3,0],-125],[[0,2,1],-25],[[0,2,0],225],[[0,1,2],-5],[[0,1,1],30],[[0,1,0],-105],[[0,0,3],-1],[[0,0,2],3],[[0,0,1],-3],[[0,0,0],17]]}],"tree":[0,[2,[1,13,4],11],[1,{"i":9,"e":13,"lambda":[62071519235296005,1015235111501824]},[2,[0,[1,[2,[0,[1,13,[0,{"i":12,"e":13,"lambda":[955599980544,447766666469]},[2,{"i":12,"e":13,"lambda":[339440378112,327079837985]},[1,13,[0,{"i":12,"e":13,"lambda":[14822356209408,7673974398815]},[2,[2,12,[0,[1,13,[2,12,[0,[1,13,[2,{"i":12,"e":13,"lambda":[10215089584128,7969828077643]},7]],12]]],12]],[1,{"i":12,"e":13,"lambda":[24140465800704,1208074514063]},[2,[0,[2,[1,13,[0,7,[2,[0,7,{"i":12,"e":13,"lambda":[-1027955225088,7762356651287]}],7]]],7],[2,{"i":12,"e":13,"lambda":[-845037515520,5532813680441]},[0,[1,{"i":12,"e":13,"lambda":[22374774436608,304361189573]},[2,[0,7,{"i":12,"e":13,"lambda":[-125571638016,633781591547]}],7]],{"i":12,"e":13,"lambda":[-5188333824,27040304105]}]]],[0,7,[2,[0,7,[2,[0,7,{"i":12,"e":13,"lambda":[-1148728635648,5563520601853]}],7]],7]]]]]]]]]],[0,[2,12,[2,12,[0,[1,13,[2,12,[0,[1,13,[2,{"i":12,"e":13,"lambda":[-6100246944,29277020545]},[0,[1,13,[2,[0,7,{"i":12,"e":13,"lambda":[-251990766720,1082434956319]}],6]],{"i":12,"e":13,"lambda":[-54787062528,238969186795]}]]],12]]],12]]],12]],[0,{"i":3,"e":13,"lambda":[76769668416665,1217876125034]},[1,{"i":9,"e":13,"lambda":[2568736048277475,39823266371968]},[2,[0,[1,{"i":10,"e":13,"lambda":[170071730833263777,1249730929323008]},[2,[0,[2,[0,[1,13,[2,[0,6,[2,[0,6,{"i":12,"e":13,"lambda":[-26154260352,100931829355]}],6]],6]],[2,{"i":12,"e":13,"lambda":[-136367649792,548738437189]},[0,{"i":6,"e":13,"lambda":[154599873725834873,11551195110342656]},{"i":12,"e":13,"lambda":[-4867651584,18221250713]}]]],{"i":6,"e":13,"lambda":[2942860290419833,208810133098432]}],[2,12,[0,[2,{"i":12,"e":13,"lambda":[-1975753638144,6914002058687]},[0,6,{"i":12,"e":13,"lambda":[-791958435840,2597890227149]}]],12]]],[0,6,[2,[0,6,[2,{"i":12,"e":13,"lambda":[-243013677984,747997918901]},[0,6,{"i":12,"e":13,"lambda":[-714113718912,2061030351911]}]]],6]]]],[2,12,[0,[2,12,[0,[1,{"i":12,"e":13,"lambda":[45593572464,3746500037]},[2,{"i":12,"e":13,"lambda":[-2223141541632,6000351322585]},6]],12]],12]]],[0,6,[2,[0,[1,{"i":12,"e":13,"lambda":[6591069315072,1981802660297]},{"i":6,"e":13,"lambda":[-657486052971022247,11556822944530432]}],[1,{"i":12,"e":13,"lambda":[854396608032,713488579541]},{"i":3,"e":13,"lambda":[-266209155285024,6683732101189]}]],[0,6,[1,{"i":12,"e":13,"lambda":[2201887328256,1153466679835]},6]]]]]]]],[2,[0,[2,[1,[0,[2,[2,[0,[1,[0,[2,[0,5,[2,[0,[1,{"i":12,"e":13,"lambda":[521583334069248,7986715286765]},[1,[2,[0,[1,[2,[0,5,12],7],14],12],[0,7,[1,[2,[0,7,12],7],14]]],14]],12],[0,7,[2,[0,[1,13,[1,[1,[2,[0,7,12],7],14],14]],12],[0,7,[1,13,[1,[1,[2,[0,7,12],7],14],14]]]]]]],7],[2,12,[0,[2,[0,[2,[0,[2,[1,{"i":12,"e":13,"lambda":[7636731575616,1892701463255]},{"i":7,"e":13,"lambda":[-30818900564052705,983757481510784]}],7],12],[0,7,[2,[1,{"i":12,"e":13,"lambda":[7921162554624,4442829806137]},{"i":7,"e":13,"lambda":[-48286366364795,1446324756288]}],7]]],12],[0,7,[2,[0,[2,[1,{"i":12,"e":13,"lambda":[9347169477888,7428558675709]},{"i":5,"e":13,"lambda":[-22306173049297735,540836501443584]}],7],12],[0,7,[2,[1,{"i":12,"e":13,"lambda":[4471077574656,3782998456337]},{"i":5,"e":13,"lambda":[-211962650422275155,3126347781220864]}],7]]]]],12]]],{"i":2,"e":13,"lambda":[-4298539517268217,196265349179232]}],12],[0,[0,7,[1,[2,[0,7,[2,[0,[2,[0,[2,[1,[1,13,[1,13,{"i":7,"e":13,"lambda":[-676641432211875,881033147600768]}]],14],7],{"i":12,"e":13,"lambda":[-273183508224,7838277197879]}],{"i":7,"e":13,"lambda":[-160126905769935,232751178997984]}],{"i":12,"e":13,"lambda":[-20995324416,530333456197]}],[0,7,[2,[0,{"i":7,"e":13,"lambda":[-24536444869495,40646378021888]},{"i":12,"e":13,"lambda":[-68452065792,1545115728479]}],{"i":7,"e":13,"lambda":[-446143817491905,849574945089664]}]]]],7],14]],[1,[0,[2,{"i":12,"e":13,"lambda":[-385812523008,7874368215293]},[0,[2,[0,[1,[1,13,[2,[0,7,12],7]],14],{"i":12,"e":13,"lambda":[-112503561984,1928440996657]}],[0,7,[1,[1,13,[2,[0,7,12],7]],14]]],{"i":12,"e":13,"lambda":[-110543989248,1634121066245]}]],12],14]]],[0,7,[2,[1,[0,[2,[0,7,[1,[2,[0,[1,13,[2,[0,7,12],7]],12],[0,7,[1,13,[2,[0,7,12],7]]]],{"i":2,"e":13,"lambda":[-9248278665703367,421919363006912]}]],7],[1,[2,{"i":12,"e":13,"lambda":[-12777507072,218838738835]},[0,[2,[0,[2,[0,7,{"i":12,"e":13,"lambda":[-26524328688,401690307805]}],7],{"i":12,"e":13,"lambda":[-19757143296,269660131661]}],[0,7,[2,[0,7,{"i":12,"e":13,"lambda":[-16117313256,201008913499]}],7]]],{"i":12,"e":13,"lambda":[-166662790272,1918998857971]}]],14]],14],[0,7,[1,[2,[0,7,[1,[2,[0,[2,[0,7,{"i":12,"e":13,"lambda":[-707403248640,7579920472513]}],7],{"i":12,"e":13,"lambda":[-10349856,103847549]}],[0,7,[2,[0,7,{"i":12,"e":13,"lambda":[-416918544768,3936612946127]}],7]]],14]],7],14]]]]],[2,12,[1,[0,[1,[2,12,[0,[2,{"i":12,"e":13,"lambda":[-83942036640,748812722747]},[0,[2,[0,[2,[0,7,{"i":12,"e":13,"lambda":[-14088976704,119113138703]}],7],{"i":12,"e":13,"lambda":[-389320183296,3127129289945]}],[0,7,[2,[0,7,{"i":12,"e":13,"lambda":[-254271498624,1944066058645]}],7]]],{"i":12,"e":13,"lambda":[-62685784656,456809391505]}]],12]],14],12],14]]],{"i":0,"e":13,"lambda":[-255319084912,22119527937]}],[0,7,[1,[0,[2,[1,[2,[0,[2,[0,7,[1,[2,[0,[2,[1,[0,7,{"i":12,"e":13,"lambda":[-329434034688,3266412817973]}],14],7],{"i":12,"e":13,"lambda":[-987481642752,6549193607323]}],{"i":7,"e":13,"lambda":[467395370622115,236323023434112]}],14]],7],[1,[1,[2,{"i":12,"e":13,"lambda":[-915853112064,6536875690357]},[0,[2,[0,7,{"i":12,"e":13,"lambda":[-8948247552,54360197765]}],7],{"i":12,"e":13,"lambda":[-1109527144704,5719196066077]}]],{"i":2,"e":13,"lambda":[-800690840082831,49617847662728]}],14]],{"i":7,"e":13,"lambda":[-16046603614245555,431488419374336]}],14],7],{"i":7,"e":13,"lambda":[-5291096958479215,81576755125472]}],{"i":0,"e":13,"lambda":[-823340702785428,5451572944031]}]]],14],{"i":3,"e":13,"lambda":[-290312338721979,15029264634568]}]],[2,12,[0,[1,[2,12,[0,[1,12,[2,12,[0,[1,[2,12,[0,[1,12,[2,12,6]],12]],{"i":1,"e":13,"lambda":[-1241246883767667,41742752514592]}],12]]],12]],14],12]]],[2,[1,[2,[0,{"i":1,"e":13,"lambda":[125159099646133,20811560069072]},[0,[1,{"i":12,"e":13,"lambda":[1695451938048,1001338008823]},{"i":8,"e":13,"lambda":[229025490178985,180369836220544]}],12]],{"i":8,"e":13,"lambda":[258503155317085,86487945365872]}],8],8]]]],"statistics":{"nodes":547,"leaves":274,"maxdepth":26},"mask":[[0,1],[1,1],[3,-1],[4,-1],[5,1],[7,1],[9,-1],[12,-1],[13,-1]]},{"pattern":[[1,1,-1,-1,-1,-1,-1,1,1,1,1,1,1,1,-1,1,-1,-1],0,1,1,6,-1,1],"degrees":[16,6,6],"polynomials":[{"name":"W5-W0","positive_content":18,"factors":[{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-160],[[8,3,0],40],[[8,2,2],-320],[[8,2,1],880],[[8,2,0],-200],[[8,1,3],-640],[[8,1,2],1440],[[8,1,1],-1440],[[8,1,0],280],[[8,0,3],960],[[8,0,2],-1440],[[8,0,1],720],[[8,0,0],-120],[[7,3,1],1480],[[7,3,0],-460],[[7,2,2],2720],[[7,2,1],-7300],[[7,2,0],2060],[[7,1,3],4960],[[7,1,2],-11520],[[7,1,1],11160],[[7,1,0],-2620],[[7,0,3],-6000],[[7,0,2],10080],[[7,0,1],-5580],[[7,0,0],1020],[[6,3,1],-6460],[[6,3,0],2290],[[6,2,2],-10820],[[6,2,1],28540],[[6,2,0],-8990],[[6,1,3],-17800],[[6,1,2],42210],[[6,1,1],-40320],[[6,1,0],10150],[[6,0,3],17700],[[6,0,2],-31410],[[6,0,1],18540],[[6,0,0],-3090],[[5,3,1],17050],[[5,3,0],-6625],[[5,2,2],25820],[[5,2,1],-67225],[[5,2,0],22685],[[5,1,3],38050],[[5,1,2],-91485],[[5,1,1],86760],[[5,1,0],-22705],[[5,0,3],-31965],[[5,0,2],58275],[[5,0,1],-35415],[[5,0,0],5565],[[4,3,1],-29575],[[4,3,0],12175],[[4,2,2],-40145],[[4,2,1],103705],[[4,2,0],-36200],[[4,1,3],-52675],[[4,1,2],127485],[[4,1,1],-120645],[[4,1,0],31975],[[4,0,3],38625],[[4,0,2],-70965],[[4,0,1],43515],[[4,0,0],-7356],[[3,3,1],34375],[[3,3,0],-14500],[[3,2,2],41450],[[3,2,1],-106900],[[3,2,0],37550],[[3,1,3],48235],[[3,1,2],-116595],[[3,1,1],110385],[[3,1,0],-29245],[[3,0,3],-31965],[[3,0,2],58275],[[3,0,1],-35415],[[3,0,0],6807],[[2,3,1],-26125],[[2,3,0],10750],[[2,2,2],-27725],[[2,2,1],72025],[[2,2,0],-24500],[[2,1,3],-28540],[[2,1,2],68265],[[2,1,1],-64890],[[2,1,0],16705],[[2,0,3],17700],[[2,0,2],-31410],[[2,0,1],18540],[[2,0,0],-3549],[[1,3,1],11875],[[1,3,0],-4375],[[1,2,2],11000],[[1,2,1],-29125],[[1,2,0],9125],[[1,1,3],10000],[[1,1,2],-23400],[[1,1,1],22500],[[1,1,0],-5500],[[1,0,3],-6000],[[1,0,2],10080],[[1,0,1],-5580],[[1,0,0],858],[[0,3,1],-2500],[[0,3,0],625],[[0,2,2],-2000],[[0,2,1],5500],[[0,2,0],-1250],[[0,1,3],-1600],[[0,1,2],3600],[[0,1,1],-3600],[[0,1,0],700],[[0,0,3],960],[[0,0,2],-1440],[[0,0,1],720],[[0,0,0],-66]]},{"name":"S01-W2","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],320],[[9,3,0],-80],[[9,2,2],640],[[9,2,1],-1760],[[9,2,0],400],[[9,1,3],1280],[[9,1,2],-2880],[[9,1,1],2880],[[9,1,0],-560],[[9,0,3],-1920],[[9,0,2],2880],[[9,0,1],-1440],[[9,0,0],132],[[8,3,1],-2800],[[8,3,0],880],[[8,2,2],-5120],[[8,2,1],13720],[[8,2,0],-3920],[[8,1,3],-9280],[[8,1,2],21600],[[8,1,1],-20880],[[8,1,0],4960],[[8,0,3],11040],[[8,0,2],-18720],[[8,0,1],10440],[[8,0,0],-1488],[[7,3,1],11440],[[7,3,0],-4120],[[7,2,2],18920],[[7,2,1],-49780],[[7,2,0],15920],[[7,1,3],30640],[[7,1,2],-72900],[[7,1,1],69480],[[7,1,0],-17680],[[7,0,3],-29400],[[7,0,2],52740],[[7,0,1],-31500],[[7,0,0],5862],[[6,3,1],-27640],[[6,3,0],10960],[[6,2,2],-40820],[[6,2,1],105910],[[6,2,0],-36380],[[6,1,3],-58300],[[6,1,2],140760],[[6,1,1],-133200],[[6,1,0],35260],[[6,0,3],46230],[[6,0,2],-85140],[[6,0,1],52290],[[6,0,0],-11658],[[5,3,1],42100],[[5,3,0],-17725],[[5,2,2],54470],[[5,2,1],-140185],[[5,2,0],49715],[[5,1,3],67300],[[5,1,2],-163485],[[5,1,1],154530],[[5,1,0],-41245],[[5,0,3],-45285],[[5,0,2],83655],[[5,0,1],-51615],[[5,0,0],11361],[[4,3,1],-39175],[[4,3,0],16825],[[4,2,2],-42755],[[4,2,1],110095],[[4,2,0],-38900],[[4,1,3],-43795],[[4,1,2],105705],[[4,1,1],-100125],[[4,1,0],26515],[[4,0,3],25305],[[4,0,2],-45585],[[4,0,1],27315],[[4,0,0],-4314],[[3,3,1],17875],[[3,3,0],-7000],[[3,2,2],14000],[[3,2,1],-37150],[[3,2,0],11450],[[3,1,3],8845],[[3,1,2],-19935],[[3,1,1],19395],[[3,1,0],-4165],[[3,0,3],-3435],[[3,0,2],4545],[[3,0,1],-1665],[[3,0,0],-735],[[2,3,1],2375],[[2,3,0],-2000],[[2,2,2],5725],[[2,2,1],-13775],[[2,2,0],6250],[[2,1,3],8540],[[2,1,2],-21465],[[2,1,1],19890],[[2,1,0],-5705],[[2,0,3],-5700],[[2,0,2],11250],[[2,0,1],-7380],[[2,0,0],1374],[[1,3,1],-6875],[[1,3,0],3125],[[1,2,2],-7000],[[1,2,1],18125],[[1,2,0],-6625],[[1,1,3],-6800],[[1,1,2],16200],[[1,1,1],-15300],[[1,1,0],4100],[[1,0,3],4080],[[1,0,2],-7200],[[1,0,1],4140],[[1,0,0],-672],[[0,3,1],2500],[[0,3,0],-625],[[0,2,2],2000],[[0,2,1],-5500],[[0,2,0],1250],[[0,1,3],1600],[[0,1,2],-3600],[[0,1,1],3600],[[0,1,0],-700],[[0,0,3],-960],[[0,0,2],1440],[[0,0,1],-720],[[0,0,0],93]]},{"name":"W5-W6","positive_content":6,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],1],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-16],[[8,3,1],-160],[[8,3,0],144],[[8,2,2],-320],[[8,2,1],880],[[8,2,0],-416],[[8,1,3],-640],[[8,1,2],1440],[[8,1,1],-1440],[[8,1,0],464],[[8,0,3],960],[[8,0,2],-1440],[[8,0,1],720],[[8,0,0],-176],[[7,4,0],160],[[7,3,1],1480],[[7,3,0],-1368],[[7,2,2],2720],[[7,2,1],-7300],[[7,2,0],3704],[[7,1,3],4960],[[7,1,2],-11520],[[7,1,1],11160],[[7,1,0],-3824],[[7,0,3],-6000],[[7,0,2],10080],[[7,0,1],-5580],[[7,0,0],1328],[[6,4,0],-760],[[6,3,1],-6460],[[6,3,0],6084],[[6,2,2],-10820],[[6,2,1],28540],[[6,2,0],-15056],[[6,1,3],-17800],[[6,1,2],42210],[[6,1,1],-40320],[[6,1,0],13580],[[6,0,3],17700],[[6,0,2],-31410],[[6,0,1],18540],[[6,0,0],-3488],[[5,4,0],2200],[[5,3,1],17050],[[5,3,0],-16290],[[5,2,2],25820],[[5,2,1],-67225],[[5,2,0],36374],[[5,1,3],38050],[[5,1,2],-91485],[[5,1,1],86760],[[5,1,0],-28340],[[5,0,3],-31965],[[5,0,2],58275],[[5,0,1],-35415],[[5,0,0],4976],[[4,4,0],-4225],[[4,3,1],-29575],[[4,3,0],28530],[[4,2,2],-40145],[[4,2,1],103705],[[4,2,0],-56816],[[4,1,3],-52675],[[4,1,2],127485],[[4,1,1],-120645],[[4,1,0],38360],[[4,0,3],38625],[[4,0,2],-70965],[[4,0,1],43515],[[4,0,0],-5255],[[3,4,0],5500],[[3,3,1],34375],[[3,3,0],-33300],[[3,2,2],41450],[[3,2,1],-106900],[[3,2,0],58700],[[3,1,3],48235],[[3,1,2],-116595],[[3,1,1],110385],[[3,1,0],-35264],[[3,0,3],-31965],[[3,0,2],58275],[[3,0,1],-35415],[[3,0,0],4976],[[2,4,0],-4750],[[2,3,1],-26125],[[2,3,0],25200],[[2,2,2],-27725],[[2,2,1],72025],[[2,2,0],-39080],[[2,1,3],-28540],[[2,1,2],68265],[[2,1,1],-64890],[[2,1,0],21524],[[2,0,3],17700],[[2,0,2],-31410],[[2,0,1],18540],[[2,0,0],-3488],[[1,4,0],2500],[[1,3,1],11875],[[1,3,0],-11250],[[1,2,2],11000],[[1,2,1],-29125],[[1,2,0],15350],[[1,1,3],10000],[[1,1,2],-23400],[[1,1,1],22500],[[1,1,0],-7820],[[1,0,3],-6000],[[1,0,2],10080],[[1,0,1],-5580],[[1,0,0],1328],[[0,4,0],-625],[[0,3,1],-2500],[[0,3,0],2250],[[0,2,2],-2000],[[0,2,1],5500],[[0,2,0],-2600],[[0,1,3],-1600],[[0,1,2],3600],[[0,1,1],-3600],[[0,1,0],1160],[[0,0,3],960],[[0,0,2],-1440],[[0,0,1],720],[[0,0,0],-176]]},{"name":"W5-S13","positive_content":1,"factors":[],"reduced":[[[10,3,1],480],[[10,3,0],-120],[[10,2,2],960],[[10,2,1],-2640],[[10,2,0],600],[[10,1,3],1920],[[10,1,2],-4320],[[10,1,1],4320],[[10,1,0],-840],[[10,0,3],-2880],[[10,0,2],4320],[[10,0,1],-2160],[[10,0,0],355],[[9,3,1],-7800],[[9,3,0],2220],[[9,2,2],-14880],[[9,2,1],40380],[[9,2,0],-10380],[[9,1,3],-28320],[[9,1,2],64800],[[9,1,1],-63720],[[9,1,0],13740],[[9,0,3],38160],[[9,0,2],-60480],[[9,0,1],31860],[[9,0,0],-5555],[[8,3,1],50940],[[8,3,0],-16650],[[8,2,2],90540],[[8,2,1],-241560],[[8,2,0],70830],[[8,1,3],159480],[[8,1,2],-372870],[[8,1,1],359640],[[8,1,0],-86310],[[8,0,3],-181980],[[8,0,2],310230],[[8,0,1],-174960],[[8,0,0],31515],[[7,3,1],-191250],[[7,3,0],69345],[[7,2,2],-312840],[[7,2,1],822915],[[7,2,0],-263025],[[7,1,3],-502830],[[7,1,2],1195425],[[7,1,1],-1140480],[[7,1,0],289125],[[7,0,3],485595],[[7,0,2],-864675],[[7,0,1],512325],[[7,0,0],-86655],[[6,3,1],466155],[[6,3,0],-182520],[[6,2,2],695115],[[6,2,1],-1808460],[[6,2,0],611955],[[6,1,3],1010475],[[6,1,2],-2430270],[[6,1,1],2304855],[[6,1,0],-603180],[[6,0,3],-840240],[[6,0,2],1530900],[[6,0,1],-929880],[[6,0,0],138285],[[5,3,1],-775350],[[5,3,0],319050],[[5,2,2],-1044855],[[5,2,1],2700180],[[5,2,0],-940905],[[5,1,3],-1365030],[[5,1,2],3301425],[[5,1,1],-3124980],[[5,1,0],827325],[[5,0,3],1002915],[[5,0,2],-1839915],[[5,0,1],1126305],[[5,0,0],-154698],[[4,3,1],888975],[[4,3,0],-373275],[[4,2,2],1074060],[[4,2,1],-2772090],[[4,2,0],970650],[[4,1,3],1256580],[[4,1,2],-3035745],[[4,1,1],2874690],[[4,1,0],-760185],[[4,0,3],-840240],[[4,0,2],1530900],[[4,0,1],-929880],[[4,0,0],138285],[[3,3,1],-687375],[[3,3,0],282375],[[3,2,2],-739575],[[3,2,1],1920600],[[3,2,0],-654525],[[3,1,3],-774045],[[3,1,2],1853550],[[3,1,1],-1761345],[[3,1,0],455040],[[3,0,3],485595],[[3,0,2],-864675],[[3,0,1],512325],[[3,0,0],-86655],[[2,3,1],335250],[[2,3,0],-126000],[[2,2,2],320175],[[2,2,1],-844200],[[2,2,0],268875],[[2,1,3],300420],[[2,1,2],-706995],[[2,1,1],677970],[[2,1,0],-167715],[[2,0,3],-181980],[[2,0,2],310230],[[2,0,1],-174960],[[2,0,0],31515],[[1,3,1],-88125],[[1,3,0],26250],[[1,2,2],-75000],[[1,2,1],202875],[[1,2,0],-53625],[[1,1,3],-63600],[[1,1,2],145800],[[1,1,1],-143100],[[1,1,0],31200],[[1,0,3],38160],[[1,0,2],-60480],[[1,0,1],31860],[[1,0,0],-5555],[[0,3,1],7500],[[0,3,0],-1875],[[0,2,2],6000],[[0,2,1],-16500],[[0,2,0],3750],[[0,1,3],4800],[[0,1,2],-10800],[[0,1,1],10800],[[0,1,0],-2100],[[0,0,3],-2880],[[0,0,2],4320],[[0,0,1],-2160],[[0,0,0],355]]},{"name":"S16-S13","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],480],[[8,3,0],-224],[[8,2,2],960],[[8,2,1],-2640],[[8,2,0],796],[[8,1,3],1920],[[8,1,2],-4320],[[8,1,1],4320],[[8,1,0],-994],[[8,0,3],-2880],[[8,0,2],4320],[[8,0,1],-2160],[[8,0,0],401],[[7,4,0],-160],[[7,3,1],-4440],[[7,3,0],2264],[[7,2,2],-8160],[[7,2,1],21900],[[7,2,0],-7552],[[7,1,3],-14880],[[7,1,2],34560],[[7,1,1],-33480],[[7,1,0],8707],[[7,0,3],18000],[[7,0,2],-30240],[[7,0,1],16740],[[7,0,0],-3224],[[6,4,0],760],[[6,3,1],19380],[[6,3,0],-10484],[[6,2,2],32460],[[6,2,1],-85620],[[6,2,0],31723],[[6,1,3],53400],[[6,1,2],-126630],[[6,1,1],120960],[[6,1,0],-31834],[[6,0,3],-53100],[[6,0,2],94230],[[6,0,1],-55620],[[6,0,0],9140],[[5,4,0],-2200],[[5,3,1],-51150],[[5,3,0],28910],[[5,2,2],-77460],[[5,2,1],201675],[[5,2,0],-78247],[[5,1,3],-114150],[[5,1,2],274455],[[5,1,1],-260280],[[5,1,0],67798],[[5,0,3],95895],[[5,0,2],-174825],[[5,0,1],106245],[[5,0,0],-15731],[[4,4,0],4225],[[4,3,1],88725],[[4,3,0],-51605],[[4,2,2],120435],[[4,2,1],-311115],[[4,2,0],123496],[[4,1,3],158025],[[4,1,2],-382455],[[4,1,1],361935],[[4,1,0],-92674],[[4,0,3],-115875],[[4,0,2],212895],[[4,0,1],-130545],[[4,0,0],18824],[[3,4,0],-5500],[[3,3,1],-103125],[[3,3,0],60725],[[3,2,2],-124350],[[3,2,1],320700],[[3,2,0],-127840],[[3,1,3],-144705],[[3,1,2],349785],[[3,1,1],-331155],[[3,1,0],85102],[[3,0,3],95895],[[3,0,2],-174825],[[3,0,1],106245],[[3,0,0],-15731],[[2,4,0],4750],[[2,3,1],78375],[[2,3,0],-45575],[[2,2,2],83175],[[2,2,1],-216075],[[2,2,0],84280],[[2,1,3],85620],[[2,1,2],-204795],[[2,1,1],194670],[[2,1,0],-51034],[[2,0,3],-53100],[[2,0,2],94230],[[2,0,1],-55620],[[2,0,0],9140],[[1,4,0],-2500],[[1,3,1],-35625],[[1,3,0],19625],[[1,2,2],-33000],[[1,2,1],87375],[[1,2,0],-32275],[[1,1,3],-30000],[[1,1,2],70200],[[1,1,1],-67500],[[1,1,0],18040],[[1,0,3],18000],[[1,0,2],-30240],[[1,0,1],16740],[[1,0,0],-3224],[[0,4,0],625],[[0,3,1],7500],[[0,3,0],-3500],[[0,2,2],6000],[[0,2,1],-16500],[[0,2,0],4975],[[0,1,3],4800],[[0,1,2],-10800],[[0,1,1],10800],[[0,1,0],-2485],[[0,0,3],-2880],[[0,0,2],4320],[[0,0,1],-2160],[[0,0,0],401]]},{"name":"W1-S17","positive_content":1,"factors":[{"terms":[[[2,0,1],4],[[1,0,1],-7],[[1,0,0],3],[[0,0,1],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],480],[[8,3,0],-120],[[8,2,2],960],[[8,2,1],-2640],[[8,2,0],600],[[8,1,3],1920],[[8,1,2],-4320],[[8,1,1],4320],[[8,1,0],-840],[[8,0,4],256],[[8,0,3],-3264],[[8,0,2],4320],[[8,0,1],-2160],[[8,0,0],360],[[7,3,1],-4440],[[7,3,0],1380],[[7,2,2],-8160],[[7,2,1],21900],[[7,2,0],-6180],[[7,1,3],-14880],[[7,1,2],34560],[[7,1,1],-33480],[[7,1,0],7860],[[7,0,4],-1792],[[7,0,3],21168],[[7,0,2],-31104],[[7,0,1],16740],[[7,0,0],-3060],[[6,3,1],19380],[[6,3,0],-6870],[[6,2,2],32460],[[6,2,1],-85620],[[6,2,0],26970],[[6,1,3],53400],[[6,1,2],-126630],[[6,1,1],120960],[[6,1,0],-30450],[[6,0,4],5728],[[6,0,3],-64212],[[6,0,2],98982],[[6,0,1],-54108],[[6,0,0],9270],[[5,3,1],-51150],[[5,3,0],19875],[[5,2,2],-77460],[[5,2,1],201675],[[5,2,0],-68055],[[5,1,3],-114150],[[5,1,2],274455],[[5,1,1],-260280],[[5,1,0],68115],[[5,0,4],-10864],[[5,0,3],118041],[[5,0,2],-186111],[[5,0,1],100359],[[5,0,0],-15237],[[4,3,1],88725],[[4,3,0],-36525],[[4,2,2],120435],[[4,2,1],-311115],[[4,2,0],108600],[[4,1,3],158025],[[4,1,2],-382455],[[4,1,1],361935],[[4,1,0],-95925],[[4,0,4],13345],[[4,0,3],-143505],[[4,0,2],227691],[[4,0,1],-121851],[[4,0,0],17208],[[3,3,1],-103125],[[3,3,0],43500],[[3,2,2],-124350],[[3,2,1],320700],[[3,2,0],-112650],[[3,1,3],-144705],[[3,1,2],349785],[[3,1,1],-331155],[[3,1,0],87735],[[3,0,4],-10864],[[3,0,3],118041],[[3,0,2],-186111],[[3,0,1],100359],[[3,0,0],-15237],[[2,3,1],78375],[[2,3,0],-32250],[[2,2,2],83175],[[2,2,1],-216075],[[2,2,0],73500],[[2,1,3],85620],[[2,1,2],-204795],[[2,1,1],194670],[[2,1,0],-50115],[[2,0,4],5728],[[2,0,3],-64212],[[2,0,2],98982],[[2,0,1],-54108],[[2,0,0],9270],[[1,3,1],-35625],[[1,3,0],13125],[[1,2,2],-33000],[[1,2,1],87375],[[1,2,0],-27375],[[1,1,3],-30000],[[1,1,2],70200],[[1,1,1],-67500],[[1,1,0],16500],[[1,0,4],-1792],[[1,0,3],21168],[[1,0,2],-31104],[[1,0,1],16740],[[1,0,0],-3060],[[0,3,1],7500],[[0,3,0],-1875],[[0,2,2],6000],[[0,2,1],-16500],[[0,2,0],3750],[[0,1,3],4800],[[0,1,2],-10800],[[0,1,1],10800],[[0,1,0],-2100],[[0,0,4],256],[[0,0,3],-3264],[[0,0,2],4320],[[0,0,1],-2160],[[0,0,0],360]]},{"name":"S02-S17","positive_content":1,"factors":[],"reduced":[[[10,3,2],1920],[[10,3,1],-1920],[[10,3,0],360],[[10,2,3],3840],[[10,2,2],-13440],[[10,2,1],10320],[[10,2,0],-1800],[[10,1,4],7680],[[10,1,3],-23040],[[10,1,2],30240],[[10,1,1],-16320],[[10,1,0],2520],[[10,0,5],1024],[[10,0,4],-13056],[[10,0,3],25920],[[10,0,2],-21600],[[10,0,1],7920],[[10,0,0],-837],[[9,3,2],-21120],[[9,3,1],24000],[[9,3,0],-5220],[[9,2,3],-39360],[[9,2,2],139200],[[9,2,1],-118380],[[9,2,0],23940],[[9,1,4],-72960],[[9,1,3],230400],[[9,1,2],-306720],[[9,1,1],176640],[[9,1,0],-31140],[[9,0,5],-8960],[[9,0,4],108288],[[9,0,3],-235728],[[9,0,2],211680],[[9,0,1],-84420],[[9,0,0],10962],[[8,3,2],110520],[[8,3,1],-137160],[[8,3,0],33390],[[8,2,3],190800],[[8,2,2],-680040],[[8,2,1],615420],[[8,2,0],-138330],[[8,1,4],325440],[[8,1,3],-1065600],[[8,1,2],1439370],[[8,1,1],-857340],[[8,1,0],164610],[[8,0,5],36480],[[8,0,4],-423456],[[8,0,3],970380],[[8,0,2],-912654],[[8,0,1],383940],[[8,0,0],-56916],[[7,3,2],-358020],[[7,3,1],474300],[[7,3,0],-125595],[[7,2,3],-569700],[[7,2,2],2042640],[[7,2,1],-1927035],[[7,2,0],465435],[[7,1,4],-889920],[[7,1,3],2990160],[[7,1,2],-4088475],[[7,1,1],2486970],[[7,1,0],-501975],[[7,0,5],-90720],[[7,0,4],1023504],[[7,0,3],-2414655],[[7,0,2],2324673],[[7,0,1],-1003077],[[7,0,0],158247],[[6,3,2],790470],[[6,3,1],-1097370],[[6,3,0],309060],[[6,2,3],1153800],[[6,2,2],-4154490],[[6,2,1],4023945],[[6,2,0],-1019205],[[6,1,4],1644750],[[6,1,3],-5619150],[[6,1,2],7750890],[[6,1,1],-4773510],[[6,1,0],992160],[[6,0,5],152340],[[6,0,4],-1689747],[[6,0,3],4045887],[[6,0,2],-3935007],[[6,0,1],1709613],[[6,0,0],-274887],[[5,3,2],-1238175],[[5,3,1],1770525],[[5,3,0],-518850],[[5,2,3],-1650285],[[5,2,2],5956650],[[5,2,1],-5850180],[[5,2,0],1519515],[[5,1,4],-2141595],[[5,1,3],7372935],[[5,1,2],-10214100],[[5,1,1],6326595],[[5,1,0],-1330875],[[5,0,5],-180327],[[5,0,4],1988898],[[5,0,3],-4783860],[[5,0,2],4665222],[[5,0,1],-2028645],[[5,0,0],326484],[[4,3,2],1390275],[[4,3,1],-2009025],[[4,3,0],597825],[[4,2,3],1684890],[[4,2,2],-6083640],[[4,2,1],5984820],[[4,2,0],-1560150],[[4,1,4],1987515],[[4,1,3],-6830775],[[4,1,2],9454320],[[4,1,1],-5848515],[[4,1,0],1227735],[[4,0,5],152340],[[4,0,4],-1689747],[[4,0,3],4045887],[[4,0,2],-3935007],[[4,0,1],1709613],[[4,0,0],-274887],[[3,3,2],-1103625],[[3,3,1],1573875],[[3,3,0],-460125],[[3,2,3],-1211625],[[3,2,2],4365450],[[3,2,1],-4243500],[[3,2,0],1081575],[[3,1,4],-1298160],[[3,1,3],4408200],[[3,1,2],-6060420],[[3,1,1],3715740],[[3,1,0],-763740],[[3,0,5],-90720],[[3,0,4],1023504],[[3,0,3],-2414655],[[3,0,2],2324673],[[3,0,1],-1003077],[[3,0,0],158247],[[2,3,2],592875],[[2,3,1],-806625],[[2,3,0],220500],[[2,2,3],587700],[[2,2,2],-2106450],[[2,2,1],1984725],[[2,2,0],-478125],[[2,1,4],571680],[[2,1,3],-1895040],[[2,1,2],2572965],[[2,1,1],-1548270],[[2,1,0],305145],[[2,0,5],36480],[[2,0,4],-423456],[[2,0,3],970380],[[2,0,2],-912654],[[2,0,1],383940],[[2,0,0],-56916],[[1,3,2],-195000],[[1,3,1],240000],[[1,3,0],-56250],[[1,2,3],-174000],[[1,2,2],618000],[[1,2,1],-546375],[[1,2,0],115875],[[1,1,4],-153600],[[1,1,3],489600],[[1,1,2],-653400],[[1,1,1],380400],[[1,1,0],-68400],[[1,0,5],-8960],[[1,0,4],108288],[[1,0,3],-235728],[[1,0,2],211680],[[1,0,1],-84420],[[1,0,0],10962],[[0,3,2],30000],[[0,3,1],-30000],[[0,3,0],5625],[[0,2,3],24000],[[0,2,2],-84000],[[0,2,1],64500],[[0,2,0],-11250],[[0,1,4],19200],[[0,1,3],-57600],[[0,1,2],75600],[[0,1,1],-40800],[[0,1,0],6300],[[0,0,5],1024],[[0,0,4],-13056],[[0,0,3],25920],[[0,0,2],-21600],[[0,0,1],7920],[[0,0,0],-837]]},{"name":"S16-S17","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,1],4],[[2,0,0],2],[[1,1,0],5],[[1,0,1],-7],[[1,0,0],1],[[0,1,0],-5],[[0,0,1],4],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],512],[[8,3,0],-232],[[8,2,2],1024],[[8,2,1],-2832],[[8,2,0],840],[[8,1,3],2048],[[8,1,2],-4640],[[8,1,1],4608],[[8,1,0],-1048],[[8,0,4],256],[[8,0,3],-3392],[[8,0,2],4576],[[8,0,1],-2288],[[8,0,0],424],[[7,4,0],-160],[[7,3,1],-4736],[[7,3,0],2356],[[7,2,2],-8704],[[7,2,1],23484],[[7,2,0],-8004],[[7,1,3],-15872],[[7,1,2],37088],[[7,1,1],-35760],[[7,1,0],9220],[[7,0,4],-1792],[[7,0,3],21968],[[7,0,2],-32800],[[7,0,1],17732],[[7,0,0],-3412],[[6,4,0],760],[[6,3,1],20672],[[6,3,0],-10942],[[6,2,2],34624],[[6,2,1],-91788],[[6,2,0],33690],[[6,1,3],56960],[[6,1,2],-135818],[[6,1,1],129276],[[6,1,0],-33850],[[6,0,4],5728],[[6,0,3],-66572],[[6,0,2],104134],[[6,0,1],-57332],[[6,0,0],9262],[[5,4,0],-2200],[[5,3,1],-54560],[[5,3,0],30235],[[5,2,2],-82624],[[5,2,1],216159],[[5,2,0],-83199],[[5,1,3],-121760],[[5,1,2],294263],[[5,1,1],-278262],[[5,1,0],72343],[[5,0,4],-10864],[[5,0,3],122303],[[5,0,2],-195553],[[5,0,1],106457],[[5,0,0],-13939],[[4,4,0],4225],[[4,3,1],94640],[[4,3,0],-54040],[[4,2,2],128464],[[4,2,1],-333417],[[4,2,0],131385],[[4,1,3],168560],[[4,1,2],-409988],[[4,1,1],386976],[[4,1,0],-99100],[[4,0,4],13345],[[4,0,3],-148655],[[4,0,2],239149],[[4,0,1],-129317],[[4,0,0],15262],[[3,4,0],-5500],[[3,3,1],-110000],[[3,3,0],63625],[[3,2,2],-132640],[[3,2,1],343680],[[3,2,0],-136020],[[3,1,3],-154352],[[3,1,2],374978],[[3,1,1],-354060],[[3,1,0],90970],[[3,0,4],-10864],[[3,0,3],122303],[[3,0,2],-195553],[[3,0,1],106457],[[3,0,0],-13939],[[2,4,0],4750],[[2,3,1],83600],[[2,3,0],-47725],[[2,2,2],88720],[[2,2,1],-231585],[[2,2,0],89625],[[2,1,3],91328],[[2,1,2],-219605],[[2,1,1],208098],[[2,1,0],-54373],[[2,0,4],5728],[[2,0,3],-66572],[[2,0,2],104134],[[2,0,1],-57332],[[2,0,0],9262],[[1,4,0],-2500],[[1,3,1],-38000],[[1,3,0],20500],[[1,2,2],-35200],[[1,2,1],93675],[[1,2,0],-34275],[[1,1,3],-32000],[[1,1,2],75320],[[1,1,1],-72120],[[1,1,0],19120],[[1,0,4],-1792],[[1,0,3],21968],[[1,0,2],-32800],[[1,0,1],17732],[[1,0,0],-3412],[[0,4,0],625],[[0,3,1],8000],[[0,3,0],-3625],[[0,2,2],6400],[[0,2,1],-17700],[[0,2,0],5250],[[0,1,3],5120],[[0,1,2],-11600],[[0,1,1],11520],[[0,1,0],-2620],[[0,0,4],256],[[0,0,3],-3392],[[0,0,2],4576],[[0,0,1],-2288],[[0,0,0],424]]},{"name":"S02-S27","positive_content":1,"factors":[{"terms":[[[2,0,1],4],[[1,0,1],-7],[[1,0,0],6],[[0,0,1],4],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],480],[[8,3,0],-120],[[8,2,2],960],[[8,2,1],-2640],[[8,2,0],600],[[8,1,3],1920],[[8,1,2],-4320],[[8,1,1],4320],[[8,1,0],-840],[[8,0,4],256],[[8,0,3],-3072],[[8,0,2],4176],[[8,0,1],-2268],[[8,0,0],279],[[7,3,1],-4440],[[7,3,0],1380],[[7,2,2],-8160],[[7,2,1],21900],[[7,2,0],-6180],[[7,1,3],-14880],[[7,1,2],34560],[[7,1,1],-33480],[[7,1,0],7860],[[7,0,4],-1792],[[7,0,3],19776],[[7,0,2],-29736],[[7,0,1],17145],[[7,0,0],-2736],[[6,3,1],19380],[[6,3,0],-6870],[[6,2,2],32460],[[6,2,1],-85620],[[6,2,0],26970],[[6,1,3],53400],[[6,1,2],-126630],[[6,1,1],120960],[[6,1,0],-30450],[[6,0,4],5728],[[6,0,3],-59664],[[6,0,2],93789],[[6,0,1],-54594],[[6,0,0],10080],[[5,3,1],-51150],[[5,3,0],19875],[[5,2,2],-77460],[[5,2,1],201675],[[5,2,0],-68055],[[5,1,3],-114150],[[5,1,2],274455],[[5,1,1],-260280],[[5,1,0],68115],[[5,0,4],-10864],[[5,0,3],109308],[[5,0,2],-175329],[[5,0,1],100359],[[5,0,0],-20259],[[4,3,1],88725],[[4,3,0],-36525],[[4,2,2],120435],[[4,2,1],-311115],[[4,2,0],108600],[[4,1,3],158025],[[4,1,2],-382455],[[4,1,1],361935],[[4,1,0],-95925],[[4,0,4],13345],[[4,0,3],-132735],[[4,0,2],214065],[[4,0,1],-121473],[[4,0,0],25146],[[3,3,1],-103125],[[3,3,0],43500],[[3,2,2],-124350],[[3,2,1],320700],[[3,2,0],-112650],[[3,1,3],-144705],[[3,1,2],349785],[[3,1,1],-331155],[[3,1,0],87735],[[3,0,4],-10864],[[3,0,3],109308],[[3,0,2],-175329],[[3,0,1],100359],[[3,0,0],-20259],[[2,3,1],78375],[[2,3,0],-32250],[[2,2,2],83175],[[2,2,1],-216075],[[2,2,0],73500],[[2,1,3],85620],[[2,1,2],-204795],[[2,1,1],194670],[[2,1,0],-50115],[[2,0,4],5728],[[2,0,3],-59664],[[2,0,2],93789],[[2,0,1],-54594],[[2,0,0],10080],[[1,3,1],-35625],[[1,3,0],13125],[[1,2,2],-33000],[[1,2,1],87375],[[1,2,0],-27375],[[1,1,3],-30000],[[1,1,2],70200],[[1,1,1],-67500],[[1,1,0],16500],[[1,0,4],-1792],[[1,0,3],19776],[[1,0,2],-29736],[[1,0,1],17145],[[1,0,0],-2736],[[0,3,1],7500],[[0,3,0],-1875],[[0,2,2],6000],[[0,2,1],-16500],[[0,2,0],3750],[[0,1,3],4800],[[0,1,2],-10800],[[0,1,1],10800],[[0,1,0],-2100],[[0,0,4],256],[[0,0,3],-3072],[[0,0,2],4176],[[0,0,1],-2268],[[0,0,0],279]]},{"name":"S26-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,1],4],[[2,0,0],2],[[1,1,0],5],[[1,0,1],-7],[[1,0,0],1],[[0,1,0],-5],[[0,0,1],4],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],512],[[8,3,0],-208],[[8,2,2],1024],[[8,2,1],-2784],[[8,2,0],732],[[8,1,3],2048],[[8,1,2],-4544],[[8,1,1],4440],[[8,1,0],-958],[[8,0,4],256],[[8,0,3],-3200],[[8,0,2],4336],[[8,0,1],-2276],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-4736],[[7,3,0],2152],[[7,2,2],-8704],[[7,2,1],23112],[[7,2,0],-7212],[[7,1,3],-15872],[[7,1,2],36416],[[7,1,1],-34566],[[7,1,0],8599],[[7,0,4],-1792],[[7,0,3],20768],[[7,0,2],-31048],[[7,0,1],17315],[[7,0,0],-3055],[[6,4,0],760],[[6,3,1],20672],[[6,3,0],-10132],[[6,2,2],34624],[[6,2,1],-90456],[[6,2,0],30927],[[6,1,3],56960],[[6,1,2],-133676],[[6,1,1],125361],[[6,1,0],-31807],[[6,0,4],5728],[[6,0,3],-63224],[[6,0,2],98671],[[6,0,1],-55451],[[6,0,0],9982],[[5,4,0],-2200],[[5,3,1],-54560],[[5,3,0],28330],[[5,2,2],-82624],[[5,2,1],213366],[[5,2,0],-77430],[[5,1,3],-121760],[[5,1,2],290306],[[5,1,1],-270741],[[5,1,0],68329],[[5,0,4],-10864],[[5,0,3],116918],[[5,0,2],-186016],[[5,0,1],102539],[[5,0,0],-17353],[[4,4,0],4225],[[4,3,1],94640],[[4,3,0],-51190],[[4,2,2],128464],[[4,2,1],-329742],[[4,2,0],123600],[[4,1,3],168560],[[4,1,2],-405446],[[4,1,1],377889],[[4,1,0],-93997],[[4,0,4],13345],[[4,0,3],-143270],[[4,0,2],229027],[[4,0,1],-124715],[[4,0,0],18658],[[3,4,0],-5500],[[3,3,1],-110000],[[3,3,0],60925],[[3,2,2],-132640],[[3,2,1],340665],[[3,2,0],-129225],[[3,1,3],-154352],[[3,1,2],371747],[[3,1,1],-347175],[[3,1,0],86749],[[3,0,4],-10864],[[3,0,3],118955],[[3,0,2],-189001],[[3,0,1],103289],[[3,0,0],-14623],[[2,4,0],4750],[[2,3,1],83600],[[2,3,0],-46225],[[2,2,2],88720],[[2,2,1],-230160],[[2,2,0],86025],[[2,1,3],91328],[[2,1,2],-218285],[[2,1,1],205068],[[2,1,0],-52213],[[2,0,4],5728],[[2,0,3],-65372],[[2,0,2],101734],[[2,0,1],-56132],[[2,0,0],8878],[[1,4,0],-2500],[[1,3,1],-38000],[[1,3,0],20125],[[1,2,2],-35200],[[1,2,1],93375],[[1,2,0],-33375],[[1,1,3],-32000],[[1,1,2],75080],[[1,1,1],-71520],[[1,1,0],18580],[[1,0,4],-1792],[[1,0,3],21776],[[1,0,2],-32416],[[1,0,1],17540],[[1,0,0],-3316],[[0,4,0],625],[[0,3,1],8000],[[0,3,0],-3625],[[0,2,2],6400],[[0,2,1],-17700],[[0,2,0],5250],[[0,1,3],5120],[[0,1,2],-11600],[[0,1,1],11520],[[0,1,0],-2620],[[0,0,4],256],[[0,0,3],-3392],[[0,0,2],4576],[[0,0,1],-2288],[[0,0,0],424]]},{"name":"R1","positive_content":1,"factors":[],"reduced":[[[8,3,1],-32],[[8,3,0],8],[[8,2,2],-64],[[8,2,1],176],[[8,2,0],-40],[[8,1,3],-128],[[8,1,2],288],[[8,1,1],-288],[[8,1,0],56],[[8,0,3],192],[[8,0,2],-288],[[8,0,1],144],[[8,0,0],-24],[[7,3,1],296],[[7,3,0],-92],[[7,2,2],544],[[7,2,1],-1460],[[7,2,0],412],[[7,1,3],992],[[7,1,2],-2304],[[7,1,1],2232],[[7,1,0],-524],[[7,0,3],-1200],[[7,0,2],2016],[[7,0,1],-1116],[[7,0,0],204],[[6,3,1],-1292],[[6,3,0],458],[[6,2,2],-2164],[[6,2,1],5708],[[6,2,0],-1798],[[6,1,3],-3560],[[6,1,2],8442],[[6,1,1],-8064],[[6,1,0],2030],[[6,0,3],3540],[[6,0,2],-6282],[[6,0,1],3708],[[6,0,0],-618],[[5,3,1],3410],[[5,3,0],-1325],[[5,2,2],5164],[[5,2,1],-13445],[[5,2,0],4537],[[5,1,3],7610],[[5,1,2],-18297],[[5,1,1],17352],[[5,1,0],-4541],[[5,0,3],-6393],[[5,0,2],11655],[[5,0,1],-7083],[[5,0,0],1113],[[4,3,1],-5915],[[4,3,0],2435],[[4,2,2],-8029],[[4,2,1],20741],[[4,2,0],-7240],[[4,1,3],-10535],[[4,1,2],25497],[[4,1,1],-24129],[[4,1,0],6395],[[4,0,3],7725],[[4,0,2],-14193],[[4,0,1],8703],[[4,0,0],-1347],[[3,3,1],6875],[[3,3,0],-2900],[[3,2,2],8290],[[3,2,1],-21380],[[3,2,0],7510],[[3,1,3],9647],[[3,1,2],-23319],[[3,1,1],22077],[[3,1,0],-5849],[[3,0,3],-6393],[[3,0,2],11655],[[3,0,1],-7083],[[3,0,0],1113],[[2,3,1],-5225],[[2,3,0],2150],[[2,2,2],-5545],[[2,2,1],14405],[[2,2,0],-4900],[[2,1,3],-5708],[[2,1,2],13653],[[2,1,1],-12978],[[2,1,0],3341],[[2,0,3],3540],[[2,0,2],-6282],[[2,0,1],3708],[[2,0,0],-618],[[1,3,1],2375],[[1,3,0],-875],[[1,2,2],2200],[[1,2,1],-5825],[[1,2,0],1825],[[1,1,3],2000],[[1,1,2],-4680],[[1,1,1],4500],[[1,1,0],-1100],[[1,0,3],-1200],[[1,0,2],2016],[[1,0,1],-1116],[[1,0,0],204],[[0,3,1],-500],[[0,3,0],125],[[0,2,2],-400],[[0,2,1],1100],[[0,2,0],-250],[[0,1,3],-320],[[0,1,2],720],[[0,1,1],-720],[[0,1,0],140],[[0,0,3],192],[[0,0,2],-288],[[0,0,1],144],[[0,0,0],-24]]},{"name":"hermite4_3","positive_content":25,"factors":[],"reduced":[[[16,6,2],-4096],[[16,6,1],2048],[[16,6,0],-256],[[16,5,3],-16384],[[16,5,2],49152],[[16,5,1],-21504],[[16,5,0],2560],[[16,4,4],-49152],[[16,4,3],172032],[[16,4,2],-236544],[[16,4,1],89088],[[16,4,0],-9984],[[16,3,5],-65536],[[16,3,4],376832],[[16,3,3],-679936],[[16,3,2],581632],[[16,3,1],-185120],[[16,3,0],19144],[[16,2,6],-65536],[[16,2,5],393216],[[16,2,4],-1044480],[[16,2,3],1261568],[[16,2,2],-765504],[[16,2,1],202032],[[16,2,0],-18664],[[16,1,6],196608],[[16,1,5],-737280],[[16,1,4],1253376],[[16,1,3],-1100928],[[16,1,2],504864],[[16,1,1],-108576],[[16,1,0],8568],[[16,0,6],-147456],[[16,0,5],442368],[[16,0,4],-552960],[[16,0,3],361152],[[16,0,2],-127008],[[16,0,1],22032],[[16,0,0],-1369],[[15,6,2],75776],[[15,6,1],-42496],[[15,6,0],5888],[[15,5,3],290816],[[15,5,2],-872448],[[15,5,1],423168],[[15,5,0],-55808],[[15,4,4],835584],[[15,4,3],-2942976],[[15,4,2],4053504],[[15,4,1],-1668864],[[15,4,0],206592],[[15,3,5],1064960],[[15,3,4],-6086656],[[15,3,3],11159552],[[15,3,2],-9672704],[[15,3,1],3325288],[[15,3,0],-378140],[[15,2,6],1015808],[[15,2,5],-6094848],[[15,2,4],16097280],[[15,2,3],-19849216],[[15,2,2],12407328],[[15,2,1],-3522132],[[15,2,0],356828],[[15,1,6],-2752512],[[15,1,5],10653696],[[15,1,4],-18432000],[[15,1,3],16696032],[[15,1,2],-8030592],[[15,1,1],1870200],[[15,1,0],-162828],[[15,0,6],1843200],[[15,0,5],-5861376],[[15,0,4],7741440],[[15,0,3],-5360688],[[15,0,2],2019168],[[15,0,1],-383292],[[15,0,0],27476],[[14,6,2],-681216],[[14,6,1],417792],[[14,6,0],-63168],[[14,5,3],-2503680],[[14,5,2],7511040],[[14,5,1],-3934080],[[14,5,0],564864],[[14,4,4],-6875136],[[14,4,3],24344064],[[14,4,2],-33587136],[[14,4,1],14723712],[[14,4,0],-1975104],[[14,3,5],-8355840],[[14,3,4],47511552],[[14,3,3],-88198656],[[14,3,2],77323776],[[14,3,1],-28009740],[[14,3,0],3431418],[[14,2,6],-7581696],[[14,2,5],45490176],[[14,2,4],-119600640],[[14,2,3],149643264],[[14,2,2],-95733972],[[14,2,1],28564380],[[14,2,0],-3107670],[[14,1,6],18616320],[[14,1,5],-73875456],[[14,1,4],129807360],[[14,1,3],-120326184],[[14,1,2],59955498],[[14,1,1],-14766624],[[14,1,0],1387422],[[14,0,6],-11197440],[[14,0,5],37158912],[[14,0,4],-51217920],[[14,0,3],37132020],[[14,0,2],-14750586],[[14,0,1],2994732],[[14,0,0],-238554],[[13,6,2],3932416],[[13,6,1],-2592896],[[13,6,0],421888],[[13,5,3],13815040],[[13,5,2],-41445120],[[13,5,1],23045376],[[13,5,0],-3547264],[[13,4,4],36185088],[[13,4,3],-128715648],[[13,4,2],177876096],[[13,4,1],-81694464],[[13,4,0],11676288],[[13,3,5],41850880],[[13,3,4],-236914688],[[13,3,3],444152704],[[13,3,2],-393202816],[[13,3,1],147923522],[[13,3,0],-19177957],[[13,2,6],36044800],[[13,2,5],-216268800],[[13,2,4],566526720],[[13,2,3],-716400128],[[13,2,2],466680924],[[13,2,1],-144361269],[[13,2,0],16559233],[[13,1,6],-80504832],[[13,1,5],325863936],[[13,1,4],-580188672],[[13,1,3],547525002],[[13,1,2],-280146105],[[13,1,1],71853624],[[13,1,0],-7138917],[[13,0,6],43803648],[[13,0,5],-150031872],[[13,0,4],213615360],[[13,0,3],-160426305],[[13,0,2],66373911],[[13,0,1],-14168763],[[13,0,0],1212133],[[12,6,2],-16266176],[[12,6,1],11383168],[[12,6,0],-1970096],[[12,5,3],-54519680],[[12,5,2],163559040],[[12,5,1],-95354880],[[12,5,0],15536864],[[12,4,4],-135948480],[[12,4,3],485489280],[[12,4,2],-671930400],[[12,4,1],319689984],[[12,4,0],-48036624],[[12,3,5],-149346560],[[12,3,4],842259904],[[12,3,3],-1591389248],[[12,3,2],1420436288],[[12,3,1],-549572995],[[12,3,0],74393531],[[12,2,6],-121875200],[[12,2,5],731251200],[[12,2,4],-1909952880],[[12,2,3],2434082752],[[12,2,2],-1607957901],[[12,2,1],510831801],[[12,2,0],-60949232],[[12,1,6],248702208],[[12,1,5],-1022472000],[[12,1,4],1840396320],[[12,1,3],-1761090567],[[12,1,2],919239417],[[12,1,1],-242863641],[[12,1,0],25131915],[[12,0,6],-123364800],[[12,0,5],432499392],[[12,0,4],-630877680],[[12,0,3],486476145],[[12,0,2],-207473481],[[12,0,1],45951867],[[12,0,0],-4115129],[[11,6,2],51012480],[[11,6,1],-37491360],[[11,6,0],6832560],[[11,5,3],162806016],[[11,5,2],-488418048],[[11,5,1],295631568],[[11,5,0],-50445408],[[11,4,4],385757568],[[11,4,3],-1382142528],[[11,4,2],1915534656],[[11,4,1],-936131184],[[11,4,0],146270448],[[11,3,5],401809728],[[11,3,4],-2258971296],[[11,3,3],4294223328],[[11,3,2],-3858721248],[[11,3,1],1524458715],[[11,3,0],-213186918],[[11,2,6],310217088],[[11,2,5],-1861302528],[[11,2,4],4850444880],[[11,2,3],-6216404928],[[11,2,2],4150224414],[[11,2,1],-1344556854],[[11,2,0],165131796],[[11,1,6],-581393664],[[11,1,5],2418722640],[[11,1,4],-4391073504],[[11,1,3],4246366455],[[11,1,2],-2249397837],[[11,1,1],607141089],[[11,1,0],-64685331],[[11,0,6],265029408],[[11,0,5],-944829360],[[11,0,4],1402485840],[[11,0,3],-1102301055],[[11,0,2],480475881],[[11,0,1],-109239921],[[11,0,0],10065591],[[10,6,2],-125267440],[[10,6,1],95798720],[[10,6,0],-18216340],[[10,5,3],-379907584],[[10,5,2],1139722752],[[10,5,1],-710314104],[[10,5,0],125731960],[[10,4,4],-853748256],[[10,4,3],3067124064],[[10,4,2],-4255750716],[[10,4,1],2121784872],[[10,4,0],-341547564],[[10,3,5],-841805920],[[10,3,4],4720859504],[[10,3,3],-9015322768],[[10,3,2],8143580368],[[10,3,1],-3266545055],[[10,3,0],467837986],[[10,2,6],-614088784],[[10,2,5],3684532704],[[10,2,4],-9585397740],[[10,2,3],12333188528],[[10,2,2],-8297122959],[[10,2,1],2725676019],[[10,2,0],-341693146],[[10,1,6],1063303536],[[10,1,5],-4461282648],[[10,1,4],8150390568],[[10,1,3],-7941504486],[[10,1,2],4250578401],[[10,1,1],-1164342312],[[10,1,0],126549225],[[10,0,6],-449064036],[[10,0,5],1619056296],[[10,0,4],-2431808460],[[10,0,3],1936069830],[[10,0,2],-856353546],[[10,0,1],198119034],[[10,0,0],-18571402],[[9,6,2],245402000],[[9,6,1],-193603000],[[9,6,0],38075000],[[9,5,3],705746000],[[9,5,2],-2117238000],[[9,5,1],1348607400],[[9,5,0],-245444600],[[9,4,4],1501406304],[[9,4,3],-5404827576],[[9,4,2],7506344784],[[9,4,1],-3795767544],[[9,4,0],624247872],[[9,3,5],1399258640],[[9,3,4],-7832823928],[[9,3,3],15005880464],[[9,3,2],-13605931136],[[9,3,1],5514505687],[[9,3,0],-802802402],[[9,2,6],963464048],[[9,2,5],-5780784288],[[9,2,4],15021678480],[[9,2,3],-19376665408],[[9,2,2],13101357204],[[9,2,1],-4343077044],[[9,2,0],551765456],[[9,1,6],-1551566760],[[9,1,5],6544888488],[[9,1,4],-12005369280],[[9,1,3],11753628612],[[9,1,2],-6331725837],[[9,1,1],1750274478],[[9,1,0],-192570417],[[9,0,6],611964360],[[9,0,5],-2220783696],[[9,0,4],3358416600],[[9,0,3],-2693731005],[[9,0,2],1201564611],[[9,0,1],-280767627],[[9,0,0],26561573],[[8,6,2],-387256500],[[8,6,1],312462000],[[8,6,0],-62986500],[[8,5,3],-1053775800],[[8,5,2],3161327400],[[8,5,1],-2043478800],[[8,5,0],379062000],[[8,4,4],-2118330252],[[8,4,3],7635843432],[[8,4,2],-10611496044],[[8,4,1],5413549248],[[8,4,0],-902455344],[[8,3,5],-1863391320],[[8,3,4],10419539832],[[8,3,3],-19998449136],[[8,3,2],18173335536],[[8,3,1],-7409794995],[[8,3,0],1088945298],[[8,2,6],-1210017780],[[8,2,5],7260106680],[[8,2,4],-18854487180],[[8,2,3],24351769872],[[8,2,2],-16508036061],[[8,2,1],5497894521],[[8,2,0],-703284102],[[8,1,6],1825536096],[[8,1,5],-7718736888],[[8,1,4],14183981928],[[8,1,3],-13915758501],[[8,1,2],7517665161],[[8,1,1],-2086327287],[[8,1,0],230762115],[[8,0,6],-677733804],[[8,0,5],2464698456],[[8,0,4],-3735604980],[[8,0,3],3003558975],[[8,0,2],-1343458791],[[8,0,1],314943309],[[8,0,0],-29880792],[[7,6,2],493595000],[[7,6,1],-403600000],[[7,6,0],82580000],[[7,5,3],1267979000],[[7,5,2],-3803937000],[[7,5,1],2477346000],[[7,5,0],-464108000],[[7,4,4],2404156560],[[7,4,3],-8671063080],[[7,4,2],12053441280],[[7,4,1],-6171400920],[[7,4,0],1034594160],[[7,3,5],1993562840],[[7,3,4],-11143922416],[[7,3,3],21399757232],[[7,3,2],-19459073504],[[7,3,1],7947152803],[[7,3,0],-1170993860],[[7,2,6],1220051720],[[7,2,5],-7320310320],[[7,2,4],19009957920],[[7,2,3],-24554840128],[[7,2,2],16648960374],[[7,2,1],-5546794284],[[7,2,0],709916258],[[7,1,6],-1737843504],[[7,1,5],7343283240],[[7,1,4],-13487556744],[[7,1,3],13225055865],[[7,1,2],-7139135727],[[7,1,1],1979192439],[[7,1,0],-218604681],[[7,0,6],611964360],[[7,0,5],-2220783696],[[7,0,4],3358416600],[[7,0,3],-2693731005],[[7,0,2],1201564611],[[7,0,1],-280767627],[[7,0,0],26561573],[[6,6,2],-506267500],[[6,6,1],415190000],[[6,6,0],-85255000],[[6,5,3],-1224874000],[[6,5,2],3674622000],[[6,5,1],-2392284000],[[6,5,0],448030000],[[6,4,4],-2186622120],[[6,4,3],7884147120],[[6,4,2],-10958040240],[[6,4,1],5599693680],[[6,4,0],-936008040],[[6,3,5],-1707249736],[[6,3,4],9548628992],[[6,3,3],-18319596496],[[6,3,2],16639872832],[[6,3,1],-6775945205],[[6,3,0],993843904],[[6,2,6],-984202276],[[6,2,5],5905213656],[[6,2,4],-15343367340],[[6,2,3],19796028944],[[6,2,2],-13391108037],[[6,2,1],4442839785],[[6,2,0],-565151710],[[6,1,6],1334366328],[[6,1,5],-5617360440],[[6,1,4],10288357920],[[6,1,3],-10054629642],[[6,1,2],5403420567],[[6,1,1],-1488615336],[[6,1,0],163042695],[[6,0,6],-449064036],[[6,0,5],1619056296],[[6,0,4],-2431808460],[[6,0,3],1936069830],[[6,0,2],-856353546],[[6,0,1],198119034],[[6,0,0],-18571402],[[5,6,2],413400000],[[5,6,1],-335850000],[[5,6,0],68250000],[[5,5,3],939720000],[[5,5,2],-2819160000],[[5,5,1],1818000000],[[5,5,0],-336270000],[[5,4,4],1576738800],[[5,4,3],-5677857000],[[5,4,2],7886743200],[[5,4,1],-3996711000],[[5,4,0],659502000],[[5,3,5],1157947320],[[5,3,4],-6486032760],[[5,3,3],12412454160],[[5,3,2],-11240098320],[[5,3,1],4539835185],[[5,3,0],-657297930],[[5,2,6],628562208],[[5,2,5],-3771373248],[[5,2,4],9810625680],[[5,2,3],-12625100736],[[5,2,2],8496218988],[[5,2,1],-2792674692],[[5,2,0],350375448],[[5,1,6],-817924032],[[5,1,5],3418986456],[[5,1,4],-6228808632],[[5,1,3],6049027692],[[5,1,2],-3222988515],[[5,1,1],877180914],[[5,1,0],-94509207],[[5,0,6],265029408],[[5,0,5],-944829360],[[5,0,4],1402485840],[[5,0,3],-1102301055],[[5,0,2],480475881],[[5,0,1],-109239921],[[5,0,0],10065591],[[4,6,2],-263487500],[[4,6,1],208750000],[[4,6,0],-41225000],[[4,5,3],-561335000],[[4,5,2],1684005000],[[4,5,1],-1063410000],[[4,5,0],191300000],[[4,4,4],-883754700],[[4,4,3],3174724200],[[4,4,2],-4404837900],[[4,4,1],2195788800],[[4,4,0],-353216400],[[4,3,5],-609900320],[[4,3,4],3424926040],[[4,3,3],-6525126320],[[4,3,2],5877727040],[[4,3,1],-2339298325],[[4,3,0],330850430],[[4,2,6],-311646656],[[4,2,5],1869879936],[[4,2,4],-4873511580],[[4,2,3],6244208368],[[4,2,2],-4166138079],[[4,2,1],1348084467],[[4,2,0],-165237554],[[4,1,6],392507520],[[4,1,5],-1623063456],[[4,1,4],2933470800],[[4,1,3],-2821427619],[[4,1,2],1483315263],[[4,1,1],-396001809],[[4,1,0],41561037],[[4,0,6],-123364800],[[4,0,5],432499392],[[4,0,4],-630877680],[[4,0,3],486476145],[[4,0,2],-207473481],[[4,0,1],45951867],[[4,0,0],-4115129],[[3,6,2],126775000],[[3,6,1],-95900000],[[3,6,0],17950000],[[3,5,3],252475000],[[3,5,2],-757425000],[[3,5,1],461100000],[[3,5,0],-79000000],[[3,4,4],372360000],[[3,4,3],-1332627000],[[3,4,2],1845906000],[[3,4,1],-895083000],[[3,4,0],137964000],[[3,3,5],241273600],[[3,3,4],-1359920000],[[3,3,3],2572949200],[[3,3,2],-2299404400],[[3,3,1],893804525],[[3,3,0],-121724650],[[3,2,6],116024320],[[3,2,5],-696145920],[[3,2,4],1819444800],[[3,2,3],-2315265920],[[3,2,2],1524851910],[[3,2,1],-481652370],[[3,2,0],56938960],[[3,1,6],-142620672],[[3,1,5],580882176],[[3,1,4],-1038551040],[[3,1,3],985428327],[[3,1,2],-508185027],[[3,1,1],131872005],[[3,1,0],-13308093],[[3,0,6],43803648],[[3,0,5],-150031872],[[3,0,4],213615360],[[3,0,3],-160426305],[[3,0,2],66373911],[[3,0,1],-14168763],[[3,0,0],1212133],[[2,6,2],-43462500],[[2,6,1],30450000],[[2,6,0],-5212500],[[2,5,3],-80700000],[[2,5,2],242100000],[[2,5,1],-138825000],[[2,5,0],21975000],[[2,4,4],-111312000],[[2,4,3],396252000],[[2,4,2],-547681500],[[2,4,1],253953000],[[2,4,0],-36571500],[[2,3,5],-67660800],[[2,3,4],383289600],[[2,3,3],-717748800],[[2,3,2],634401600],[[2,3,1],-237685125],[[2,3,0],30527700],[[2,2,6],-30612480],[[2,2,5],183674880],[[2,2,4],-481910400],[[2,2,3],606858240],[[2,2,2],-392253345],[[2,2,1],119495385],[[2,2,0],-13379820],[[2,1,6],37029888],[[2,1,5],-147778560],[[2,1,4],260568576],[[2,1,3],-242746668],[[2,1,2],121856589],[[2,1,1],-30351186],[[2,1,0],2893293],[[2,0,6],-11197440],[[2,0,5],37158912],[[2,0,4],-51217920],[[2,0,3],37132020],[[2,0,2],-14750586],[[2,0,1],2994732],[[2,0,0],-238554],[[1,6,2],9500000],[[1,6,1],-5875000],[[1,6,0],875000],[[1,5,3],16400000],[[1,5,2],-49200000],[[1,5,1],25575000],[[1,5,0],-3575000],[[1,4,4],21120000],[[1,4,3],-74640000],[[1,4,2],102900000],[[1,4,1],-44310000],[[1,4,0],5730000],[[1,3,5],12032000],[[1,3,4],-68608000],[[1,3,3],126560000],[[1,3,2],-110240000],[[1,3,1],38941375],[[1,3,0],-4562375],[[1,2,6],5120000],[[1,2,5],-30720000],[[1,2,4],81024000],[[1,2,3],-100403200],[[1,2,2],63192600],[[1,2,1],-18225225],[[1,2,0],1880225],[[1,1,6],-6144000],[[1,1,5],23869440],[[1,1,4],-41379840],[[1,1,3],37611600],[[1,1,2],-18183240],[[1,1,1],4268340],[[1,1,0],-374940],[[1,0,6],1843200],[[1,0,5],-5861376],[[1,0,4],7741440],[[1,0,3],-5360688],[[1,0,2],2019168],[[1,0,1],-383292],[[1,0,0],27476],[[0,6,2],-1000000],[[0,6,1],500000],[[0,6,0],-62500],[[0,5,3],-1600000],[[0,5,2],4800000],[[0,5,1],-2100000],[[0,5,0],250000],[[0,4,4],-1920000],[[0,4,3],6720000],[[0,4,2],-9240000],[[0,4,1],3480000],[[0,4,0],-390000],[[0,3,5],-1024000],[[0,3,4],5888000],[[0,3,3],-10624000],[[0,3,2],9088000],[[0,3,1],-2892500],[[0,3,0],299125],[[0,2,6],-409600],[[0,2,5],2457600],[[0,2,4],-6528000],[[0,2,3],7884800],[[0,2,2],-4784400],[[0,2,1],1262700],[[0,2,0],-116650],[[0,1,6],491520],[[0,1,5],-1843200],[[0,1,4],3133440],[[0,1,3],-2752320],[[0,1,2],1262160],[[0,1,1],-271440],[[0,1,0],21420],[[0,0,6],-147456],[[0,0,5],442368],[[0,0,4],-552960],[[0,0,3],361152],[[0,0,2],-127008],[[0,0,1],22032],[[0,0,0],-1369]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],16],[[6,2,0],-40],[[6,1,2],32],[[6,1,1],-64],[[6,1,0],56],[[6,0,3],64],[[6,0,2],-96],[[6,0,1],48],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-108],[[5,2,0],252],[[5,1,2],-192],[[5,1,1],384],[[5,1,0],-300],[[5,0,3],-336],[[5,0,2],576],[[5,0,1],-324],[[5,0,0],108],[[4,3,0],210],[[4,2,1],336],[[4,2,0],-750],[[4,1,2],522],[[4,1,1],-1044],[[4,1,0],774],[[4,0,3],780],[[4,0,2],-1422],[[4,0,1],864],[[4,0,0],-162],[[3,3,0],-425],[[3,2,1],-595],[[3,2,0],1285],[[3,1,2],-797],[[3,1,1],1594],[[3,1,0],-1145],[[3,0,3],-1015],[[3,0,2],1887],[[3,0,1],-1173],[[3,0,0],141],[[2,3,0],525],[[2,2,1],630],[[2,2,0],-1350],[[2,1,2],717],[[2,1,1],-1434],[[2,1,0],1041],[[2,0,3],780],[[2,0,2],-1422],[[2,0,1],864],[[2,0,0],-162],[[1,3,0],-375],[[1,2,1],-375],[[1,2,0],825],[[1,1,2],-360],[[1,1,1],720],[[1,1,0],-540],[[1,0,3],-336],[[1,0,2],576],[[1,0,1],-324],[[1,0,0],108],[[0,3,0],125],[[0,2,1],100],[[0,2,0],-250],[[0,1,2],80],[[0,1,1],-160],[[0,1,0],140],[[0,0,3],64],[[0,0,2],-96],[[0,0,1],48],[[0,0,0],-24]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-16],[[6,2,0],40],[[6,1,2],-32],[[6,1,1],64],[[6,1,0],-56],[[6,0,3],-64],[[6,0,2],96],[[6,0,1],-48],[[6,0,0],24],[[5,3,0],60],[[5,2,1],108],[[5,2,0],-252],[[5,1,2],192],[[5,1,1],-384],[[5,1,0],300],[[5,0,3],336],[[5,0,2],-576],[[5,0,1],324],[[5,0,0],-108],[[4,3,0],-210],[[4,2,1],-336],[[4,2,0],750],[[4,1,2],-522],[[4,1,1],1044],[[4,1,0],-774],[[4,0,3],-780],[[4,0,2],1422],[[4,0,1],-864],[[4,0,0],162],[[3,3,0],425],[[3,2,1],595],[[3,2,0],-1285],[[3,1,2],797],[[3,1,1],-1594],[[3,1,0],1145],[[3,0,3],1015],[[3,0,2],-1887],[[3,0,1],1173],[[3,0,0],-141],[[2,3,0],-525],[[2,2,1],-630],[[2,2,0],1350],[[2,1,2],-717],[[2,1,1],1434],[[2,1,0],-1041],[[2,0,3],-780],[[2,0,2],1422],[[2,0,1],-864],[[2,0,0],162],[[1,3,0],375],[[1,2,1],375],[[1,2,0],-825],[[1,1,2],360],[[1,1,1],-720],[[1,1,0],540],[[1,0,3],336],[[1,0,2],-576],[[1,0,1],324],[[1,0,0],-108],[[0,3,0],-125],[[0,2,1],-100],[[0,2,0],250],[[0,1,2],-80],[[0,1,1],160],[[0,1,0],-140],[[0,0,3],-64],[[0,0,2],96],[[0,0,1],-48],[[0,0,0],24]]}],"tree":[2,[0,12,[0,12,[1,{"i":1,"e":12,"lambda":[72381102780661,700791644160]},[2,0,[1,[2,{"i":0,"e":12,"lambda":[4061181138677,269794592640]},[1,[0,12,[0,{"i":4,"e":12,"lambda":[14624944522740563,301558903603200]},[1,4,[2,3,4]]]],{"i":11,"e":12,"lambda":[29176847002089142867721,1457379031019830640640]}]],2]]]]],[2,[0,12,[1,8,[1,[2,[0,{"i":6,"e":12,"lambda":[2337910324710551111,10996508597944320]},[0,[1,{"i":4,"e":12,"lambda":[1781220448190425,43799114022912]},[0,[2,{"i":10,"e":12,"lambda":[9736829570809,2824760604672]},[0,[2,{"i":10,"e":12,"lambda":[1564855681309,435424453632]},[1,9,[2,{"i":10,"e":12,"lambda":[-2083770075713,1224087220224]},9]]],[2,[1,[1,9,[2,[1,9,{"i":10,"e":12,"lambda":[-432531753377,293532332544]}],9]],{"i":10,"e":12,"lambda":[-1539637945289,650482099200]}],{"i":5,"e":12,"lambda":[-306777139552631,5979177658368]}]]],[2,[1,[2,[1,[0,12,[2,[0,12,[1,{"i":4,"e":12,"lambda":[5382906033219319,80374348431360]},{"i":11,"e":12,"lambda":[31259048393852864035801,893144199649013268480]}]],[1,{"i":4,"e":12,"lambda":[473549720116627,12004392222720]},[2,[0,{"i":10,"e":12,"lambda":[10663272095423,2239096836096]},[1,[0,[2,[0,12,[1,4,10]],{"i":4,"e":12,"lambda":[38823917277293,1283813867520]}],{"i":4,"e":12,"lambda":[-13959241496306821,434535281786880]}],{"i":10,"e":12,"lambda":[-1277849297021,478995323904]}]],[1,{"i":4,"e":12,"lambda":[1280722137288187,43269807882240]},{"i":10,"e":12,"lambda":[-1386047658737,747177343488]}]]]]],{"i":10,"e":12,"lambda":[-495147867721,304568764416]}],[0,[1,[2,[0,12,[1,12,[0,12,[2,{"i":10,"e":12,"lambda":[8339243608327,118617359040]},[1,{"i":4,"e":12,"lambda":[710510465885011,8117238251520]},[2,[0,12,[1,{"i":4,"e":12,"lambda":[27877824466929151,342426673152000]},{"i":10,"e":12,"lambda":[-51839100743,28888853760]}]],{"i":4,"e":12,"lambda":[1071474255894031,36008323448832]}]]]]]],{"i":4,"e":12,"lambda":[14887404088960997,449002911744000]}],[2,{"i":10,"e":12,"lambda":[-1304066226355,891384155136]},[0,[1,[2,10,[1,{"i":7,"e":12,"lambda":[633287572424171,25745498680320]},{"i":10,"e":12,"lambda":[-1705599196681,926168739840]}]],10],[0,[1,[2,[1,[2,{"i":10,"e":12,"lambda":[-1808563688657,1170968887296]},[1,7,{"i":10,"e":12,"lambda":[-542823662989,188577331200]}]],10],{"i":4,"e":12,"lambda":[-25200188494084769,426716562309120]}],{"i":10,"e":12,"lambda":[-18117777604837,1192321907712]}],{"i":10,"e":12,"lambda":[-718110718645,143986311936]}]]]],[0,[2,[1,[1,4,[2,[1,{"i":4,"e":12,"lambda":[299776295273323,9254368143360]},[2,[0,[0,10,[1,{"i":4,"e":12,"lambda":[292064456892703,7087978027008]},10]],[0,[1,4,{"i":10,"e":12,"lambda":[-5512430561753,438965008128]}],13]],[0,[1,{"i":4,"e":12,"lambda":[7367076361459727,228949706096640]},{"i":10,"e":12,"lambda":[-4988662942681,2213132875776]}],13]]],[0,[1,4,[2,[0,[1,4,{"i":10,"e":12,"lambda":[-9128368423217,3121222864896]}],4],4]],4]]],{"i":10,"e":12,"lambda":[-2697417512411,798469042176]}],{"i":4,"e":12,"lambda":[-162121362229145,2056940863488]}],{"i":4,"e":12,"lambda":[-1428446685823619,15351083089920]}]]],{"i":10,"e":12,"lambda":[-3779972097179,1485626904576]}],[0,[1,[2,[1,9,[0,[2,[1,9,{"i":10,"e":12,"lambda":[-119641504193,22200680448]}],9],13]],9],13],13]]]],[1,4,[0,[2,[0,[1,[2,[1,[2,[1,{"i":4,"e":12,"lambda":[3225562089787433,130892851445760]},11],4],{"i":0,"e":12,"lambda":[-87759379354517,3363463180800]}],13],13],13],13],13]]]],9],[2,{"i":10,"e":12,"lambda":[-474069646859,283686948864]},[0,[2,{"i":10,"e":12,"lambda":[-660157506433,449793658368]},8],13]]]]],5]],"statistics":{"nodes":217,"leaves":109,"maxdepth":24},"mask":[[0,1],[1,1],[3,-1],[4,-1],[5,-1],[6,-1],[7,1],[9,1],[16,-1]]},{"pattern":[[1,1,-1,-1,-1,1,-1,1,1,1,-1,-1,-1,-1,-1,-1,-1,-1],1,-1,1,3,1,-1],"degrees":[16,6,6],"polynomials":[{"name":"W3-W0","positive_content":6,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,3],-40],[[8,0,2],100],[[8,0,1],-30],[[8,0,0],-41],[[7,1,3],120],[[7,1,2],-240],[[7,1,1],30],[[7,1,0],90],[[7,0,3],40],[[7,0,2],-160],[[7,0,1],90],[[7,0,0],62],[[6,2,2],-180],[[6,2,1],90],[[6,2,0],90],[[6,1,3],-480],[[6,1,2],1320],[[6,1,1],-300],[[6,1,0],-540],[[6,0,3],260],[[6,0,2],-620],[[6,0,1],255],[[6,0,0],349],[[5,3,1],270],[[5,3,0],-270],[[5,2,2],720],[[5,2,1],-1170],[[5,2,0],450],[[5,1,3],540],[[5,1,2],-2340],[[5,1,1],1035],[[5,1,0],765],[[5,0,3],-440],[[5,0,2],1460],[[5,0,1],-690],[[5,0,0],-514],[[4,3,1],-1080],[[4,3,0],1080],[[4,2,2],-900],[[4,2,1],3285],[[4,2,0],-2385],[[4,1,3],60],[[4,1,2],1140],[[4,1,1],-1425],[[4,1,0],225],[[4,0,3],-10],[[4,0,2],-455],[[4,0,0],-299],[[3,3,1],1485],[[3,3,0],-1485],[[3,2,2],180],[[3,2,1],-3330],[[3,2,0],3150],[[3,1,3],-330],[[3,1,2],660],[[3,1,1],660],[[3,1,0],-990],[[3,0,3],250],[[3,0,2],-610],[[3,0,1],690],[[3,0,0],518],[[2,3,1],-675],[[2,3,0],675],[[2,2,2],315],[[2,2,1],855],[[2,2,0],-1170],[[2,1,2],-450],[[2,1,1],90],[[2,1,0],360],[[2,0,3],5],[[2,0,2],145],[[2,0,1],-255],[[2,0,0],121],[[1,3,1],-135],[[1,3,0],135],[[1,2,2],-90],[[1,2,1],450],[[1,2,0],-360],[[1,1,3],75],[[1,1,2],-105],[[1,1,1],-105],[[1,1,0],135],[[1,0,3],-50],[[1,0,2],110],[[1,0,1],-90],[[1,0,0],-226],[[0,3,1],135],[[0,3,0],-135],[[0,2,2],-45],[[0,2,1],-180],[[0,2,0],225],[[0,1,3],15],[[0,1,2],15],[[0,1,1],15],[[0,1,0],-45],[[0,0,3],-10],[[0,0,2],10],[[0,0,1],30],[[0,0,0],34]]},{"name":"S02-W0","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,3],-40],[[8,0,2],100],[[8,0,1],-30],[[8,0,0],-18],[[7,1,3],120],[[7,1,2],-240],[[7,1,1],30],[[7,1,0],90],[[7,0,3],40],[[7,0,2],-160],[[7,0,1],90],[[7,0,0],-72],[[6,2,2],-180],[[6,2,1],90],[[6,2,0],90],[[6,1,3],-480],[[6,1,2],1320],[[6,1,1],-300],[[6,1,0],-540],[[6,0,3],260],[[6,0,2],-620],[[6,0,1],255],[[6,0,0],468],[[5,3,1],270],[[5,3,0],-270],[[5,2,2],720],[[5,2,1],-1170],[[5,2,0],450],[[5,1,3],540],[[5,1,2],-2340],[[5,1,1],1035],[[5,1,0],765],[[5,0,3],-440],[[5,0,2],1460],[[5,0,1],-690],[[5,0,0],-144],[[4,3,1],-1080],[[4,3,0],1080],[[4,2,2],-900],[[4,2,1],3285],[[4,2,0],-2385],[[4,1,3],60],[[4,1,2],1140],[[4,1,1],-1425],[[4,1,0],225],[[4,0,3],-10],[[4,0,2],-455],[[4,0,0],-846],[[3,3,1],1485],[[3,3,0],-1485],[[3,2,2],180],[[3,2,1],-3330],[[3,2,0],3150],[[3,1,3],-330],[[3,1,2],660],[[3,1,1],660],[[3,1,0],-990],[[3,0,3],250],[[3,0,2],-610],[[3,0,1],690],[[3,0,0],504],[[2,3,1],-675],[[2,3,0],675],[[2,2,2],315],[[2,2,1],855],[[2,2,0],-1170],[[2,1,2],-450],[[2,1,1],90],[[2,1,0],360],[[2,0,3],5],[[2,0,2],145],[[2,0,1],-255],[[2,0,0],360],[[1,3,1],-135],[[1,3,0],135],[[1,2,2],-90],[[1,2,1],450],[[1,2,0],-360],[[1,1,3],75],[[1,1,2],-105],[[1,1,1],-105],[[1,1,0],135],[[1,0,3],-50],[[1,0,2],110],[[1,0,1],-90],[[1,0,0],-288],[[0,3,1],135],[[0,3,0],-135],[[0,2,2],-45],[[0,2,1],-180],[[0,2,0],225],[[0,1,3],15],[[0,1,2],15],[[0,1,1],15],[[0,1,0],-45],[[0,0,3],-10],[[0,0,2],10],[[0,0,1],30],[[0,0,0],36]]},{"name":"S07-W0","positive_content":1,"factors":[{"terms":[[[2,0,1],-2],[[2,0,0],3],[[1,0,1],2],[[0,0,1],1],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-16],[[8,0,3],-72],[[8,0,2],300],[[8,0,1],-198],[[8,0,0],-54],[[7,1,3],360],[[7,1,2],-720],[[7,1,1],90],[[7,1,0],270],[[7,0,4],64],[[7,0,3],-120],[[7,0,2],-408],[[7,0,1],810],[[7,0,0],-216],[[6,2,2],-540],[[6,2,1],270],[[6,2,0],270],[[6,1,3],-1440],[[6,1,2],3960],[[6,1,1],-900],[[6,1,0],-1620],[[6,0,4],-64],[[6,0,3],1140],[[6,0,2],-2040],[[6,0,1],495],[[6,0,0],1404],[[5,3,1],810],[[5,3,0],-810],[[5,2,2],2160],[[5,2,1],-3510],[[5,2,0],1350],[[5,1,3],1620],[[5,1,2],-7020],[[5,1,1],3105],[[5,1,0],2295],[[5,0,4],-32],[[5,0,3],-1368],[[5,0,2],4380],[[5,0,1],-3258],[[5,0,0],-432],[[4,3,1],-3240],[[4,3,0],3240],[[4,2,2],-2700],[[4,2,1],9855],[[4,2,0],-7155],[[4,1,3],180],[[4,1,2],3420],[[4,1,1],-4275],[[4,1,0],675],[[4,0,4],56],[[4,0,3],-258],[[4,0,2],-1113],[[4,0,1],918],[[4,0,0],-2538],[[3,3,1],4455],[[3,3,0],-4455],[[3,2,2],540],[[3,2,1],-9990],[[3,2,0],9450],[[3,1,3],-990],[[3,1,2],1980],[[3,1,1],1980],[[3,1,0],-2970],[[3,0,4],16],[[3,0,3],786],[[3,0,2],-1920],[[3,0,1],2826],[[3,0,0],1512],[[2,3,1],-2025],[[2,3,0],2025],[[2,2,2],945],[[2,2,1],2565],[[2,2,0],-3510],[[2,1,2],-1350],[[2,1,1],270],[[2,1,0],1080],[[2,0,4],-16],[[2,0,3],81],[[2,0,2],354],[[2,0,1],-1359],[[2,0,0],1080],[[1,3,1],-405],[[1,3,0],405],[[1,2,2],-270],[[1,2,1],1350],[[1,2,0],-1080],[[1,1,3],225],[[1,1,2],-315],[[1,1,1],-315],[[1,1,0],405],[[1,0,4],-8],[[1,0,3],-138],[[1,0,2],348],[[1,0,1],-378],[[1,0,0],-864],[[0,3,1],405],[[0,3,0],-405],[[0,2,2],-135],[[0,2,1],-540],[[0,2,0],675],[[0,1,3],45],[[0,1,2],45],[[0,1,1],45],[[0,1,0],-135],[[0,0,4],-1],[[0,0,3],-30],[[0,0,2],39],[[0,0,1],144],[[0,0,0],108]]},{"name":"S67-W0","positive_content":1,"factors":[],"reduced":[[[10,0,5],32],[[10,0,4],96],[[10,0,3],-816],[[10,0,2],1296],[[10,0,1],-486],[[10,0,0],-162],[[9,1,4],-768],[[9,1,3],2304],[[9,1,2],-1440],[[9,1,1],-864],[[9,1,0],648],[[9,0,5],-160],[[9,0,4],288],[[9,0,3],1056],[[9,0,2],-3240],[[9,0,1],2754],[[9,0,0],-648],[[8,2,3],2232],[[8,2,2],-4428],[[8,2,1],378],[[8,2,0],1863],[[8,1,4],3840],[[8,1,3],-13824],[[8,1,2],11736],[[8,1,1],4104],[[8,1,0],-5346],[[8,0,5],240],[[8,0,4],-2736],[[8,0,3],7200],[[8,0,2],-6588],[[8,0,1],-1215],[[8,0,0],4374],[[7,3,2],-3348],[[7,3,1],4860],[[7,3,0],-1377],[[7,2,3],-11160],[[7,2,2],28944],[[7,2,1],-14850],[[7,2,0],-3564],[[7,1,4],-6144],[[7,1,3],28800],[[7,1,2],-31716],[[7,1,1],540],[[7,1,0],10935],[[7,0,4],4608],[[7,0,3],-16992],[[7,0,2],22680],[[7,0,1],-8748],[[7,0,0],-648],[[6,4,1],2592],[[6,4,0],-2187],[[6,3,2],16740],[[6,3,1],-29808],[[6,3,0],10773],[[6,2,3],18972],[[6,2,2],-68256],[[6,2,1],56835],[[6,2,0],-7371],[[6,1,4],1536],[[6,1,3],-19584],[[6,1,2],31500],[[6,1,1],-19764],[[6,1,0],1377],[[6,0,5],-240],[[6,0,4],-720],[[6,0,3],4752],[[6,0,2],-5076],[[6,0,1],6885],[[6,0,0],-11826],[[5,5,0],-243],[[5,4,1],-12960],[[5,4,0],12150],[[5,3,2],-30132],[[5,3,1],68526],[[5,3,0],-31104],[[5,2,3],-8928],[[5,2,2],65340],[[5,2,1],-73440],[[5,2,0],20898],[[5,1,4],4224],[[5,1,3],-8640],[[5,1,2],1116],[[5,1,1],18738],[[5,1,0],-22113],[[5,0,5],48],[[5,0,4],-3312],[[5,0,3],12456],[[5,0,2],-25974],[[5,0,1],9720],[[5,0,0],5832],[[4,5,0],1215],[[4,4,1],24624],[[4,4,0],-26244],[[4,3,2],20088],[[4,3,1],-70470],[[4,3,0],42282],[[4,2,3],-7254],[[4,2,2],-9423],[[4,2,1],17118],[[4,2,0],-6561],[[4,1,4],-1920],[[4,1,3],12672],[[4,1,2],-17586],[[4,1,1],11934],[[4,1,0],13365],[[4,0,5],120],[[4,0,4],936],[[4,0,3],-4644],[[4,0,2],13689],[[4,0,1],-8505],[[4,0,0],10854],[[3,5,0],-2430],[[3,4,1],-20736],[[3,4,0],27216],[[3,3,2],2511],[[3,3,1],25272],[[3,3,0],-26973],[[3,2,3],6138],[[3,2,2],-20682],[[3,2,1],32508],[[3,2,0],-16524],[[3,1,4],-1536],[[3,1,3],1440],[[3,1,2],3087],[[3,1,1],-21060],[[3,1,0],8829],[[3,0,4],1152],[[3,0,3],-4680],[[3,0,2],7668],[[3,0,1],-4212],[[3,0,0],-7128],[[2,5,0],2430],[[2,4,1],5184],[[2,4,0],-12879],[[2,3,2],-7533],[[2,3,1],6804],[[2,3,0],5589],[[2,2,3],1395],[[2,2,2],6588],[[2,2,1],-18171],[[2,2,0],13203],[[2,1,4],384],[[2,1,3],-2592],[[2,1,2],3717],[[2,1,1],4428],[[2,1,0],-9477],[[2,0,5],-30],[[2,0,4],-90],[[2,0,3],639],[[2,0,2],-3348],[[2,0,1],3645],[[2,0,0],-2916],[[1,5,0],-1215],[[1,4,1],2592],[[1,4,0],1458],[[1,3,2],837],[[1,3,1],-5346],[[1,3,0],1134],[[1,2,3],-1116],[[1,2,2],2214],[[1,2,1],-2538],[[1,2,0],-810],[[1,1,4],336],[[1,1,3],-576],[[1,1,2],-207],[[1,1,1],2646],[[1,1,0],1701],[[1,0,5],-10],[[1,0,4],-174],[[1,0,3],840],[[1,0,2],-1134],[[1,0,1],486],[[1,0,0],2592],[[0,5,0],243],[[0,4,1],-1296],[[0,4,0],486],[[0,3,2],837],[[0,3,1],162],[[0,3,0],-324],[[0,2,3],-279],[[0,2,2],-297],[[0,2,1],2160],[[0,2,0],-1134],[[0,1,4],48],[[0,1,2],-207],[[0,1,1],-702],[[0,1,0],81],[[0,0,5],-1],[[0,0,4],-27],[[0,0,3],129],[[0,0,2],27],[[0,0,1],-324],[[0,0,0],-324]]},{"name":"W3-S13","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,3],-120],[[8,0,2],300],[[8,0,1],-90],[[8,0,0],-116],[[7,1,3],360],[[7,1,2],-720],[[7,1,1],90],[[7,1,0],270],[[7,0,3],120],[[7,0,2],-480],[[7,0,1],270],[[7,0,0],194],[[6,2,2],-540],[[6,2,1],270],[[6,2,0],270],[[6,1,3],-1440],[[6,1,2],3960],[[6,1,1],-900],[[6,1,0],-1620],[[6,0,3],780],[[6,0,2],-1860],[[6,0,1],765],[[6,0,0],595],[[5,3,1],810],[[5,3,0],-810],[[5,2,2],2160],[[5,2,1],-3510],[[5,2,0],1350],[[5,1,3],1620],[[5,1,2],-7020],[[5,1,1],3105],[[5,1,0],2295],[[5,0,3],-1320],[[5,0,2],4380],[[5,0,1],-2070],[[5,0,0],-2194],[[4,3,1],-3240],[[4,3,0],3240],[[4,2,2],-2700],[[4,2,1],9855],[[4,2,0],-7155],[[4,1,3],180],[[4,1,2],3420],[[4,1,1],-4275],[[4,1,0],675],[[4,0,3],-30],[[4,0,2],-1365],[[4,0,0],3061],[[3,3,1],4455],[[3,3,0],-4455],[[3,2,2],540],[[3,2,1],-9990],[[3,2,0],9450],[[3,1,3],-990],[[3,1,2],1980],[[3,1,1],1980],[[3,1,0],-2970],[[3,0,3],750],[[3,0,2],-1830],[[3,0,1],2070],[[3,0,0],-2194],[[2,3,1],-2025],[[2,3,0],2025],[[2,2,2],945],[[2,2,1],2565],[[2,2,0],-3510],[[2,1,2],-1350],[[2,1,1],270],[[2,1,0],1080],[[2,0,3],15],[[2,0,2],435],[[2,0,1],-765],[[2,0,0],595],[[1,3,1],-405],[[1,3,0],405],[[1,2,2],-270],[[1,2,1],1350],[[1,2,0],-1080],[[1,1,3],225],[[1,1,2],-315],[[1,1,1],-315],[[1,1,0],405],[[1,0,3],-150],[[1,0,2],330],[[1,0,1],-270],[[1,0,0],194],[[0,3,1],405],[[0,3,0],-405],[[0,2,2],-135],[[0,2,1],-540],[[0,2,0],675],[[0,1,3],45],[[0,1,2],45],[[0,1,1],45],[[0,1,0],-135],[[0,0,3],-30],[[0,0,2],30],[[0,0,1],90],[[0,0,0],-116]]},{"name":"S07-S37","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],16],[[8,0,3],64],[[8,0,2],-284],[[8,0,1],214],[[8,0,0],16],[[7,1,3],-360],[[7,1,2],720],[[7,1,1],-90],[[7,1,0],-270],[[7,0,4],-64],[[7,0,3],128],[[7,0,2],368],[[7,0,1],-814],[[7,0,0],320],[[6,2,2],540],[[6,2,1],-270],[[6,2,0],-270],[[6,1,3],1440],[[6,1,2],-3960],[[6,1,1],900],[[6,1,0],1620],[[6,0,4],64],[[6,0,3],-1088],[[6,0,2],1948],[[6,0,1],-569],[[6,0,0],-884],[[5,3,1],-810],[[5,3,0],810],[[5,2,2],-2160],[[5,2,1],3510],[[5,2,0],-1350],[[5,1,3],-1620],[[5,1,2],7020],[[5,1,1],-3105],[[5,1,0],-2295],[[5,0,4],32],[[5,0,3],1280],[[5,0,2],-4060],[[5,0,1],3362],[[5,0,0],-220],[[4,3,1],3240],[[4,3,0],-3240],[[4,2,2],2700],[[4,2,1],-9855],[[4,2,0],7155],[[4,1,3],-180],[[4,1,2],-3420],[[4,1,1],4275],[[4,1,0],-675],[[4,0,4],-56],[[4,0,3],256],[[4,0,2],925],[[4,0,1],-1007],[[4,0,0],1531],[[3,3,1],-4455],[[3,3,0],4455],[[3,2,2],-540],[[3,2,1],9990],[[3,2,0],-9450],[[3,1,3],990],[[3,1,2],-1980],[[3,1,1],-1980],[[3,1,0],2970],[[3,0,4],-16],[[3,0,3],-736],[[3,0,2],1826],[[3,0,1],-2722],[[3,0,0],-220],[[2,3,1],2025],[[2,3,0],-2025],[[2,2,2],-945],[[2,2,1],-2565],[[2,2,0],3510],[[2,1,2],1350],[[2,1,1],-270],[[2,1,0],-1080],[[2,0,4],16],[[2,0,3],-80],[[2,0,2],-293],[[2,0,1],1285],[[2,0,0],-884],[[1,3,1],405],[[1,3,0],-405],[[1,2,2],270],[[1,2,1],-1350],[[1,2,0],1080],[[1,1,3],-225],[[1,1,2],315],[[1,1,1],315],[[1,1,0],-405],[[1,0,4],8],[[1,0,3],128],[[1,0,2],-334],[[1,0,1],374],[[1,0,0],320],[[0,3,1],-405],[[0,3,0],405],[[0,2,2],135],[[0,2,1],540],[[0,2,0],-675],[[0,1,3],-45],[[0,1,2],-45],[[0,1,1],-45],[[0,1,0],135],[[0,0,4],1],[[0,0,3],28],[[0,0,2],-41],[[0,0,1],-128],[[0,0,0],16]]},{"name":"S67-S37","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],16],[[8,0,3],64],[[8,0,2],-284],[[8,0,1],214],[[8,0,0],16],[[7,1,3],-384],[[7,1,2],768],[[7,1,1],-42],[[7,1,0],-384],[[7,0,4],-64],[[7,0,3],128],[[7,0,2],368],[[7,0,1],-814],[[7,0,0],320],[[6,2,2],576],[[6,2,1],-288],[[6,2,0],-369],[[6,1,3],1536],[[6,1,2],-4224],[[6,1,1],744],[[6,1,0],2274],[[6,0,4],64],[[6,0,3],-1088],[[6,0,2],1948],[[6,0,1],-569],[[6,0,0],-884],[[5,3,1],-864],[[5,3,0],756],[[5,2,2],-2304],[[5,2,1],3744],[[5,2,0],-792],[[5,1,3],-1728],[[5,1,2],7488],[[5,1,1],-2907],[[5,1,0],-2583],[[5,0,4],32],[[5,0,3],1280],[[5,0,2],-4060],[[5,0,1],3362],[[5,0,0],-220],[[4,4,0],81],[[4,3,1],3456],[[4,3,0],-3348],[[4,2,2],2880],[[4,2,1],-10512],[[4,2,0],6174],[[4,1,3],-192],[[4,1,2],-3648],[[4,1,1],4101],[[4,1,0],-2307],[[4,0,4],-56],[[4,0,3],256],[[4,0,2],925],[[4,0,1],-1007],[[4,0,0],1531],[[3,4,0],-324],[[3,3,1],-4752],[[3,3,0],5292],[[3,2,2],-576],[[3,2,1],10656],[[3,2,0],-8946],[[3,1,3],1056],[[3,1,2],-2112],[[3,1,1],-1815],[[3,1,0],4593],[[3,0,4],-16],[[3,0,3],-736],[[3,0,2],1826],[[3,0,1],-2722],[[3,0,0],-220],[[2,4,0],486],[[2,3,1],2160],[[2,3,0],-3348],[[2,2,2],-1008],[[2,2,1],-2736],[[2,2,0],3744],[[2,1,2],1440],[[2,1,1],-369],[[2,1,0],-693],[[2,0,4],16],[[2,0,3],-80],[[2,0,2],-293],[[2,0,1],1285],[[2,0,0],-884],[[1,4,0],-324],[[1,3,1],432],[[1,3,0],432],[[1,2,2],288],[[1,2,1],-1440],[[1,2,0],828],[[1,1,3],-240],[[1,1,2],336],[[1,1,1],309],[[1,1,0],-1221],[[1,0,4],8],[[1,0,3],128],[[1,0,2],-334],[[1,0,1],374],[[1,0,0],320],[[0,4,0],81],[[0,3,1],-432],[[0,3,0],216],[[0,2,2],144],[[0,2,1],576],[[0,2,0],-639],[[0,1,3],-48],[[0,1,2],-48],[[0,1,1],-21],[[0,1,0],321],[[0,0,4],1],[[0,0,3],28],[[0,0,2],-41],[[0,0,1],-128],[[0,0,0],16]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,0,3],-8],[[6,0,2],20],[[6,0,1],-6],[[6,0,0],-9],[[5,1,2],12],[[5,1,1],-12],[[5,1,0],-9],[[5,0,3],24],[[5,0,2],-72],[[5,0,1],30],[[5,0,0],36],[[4,2,1],-18],[[4,2,0],-9],[[4,1,2],-36],[[4,1,1],72],[[4,1,0],45],[[4,0,3],-12],[[4,0,2],60],[[4,0,1],-21],[[4,0,0],9],[[3,3,0],27],[[3,2,1],54],[[3,2,0],-54],[[3,1,2],24],[[3,1,1],-114],[[3,1,0],-36],[[3,0,3],-16],[[3,0,2],28],[[3,0,1],-36],[[3,0,0],-72],[[2,3,0],-81],[[2,2,1],-45],[[2,2,0],180],[[2,1,2],12],[[2,1,1],42],[[2,1,0],-36],[[2,0,3],6],[[2,0,2],-27],[[2,0,1],30],[[2,0,0],9],[[1,3,0],81],[[1,2,0],-162],[[1,1,2],-9],[[1,1,1],18],[[1,1,0],45],[[1,0,3],6],[[1,0,2],-12],[[1,0,1],6],[[1,0,0],36],[[0,3,0],-27],[[0,2,1],9],[[0,2,0],45],[[0,1,2],-3],[[0,1,1],-6],[[0,1,0],-9],[[0,0,3],1],[[0,0,2],-1],[[0,0,1],-3],[[0,0,0],-9]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,0,3],8],[[6,0,2],-20],[[6,0,1],6],[[6,0,0],9],[[5,1,2],-12],[[5,1,1],12],[[5,1,0],9],[[5,0,3],-24],[[5,0,2],72],[[5,0,1],-30],[[5,0,0],-36],[[4,2,1],18],[[4,2,0],9],[[4,1,2],36],[[4,1,1],-72],[[4,1,0],-45],[[4,0,3],12],[[4,0,2],-60],[[4,0,1],21],[[4,0,0],-9],[[3,3,0],-27],[[3,2,1],-54],[[3,2,0],54],[[3,1,2],-24],[[3,1,1],114],[[3,1,0],36],[[3,0,3],16],[[3,0,2],-28],[[3,0,1],36],[[3,0,0],72],[[2,3,0],81],[[2,2,1],45],[[2,2,0],-180],[[2,1,2],-12],[[2,1,1],-42],[[2,1,0],36],[[2,0,3],-6],[[2,0,2],27],[[2,0,1],-30],[[2,0,0],-9],[[1,3,0],-81],[[1,2,0],162],[[1,1,2],9],[[1,1,1],-18],[[1,1,0],-45],[[1,0,3],-6],[[1,0,2],12],[[1,0,1],-6],[[1,0,0],-36],[[0,3,0],27],[[0,2,1],-9],[[0,2,0],-45],[[0,1,2],3],[[0,1,1],6],[[0,1,0],9],[[0,0,3],-1],[[0,0,2],1],[[0,0,1],3],[[0,0,0],9]]}],"tree":[0,[0,{"i":5,"e":7,"lambda":[1854361471639625,107659362567372]},[2,[2,6,[0,[2,6,[1,{"i":1,"e":7,"lambda":[-1897438593761,299617875984]},[2,[0,[0,{"i":2,"e":7,"lambda":[-459234056222825,51928268586018]},[2,6,{"i":3,"e":7,"lambda":[-182956694695962565,10595806716616704]}]],{"i":6,"e":7,"lambda":[1059244651532795,254493187330976]}],[0,{"i":2,"e":7,"lambda":[-1482848963218025,179148113979648]},[2,[0,{"i":3,"e":7,"lambda":[-357173987455858415,13948924149422592]},8],[0,{"i":3,"e":7,"lambda":[-13141367522736491,611334075276672]},{"i":3,"e":7,"lambda":[-130997846026888325,4327644699223296]}]]]]]],8]],[2,[0,[2,[0,2,[0,{"i":2,"e":7,"lambda":[-65119858287250,8402367173871]},{"i":3,"e":7,"lambda":[-27068500811975795,948092441157312]}]],0],[0,[2,{"i":3,"e":7,"lambda":[-372239351262480685,10920178749460992]},{"i":0,"e":7,"lambda":[-3102920749960135,746535893866752]}],{"i":0,"e":7,"lambda":[-24828425645335,1550074238229]}]],4]]],{"i":0,"e":7,"lambda":[-1557080984637035,85387145491584]}],"statistics":{"nodes":45,"leaves":23,"maxdepth":11},"mask":[[0,1],[1,1],[3,-1],[6,-1],[9,1],[10,-1]]},{"pattern":[[1,1,-1,-1,-1,1,-1,1,1,1,1,-1,-1,-1,-1,-1,-1,-1],1,-1,1,3,1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S07-W0","positive_content":1,"factors":[{"terms":[[[2,0,1],-2],[[2,0,0],3],[[1,0,1],2],[[0,0,1],1],[[0,0,0],-3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-16],[[8,0,3],-72],[[8,0,2],300],[[8,0,1],-198],[[8,0,0],-54],[[7,1,3],360],[[7,1,2],-720],[[7,1,1],90],[[7,1,0],270],[[7,0,4],64],[[7,0,3],-120],[[7,0,2],-408],[[7,0,1],810],[[7,0,0],-216],[[6,2,2],-540],[[6,2,1],270],[[6,2,0],270],[[6,1,3],-1440],[[6,1,2],3960],[[6,1,1],-900],[[6,1,0],-1620],[[6,0,4],-64],[[6,0,3],1140],[[6,0,2],-2040],[[6,0,1],495],[[6,0,0],1404],[[5,3,1],810],[[5,3,0],-810],[[5,2,2],2160],[[5,2,1],-3510],[[5,2,0],1350],[[5,1,3],1620],[[5,1,2],-7020],[[5,1,1],3105],[[5,1,0],2295],[[5,0,4],-32],[[5,0,3],-1368],[[5,0,2],4380],[[5,0,1],-3258],[[5,0,0],-432],[[4,3,1],-3240],[[4,3,0],3240],[[4,2,2],-2700],[[4,2,1],9855],[[4,2,0],-7155],[[4,1,3],180],[[4,1,2],3420],[[4,1,1],-4275],[[4,1,0],675],[[4,0,4],56],[[4,0,3],-258],[[4,0,2],-1113],[[4,0,1],918],[[4,0,0],-2538],[[3,3,1],4455],[[3,3,0],-4455],[[3,2,2],540],[[3,2,1],-9990],[[3,2,0],9450],[[3,1,3],-990],[[3,1,2],1980],[[3,1,1],1980],[[3,1,0],-2970],[[3,0,4],16],[[3,0,3],786],[[3,0,2],-1920],[[3,0,1],2826],[[3,0,0],1512],[[2,3,1],-2025],[[2,3,0],2025],[[2,2,2],945],[[2,2,1],2565],[[2,2,0],-3510],[[2,1,2],-1350],[[2,1,1],270],[[2,1,0],1080],[[2,0,4],-16],[[2,0,3],81],[[2,0,2],354],[[2,0,1],-1359],[[2,0,0],1080],[[1,3,1],-405],[[1,3,0],405],[[1,2,2],-270],[[1,2,1],1350],[[1,2,0],-1080],[[1,1,3],225],[[1,1,2],-315],[[1,1,1],-315],[[1,1,0],405],[[1,0,4],-8],[[1,0,3],-138],[[1,0,2],348],[[1,0,1],-378],[[1,0,0],-864],[[0,3,1],405],[[0,3,0],-405],[[0,2,2],-135],[[0,2,1],-540],[[0,2,0],675],[[0,1,3],45],[[0,1,2],45],[[0,1,1],45],[[0,1,0],-135],[[0,0,4],-1],[[0,0,3],-30],[[0,0,2],39],[[0,0,1],144],[[0,0,0],108]]},{"name":"S67-W0","positive_content":1,"factors":[],"reduced":[[[10,0,5],32],[[10,0,4],96],[[10,0,3],-816],[[10,0,2],1296],[[10,0,1],-486],[[10,0,0],-162],[[9,1,4],-768],[[9,1,3],2304],[[9,1,2],-1440],[[9,1,1],-864],[[9,1,0],648],[[9,0,5],-160],[[9,0,4],288],[[9,0,3],1056],[[9,0,2],-3240],[[9,0,1],2754],[[9,0,0],-648],[[8,2,3],2232],[[8,2,2],-4428],[[8,2,1],378],[[8,2,0],1863],[[8,1,4],3840],[[8,1,3],-13824],[[8,1,2],11736],[[8,1,1],4104],[[8,1,0],-5346],[[8,0,5],240],[[8,0,4],-2736],[[8,0,3],7200],[[8,0,2],-6588],[[8,0,1],-1215],[[8,0,0],4374],[[7,3,2],-3348],[[7,3,1],4860],[[7,3,0],-1377],[[7,2,3],-11160],[[7,2,2],28944],[[7,2,1],-14850],[[7,2,0],-3564],[[7,1,4],-6144],[[7,1,3],28800],[[7,1,2],-31716],[[7,1,1],540],[[7,1,0],10935],[[7,0,4],4608],[[7,0,3],-16992],[[7,0,2],22680],[[7,0,1],-8748],[[7,0,0],-648],[[6,4,1],2592],[[6,4,0],-2187],[[6,3,2],16740],[[6,3,1],-29808],[[6,3,0],10773],[[6,2,3],18972],[[6,2,2],-68256],[[6,2,1],56835],[[6,2,0],-7371],[[6,1,4],1536],[[6,1,3],-19584],[[6,1,2],31500],[[6,1,1],-19764],[[6,1,0],1377],[[6,0,5],-240],[[6,0,4],-720],[[6,0,3],4752],[[6,0,2],-5076],[[6,0,1],6885],[[6,0,0],-11826],[[5,5,0],-243],[[5,4,1],-12960],[[5,4,0],12150],[[5,3,2],-30132],[[5,3,1],68526],[[5,3,0],-31104],[[5,2,3],-8928],[[5,2,2],65340],[[5,2,1],-73440],[[5,2,0],20898],[[5,1,4],4224],[[5,1,3],-8640],[[5,1,2],1116],[[5,1,1],18738],[[5,1,0],-22113],[[5,0,5],48],[[5,0,4],-3312],[[5,0,3],12456],[[5,0,2],-25974],[[5,0,1],9720],[[5,0,0],5832],[[4,5,0],1215],[[4,4,1],24624],[[4,4,0],-26244],[[4,3,2],20088],[[4,3,1],-70470],[[4,3,0],42282],[[4,2,3],-7254],[[4,2,2],-9423],[[4,2,1],17118],[[4,2,0],-6561],[[4,1,4],-1920],[[4,1,3],12672],[[4,1,2],-17586],[[4,1,1],11934],[[4,1,0],13365],[[4,0,5],120],[[4,0,4],936],[[4,0,3],-4644],[[4,0,2],13689],[[4,0,1],-8505],[[4,0,0],10854],[[3,5,0],-2430],[[3,4,1],-20736],[[3,4,0],27216],[[3,3,2],2511],[[3,3,1],25272],[[3,3,0],-26973],[[3,2,3],6138],[[3,2,2],-20682],[[3,2,1],32508],[[3,2,0],-16524],[[3,1,4],-1536],[[3,1,3],1440],[[3,1,2],3087],[[3,1,1],-21060],[[3,1,0],8829],[[3,0,4],1152],[[3,0,3],-4680],[[3,0,2],7668],[[3,0,1],-4212],[[3,0,0],-7128],[[2,5,0],2430],[[2,4,1],5184],[[2,4,0],-12879],[[2,3,2],-7533],[[2,3,1],6804],[[2,3,0],5589],[[2,2,3],1395],[[2,2,2],6588],[[2,2,1],-18171],[[2,2,0],13203],[[2,1,4],384],[[2,1,3],-2592],[[2,1,2],3717],[[2,1,1],4428],[[2,1,0],-9477],[[2,0,5],-30],[[2,0,4],-90],[[2,0,3],639],[[2,0,2],-3348],[[2,0,1],3645],[[2,0,0],-2916],[[1,5,0],-1215],[[1,4,1],2592],[[1,4,0],1458],[[1,3,2],837],[[1,3,1],-5346],[[1,3,0],1134],[[1,2,3],-1116],[[1,2,2],2214],[[1,2,1],-2538],[[1,2,0],-810],[[1,1,4],336],[[1,1,3],-576],[[1,1,2],-207],[[1,1,1],2646],[[1,1,0],1701],[[1,0,5],-10],[[1,0,4],-174],[[1,0,3],840],[[1,0,2],-1134],[[1,0,1],486],[[1,0,0],2592],[[0,5,0],243],[[0,4,1],-1296],[[0,4,0],486],[[0,3,2],837],[[0,3,1],162],[[0,3,0],-324],[[0,2,3],-279],[[0,2,2],-297],[[0,2,1],2160],[[0,2,0],-1134],[[0,1,4],48],[[0,1,2],-207],[[0,1,1],-702],[[0,1,0],81],[[0,0,5],-1],[[0,0,4],-27],[[0,0,3],129],[[0,0,2],27],[[0,0,1],-324],[[0,0,0],-324]]},{"name":"S67-W3","positive_content":1,"factors":[],"reduced":[[[10,0,5],32],[[10,0,4],96],[[10,0,3],-576],[[10,0,2],696],[[10,0,1],-306],[[10,0,0],84],[[9,1,4],-768],[[9,1,3],1584],[[9,1,1],-1044],[[9,1,0],108],[[9,0,5],-160],[[9,0,4],288],[[9,0,3],1296],[[9,0,2],-3480],[[9,0,1],2574],[[9,0,0],-528],[[8,2,3],2232],[[8,2,2],-3348],[[8,2,1],-162],[[8,2,0],1323],[[8,1,4],3840],[[8,1,3],-12384],[[8,1,2],6696],[[8,1,1],5544],[[8,1,0],-3186],[[8,0,5],240],[[8,0,4],-2736],[[8,0,3],4680],[[8,0,2],252],[[8,0,1],-4185],[[8,0,0],1044],[[7,3,2],-3348],[[7,3,1],3240],[[7,3,0],243],[[7,2,3],-11160],[[7,2,2],26784],[[7,2,1],-8910],[[7,2,0],-7344],[[7,1,4],-6144],[[7,1,3],32760],[[7,1,2],-36396],[[7,1,1],-1710],[[7,1,0],13905],[[7,0,4],4608],[[7,0,3],-16992],[[7,0,2],19440],[[7,0,1],-6588],[[7,0,0],-1008],[[6,4,1],2592],[[6,4,0],-2187],[[6,3,2],16740],[[6,3,1],-26568],[[6,3,0],7533],[[6,2,3],18972],[[6,2,2],-73656],[[6,2,1],52245],[[6,2,0],2619],[[6,1,4],1536],[[6,1,3],-32184],[[6,1,2],68580],[[6,1,1],-27234],[[6,1,0],-15633],[[6,0,5],-240],[[6,0,4],-720],[[6,0,3],13212],[[6,0,2],-27306],[[6,0,1],18225],[[6,0,0],324],[[5,5,0],-243],[[5,4,1],-12960],[[5,4,0],12150],[[5,3,2],-30132],[[5,3,1],75816],[[5,3,0],-38394],[[5,2,3],-8928],[[5,2,2],83700],[[5,2,1],-106920],[[5,2,0],36018],[[5,1,4],4224],[[5,1,3],-900],[[5,1,2],-44604],[[5,1,1],44298],[[5,1,0],-9693],[[5,0,5],48],[[5,0,4],-3312],[[5,0,3],5796],[[5,0,2],666],[[5,0,1],-2700],[[5,0,0],144],[[4,5,0],1215],[[4,4,1],24624],[[4,4,0],-26244],[[4,3,2],20088],[[4,3,1],-97200],[[4,3,0],69012],[[4,2,3],-7254],[[4,2,2],-24273],[[4,2,1],91368],[[4,2,0],-65961],[[4,1,4],-1920],[[4,1,3],17352],[[4,1,2],-9126],[[4,1,1],-13626],[[4,1,0],25785],[[4,0,5],120],[[4,0,4],936],[[4,0,3],-7794],[[4,0,2],14679],[[4,0,1],-15255],[[4,0,0],324],[[3,5,0],-2430],[[3,4,1],-20736],[[3,4,0],27216],[[3,3,2],2511],[[3,3,1],52002],[[3,3,0],-53703],[[3,2,3],6138],[[3,2,2],-21762],[[3,2,1],-20412],[[3,2,0],37476],[[3,1,4],-1536],[[3,1,3],-2970],[[3,1,2],17037],[[3,1,1],-13590],[[3,1,0],-8181],[[3,0,4],1152],[[3,0,3],-1440],[[3,0,2],-2052],[[3,0,1],7668],[[3,0,0],-1008],[[2,5,0],2430],[[2,4,1],5184],[[2,4,0],-12879],[[2,3,2],-7533],[[2,3,1],-486],[[2,3,0],12879],[[2,2,3],1395],[[2,2,2],11718],[[2,2,1],-12231],[[2,2,0],2133],[[2,1,4],384],[[2,1,3],-3582],[[2,1,2],-513],[[2,1,1],6678],[[2,1,0],-6507],[[2,0,5],-30],[[2,0,4],-90],[[2,0,3],1359],[[2,0,2],-2988],[[2,0,1],1485],[[2,0,0],1044],[[1,5,0],-1215],[[1,4,1],2592],[[1,4,0],1458],[[1,3,2],837],[[1,3,1],-8586],[[1,3,0],4374],[[1,2,3],-1116],[[1,2,2],1674],[[1,2,1],5022],[[1,2,0],-7830],[[1,1,4],336],[[1,1,3],144],[[1,1,2],-1647],[[1,1,1],1206],[[1,1,0],3861],[[1,0,5],-10],[[1,0,4],-174],[[1,0,3],360],[[1,0,2],66],[[1,0,1],-954],[[1,0,0],-528],[[0,5,0],243],[[0,4,1],-1296],[[0,4,0],486],[[0,3,2],837],[[0,3,1],1782],[[0,3,0],-1944],[[0,2,3],-279],[[0,2,2],-837],[[0,2,0],1566],[[0,1,4],48],[[0,1,3],180],[[0,1,2],-27],[[0,1,1],-522],[[0,1,0],-459],[[0,0,5],-1],[[0,0,4],-27],[[0,0,3],9],[[0,0,2],147],[[0,0,1],36],[[0,0,0],84]]},{"name":"R1","positive_content":1,"factors":[],"reduced":[[[8,0,3],8],[[8,0,2],-20],[[8,0,1],6],[[8,0,0],9],[[7,1,3],-24],[[7,1,2],48],[[7,1,1],-6],[[7,1,0],-18],[[7,0,3],-8],[[7,0,2],32],[[7,0,1],-18],[[7,0,0],-18],[[6,2,2],36],[[6,2,1],-18],[[6,2,0],-18],[[6,1,3],96],[[6,1,2],-264],[[6,1,1],60],[[6,1,0],108],[[6,0,3],-52],[[6,0,2],124],[[6,0,1],-51],[[6,0,0],-99],[[5,3,1],-54],[[5,3,0],54],[[5,2,2],-144],[[5,2,1],234],[[5,2,0],-90],[[5,1,3],-108],[[5,1,2],468],[[5,1,1],-207],[[5,1,0],-153],[[5,0,3],88],[[5,0,2],-292],[[5,0,1],138],[[5,0,0],342],[[4,3,1],216],[[4,3,0],-216],[[4,2,2],180],[[4,2,1],-657],[[4,2,0],477],[[4,1,3],-12],[[4,1,2],-228],[[4,1,1],285],[[4,1,0],-45],[[4,0,3],2],[[4,0,2],91],[[4,0,0],-468],[[3,3,1],-297],[[3,3,0],297],[[3,2,2],-36],[[3,2,1],666],[[3,2,0],-630],[[3,1,3],66],[[3,1,2],-132],[[3,1,1],-132],[[3,1,0],198],[[3,0,3],-50],[[3,0,2],122],[[3,0,1],-138],[[3,0,0],342],[[2,3,1],135],[[2,3,0],-135],[[2,2,2],-63],[[2,2,1],-171],[[2,2,0],234],[[2,1,2],90],[[2,1,1],-18],[[2,1,0],-72],[[2,0,3],-1],[[2,0,2],-29],[[2,0,1],51],[[2,0,0],-99],[[1,3,1],27],[[1,3,0],-27],[[1,2,2],18],[[1,2,1],-90],[[1,2,0],72],[[1,1,3],-15],[[1,1,2],21],[[1,1,1],21],[[1,1,0],-27],[[1,0,3],10],[[1,0,2],-22],[[1,0,1],18],[[1,0,0],-18],[[0,3,1],-27],[[0,3,0],27],[[0,2,2],9],[[0,2,1],36],[[0,2,0],-45],[[0,1,3],-3],[[0,1,2],-3],[[0,1,1],-3],[[0,1,0],9],[[0,0,3],2],[[0,0,2],-2],[[0,0,1],-6],[[0,0,0],9]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,0,3],-8],[[6,0,2],20],[[6,0,1],-6],[[6,0,0],-9],[[5,1,2],12],[[5,1,1],-12],[[5,1,0],-9],[[5,0,3],24],[[5,0,2],-72],[[5,0,1],30],[[5,0,0],36],[[4,2,1],-18],[[4,2,0],-9],[[4,1,2],-36],[[4,1,1],72],[[4,1,0],45],[[4,0,3],-12],[[4,0,2],60],[[4,0,1],-21],[[4,0,0],9],[[3,3,0],27],[[3,2,1],54],[[3,2,0],-54],[[3,1,2],24],[[3,1,1],-114],[[3,1,0],-36],[[3,0,3],-16],[[3,0,2],28],[[3,0,1],-36],[[3,0,0],-72],[[2,3,0],-81],[[2,2,1],-45],[[2,2,0],180],[[2,1,2],12],[[2,1,1],42],[[2,1,0],-36],[[2,0,3],6],[[2,0,2],-27],[[2,0,1],30],[[2,0,0],9],[[1,3,0],81],[[1,2,0],-162],[[1,1,2],-9],[[1,1,1],18],[[1,1,0],45],[[1,0,3],6],[[1,0,2],-12],[[1,0,1],6],[[1,0,0],36],[[0,3,0],-27],[[0,2,1],9],[[0,2,0],45],[[0,1,2],-3],[[0,1,1],-6],[[0,1,0],-9],[[0,0,3],1],[[0,0,2],-1],[[0,0,1],-3],[[0,0,0],-9]]}],"tree":[0,[2,2,[0,0,[0,[2,[0,0,[2,[2,[2,2,{"i":1,"e":4,"lambda":[-110057293180479235,4453032699365888]}],{"i":1,"e":4,"lambda":[-209381067922886395,12574867874021376]}],0]],0],[2,[0,[2,{"i":1,"e":4,"lambda":[-372239351262480685,10920178749460992]},{"i":1,"e":4,"lambda":[-66696441223556143,2005613579988480]}],{"i":1,"e":4,"lambda":[-350846860797626455,6528448774366464]}],[0,{"i":0,"e":4,"lambda":[-14036714014375,3144232513896]},{"i":1,"e":4,"lambda":[-248056677930238015,6116633477830656]}]]]]],[0,{"i":1,"e":4,"lambda":[-235287110633810,3206327963003]},3]],"statistics":{"nodes":29,"leaves":15,"maxdepth":9},"mask":[[0,1],[1,1],[5,1],[10,1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,-1,-1,-1,-1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"W3-W2","positive_content":6,"factors":[{"terms":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]],"exponent":1,"kind":"physical"}],"reduced":[[[8,3,1],-120],[[8,3,0],40],[[8,2,2],-180],[[8,2,1],660],[[8,2,0],-200],[[8,1,3],-270],[[8,1,2],810],[[8,1,1],-1080],[[8,1,0],280],[[8,0,3],405],[[8,0,2],-810],[[8,0,1],540],[[8,0,0],-41],[[7,3,1],1020],[[7,3,0],-340],[[7,2,2],1260],[[7,2,1],-4620],[[7,2,0],1400],[[7,1,3],1485],[[7,1,2],-4455],[[7,1,1],5940],[[7,1,0],-1540],[[7,0,3],-1620],[[7,0,2],3240],[[7,0,1],-2160],[[7,0,0],164],[[6,3,1],-4050],[[6,3,0],1390],[[6,2,2],-4005],[[6,2,1],15345],[[6,2,0],-4850],[[6,1,3],-3510],[[6,1,2],11340],[[6,1,1],-16200],[[6,1,0],4480],[[6,0,3],2835],[[6,0,2],-6480],[[6,0,1],4860],[[6,0,0],-1034],[[5,3,1],9525],[[5,3,0],-3475],[[5,2,2],7200],[[5,2,1],-30360],[[5,2,0],10400],[[5,1,3],4320],[[5,1,2],-16605],[[5,1,1],27000],[[5,1,0],-8260],[[5,0,3],-2835],[[5,0,2],8100],[[5,0,1],-7020],[[5,0,0],2528],[[4,3,1],-14250],[[4,3,0],5800],[[4,2,2],-7650],[[4,2,1],38775],[[4,2,0],-15200],[[4,1,3],-2700],[[4,1,2],14985],[[4,1,1],-30240],[[4,1,0],10780],[[4,0,3],1620],[[4,0,2],-6480],[[4,0,1],7020],[[4,0,0],-2759],[[3,3,1],13500],[[3,3,0],-6625],[[3,2,2],4500],[[3,2,1],-32175],[[3,2,0],15500],[[3,1,3],675],[[3,1,2],-8100],[[3,1,1],22680],[[3,1,0],-9940],[[3,0,3],-405],[[3,0,2],3240],[[3,0,1],-4860],[[3,0,0],1496],[[2,3,1],-7500],[[2,3,0],5125],[[2,2,2],-1125],[[2,2,1],16500],[[2,2,0],-11000],[[2,1,2],2025],[[2,1,1],-10800],[[2,1,0],6580],[[2,0,2],-810],[[2,0,1],2160],[[2,0,0],-806],[[1,3,1],1875],[[1,3,0],-2500],[[1,2,1],-4125],[[1,2,0],5000],[[1,1,1],2700],[[1,1,0],-2800],[[1,0,1],-540],[[1,0,0],452],[[0,3,0],625],[[0,2,0],-1250],[[0,1,0],700],[[0,0,0],-116]]},{"name":"S04-W2","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],1440],[[9,3,0],-480],[[9,2,2],2160],[[9,2,1],-7920],[[9,2,0],2400],[[9,1,3],3240],[[9,1,2],-9720],[[9,1,1],12960],[[9,1,0],-3360],[[9,0,3],-4860],[[9,0,2],9720],[[9,0,1],-6480],[[9,0,0],532],[[8,3,1],-14040],[[8,3,0],4680],[[8,2,2],-17820],[[8,2,1],65340],[[8,2,0],-19800],[[8,1,3],-21870],[[8,1,2],65610],[[8,1,1],-87480],[[8,1,0],22680],[[8,0,3],25515],[[8,0,2],-51030],[[8,0,1],34020],[[8,0,0],-2208],[[7,3,1],63900],[[7,3,0],-21780],[[7,2,2],66960],[[7,2,1],-253440],[[7,2,0],79200],[[7,1,3],64395],[[7,1,2],-202905],[[7,1,1],283500],[[7,1,0],-76860],[[7,0,3],-58320],[[7,0,2],126360],[[7,0,1],-90720],[[7,0,0],11622],[[6,3,1],-175050],[[6,3,0],62550],[[6,2,2],-146475],[[6,2,1],594495],[[6,2,0],-197550],[[6,1,3],-104490],[[6,1,2],369360],[[6,1,1],-567000],[[6,1,0],166320],[[6,0,3],76545],[[6,0,2],-194400],[[6,0,1],157140],[[6,0,0],-41202],[[5,3,1],313875],[[5,3,0],-121725],[[5,2,2],199800],[[5,2,1],-920700],[[5,2,0],338400],[[5,1,3],97200],[[5,1,2],-428895],[[5,1,1],767880],[[5,1,0],-253260],[[5,0,3],-61965],[[5,0,2],199260],[[5,0,1],-189540],[[5,0,0],75234],[[4,3,1],-375750],[[4,3,0],166500],[[4,2,2],-168750],[[4,2,1],967725],[[4,2,0],-414000],[[4,1,3],-48600],[[4,1,2],321975],[[4,1,1],-725760],[[4,1,0],280980],[[4,0,3],29160],[[4,0,2],-136080],[[4,0,1],163620],[[4,0,0],-72363],[[3,3,1],292500],[[3,3,0],-160875],[[3,2,2],81000],[[3,2,1],-680625],[[3,2,0],364500],[[3,1,3],10125],[[3,1,2],-145800],[[3,1,1],469800],[[3,1,0],-228060],[[3,0,3],-6075],[[3,0,2],58320],[[3,0,1],-98820],[[3,0,0],38634],[[2,3,1],-135000],[[2,3,0],106875],[[2,2,2],-16875],[[2,2,1],297000],[[2,2,0],-225000],[[2,1,2],30375],[[2,1,1],-194400],[[2,1,0],132300],[[2,0,2],-12150],[[2,0,1],38880],[[2,0,0],-14412],[[1,3,1],28125],[[1,3,0],-45000],[[1,2,1],-61875],[[1,2,0],90000],[[1,1,1],40500],[[1,1,0],-50400],[[1,0,1],-8100],[[1,0,0],5034],[[0,3,0],9375],[[0,2,0],-18750],[[0,1,0],10500],[[0,0,0],-1199]]},{"name":"S67-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],7536],[[10,3,0],-2864],[[10,2,3],-3348],[[10,2,2],15552],[[10,2,1],-24840],[[10,2,0],7376],[[10,1,4],-2592],[[10,1,3],16740],[[10,1,2],-34668],[[10,1,1],32304],[[10,1,0],-7984],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-17442],[[10,0,2],24588],[[10,0,1],-14232],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-71592],[[9,3,0],27208],[[9,2,3],26784],[[9,2,2],-124416],[[9,2,1],198720],[[9,2,0],-59008],[[9,1,4],16848],[[9,1,3],-108810],[[9,1,2],225342],[[9,1,1],-209976],[[9,1,0],51896],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],87210],[[9,0,2],-122940],[[9,0,1],71160],[[9,0,0],-10180],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],323772],[[8,3,0],-126012],[[8,2,3],-97929],[[8,2,2],467208],[[8,2,1],-764370],[[8,2,0],232116],[[8,1,4],-47952],[[8,1,3],321570],[[8,1,2],-696114],[[8,1,1],671856],[[8,1,0],-167040],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-202014],[[8,0,2],300204],[[8,0,1],-181428],[[8,0,0],30270],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-898206],[[7,3,0],366558],[[7,2,3],208413],[[7,2,2],-1054296],[[7,2,1],1810890],[[7,2,0],-573732],[[7,1,4],75168],[[7,1,3],-550800],[[7,1,2],1306530],[[7,1,1],-1345092],[[7,1,0],337884],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],284796],[[7,0,2],-463176],[[7,0,1],298752],[[7,0,0],-60000],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1674510],[[6,3,0],-738594],[[6,2,3],-276210],[[6,2,2],1556982],[[6,2,1],-2903310],[[6,2,0],987636],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1633284],[[6,1,1],1862952],[[6,1,0],-484176],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-262926],[[6,0,2],493488],[[6,0,1],-353940],[[6,0,0],70560],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2169420],[[5,3,0],1075890],[[5,2,3],225990],[[5,2,2],-1542240],[[5,2,1],3266460],[[5,2,0],-1242168],[[5,1,4],32400],[[5,1,3],-399330],[[5,1,2],1399842],[[5,1,1],-1852656],[[5,1,0],522684],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],158274],[[5,0,2],-375696],[[5,0,1],315060],[[5,0,0],-44436],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],1957200],[[4,3,0],-1152180],[[4,2,3],-104625],[[4,2,2],1009260],[[4,2,1],-2593350],[[4,2,0],1172496],[[4,1,4],-6480],[[4,1,3],160650],[[4,1,2],-804978],[[4,1,1],1329216],[[4,1,0],-444540],[[4,0,4],4293],[[4,0,3],-58050],[[4,0,2],198144],[[4,0,1],-211272],[[4,0,0],24390],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1193550],[[3,3,0],901050],[[3,2,3],20925],[[3,2,2],-405000],[[3,2,1],1408050],[[3,2,0],-828720],[[3,1,3],-29700],[[3,1,2],287550],[[3,1,1],-665844],[[3,1,0],296376],[[3,0,3],10152],[[3,0,2],-64620],[[3,0,1],103668],[[3,0,0],-24360],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],453750],[[2,3,0],-498450],[[2,2,2],76950],[[2,2,1],-479250],[[2,2,0],424680],[[2,1,2],-50220],[[2,1,1],209400],[[2,1,0],-150084],[[2,0,2],10008],[[2,0,1],-32280],[[2,0,0],18120],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-84000],[[1,3,0],178750],[[1,2,1],81000],[[1,2,0],-140500],[[1,1,1],-32160],[[1,1,0],49400],[[1,0,1],4512],[[1,0,0],-6400],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"W1-S37","positive_content":1,"factors":[],"reduced":[[[10,3,2],1080],[[10,3,0],-120],[[10,2,3],1620],[[10,2,2],-5400],[[10,2,1],-180],[[10,2,0],600],[[10,1,4],2430],[[10,1,3],-6480],[[10,1,2],7290],[[10,1,1],720],[[10,1,0],-840],[[10,0,5],243],[[10,0,4],-4050],[[10,0,3],5940],[[10,0,2],-2475],[[10,0,1],-555],[[10,0,0],355],[[9,3,2],-10260],[[9,3,0],1140],[[9,2,3],-12960],[[9,2,2],43200],[[9,2,1],1440],[[9,2,0],-4800],[[9,1,4],-15795],[[9,1,3],42120],[[9,1,2],-47385],[[9,1,1],-4680],[[9,1,0],5460],[[9,0,5],-1215],[[9,0,4],20250],[[9,0,3],-29700],[[9,0,2],12375],[[9,0,1],2775],[[9,0,0],-1775],[[8,3,2],45630],[[8,3,0],-5310],[[8,2,3],47385],[[8,2,2],-163350],[[8,2,1],-5625],[[8,2,0],19350],[[8,1,4],44955],[[8,1,3],-126360],[[8,1,2],149445],[[8,1,1],15480],[[8,1,0],-18900],[[8,0,5],2430],[[8,0,4],-44550],[[8,0,3],71280],[[8,0,2],-27315],[[8,0,1],-11010],[[8,0,0],4245],[[7,3,2],-122175],[[7,3,0],15615],[[7,2,3],-100845],[[7,2,2],373950],[[7,2,1],13725],[[7,2,0],-49950],[[7,1,4],-70470],[[7,1,3],223560],[[7,1,2],-291600],[[7,1,1],-32760],[[7,1,0],42840],[[7,0,5],-2430],[[7,0,4],56700],[[7,0,3],-106920],[[7,0,2],35010],[[7,0,1],27390],[[7,0,0],-6330],[[6,3,2],213975],[[6,3,0],-31995],[[6,2,3],133650],[[6,2,2],-565650],[[6,2,1],-23040],[[6,2,0],91350],[[6,1,4],63180],[[6,1,3],-252720],[[6,1,2],386370],[[6,1,1],48960],[[6,1,0],-70560],[[6,0,5],1215],[[6,0,4],-44550],[[6,0,3],106920],[[6,0,2],-35190],[[6,0,1],-42105],[[6,0,0],7335],[[5,3,2],-249750],[[5,3,0],47700],[[5,2,3],-109350],[[5,2,2],580500],[[5,2,1],27630],[[5,2,0],-123300],[[5,1,4],-30375],[[5,1,3],184680],[[5,1,2],-357210],[[5,1,1],-53280],[[5,1,0],86940],[[5,0,5],-243],[[5,0,4],20250],[[5,0,3],-71280],[[5,0,2],35010],[[5,0,1],42105],[[5,0,0],-7305],[[4,3,2],189000],[[4,3,0],-52650],[[4,2,3],50625],[[4,2,2],-398250],[[4,2,1],-23850],[[4,2,0],125100],[[4,1,4],6075],[[4,1,3],-81000],[[4,1,2],225990],[[4,1,1],42480],[[4,1,0],-81900],[[4,0,4],-4050],[[4,0,3],29700],[[4,0,2],-27315],[[4,0,1],-27390],[[4,0,0],7335],[[3,3,2],-84375],[[3,3,0],42750],[[3,2,3],-10125],[[3,2,2],168750],[[3,2,1],14400],[[3,2,0],-94500],[[3,1,3],16200],[[3,1,2],-91125],[[3,1,1],-24120],[[3,1,0],57960],[[3,0,3],-5940],[[3,0,2],12375],[[3,0,1],11010],[[3,0,0],-6330],[[2,3,2],16875],[[2,3,0],-24750],[[2,2,2],-33750],[[2,2,1],-5625],[[2,2,0],51750],[[2,1,2],18225],[[2,1,1],9000],[[2,1,0],-30240],[[2,0,2],-2475],[[2,0,1],-2775],[[2,0,0],4245],[[1,3,0],9375],[[1,2,1],1125],[[1,2,0],-18750],[[1,1,1],-1800],[[1,1,0],10500],[[1,0,1],555],[[1,0,0],-1775],[[0,3,0],-1875],[[0,2,0],3750],[[0,1,0],-2100],[[0,0,0],355]]},{"name":"S17-S37","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],360],[[8,3,0],-120],[[8,2,2],540],[[8,2,1],-1980],[[8,2,0],600],[[8,1,3],810],[[8,1,2],-2430],[[8,1,1],3240],[[8,1,0],-840],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2385],[[8,0,1],-1635],[[8,0,0],355],[[7,3,1],-3060],[[7,3,0],1020],[[7,2,2],-3780],[[7,2,1],13860],[[7,2,0],-4200],[[7,1,3],-4455],[[7,1,2],13365],[[7,1,1],-17820],[[7,1,0],4620],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9540],[[7,0,1],6540],[[7,0,0],-1420],[[6,3,1],12150],[[6,3,0],-4170],[[6,2,2],12015],[[6,2,1],-46035],[[6,2,0],14550],[[6,1,3],10530],[[6,1,2],-34020],[[6,1,1],48600],[[6,1,0],-13440],[[6,0,4],486],[[6,0,3],-9450],[[6,0,2],19080],[[6,0,1],-13095],[[6,0,0],2470],[[5,3,1],-28575],[[5,3,0],10425],[[5,2,2],-21600],[[5,2,1],91080],[[5,2,0],-31200],[[5,1,3],-12960],[[5,1,2],49815],[[5,1,1],-81000],[[5,1,0],24780],[[5,0,4],-324],[[5,0,3],9450],[[5,0,2],-23850],[[5,0,1],16395],[[5,0,0],-2440],[[4,3,1],42750],[[4,3,0],-17400],[[4,2,2],22950],[[4,2,1],-116325],[[4,2,0],45600],[[4,1,3],8100],[[4,1,2],-44955],[[4,1,1],90720],[[4,1,0],-32340],[[4,0,4],81],[[4,0,3],-5400],[[4,0,2],19080],[[4,0,1],-16395],[[4,0,0],2425],[[3,3,1],-40500],[[3,3,0],19875],[[3,2,2],-13500],[[3,2,1],96525],[[3,2,0],-46500],[[3,1,3],-2025],[[3,1,2],24300],[[3,1,1],-68040],[[3,1,0],29820],[[3,0,3],1350],[[3,0,2],-9540],[[3,0,1],13095],[[3,0,0],-2440],[[2,3,1],22500],[[2,3,0],-15375],[[2,2,2],3375],[[2,2,1],-49500],[[2,2,0],33000],[[2,1,2],-6075],[[2,1,1],32400],[[2,1,0],-19740],[[2,0,2],2385],[[2,0,1],-6540],[[2,0,0],2470],[[1,3,1],-5625],[[1,3,0],7500],[[1,2,1],12375],[[1,2,0],-15000],[[1,1,1],-8100],[[1,1,0],8400],[[1,0,1],1635],[[1,0,0],-1420],[[0,3,0],-1875],[[0,2,0],3750],[[0,1,0],-2100],[[0,0,0],355]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":1,"e":6,"lambda":[11478289903114727,413122290192384]},[2,[1,{"i":3,"e":6,"lambda":[945291366791311,45961645964416]},[0,[1,{"i":3,"e":6,"lambda":[14285307786004325,793511983340544]},[1,{"i":3,"e":6,"lambda":[13804444635410477,835857146903040]},5]],{"i":0,"e":6,"lambda":[-959167139236337,98193535545408]}]],[1,{"i":2,"e":6,"lambda":[42039507149757625,1036951817634816]},[0,{"i":4,"e":6,"lambda":[51687771857094713,2788019088687104]},3]]]],"statistics":{"nodes":17,"leaves":9,"maxdepth":6},"mask":[[0,1],[3,1],[4,-1],[6,1],[7,1],[9,1],[10,-1],[12,-1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,1,-1,-1,-1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S04-W2","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],1440],[[9,3,0],-480],[[9,2,2],2160],[[9,2,1],-7920],[[9,2,0],2400],[[9,1,3],3240],[[9,1,2],-9720],[[9,1,1],12960],[[9,1,0],-3360],[[9,0,3],-4860],[[9,0,2],9720],[[9,0,1],-6480],[[9,0,0],532],[[8,3,1],-14040],[[8,3,0],4680],[[8,2,2],-17820],[[8,2,1],65340],[[8,2,0],-19800],[[8,1,3],-21870],[[8,1,2],65610],[[8,1,1],-87480],[[8,1,0],22680],[[8,0,3],25515],[[8,0,2],-51030],[[8,0,1],34020],[[8,0,0],-2208],[[7,3,1],63900],[[7,3,0],-21780],[[7,2,2],66960],[[7,2,1],-253440],[[7,2,0],79200],[[7,1,3],64395],[[7,1,2],-202905],[[7,1,1],283500],[[7,1,0],-76860],[[7,0,3],-58320],[[7,0,2],126360],[[7,0,1],-90720],[[7,0,0],11622],[[6,3,1],-175050],[[6,3,0],62550],[[6,2,2],-146475],[[6,2,1],594495],[[6,2,0],-197550],[[6,1,3],-104490],[[6,1,2],369360],[[6,1,1],-567000],[[6,1,0],166320],[[6,0,3],76545],[[6,0,2],-194400],[[6,0,1],157140],[[6,0,0],-41202],[[5,3,1],313875],[[5,3,0],-121725],[[5,2,2],199800],[[5,2,1],-920700],[[5,2,0],338400],[[5,1,3],97200],[[5,1,2],-428895],[[5,1,1],767880],[[5,1,0],-253260],[[5,0,3],-61965],[[5,0,2],199260],[[5,0,1],-189540],[[5,0,0],75234],[[4,3,1],-375750],[[4,3,0],166500],[[4,2,2],-168750],[[4,2,1],967725],[[4,2,0],-414000],[[4,1,3],-48600],[[4,1,2],321975],[[4,1,1],-725760],[[4,1,0],280980],[[4,0,3],29160],[[4,0,2],-136080],[[4,0,1],163620],[[4,0,0],-72363],[[3,3,1],292500],[[3,3,0],-160875],[[3,2,2],81000],[[3,2,1],-680625],[[3,2,0],364500],[[3,1,3],10125],[[3,1,2],-145800],[[3,1,1],469800],[[3,1,0],-228060],[[3,0,3],-6075],[[3,0,2],58320],[[3,0,1],-98820],[[3,0,0],38634],[[2,3,1],-135000],[[2,3,0],106875],[[2,2,2],-16875],[[2,2,1],297000],[[2,2,0],-225000],[[2,1,2],30375],[[2,1,1],-194400],[[2,1,0],132300],[[2,0,2],-12150],[[2,0,1],38880],[[2,0,0],-14412],[[1,3,1],28125],[[1,3,0],-45000],[[1,2,1],-61875],[[1,2,0],90000],[[1,1,1],40500],[[1,1,0],-50400],[[1,0,1],-8100],[[1,0,0],5034],[[0,3,0],9375],[[0,2,0],-18750],[[0,1,0],10500],[[0,0,0],-1199]]},{"name":"S67-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],7536],[[10,3,0],-2864],[[10,2,3],-3348],[[10,2,2],15552],[[10,2,1],-24840],[[10,2,0],7376],[[10,1,4],-2592],[[10,1,3],16740],[[10,1,2],-34668],[[10,1,1],32304],[[10,1,0],-7984],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-17442],[[10,0,2],24588],[[10,0,1],-14232],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-71592],[[9,3,0],27208],[[9,2,3],26784],[[9,2,2],-124416],[[9,2,1],198720],[[9,2,0],-59008],[[9,1,4],16848],[[9,1,3],-108810],[[9,1,2],225342],[[9,1,1],-209976],[[9,1,0],51896],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],87210],[[9,0,2],-122940],[[9,0,1],71160],[[9,0,0],-10180],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],323772],[[8,3,0],-126012],[[8,2,3],-97929],[[8,2,2],467208],[[8,2,1],-764370],[[8,2,0],232116],[[8,1,4],-47952],[[8,1,3],321570],[[8,1,2],-696114],[[8,1,1],671856],[[8,1,0],-167040],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-202014],[[8,0,2],300204],[[8,0,1],-181428],[[8,0,0],30270],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-898206],[[7,3,0],366558],[[7,2,3],208413],[[7,2,2],-1054296],[[7,2,1],1810890],[[7,2,0],-573732],[[7,1,4],75168],[[7,1,3],-550800],[[7,1,2],1306530],[[7,1,1],-1345092],[[7,1,0],337884],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],284796],[[7,0,2],-463176],[[7,0,1],298752],[[7,0,0],-60000],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1674510],[[6,3,0],-738594],[[6,2,3],-276210],[[6,2,2],1556982],[[6,2,1],-2903310],[[6,2,0],987636],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1633284],[[6,1,1],1862952],[[6,1,0],-484176],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-262926],[[6,0,2],493488],[[6,0,1],-353940],[[6,0,0],70560],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2169420],[[5,3,0],1075890],[[5,2,3],225990],[[5,2,2],-1542240],[[5,2,1],3266460],[[5,2,0],-1242168],[[5,1,4],32400],[[5,1,3],-399330],[[5,1,2],1399842],[[5,1,1],-1852656],[[5,1,0],522684],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],158274],[[5,0,2],-375696],[[5,0,1],315060],[[5,0,0],-44436],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],1957200],[[4,3,0],-1152180],[[4,2,3],-104625],[[4,2,2],1009260],[[4,2,1],-2593350],[[4,2,0],1172496],[[4,1,4],-6480],[[4,1,3],160650],[[4,1,2],-804978],[[4,1,1],1329216],[[4,1,0],-444540],[[4,0,4],4293],[[4,0,3],-58050],[[4,0,2],198144],[[4,0,1],-211272],[[4,0,0],24390],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1193550],[[3,3,0],901050],[[3,2,3],20925],[[3,2,2],-405000],[[3,2,1],1408050],[[3,2,0],-828720],[[3,1,3],-29700],[[3,1,2],287550],[[3,1,1],-665844],[[3,1,0],296376],[[3,0,3],10152],[[3,0,2],-64620],[[3,0,1],103668],[[3,0,0],-24360],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],453750],[[2,3,0],-498450],[[2,2,2],76950],[[2,2,1],-479250],[[2,2,0],424680],[[2,1,2],-50220],[[2,1,1],209400],[[2,1,0],-150084],[[2,0,2],10008],[[2,0,1],-32280],[[2,0,0],18120],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-84000],[[1,3,0],178750],[[1,2,1],81000],[[1,2,0],-140500],[[1,1,1],-32160],[[1,1,0],49400],[[1,0,1],4512],[[1,0,0],-6400],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"W1-W3","positive_content":6,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],120],[[8,3,0],-40],[[8,2,2],180],[[8,2,1],-660],[[8,2,0],200],[[8,1,3],270],[[8,1,2],-810],[[8,1,1],1080],[[8,1,0],-280],[[8,0,3],-405],[[8,0,2],810],[[8,0,1],-540],[[8,0,0],116],[[7,3,1],-1020],[[7,3,0],340],[[7,2,2],-1260],[[7,2,1],4620],[[7,2,0],-1400],[[7,1,3],-1485],[[7,1,2],4455],[[7,1,1],-5940],[[7,1,0],1540],[[7,0,3],1620],[[7,0,2],-3240],[[7,0,1],2160],[[7,0,0],-464],[[6,3,1],4050],[[6,3,0],-1390],[[6,2,2],4005],[[6,2,1],-15345],[[6,2,0],4850],[[6,1,3],3510],[[6,1,2],-11340],[[6,1,1],16200],[[6,1,0],-4480],[[6,0,3],-2835],[[6,0,2],6480],[[6,0,1],-4860],[[6,0,0],890],[[5,3,1],-9525],[[5,3,0],3475],[[5,2,2],-7200],[[5,2,1],30360],[[5,2,0],-10400],[[5,1,3],-4320],[[5,1,2],16605],[[5,1,1],-27000],[[5,1,0],8260],[[5,0,3],2835],[[5,0,2],-8100],[[5,0,1],7020],[[5,0,0],-1046],[[4,3,1],14250],[[4,3,0],-5800],[[4,2,2],7650],[[4,2,1],-38775],[[4,2,0],15200],[[4,1,3],2700],[[4,1,2],-14985],[[4,1,1],30240],[[4,1,0],-10780],[[4,0,3],-1620],[[4,0,2],6480],[[4,0,1],-7020],[[4,0,0],1124],[[3,3,1],-13500],[[3,3,0],6625],[[3,2,2],-4500],[[3,2,1],32175],[[3,2,0],-15500],[[3,1,3],-675],[[3,1,2],8100],[[3,1,1],-22680],[[3,1,0],9940],[[3,0,3],405],[[3,0,2],-3240],[[3,0,1],4860],[[3,0,0],-1046],[[2,3,1],7500],[[2,3,0],-5125],[[2,2,2],1125],[[2,2,1],-16500],[[2,2,0],11000],[[2,1,2],-2025],[[2,1,1],10800],[[2,1,0],-6580],[[2,0,2],810],[[2,0,1],-2160],[[2,0,0],890],[[1,3,1],-1875],[[1,3,0],2500],[[1,2,1],4125],[[1,2,0],-5000],[[1,1,1],-2700],[[1,1,0],2800],[[1,0,1],540],[[1,0,0],-464],[[0,3,0],-625],[[0,2,0],1250],[[0,1,0],-700],[[0,0,0],116]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":0,"e":4,"lambda":[11478289903114727,413122290192384]},[2,[1,{"i":3,"e":4,"lambda":[945291366791311,45961645964416]},[1,{"i":3,"e":4,"lambda":[4015546474257639,225029627049472]},2]],[1,{"i":1,"e":4,"lambda":[42039507149757625,1036951817634816]},{"i":2,"e":4,"lambda":[88411402001909,35952428042240]}]]],"statistics":{"nodes":11,"leaves":6,"maxdepth":4},"mask":[[0,1],[4,-1],[6,1],[7,1],[10,1],[12,-1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,1,1,-1,-1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S04-W2","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,1],1440],[[9,3,0],-480],[[9,2,2],2160],[[9,2,1],-7920],[[9,2,0],2400],[[9,1,3],3240],[[9,1,2],-9720],[[9,1,1],12960],[[9,1,0],-3360],[[9,0,3],-4860],[[9,0,2],9720],[[9,0,1],-6480],[[9,0,0],532],[[8,3,1],-14040],[[8,3,0],4680],[[8,2,2],-17820],[[8,2,1],65340],[[8,2,0],-19800],[[8,1,3],-21870],[[8,1,2],65610],[[8,1,1],-87480],[[8,1,0],22680],[[8,0,3],25515],[[8,0,2],-51030],[[8,0,1],34020],[[8,0,0],-2208],[[7,3,1],63900],[[7,3,0],-21780],[[7,2,2],66960],[[7,2,1],-253440],[[7,2,0],79200],[[7,1,3],64395],[[7,1,2],-202905],[[7,1,1],283500],[[7,1,0],-76860],[[7,0,3],-58320],[[7,0,2],126360],[[7,0,1],-90720],[[7,0,0],11622],[[6,3,1],-175050],[[6,3,0],62550],[[6,2,2],-146475],[[6,2,1],594495],[[6,2,0],-197550],[[6,1,3],-104490],[[6,1,2],369360],[[6,1,1],-567000],[[6,1,0],166320],[[6,0,3],76545],[[6,0,2],-194400],[[6,0,1],157140],[[6,0,0],-41202],[[5,3,1],313875],[[5,3,0],-121725],[[5,2,2],199800],[[5,2,1],-920700],[[5,2,0],338400],[[5,1,3],97200],[[5,1,2],-428895],[[5,1,1],767880],[[5,1,0],-253260],[[5,0,3],-61965],[[5,0,2],199260],[[5,0,1],-189540],[[5,0,0],75234],[[4,3,1],-375750],[[4,3,0],166500],[[4,2,2],-168750],[[4,2,1],967725],[[4,2,0],-414000],[[4,1,3],-48600],[[4,1,2],321975],[[4,1,1],-725760],[[4,1,0],280980],[[4,0,3],29160],[[4,0,2],-136080],[[4,0,1],163620],[[4,0,0],-72363],[[3,3,1],292500],[[3,3,0],-160875],[[3,2,2],81000],[[3,2,1],-680625],[[3,2,0],364500],[[3,1,3],10125],[[3,1,2],-145800],[[3,1,1],469800],[[3,1,0],-228060],[[3,0,3],-6075],[[3,0,2],58320],[[3,0,1],-98820],[[3,0,0],38634],[[2,3,1],-135000],[[2,3,0],106875],[[2,2,2],-16875],[[2,2,1],297000],[[2,2,0],-225000],[[2,1,2],30375],[[2,1,1],-194400],[[2,1,0],132300],[[2,0,2],-12150],[[2,0,1],38880],[[2,0,0],-14412],[[1,3,1],28125],[[1,3,0],-45000],[[1,2,1],-61875],[[1,2,0],90000],[[1,1,1],40500],[[1,1,0],-50400],[[1,0,1],-8100],[[1,0,0],5034],[[0,3,0],9375],[[0,2,0],-18750],[[0,1,0],10500],[[0,0,0],-1199]]},{"name":"S67-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],7536],[[10,3,0],-2864],[[10,2,3],-3348],[[10,2,2],15552],[[10,2,1],-24840],[[10,2,0],7376],[[10,1,4],-2592],[[10,1,3],16740],[[10,1,2],-34668],[[10,1,1],32304],[[10,1,0],-7984],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-17442],[[10,0,2],24588],[[10,0,1],-14232],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-71592],[[9,3,0],27208],[[9,2,3],26784],[[9,2,2],-124416],[[9,2,1],198720],[[9,2,0],-59008],[[9,1,4],16848],[[9,1,3],-108810],[[9,1,2],225342],[[9,1,1],-209976],[[9,1,0],51896],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],87210],[[9,0,2],-122940],[[9,0,1],71160],[[9,0,0],-10180],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],323772],[[8,3,0],-126012],[[8,2,3],-97929],[[8,2,2],467208],[[8,2,1],-764370],[[8,2,0],232116],[[8,1,4],-47952],[[8,1,3],321570],[[8,1,2],-696114],[[8,1,1],671856],[[8,1,0],-167040],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-202014],[[8,0,2],300204],[[8,0,1],-181428],[[8,0,0],30270],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-898206],[[7,3,0],366558],[[7,2,3],208413],[[7,2,2],-1054296],[[7,2,1],1810890],[[7,2,0],-573732],[[7,1,4],75168],[[7,1,3],-550800],[[7,1,2],1306530],[[7,1,1],-1345092],[[7,1,0],337884],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],284796],[[7,0,2],-463176],[[7,0,1],298752],[[7,0,0],-60000],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1674510],[[6,3,0],-738594],[[6,2,3],-276210],[[6,2,2],1556982],[[6,2,1],-2903310],[[6,2,0],987636],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1633284],[[6,1,1],1862952],[[6,1,0],-484176],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-262926],[[6,0,2],493488],[[6,0,1],-353940],[[6,0,0],70560],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2169420],[[5,3,0],1075890],[[5,2,3],225990],[[5,2,2],-1542240],[[5,2,1],3266460],[[5,2,0],-1242168],[[5,1,4],32400],[[5,1,3],-399330],[[5,1,2],1399842],[[5,1,1],-1852656],[[5,1,0],522684],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],158274],[[5,0,2],-375696],[[5,0,1],315060],[[5,0,0],-44436],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],1957200],[[4,3,0],-1152180],[[4,2,3],-104625],[[4,2,2],1009260],[[4,2,1],-2593350],[[4,2,0],1172496],[[4,1,4],-6480],[[4,1,3],160650],[[4,1,2],-804978],[[4,1,1],1329216],[[4,1,0],-444540],[[4,0,4],4293],[[4,0,3],-58050],[[4,0,2],198144],[[4,0,1],-211272],[[4,0,0],24390],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1193550],[[3,3,0],901050],[[3,2,3],20925],[[3,2,2],-405000],[[3,2,1],1408050],[[3,2,0],-828720],[[3,1,3],-29700],[[3,1,2],287550],[[3,1,1],-665844],[[3,1,0],296376],[[3,0,3],10152],[[3,0,2],-64620],[[3,0,1],103668],[[3,0,0],-24360],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],453750],[[2,3,0],-498450],[[2,2,2],76950],[[2,2,1],-479250],[[2,2,0],424680],[[2,1,2],-50220],[[2,1,1],209400],[[2,1,0],-150084],[[2,0,2],10008],[[2,0,1],-32280],[[2,0,0],18120],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-84000],[[1,3,0],178750],[[1,2,1],81000],[[1,2,0],-140500],[[1,1,1],-32160],[[1,1,0],49400],[[1,0,1],4512],[[1,0,0],-6400],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"W1-W3","positive_content":6,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],120],[[8,3,0],-40],[[8,2,2],180],[[8,2,1],-660],[[8,2,0],200],[[8,1,3],270],[[8,1,2],-810],[[8,1,1],1080],[[8,1,0],-280],[[8,0,3],-405],[[8,0,2],810],[[8,0,1],-540],[[8,0,0],116],[[7,3,1],-1020],[[7,3,0],340],[[7,2,2],-1260],[[7,2,1],4620],[[7,2,0],-1400],[[7,1,3],-1485],[[7,1,2],4455],[[7,1,1],-5940],[[7,1,0],1540],[[7,0,3],1620],[[7,0,2],-3240],[[7,0,1],2160],[[7,0,0],-464],[[6,3,1],4050],[[6,3,0],-1390],[[6,2,2],4005],[[6,2,1],-15345],[[6,2,0],4850],[[6,1,3],3510],[[6,1,2],-11340],[[6,1,1],16200],[[6,1,0],-4480],[[6,0,3],-2835],[[6,0,2],6480],[[6,0,1],-4860],[[6,0,0],890],[[5,3,1],-9525],[[5,3,0],3475],[[5,2,2],-7200],[[5,2,1],30360],[[5,2,0],-10400],[[5,1,3],-4320],[[5,1,2],16605],[[5,1,1],-27000],[[5,1,0],8260],[[5,0,3],2835],[[5,0,2],-8100],[[5,0,1],7020],[[5,0,0],-1046],[[4,3,1],14250],[[4,3,0],-5800],[[4,2,2],7650],[[4,2,1],-38775],[[4,2,0],15200],[[4,1,3],2700],[[4,1,2],-14985],[[4,1,1],30240],[[4,1,0],-10780],[[4,0,3],-1620],[[4,0,2],6480],[[4,0,1],-7020],[[4,0,0],1124],[[3,3,1],-13500],[[3,3,0],6625],[[3,2,2],-4500],[[3,2,1],32175],[[3,2,0],-15500],[[3,1,3],-675],[[3,1,2],8100],[[3,1,1],-22680],[[3,1,0],9940],[[3,0,3],405],[[3,0,2],-3240],[[3,0,1],4860],[[3,0,0],-1046],[[2,3,1],7500],[[2,3,0],-5125],[[2,2,2],1125],[[2,2,1],-16500],[[2,2,0],11000],[[2,1,2],-2025],[[2,1,1],10800],[[2,1,0],-6580],[[2,0,2],810],[[2,0,1],-2160],[[2,0,0],890],[[1,3,1],-1875],[[1,3,0],2500],[[1,2,1],4125],[[1,2,0],-5000],[[1,1,1],-2700],[[1,1,0],2800],[[1,0,1],540],[[1,0,0],-464],[[0,3,0],-625],[[0,2,0],1250],[[0,1,0],-700],[[0,0,0],116]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":0,"e":4,"lambda":[11478289903114727,413122290192384]},[2,[1,{"i":3,"e":4,"lambda":[945291366791311,45961645964416]},[1,{"i":3,"e":4,"lambda":[4015546474257639,225029627049472]},2]],[1,{"i":1,"e":4,"lambda":[42039507149757625,1036951817634816]},{"i":2,"e":4,"lambda":[88411402001909,35952428042240]}]]],"statistics":{"nodes":11,"leaves":6,"maxdepth":4},"mask":[[0,1],[4,-1],[6,1],[7,1],[10,1],[12,-1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,1,1,1,-1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S56-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-720],[[10,4,0],496],[[10,3,2],-1080],[[10,3,1],6840],[[10,3,0],-2864],[[10,2,3],-1620],[[10,2,2],9180],[[10,2,1],-22320],[[10,2,0],7376],[[10,1,3],8910],[[10,1,2],-24300],[[10,1,1],29160],[[10,1,0],-7984],[[10,0,3],-9720],[[10,0,2],19440],[[10,0,1],-12960],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],7920],[[9,4,0],-5504],[[9,3,2],10260],[[9,3,1],-66060],[[9,3,0],27904],[[9,2,3],12960],[[9,2,2],-75060],[[9,2,1],184500],[[9,2,0],-61528],[[9,1,3],-60345],[[9,1,2],165240],[[9,1,1],-199260],[[9,1,0],55040],[[9,0,3],52245],[[9,0,2],-104490],[[9,0,1],69660],[[9,0,0],-11452],[[8,5,0],-2400],[[8,4,1],-41400],[[8,4,0],29496],[[8,3,2],-45630],[[8,3,1],302850],[[8,3,0],-132000],[[8,2,3],-47385],[[8,2,2],285795],[[8,2,1],-727200],[[8,2,0],250188],[[8,1,3],182250],[[8,1,2],-523665],[[8,1,1],660960],[[8,1,0],-184980],[[8,0,3],-123930],[[8,0,2],267300],[[8,0,1],-191160],[[8,0,0],35646],[[7,5,0],9000],[[7,4,1],133200],[[7,4,0],-99000],[[7,3,2],122175],[[7,3,1],-850005],[[7,3,0],391284],[[7,2,3],100845],[[7,2,2],-649080],[[7,2,1],1756845],[[7,2,0],-637542],[[7,1,3],-312255],[[7,1,2],993870],[[7,1,1],-1365660],[[7,1,0],388404],[[7,0,3],171315],[[7,0,2],-427680],[[7,0,1],341820],[[7,0,0],-65916],[[6,5,0],-23250],[[6,4,1],-289125],[[6,4,0],229335],[[6,3,2],-213975],[[6,3,1],1598850],[[6,3,0],-800949],[[6,2,3],-133650],[[6,2,2],954315],[[6,2,1],-2853990],[[6,2,0],1126668],[[6,1,3],323190],[[6,1,2],-1233225],[[6,1,1],1934280],[[6,1,0],-571200],[[6,0,3],-149445],[[6,0,2],461700],[[6,0,1],-429300],[[6,0,0],64992],[[5,5,0],43125],[[5,4,1],437625],[[5,4,0],-382350],[[5,3,2],249750],[[5,3,1],-2081475],[[5,3,0],1180635],[[5,2,3],109350],[[5,2,2],-926100],[[5,2,1],3228615],[[5,2,0],-1447323],[[5,1,3],-200475],[[5,1,2],1026675],[[5,1,1],-1944000],[[5,1,0],629229],[[5,0,3],80190],[[5,0,2],-340200],[[5,0,1],390420],[[5,0,0],-30687],[[4,5,0],-58125],[[4,4,1],-461250],[[4,4,0],465225],[[4,3,2],-189000],[[4,3,1],1874250],[[4,3,0],-1272180],[[4,2,3],-50625],[[4,2,2],579825],[[4,2,1],-2549025],[[4,2,0],1382106],[[4,1,3],68850],[[4,1,2],-556470],[[4,1,1],1380240],[[4,1,0],-543705],[[4,0,3],-23085],[[4,0,2],165240],[[4,0,1],-254340],[[4,0,0],18822],[[3,5,0],56250],[[3,4,1],326250],[[3,4,0],-409500],[[3,3,2],84375],[[3,3,1],-1128375],[[3,3,0],993600],[[3,2,3],10125],[[3,2,2],-216000],[[3,2,1],1354950],[[3,2,0],-976095],[[3,1,3],-10125],[[3,1,2],176175],[[3,1,1],-665820],[[3,1,0],368370],[[3,0,3],2430],[[3,0,2],-46170],[[3,0,1],113400],[[3,0,0],-30276],[[2,5,0],-37500],[[2,4,1],-140625],[[2,4,0],251625],[[2,3,2],-16875],[[2,3,1],416250],[[2,3,0],-543075],[[2,2,2],37125],[[2,2,1],-437625],[[2,2,0],490380],[[2,1,2],-24300],[[2,1,1],194400],[[2,1,0],-183144],[[2,0,2],4860],[[2,0,1],-30780],[[2,0,0],23496],[[1,5,0],15625],[[1,4,1],28125],[[1,4,0],-98750],[[1,3,1],-73125],[[1,3,0],189625],[[1,2,1],65250],[[1,2,0],-156250],[[1,1,1],-24300],[[1,1,0],57260],[[1,0,1],3240],[[1,0,0],-7672],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"W1-S47","positive_content":1,"factors":[],"reduced":[[[10,3,2],1080],[[10,3,1],360],[[10,3,0],-240],[[10,2,3],1620],[[10,2,2],-4860],[[10,2,1],-2160],[[10,2,0],1200],[[10,1,4],2430],[[10,1,3],-5670],[[10,1,2],4860],[[10,1,1],3960],[[10,1,0],-1680],[[10,0,5],243],[[10,0,4],-3969],[[10,0,3],4644],[[10,0,2],-144],[[10,0,1],-2256],[[10,0,0],656],[[9,3,2],-10260],[[9,3,1],-3420],[[9,3,0],2280],[[9,2,3],-12960],[[9,2,2],38880],[[9,2,1],17280],[[9,2,0],-9600],[[9,1,4],-15795],[[9,1,3],36855],[[9,1,2],-31590],[[9,1,1],-25740],[[9,1,0],10920],[[9,0,5],-1215],[[9,0,4],19845],[[9,0,3],-23220],[[9,0,2],720],[[9,0,1],11280],[[9,0,0],-3280],[[8,3,2],45630],[[8,3,1],15570],[[8,3,0],-10620],[[8,2,3],47385],[[8,2,2],-147015],[[8,2,1],-67500],[[8,2,0],38700],[[8,1,4],44955],[[8,1,3],-110565],[[8,1,2],99630],[[8,1,1],85140],[[8,1,0],-37800],[[8,0,5],2430],[[8,0,4],-43659],[[8,0,3],55728],[[8,0,2],2988],[[8,0,1],-33204],[[8,0,0],8760],[[7,3,2],-122175],[[7,3,1],-43785],[[7,3,0],31230],[[7,2,3],-100845],[[7,2,2],336555],[[7,2,1],164700],[[7,2,0],-99900],[[7,1,4],-70470],[[7,1,3],195615],[[7,1,2],-194400],[[7,1,1],-180180],[[7,1,0],85680],[[7,0,5],-2430],[[7,0,4],55566],[[7,0,3],-83592],[[7,0,2],-16272],[[7,0,1],65136],[[7,0,0],-15360],[[6,3,2],213975],[[6,3,1],83475],[[6,3,0],-63990],[[6,2,3],133650],[[6,2,2],-509085],[[6,2,1],-276480],[[6,2,0],182700],[[6,1,4],63180],[[6,1,3],-221130],[[6,1,2],257580],[[6,1,1],269280],[[6,1,0],-141120],[[6,0,5],1215],[[6,0,4],-43659],[[6,0,3],83592],[[6,0,2],25416],[[6,0,1],-90300],[[6,0,0],20880],[[5,3,2],-249750],[[5,3,1],-111825],[[5,3,0],95400],[[5,2,3],-109350],[[5,2,2],522450],[[5,2,1],331560],[[5,2,0],-246600],[[5,1,4],-30375],[[5,1,3],161595],[[5,1,2],-238140],[[5,1,1],-293040],[[5,1,0],173880],[[5,0,5],-243],[[5,0,4],19845],[[5,0,3],-55728],[[5,0,2],-16272],[[5,0,1],90300],[[5,0,0],-22656],[[4,3,2],189000],[[4,3,1],105750],[[4,3,0],-105300],[[4,2,3],50625],[[4,2,2],-358425],[[4,2,1],-286200],[[4,2,0],250200],[[4,1,4],6075],[[4,1,3],-70875],[[4,1,2],150660],[[4,1,1],233640],[[4,1,0],-163800],[[4,0,4],-3969],[[4,0,3],23220],[[4,0,2],2988],[[4,0,1],-65136],[[4,0,0],20880],[[3,3,2],-84375],[[3,3,1],-68625],[[3,3,0],85500],[[3,2,3],-10125],[[3,2,2],151875],[[3,2,1],172800],[[3,2,0],-189000],[[3,1,3],14175],[[3,1,2],-60750],[[3,1,1],-132660],[[3,1,0],115920],[[3,0,3],-4644],[[3,0,2],720],[[3,0,1],33204],[[3,0,0],-15360],[[2,3,2],16875],[[2,3,1],28125],[[2,3,0],-49500],[[2,2,2],-30375],[[2,2,1],-67500],[[2,2,0],103500],[[2,1,2],12150],[[2,1,1],49500],[[2,1,0],-60480],[[2,0,2],-144],[[2,0,1],-11280],[[2,0,0],8760],[[1,3,1],-5625],[[1,3,0],18750],[[1,2,1],13500],[[1,2,0],-37500],[[1,1,1],-9900],[[1,1,0],21000],[[1,0,1],2256],[[1,0,0],-3280],[[0,3,0],-3750],[[0,2,0],7500],[[0,1,0],-4200],[[0,0,0],656]]},{"name":"S07-S47","positive_content":1,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],360],[[8,3,0],-120],[[8,2,2],540],[[8,2,1],-1980],[[8,2,0],600],[[8,1,3],810],[[8,1,2],-2430],[[8,1,1],3240],[[8,1,0],-840],[[8,0,4],81],[[8,0,3],-1323],[[8,0,2],2358],[[8,0,1],-1668],[[8,0,0],328],[[7,3,1],-3060],[[7,3,0],1020],[[7,2,2],-3780],[[7,2,1],13860],[[7,2,0],-4200],[[7,1,3],-4455],[[7,1,2],13365],[[7,1,1],-17820],[[7,1,0],4620],[[7,0,4],-324],[[7,0,3],5211],[[7,0,2],-9324],[[7,0,1],6744],[[7,0,0],-1264],[[6,3,1],12150],[[6,3,0],-4170],[[6,2,2],12015],[[6,2,1],-46035],[[6,2,0],14550],[[6,1,3],10530],[[6,1,2],-34020],[[6,1,1],48600],[[6,1,0],-13440],[[6,0,4],486],[[6,0,3],-8937],[[6,0,2],18513],[[6,0,1],-13788],[[6,0,0],2476],[[5,3,1],-28575],[[5,3,0],10425],[[5,2,2],-21600],[[5,2,1],91080],[[5,2,0],-31200],[[5,1,3],-12960],[[5,1,2],49815],[[5,1,1],-81000],[[5,1,0],24780],[[5,0,4],-324],[[5,0,3],8775],[[5,0,2],-23148],[[5,0,1],17751],[[5,0,0],-4420],[[4,3,1],42750],[[4,3,0],-17400],[[4,2,2],22950],[[4,2,1],-116325],[[4,2,0],45600],[[4,1,3],8100],[[4,1,2],-44955],[[4,1,1],90720],[[4,1,0],-32340],[[4,0,4],81],[[4,0,3],-4968],[[4,0,2],18594],[[4,0,1],-17976],[[4,0,0],7381],[[3,3,1],-40500],[[3,3,0],19875],[[3,2,2],-13500],[[3,2,1],96525],[[3,2,0],-46500],[[3,1,3],-2025],[[3,1,2],24300],[[3,1,1],-68040],[[3,1,0],29820],[[3,0,3],1242],[[3,0,2],-9324],[[3,0,1],14238],[[3,0,0],-6712],[[2,3,1],22500],[[2,3,0],-15375],[[2,2,2],3375],[[2,2,1],-49500],[[2,2,0],33000],[[2,1,2],-6075],[[2,1,1],32400],[[2,1,0],-19740],[[2,0,2],2331],[[2,0,1],-7068],[[2,0,0],3082],[[1,3,1],-5625],[[1,3,0],7500],[[1,2,1],12375],[[1,2,0],-15000],[[1,1,1],-8100],[[1,1,0],8400],[[1,0,1],1767],[[1,0,0],-724],[[0,3,0],-1875],[[0,2,0],3750],[[0,1,0],-2100],[[0,0,0],181]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":0,"e":4,"lambda":[500280312399146659,6559482157682688]},[2,[1,{"i":1,"e":4,"lambda":[945291366791311,45961645964416]},[1,{"i":1,"e":4,"lambda":[4015546474257639,225029627049472]},3]],{"i":2,"e":4,"lambda":[60486249716138717,2182386605740032]}]],"statistics":{"nodes":9,"leaves":5,"maxdepth":4},"mask":[[0,1],[4,-1],[6,1],[7,1],[12,1],[15,-1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,1,1,1,1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S56-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-720],[[10,4,0],496],[[10,3,2],-1080],[[10,3,1],6840],[[10,3,0],-2864],[[10,2,3],-1620],[[10,2,2],9180],[[10,2,1],-22320],[[10,2,0],7376],[[10,1,3],8910],[[10,1,2],-24300],[[10,1,1],29160],[[10,1,0],-7984],[[10,0,3],-9720],[[10,0,2],19440],[[10,0,1],-12960],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],7920],[[9,4,0],-5504],[[9,3,2],10260],[[9,3,1],-66060],[[9,3,0],27904],[[9,2,3],12960],[[9,2,2],-75060],[[9,2,1],184500],[[9,2,0],-61528],[[9,1,3],-60345],[[9,1,2],165240],[[9,1,1],-199260],[[9,1,0],55040],[[9,0,3],52245],[[9,0,2],-104490],[[9,0,1],69660],[[9,0,0],-11452],[[8,5,0],-2400],[[8,4,1],-41400],[[8,4,0],29496],[[8,3,2],-45630],[[8,3,1],302850],[[8,3,0],-132000],[[8,2,3],-47385],[[8,2,2],285795],[[8,2,1],-727200],[[8,2,0],250188],[[8,1,3],182250],[[8,1,2],-523665],[[8,1,1],660960],[[8,1,0],-184980],[[8,0,3],-123930],[[8,0,2],267300],[[8,0,1],-191160],[[8,0,0],35646],[[7,5,0],9000],[[7,4,1],133200],[[7,4,0],-99000],[[7,3,2],122175],[[7,3,1],-850005],[[7,3,0],391284],[[7,2,3],100845],[[7,2,2],-649080],[[7,2,1],1756845],[[7,2,0],-637542],[[7,1,3],-312255],[[7,1,2],993870],[[7,1,1],-1365660],[[7,1,0],388404],[[7,0,3],171315],[[7,0,2],-427680],[[7,0,1],341820],[[7,0,0],-65916],[[6,5,0],-23250],[[6,4,1],-289125],[[6,4,0],229335],[[6,3,2],-213975],[[6,3,1],1598850],[[6,3,0],-800949],[[6,2,3],-133650],[[6,2,2],954315],[[6,2,1],-2853990],[[6,2,0],1126668],[[6,1,3],323190],[[6,1,2],-1233225],[[6,1,1],1934280],[[6,1,0],-571200],[[6,0,3],-149445],[[6,0,2],461700],[[6,0,1],-429300],[[6,0,0],64992],[[5,5,0],43125],[[5,4,1],437625],[[5,4,0],-382350],[[5,3,2],249750],[[5,3,1],-2081475],[[5,3,0],1180635],[[5,2,3],109350],[[5,2,2],-926100],[[5,2,1],3228615],[[5,2,0],-1447323],[[5,1,3],-200475],[[5,1,2],1026675],[[5,1,1],-1944000],[[5,1,0],629229],[[5,0,3],80190],[[5,0,2],-340200],[[5,0,1],390420],[[5,0,0],-30687],[[4,5,0],-58125],[[4,4,1],-461250],[[4,4,0],465225],[[4,3,2],-189000],[[4,3,1],1874250],[[4,3,0],-1272180],[[4,2,3],-50625],[[4,2,2],579825],[[4,2,1],-2549025],[[4,2,0],1382106],[[4,1,3],68850],[[4,1,2],-556470],[[4,1,1],1380240],[[4,1,0],-543705],[[4,0,3],-23085],[[4,0,2],165240],[[4,0,1],-254340],[[4,0,0],18822],[[3,5,0],56250],[[3,4,1],326250],[[3,4,0],-409500],[[3,3,2],84375],[[3,3,1],-1128375],[[3,3,0],993600],[[3,2,3],10125],[[3,2,2],-216000],[[3,2,1],1354950],[[3,2,0],-976095],[[3,1,3],-10125],[[3,1,2],176175],[[3,1,1],-665820],[[3,1,0],368370],[[3,0,3],2430],[[3,0,2],-46170],[[3,0,1],113400],[[3,0,0],-30276],[[2,5,0],-37500],[[2,4,1],-140625],[[2,4,0],251625],[[2,3,2],-16875],[[2,3,1],416250],[[2,3,0],-543075],[[2,2,2],37125],[[2,2,1],-437625],[[2,2,0],490380],[[2,1,2],-24300],[[2,1,1],194400],[[2,1,0],-183144],[[2,0,2],4860],[[2,0,1],-30780],[[2,0,0],23496],[[1,5,0],15625],[[1,4,1],28125],[[1,4,0],-98750],[[1,3,1],-73125],[[1,3,0],189625],[[1,2,1],65250],[[1,2,0],-156250],[[1,1,1],-24300],[[1,1,0],57260],[[1,0,1],3240],[[1,0,0],-7672],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"S67-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],7536],[[10,3,0],-2864],[[10,2,3],-3348],[[10,2,2],15552],[[10,2,1],-24840],[[10,2,0],7376],[[10,1,4],-2592],[[10,1,3],16740],[[10,1,2],-34668],[[10,1,1],32304],[[10,1,0],-7984],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-17442],[[10,0,2],24588],[[10,0,1],-14232],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-71592],[[9,3,0],27208],[[9,2,3],26784],[[9,2,2],-124416],[[9,2,1],198720],[[9,2,0],-59008],[[9,1,4],16848],[[9,1,3],-108810],[[9,1,2],225342],[[9,1,1],-209976],[[9,1,0],51896],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],87210],[[9,0,2],-122940],[[9,0,1],71160],[[9,0,0],-10180],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],323772],[[8,3,0],-126012],[[8,2,3],-97929],[[8,2,2],467208],[[8,2,1],-764370],[[8,2,0],232116],[[8,1,4],-47952],[[8,1,3],321570],[[8,1,2],-696114],[[8,1,1],671856],[[8,1,0],-167040],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-202014],[[8,0,2],300204],[[8,0,1],-181428],[[8,0,0],30270],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-898206],[[7,3,0],366558],[[7,2,3],208413],[[7,2,2],-1054296],[[7,2,1],1810890],[[7,2,0],-573732],[[7,1,4],75168],[[7,1,3],-550800],[[7,1,2],1306530],[[7,1,1],-1345092],[[7,1,0],337884],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],284796],[[7,0,2],-463176],[[7,0,1],298752],[[7,0,0],-60000],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1674510],[[6,3,0],-738594],[[6,2,3],-276210],[[6,2,2],1556982],[[6,2,1],-2903310],[[6,2,0],987636],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1633284],[[6,1,1],1862952],[[6,1,0],-484176],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-262926],[[6,0,2],493488],[[6,0,1],-353940],[[6,0,0],70560],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2169420],[[5,3,0],1075890],[[5,2,3],225990],[[5,2,2],-1542240],[[5,2,1],3266460],[[5,2,0],-1242168],[[5,1,4],32400],[[5,1,3],-399330],[[5,1,2],1399842],[[5,1,1],-1852656],[[5,1,0],522684],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],158274],[[5,0,2],-375696],[[5,0,1],315060],[[5,0,0],-44436],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],1957200],[[4,3,0],-1152180],[[4,2,3],-104625],[[4,2,2],1009260],[[4,2,1],-2593350],[[4,2,0],1172496],[[4,1,4],-6480],[[4,1,3],160650],[[4,1,2],-804978],[[4,1,1],1329216],[[4,1,0],-444540],[[4,0,4],4293],[[4,0,3],-58050],[[4,0,2],198144],[[4,0,1],-211272],[[4,0,0],24390],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1193550],[[3,3,0],901050],[[3,2,3],20925],[[3,2,2],-405000],[[3,2,1],1408050],[[3,2,0],-828720],[[3,1,3],-29700],[[3,1,2],287550],[[3,1,1],-665844],[[3,1,0],296376],[[3,0,3],10152],[[3,0,2],-64620],[[3,0,1],103668],[[3,0,0],-24360],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],453750],[[2,3,0],-498450],[[2,2,2],76950],[[2,2,1],-479250],[[2,2,0],424680],[[2,1,2],-50220],[[2,1,1],209400],[[2,1,0],-150084],[[2,0,2],10008],[[2,0,1],-32280],[[2,0,0],18120],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-84000],[[1,3,0],178750],[[1,2,1],81000],[[1,2,0],-140500],[[1,1,1],-32160],[[1,1,0],49400],[[1,0,1],4512],[[1,0,0],-6400],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"S67-W4","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],6816],[[10,3,0],-2624],[[10,2,3],-3348],[[10,2,2],14472],[[10,2,1],-20880],[[10,2,0],6176],[[10,1,4],-2592],[[10,1,3],15120],[[10,1,2],-29808],[[10,1,1],25824],[[10,1,0],-6304],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-15012],[[10,0,2],19728],[[10,0,1],-10992],[[10,0,0],2000],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-64752],[[9,3,0],24928],[[9,2,3],26784],[[9,2,2],-115776],[[9,2,1],167040],[[9,2,0],-49408],[[9,1,4],16848],[[9,1,3],-98280],[[9,1,2],193752],[[9,1,1],-167856],[[9,1,0],40976],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],75060],[[9,0,2],-98640],[[9,0,1],54960],[[9,0,0],-10000],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],294792],[[8,3,0],-116112],[[8,2,3],-97929],[[8,2,2],437778],[[8,2,1],-652500],[[8,2,0],197016],[[8,1,4],-47952],[[8,1,3],294840],[[8,1,2],-611064],[[8,1,1],551976],[[8,1,0],-134280],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-180144],[[8,0,2],251604],[[8,0,1],-145788],[[8,0,0],24600],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-828996],[[7,3,0],341448],[[7,2,3],208413],[[7,2,2],-1002186],[[7,2,1],1592100],[[7,2,0],-499032],[[7,1,4],75168],[[7,1,3],-521640],[[7,1,2],1192320],[[7,1,1],-1157172],[[7,1,0],279924],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],270216],[[7,0,2],-414576],[[7,0,1],253392],[[7,0,0],-38400],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1580460],[[6,3,0],-699624],[[6,2,3],-276210],[[6,2,2],1515942],[[6,2,1],-2672640],[[6,2,0],892236],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1579824],[[6,1,1],1713912],[[6,1,0],-423696],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-270216],[[6,0,2],483768],[[6,0,1],-328020],[[6,0,0],46800],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2117220],[[5,3,0],1043040],[[5,2,3],225990],[[5,2,2],-1555740],[[5,2,1],3205080],[[5,2,0],-1182768],[[5,1,4],32400],[[5,1,3],-430920],[[5,1,2],1460592],[[5,1,1],-1859136],[[5,1,0],497484],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],180144],[[5,0,2],-414576],[[5,0,1],328020],[[5,0,0],-48000],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],2002200],[[4,3,0],-1151280],[[4,2,3],-104625],[[4,2,2],1067310],[[4,2,1],-2766600],[[4,2,0],1195896],[[4,1,4],-6480],[[4,1,3],189000],[[4,1,2],-924048],[[4,1,1],1491216],[[4,1,0],-474780],[[4,0,4],4293],[[4,0,3],-75060],[[4,0,2],251604],[[4,0,1],-253392],[[4,0,0],46800],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1299300],[[3,3,0],934800],[[3,2,3],20925],[[3,2,2],-452250],[[3,2,1],1670400],[[3,2,0],-918720],[[3,1,3],-37800],[[3,1,2],372600],[[3,1,1],-857004],[[3,1,0],359376],[[3,0,3],15012],[[3,0,2],-98640],[[3,0,1],145788],[[3,0,0],-38400],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],532500],[[2,3,0],-541200],[[2,2,2],90450],[[2,2,1],-652500],[[2,2,0],519180],[[2,1,2],-74520],[[2,1,1],322800],[[2,1,0],-208044],[[2,0,2],19728],[[2,0,1],-54960],[[2,0,0],24600],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-106500],[[1,3,0],205000],[[1,2,1],130500],[[1,2,0],-193000],[[1,1,1],-64560],[[1,1,0],78800],[[1,0,1],10992],[[1,0,0],-10000],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-41000],[[0,2,0],38600],[[0,1,0],-15760],[[0,0,0],2000]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":0,"e":4,"lambda":[500280312399146659,6559482157682688]},[1,[2,{"i":3,"e":4,"lambda":[945291366791311,45961645964416]},{"i":1,"e":4,"lambda":[42039507149757625,1036951817634816]}],2]],"statistics":{"nodes":7,"leaves":4,"maxdepth":3},"mask":[[6,1],[7,1],[13,1],[15,-1]]},{"pattern":[[1,1,-1,1,-1,-1,1,1,1,1,1,1,1,1,-1,1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S67-W2","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-768],[[10,4,0],496],[[10,3,2],-2232],[[10,3,1],7536],[[10,3,0],-2864],[[10,2,3],-3348],[[10,2,2],15552],[[10,2,1],-24840],[[10,2,0],7376],[[10,1,4],-2592],[[10,1,3],16740],[[10,1,2],-34668],[[10,1,1],32304],[[10,1,0],-7984],[[10,0,5],-243],[[10,0,4],4293],[[10,0,3],-17442],[[10,0,2],24588],[[10,0,1],-14232],[[10,0,0],2036],[[9,5,0],400],[[9,4,1],8448],[[9,4,0],-5456],[[9,3,2],21204],[[9,3,1],-71592],[[9,3,0],27208],[[9,2,3],26784],[[9,2,2],-124416],[[9,2,1],198720],[[9,2,0],-59008],[[9,1,4],16848],[[9,1,3],-108810],[[9,1,2],225342],[[9,1,1],-209976],[[9,1,0],51896],[[9,0,5],1215],[[9,0,4],-21465],[[9,0,3],87210],[[9,0,2],-122940],[[9,0,1],71160],[[9,0,0],-10180],[[8,5,0],-2400],[[8,4,1],-44160],[[8,4,0],29016],[[8,3,2],-94302],[[8,3,1],323772],[[8,3,0],-126012],[[8,2,3],-97929],[[8,2,2],467208],[[8,2,1],-764370],[[8,2,0],232116],[[8,1,4],-47952],[[8,1,3],321570],[[8,1,2],-696114],[[8,1,1],671856],[[8,1,0],-167040],[[8,0,5],-2430],[[8,0,4],47223],[[8,0,3],-202014],[[8,0,2],300204],[[8,0,1],-181428],[[8,0,0],30270],[[7,5,0],9000],[[7,4,1],142080],[[7,4,0],-96720],[[7,3,2],252495],[[7,3,1],-898206],[[7,3,0],366558],[[7,2,3],208413],[[7,2,2],-1054296],[[7,2,1],1810890],[[7,2,0],-573732],[[7,1,4],75168],[[7,1,3],-550800],[[7,1,2],1306530],[[7,1,1],-1345092],[[7,1,0],337884],[[7,0,5],2430],[[7,0,4],-60102],[[7,0,3],284796],[[7,0,2],-463176],[[7,0,1],298752],[[7,0,0],-60000],[[6,5,0],-23250],[[6,4,1],-308400],[[6,4,0],222735],[[6,3,2],-442215],[[6,3,1],1674510],[[6,3,0],-738594],[[6,2,3],-276210],[[6,2,2],1556982],[[6,2,1],-2903310],[[6,2,0],987636],[[6,1,4],-67392],[[6,1,3],589680],[[6,1,2],-1633284],[[6,1,1],1862952],[[6,1,0],-484176],[[6,0,5],-1215],[[6,0,4],47223],[[6,0,3],-262926],[[6,0,2],493488],[[6,0,1],-353940],[[6,0,0],70560],[[5,5,0],43125],[[5,4,1],466800],[[5,4,0],-369675],[[5,3,2],516150],[[5,3,1],-2169420],[[5,3,0],1075890],[[5,2,3],225990],[[5,2,2],-1542240],[[5,2,1],3266460],[[5,2,0],-1242168],[[5,1,4],32400],[[5,1,3],-399330],[[5,1,2],1399842],[[5,1,1],-1852656],[[5,1,0],522684],[[5,0,5],243],[[5,0,4],-21465],[[5,0,3],158274],[[5,0,2],-375696],[[5,0,1],315060],[[5,0,0],-44436],[[4,5,0],-58125],[[4,4,1],-492000],[[4,4,0],448725],[[4,3,2],-390600],[[4,3,1],1957200],[[4,3,0],-1152180],[[4,2,3],-104625],[[4,2,2],1009260],[[4,2,1],-2593350],[[4,2,0],1172496],[[4,1,4],-6480],[[4,1,3],160650],[[4,1,2],-804978],[[4,1,1],1329216],[[4,1,0],-444540],[[4,0,4],4293],[[4,0,3],-58050],[[4,0,2],198144],[[4,0,1],-211272],[[4,0,0],24390],[[3,5,0],56250],[[3,4,1],348000],[[3,4,0],-395250],[[3,3,2],174375],[[3,3,1],-1193550],[[3,3,0],901050],[[3,2,3],20925],[[3,2,2],-405000],[[3,2,1],1408050],[[3,2,0],-828720],[[3,1,3],-29700],[[3,1,2],287550],[[3,1,1],-665844],[[3,1,0],296376],[[3,0,3],10152],[[3,0,2],-64620],[[3,0,1],103668],[[3,0,0],-24360],[[2,5,0],-37500],[[2,4,1],-150000],[[2,4,0],244125],[[2,3,2],-34875],[[2,3,1],453750],[[2,3,0],-498450],[[2,2,2],76950],[[2,2,1],-479250],[[2,2,0],424680],[[2,1,2],-50220],[[2,1,1],209400],[[2,1,0],-150084],[[2,0,2],10008],[[2,0,1],-32280],[[2,0,0],18120],[[1,5,0],15625],[[1,4,1],30000],[[1,4,0],-96875],[[1,3,1],-84000],[[1,3,0],178750],[[1,2,1],81000],[[1,2,0],-140500],[[1,1,1],-32160],[[1,1,0],49400],[[1,0,1],4512],[[1,0,0],-6400],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-33500],[[0,2,0],23600],[[0,1,0],-7360],[[0,0,0],848]]},{"name":"S67-S27","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],5],[[1,1,0],5],[[1,0,0],-5],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-208],[[8,2,2],576],[[8,2,1],-2088],[[8,2,0],732],[[8,1,3],864],[[8,1,2],-2556],[[8,1,1],3330],[[8,1,0],-958],[[8,0,4],81],[[8,0,3],-1350],[[8,0,2],2439],[[8,0,1],-1707],[[8,0,0],337],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1768],[[7,2,2],-4032],[[7,2,1],14616],[[7,2,0],-5124],[[7,1,3],-4752],[[7,1,2],14058],[[7,1,1],-18315],[[7,1,0],5269],[[7,0,4],-324],[[7,0,3],5400],[[7,0,2],-9756],[[7,0,1],6828],[[7,0,0],-1348],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-7252],[[6,2,2],12816],[[6,2,1],-48582],[[6,2,0],17823],[[6,1,3],11232],[[6,1,2],-35838],[[6,1,1],50022],[[6,1,0],-14266],[[6,0,4],486],[[6,0,3],-9531],[[6,0,2],19566],[[6,0,1],-13698],[[6,0,0],2422],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],18250],[[5,2,2],-23040],[[5,2,1],96264],[[5,2,0],-38496],[[5,1,3],-13824],[[5,1,2],52641],[[5,1,1],-83574],[[5,1,0],23482],[[5,0,4],-324],[[5,0,3],9693],[[5,0,2],-24552],[[5,0,1],17196],[[5,0,0],-2548],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-30790],[[4,2,2],24480],[[4,2,1],-123255],[[4,2,0],56910],[[4,1,3],8640],[[4,1,2],-47745],[[4,1,1],93978],[[4,1,0],-27910],[[4,0,4],81],[[4,0,3],-5643],[[4,0,2],19809],[[4,0,1],-17079],[[4,0,0],1237],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],35725],[[3,2,2],-14400],[[3,2,1],102645],[[3,2,0],-58980],[[3,1,3],-2160],[[3,1,2],25965],[[3,1,1],-70911],[[3,1,0],26233],[[3,0,3],1431],[[3,0,2],-10080],[[3,0,1],13464],[[3,0,0],200],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-28225],[[2,2,2],3600],[[2,2,1],-52875],[[2,2,0],42825],[[2,1,2],-6525],[[2,1,1],34110],[[2,1,0],-20218],[[2,0,2],2574],[[2,0,1],-6720],[[2,0,0],1300],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14125],[[1,2,1],13275],[[1,2,0],-20100],[[1,1,1],-8640],[[1,1,0],9940],[[1,0,1],1716],[[1,0,0],-1600],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"W1-S57","positive_content":9,"factors":[{"terms":[[[1,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,3,2],120],[[9,3,1],-40],[[9,2,3],180],[[9,2,2],-660],[[9,2,1],200],[[9,1,4],270],[[9,1,3],-810],[[9,1,2],1080],[[9,1,1],-280],[[9,0,5],27],[[9,0,4],-459],[[9,0,3],810],[[9,0,2],-540],[[9,0,1],120],[[8,3,2],-1140],[[8,3,1],500],[[8,3,0],-40],[[8,2,3],-1440],[[8,2,2],5460],[[8,2,1],-2260],[[8,2,0],200],[[8,1,4],-1755],[[8,1,3],5535],[[8,1,2],-7830],[[8,1,1],2900],[[8,1,0],-280],[[8,0,5],-135],[[8,0,4],2322],[[8,0,3],-4509],[[8,0,2],3510],[[8,0,1],-1140],[[8,0,0],120],[[7,3,2],5070],[[7,3,1],-2750],[[7,3,0],340],[[7,2,3],5265],[[7,2,2],-21225],[[7,2,1],10870],[[7,2,0],-1400],[[7,1,4],4995],[[7,1,3],-17280],[[7,1,2],26595],[[7,1,1],-11960],[[7,1,0],1540],[[7,0,5],270],[[7,0,4],-5157],[[7,0,3],11583],[[7,0,2],-9774],[[7,0,1],3300],[[7,0,0],-480],[[6,3,2],-13575],[[6,3,1],8915],[[6,3,0],-1390],[[6,2,3],-11205],[[6,2,2],49710],[[6,2,1],-30595],[[6,2,0],4850],[[6,1,4],-7830],[[6,1,3],31455],[[6,1,2],-54540],[[6,1,1],28940],[[6,1,0],-4480],[[6,0,5],-270],[[6,0,4],6588],[[6,0,3],-17874],[[6,0,2],16389],[[6,0,1],-5334],[[6,0,0],660],[[5,3,2],23775],[[5,3,1],-18800],[[5,3,0],3475],[[5,2,3],14850],[[5,2,2],-76335],[[5,2,1],55960],[[5,2,0],-10400],[[5,1,4],7020],[[5,1,3],-35910],[[5,1,2],73845],[[5,1,1],-46040],[[5,1,0],8260],[[5,0,5],135],[[5,0,4],-5157],[[5,0,3],17874],[[5,0,2],-19170],[[5,0,1],5955],[[5,0,0],186],[[4,3,2],-27750],[[4,3,1],26675],[[4,3,0],-5800],[[4,2,3],-12150],[[4,2,2],78600],[[4,2,1],-69475],[[4,2,0],15200],[[4,1,4],-3375],[[4,1,3],25785],[[4,1,2],-67905],[[4,1,1],50960],[[4,1,0],-10780],[[4,0,5],-27],[[4,0,4],2322],[[4,0,3],-11583],[[4,0,2],16389],[[4,0,1],-5955],[[4,0,0],-879],[[3,3,2],21000],[[3,3,1],-25250],[[3,3,0],6625],[[3,2,3],5625],[[3,2,2],-53175],[[3,2,1],58675],[[3,2,0],-15500],[[3,1,4],675],[[3,1,3],-10800],[[3,1,2],41580],[[3,1,1],-39200],[[3,1,0],9940],[[3,0,4],-459],[[3,0,3],4509],[[3,0,2],-9774],[[3,0,1],5334],[[3,0,0],186],[[2,3,2],-9375],[[2,3,1],15125],[[2,3,0],-5125],[[2,2,3],-1125],[[2,2,2],21750],[[2,2,1],-32500],[[2,2,0],11000],[[2,1,3],2025],[[2,1,2],-15525],[[2,1,1],20180],[[2,1,0],-6580],[[2,0,3],-810],[[2,0,2],3510],[[2,0,1],-3300],[[2,0,0],660],[[1,3,2],1875],[[1,3,1],-5000],[[1,3,0],2500],[[1,2,2],-4125],[[1,2,1],10375],[[1,2,0],-5000],[[1,1,2],2700],[[1,1,1],-6200],[[1,1,0],2800],[[1,0,2],-540],[[1,0,1],1140],[[1,0,0],-480],[[0,3,1],625],[[0,3,0],-625],[[0,2,1],-1250],[[0,2,0],1250],[[0,1,1],700],[[0,1,0],-700],[[0,0,1],-120],[[0,0,0],120]]},{"name":"S67-S57","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],1],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],384],[[8,3,0],-232],[[8,2,2],576],[[8,2,1],-2124],[[8,2,0],840],[[8,1,3],864],[[8,1,2],-2610],[[8,1,1],3456],[[8,1,0],-1048],[[8,0,4],81],[[8,0,3],-1431],[[8,0,2],2574],[[8,0,1],-1716],[[8,0,0],424],[[7,4,0],-160],[[7,3,1],-3264],[[7,3,0],1996],[[7,2,2],-4032],[[7,2,1],14904],[[7,2,0],-6024],[[7,1,3],-4752],[[7,1,2],14409],[[7,1,1],-19188],[[7,1,0],5980],[[7,0,4],-324],[[7,0,3],5805],[[7,0,2],-10512],[[7,0,1],7008],[[7,0,0],-1792],[[6,4,0],760],[[6,3,1],12960],[[6,3,0],-8242],[[6,2,2],12816],[[6,2,1],-49599],[[6,2,0],21270],[[6,1,3],11232],[[6,1,2],-36783],[[6,1,1],52704],[[6,1,0],-16840],[[6,0,4],486],[[6,0,3],-10260],[[6,0,2],21321],[[6,0,1],-14472],[[6,0,0],1972],[[5,4,0],-2200],[[5,3,1],-30480],[[5,3,0],20785],[[5,2,2],-23040],[[5,2,1],98289],[[5,2,0],-46344],[[5,1,3],-13824],[[5,1,2],53964],[[5,1,1],-88299],[[5,1,0],29008],[[5,0,4],-324],[[5,0,3],10260],[[5,0,2],-26766],[[5,0,1],18681],[[5,0,0],1856],[[4,4,0],4225],[[4,3,1],45600],[[4,3,0],-34915],[[4,2,2],24480],[[4,2,1],-125640],[[4,2,0],68385],[[4,1,3],8640],[[4,1,2],-48690],[[4,1,1],99018],[[4,1,0],-35515],[[4,0,4],81],[[4,0,3],-5805],[[4,0,2],21321],[[4,0,1],-18681],[[4,0,0],-4583],[[3,4,0],-5500],[[3,3,1],-43200],[[3,3,0],40000],[[3,2,2],-14400],[[3,2,1],104220],[[3,2,0],-69870],[[3,1,3],-2160],[[3,1,2],26235],[[3,1,1],-74061],[[3,1,0],33055],[[3,0,3],1431],[[3,0,2],-10512],[[3,0,1],14472],[[3,0,0],1856],[[2,4,0],4750],[[2,3,1],24000],[[2,3,0],-30850],[[2,2,2],3600],[[2,2,1],-53325],[[2,2,0],49125],[[2,1,2],-6525],[[2,1,1],35010],[[2,1,0],-23998],[[2,0,2],2574],[[2,0,1],-7008],[[2,0,0],1972],[[1,4,0],-2500],[[1,3,1],-6000],[[1,3,0],14875],[[1,2,1],13275],[[1,2,0],-21900],[[1,1,1],-8640],[[1,1,0],11020],[[1,0,1],1716],[[1,0,0],-1792],[[0,4,0],625],[[0,3,0],-3625],[[0,2,0],5250],[[0,1,0],-2620],[[0,0,0],424]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]}],"tree":[1,{"i":0,"e":4,"lambda":[567782107486302125,2552126749267968]},[1,[2,{"i":1,"e":4,"lambda":[945291366791311,45961645964416]},2],3]],"statistics":{"nodes":7,"leaves":4,"maxdepth":3},"mask":[[4,-1],[6,1],[7,1],[15,1]]},{"pattern":[[1,1,-1,1,-1,-1,-1,-1,1,-1,-1,1,1,-1,-1,-1,-1,-1],0,1,1,2,-1,-1],"degrees":[16,6,6],"polynomials":[{"name":"W1-S24","positive_content":1,"factors":[],"reduced":[[[10,3,1],1800],[[10,3,0],-600],[[10,2,2],2700],[[10,2,1],-9900],[[10,2,0],3000],[[10,1,3],4050],[[10,1,2],-12150],[[10,1,1],16200],[[10,1,0],-4200],[[10,0,3],-6075],[[10,0,2],12150],[[10,0,1],-8100],[[10,0,0],1199],[[9,3,1],-17100],[[9,3,0],5700],[[9,2,2],-21600],[[9,2,1],79200],[[9,2,0],-24000],[[9,1,3],-26325],[[9,1,2],78975],[[9,1,1],-105300],[[9,1,0],27300],[[9,0,3],30375],[[9,0,2],-60750],[[9,0,1],40500],[[9,0,0],-5995],[[8,3,1],76770],[[8,3,0],-26190],[[8,2,2],80055],[[8,2,1],-303435],[[8,2,0],94950],[[8,1,3],76545],[[8,1,2],-241785],[[8,1,1],338580],[[8,1,0],-91980],[[8,0,3],-69255],[[8,0,2],150660],[[8,0,1],-108540],[[8,0,0],20178],[[7,3,1],-209745],[[7,3,0],75015],[[7,2,2],-175635],[[7,2,1],713295],[[7,2,0],-237150],[[7,1,3],-126360],[[7,1,2],445905],[[7,1,1],-683640],[[7,1,0],200340],[[7,0,3],94770],[[7,0,2],-238140],[[7,0,1],191160],[[7,0,0],-44742],[[6,3,1],380925],[[6,3,0],-147465],[[6,2,2],246780],[[6,2,1],-1129095],[[6,2,0],413100],[[6,1,3],126360],[[6,1,2],-541890],[[6,1,1],955800],[[6,1,0],-312480],[[6,0,3],-83835],[[6,0,2],257580],[[6,0,1],-239760],[[6,0,0],63159],[[5,3,1],-473400],[[5,3,0],207225],[[5,2,2],-225450],[[5,2,1],1246410],[[5,2,0],-522900],[[5,1,3],-76545],[[5,1,2],445905],[[5,1,1],-955800],[[5,1,0],360360],[[5,0,3],47385],[[5,0,2],-194400],[[5,0,1],220320],[[5,0,0],-58059],[[4,3,1],400500],[[4,3,0],-211050],[[4,2,2],130275],[[4,2,1],-962775],[[4,2,0],488700],[[4,1,3],26325],[[4,1,2],-241785],[[4,1,1],683640],[[4,1,0],-312480],[[4,0,3],-15795],[[4,0,2],99630],[[4,0,1],-147420],[[4,0,0],41568],[[3,3,1],-221625],[[3,3,0],154125],[[3,2,2],-43875],[[3,2,1],502425],[[3,2,0],-333000],[[3,1,3],-4050],[[3,1,2],78975],[[3,1,1],-338580],[[3,1,0],200340],[[3,0,3],2430],[[3,0,2],-31590],[[3,0,1],69660],[[3,0,0],-26580],[[2,3,1],73125],[[2,3,0],-77625],[[2,2,2],6750],[[2,2,1],-160875],[[2,2,0],159750],[[2,1,2],-12150],[[2,1,1],105300],[[2,1,0],-91980],[[2,0,2],4860],[[2,0,1],-21060],[[2,0,0],13536],[[1,3,1],-11250],[[1,3,0],24375],[[1,2,1],24750],[[1,2,0],-48750],[[1,1,1],-16200],[[1,1,0],27300],[[1,0,1],3240],[[1,0,0],-4264],[[0,3,0],-3750],[[0,2,0],7500],[[0,1,0],-4200],[[0,0,0],656]]},{"name":"S03-S24","positive_content":1,"factors":[],"reduced":[[[10,3,1],1440],[[10,3,0],-480],[[10,2,2],2160],[[10,2,1],-7920],[[10,2,0],2400],[[10,1,3],3240],[[10,1,2],-9720],[[10,1,1],12960],[[10,1,0],-3360],[[10,0,3],-4860],[[10,0,2],9720],[[10,0,1],-6480],[[10,0,0],844],[[9,3,1],-12600],[[9,3,0],4200],[[9,2,2],-15660],[[9,2,1],57420],[[9,2,0],-17400],[[9,1,3],-18630],[[9,1,2],55890],[[9,1,1],-74520],[[9,1,0],19320],[[9,0,3],20655],[[9,0,2],-41310],[[9,0,1],27540],[[9,0,0],-3155],[[8,3,1],50940],[[8,3,0],-17460],[[8,2,2],50760],[[8,2,1],-194040],[[8,2,0],61200],[[8,1,3],44955],[[8,1,2],-144585],[[8,1,1],205740],[[8,1,0],-56700],[[8,0,3],-36450],[[8,0,2],82620],[[8,0,1],-61560],[[8,0,0],10653],[[7,3,1],-120330],[[7,3,0],43830],[[7,2,2],-90855],[[7,2,1],382635],[[7,2,0],-130950],[[7,1,3],-53460],[[7,1,2],206550],[[7,1,1],-336960],[[7,1,0],103320],[[7,0,3],32805],[[7,0,2],-97200],[[7,0,1],85860],[[7,0,0],-27102],[[6,3,1],175275],[[6,3,0],-71685],[[6,2,2],89370],[[6,2,1],-464310],[[6,2,0],184500],[[6,1,3],24300],[[6,1,2],-161595],[[6,1,1],346680],[[6,1,0],-127260],[[6,0,3],-10935],[[6,0,2],63180],[[6,0,1],-76140],[[6,0,0],37899],[[5,3,1],-147600],[[5,3,0],76050],[[5,2,2],-33750],[[5,2,1],320265],[[5,2,0],-169200],[[5,1,3],9720],[[5,1,2],42525],[[5,1,1],-200880],[[5,1,0],102060],[[5,0,3],-7290],[[5,0,2],-9720],[[5,0,1],37260],[[5,0,0],-21111],[[4,3,1],45000],[[4,3,0],-46575],[[4,2,2],-18900],[[4,2,1],-61875],[[4,2,0],87300],[[4,1,3],-14175],[[4,1,2],41310],[[4,1,1],16200],[[4,1,0],-44100],[[4,0,3],8505],[[4,0,2],-19440],[[4,0,1],1620],[[4,0,0],-2682],[[3,3,1],36000],[[3,3,0],5625],[[3,2,2],23625],[[3,2,1],-94050],[[3,1,3],4050],[[3,1,2],-42525],[[3,1,1],71280],[[3,1,0],-6300],[[3,0,3],-2430],[[3,0,2],17010],[[3,0,1],-16200],[[3,0,0],7260],[[2,3,1],-39375],[[2,3,0],15750],[[2,2,2],-6750],[[2,2,1],86625],[[2,2,0],-36000],[[2,1,2],12150],[[2,1,1],-56700],[[2,1,0],22680],[[2,0,2],-4860],[[2,0,1],11340],[[2,0,0],-3009],[[1,3,1],11250],[[1,3,0],-13125],[[1,2,1],-24750],[[1,2,0],26250],[[1,1,1],16200],[[1,1,0],-14700],[[1,0,1],-3240],[[1,0,0],1126],[[0,3,0],3750],[[0,2,0],-7500],[[0,1,0],4200],[[0,0,0],-422]]},{"name":"S26-S24","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],4],[[1,1,0],5],[[1,0,0],-4],[[0,1,0],-5],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],16],[[8,3,1],360],[[8,3,0],-192],[[8,2,2],540],[[8,2,1],-1980],[[8,2,0],676],[[8,1,3],810],[[8,1,2],-2430],[[8,1,1],3240],[[8,1,0],-938],[[8,0,3],-1215],[[8,0,2],2430],[[8,0,1],-1620],[[8,0,0],259],[[7,4,0],-160],[[7,3,1],-3060],[[7,3,0],1632],[[7,2,2],-3780],[[7,2,1],13860],[[7,2,0],-4732],[[7,1,3],-4455],[[7,1,2],13365],[[7,1,1],-17820],[[7,1,0],5159],[[7,0,3],4860],[[7,0,2],-9720],[[7,0,1],6480],[[7,0,0],-1036],[[6,4,0],760],[[6,3,1],12150],[[6,3,0],-6696],[[6,2,2],12015],[[6,2,1],-46035],[[6,2,0],16441],[[6,1,3],10530],[[6,1,2],-34020],[[6,1,1],48600],[[6,1,0],-13922],[[6,0,3],-8505],[[6,0,2],19440],[[6,0,1],-14580],[[6,0,0],2752],[[5,4,0],-2200],[[5,3,1],-28575],[[5,3,0],16860],[[5,2,2],-21600],[[5,2,1],91080],[[5,2,0],-35440],[[5,1,3],-12960],[[5,1,2],49815],[[5,1,1],-81000],[[5,1,0],22784],[[5,0,3],8505],[[5,0,2],-24300],[[5,0,1],21060],[[5,0,0],-4630],[[4,4,0],4225],[[4,3,1],42750],[[4,3,0],-28470],[[4,2,2],22950],[[4,2,1],-116325],[[4,2,0],52240],[[4,1,3],8100],[[4,1,2],-44955],[[4,1,1],90720],[[4,1,0],-26852],[[4,0,3],-4860],[[4,0,2],19440],[[4,0,1],-21060],[[4,0,0],4309],[[3,4,0],-5500],[[3,3,1],-40500],[[3,3,0],33075],[[3,2,2],-13500],[[3,2,1],96525],[[3,2,0],-53950],[[3,1,3],-2025],[[3,1,2],24300],[[3,1,1],-68040],[[3,1,0],25049],[[3,0,3],1215],[[3,0,2],-9720],[[3,0,1],14580],[[3,0,0],-2110],[[2,4,0],4750],[[2,3,1],22500],[[2,3,0],-26175],[[2,2,2],3375],[[2,2,1],-49500],[[2,2,0],39025],[[2,1,2],-6075],[[2,1,1],32400],[[2,1,0],-19208],[[2,0,2],2430],[[2,0,1],-6480],[[2,0,0],1888],[[1,4,0],-2500],[[1,3,1],-5625],[[1,3,0],13125],[[1,2,1],12375],[[1,2,0],-18250],[[1,1,1],-8100],[[1,1,0],9380],[[1,0,1],1620],[[1,0,0],-1432],[[0,4,0],625],[[0,3,0],-3375],[[0,2,0],4750],[[0,1,0],-2420],[[0,0,0],376]]},{"name":"W3-S47","positive_content":1,"factors":[],"reduced":[[[10,3,2],1080],[[10,3,1],-360],[[10,2,3],1620],[[10,2,2],-5940],[[10,2,1],1800],[[10,1,4],2430],[[10,1,3],-7290],[[10,1,2],9720],[[10,1,1],-2520],[[10,0,5],243],[[10,0,4],-3969],[[10,0,3],7074],[[10,0,2],-5004],[[10,0,1],984],[[10,0,0],-40],[[9,3,2],-10260],[[9,3,1],3420],[[9,2,3],-12960],[[9,2,2],47520],[[9,2,1],-14400],[[9,1,4],-15795],[[9,1,3],47385],[[9,1,2],-63180],[[9,1,1],16380],[[9,0,5],-1215],[[9,0,4],19845],[[9,0,3],-35370],[[9,0,2],25020],[[9,0,1],-4920],[[9,0,0],200],[[8,3,2],45630],[[8,3,1],-15570],[[8,2,3],47385],[[8,2,2],-179685],[[8,2,1],56250],[[8,1,4],44955],[[8,1,3],-142155],[[8,1,2],199260],[[8,1,1],-54180],[[8,0,5],2430],[[8,0,4],-43659],[[8,0,3],84888],[[8,0,2],-60192],[[8,0,1],12156],[[8,0,0],-60],[[7,3,2],-122175],[[7,3,1],43785],[[7,2,3],-100845],[[7,2,2],411345],[[7,2,1],-137250],[[7,1,4],-70470],[[7,1,3],251505],[[7,1,2],-388800],[[7,1,1],114660],[[7,0,5],-2430],[[7,0,4],55566],[[7,0,3],-127332],[[7,0,2],90648],[[7,0,1],-19104],[[7,0,0],-960],[[6,3,2],213975],[[6,3,1],-83475],[[6,2,3],133650],[[6,2,2],-622215],[[6,2,1],230400],[[6,1,4],63180],[[6,1,3],-284310],[[6,1,2],515160],[[6,1,1],-171360],[[6,0,5],1215],[[6,0,4],-43659],[[6,0,3],127332],[[6,0,2],-100944],[[6,0,1],23100],[[6,0,0],2520],[[5,3,2],-249750],[[5,3,1],111825],[[5,2,3],-109350],[[5,2,2],638550],[[5,2,1],-276300],[[5,1,4],-30375],[[5,1,3],207765],[[5,1,2],-476280],[[5,1,1],186480],[[5,0,5],-243],[[5,0,4],19845],[[5,0,3],-84888],[[5,0,2],90648],[[5,0,1],-23100],[[5,0,0],-3360],[[4,3,2],189000],[[4,3,1],-105750],[[4,2,3],50625],[[4,2,2],-438075],[[4,2,1],238500],[[4,1,4],6075],[[4,1,3],-91125],[[4,1,2],301320],[[4,1,1],-148680],[[4,0,4],-3969],[[4,0,3],35370],[[4,0,2],-60192],[[4,0,1],19104],[[4,0,0],2520],[[3,3,2],-84375],[[3,3,1],68625],[[3,2,3],-10125],[[3,2,2],185625],[[3,2,1],-144000],[[3,1,3],18225],[[3,1,2],-121500],[[3,1,1],84420],[[3,0,3],-7074],[[3,0,2],25020],[[3,0,1],-12156],[[3,0,0],-960],[[2,3,2],16875],[[2,3,1],-28125],[[2,2,2],-37125],[[2,2,1],56250],[[2,1,2],24300],[[2,1,1],-31500],[[2,0,2],-5004],[[2,0,1],4920],[[2,0,0],-60],[[1,3,1],5625],[[1,2,1],-11250],[[1,1,1],6300],[[1,0,1],-984],[[1,0,0],200],[[0,0,0],-40]]},{"name":"W4-S47","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],2],[[1,0,1],3],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-360],[[8,3,0],120],[[8,2,2],-540],[[8,2,1],1980],[[8,2,0],-600],[[8,1,3],-810],[[8,1,2],2430],[[8,1,1],-3240],[[8,1,0],840],[[8,0,4],-81],[[8,0,3],1269],[[8,0,2],-2322],[[8,0,1],1740],[[8,0,0],-248],[[7,3,1],3060],[[7,3,0],-1020],[[7,2,2],3780],[[7,2,1],-13860],[[7,2,0],4200],[[7,1,3],4455],[[7,1,2],-13365],[[7,1,1],17820],[[7,1,0],-4620],[[7,0,4],324],[[7,0,3],-5076],[[7,0,2],9288],[[7,0,1],-6960],[[7,0,0],992],[[6,3,1],-12150],[[6,3,0],4170],[[6,2,2],-12015],[[6,2,1],46035],[[6,2,0],-14550],[[6,1,3],-10530],[[6,1,2],34020],[[6,1,1],-48600],[[6,1,0],13440],[[6,0,4],-486],[[6,0,3],8883],[[6,0,2],-18576],[[6,0,1],14040],[[6,0,0],-3020],[[5,3,1],28575],[[5,3,0],-10425],[[5,2,2],21600],[[5,2,1],-91080],[[5,2,0],31200],[[5,1,3],12960],[[5,1,2],-49815],[[5,1,1],81000],[[5,1,0],-24780],[[5,0,4],324],[[5,0,3],-8883],[[5,0,2],23220],[[5,0,1],-17760],[[5,0,0],5588],[[4,3,1],-42750],[[4,3,0],17400],[[4,2,2],-22950],[[4,2,1],116325],[[4,2,0],-45600],[[4,1,3],-8100],[[4,1,2],44955],[[4,1,1],-90720],[[4,1,0],32340],[[4,0,4],-81],[[4,0,3],5076],[[4,0,2],-18576],[[4,0,1],17760],[[4,0,0],-6872],[[3,3,1],40500],[[3,3,0],-19875],[[3,2,2],13500],[[3,2,1],-96525],[[3,2,0],46500],[[3,1,3],2025],[[3,1,2],-24300],[[3,1,1],68040],[[3,1,0],-29820],[[3,0,3],-1269],[[3,0,2],9288],[[3,0,1],-14040],[[3,0,0],5588],[[2,3,1],-22500],[[2,3,0],15375],[[2,2,2],-3375],[[2,2,1],49500],[[2,2,0],-33000],[[2,1,2],6075],[[2,1,1],-32400],[[2,1,0],19740],[[2,0,2],-2322],[[2,0,1],6960],[[2,0,0],-3020],[[1,3,1],5625],[[1,3,0],-7500],[[1,2,1],-12375],[[1,2,0],15000],[[1,1,1],8100],[[1,1,0],-8400],[[1,0,1],-1740],[[1,0,0],992],[[0,3,0],1875],[[0,2,0],-3750],[[0,1,0],2100],[[0,0,0],-248]]},{"name":"S26-S47","positive_content":1,"factors":[],"reduced":[[[10,5,0],-32],[[10,4,1],-720],[[10,4,0],448],[[10,3,1],3960],[[10,3,0],-1760],[[10,2,2],-540],[[10,2,1],-6660],[[10,2,0],2780],[[10,1,4],2430],[[10,1,3],-4050],[[10,1,2],2430],[[10,1,1],3960],[[10,1,0],-1750],[[10,0,5],243],[[10,0,4],-3969],[[10,0,3],5859],[[10,0,2],-2574],[[10,0,1],-636],[[10,0,0],493],[[9,5,0],400],[[9,4,1],7920],[[9,4,0],-4928],[[9,3,1],-37620],[[9,3,0],16720],[[9,2,2],4320],[[9,2,1],53280],[[9,2,0],-22240],[[9,1,4],-15795],[[9,1,3],26325],[[9,1,2],-15795],[[9,1,1],-25740],[[9,1,0],11375],[[9,0,5],-1215],[[9,0,4],19845],[[9,0,3],-29295],[[9,0,2],12870],[[9,0,1],3180],[[9,0,0],-2465],[[8,5,0],-2400],[[8,4,1],-41400],[[8,4,0],26256],[[8,3,1],172350],[[8,3,0],-78432],[[8,2,2],-14715],[[8,2,1],-214065],[[8,2,0],89475],[[8,1,4],44955],[[8,1,3],-76545],[[8,1,2],42525],[[8,1,1],94860],[[8,1,0],-37875],[[8,0,5],2430],[[8,0,4],-43659],[[8,0,3],66663],[[8,0,2],-21312],[[8,0,1],-15384],[[8,0,0],4770],[[7,5,0],9000],[[7,4,1],133200],[[7,4,0],-87840],[[7,3,1],-490815],[[7,3,0],233712],[[7,2,2],26055],[[7,2,1],549405],[[7,2,0],-230175],[[7,1,4],-70470],[[7,1,3],126360],[[7,1,2],-57105],[[7,1,1],-233640],[[7,1,0],81000],[[7,0,5],-2430],[[7,0,4],55566],[[7,0,3],-90882],[[7,0,2],8028],[[7,0,1],42456],[[7,0,0],-4290],[[6,5,0],-23250],[[6,4,1],-289125],[[6,4,0],203460],[[6,3,1],954675],[[6,3,0],-488514],[[6,2,2],-20520],[[6,2,1],-990585],[[6,2,0],423318],[[6,1,4],63180],[[6,1,3],-126360],[[6,1,2],26730],[[6,1,1],415080],[[6,1,0],-128400],[[6,0,5],1215],[[6,0,4],-43659],[[6,0,3],79947],[[6,0,2],20556],[[6,0,1],-77340],[[6,0,0],4485],[[5,5,0],43125],[[5,4,1],437625],[[5,4,0],-340500],[[5,3,1],-1315800],[[5,3,0],748095],[[5,2,2],-6750],[[5,2,1],1295550],[[5,2,0],-588498],[[5,1,4],-30375],[[5,1,3],76545],[[5,1,2],30375],[[5,1,1],-536040],[[5,1,0],161175],[[5,0,5],-243],[[5,0,4],19845],[[5,0,3],-44793],[[5,0,2],-35712],[[5,0,1],96780],[[5,0,0],-8793],[[4,5,0],-58125],[[4,4,1],-461250],[[4,4,0],417975],[[4,3,1],1291500],[[4,3,0],-854130],[[4,2,2],29025],[[4,2,1],-1231425],[[4,2,0],640281],[[4,1,4],6075],[[4,1,3],-26325],[[4,1,2],-59535],[[4,1,1],505800],[[4,1,0],-171627],[[4,0,4],-3969],[[4,0,3],14715],[[4,0,2],29718],[[4,0,1],-86196],[[4,0,0],12540],[[3,5,0],56250],[[3,4,1],326250],[[3,4,0],-373500],[[3,3,1],-876375],[[3,3,0],722250],[[3,2,2],-23625],[[3,2,1],822375],[[3,2,0],-540945],[[3,1,3],4050],[[3,1,2],42525],[[3,1,1],-336780],[[3,1,0],152982],[[3,0,3],-2214],[[3,0,2],-16290],[[3,0,1],54264],[[3,0,0],-10500],[[2,5,0],-37500],[[2,4,1],-140625],[[2,4,0],234750],[[2,3,1],376875],[[2,3,0],-438450],[[2,2,2],6750],[[2,2,1],-356625],[[2,2,0],339630],[[2,1,2],-12150],[[2,1,1],146700],[[2,1,0],-109884],[[2,0,2],4716],[[2,0,1],-22620],[[2,0,0],10008],[[1,5,0],15625],[[1,4,1],28125],[[1,4,0],-95000],[[1,3,1],-78750],[[1,3,0],175375],[[1,2,1],78750],[[1,2,0],-139750],[[1,1,1],-34200],[[1,1,0],49940],[[1,0,1],5496],[[1,0,0],-6248],[[0,5,0],-3125],[[0,4,0],19375],[[0,3,0],-37250],[[0,2,0],31100],[[0,1,0],-11560],[[0,0,0],1504]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],12],[[6,2,0],-40],[[6,1,2],18],[[6,1,1],-48],[[6,1,0],56],[[6,0,3],27],[[6,0,2],-54],[[6,0,1],36],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],-72],[[5,2,0],240],[[5,1,2],-81],[[5,1,1],216],[[5,1,0],-252],[[5,0,3],-81],[[5,0,2],162],[[5,0,1],-108],[[5,0,0],72],[[4,3,0],210],[[4,2,1],195],[[4,2,0],-690],[[4,1,2],153],[[4,1,1],-456],[[4,1,0],588],[[4,0,3],81],[[4,0,2],-216],[[4,0,1],180],[[4,0,0],-36],[[3,3,0],-425],[[3,2,1],-285],[[3,2,0],1150],[[3,1,2],-135],[[3,1,1],528],[[3,1,0],-812],[[3,0,3],-27],[[3,0,2],162],[[3,0,1],-180],[[3,0,0],-48],[[2,3,0],525],[[2,2,1],225],[[2,2,0],-1200],[[2,1,2],45],[[2,1,1],-360],[[2,1,0],756],[[2,0,2],-54],[[2,0,1],108],[[2,0,0],-36],[[1,3,0],-375],[[1,2,1],-75],[[1,2,0],750],[[1,1,1],120],[[1,1,0],-420],[[1,0,1],-36],[[1,0,0],72],[[0,3,0],125],[[0,2,0],-250],[[0,1,0],140],[[0,0,0],-24]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],-12],[[6,2,0],40],[[6,1,2],-18],[[6,1,1],48],[[6,1,0],-56],[[6,0,3],-27],[[6,0,2],54],[[6,0,1],-36],[[6,0,0],24],[[5,3,0],60],[[5,2,1],72],[[5,2,0],-240],[[5,1,2],81],[[5,1,1],-216],[[5,1,0],252],[[5,0,3],81],[[5,0,2],-162],[[5,0,1],108],[[5,0,0],-72],[[4,3,0],-210],[[4,2,1],-195],[[4,2,0],690],[[4,1,2],-153],[[4,1,1],456],[[4,1,0],-588],[[4,0,3],-81],[[4,0,2],216],[[4,0,1],-180],[[4,0,0],36],[[3,3,0],425],[[3,2,1],285],[[3,2,0],-1150],[[3,1,2],135],[[3,1,1],-528],[[3,1,0],812],[[3,0,3],27],[[3,0,2],-162],[[3,0,1],180],[[3,0,0],48],[[2,3,0],-525],[[2,2,1],-225],[[2,2,0],1200],[[2,1,2],-45],[[2,1,1],360],[[2,1,0],-756],[[2,0,2],54],[[2,0,1],-108],[[2,0,0],36],[[1,3,0],375],[[1,2,1],75],[[1,2,0],-750],[[1,1,1],-120],[[1,1,0],420],[[1,0,1],36],[[1,0,0],-72],[[0,3,0],-125],[[0,2,0],250],[[0,1,0],-140],[[0,0,0],24]]}],"tree":[2,[1,{"i":2,"e":6,"lambda":[4221515757011,76111753296]},[0,3,[0,3,[1,[2,[0,{"i":3,"e":6,"lambda":[67803623691465437,16236284580403200]},{"i":4,"e":6,"lambda":[-9675843885233,565760678204]}],{"i":5,"e":6,"lambda":[680262317084234075,13241603746070528]}],7]]]],[1,{"i":0,"e":6,"lambda":[1490268887362912321,26868561577033728]},{"i":1,"e":6,"lambda":[229324962185623277,8553618145148928]}]],"statistics":{"nodes":17,"leaves":9,"maxdepth":7},"mask":[[0,1],[4,-1],[6,-1],[9,-1],[10,-1],[12,1],[13,-1]]},{"pattern":[[-1,1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],4,1,-1,6,-1,1],"degrees":[16,6,6],"polynomials":[{"name":"S16-W0","positive_content":1,"factors":[],"reduced":[[[10,5,0],-1],[[10,4,1],-60],[[10,4,0],16],[[10,3,2],-240],[[10,3,1],60],[[10,3,0],14],[[10,2,3],-960],[[10,2,2],480],[[10,2,1],300],[[10,2,0],-64],[[10,1,3],-960],[[10,1,2],720],[[10,1,1],180],[[10,1,0],-101],[[10,0,0],-40],[[9,5,0],5],[[9,4,1],345],[[9,4,0],-125],[[9,3,2],1560],[[9,3,1],-1065],[[9,3,0],65],[[9,2,3],6960],[[9,2,2],-6720],[[9,2,1],-285],[[9,2,0],455],[[9,1,3],1200],[[9,1,2],-2520],[[9,1,1],1125],[[9,1,0],190],[[9,0,0],-70],[[8,5,0],-15],[[8,4,1],-1080],[[8,4,0],420],[[8,3,2],-5175],[[8,3,1],4860],[[8,3,0],-825],[[8,2,3],-24660],[[8,2,2],31590],[[8,2,1],-5940],[[8,2,0],-1140],[[8,1,3],17100],[[8,1,2],-13635],[[8,1,1],-3240],[[8,1,0],1950],[[8,0,0],1830],[[7,5,0],30],[[7,4,1],2250],[[7,4,0],-930],[[7,3,2],11205],[[7,3,1],-12780],[[7,3,0],2775],[[7,2,3],55665],[[7,2,2],-84555],[[7,2,1],26145],[[7,2,0],885],[[7,1,3],-86535],[[7,1,2],93960],[[7,1,1],-9585],[[7,1,0],-6510],[[7,0,0],2820],[[6,5,0],-45],[[6,4,1],-3420],[[6,4,0],1440],[[6,3,2],-17370],[[6,3,1],22590],[[6,3,0],-5670],[[6,2,3],-88290],[[6,2,2],150480],[[6,2,1],-57690],[[6,2,0],1260],[[6,1,3],209700],[[6,1,2],-251640],[[6,1,1],49950],[[6,1,0],10125],[[6,0,0],-12870],[[5,5,0],51],[[5,4,1],3915],[[5,4,0],-1671],[[5,3,2],20025],[[5,3,1],-28755],[[5,3,0],7746],[[5,2,3],102555],[[5,2,2],-189945],[[5,2,1],81270],[[5,2,0],-4386],[[5,1,3],-320985],[[5,1,2],400410],[[5,1,1],-93960],[[5,1,0],-11004],[[5,0,0],2202],[[4,5,0],-45],[[4,4,1],-3420],[[4,4,0],1440],[[4,3,2],-17370],[[4,3,1],26910],[[4,3,0],-7560],[[4,2,3],-88290],[[4,2,2],173700],[[4,2,1],-78210],[[4,2,0],5850],[[4,1,3],335250],[[4,1,2],-419310],[[4,1,1],99360],[[4,1,0],10125],[[4,0,0],16290],[[3,5,0],30],[[3,4,1],2250],[[3,4,0],-930],[[3,3,2],11205],[[3,3,1],-18450],[[3,3,0],5205],[[3,2,3],55665],[[3,2,2],-114255],[[3,2,1],51525],[[3,2,0],-4515],[[3,1,3],-242325],[[3,1,2],294030],[[3,1,1],-61425],[[3,1,0],-8670],[[3,0,0],-10140],[[2,5,0],-15],[[2,4,1],-1080],[[2,4,0],420],[[2,3,2],-5175],[[2,3,1],8910],[[2,3,0],-2445],[[2,2,3],-24660],[[2,2,2],51840],[[2,2,1],-22140],[[2,2,0],2100],[[2,1,3],117540],[[2,1,2],-132705],[[2,1,1],18630],[[2,1,0],6000],[[2,0,0],-3030],[[1,5,0],5],[[1,4,1],345],[[1,4,0],-125],[[1,3,2],1560],[[1,3,1],-2775],[[1,3,0],695],[[1,2,3],6960],[[1,2,2],-14640],[[1,2,1],5295],[[1,2,0],-445],[[1,1,3],-34800],[[1,1,2],34200],[[1,1,1],-225],[[1,1,0],-2420],[[1,0,0],3710],[[0,5,0],-1],[[0,4,1],-60],[[0,4,0],16],[[0,3,2],-240],[[0,3,1],420],[[0,3,0],-76],[[0,2,3],-960],[[0,2,2],1920],[[0,2,1],-420],[[0,2,0],26],[[0,1,3],4800],[[0,1,2],-3600],[[0,1,1],-900],[[0,1,0],349],[[0,0,0],-742]]},{"name":"W5-S01","positive_content":9,"factors":[],"reduced":[[[9,3,1],-60],[[9,3,0],15],[[9,2,2],-240],[[9,2,1],120],[[9,2,0],-15],[[9,1,3],-960],[[9,1,2],720],[[9,1,1],180],[[9,1,0],-75],[[9,0,0],-45],[[8,3,1],305],[[8,3,0],-110],[[8,2,2],1400],[[8,2,1],-970],[[8,2,0],155],[[8,1,3],6320],[[8,1,2],-6360],[[8,1,1],165],[[8,1,0],460],[[8,0,0],195],[[7,3,1],-830],[[7,3,0],320],[[7,2,2],-4055],[[7,2,1],3130],[[7,2,0],-605],[[7,1,3],-19700],[[7,1,2],22605],[[7,1,1],-3540],[[7,1,0],-895],[[7,0,0],1110],[[6,3,1],1475],[[6,3,0],-605],[[6,2,2],7475],[[6,2,1],-6100],[[6,2,0],1235],[[6,1,3],37865],[[6,1,2],-46320],[[6,1,1],10020],[[6,1,0],1045],[[6,0,0],-5394],[[5,3,1],-1865],[[5,3,0],770],[[5,2,2],-9575],[[5,2,1],7960],[[5,2,0],-1670],[[5,1,3],-49280],[[5,1,2],61665],[[5,1,1],-14655],[[5,1,0],-1015],[[5,0,0],7896],[[4,3,1],1715],[[4,3,0],-710],[[4,2,2],8765],[[4,2,1],-7240],[[4,2,0],1490],[[4,1,3],44840],[[4,1,2],-55635],[[4,1,1],12765],[[4,1,0],1045],[[4,0,0],-4584],[[3,3,1],-1145],[[3,3,0],455],[[3,2,2],-5705],[[3,2,1],4540],[[3,2,0],-905],[[3,1,3],-28355],[[3,1,2],33720],[[3,1,1],-6420],[[3,1,0],-1015],[[3,0,0],876],[[2,3,1],530],[[2,3,0],-200],[[2,2,2],2525],[[2,2,1],-1870],[[2,2,0],335],[[2,1,3],11900],[[2,1,2],-12975],[[2,1,1],1380],[[2,1,0],685],[[2,0,0],6],[[1,3,1],-155],[[1,3,0],50],[[1,2,2],-680],[[1,2,1],430],[[1,2,0],-65],[[1,1,3],-2960],[[1,1,2],2760],[[1,1,1],105],[[1,1,0],-220],[[1,0,0],30],[[0,3,1],20],[[0,3,0],-5],[[0,2,2],80],[[0,2,1],-40],[[0,2,0],5],[[0,1,3],320],[[0,1,2],-240],[[0,1,1],-60],[[0,1,0],25],[[0,0,0],-12]]},{"name":"S13-S01","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-60],[[8,3,0],15],[[8,2,2],-240],[[8,2,1],120],[[8,2,0],-15],[[8,1,3],-960],[[8,1,2],720],[[8,1,1],180],[[8,1,0],-75],[[8,0,0],-40],[[7,3,1],285],[[7,3,0],-105],[[7,2,2],1320],[[7,2,1],-930],[[7,2,0],150],[[7,1,3],6000],[[7,1,2],-6120],[[7,1,1],225],[[7,1,0],435],[[7,0,0],145],[[6,3,1],-735],[[6,3,0],285],[[6,2,2],-3615],[[6,2,1],2820],[[6,2,0],-555],[[6,1,3],-17700],[[6,1,2],20565],[[6,1,1],-3465],[[6,1,0],-750],[[6,0,0],785],[[5,3,1],1230],[[5,3,0],-510],[[5,2,2],6270],[[5,2,1],-5160],[[5,2,0],1050],[[5,1,3],31965],[[5,1,2],-39465],[[5,1,1],8865],[[5,1,0],795],[[5,0,0],-1430],[[4,3,1],-1455],[[4,3,0],600],[[4,2,2],-7485],[[4,2,1],6240],[[4,2,0],-1320],[[4,1,3],-38625],[[4,1,2],48510],[[4,1,1],-11700],[[4,1,0],-750],[[4,0,0],-286],[[3,3,1],1230],[[3,3,0],-510],[[3,2,2],6270],[[3,2,1],-5160],[[3,2,0],1050],[[3,1,3],31965],[[3,1,2],-39465],[[3,1,1],8865],[[3,1,0],795],[[3,0,0],994],[[2,3,1],-735],[[2,3,0],285],[[2,2,2],-3615],[[2,2,1],2820],[[2,2,0],-555],[[2,1,3],-17700],[[2,1,2],20565],[[2,1,1],-3465],[[2,1,0],-750],[[2,0,0],14],[[1,3,1],285],[[1,3,0],-105],[[1,2,2],1320],[[1,2,1],-930],[[1,2,0],150],[[1,1,3],6000],[[1,1,2],-6120],[[1,1,1],225],[[1,1,0],435],[[1,0,0],-296],[[0,3,1],-60],[[0,3,0],15],[[0,2,2],-240],[[0,2,1],120],[[0,2,0],-15],[[0,1,3],-960],[[0,1,2],720],[[0,1,1],180],[[0,1,0],-75],[[0,0,0],74]]},{"name":"S16-S01","positive_content":1,"factors":[{"terms":[[[2,1,0],1],[[2,0,0],1],[[1,1,0],-1],[[1,0,0],2],[[0,1,0],1],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-1],[[8,3,1],-60],[[8,3,0],17],[[8,2,2],-240],[[8,2,1],120],[[8,2,0],-3],[[8,1,3],-960],[[8,1,2],720],[[8,1,1],180],[[8,1,0],-61],[[8,0,0],-40],[[7,4,0],4],[[7,3,1],285],[[7,3,0],-110],[[7,2,2],1320],[[7,2,1],-930],[[7,2,0],93],[[7,1,3],6000],[[7,1,2],-6120],[[7,1,1],225],[[7,1,0],352],[[7,0,0],145],[[6,4,0],-10],[[6,3,1],-735],[[6,3,0],293],[[6,2,2],-3615],[[6,2,1],2820],[[6,2,0],-408],[[6,1,3],-17700],[[6,1,2],20565],[[6,1,1],-3465],[[6,1,0],-1006],[[6,0,0],785],[[5,4,0],16],[[5,3,1],1230],[[5,3,0],-515],[[5,2,2],6270],[[5,2,1],-5160],[[5,2,0],813],[[5,1,3],31965],[[5,1,2],-39465],[[5,1,1],8865],[[5,1,0],1831],[[5,0,0],-1430],[[4,4,0],-19],[[4,3,1],-1455],[[4,3,0],599],[[4,2,2],-7485],[[4,2,1],6240],[[4,2,0],-1047],[[4,1,3],-38625],[[4,1,2],48510],[[4,1,1],-11700],[[4,1,0],-2113],[[4,0,0],-286],[[3,4,0],16],[[3,3,1],1230],[[3,3,0],-503],[[3,2,2],6270],[[3,2,1],-5160],[[3,2,0],831],[[3,1,3],31965],[[3,1,2],-39465],[[3,1,1],8865],[[3,1,0],1669],[[3,0,0],994],[[2,4,0],-10],[[2,3,1],-735],[[2,3,0],278],[[2,2,2],-3615],[[2,2,1],2820],[[2,2,0],-426],[[2,1,3],-17700],[[2,1,2],20565],[[2,1,1],-3465],[[2,1,0],-808],[[2,0,0],14],[[1,4,0],4],[[1,3,1],285],[[1,3,0],-101],[[1,2,2],1320],[[1,2,1],-930],[[1,2,0],102],[[1,1,3],6000],[[1,1,2],-6120],[[1,1,1],225],[[1,1,0],235],[[1,0,0],-296],[[0,4,0],-1],[[0,3,1],-60],[[0,3,0],14],[[0,2,2],-240],[[0,2,1],120],[[0,2,0],-3],[[0,1,3],-960],[[0,1,2],720],[[0,1,1],180],[[0,1,0],-25],[[0,0,0],74]]},{"name":"S16-S05","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,5,0],-1],[[8,4,1],-60],[[8,4,0],16],[[8,3,2],-240],[[8,3,1],60],[[8,3,0],14],[[8,2,3],-960],[[8,2,2],480],[[8,2,1],300],[[8,2,0],-64],[[8,1,3],-960],[[8,1,2],720],[[8,1,1],180],[[8,1,0],-101],[[8,0,0],-40],[[7,5,0],4],[[7,4,1],285],[[7,4,0],-109],[[7,3,2],1320],[[7,3,1],-645],[[7,3,0],-11],[[7,2,3],6000],[[7,2,2],-4800],[[7,2,1],-705],[[7,2,0],481],[[7,1,3],6000],[[7,1,2],-6120],[[7,1,1],225],[[7,1,0],539],[[7,0,0],160],[[6,5,0],-10],[[6,4,1],-735],[[6,4,0],295],[[6,3,2],-3615],[[6,3,1],2265],[[6,3,0],-175],[[6,2,3],-17700],[[6,2,2],17670],[[6,2,1],-1005],[[6,2,0],-1540],[[6,1,3],-14820],[[6,1,2],18405],[[6,1,1],-4005],[[6,1,0],-245],[[6,0,0],815],[[5,5,0],16],[[5,4,1],1230],[[5,4,0],-526],[[5,3,2],6270],[[5,3,1],-4605],[[5,3,0],586],[[5,2,3],31965],[[5,2,2],-36435],[[5,2,1],6135],[[5,2,0],2644],[[5,1,3],16845],[[5,1,2],-23265],[[5,1,1],7650],[[5,1,0],-1489],[[5,0,0],-3005],[[4,5,0],-19],[[4,4,1],-1455],[[4,4,0],619],[[4,3,2],-7485],[[4,3,1],6135],[[4,3,0],-994],[[4,2,3],-38625],[[4,2,2],47910],[[4,2,1],-11130],[[4,2,0],-2521],[[4,1,3],-3525],[[4,1,2],5175],[[4,1,1],-1980],[[4,1,0],1861],[[4,0,0],3884],[[3,5,0],16],[[3,4,1],1230],[[3,4,0],-526],[[3,3,2],6270],[[3,3,1],-5595],[[3,3,0],1036],[[3,2,3],31965],[[3,2,2],-41880],[[3,2,1],11085],[[3,2,0],1519],[[3,1,3],-13710],[[3,1,2],19395],[[3,1,1],-6795],[[3,1,0],-769],[[3,0,0],-2573],[[2,5,0],-10],[[2,4,1],-735],[[2,4,0],295],[[2,3,2],-3615],[[2,3,1],3435],[[2,3,0],-670],[[2,2,3],-17700],[[2,2,2],23835],[[2,2,1],-6315],[[2,2,0],-370],[[2,1,3],17400],[[2,1,2],-22770],[[2,1,1],6255],[[2,1,0],475],[[2,0,0],275],[[1,5,0],4],[[1,4,1],285],[[1,4,0],-109],[[1,3,2],1320],[[1,3,1],-1320],[[1,3,0],259],[[1,2,3],6000],[[1,2,2],-8040],[[1,2,1],1725],[[1,2,0],76],[[1,1,3],-9120],[[1,1,2],10080],[[1,1,1],-990],[[1,1,0],-541],[[1,0,0],484],[[0,5,0],-1],[[0,4,1],-60],[[0,4,0],16],[[0,3,2],-240],[[0,3,1],240],[[0,3,0],-31],[[0,2,3],-960],[[0,2,2],1200],[[0,2,1],-60],[[0,2,0],-19],[[0,1,3],1920],[[0,1,2],-1440],[[0,1,1],-360],[[0,1,0],124],[[0,0,0],-148]]},{"name":"S12-S07","positive_content":1,"factors":[],"reduced":[[[10,3,2],240],[[10,3,1],-240],[[10,3,0],45],[[10,2,3],960],[[10,2,2],-1200],[[10,2,1],420],[[10,2,0],-45],[[10,1,4],3840],[[10,1,3],-5760],[[10,1,2],1440],[[10,1,1],840],[[10,1,0],-225],[[10,0,5],1024],[[10,0,4],-1536],[[10,0,1],180],[[10,0,0],108],[[9,3,2],-1560],[[9,3,1],1560],[[9,3,0],-360],[[9,2,3],-6960],[[9,2,2],9240],[[9,2,1],-3855],[[9,2,0],495],[[9,1,4],-30720],[[9,1,3],50400],[[9,1,2],-20160],[[9,1,1],-2130],[[9,1,0],1530],[[9,0,5],-8960],[[9,0,4],15360],[[9,0,3],-3456],[[9,0,1],-1035],[[9,0,0],-540],[[8,3,2],5175],[[8,3,1],-4815],[[8,3,0],1125],[[8,2,3],24660],[[8,2,2],-32355],[[8,2,1],14220],[[8,2,0],-2070],[[8,1,4],116640],[[8,1,3],-196200],[[8,1,2],92610],[[8,1,1],-5265],[[8,1,0],-3330],[[8,0,5],36480],[[8,0,4],-67392],[[8,0,3],24480],[[8,0,2],5184],[[8,0,1],-3240],[[8,0,0],1161],[[7,3,2],-11205],[[7,3,1],9495],[[7,3,0],-2070],[[7,2,3],-55665],[[7,2,2],69795],[[7,2,1],-29835],[[7,2,0],4365],[[7,1,4],-275760],[[7,1,3],457290],[[7,1,2],-222345],[[7,1,1],26145],[[7,1,0],3330],[[7,0,5],-90720],[[7,0,4],173664],[[7,0,3],-76536],[[7,0,2],-30240],[[7,0,1],29214],[[7,0,0],-1404],[[6,3,2],17370],[[6,3,1],-12960],[[6,3,0],2475],[[6,2,3],88290],[[6,2,2],-102780],[[6,2,1],40590],[[6,2,0],-5445],[[6,1,4],449055],[[6,1,3],-711225],[[6,1,2],324945],[[6,1,1],-39735],[[6,1,0],-2385],[[6,0,5],152340],[[6,0,4],-292806],[[6,0,3],137502],[[6,0,2],75060],[[6,0,1],-70740],[[6,0,0],5130],[[5,3,2],-20025],[[5,3,1],12645],[[5,3,0],-1800],[[5,2,3],-102555],[[5,2,2],107415],[[5,2,1],-36360],[[5,2,0],3960],[[5,1,4],-526095],[[5,1,3],771165],[[5,1,2],-298350],[[5,1,1],23490],[[5,1,0],2250],[[5,0,5],-180327],[[5,0,4],337986],[[5,0,3],-153621],[[5,0,2],-102060],[[5,0,1],81486],[[5,0,0],-12744],[[4,3,2],17370],[[4,3,1],-8640],[[4,3,0],585],[[4,2,3],88290],[[4,2,2],-79560],[[4,2,1],20070],[[4,2,0],-855],[[4,1,4],449055],[[4,1,3],-585675],[[4,1,2],157275],[[4,1,1],9675],[[4,1,0],-2385],[[4,0,5],152340],[[4,0,4],-269955],[[4,0,3],106614],[[4,0,2],79893],[[4,0,1],-46602],[[4,0,0],11448],[[3,3,2],-11205],[[3,3,1],3825],[[3,3,0],360],[[3,2,3],-55665],[[3,2,2],40095],[[3,2,1],-4455],[[3,2,0],-1035],[[3,1,4],-275760],[[3,1,3],301500],[[3,1,2],-22275],[[3,1,1],-25695],[[3,1,0],1170],[[3,0,5],-90720],[[3,0,4],146448],[[3,0,3],-41625],[[3,0,2],-33264],[[3,0,1],10341],[[3,0,0],-2214],[[2,3,2],5175],[[2,3,1],-765],[[2,3,0],-495],[[2,2,3],24660],[[2,2,2],-12105],[[2,2,1],-1980],[[2,2,0],1170],[[2,1,4],116640],[[2,1,3],-95760],[[2,1,2],-26460],[[2,1,1],16605],[[2,1,0],720],[[2,0,5],36480],[[2,0,4],-50976],[[2,0,3],5364],[[2,0,2],4293],[[2,0,1],162],[[2,0,0],-1512],[[1,3,2],-1560],[[1,3,1],-150],[[1,3,0],270],[[1,2,3],-6960],[[1,2,2],1320],[[1,2,1],1725],[[1,2,0],-405],[[1,1,4],-30720],[[1,1,3],14400],[[1,1,2],16560],[[1,1,1],-3480],[[1,1,0],-1080],[[1,0,5],-8960],[[1,0,4],9984],[[1,0,3],1872],[[1,0,2],1512],[[1,0,1],180],[[1,0,0],567],[[0,3,2],240],[[0,3,1],120],[[0,3,0],-45],[[0,2,3],960],[[0,2,2],240],[[0,2,1],-300],[[0,2,0],45],[[0,1,4],3840],[[0,1,2],-2880],[[0,1,1],-240],[[0,1,0],225],[[0,0,5],1024],[[0,0,4],-768],[[0,0,3],-576],[[0,0,2],-432],[[0,0,1],-144],[[0,0,0],-108]]},{"name":"S16-S07","positive_content":1,"factors":[],"reduced":[[[10,5,0],-1],[[10,4,1],-60],[[10,4,0],16],[[10,3,0],14],[[10,2,1],360],[[10,2,0],-64],[[10,1,4],3840],[[10,1,3],-3840],[[10,1,1],480],[[10,1,0],-101],[[10,0,5],1024],[[10,0,4],-1536],[[10,0,1],180],[[10,0,0],-40],[[9,5,0],5],[[9,4,1],345],[[9,4,0],-125],[[9,3,1],-180],[[9,3,0],-25],[[9,2,2],-720],[[9,2,1],-1710],[[9,2,0],545],[[9,1,4],-30720],[[9,1,3],36480],[[9,1,2],-6480],[[9,1,1],-2220],[[9,1,0],640],[[9,0,5],-8960],[[9,0,4],15360],[[9,0,3],-3456],[[9,0,1],-1035],[[9,0,0],200],[[8,5,0],-15],[[8,4,1],-1080],[[8,4,0],420],[[8,3,1],1035],[[8,3,0],-150],[[8,2,2],4680],[[8,2,1],3330],[[8,2,0],-2085],[[8,1,4],116640],[[8,1,3],-149760],[[8,1,2],39960],[[8,1,1],2295],[[8,1,0],-885],[[8,0,5],36480],[[8,0,4],-67392],[[8,0,3],24480],[[8,0,2],5184],[[8,0,1],-3240],[[8,0,0],615],[[7,5,0],30],[[7,4,1],2250],[[7,4,0],-930],[[7,3,1],-3060],[[7,3,0],750],[[7,2,2],-14805],[[7,2,1],-2250],[[7,2,0],4665],[[7,1,4],-275760],[[7,1,3],363960],[[7,1,2],-108405],[[7,1,1],1710],[[7,1,0],-705],[[7,0,5],-90720],[[7,0,4],173664],[[7,0,3],-76536],[[7,0,2],-30240],[[7,0,1],29214],[[7,0,0],-3660],[[6,5,0],-45],[[6,4,1],-3420],[[6,4,0],1440],[[6,3,1],5895],[[6,3,0],-1755],[[6,2,2],29655],[[6,2,1],-3420],[[6,2,0],-6705],[[6,1,4],449055],[[6,1,3],-587745],[[6,1,2],169560],[[6,1,1],-2070],[[6,1,0],3105],[[6,0,5],152340],[[6,0,4],-292806],[[6,0,3],137502],[[6,0,2],75060],[[6,0,1],-70740],[[6,0,0],7704],[[5,5,0],51],[[5,4,1],3915],[[5,4,0],-1671],[[5,3,1],-8055],[[5,3,0],2616],[[5,2,2],-41265],[[5,2,1],10710],[[5,2,0],6684],[[5,1,4],-526095],[[5,1,3],661950],[[5,1,2],-161865],[[5,1,1],-8775],[[5,1,0],-4119],[[5,0,5],-180327],[[5,0,4],337986],[[5,0,3],-153621],[[5,0,2],-102060],[[5,0,1],81486],[[5,0,0],-9462],[[4,5,0],-45],[[4,4,1],-3420],[[4,4,0],1440],[[4,3,1],8055],[[4,3,0],-2700],[[4,2,2],41265],[[4,2,1],-13680],[[4,2,0],-4410],[[4,1,4],449055],[[4,1,3],-524970],[[4,1,2],85725],[[4,1,1],22635],[[4,1,0],3105],[[4,0,5],152340],[[4,0,4],-269955],[[4,0,3],106614],[[4,0,2],79893],[[4,0,1],-46602],[[4,0,0],6732],[[3,5,0],30],[[3,4,1],2250],[[3,4,0],-930],[[3,3,1],-5895],[[3,3,0],1965],[[3,2,2],-29655],[[3,2,1],10440],[[3,2,0],1965],[[3,1,4],-275760],[[3,1,3],286065],[[3,1,2],-8370],[[3,1,1],-24210],[[3,1,0],-1785],[[3,0,5],-90720],[[3,0,4],146448],[[3,0,3],-41625],[[3,0,2],-33264],[[3,0,1],10341],[[3,0,0],-2364],[[2,5,0],-15],[[2,4,1],-1080],[[2,4,0],420],[[2,3,1],3060],[[2,3,0],-960],[[2,2,2],14805],[[2,2,1],-4770],[[2,2,0],-465],[[2,1,4],116640],[[2,1,3],-99540],[[2,1,2],-19575],[[2,1,1],13230],[[2,1,0],1140],[[2,0,5],36480],[[2,0,4],-50976],[[2,0,3],5364],[[2,0,2],4293],[[2,0,1],162],[[2,0,0],-357],[[1,5,0],5],[[1,4,1],345],[[1,4,0],-125],[[1,3,1],-1035],[[1,3,0],290],[[1,2,2],-4680],[[1,2,1],1080],[[1,2,0],95],[[1,1,4],-30720],[[1,1,3],18480],[[1,1,2],11880],[[1,1,1],-2895],[[1,1,0],-665],[[1,0,5],-8960],[[1,0,4],9984],[[1,0,3],1872],[[1,0,2],1512],[[1,0,1],180],[[1,0,0],632],[[0,5,0],-1],[[0,4,1],-60],[[0,4,0],16],[[0,3,1],180],[[0,3,0],-31],[[0,2,2],720],[[0,2,0],-19],[[0,1,4],3840],[[0,1,3],-960],[[0,1,2],-2160],[[0,1,1],-60],[[0,1,0],124],[[0,0,5],1024],[[0,0,4],-768],[[0,0,3],-576],[[0,0,2],-432],[[0,0,1],-144],[[0,0,0],-148]]},{"name":"S16-S67","positive_content":1,"factors":[{"terms":[[[2,0,1],4],[[1,0,1],-7],[[1,0,0],3],[[0,0,1],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],1],[[8,3,1],64],[[8,3,0],-17],[[8,2,2],256],[[8,2,1],-132],[[8,2,0],3],[[8,1,3],1024],[[8,1,2],-784],[[8,1,1],-216],[[8,1,0],61],[[8,0,4],256],[[8,0,3],-320],[[8,0,2],-80],[[8,0,1],-20],[[8,0,0],40],[[7,4,0],-4],[[7,3,1],-304],[[7,3,0],116],[[7,2,2],-1408],[[7,2,1],1011],[[7,2,0],-111],[[7,1,3],-6400],[[7,1,2],6616],[[7,1,1],-150],[[7,1,0],-406],[[7,0,4],-1792],[[7,0,3],2768],[[7,0,2],-280],[[7,0,1],-25],[[7,0,0],-175],[[6,4,0],10],[[6,3,1],784],[[6,3,0],-314],[[6,2,2],3856],[[6,2,1],-3057],[[6,2,0],471],[[6,1,3],18880],[[6,1,2],-22177],[[6,1,1],3492],[[6,1,0],1195],[[6,0,4],5728],[[6,0,3],-9932],[[6,0,2],2899],[[6,0,1],1825],[[6,0,0],-680],[[5,4,0],-16],[[5,3,1],-1312],[[5,3,0],560],[[5,2,2],-6688],[[5,2,1],5586],[[5,2,0],-930],[[5,1,3],-34096],[[5,1,2],42514],[[5,1,1],-9144],[[5,1,0],-2254],[[5,0,4],-10864],[[5,0,3],20015],[[5,0,2],-7819],[[5,0,1],-6673],[[5,0,0],4085],[[4,4,0],19],[[4,3,1],1552],[[4,3,0],-659],[[4,2,2],7984],[[4,2,1],-6753],[[4,2,0],1182],[[4,1,3],41200],[[4,1,2],-52243],[[4,1,1],12120],[[4,1,0],2698],[[4,0,4],13345],[[4,0,3],-25055],[[4,0,2],10564],[[4,0,1],9724],[[4,0,0],-6614],[[3,4,0],-16],[[3,3,1],-1312],[[3,3,0],560],[[3,2,2],-6688],[[3,2,1],5586],[[3,2,0],-930],[[3,1,3],-34096],[[3,1,2],42514],[[3,1,1],-9144],[[3,1,0],-2254],[[3,0,4],-10864],[[3,0,3],20015],[[3,0,2],-7819],[[3,0,1],-6673],[[3,0,0],4085],[[2,4,0],10],[[2,3,1],784],[[2,3,0],-314],[[2,2,2],3856],[[2,2,1],-3057],[[2,2,0],471],[[2,1,3],18880],[[2,1,2],-22177],[[2,1,1],3492],[[2,1,0],1195],[[2,0,4],5728],[[2,0,3],-9932],[[2,0,2],2899],[[2,0,1],1825],[[2,0,0],-680],[[1,4,0],-4],[[1,3,1],-304],[[1,3,0],116],[[1,2,2],-1408],[[1,2,1],1011],[[1,2,0],-111],[[1,1,3],-6400],[[1,1,2],6616],[[1,1,1],-150],[[1,1,0],-406],[[1,0,4],-1792],[[1,0,3],2768],[[1,0,2],-280],[[1,0,1],-25],[[1,0,0],-175],[[0,4,0],1],[[0,3,1],64],[[0,3,0],-17],[[0,2,2],256],[[0,2,1],-132],[[0,2,0],3],[[0,1,3],1024],[[0,1,2],-784],[[0,1,1],-216],[[0,1,0],61],[[0,0,4],256],[[0,0,3],-320],[[0,0,2],-80],[[0,0,1],-20],[[0,0,0],40]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],1],[[6,2,1],4],[[6,2,0],-1],[[6,1,2],16],[[6,1,1],-8],[[6,1,0],-5],[[6,0,3],64],[[6,0,2],-48],[[6,0,1],-12],[[6,0,0],-3],[[5,3,0],-3],[[5,2,1],-15],[[5,2,0],6],[[5,1,2],-72],[[5,1,1],54],[[5,1,0],9],[[5,0,3],-336],[[5,0,2],360],[[5,0,1],-27],[[4,3,0],6],[[4,2,1],30],[[4,2,0],-12],[[4,1,2],153],[[4,1,1],-126],[[4,1,0],-9],[[4,0,3],780],[[4,0,2],-963],[[4,0,1],216],[[4,0,0],81],[[3,3,0],-7],[[3,2,1],-37],[[3,2,0],16],[[3,1,2],-193],[[3,1,1],164],[[3,1,0],8],[[3,0,3],-1015],[[3,0,2],1308],[[3,0,1],-348],[[3,0,0],-168],[[2,3,0],6],[[2,2,1],30],[[2,2,0],-12],[[2,1,2],153],[[2,1,1],-126],[[2,1,0],-9],[[2,0,3],780],[[2,0,2],-963],[[2,0,1],216],[[2,0,0],81],[[1,3,0],-3],[[1,2,1],-15],[[1,2,0],6],[[1,1,2],-72],[[1,1,1],54],[[1,1,0],9],[[1,0,3],-336],[[1,0,2],360],[[1,0,1],-27],[[0,3,0],1],[[0,2,1],4],[[0,2,0],-1],[[0,1,2],16],[[0,1,1],-8],[[0,1,0],-5],[[0,0,3],64],[[0,0,2],-48],[[0,0,1],-12],[[0,0,0],-3]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-1],[[6,2,1],-4],[[6,2,0],1],[[6,1,2],-16],[[6,1,1],8],[[6,1,0],5],[[6,0,3],-64],[[6,0,2],48],[[6,0,1],12],[[6,0,0],3],[[5,3,0],3],[[5,2,1],15],[[5,2,0],-6],[[5,1,2],72],[[5,1,1],-54],[[5,1,0],-9],[[5,0,3],336],[[5,0,2],-360],[[5,0,1],27],[[4,3,0],-6],[[4,2,1],-30],[[4,2,0],12],[[4,1,2],-153],[[4,1,1],126],[[4,1,0],9],[[4,0,3],-780],[[4,0,2],963],[[4,0,1],-216],[[4,0,0],-81],[[3,3,0],7],[[3,2,1],37],[[3,2,0],-16],[[3,1,2],193],[[3,1,1],-164],[[3,1,0],-8],[[3,0,3],1015],[[3,0,2],-1308],[[3,0,1],348],[[3,0,0],168],[[2,3,0],-6],[[2,2,1],-30],[[2,2,0],12],[[2,1,2],-153],[[2,1,1],126],[[2,1,0],9],[[2,0,3],-780],[[2,0,2],963],[[2,0,1],-216],[[2,0,0],-81],[[1,3,0],3],[[1,2,1],15],[[1,2,0],-6],[[1,1,2],72],[[1,1,1],-54],[[1,1,0],-9],[[1,0,3],336],[[1,0,2],-360],[[1,0,1],27],[[0,3,0],-1],[[0,2,1],-4],[[0,2,0],1],[[0,1,2],-16],[[0,1,1],8],[[0,1,0],5],[[0,0,3],-64],[[0,0,2],48],[[0,0,1],12],[[0,0,0],3]]}],"tree":[2,[2,8,[1,6,[0,8,[0,4,[2,8,[0,4,[1,7,[1,[2,{"i":3,"e":8,"lambda":[4204184149354017,64394351286784]},{"i":6,"e":8,"lambda":[-15492552252080355,429040545065216]}],{"i":1,"e":8,"lambda":[6185386803894363,304555681424128]}]]]]]]]],[0,2,[1,{"i":5,"e":8,"lambda":[-1174752485333664431,36034188033228800]},[2,[0,{"i":0,"e":8,"lambda":[27119422049135923,732625371532800]},{"i":6,"e":8,"lambda":[-65315055475681467,1321856509914112]}],9]]]],"statistics":{"nodes":29,"leaves":15,"maxdepth":10},"mask":[[0,-1],[1,1],[3,1],[6,-1],[9,-1],[15,1],[16,-1]]},{"pattern":[[1,-1,-1,-1,-1,-1,-1,1,1,1,-1,-1,-1,-1,-1,-1,-1,-1],0,1,-1,3,1,1],"degrees":[16,6,6],"polynomials":[{"name":"W0-W2","positive_content":18,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-80],[[8,3,0],80],[[8,2,2],80],[[8,2,1],200],[[8,2,0],-280],[[8,1,3],-80],[[8,1,1],-180],[[8,1,0],260],[[8,0,3],120],[[8,0,2],-180],[[8,0,1],90],[[8,0,0],-69],[[7,3,1],680],[[7,3,0],-680],[[7,2,2],-560],[[7,2,1],-1400],[[7,2,0],1960],[[7,1,3],440],[[7,1,1],990],[[7,1,0],-1430],[[7,0,3],-480],[[7,0,2],720],[[7,0,1],-360],[[7,0,0],330],[[6,3,1],-2660],[[6,3,0],2660],[[6,2,2],1700],[[6,2,1],4790],[[6,2,0],-6490],[[6,1,3],-920],[[6,1,2],-360],[[6,1,1],-2610],[[6,1,0],3890],[[6,0,3],660],[[6,0,2],-720],[[6,0,1],225],[[6,0,0],-474],[[5,3,1],6050],[[5,3,0],-6050],[[5,2,2],-2720],[[5,2,1],-10040],[[5,2,0],12760],[[5,1,3],740],[[5,1,2],1620],[[5,1,1],4095],[[5,1,0],-6455],[[5,0,3],-300],[[5,0,2],-360],[[5,0,1],585],[[5,0,0],-435],[[4,3,1],-8450],[[4,3,0],8450],[[4,2,2],2120],[[4,2,1],13805],[[4,2,0],-15925],[[4,1,3],160],[[4,1,2],-2700],[[4,1,1],-4635],[[4,1,0],7175],[[4,0,3],-150],[[4,0,2],1035],[[4,0,1],-720],[[4,0,0],1146],[[3,3,1],6875],[[3,3,0],-6875],[[3,2,2],-200],[[3,2,1],-11975],[[3,2,0],12175],[[3,1,3],-490],[[3,1,2],1440],[[3,1,1],4365],[[3,1,0],-5315],[[3,0,3],240],[[3,0,2],-630],[[3,0,1],45],[[3,0,0],-165],[[2,3,1],-2375],[[2,3,0],2375],[[2,2,2],-775],[[2,2,1],5150],[[2,2,0],-4375],[[2,1,3],10],[[2,1,2],810],[[2,1,1],-3015],[[2,1,0],2195],[[2,0,3],-15],[[2,0,2],-180],[[2,0,1],495],[[2,0,0],-609],[[1,3,1],-625],[[1,3,0],625],[[1,2,2],250],[[1,2,1],625],[[1,2,0],-875],[[1,1,3],125],[[1,1,2],-675],[[1,1,1],450],[[1,1,0],100],[[1,0,3],-75],[[1,0,2],315],[[1,0,1],-360],[[1,0,0],330],[[0,3,1],625],[[0,3,0],-625],[[0,2,2],125],[[0,2,1],-1375],[[0,2,0],1250],[[0,1,3],25],[[0,1,2],-225],[[0,1,1],900],[[0,1,0],-700],[[0,0,3],-15],[[0,0,2],90],[[0,0,1],-180],[[0,0,0],66]]},{"name":"W3-W2","positive_content":6,"factors":[{"terms":[[[2,0,0],-2],[[1,0,0],2],[[0,0,0],1]],"exponent":2,"kind":"physical"}],"reduced":[[[6,3,1],-40],[[6,3,0],40],[[6,2,2],40],[[6,2,1],100],[[6,2,0],-140],[[6,1,3],-40],[[6,1,1],-90],[[6,1,0],130],[[6,0,3],60],[[6,0,2],-90],[[6,0,1],45],[[6,0,0],-47],[[5,3,1],300],[[5,3,0],-300],[[5,2,2],-240],[[5,2,1],-600],[[5,2,0],840],[[5,1,3],180],[[5,1,1],405],[[5,1,0],-585],[[5,0,3],-180],[[5,0,2],270],[[5,0,1],-135],[[5,0,0],141],[[4,3,1],-1050],[[4,3,0],1050],[[4,2,2],630],[[4,2,1],1845],[[4,2,0],-2475],[[4,1,3],-300],[[4,1,2],-180],[[4,1,1],-945],[[4,1,0],1425],[[4,0,3],180],[[4,0,2],-135],[[4,0,0],27],[[3,3,1],2125],[[3,3,0],-2125],[[3,2,2],-850],[[3,2,1],-3475],[[3,2,0],4325],[[3,1,3],160],[[3,1,2],630],[[3,1,1],1305],[[3,1,0],-2095],[[3,0,3],-60],[[3,0,2],-180],[[3,0,1],225],[[3,0,0],-289],[[2,3,1],-2625],[[2,3,0],2625],[[2,2,2],525],[[2,2,1],4350],[[2,2,0],-4875],[[2,1,3],90],[[2,1,2],-810],[[2,1,1],-1485],[[2,1,0],2205],[[2,0,3],-45],[[2,0,2],270],[[2,0,1],-135],[[2,0,0],24],[[1,3,1],1875],[[1,3,0],-1875],[[1,2,1],-3375],[[1,2,0],3375],[[1,1,3],-75],[[1,1,2],225],[[1,1,1],1350],[[1,1,0],-1500],[[1,0,3],45],[[1,0,2],-135],[[1,0,0],144],[[0,3,1],-625],[[0,3,0],625],[[0,2,2],-125],[[0,2,1],1375],[[0,2,0],-1250],[[0,1,3],-25],[[0,1,2],225],[[0,1,1],-900],[[0,1,0],700],[[0,0,3],15],[[0,0,2],-90],[[0,0,1],180],[[0,0,0],-116]]},{"name":"S02-W6","positive_content":3,"factors":[],"reduced":[[[10,5,0],64],[[10,4,1],-320],[[10,4,0],-160],[[10,3,2],320],[[10,3,1],1360],[[10,3,0],-400],[[10,2,3],-320],[[10,2,2],-560],[[10,2,1],-2120],[[10,2,0],1400],[[10,1,3],1040],[[10,1,2],-720],[[10,1,1],1620],[[10,1,0],-920],[[10,0,3],-840],[[10,0,2],1260],[[10,0,1],-630],[[10,0,0],-38],[[9,5,0],-800],[[9,4,1],3520],[[9,4,0],1760],[[9,3,2],-3040],[[9,3,1],-13160],[[9,3,0],4040],[[9,2,3],2560],[[9,2,2],4720],[[9,2,1],17560],[[9,2,0],-12040],[[9,1,3],-7000],[[9,1,2],4680],[[9,1,1],-11070],[[9,1,0],6760],[[9,0,3],4560],[[9,0,2],-6840],[[9,0,1],3420],[[9,0,0],64],[[8,5,0],4800],[[8,4,1],-18240],[[8,4,0],-9840],[[8,3,2],13200],[[8,3,1],61140],[[8,3,0],-17700],[[8,2,3],-8880],[[8,2,2],-19500],[[8,2,1],-71070],[[8,2,0],50010],[[8,1,3],20040],[[8,1,2],-9360],[[8,1,1],34830],[[8,1,0],-29040],[[8,0,3],-10260],[[8,0,2],13500],[[8,0,1],-5805],[[8,0,0],3228],[[7,5,0],-18000],[[7,4,1],57600],[[7,4,0],36000],[[7,3,2],-33480],[[7,3,1],-175770],[[7,3,0],42690],[[7,2,3],16560],[[7,2,2],50040],[[7,2,1],180360],[[7,2,0],-128880],[[7,1,3],-30060],[[7,1,2],-1980],[[7,1,1],-65205],[[7,1,0],80865],[[7,0,3],12060],[[7,0,2],-9720],[[7,0,1],675],[[7,0,0],-12891],[[6,5,0],46500],[[6,4,1],-120900],[[6,4,0],-94650],[[6,3,2],52680],[[6,3,1],341790],[[6,3,0],-53190],[[6,2,3],-15960],[[6,2,2],-84540],[[6,2,1],-316155],[[6,2,0],221115],[[6,1,3],21720],[[6,1,2],38160],[[6,1,1],85185],[[6,1,0],-150105],[[6,0,3],-6570],[[6,0,2],-5805],[[6,0,1],9315],[[6,0,0],26388],[[5,5,0],-86250],[[5,4,1],172500],[[5,4,0],185250],[[5,3,2],-49200],[[5,3,1],-461325],[[5,3,0],1725],[[5,2,3],3840],[[5,2,2],90600],[[5,2,1],396915],[[5,2,0],-248955],[[5,1,3],-690],[[5,1,2],-64890],[[5,1,1],-92340],[[5,1,0],185190],[[5,0,3],-1080],[[5,0,2],17280],[[5,0,1],-11610],[[5,0,0],-35016],[[4,5,0],116250],[[4,4,1],-162750],[[4,4,0],-271500],[[4,3,2],20100],[[4,3,1],422925],[[4,3,0],118575],[[4,2,3],6540],[[4,2,2],-49575],[[4,2,1],-354495],[[4,2,0],155730],[[4,1,3],-10050],[[4,1,2],43560],[[4,1,1],91530],[[4,1,0],-145470],[[4,0,3],3555],[[4,0,2],-12285],[[4,0,1],2025],[[4,0,0],30033],[[3,5,0],-112500],[[3,4,1],90000],[[3,4,0],292500],[[3,3,2],6750],[[3,3,1],-236250],[[3,3,0],-226500],[[3,2,3],-4500],[[3,2,2],-4500],[[3,2,1],206550],[[3,2,0],450],[[3,1,3],4905],[[3,1,2],-495],[[3,1,1],-69795],[[3,1,0],59805],[[3,0,3],-1305],[[3,0,2],405],[[3,0,1],7155],[[3,0,0],-16131],[[2,5,0],75000],[[2,4,1],-15000],[[2,4,0],-221250],[[2,3,2],-9750],[[2,3,1],45750],[[2,3,0],228000],[[2,2,3],-1050],[[2,2,2],21000],[[2,2,1],-51225],[[2,2,0],-93225],[[2,1,3],1545],[[2,1,2],-15435],[[2,1,1],27135],[[2,1,0],7275],[[2,0,3],-540],[[2,0,2],3780],[[2,0,1],-5805],[[2,0,0],3228],[[1,5,0],-31250],[[1,4,1],-12500],[[1,4,0],106250],[[1,3,2],1250],[[1,3,1],30625],[[1,3,0],-131875],[[1,2,3],1000],[[1,2,2],-5000],[[1,2,1],-22625],[[1,2,0],76625],[[1,1,3],-1225],[[1,1,2],4725],[[1,1,1],4050],[[1,1,0],-20300],[[1,0,3],375],[[1,0,2],-1305],[[1,0,1],720],[[1,0,0],1414],[[0,5,0],6250],[[0,4,1],6250],[[0,4,0],-25000],[[0,3,2],1250],[[0,3,1],-18125],[[0,3,0],36875],[[0,2,3],250],[[0,2,2],-3125],[[0,2,1],18625],[[0,2,0],-25750],[[0,1,3],-325],[[0,1,2],2475],[[0,1,1],-8100],[[0,1,0],8500],[[0,0,3],105],[[0,0,2],-630],[[0,0,1],1260],[[0,0,0],-983]]},{"name":"W0-S13","positive_content":1,"factors":[],"reduced":[[[10,3,1],-240],[[10,3,0],240],[[10,2,2],240],[[10,2,1],600],[[10,2,0],-840],[[10,1,3],-240],[[10,1,1],-540],[[10,1,0],780],[[10,0,3],360],[[10,0,2],-540],[[10,0,1],270],[[10,0,0],-50],[[9,3,1],840],[[9,3,0],-840],[[9,2,2],-480],[[9,2,1],-1200],[[9,2,0],1680],[[9,1,3],120],[[9,1,1],270],[[9,1,0],-390],[[9,0,3],360],[[9,0,2],-540],[[9,0,1],270],[[9,0,0],-20],[[8,3,1],3420],[[8,3,0],-3420],[[8,2,2],-4500],[[8,2,1],-9630],[[8,2,0],14130],[[8,1,3],5040],[[8,1,2],-1080],[[8,1,1],9720],[[8,1,0],-13680],[[8,0,3],-7020],[[8,0,2],11340],[[8,0,1],-6075],[[8,0,0],-75],[[7,3,1],-31950],[[7,3,0],31950],[[7,2,2],25740],[[7,2,1],62730],[[7,2,0],-88470],[[7,1,3],-18180],[[7,1,2],-540],[[7,1,1],-41715],[[7,1,0],60435],[[7,0,3],16200],[[7,0,2],-22680],[[7,0,1],10530],[[7,0,0],-6870],[[6,3,1],105300],[[6,3,0],-105300],[[6,2,2],-59940],[[6,2,1],-181035],[[6,2,0],240975],[[6,1,3],25380],[[6,1,2],21600],[[6,1,1],86670],[[6,1,0],-133650],[[6,0,3],-14850],[[6,0,2],8505],[[6,0,1],3240],[[6,0,0],15975],[[5,3,1],-196875],[[5,3,0],196875],[[5,2,2],72000],[[5,2,1],321750],[[5,2,0],-393750],[[5,1,3],-10170],[[5,1,2],-60480],[[5,1,1],-117855],[[5,1,0],188505],[[5,0,3],2970],[[5,0,2],19035],[[5,0,1],-19440],[[5,0,0],-4767],[[4,3,1],222750],[[4,3,0],-222750],[[4,2,2],-37125],[[4,2,1],-371250],[[4,2,0],408375],[[4,1,3],-9720],[[4,1,2],64530],[[4,1,1],125955],[[4,1,0],-180765],[[4,0,3],5805],[[4,0,2],-25515],[[4,0,1],12960],[[4,0,0],-9540],[[3,3,1],-140625],[[3,3,0],140625],[[3,2,2],-7875],[[3,2,1],258750],[[3,2,0],-250875],[[3,1,3],7875],[[3,1,2],-11475],[[3,1,1],-109350],[[3,1,0],112950],[[3,0,3],-4050],[[3,0,2],7695],[[3,0,1],5670],[[3,0,0],825],[[2,3,1],28125],[[2,3,0],-28125],[[2,2,2],15750],[[2,2,1],-72000],[[2,2,0],56250],[[2,1,3],1800],[[2,1,2],-22950],[[2,1,1],54675],[[2,1,0],-33525],[[2,0,3],-945],[[2,0,2],7695],[[2,0,1],-13365],[[2,0,0],9645],[[1,3,1],18750],[[1,3,0],-18750],[[1,2,2],-1875],[[1,2,1],-30000],[[1,2,0],31875],[[1,1,3],-1500],[[1,1,2],6750],[[1,1,1],6750],[[1,1,0],-12000],[[1,0,3],900],[[1,0,2],-3375],[[1,0,1],2700],[[1,0,0],-3935],[[0,3,1],-9375],[[0,3,0],9375],[[0,2,2],-1875],[[0,2,1],20625],[[0,2,0],-18750],[[0,1,3],-375],[[0,1,2],3375],[[0,1,1],-13500],[[0,1,0],10500],[[0,0,3],225],[[0,0,2],-1350],[[0,0,1],2700],[[0,0,0],-833]]},{"name":"W0-S17","positive_content":1,"factors":[],"reduced":[[[10,3,2],480],[[10,3,1],-1200],[[10,3,0],720],[[10,2,3],-480],[[10,2,2],-480],[[10,2,1],3480],[[10,2,0],-2520],[[10,1,4],480],[[10,1,3],-720],[[10,1,2],1080],[[10,1,1],-3180],[[10,1,0],2340],[[10,0,5],-32],[[10,0,4],-576],[[10,0,3],2016],[[10,0,2],-2376],[[10,0,1],1386],[[10,0,0],-378],[[9,3,2],-4560],[[9,3,1],9960],[[9,3,0],-5400],[[9,2,3],3840],[[9,2,2],5280],[[9,2,1],-24240],[[9,2,0],15120],[[9,1,4],-3120],[[9,1,3],3240],[[9,1,2],-7020],[[9,1,1],17430],[[9,1,0],-10530],[[9,0,5],160],[[9,0,4],2880],[[9,0,3],-7920],[[9,0,2],8640],[[9,0,1],-5310],[[9,0,0],1620],[[8,3,2],19800],[[8,3,1],-36180],[[8,3,0],16380],[[8,2,3],-13320],[[8,2,2],-27720],[[8,2,1],76770],[[8,2,0],-35730],[[8,1,4],7920],[[8,1,3],-720],[[8,1,2],17820],[[8,1,1],-42480],[[8,1,0],17460],[[8,0,5],-240],[[8,0,4],-5424],[[8,0,3],6912],[[8,0,2],-1080],[[8,0,1],243],[[8,0,0],-2241],[[7,3,2],-50220],[[7,3,1],68490],[[7,3,0],-18270],[[7,2,3],24840],[[7,2,2],85680],[[7,2,1],-131670],[[7,2,0],21150],[[7,1,4],-8640],[[7,1,3],-21420],[[7,1,2],-25920],[[7,1,1],53325],[[7,1,0],2655],[[7,0,4],4416],[[7,0,3],10152],[[7,0,2],-28080],[[7,0,1],18738],[[7,0,0],-8046],[[6,3,2],79020],[[6,3,1],-52740],[[6,3,0],-26280],[[6,2,3],-23940],[[6,2,2],-164700],[[6,2,1],100305],[[6,2,0],88335],[[6,1,4],720],[[6,1,3],49500],[[6,1,2],41310],[[6,1,1],-27990],[[6,1,0],-63540],[[6,0,5],240],[[6,0,4],-96],[[6,0,3],-23400],[[6,0,2],32022],[[6,0,1],-13500],[[6,0,0],17604],[[5,3,2],-73800],[[5,3,1],-49275],[[5,3,0],123075],[[5,2,3],5760],[[5,2,2],190800],[[5,2,1],66870],[[5,2,0],-263430],[[5,1,4],6120],[[5,1,3],-36270],[[5,1,2],-82215],[[5,1,1],-20565],[[5,1,0],132930],[[5,0,5],-48],[[5,0,4],-3072],[[5,0,3],15012],[[5,0,2],5940],[[5,0,1],-21384],[[5,0,0],1350],[[4,3,2],30150],[[4,3,1],162450],[[4,3,0],-192600],[[4,2,3],9810],[[4,2,2],-108270],[[4,2,1],-258390],[[4,2,0],356850],[[4,1,4],-2520],[[4,1,3],-11520],[[4,1,2],99225],[[4,1,1],72045],[[4,1,0],-157230],[[4,0,5],-120],[[4,0,4],1704],[[4,0,3],3456],[[4,0,2],-32238],[[4,0,1],28539],[[4,0,0],-17631],[[3,3,2],10125],[[3,3,1],-160875],[[3,3,0],150750],[[3,2,3],-6750],[[3,2,2],-9900],[[3,2,1],283050],[[3,2,0],-266400],[[3,1,4],-2160],[[3,1,3],23265],[[3,1,2],-32400],[[3,1,1],-105030],[[3,1,0],116325],[[3,0,4],1104],[[3,0,3],-9918],[[3,0,2],18306],[[3,0,1],-1512],[[3,0,0],2160],[[2,3,2],-14625],[[2,3,1],57375],[[2,3,0],-42750],[[2,2,3],-1575],[[2,2,2],44775],[[2,2,1],-125325],[[2,2,0],82125],[[2,1,4],630],[[2,1,3],900],[[2,1,2],-34425],[[2,1,1],77805],[[2,1,0],-44910],[[2,0,5],30],[[2,0,4],-564],[[2,0,3],648],[[2,0,2],7506],[[2,0,1],-16200],[[2,0,0],11610],[[1,3,2],1875],[[1,3,1],15000],[[1,3,0],-16875],[[1,2,3],1500],[[1,2,2],-9750],[[1,2,1],-18750],[[1,2,0],27000],[[1,1,4],525],[[1,1,3],-5400],[[1,1,2],16875],[[1,1,1],-3900],[[1,1,0],-8100],[[1,0,5],10],[[1,0,4],-372],[[1,0,3],2772],[[1,0,2],-7020],[[1,0,1],5760],[[1,0,0],-4860],[[0,3,2],1875],[[0,3,1],-13125],[[0,3,0],11250],[[0,2,3],375],[[0,2,2],-6375],[[0,2,1],28500],[[0,2,0],-22500],[[0,1,4],75],[[0,1,3],-1125],[[0,1,2],6750],[[0,1,1],-18300],[[0,1,0],12600],[[0,0,5],1],[[0,0,4],-51],[[0,0,3],540],[[0,0,2],-2160],[[0,0,1],3600],[[0,0,0],-1188]]},{"name":"W3-S17","positive_content":1,"factors":[],"reduced":[[[10,3,2],480],[[10,3,1],-720],[[10,3,0],240],[[10,2,3],-480],[[10,2,2],-960],[[10,2,1],2280],[[10,2,0],-840],[[10,1,4],480],[[10,1,3],-240],[[10,1,2],1080],[[10,1,1],-2100],[[10,1,0],780],[[10,0,5],-32],[[10,0,4],-576],[[10,0,3],1296],[[10,0,2],-1296],[[10,0,1],846],[[10,0,0],-264],[[9,3,2],-4560],[[9,3,1],6840],[[9,3,0],-2280],[[9,2,3],3840],[[9,2,2],7680],[[9,2,1],-18240],[[9,2,0],6720],[[9,1,4],-3120],[[9,1,3],1560],[[9,1,2],-7020],[[9,1,1],13650],[[9,1,0],-5070],[[9,0,5],160],[[9,0,4],2880],[[9,0,3],-6480],[[9,0,2],6480],[[9,0,1],-4230],[[9,0,0],1320],[[8,3,2],19800],[[8,3,1],-29340],[[8,3,0],9540],[[8,2,3],-13320],[[8,2,2],-30240],[[8,2,1],67230],[[8,2,0],-23670],[[8,1,4],7920],[[8,1,3],-1440],[[8,1,2],19980],[[8,1,1],-40860],[[8,1,0],14400],[[8,0,5],-240],[[8,0,4],-5424],[[8,0,3],10152],[[8,0,2],-7560],[[8,0,1],4293],[[8,0,0],-1071],[[7,3,2],-50220],[[7,3,1],72270],[[7,3,0],-22050],[[7,2,3],24840],[[7,2,2],74880],[[7,2,1],-145710],[[7,2,0],45990],[[7,1,4],-8640],[[7,1,3],-9540],[[7,1,2],-31320],[[7,1,1],71955],[[7,1,0],-22455],[[7,0,4],4416],[[7,0,3],-1728],[[7,0,2],-8640],[[7,0,1],8208],[[7,0,0],-3636],[[6,3,2],79020],[[6,3,1],-106560],[[6,3,0],27540],[[6,2,3],-23940],[[6,2,2],-124380],[[6,2,1],195435],[[6,2,0],-47115],[[6,1,4],720],[[6,1,3],28620],[[6,1,2],33750],[[6,1,1],-80640],[[6,1,0],17550],[[6,0,5],240],[[6,0,4],-96],[[6,0,3],-10980],[[6,0,2],21492],[[6,0,1],-13500],[[6,0,0],5994],[[5,3,2],-73800],[[5,3,1],83475],[[5,3,0],-9675],[[5,2,3],5760],[[5,2,2],133920],[[5,2,1],-147420],[[5,2,0],7740],[[5,1,4],6120],[[5,1,3],-26370],[[5,1,2],-39015],[[5,1,1],58005],[[5,1,0],1260],[[5,0,5],-48],[[5,0,4],-3072],[[5,0,3],11772],[[5,0,2],-7020],[[5,0,1],-5994],[[5,0,0],288],[[4,3,2],30150],[[4,3,1],-7200],[[4,3,0],-22950],[[4,2,3],9810],[[4,2,2],-75780],[[4,2,1],20070],[[4,2,0],45900],[[4,1,4],-2520],[[4,1,3],-3780],[[4,1,2],44685],[[4,1,1],-17865],[[4,1,0],-20520],[[4,0,5],-120],[[4,0,4],1704],[[4,0,3],-1134],[[4,0,2],-11178],[[4,0,1],16389],[[4,0,0],-2511],[[3,3,2],10125],[[3,3,1],-46125],[[3,3,0],36000],[[3,2,3],-6750],[[3,2,2],-4500],[[3,2,1],73800],[[3,2,0],-62550],[[3,1,4],-2160],[[3,1,3],16515],[[3,1,2],-20790],[[3,1,1],-19170],[[3,1,0],25605],[[3,0,4],1104],[[3,0,3],-6408],[[3,0,2],11016],[[3,0,1],-4752],[[3,0,0],-2340],[[2,3,2],-14625],[[2,3,1],32625],[[2,3,0],-18000],[[2,2,3],-1575],[[2,2,2],31725],[[2,2,1],-62775],[[2,2,0],32625],[[2,1,4],630],[[2,1,3],-630],[[2,1,2],-15255],[[2,1,1],30825],[[2,1,0],-15570],[[2,0,5],30],[[2,0,4],-564],[[2,0,3],1458],[[2,0,2],1026],[[2,0,1],-4860],[[2,0,0],3060],[[1,3,2],1875],[[1,3,0],-1875],[[1,2,3],1500],[[1,2,2],-8250],[[1,2,1],5250],[[1,2,0],1500],[[1,1,4],525],[[1,1,3],-4200],[[1,1,2],11475],[[1,1,1],-9300],[[1,1,0],1500],[[1,0,5],10],[[1,0,4],-372],[[1,0,3],2052],[[1,0,2],-4320],[[1,0,1],3600],[[1,0,0],-840],[[0,3,2],1875],[[0,3,1],-5625],[[0,3,0],3750],[[0,2,3],375],[[0,2,2],-4875],[[0,2,1],12000],[[0,2,0],-7500],[[0,1,4],75],[[0,1,3],-825],[[0,1,2],4050],[[0,1,1],-7500],[[0,1,0],4200],[[0,0,5],1],[[0,0,4],-51],[[0,0,3],360],[[0,0,2],-1080],[[0,0,1],1440],[[0,0,0],-696]]},{"name":"S02-S23","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,1],-240],[[8,3,0],240],[[8,2,2],240],[[8,2,1],600],[[8,2,0],-840],[[8,1,3],-240],[[8,1,1],-540],[[8,1,0],780],[[8,0,3],360],[[8,0,2],-540],[[8,0,1],270],[[8,0,0],-164],[[7,3,1],2040],[[7,3,0],-2040],[[7,2,2],-1680],[[7,2,1],-4200],[[7,2,0],5880],[[7,1,3],1320],[[7,1,1],2970],[[7,1,0],-4290],[[7,0,3],-1440],[[7,0,2],2160],[[7,0,1],-1080],[[7,0,0],770],[[6,3,1],-7980],[[6,3,0],7980],[[6,2,2],5100],[[6,2,1],14370],[[6,2,0],-19470],[[6,1,3],-2760],[[6,1,2],-1080],[[6,1,1],-7830],[[6,1,0],11670],[[6,0,3],1980],[[6,0,2],-2160],[[6,0,1],675],[[6,0,0],-1064],[[5,3,1],18150],[[5,3,0],-18150],[[5,2,2],-8160],[[5,2,1],-30120],[[5,2,0],38280],[[5,1,3],2220],[[5,1,2],4860],[[5,1,1],12285],[[5,1,0],-19365],[[5,0,3],-900],[[5,0,2],-1080],[[5,0,1],1755],[[5,0,0],-985],[[4,3,1],-25350],[[4,3,0],25350],[[4,2,2],6360],[[4,2,1],41415],[[4,2,0],-47775],[[4,1,3],480],[[4,1,2],-8100],[[4,1,1],-13905],[[4,1,0],21525],[[4,0,3],-450],[[4,0,2],3105],[[4,0,1],-2160],[[4,0,0],2431],[[3,3,1],20625],[[3,3,0],-20625],[[3,2,2],-600],[[3,2,1],-35925],[[3,2,0],36525],[[3,1,3],-1470],[[3,1,2],4320],[[3,1,1],13095],[[3,1,0],-15945],[[3,0,3],720],[[3,0,2],-1890],[[3,0,1],135],[[3,0,0],-175],[[2,3,1],-7125],[[2,3,0],7125],[[2,2,2],-2325],[[2,2,1],15450],[[2,2,0],-13125],[[2,1,3],30],[[2,1,2],2430],[[2,1,1],-9045],[[2,1,0],6585],[[2,0,3],-45],[[2,0,2],-540],[[2,0,1],1485],[[2,0,0],-1469],[[1,3,1],-1875],[[1,3,0],1875],[[1,2,2],750],[[1,2,1],1875],[[1,2,0],-2625],[[1,1,3],375],[[1,1,2],-2025],[[1,1,1],1350],[[1,1,0],300],[[1,0,3],-225],[[1,0,2],945],[[1,0,1],-1080],[[1,0,0],770],[[0,3,1],1875],[[0,3,0],-1875],[[0,2,2],375],[[0,2,1],-4125],[[0,2,0],3750],[[0,1,3],75],[[0,1,2],-675],[[0,1,1],2700],[[0,1,0],-2100],[[0,0,3],-45],[[0,0,2],270],[[0,0,1],-540],[[0,0,0],241]]},{"name":"W0-S36","positive_content":1,"factors":[],"reduced":[[[10,5,0],32],[[10,4,1],-480],[[10,4,0],240],[[10,3,2],480],[[10,3,1],1440],[[10,3,0],-1320],[[10,2,3],-480],[[10,2,2],-240],[[10,2,1],-1680],[[10,2,0],1700],[[10,1,3],960],[[10,1,2],-1080],[[10,1,1],1080],[[10,1,0],-480],[[10,0,3],-360],[[10,0,2],540],[[10,0,1],-270],[[10,0,0],-42],[[9,5,0],-400],[[9,4,1],5280],[[9,4,0],-2640],[[9,3,2],-4560],[[9,3,1],-15120],[[9,3,0],13980],[[9,2,3],3840],[[9,2,2],3360],[[9,2,1],17040],[[9,2,0],-18640],[[9,1,3],-7680],[[9,1,2],7020],[[9,1,1],-10260],[[9,1,0],7800],[[9,0,3],3960],[[9,0,2],-5940],[[9,0,1],2970],[[9,0,0],-60],[[8,5,0],2400],[[8,4,1],-27360],[[8,4,0],13320],[[8,3,2],19800],[[8,3,1],76680],[[8,3,0],-69930],[[8,2,3],-13320],[[8,2,2],-20700],[[8,2,1],-81180],[[8,2,0],94785],[[8,1,3],26640],[[8,1,2],-16740],[[8,1,1],40500],[[8,1,0],-46080],[[8,0,3],-14580],[[8,0,2],21060],[[8,0,1],-10125],[[8,0,0],3555],[[7,5,0],-9000],[[7,4,1],86400],[[7,4,0],-39600],[[7,3,2],-50220],[[7,3,1],-241380],[[7,3,0],213525],[[7,2,3],24840],[[7,2,2],70740],[[7,2,1],238680],[[7,2,0],-291105],[[7,1,3],-49680],[[7,1,2],7020],[[7,1,1],-93150],[[7,1,0],146970],[[7,0,3],24840],[[7,0,2],-29160],[[7,0,1],10530],[[7,0,0],-21150],[[6,5,0],23250],[[6,4,1],-181350],[[6,4,0],73575],[[6,3,2],79020],[[6,3,1],513540],[[6,3,0],-432585],[[6,2,3],-23940],[[6,2,2],-145080],[[6,2,1],-481230],[[6,2,0],591735],[[6,1,3],47880],[[6,1,2],50490],[[6,1,1],144990],[[6,1,0],-293760],[[6,0,3],-19710],[[6,0,2],4455],[[6,0,1],9720],[[6,0,0],45225],[[5,5,0],-43125],[[5,4,1],258750],[[5,4,0],-79875],[[5,3,2],-73800],[[5,3,1],-754650],[[5,3,0],589950],[[5,2,3],5760],[[5,2,2],175680],[[5,2,1],693810],[[5,2,0],-817800],[[5,1,3],-11520],[[5,1,2],-119745],[[5,1,1],-176580],[[5,1,0],391005],[[5,0,3],2430],[[5,0,2],31185],[[5,0,1],-27540],[[5,0,0],-42705],[[4,5,0],58125],[[4,4,1],-244125],[[4,4,0],27000],[[4,3,2],30150],[[4,3,1],746550],[[4,3,0],-513450],[[4,2,3],9810],[[4,2,2],-103635],[[4,2,1],-709920],[[4,2,0],749595],[[4,1,3],-19620],[[4,1,2],108405],[[4,1,1],189540],[[4,1,0],-351405],[[4,0,3],8235],[[4,0,2],-34425],[[4,0,1],14580],[[4,0,0],22140],[[3,5,0],-56250],[[3,4,1],135000],[[3,4,0],56250],[[3,3,2],10125],[[3,3,1],-445500],[[3,3,0],221625],[[3,2,3],-6750],[[3,2,2],-7425],[[3,2,1],471150],[[3,2,0],-400725],[[3,1,3],13500],[[3,1,2],-16065],[[3,1,1],-165240],[[3,1,0],199485],[[3,0,3],-5130],[[3,0,2],8505],[[3,0,1],10530],[[3,0,0],-15885],[[2,5,0],37500],[[2,4,1],-22500],[[2,4,0],-95625],[[2,3,2],-14625],[[2,3,1],94500],[[2,3,0],43875],[[2,2,3],-1575],[[2,2,2],42075],[[2,2,1],-137475],[[2,2,0],50100],[[2,1,3],3150],[[2,1,2],-37395],[[2,1,1],81810],[[2,1,0],-46485],[[2,0,3],-1215],[[2,0,2],10125],[[2,0,1],-17415],[[2,0,0],13275],[[1,5,0],-15625],[[1,4,1],-18750],[[1,4,0],65625],[[1,3,2],1875],[[1,3,1],56250],[[1,3,0],-105000],[[1,2,3],1500],[[1,2,2],-9375],[[1,2,1],-48750],[[1,2,0],78500],[[1,1,3],-3000],[[1,1,2],12825],[[1,1,1],6750],[[1,1,0],-22575],[[1,0,3],1260],[[1,0,2],-4725],[[1,0,1],3780],[[1,0,0],-3165],[[0,5,0],3125],[[0,4,1],9375],[[0,4,0],-18750],[[0,3,2],1875],[[0,3,1],-33750],[[0,3,0],41250],[[0,2,3],375],[[0,2,2],-6000],[[0,2,1],42375],[[0,2,0],-41125],[[0,1,3],-750],[[0,1,2],6075],[[0,1,1],-21600],[[0,1,0],17475],[[0,0,3],315],[[0,0,2],-1890],[[0,0,1],3780],[[0,0,0],-1635]]},{"name":"W3-S36","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,3,0],8],[[6,2,1],-120],[[6,2,0],84],[[6,1,2],120],[[6,1,1],120],[[6,1,0],-216],[[6,0,3],-120],[[6,0,2],180],[[6,0,1],-90],[[6,0,0],8],[[5,3,0],-60],[[5,2,1],720],[[5,2,0],-504],[[5,1,2],-540],[[5,1,1],-540],[[5,1,0],972],[[5,0,3],360],[[5,0,2],-540],[[5,0,1],270],[[5,0,0],-24],[[4,3,0],210],[[4,2,1],-1890],[[4,2,0],1269],[[4,1,2],900],[[4,1,1],1440],[[4,1,0],-2088],[[4,0,3],-180],[[4,0,1],135],[[4,0,0],453],[[3,3,0],-425],[[3,2,1],2550],[[3,2,0],-1515],[[3,1,2],-480],[[3,1,1],-2370],[[3,1,0],2502],[[3,0,3],-240],[[3,0,2],900],[[3,0,1],-720],[[3,0,0],-866],[[2,3,0],525],[[2,2,1],-1575],[[2,2,0],495],[[2,1,2],-270],[[2,1,1],2160],[[2,1,0],-1566],[[2,0,3],90],[[2,0,2],-135],[[2,0,1],-135],[[2,0,0],588],[[1,3,0],-375],[[1,2,0],675],[[1,1,2],225],[[1,1,1],-450],[[1,1,0],45],[[1,0,3],90],[[1,0,2],-405],[[1,0,1],540],[[1,0,0],-159],[[0,3,0],125],[[0,2,1],375],[[0,2,0],-600],[[0,1,2],75],[[0,1,1],-600],[[0,1,0],585],[[0,0,3],15],[[0,0,2],-90],[[0,0,1],180],[[0,0,0],-127]]},{"name":"W0-S67","positive_content":1,"factors":[],"reduced":[[[10,5,0],32],[[10,4,1],-512],[[10,4,0],272],[[10,3,2],992],[[10,3,1],608],[[10,3,0],-1000],[[10,2,3],-992],[[10,2,2],-1008],[[10,2,1],1080],[[10,2,0],220],[[10,1,4],512],[[10,1,3],448],[[10,1,1],-1360],[[10,1,0],880],[[10,0,5],-32],[[10,0,4],-608],[[10,0,3],1360],[[10,0,2],-1280],[[10,0,1],670],[[10,0,0],-242],[[9,5,0],-400],[[9,4,1],5632],[[9,4,0],-2992],[[9,3,2],-9424],[[9,3,1],-7216],[[9,3,0],10940],[[9,2,3],7936],[[9,2,2],9504],[[9,2,1],-5040],[[9,2,0],-6800],[[9,1,4],-3328],[[9,1,3],-4352],[[9,1,1],5600],[[9,1,0],-1040],[[9,0,5],160],[[9,0,4],3040],[[9,0,3],-4640],[[9,0,2],3160],[[9,0,1],-1730],[[9,0,0],940],[[8,5,0],2400],[[8,4,1],-29184],[[8,4,0],15144],[[8,3,2],40920],[[8,3,1],42648],[[8,3,0],-57018],[[8,2,3],-27528],[[8,2,2],-45468],[[8,2,1],1386],[[8,2,0],51195],[[8,1,4],8448],[[8,1,3],20496],[[8,1,2],2016],[[8,1,1],-9660],[[8,1,0],-16980],[[8,0,5],-240],[[8,0,4],-5712],[[8,0,3],-168],[[8,0,2],9120],[[8,0,1],-3975],[[8,0,0],885],[[7,5,0],-9000],[[7,4,1],92160],[[7,4,0],-45360],[[7,3,2],-103788],[[7,3,1],-156780],[[7,3,0],182493],[[7,2,3],51336],[[7,2,2],134676],[[7,2,1],54018],[[7,2,0],-196875],[[7,1,4],-9216],[[7,1,3],-53136],[[7,1,2],-17568],[[7,1,1],5220],[[7,1,0],85860],[[7,0,4],4608],[[7,0,3],18792],[[7,0,2],-36000],[[7,0,1],14130],[[7,0,0],-16470],[[6,5,0],23250],[[6,4,1],-193440],[[6,4,0],85665],[[6,3,2],163308],[[6,3,1],386148],[[6,3,0],-389481],[[6,2,3],-49476],[[6,2,2],-256824],[[6,2,1],-217287],[[6,2,0],465072],[[6,1,4],768],[[6,1,3],73608],[[6,1,2],68760],[[6,1,1],15114],[[6,1,0],-208650],[[6,0,5],240],[[6,0,4],-48],[[6,0,3],-28884],[[6,0,2],29832],[[6,0,1],2580],[[6,0,0],35970],[[5,5,0],-43125],[[5,4,1],276000],[[5,4,0],-97125],[[5,3,2],-152520],[[5,3,1],-648510],[[5,3,0],562530],[[5,2,3],11904],[[5,2,2],302400],[[5,2,1],461718],[[5,2,0],-718572],[[5,1,4],6528],[[5,1,3],-39360],[[5,1,2],-141120],[[5,1,1],-60468],[[5,1,0],317580],[[5,0,5],-48],[[5,0,4],-3216],[[5,0,3],15000],[[5,0,2],17214],[[5,0,1],-38460],[[5,0,0],-27120],[[4,5,0],58125],[[4,4,1],-260400],[[4,4,0],43275],[[4,3,2],62310],[[4,3,1],724710],[[4,3,0],-523770],[[4,2,3],20274],[[4,2,2],-179523],[[4,2,1],-619020],[[4,2,0],724119],[[4,1,4],-2688],[[4,1,3],-21540],[[4,1,2],145008],[[4,1,1],129648],[[4,1,0],-323508],[[4,0,5],-120],[[4,0,4],1752],[[4,0,3],5910],[[4,0,2],-41484],[[4,0,1],33567],[[4,0,0],10905],[[3,5,0],-56250],[[3,4,1],144000],[[3,4,0],47250],[[3,3,2],20925],[[3,3,1],-487800],[[3,3,0],253125],[[3,2,3],-13950],[[3,2,2],-9585],[[3,2,1],509940],[[3,2,0],-430155],[[3,1,4],-2304],[[3,1,3],29916],[[3,1,2],-38736],[[3,1,1],-166284],[[3,1,0],209088],[[3,0,4],1152],[[3,0,3],-11286],[[3,0,2],19728],[[3,0,1],4356],[[3,0,0],-15930],[[2,5,0],37500],[[2,4,1],-24000],[[2,4,0],-94125],[[2,3,2],-30225],[[2,3,1],128400],[[2,3,0],25575],[[2,2,3],-3255],[[2,2,2],73035],[[2,2,1],-195525],[[2,2,0],78870],[[2,1,4],672],[[2,1,3],2190],[[2,1,2],-49338],[[2,1,1],108762],[[2,1,0],-61206],[[2,0,5],30],[[2,0,4],-582],[[2,0,3],426],[[2,0,2],9876],[[2,0,1],-21282],[[2,0,0],16302],[[1,5,0],-15625],[[1,4,1],-20000],[[1,4,0],66875],[[1,3,2],3875],[[1,3,1],55250],[[1,3,0],-106000],[[1,2,3],3100],[[1,2,2],-17775],[[1,2,1],-38700],[[1,2,0],75250],[[1,1,4],560],[[1,1,3],-7160],[[1,1,2],23580],[[1,1,1],-3940],[[1,1,0],-19040],[[1,0,5],10],[[1,0,4],-386],[[1,0,3],3220],[[1,0,2],-8546],[[1,0,1],6904],[[1,0,0],-4052],[[0,5,0],3125],[[0,4,1],10000],[[0,4,0],-19375],[[0,3,2],3875],[[0,3,1],-39250],[[0,3,0],44750],[[0,2,3],775],[[0,2,2],-10800],[[0,2,1],51750],[[0,2,0],-46100],[[0,1,4],80],[[0,1,3],-1550],[[0,1,2],9630],[[0,1,1],-26920],[[0,1,0],19960],[[0,0,5],1],[[0,0,4],-53],[[0,0,3],646],[[0,0,2],-2732],[[0,0,1],4744],[[0,0,0],-2036]]},{"name":"W3-S67","positive_content":1,"factors":[],"reduced":[[[10,5,0],32],[[10,4,1],-512],[[10,4,0],272],[[10,3,2],992],[[10,3,1],1088],[[10,3,0],-1480],[[10,2,3],-992],[[10,2,2],-1488],[[10,2,1],-120],[[10,2,0],1900],[[10,1,4],512],[[10,1,3],928],[[10,1,1],-280],[[10,1,0],-680],[[10,0,5],-32],[[10,0,4],-608],[[10,0,3],640],[[10,0,2],-200],[[10,0,1],130],[[10,0,0],-128],[[9,5,0],-400],[[9,4,1],5632],[[9,4,0],-2992],[[9,3,2],-9424],[[9,3,1],-10336],[[9,3,0],14060],[[9,2,3],7936],[[9,2,2],11904],[[9,2,1],960],[[9,2,0],-15200],[[9,1,4],-3328],[[9,1,3],-6032],[[9,1,1],1820],[[9,1,0],4420],[[9,0,5],160],[[9,0,4],3040],[[9,0,3],-3200],[[9,0,2],1000],[[9,0,1],-650],[[9,0,0],640],[[8,5,0],2400],[[8,4,1],-29184],[[8,4,0],15144],[[8,3,2],40920],[[8,3,1],49488],[[8,3,0],-63858],[[8,2,3],-27528],[[8,2,2],-47988],[[8,2,1],-8154],[[8,2,0],63255],[[8,1,4],8448],[[8,1,3],19776],[[8,1,2],4176],[[8,1,1],-8040],[[8,1,0],-20040],[[8,0,5],-240],[[8,0,4],-5712],[[8,0,3],3072],[[8,0,2],2640],[[8,0,1],75],[[8,0,0],2055],[[7,5,0],-9000],[[7,4,1],92160],[[7,4,0],-45360],[[7,3,2],-103788],[[7,3,1],-153000],[[7,3,0],178713],[[7,2,3],51336],[[7,2,2],123876],[[7,2,1],39978],[[7,2,0],-172035],[[7,1,4],-9216],[[7,1,3],-41256],[[7,1,2],-22968],[[7,1,1],23850],[[7,1,0],60750],[[7,0,4],4608],[[7,0,3],6912],[[7,0,2],-16560],[[7,0,1],3600],[[7,0,0],-12060],[[6,5,0],23250],[[6,4,1],-193440],[[6,4,0],85665],[[6,3,2],163308],[[6,3,1],332328],[[6,3,0],-335661],[[6,2,3],-49476],[[6,2,2],-216504],[[6,2,1],-122157],[[6,2,0],329622],[[6,1,4],768],[[6,1,3],52728],[[6,1,2],61200],[[6,1,1],-37536],[[6,1,0],-127560],[[6,0,5],240],[[6,0,4],-48],[[6,0,3],-16464],[[6,0,2],19302],[[6,0,1],2580],[[6,0,0],24360],[[5,5,0],-43125],[[5,4,1],276000],[[5,4,0],-97125],[[5,3,2],-152520],[[5,3,1],-515760],[[5,3,0],429780],[[5,2,3],11904],[[5,2,2],245520],[[5,2,1],247428],[[5,2,0],-447402],[[5,1,4],6528],[[5,1,3],-29460],[[5,1,2],-97920],[[5,1,1],18102],[[5,1,0],185910],[[5,0,5],-48],[[5,0,4],-3216],[[5,0,3],11760],[[5,0,2],4254],[[5,0,1],-23070],[[5,0,0],-28182],[[4,5,0],58125],[[4,4,1],-260400],[[4,4,0],43275],[[4,3,2],62310],[[4,3,1],555060],[[4,3,0],-354120],[[4,2,3],20274],[[4,2,2],-147033],[[4,2,1],-340560],[[4,2,0],413169],[[4,1,4],-2688],[[4,1,3],-13800],[[4,1,2],90468],[[4,1,1],39738],[[4,1,0],-186798],[[4,0,5],-120],[[4,0,4],1752],[[4,0,3],1320],[[4,0,2],-20424],[[4,0,1],21417],[[4,0,0],26025],[[3,5,0],-56250],[[3,4,1],144000],[[3,4,0],47250],[[3,3,2],20925],[[3,3,1],-373050],[[3,3,0],138375],[[3,2,3],-13950],[[3,2,2],-4185],[[3,2,1],300690],[[3,2,0],-226305],[[3,1,4],-2304],[[3,1,3],23166],[[3,1,2],-27126],[[3,1,1],-80424],[[3,1,0],118368],[[3,0,4],1152],[[3,0,3],-7776],[[3,0,2],12438],[[3,0,1],1116],[[3,0,0],-20430],[[2,5,0],37500],[[2,4,1],-24000],[[2,4,0],-94125],[[2,3,2],-30225],[[2,3,1],103650],[[2,3,0],50325],[[2,2,3],-3255],[[2,2,2],59985],[[2,2,1],-132975],[[2,2,0],29370],[[2,1,4],672],[[2,1,3],660],[[2,1,2],-30168],[[2,1,1],61782],[[2,1,0],-31866],[[2,0,5],30],[[2,0,4],-582],[[2,0,3],1236],[[2,0,2],3396],[[2,0,1],-9942],[[2,0,0],7752],[[1,5,0],-15625],[[1,4,1],-20000],[[1,4,0],66875],[[1,3,2],3875],[[1,3,1],40250],[[1,3,0],-91000],[[1,2,3],3100],[[1,2,2],-16275],[[1,2,1],-14700],[[1,2,0],49750],[[1,1,4],560],[[1,1,3],-5960],[[1,1,2],18180],[[1,1,1],-9340],[[1,1,0],-9440],[[1,0,5],10],[[1,0,4],-386],[[1,0,3],2500],[[1,0,2],-5846],[[1,0,1],4744],[[1,0,0],-32],[[0,5,0],3125],[[0,4,1],10000],[[0,4,0],-19375],[[0,3,2],3875],[[0,3,1],-31750],[[0,3,0],37250],[[0,2,3],775],[[0,2,2],-9300],[[0,2,1],35250],[[0,2,0],-31100],[[0,1,4],80],[[0,1,3],-1250],[[0,1,2],6930],[[0,1,1],-16120],[[0,1,0],11560],[[0,0,5],1],[[0,0,4],-53],[[0,0,3],466],[[0,0,2],-1652],[[0,0,1],2584],[[0,0,0],-1544]]},{"name":"R1","positive_content":1,"factors":[],"reduced":[[[8,3,1],16],[[8,3,0],-16],[[8,2,2],-16],[[8,2,1],-40],[[8,2,0],56],[[8,1,3],16],[[8,1,1],36],[[8,1,0],-52],[[8,0,3],-24],[[8,0,2],36],[[8,0,1],-18],[[8,0,0],3],[[7,3,1],-136],[[7,3,0],136],[[7,2,2],112],[[7,2,1],280],[[7,2,0],-392],[[7,1,3],-88],[[7,1,1],-198],[[7,1,0],286],[[7,0,3],96],[[7,0,2],-144],[[7,0,1],72],[[7,0,0],-12],[[6,3,1],532],[[6,3,0],-532],[[6,2,2],-340],[[6,2,1],-958],[[6,2,0],1298],[[6,1,3],184],[[6,1,2],72],[[6,1,1],522],[[6,1,0],-778],[[6,0,3],-132],[[6,0,2],144],[[6,0,1],-45],[[6,0,0],111],[[5,3,1],-1210],[[5,3,0],1210],[[5,2,2],544],[[5,2,1],2008],[[5,2,0],-2552],[[5,1,3],-148],[[5,1,2],-324],[[5,1,1],-819],[[5,1,0],1291],[[5,0,3],60],[[5,0,2],72],[[5,0,1],-117],[[5,0,0],-291],[[4,3,1],1690],[[4,3,0],-1690],[[4,2,2],-424],[[4,2,1],-2761],[[4,2,0],3185],[[4,1,3],-32],[[4,1,2],540],[[4,1,1],927],[[4,1,0],-1435],[[4,0,3],30],[[4,0,2],-207],[[4,0,1],144],[[4,0,0],408],[[3,3,1],-1375],[[3,3,0],1375],[[3,2,2],40],[[3,2,1],2395],[[3,2,0],-2435],[[3,1,3],98],[[3,1,2],-288],[[3,1,1],-873],[[3,1,0],1063],[[3,0,3],-48],[[3,0,2],126],[[3,0,1],-9],[[3,0,0],-345],[[2,3,1],475],[[2,3,0],-475],[[2,2,2],155],[[2,2,1],-1030],[[2,2,0],875],[[2,1,3],-2],[[2,1,2],-162],[[2,1,1],603],[[2,1,0],-439],[[2,0,3],3],[[2,0,2],36],[[2,0,1],-99],[[2,0,0],138],[[1,3,1],125],[[1,3,0],-125],[[1,2,2],-50],[[1,2,1],-125],[[1,2,0],175],[[1,1,3],-25],[[1,1,2],135],[[1,1,1],-90],[[1,1,0],-20],[[1,0,3],15],[[1,0,2],-63],[[1,0,1],72],[[1,0,0],-12],[[0,3,1],-125],[[0,3,0],125],[[0,2,2],-25],[[0,2,1],275],[[0,2,0],-250],[[0,1,3],-5],[[0,1,2],45],[[0,1,1],-180],[[0,1,0],140],[[0,0,3],3],[[0,0,2],-18],[[0,0,1],36],[[0,0,0],-24]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,1],-8],[[6,2,0],-28],[[6,1,2],8],[[6,1,1],8],[[6,1,0],26],[[6,0,3],-8],[[6,0,2],12],[[6,0,1],-6],[[6,0,0],-15],[[5,3,0],-60],[[5,2,1],48],[[5,2,0],168],[[5,1,2],-36],[[5,1,1],-36],[[5,1,0],-117],[[5,0,3],24],[[5,0,2],-36],[[5,0,1],18],[[5,0,0],45],[[4,3,0],210],[[4,2,1],-126],[[4,2,0],-495],[[4,1,2],60],[[4,1,1],96],[[4,1,0],285],[[4,0,3],-12],[[4,0,1],9],[[4,0,0],9],[[3,3,0],-425],[[3,2,1],170],[[3,2,0],865],[[3,1,2],-32],[[3,1,1],-158],[[3,1,0],-419],[[3,0,3],-16],[[3,0,2],60],[[3,0,1],-48],[[3,0,0],-93],[[2,3,0],525],[[2,2,1],-105],[[2,2,0],-975],[[2,1,2],-18],[[2,1,1],144],[[2,1,0],441],[[2,0,3],6],[[2,0,2],-9],[[2,0,1],-9],[[2,0,0],18],[[1,3,0],-375],[[1,2,0],675],[[1,1,2],15],[[1,1,1],-30],[[1,1,0],-300],[[1,0,3],6],[[1,0,2],-27],[[1,0,1],36],[[1,0,0],36],[[0,3,0],125],[[0,2,1],25],[[0,2,0],-250],[[0,1,2],5],[[0,1,1],-40],[[0,1,0],140],[[0,0,3],1],[[0,0,2],-6],[[0,0,1],12],[[0,0,0],-24]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,1],8],[[6,2,0],28],[[6,1,2],-8],[[6,1,1],-8],[[6,1,0],-26],[[6,0,3],8],[[6,0,2],-12],[[6,0,1],6],[[6,0,0],15],[[5,3,0],60],[[5,2,1],-48],[[5,2,0],-168],[[5,1,2],36],[[5,1,1],36],[[5,1,0],117],[[5,0,3],-24],[[5,0,2],36],[[5,0,1],-18],[[5,0,0],-45],[[4,3,0],-210],[[4,2,1],126],[[4,2,0],495],[[4,1,2],-60],[[4,1,1],-96],[[4,1,0],-285],[[4,0,3],12],[[4,0,1],-9],[[4,0,0],-9],[[3,3,0],425],[[3,2,1],-170],[[3,2,0],-865],[[3,1,2],32],[[3,1,1],158],[[3,1,0],419],[[3,0,3],16],[[3,0,2],-60],[[3,0,1],48],[[3,0,0],93],[[2,3,0],-525],[[2,2,1],105],[[2,2,0],975],[[2,1,2],18],[[2,1,1],-144],[[2,1,0],-441],[[2,0,3],-6],[[2,0,2],9],[[2,0,1],9],[[2,0,0],-18],[[1,3,0],375],[[1,2,0],-675],[[1,1,2],-15],[[1,1,1],30],[[1,1,0],300],[[1,0,3],-6],[[1,0,2],27],[[1,0,1],-36],[[1,0,0],-36],[[0,3,0],-125],[[0,2,1],-25],[[0,2,0],250],[[0,1,2],-5],[[0,1,1],40],[[0,1,0],-140],[[0,0,3],-1],[[0,0,2],6],[[0,0,1],-12],[[0,0,0],24]]}],"tree":[1,{"i":0,"e":12,"lambda":[2575643649546011,150991846716928]},[0,[2,[0,[1,12,[2,{"i":3,"e":12,"lambda":[110957922361018639,5446573604247552]},[0,11,[2,[1,12,[0,11,[2,{"i":3,"e":12,"lambda":[214613844635250287,13306857688449024]},{"i":11,"e":12,"lambda":[-86817372818559,145605394307968]}]]],11]]]],[2,{"i":3,"e":12,"lambda":[342221557166522669,15657502413643776]},[1,{"i":0,"e":12,"lambda":[607320174680285,56815209432128]},[0,[2,[1,{"i":3,"e":12,"lambda":[13115541411311441,498866768709120]},[0,[2,6,[0,[1,[2,{"i":3,"e":12,"lambda":[120303790612642573,8787609104633856]},[0,{"i":11,"e":12,"lambda":[-11375127047,20467804672]},[1,[2,{"i":7,"e":12,"lambda":[26209181343387965,2383192253869056]},{"i":11,"e":12,"lambda":[-30462750444923,54645960890304]}],{"i":11,"e":12,"lambda":[-30104193623357,11765221951488]}]]],{"i":2,"e":12,"lambda":[-560824396676993315,49128521140629504]}],{"i":7,"e":12,"lambda":[6990687626627575,792722898200576]}]],0]],[0,[0,{"i":11,"e":12,"lambda":[-55244185675569,137349273356288]},[2,[1,[1,12,[1,12,[0,{"i":3,"e":12,"lambda":[5977733988931527239,16012323900690432]},[1,{"i":0,"e":12,"lambda":[2803757073653503,52257130074240]},[2,{"i":7,"e":12,"lambda":[1303426699685045,66430281507744]},[0,11,[2,[0,11,[1,12,[2,[2,{"i":7,"e":12,"lambda":[8357361293397623,636422423519232]},{"i":11,"e":12,"lambda":[-63796358658229,142919329332864]}],11]]],11]]]]]]],[1,[0,[2,[1,[0,{"i":11,"e":12,"lambda":[-109741618292461,170786347510912]},[2,[1,[2,{"i":7,"e":12,"lambda":[38244195921402445,3649737980012544]},{"i":11,"e":12,"lambda":[-60900988292125,81090396538816]}],13],{"i":11,"e":12,"lambda":[-97199178912159,126572744783744]}]],{"i":11,"e":12,"lambda":[-93691153816087,8490564933872]}],{"i":11,"e":12,"lambda":[-97378617535999,132900510596224]}],[1,[2,[1,[2,{"i":3,"e":12,"lambda":[187973411630107171,16487611415740416]},{"i":11,"e":12,"lambda":[-219268070449371,169897837389056]}],13],{"i":11,"e":12,"lambda":[-28586655547453,25373486737312]}],13]],13]],{"i":11,"e":12,"lambda":[-2670591447133,7705558303464]}]],[0,[1,[1,12,[2,[0,[1,12,[2,{"i":3,"e":12,"lambda":[4313551571205001,248981860958208]},[0,[1,12,[2,[0,[2,{"i":3,"e":12,"lambda":[162599465809381117,13499981032022016]},[1,{"i":3,"e":12,"lambda":[757244987286755405,10675407182082048]},[0,{"i":11,"e":12,"lambda":[-3320095180211,7488629135288]},[2,7,[1,[0,{"i":11,"e":12,"lambda":[-31677806269211,64054953491648]},{"i":7,"e":12,"lambda":[40246957425395305,3871263276969984]}],{"i":11,"e":12,"lambda":[-1255921528950047,123394539418752]}]]]]],{"i":7,"e":12,"lambda":[1154443378452845,128630088331584]}],[0,{"i":11,"e":12,"lambda":[-62332972595591,171820843176192]},[2,[1,{"i":7,"e":12,"lambda":[77098691376566795,2834753494358016]},{"i":11,"e":12,"lambda":[-110287303964603,88003571282816]}],{"i":11,"e":12,"lambda":[-56149389447619,137398280323584]}]]]],[2,{"i":3,"e":12,"lambda":[31053919832174653,2341434176299008]},[1,{"i":3,"e":12,"lambda":[764015600869003219,14706960515014656]},[0,[2,{"i":7,"e":12,"lambda":[8902285526914065,1078720656950272]},[1,[1,{"i":3,"e":12,"lambda":[20437720732448021,254135292259072]},[0,[2,[0,11,[2,{"i":7,"e":12,"lambda":[7013035124812405,542254500501504]},11]],11],[2,{"i":7,"e":12,"lambda":[7520642583582115,872668447117824]},[0,{"i":11,"e":12,"lambda":[-1580822233419,3935266614272]},[2,{"i":9,"e":12,"lambda":[742883775129535,104034889179648]},{"i":11,"e":12,"lambda":[-11856567283285,25648331269568]}]]]]],{"i":11,"e":12,"lambda":[-205658932535563,129636543038464]}]],{"i":9,"e":12,"lambda":[3793221775229835,679110943228928]}]]]]]],{"i":3,"e":12,"lambda":[26895075724316501,2227920235261952]}],[1,12,[0,[2,[0,11,[2,[1,12,[0,{"i":11,"e":12,"lambda":[-2535330335,5703908413]},[2,[1,[0,[2,[1,12,[0,{"i":11,"e":12,"lambda":[-86727653506639,164263244068224]},[2,{"i":9,"e":12,"lambda":[15391928055350015,2878851482056704]},{"i":11,"e":12,"lambda":[-54050598400919,84334174606528]}]]],11],[2,{"i":9,"e":12,"lambda":[366872792850421,56000468600832]},[1,{"i":9,"e":12,"lambda":[16161320492856305,608931585583104]},{"i":11,"e":12,"lambda":[-61430971433,50026148284]}]]],{"i":11,"e":12,"lambda":[-22972790030173,7082135384768]}],{"i":11,"e":12,"lambda":[-58126738997113,121189225890432]}]]],11]],11],[2,[0,[2,[1,{"i":7,"e":12,"lambda":[163704292258715,7075639742976]},[1,[0,[2,{"i":9,"e":12,"lambda":[1716678055007695,286065697986048]},[0,[2,[1,{"i":9,"e":12,"lambda":[8685195544547145,453130153681408]},{"i":11,"e":12,"lambda":[-193699027830513,130719873111296]}],{"i":11,"e":12,"lambda":[-63020607036235,146010392027136]}],[2,{"i":9,"e":12,"lambda":[522219284505945,98107807092736]},[1,[0,{"i":11,"e":12,"lambda":[-31348408224019,79393098896832]},{"i":9,"e":12,"lambda":[24641663970709175,3614900238415872]}],{"i":11,"e":12,"lambda":[-100622931940249,40433163855616]}]]]],{"i":9,"e":12,"lambda":[279698449503785,66786611216256]}],13]],[1,{"i":9,"e":12,"lambda":[7390459538600645,270484982883584]},[0,{"i":11,"e":12,"lambda":[-73097367469307,137554792011392]},[1,[2,[0,[2,[1,[0,[2,{"i":9,"e":12,"lambda":[25432339739820065,3917452688765952]},{"i":11,"e":12,"lambda":[-9750406435963,24636724421760]}],{"i":9,"e":12,"lambda":[395365170878015,63640378706688]}],13],{"i":11,"e":12,"lambda":[-87344473776089,155505319380992]}],[1,[2,9,[0,[2,{"i":9,"e":12,"lambda":[2509907823911137,430593160876032]},{"i":11,"e":12,"lambda":[-4111227255677,7082813298048]}],{"i":9,"e":12,"lambda":[1153024489679205,221508386102528]}]],13]],{"i":11,"e":12,"lambda":[-99513616733581,125047489206528]}],13]]]],[2,{"i":4,"e":12,"lambda":[300685546372365,34438586257408]},[1,{"i":9,"e":12,"lambda":[41621505924859055,2408599950575616]},[1,[0,[1,[2,9,{"i":11,"e":12,"lambda":[-98073621777265,75475647588544]}],13],13],13]]]],[0,{"i":11,"e":12,"lambda":[-3321697310781,10600312718968]},[2,[1,[1,12,[0,{"i":11,"e":12,"lambda":[-35381291294823,96923357009920]},[2,[0,[1,12,[2,[0,[2,{"i":9,"e":12,"lambda":[23055346321779655,2253246483769344]},[1,12,[0,{"i":11,"e":12,"lambda":[-22066945405895,36279348837984]},{"i":9,"e":12,"lambda":[22605203858342365,3203966464054272]}]]],{"i":9,"e":12,"lambda":[1811225162712745,225244304560128]}],[0,11,[2,{"i":9,"e":12,"lambda":[224361787331825,37501201245312]},11]]]],{"i":9,"e":12,"lambda":[1758180551636665,278307017473536]}],[0,11,[2,[1,12,[0,{"i":11,"e":12,"lambda":[-158771139487,370802838272]},[2,{"i":9,"e":12,"lambda":[3499582743525037,595430511212544]},{"i":11,"e":12,"lambda":[-8363922640685,16756635803648]}]]],11]]]]],{"i":11,"e":12,"lambda":[-213576020960275,154877201912832]}],{"i":11,"e":12,"lambda":[-62742797595397,170860720760576]}]]]]]]],{"i":11,"e":12,"lambda":[-950544067181,578643399488]}],[1,[1,{"i":0,"e":12,"lambda":[3053825918850443,160276251183104]},[2,9,[0,[2,{"i":4,"e":12,"lambda":[3455803504754073,372150823989248]},[1,{"i":0,"e":12,"lambda":[1382574083027379,169592579201920]},[0,[2,[1,[0,[2,{"i":9,"e":12,"lambda":[10185315700478035,1158843597284352]},[1,12,[0,[2,{"i":9,"e":12,"lambda":[2485715770320575,392788081921536]},[1,{"i":9,"e":12,"lambda":[123087004863399655,3061559119481856]},[0,{"i":11,"e":12,"lambda":[-70401302146111,116754613029376]},[1,[2,9,{"i":11,"e":12,"lambda":[-3036838495435,3703045826368]}],13]]]],{"i":9,"e":12,"lambda":[20863163166505855,3460739504560128]}]]],{"i":9,"e":12,"lambda":[18053763394698655,2474336930171904]}],13],[1,[1,{"i":9,"e":12,"lambda":[44042484894882305,1315427069945856]},[0,[2,[0,{"i":11,"e":12,"lambda":[-41851655814825,135517724233472]},[2,[1,{"i":9,"e":12,"lambda":[990561725097425,45314640999936]},{"i":11,"e":12,"lambda":[-137351134405271,96830692427392]}],{"i":11,"e":12,"lambda":[-8850009055623,23572942902784]}]],11],[2,[0,[2,{"i":9,"e":12,"lambda":[20570517356942605,3814877655020544]},[1,[0,[2,{"i":9,"e":12,"lambda":[33042549677238205,2201577954981888]},11],{"i":9,"e":12,"lambda":[1112231437437055,134205530637312]}],{"i":11,"e":12,"lambda":[-19167089074195,9455608383616]}]],9],[0,{"i":11,"e":12,"lambda":[-10013476275557,24486893261184]},[2,[1,[0,[2,{"i":9,"e":12,"lambda":[3707379004424615,513875325003264]},{"i":11,"e":12,"lambda":[-58737471170397,170688506136064]}],{"i":9,"e":12,"lambda":[10789407595855265,1621510092658176]}],13],{"i":11,"e":12,"lambda":[-69529422689917,169475756255232]}]]]]],{"i":11,"e":12,"lambda":[-204156454487017,108967854581376]}]],[1,[2,9,[0,[2,{"i":9,"e":12,"lambda":[5244390268470145,872440668255744]},[1,{"i":9,"e":12,"lambda":[418820493759187,21850402235392]},[1,[0,[2,9,[0,[2,{"i":9,"e":12,"lambda":[30683469729965,5171566224896]},{"i":11,"e":12,"lambda":[-57285620447863,152454463107072]}],9]],9],13]]],9]],13]]]],{"i":4,"e":12,"lambda":[5093392651116363,576348756115456]}]]],13]]]],{"i":0,"e":12,"lambda":[162208697014397,95443829764864]}]]]],[0,11,[2,[0,[1,12,[2,[0,11,[2,[0,{"i":11,"e":12,"lambda":[-24615935142765,78244282401152]},[1,[1,12,[0,[2,[1,12,[0,{"i":11,"e":12,"lambda":[-930357221999,2376632999160]},[2,[1,[0,[2,[1,{"i":9,"e":12,"lambda":[24378105381005545,920791218285568]},[0,[2,[1,[0,11,[2,[1,[0,11,{"i":9,"e":12,"lambda":[828808404902465,75104299019456]}],{"i":11,"e":12,"lambda":[-73475470283827,19909188313840]}],{"i":11,"e":12,"lambda":[-96204576254303,168610886818304]}]],{"i":11,"e":12,"lambda":[-1657909226433721,89360581109632]}],{"i":11,"e":12,"lambda":[-10876383800559,15848577127936]}],[1,[2,[0,[1,[2,9,[0,{"i":11,"e":12,"lambda":[-36885691900053,72249815734208]},{"i":9,"e":12,"lambda":[662514640631857,100174555146624]}]],13],9],{"i":11,"e":12,"lambda":[-19323777443941,15752784900048]}],13]]],{"i":11,"e":12,"lambda":[-2783381439261,8589641959744]}],[2,{"i":9,"e":12,"lambda":[1620548340593585,292765897028864]},[0,[1,[1,12,[2,{"i":9,"e":12,"lambda":[15640233590737015,746485169676288]},11]],{"i":11,"e":12,"lambda":[-187152081469265,134370892174848]}],[1,[1,12,[2,{"i":9,"e":12,"lambda":[20137401558788995,1726234530574848]},[0,[2,[1,12,[0,11,{"i":9,"e":12,"lambda":[1177429376585813,154358487322368]}]],11],[2,{"i":9,"e":12,"lambda":[297789281367695,32737130180608]},[1,{"i":9,"e":12,"lambda":[88625743773618155,819770602714112]},[0,{"i":11,"e":12,"lambda":[-7282804932049,12549358079616]},{"i":9,"e":12,"lambda":[4073097585830325,700642257846272]}]]]]]],{"i":11,"e":12,"lambda":[-385165807137845,155262527821184]}]]]],{"i":11,"e":12,"lambda":[-881678887825405,20680521125248]}],{"i":11,"e":12,"lambda":[-57081509013245,152966275307776]}]]],11],[2,[0,[1,{"i":4,"e":12,"lambda":[202849725442455,4560704731136]},[1,[2,{"i":9,"e":12,"lambda":[6580983493239025,1258132403265024]},[0,[2,[1,[0,[1,12,[2,[0,[2,[0,{"i":11,"e":12,"lambda":[-57852454243529,170887122401408]},{"i":9,"e":12,"lambda":[359865665214445,55424069753088]}],{"i":11,"e":12,"lambda":[-57270239994391,167927205112576]}],{"i":9,"e":12,"lambda":[413783438612765,72427465990656]}],{"i":11,"e":12,"lambda":[-11091389723053,29128473046624]}]],[2,{"i":9,"e":12,"lambda":[16137908828091245,2216594794143744]},[1,{"i":9,"e":12,"lambda":[4442008666976725,130321260102656]},[0,[2,{"i":9,"e":12,"lambda":[231838239716005,42515368332288]},{"i":11,"e":12,"lambda":[-62210569820043,169125459974912]}],{"i":9,"e":12,"lambda":[8996286908167715,2062912395898368]}]]]],{"i":11,"e":12,"lambda":[-481789981388431,166112221725184]}],[0,{"i":11,"e":12,"lambda":[-60316531060189,162287952678656]},[1,[2,[1,12,[0,11,[2,[1,[0,11,{"i":9,"e":12,"lambda":[3479647356255395,538784669169152]}],{"i":11,"e":12,"lambda":[-106243205979809,5716975722752]}],{"i":11,"e":12,"lambda":[-8634682707015,13150432970752]}]]],11],{"i":11,"e":12,"lambda":[-496171666663093,166632834472832]}]]],[1,[2,9,[0,[2,[0,[1,{"i":9,"e":12,"lambda":[99643060378739345,3426282774878208]},[1,[2,9,[0,{"i":11,"e":12,"lambda":[-75937944969917,114715992213760]},{"i":9,"e":12,"lambda":[13376396552394395,2688527747770368]}]],13]],{"i":9,"e":12,"lambda":[1674182336237177,292563311889408]}],[0,{"i":11,"e":12,"lambda":[-12756323811397,40840404851456]},[1,{"i":9,"e":12,"lambda":[9140587896446903,331343698516992]},{"i":11,"e":12,"lambda":[-277649227781,191648832256]}]]],{"i":9,"e":12,"lambda":[603134145455023,110765606645760]}]],13]]],13]],{"i":9,"e":12,"lambda":[238550675068225,42674572122112]}],[1,{"i":9,"e":12,"lambda":[3938657874527935,135961942317312]},[2,[1,[0,[0,11,[2,[1,[0,11,[2,[0,{"i":11,"e":12,"lambda":[-27743614441519,84012868363200]},[1,[1,12,[2,{"i":9,"e":12,"lambda":[39844702458068365,3318659333262336]},[0,11,[2,{"i":9,"e":12,"lambda":[36772453540944355,3679535596606464]},11]]]],{"i":11,"e":12,"lambda":[-157554641745199,51089418286592]}]],{"i":11,"e":12,"lambda":[-7427317109463,20607059977088]}]],{"i":11,"e":12,"lambda":[-574950349346677,172075196238848]}],{"i":11,"e":12,"lambda":[-21262996285869,42523423174624]}]],[1,[0,[2,[0,[2,{"i":9,"e":12,"lambda":[18592231684295035,3716572439580672]},[1,[0,[2,[1,12,[0,{"i":11,"e":12,"lambda":[-10917398343151,24902528056000]},{"i":9,"e":12,"lambda":[72611632991027,11905882794240]}]],11],[2,{"i":9,"e":12,"lambda":[30583970154713495,4081523873839104]},[0,{"i":11,"e":12,"lambda":[-45340295131,143397147264]},{"i":9,"e":12,"lambda":[616329811049875,94678502648832]}]]],{"i":11,"e":12,"lambda":[-616919120906169,170079025120256]}]],9],[0,{"i":11,"e":12,"lambda":[-9110515486305,24127389685952]},[1,[2,[0,[2,{"i":9,"e":12,"lambda":[4659098649343645,854107230814208]},{"i":11,"e":12,"lambda":[-25560551326837,76204108547840]}],{"i":9,"e":12,"lambda":[2354823280952285,431726138852352]}],[0,11,[2,[0,{"i":11,"e":12,"lambda":[-40570912637167,107594451578880]},[1,{"i":9,"e":12,"lambda":[77744995212959815,4011707581894656]},{"i":11,"e":12,"lambda":[-241127860372565,37486706226816]}]],11]]],{"i":11,"e":12,"lambda":[-701777889102903,155724987935104]}]]],[1,[2,9,[0,[2,9,[0,[2,{"i":9,"e":12,"lambda":[1762082495764175,396957470456064]},[1,[0,{"i":11,"e":12,"lambda":[-658956303441,2014018726400]},{"i":9,"e":12,"lambda":[8834888310166165,1301190891065856]}],{"i":11,"e":12,"lambda":[-59980724492717,8311956354560]}]],9]],9]],13]],13]],{"i":11,"e":12,"lambda":[-533632363224719,66453361373504]}],[0,{"i":11,"e":12,"lambda":[-54448888060621,85057027374144]},[1,[0,{"i":11,"e":12,"lambda":[-12347460089933,18591660772736]},[1,[2,[1,[0,[2,[0,{"i":11,"e":12,"lambda":[-45927155558791,86358559243264]},[1,[2,[0,{"i":11,"e":12,"lambda":[-15096075295825,45648695838144]},9],{"i":11,"e":12,"lambda":[-28453037857915,40862967037984]}],{"i":11,"e":12,"lambda":[-1265215167960503,150711264573184]}]],11],[2,{"i":9,"e":12,"lambda":[18034608396254515,3416136261931008]},{"i":11,"e":12,"lambda":[-3909999656085,2851107585256]}]],{"i":11,"e":12,"lambda":[-765776276426009,147231252215936]}],{"i":11,"e":12,"lambda":[-145498288779835,167151376503552]}],13]],13]]]]]]],{"i":11,"e":12,"lambda":[-11299987123267,4851387782752]}]],{"i":10,"e":12,"lambda":[-10321133568000,1180218324719]}]],8]],[2,[0,[1,12,[1,[0,[2,[1,{"i":0,"e":12,"lambda":[1593241125992549,161072269282176]},[0,[2,9,[0,[1,[1,12,[2,{"i":9,"e":12,"lambda":[24573912031767865,2064896142715392]},[0,[1,12,[2,{"i":9,"e":12,"lambda":[45994521125217535,3546177285009408]},[2,[1,{"i":9,"e":12,"lambda":[750414800158855,14694454420128]},[0,[1,{"i":9,"e":12,"lambda":[639741475814935,13700898554112]},[0,[2,[0,{"i":11,"e":12,"lambda":[-3874111931317,14613961462400]},{"i":9,"e":12,"lambda":[1057107608581141,110099328822784]}],11],[2,9,[0,[2,{"i":9,"e":12,"lambda":[30822698190878425,3921643819828224]},11],{"i":9,"e":12,"lambda":[42072780770683,6491697569280]}]]]],9]],[1,12,[0,{"i":11,"e":12,"lambda":[-3818678213595,14867353120768]},[2,{"i":9,"e":12,"lambda":[630163976592865,115000888351104]},{"i":10,"e":12,"lambda":[-12863370428416,1065714149591]}]]]]]],{"i":9,"e":12,"lambda":[54531715656145,6160530769152]}]]],{"i":11,"e":12,"lambda":[-200462902670939,97398586544896]}],{"i":4,"e":12,"lambda":[4816932037322427,644639817134080]}]],9]],[1,{"i":0,"e":12,"lambda":[7458313092655909,142273610770816]},[2,[0,[2,[1,[1,{"i":0,"e":12,"lambda":[1159413719861507,23949418961408]},[0,[2,[1,12,[0,10,[2,[0,{"i":10,"e":12,"lambda":[-4771348742144,489372693369]},9],10]]],10],[0,[2,{"i":9,"e":12,"lambda":[23802391261101115,3174442182094848]},{"i":5,"e":12,"lambda":[-26766999552,4577940145]}],9]]],{"i":10,"e":12,"lambda":[-106930788892672,3604685424165]}],{"i":5,"e":12,"lambda":[-114109186048,20150394481]}],{"i":9,"e":12,"lambda":[719199247138775,142432710854784]}],{"i":1,"e":12,"lambda":[-7687126961209,3712225195875]}]]],{"i":4,"e":12,"lambda":[92820652955019,13337389127680]}],13]],{"i":0,"e":12,"lambda":[49397673039429,30052659895552]}],{"i":1,"e":12,"lambda":[-186551925767,108987655812]}]],1]]],[0,[0,[0,[0,[2,9,[2,4,1]],4],0],0],0]]],"statistics":{"nodes":777,"leaves":389,"maxdepth":30},"mask":[[0,1],[1,-1],[3,-1],[5,-1],[6,-1],[7,1],[9,1],[10,-1]]},{"pattern":[[1,1,-1,-1,-1,1,-1,1,1,-1,1,1,1,-1,-1,-1,-1,-1],0,1,-1,1,-1,1],"degrees":[16,6,6],"polynomials":[{"name":"W4-W0","positive_content":6,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,0],40],[[8,2,0],-200],[[8,1,0],280],[[8,0,0],-96],[[7,3,1],-120],[[7,3,0],-220],[[7,2,1],660],[[7,2,0],740],[[7,1,1],-1080],[[7,1,0],-460],[[7,0,1],540],[[7,0,0],-192],[[6,3,1],1020],[[6,3,0],370],[[6,2,2],-180],[[6,2,1],-4260],[[6,2,0],-410],[[6,1,2],810],[[6,1,1],4320],[[6,1,0],-650],[[6,0,2],-810],[[6,0,1],-540],[[6,0,0],588],[[5,3,1],-4050],[[5,3,0],575],[[5,2,2],1260],[[5,2,1],12825],[[5,2,0],-3685],[[5,1,3],-270],[[5,1,2],-3645],[[5,1,1],-8100],[[5,1,0],3755],[[5,0,3],405],[[5,0,2],2025],[[5,0,1],-405],[[5,0,0],-300],[[4,3,1],9525],[[4,3,0],-3725],[[4,2,2],-4005],[[4,2,1],-22350],[[4,2,0],11155],[[4,1,3],1485],[[4,1,2],6885],[[4,1,1],8775],[[4,1,0],-6365],[[4,0,3],-1620],[[4,0,2],-1620],[[4,0,1],1080],[[4,0,0],-951],[[3,3,1],-14250],[[3,3,0],7625],[[3,2,2],7200],[[3,2,1],24375],[[3,2,0],-16075],[[3,1,3],-3510],[[3,1,2],-6075],[[3,1,1],-7560],[[3,1,0],7205],[[3,0,3],2835],[[3,0,2],-405],[[3,0,1],-675],[[3,0,0],960],[[2,3,1],13500],[[2,3,0],-8375],[[2,2,2],-7650],[[2,2,1],-16875],[[2,2,0],13525],[[2,1,3],4320],[[2,1,2],2025],[[2,1,1],5670],[[2,1,0],-5435],[[2,0,3],-2835],[[2,0,2],2025],[[2,0,1],-405],[[2,0,0],282],[[1,3,1],-7500],[[1,3,0],5000],[[1,2,2],4500],[[1,2,1],7500],[[1,2,0],-7000],[[1,1,3],-2700],[[1,1,1],-2700],[[1,1,0],2600],[[1,0,3],1620],[[1,0,2],-1620],[[1,0,1],540],[[1,0,0],-516],[[0,3,1],1875],[[0,3,0],-1250],[[0,2,2],-1125],[[0,2,1],-1875],[[0,2,0],1750],[[0,1,3],675],[[0,1,1],675],[[0,1,0],-650],[[0,0,3],-405],[[0,0,2],405],[[0,0,1],-135],[[0,0,0],129]]},{"name":"S02-W0","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,0],40],[[8,2,0],-200],[[8,1,0],280],[[8,0,0],-93],[[7,3,1],-120],[[7,3,0],-220],[[7,2,1],660],[[7,2,0],740],[[7,1,1],-1080],[[7,1,0],-460],[[7,0,1],540],[[7,0,0],-222],[[6,3,1],1020],[[6,3,0],370],[[6,2,2],-180],[[6,2,1],-4260],[[6,2,0],-410],[[6,1,2],810],[[6,1,1],4320],[[6,1,0],-650],[[6,0,2],-810],[[6,0,1],-540],[[6,0,0],663],[[5,3,1],-4050],[[5,3,0],575],[[5,2,2],1260],[[5,2,1],12825],[[5,2,0],-3685],[[5,1,3],-270],[[5,1,2],-3645],[[5,1,1],-8100],[[5,1,0],3755],[[5,0,3],405],[[5,0,2],2025],[[5,0,1],-405],[[5,0,0],-159],[[4,3,1],9525],[[4,3,0],-3725],[[4,2,2],-4005],[[4,2,1],-22350],[[4,2,0],11155],[[4,1,3],1485],[[4,1,2],6885],[[4,1,1],8775],[[4,1,0],-6365],[[4,0,3],-1620],[[4,0,2],-1620],[[4,0,1],1080],[[4,0,0],-1146],[[3,3,1],-14250],[[3,3,0],7625],[[3,2,2],7200],[[3,2,1],24375],[[3,2,0],-16075],[[3,1,3],-3510],[[3,1,2],-6075],[[3,1,1],-7560],[[3,1,0],7205],[[3,0,3],2835],[[3,0,2],-405],[[3,0,1],-675],[[3,0,0],759],[[2,3,1],13500],[[2,3,0],-8375],[[2,2,2],-7650],[[2,2,1],-16875],[[2,2,0],13525],[[2,1,3],4320],[[2,1,2],2025],[[2,1,1],5670],[[2,1,0],-5435],[[2,0,3],-2835],[[2,0,2],2025],[[2,0,1],-405],[[2,0,0],420],[[1,3,1],-7500],[[1,3,0],5000],[[1,2,2],4500],[[1,2,1],7500],[[1,2,0],-7000],[[1,1,3],-2700],[[1,1,1],-2700],[[1,1,0],2600],[[1,0,3],1620],[[1,0,2],-1620],[[1,0,1],540],[[1,0,0],-438],[[0,3,1],1875],[[0,3,0],-1250],[[0,2,2],-1125],[[0,2,1],-1875],[[0,2,0],1750],[[0,1,3],675],[[0,1,1],675],[[0,1,0],-650],[[0,0,3],-405],[[0,0,2],405],[[0,0,1],-135],[[0,0,0],96]]},{"name":"S37-S14","positive_content":1,"factors":[],"reduced":[[[10,3,0],-120],[[10,2,0],600],[[10,1,0],-840],[[10,0,0],301],[[9,3,1],720],[[9,3,0],420],[[9,2,1],-3780],[[9,2,0],-1020],[[9,1,1],5760],[[9,1,0],-300],[[9,0,1],-2685],[[9,0,0],1180],[[8,3,2],-1080],[[8,3,1],-4680],[[8,3,0],450],[[8,2,2],6480],[[8,2,1],17280],[[8,2,0],-4410],[[8,1,2],-12150],[[8,1,1],-13140],[[8,1,0],6390],[[8,0,2],7335],[[8,0,1],-1245],[[8,0,0],-1575],[[7,3,2],10260],[[7,3,1],10620],[[7,3,0],-5265],[[7,2,3],-1620],[[7,2,2],-46980],[[7,2,1],-19305],[[7,2,0],17955],[[7,1,3],8100],[[7,1,2],54675],[[7,1,1],-9810],[[7,1,0],-10125],[[7,0,3],-8370],[[7,0,2],-11565],[[7,0,1],13890],[[7,0,0],-2985],[[6,3,2],-45630],[[6,3,1],3690],[[6,3,0],9945],[[6,2,3],12960],[[6,2,2],157140],[[6,2,1],-64935],[[6,2,0],-13815],[[6,1,4],-2430],[[6,1,3],-42930],[[6,1,2],-105705],[[6,1,1],87840],[[6,1,0],-7335],[[6,0,4],4050],[[6,0,3],25650],[[6,0,2],-10755],[[6,0,1],-14790],[[6,0,0],9390],[[5,3,2],122175],[[5,3,1],-77400],[[5,3,0],2925],[[5,2,3],-47385],[[5,2,2],-306585],[[5,2,1],271485],[[5,2,0],-40815],[[5,1,4],15795],[[5,1,3],94770],[[5,1,2],106920],[[5,1,1],-169650],[[5,1,0],39105],[[5,0,5],-243],[[5,0,4],-19035],[[5,0,3],-21870],[[5,0,2],40320],[[5,0,1],-8970],[[5,0,0],-5553],[[4,3,2],-213975],[[4,3,1],204300],[[4,3,0],-42975],[[4,2,3],100845],[[4,2,2],376245],[[4,2,1],-474795],[[4,2,0],122805],[[4,1,4],-44955],[[4,1,3],-99630],[[4,1,2],-75330],[[4,1,1],203130],[[4,1,0],-65115],[[4,0,5],1215],[[4,0,4],38475],[[4,0,3],-15390],[[4,0,2],-35280],[[4,0,1],28050],[[4,0,0],-3525],[[3,3,2],249750],[[3,3,1],-288000],[[3,3,0],81000],[[3,2,3],-133650],[[3,2,2],-295650],[[3,2,1],491400],[[3,2,0],-156600],[[3,1,4],70470],[[3,1,3],34020],[[3,1,2],70470],[[3,1,1],-185040],[[3,1,0],68040],[[3,0,5],-2430],[[3,0,4],-44550],[[3,0,3],51840],[[3,0,2],-5850],[[3,0,1],-10320],[[3,0,0],2280],[[2,3,2],-189000],[[2,3,1],240750],[[2,3,0],-76500],[[2,2,3],109350],[[2,2,2],149850],[[2,2,1],-325350],[[2,2,0],117900],[[2,1,4],-63180],[[2,1,3],21870],[[2,1,2],-63180],[[2,1,1],120510],[[2,1,0],-46260],[[2,0,5],2430],[[2,0,4],32400],[[2,0,3],-53460],[[2,0,2],32175],[[2,0,1],-11370],[[2,0,0],2340],[[1,3,2],84375],[[1,3,1],-112500],[[1,3,0],37500],[[1,2,3],-50625],[[1,2,2],-50625],[[1,2,1],135000],[[1,2,0],-52500],[[1,1,4],30375],[[1,1,3],-20250],[[1,1,2],30375],[[1,1,1],-49500],[[1,1,0],19500],[[1,0,5],-1215],[[1,0,4],-14175],[[1,0,3],27000],[[1,0,2],-20475],[[1,0,1],9300],[[1,0,0],-1940],[[0,3,2],-16875],[[0,3,1],22500],[[0,3,0],-7500],[[0,2,3],10125],[[0,2,2],10125],[[0,2,1],-27000],[[0,2,0],10500],[[0,1,4],-6075],[[0,1,3],4050],[[0,1,2],-6075],[[0,1,1],9900],[[0,1,0],-3900],[[0,0,5],243],[[0,0,4],2835],[[0,0,3],-5400],[[0,0,2],4095],[[0,0,1],-1860],[[0,0,0],388]]},{"name":"S03-S46","positive_content":1,"factors":[],"reduced":[[[10,5,0],32],[[10,4,0],-464],[[10,3,0],1832],[[10,2,0],-2856],[[10,1,0],1848],[[10,0,0],-451],[[9,5,0],-400],[[9,4,1],720],[[9,4,0],4384],[[9,3,1],-4320],[[9,3,0],-13444],[[9,2,1],8460],[[9,2,0],16188],[[9,1,1],-6480],[[9,1,0],-8052],[[9,0,1],1620],[[9,0,0],1700],[[8,5,0],2400],[[8,4,1],-7920],[[8,4,0],-19224],[[8,3,2],1080],[[8,3,1],39960],[[8,3,0],43446],[[8,2,2],-5400],[[8,2,1],-62820],[[8,2,0],-36126],[[8,1,2],7290],[[8,1,1],37260],[[8,1,0],8010],[[8,0,2],-2430],[[8,0,1],-8100],[[8,0,0],1725],[[7,5,0],-9000],[[7,4,1],41400],[[7,4,0],49080],[[7,3,2],-10260],[[7,3,1],-176580],[[7,3,0],-67119],[[7,2,3],1620],[[7,2,2],39960],[[7,2,1],227115],[[7,2,0],10197],[[7,1,3],-3240],[[7,1,2],-44955],[[7,1,1],-102870],[[7,1,0],32337],[[7,0,3],1215],[[7,0,2],15795],[[7,0,1],11745],[[7,0,0],-16875],[[6,5,0],23250],[[6,4,1],-133200],[[6,4,0],-75165],[[6,3,2],45630],[[6,3,1],479790],[[6,3,0],6822],[[6,2,3],-12960],[[6,2,2],-137430],[[6,2,1],-511020],[[6,2,0],137394],[[6,1,3],23490],[[6,1,2],126360],[[6,1,1],170910],[[6,1,0],-126468],[[6,0,3],-9720],[[6,0,2],-38880],[[6,0,1],1620],[[6,0,0],34680],[[5,5,0],-43125],[[5,4,1],289125],[[5,4,0],56700],[[5,3,2],-122175],[[5,3,1],-879525],[[5,3,0],190005],[[5,2,3],47385],[[5,2,2],279180],[[5,2,1],793710],[[5,2,0],-389367],[[5,1,3],-78975],[[5,1,2],-196830],[[5,1,1],-198855],[[5,1,0],222732],[[5,0,3],32805],[[5,0,2],42525],[[5,0,1],-19845],[[5,0,0],-35241],[[4,5,0],58125],[[4,4,1],-437625],[[4,4,0],17850],[[4,3,2],213975],[[4,3,1],1127925],[[4,3,0],-426285],[[4,2,3],-100845],[[4,2,2],-363960],[[4,2,1],-890370],[[4,2,0],575199],[[4,1,3],156735],[[4,1,2],167670],[[4,1,1],189135],[[4,1,0],-246780],[[4,0,3],-61965],[[4,0,2],-8505],[[4,0,1],19845],[[4,0,0],19335],[[3,5,0],-56250],[[3,4,1],461250],[[3,4,0],-91500],[[3,3,2],-249750],[[3,3,1],-1019250],[[3,3,0],510600],[[3,2,3],133650],[[3,2,2],313200],[[3,2,1],732150],[[3,2,0],-544680],[[3,1,3],-196830],[[3,1,2],-51030],[[3,1,1],-166050],[[3,1,0],191718],[[3,0,3],72900],[[3,0,2],-34020],[[3,0,1],-1620],[[3,0,0],-9180],[[2,5,0],37500],[[2,4,1],-326250],[[2,4,0],97875],[[2,3,2],189000],[[2,3,1],634500],[[2,3,0],-377025],[[2,2,3],-109350],[[2,2,2],-179550],[[2,2,1],-427725],[[2,2,0],339795],[[2,1,3],155520],[[2,1,2],-32805],[[2,1,1],117450],[[2,1,0],-102717],[[2,0,3],-54675],[[2,0,2],44955],[[2,0,1],-11745],[[2,0,0],5640],[[1,5,0],-15625],[[1,4,1],140625],[[1,4,0],-50000],[[1,3,2],-84375],[[1,3,1],-253125],[[1,3,0],166250],[[1,2,3],50625],[[1,2,2],67500],[[1,2,1],163125],[[1,2,0],-135750],[[1,1,3],-70875],[[1,1,2],30375],[[1,1,1],-50625],[[1,1,0],36525],[[1,0,3],24300],[[1,0,2],-24300],[[1,0,1],8100],[[1,0,0],-2230],[[0,5,0],3125],[[0,4,1],-28125],[[0,4,0],10000],[[0,3,2],16875],[[0,3,1],50625],[[0,3,0],-33250],[[0,2,3],-10125],[[0,2,2],-13500],[[0,2,1],-32625],[[0,2,0],27150],[[0,1,3],14175],[[0,1,2],-6075],[[0,1,1],10125],[[0,1,0],-7305],[[0,0,3],-4860],[[0,0,2],4860],[[0,0,1],-1620],[[0,0,0],446]]},{"name":"S37-S67","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-16],[[8,3,0],224],[[8,2,0],-796],[[8,1,0],994],[[8,0,0],-401],[[7,4,0],160],[[7,3,1],-384],[[7,3,0],-1520],[[7,2,1],2112],[[7,2,0],3460],[[7,1,1],-3402],[[7,1,0],-2065],[[7,0,1],1689],[[7,0,0],-85],[[6,4,0],-760],[[6,3,1],3264],[[6,3,0],4520],[[6,2,2],-576],[[6,2,1],-13632],[[6,2,0],-5095],[[6,1,2],2592],[[6,1,1],13527],[[6,1,0],-1295],[[6,0,2],-2511],[[6,0,1],-1734],[[6,0,0],2395],[[5,4,0],2200],[[5,3,1],-12960],[[5,3,0],-6500],[[5,2,2],4032],[[5,2,1],41040],[[5,2,0],-3680],[[5,1,3],-864],[[5,1,2],-11664],[[5,1,1],-25110],[[5,1,0],13175],[[5,0,3],1404],[[5,0,2],5832],[[5,0,1],-2295],[[5,0,0],-5005],[[4,4,0],-4225],[[4,3,1],30480],[[4,3,0],2000],[[4,2,2],-12816],[[4,2,1],-71520],[[4,2,0],23840],[[4,1,3],4752],[[4,1,2],22032],[[4,1,1],26730],[[4,1,0],-24425],[[4,0,4],-81],[[4,0,3],-5292],[[4,0,2],-3726],[[4,0,1],6555],[[4,0,0],3565],[[3,4,0],5500],[[3,3,1],-45600],[[3,3,0],8500],[[3,2,2],23040],[[3,2,1],78000],[[3,2,0],-39350],[[3,1,3],-11232],[[3,1,2],-19440],[[3,1,1],-22680],[[3,1,0],26165],[[3,0,4],324],[[3,0,3],8532],[[3,0,2],-2430],[[3,0,1],-4935],[[3,0,0],-1555],[[2,4,0],-4750],[[2,3,1],43200],[[2,3,0],-14500],[[2,2,2],-24480],[[2,2,1],-54000],[[2,2,0],34700],[[2,1,3],13824],[[2,1,2],6480],[[2,1,1],17010],[[2,1,0],-16655],[[2,0,4],-486],[[2,0,3],-7884],[[2,0,2],6480],[[2,0,1],-945],[[2,0,0],985],[[1,4,0],2500],[[1,3,1],-24000],[[1,3,0],10000],[[1,2,2],14400],[[1,2,1],24000],[[1,2,0],-18500],[[1,1,3],-8640],[[1,1,1],-8100],[[1,1,0],6800],[[1,0,4],324],[[1,0,3],4320],[[1,0,2],-4860],[[1,0,1],2220],[[1,0,0],-400],[[0,4,0],-625],[[0,3,1],6000],[[0,3,0],-2500],[[0,2,2],-3600],[[0,2,1],-6000],[[0,2,0],4625],[[0,1,3],2160],[[0,1,1],2025],[[0,1,0],-1700],[[0,0,4],-81],[[0,0,3],-1080],[[0,0,2],1215],[[0,0,1],-555],[[0,0,0],100]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,0],-40],[[6,1,0],56],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],12],[[5,2,0],228],[[5,1,1],-48],[[5,1,0],-204],[[5,0,1],36],[[5,0,0],36],[[4,3,0],210],[[4,2,1],-72],[[4,2,0],-618],[[4,1,2],18],[[4,1,1],180],[[4,1,0],390],[[4,0,2],-54],[[4,0,0],18],[[3,3,0],-425],[[3,2,1],195],[[3,2,0],955],[[3,1,2],-81],[[3,1,1],-294],[[3,1,0],-437],[[3,0,3],27],[[3,0,2],81],[[3,0,1],-63],[[3,0,0],-93],[[2,3,0],525],[[2,2,1],-285],[[2,2,0],-915],[[2,1,2],153],[[2,1,1],222],[[2,1,0],381],[[2,0,3],-81],[[2,0,2],27],[[2,0,1],9],[[2,0,0],9],[[1,3,0],-375],[[1,2,1],225],[[1,2,0],525],[[1,1,2],-135],[[1,1,1],-90],[[1,1,0],-195],[[1,0,3],81],[[1,0,2],-81],[[1,0,1],27],[[1,0,0],45],[[0,3,0],125],[[0,2,1],-75],[[0,2,0],-175],[[0,1,2],45],[[0,1,1],30],[[0,1,0],65],[[0,0,3],-27],[[0,0,2],27],[[0,0,1],-9],[[0,0,0],-15]]}],"tree":[1,5,[0,[1,5,[0,3,[2,{"i":1,"e":5,"lambda":[-1260631866733,205210105856]},{"i":2,"e":5,"lambda":[54768876421965719,1658539695439872]}]]],[0,[1,{"i":4,"e":5,"lambda":[-1012240250537717,54777638458368]},{"i":4,"e":5,"lambda":[-24399889685186909,1219403732585472]}],{"i":0,"e":5,"lambda":[-223439336,32776215]}]]],"statistics":{"nodes":15,"leaves":8,"maxdepth":5},"mask":[[0,1],[1,1],[3,-1],[6,-1],[9,-1],[12,1],[13,-1]]},{"pattern":[[1,1,-1,-1,-1,1,-1,1,1,-1,1,1,1,1,-1,-1,-1,-1],0,1,-1,1,-1,1],"degrees":[16,6,6],"polynomials":[{"name":"S02-W0","positive_content":9,"factors":[{"terms":[[[1,0,0],1],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0,0],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,0],40],[[8,2,0],-200],[[8,1,0],280],[[8,0,0],-93],[[7,3,1],-120],[[7,3,0],-220],[[7,2,1],660],[[7,2,0],740],[[7,1,1],-1080],[[7,1,0],-460],[[7,0,1],540],[[7,0,0],-222],[[6,3,1],1020],[[6,3,0],370],[[6,2,2],-180],[[6,2,1],-4260],[[6,2,0],-410],[[6,1,2],810],[[6,1,1],4320],[[6,1,0],-650],[[6,0,2],-810],[[6,0,1],-540],[[6,0,0],663],[[5,3,1],-4050],[[5,3,0],575],[[5,2,2],1260],[[5,2,1],12825],[[5,2,0],-3685],[[5,1,3],-270],[[5,1,2],-3645],[[5,1,1],-8100],[[5,1,0],3755],[[5,0,3],405],[[5,0,2],2025],[[5,0,1],-405],[[5,0,0],-159],[[4,3,1],9525],[[4,3,0],-3725],[[4,2,2],-4005],[[4,2,1],-22350],[[4,2,0],11155],[[4,1,3],1485],[[4,1,2],6885],[[4,1,1],8775],[[4,1,0],-6365],[[4,0,3],-1620],[[4,0,2],-1620],[[4,0,1],1080],[[4,0,0],-1146],[[3,3,1],-14250],[[3,3,0],7625],[[3,2,2],7200],[[3,2,1],24375],[[3,2,0],-16075],[[3,1,3],-3510],[[3,1,2],-6075],[[3,1,1],-7560],[[3,1,0],7205],[[3,0,3],2835],[[3,0,2],-405],[[3,0,1],-675],[[3,0,0],759],[[2,3,1],13500],[[2,3,0],-8375],[[2,2,2],-7650],[[2,2,1],-16875],[[2,2,0],13525],[[2,1,3],4320],[[2,1,2],2025],[[2,1,1],5670],[[2,1,0],-5435],[[2,0,3],-2835],[[2,0,2],2025],[[2,0,1],-405],[[2,0,0],420],[[1,3,1],-7500],[[1,3,0],5000],[[1,2,2],4500],[[1,2,1],7500],[[1,2,0],-7000],[[1,1,3],-2700],[[1,1,1],-2700],[[1,1,0],2600],[[1,0,3],1620],[[1,0,2],-1620],[[1,0,1],540],[[1,0,0],-438],[[0,3,1],1875],[[0,3,0],-1250],[[0,2,2],-1125],[[0,2,1],-1875],[[0,2,0],1750],[[0,1,3],675],[[0,1,1],675],[[0,1,0],-650],[[0,0,3],-405],[[0,0,2],405],[[0,0,1],-135],[[0,0,0],96]]},{"name":"S05-W0","positive_content":9,"factors":[{"terms":[[[1,0,0],2],[[0,0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,0],40],[[8,2,0],-200],[[8,1,0],280],[[8,0,0],-120],[[7,3,1],-120],[[7,3,0],-220],[[7,2,1],660],[[7,2,0],740],[[7,1,1],-1080],[[7,1,0],-460],[[7,0,1],540],[[7,0,0],-60],[[6,3,1],1020],[[6,3,0],370],[[6,2,2],-180],[[6,2,1],-4260],[[6,2,0],-410],[[6,1,2],810],[[6,1,1],4320],[[6,1,0],-650],[[6,0,2],-810],[[6,0,1],-540],[[6,0,0],690],[[5,3,1],-4050],[[5,3,0],575],[[5,2,2],1260],[[5,2,1],12825],[[5,2,0],-3685],[[5,1,3],-270],[[5,1,2],-3645],[[5,1,1],-8100],[[5,1,0],3755],[[5,0,3],405],[[5,0,2],2025],[[5,0,1],-405],[[5,0,0],-1293],[[4,3,1],9525],[[4,3,0],-3725],[[4,2,2],-4005],[[4,2,1],-22350],[[4,2,0],11155],[[4,1,3],1485],[[4,1,2],6885],[[4,1,1],8775],[[4,1,0],-6365],[[4,0,3],-1620],[[4,0,2],-1620],[[4,0,1],1080],[[4,0,0],339],[[3,3,1],-14250],[[3,3,0],7625],[[3,2,2],7200],[[3,2,1],24375],[[3,2,0],-16075],[[3,1,3],-3510],[[3,1,2],-6075],[[3,1,1],-7560],[[3,1,0],7205],[[3,0,3],2835],[[3,0,2],-405],[[3,0,1],-675],[[3,0,0],543],[[2,3,1],13500],[[2,3,0],-8375],[[2,2,2],-7650],[[2,2,1],-16875],[[2,2,0],13525],[[2,1,3],4320],[[2,1,2],2025],[[2,1,1],5670],[[2,1,0],-5435],[[2,0,3],-2835],[[2,0,2],2025],[[2,0,1],-405],[[2,0,0],42],[[1,3,1],-7500],[[1,3,0],5000],[[1,2,2],4500],[[1,2,1],7500],[[1,2,0],-7000],[[1,1,3],-2700],[[1,1,1],-2700],[[1,1,0],2600],[[1,0,3],1620],[[1,0,2],-1620],[[1,0,1],540],[[1,0,0],-330],[[0,3,1],1875],[[0,3,0],-1250],[[0,2,2],-1125],[[0,2,1],-1875],[[0,2,0],1750],[[0,1,3],675],[[0,1,1],675],[[0,1,0],-650],[[0,0,3],-405],[[0,0,2],405],[[0,0,1],-135],[[0,0,0],96]]},{"name":"W1-W4","positive_content":12,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,3,0],-40],[[8,2,0],200],[[8,1,0],-280],[[8,0,0],96],[[7,3,1],120],[[7,3,0],220],[[7,2,1],-660],[[7,2,0],-740],[[7,1,1],1080],[[7,1,0],460],[[7,0,1],-540],[[7,0,0],156],[[6,3,1],-1020],[[6,3,0],-370],[[6,2,2],180],[[6,2,1],4260],[[6,2,0],410],[[6,1,2],-810],[[6,1,1],-4320],[[6,1,0],650],[[6,0,2],810],[[6,0,1],540],[[6,0,0],-390],[[5,3,1],4050],[[5,3,0],-575],[[5,2,2],-1260],[[5,2,1],-12825],[[5,2,0],3685],[[5,1,3],270],[[5,1,2],3645],[[5,1,1],8100],[[5,1,0],-3755],[[5,0,3],-405],[[5,0,2],-2025],[[5,0,1],405],[[5,0,0],489],[[4,3,1],-9525],[[4,3,0],3725],[[4,2,2],4005],[[4,2,1],22350],[[4,2,0],-11155],[[4,1,3],-1485],[[4,1,2],-6885],[[4,1,1],-8775],[[4,1,0],6365],[[4,0,3],1620],[[4,0,2],1620],[[4,0,1],-1080],[[4,0,0],-336],[[3,3,1],14250],[[3,3,0],-7625],[[3,2,2],-7200],[[3,2,1],-24375],[[3,2,0],16075],[[3,1,3],3510],[[3,1,2],6075],[[3,1,1],7560],[[3,1,0],-7205],[[3,0,3],-2835],[[3,0,2],405],[[3,0,1],675],[[3,0,0],219],[[2,3,1],-13500],[[2,3,0],8375],[[2,2,2],7650],[[2,2,1],16875],[[2,2,0],-13525],[[2,1,3],-4320],[[2,1,2],-2025],[[2,1,1],-5670],[[2,1,0],5435],[[2,0,3],2835],[[2,0,2],-2025],[[2,0,1],405],[[2,0,0],-255],[[1,3,1],7500],[[1,3,0],-5000],[[1,2,2],-4500],[[1,2,1],-7500],[[1,2,0],7000],[[1,1,3],2700],[[1,1,1],2700],[[1,1,0],-2600],[[1,0,3],-1620],[[1,0,2],1620],[[1,0,1],-540],[[1,0,0],156],[[0,3,1],-1875],[[0,3,0],1250],[[0,2,2],1125],[[0,2,1],1875],[[0,2,0],-1750],[[0,1,3],-675],[[0,1,1],-675],[[0,1,0],650],[[0,0,3],405],[[0,0,2],-405],[[0,0,1],135],[[0,0,0],-39]]},{"name":"S37-S67","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],3],[[1,1,0],5],[[1,0,0],-3],[[0,1,0],-5],[[0,0,0],3]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-16],[[8,3,0],224],[[8,2,0],-796],[[8,1,0],994],[[8,0,0],-401],[[7,4,0],160],[[7,3,1],-384],[[7,3,0],-1520],[[7,2,1],2112],[[7,2,0],3460],[[7,1,1],-3402],[[7,1,0],-2065],[[7,0,1],1689],[[7,0,0],-85],[[6,4,0],-760],[[6,3,1],3264],[[6,3,0],4520],[[6,2,2],-576],[[6,2,1],-13632],[[6,2,0],-5095],[[6,1,2],2592],[[6,1,1],13527],[[6,1,0],-1295],[[6,0,2],-2511],[[6,0,1],-1734],[[6,0,0],2395],[[5,4,0],2200],[[5,3,1],-12960],[[5,3,0],-6500],[[5,2,2],4032],[[5,2,1],41040],[[5,2,0],-3680],[[5,1,3],-864],[[5,1,2],-11664],[[5,1,1],-25110],[[5,1,0],13175],[[5,0,3],1404],[[5,0,2],5832],[[5,0,1],-2295],[[5,0,0],-5005],[[4,4,0],-4225],[[4,3,1],30480],[[4,3,0],2000],[[4,2,2],-12816],[[4,2,1],-71520],[[4,2,0],23840],[[4,1,3],4752],[[4,1,2],22032],[[4,1,1],26730],[[4,1,0],-24425],[[4,0,4],-81],[[4,0,3],-5292],[[4,0,2],-3726],[[4,0,1],6555],[[4,0,0],3565],[[3,4,0],5500],[[3,3,1],-45600],[[3,3,0],8500],[[3,2,2],23040],[[3,2,1],78000],[[3,2,0],-39350],[[3,1,3],-11232],[[3,1,2],-19440],[[3,1,1],-22680],[[3,1,0],26165],[[3,0,4],324],[[3,0,3],8532],[[3,0,2],-2430],[[3,0,1],-4935],[[3,0,0],-1555],[[2,4,0],-4750],[[2,3,1],43200],[[2,3,0],-14500],[[2,2,2],-24480],[[2,2,1],-54000],[[2,2,0],34700],[[2,1,3],13824],[[2,1,2],6480],[[2,1,1],17010],[[2,1,0],-16655],[[2,0,4],-486],[[2,0,3],-7884],[[2,0,2],6480],[[2,0,1],-945],[[2,0,0],985],[[1,4,0],2500],[[1,3,1],-24000],[[1,3,0],10000],[[1,2,2],14400],[[1,2,1],24000],[[1,2,0],-18500],[[1,1,3],-8640],[[1,1,1],-8100],[[1,1,0],6800],[[1,0,4],324],[[1,0,3],4320],[[1,0,2],-4860],[[1,0,1],2220],[[1,0,0],-400],[[0,4,0],-625],[[0,3,1],6000],[[0,3,0],-2500],[[0,2,2],-3600],[[0,2,1],-6000],[[0,2,0],4625],[[0,1,3],2160],[[0,1,1],2025],[[0,1,0],-1700],[[0,0,4],-81],[[0,0,3],-1080],[[0,0,2],1215],[[0,0,1],-555],[[0,0,0],100]]},{"name":"S57-S67","positive_content":1,"factors":[{"terms":[[[2,1,0],-2],[[2,0,0],2],[[1,1,0],5],[[1,0,0],1],[[0,1,0],-5],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-16],[[8,3,0],232],[[8,2,0],-840],[[8,1,0],1048],[[8,0,0],-424],[[7,4,0],160],[[7,3,1],-384],[[7,3,0],-1612],[[7,2,1],2124],[[7,2,0],3900],[[7,1,1],-3456],[[7,1,0],-2524],[[7,0,1],1716],[[7,0,0],76],[[6,4,0],-760],[[6,3,1],3264],[[6,3,0],4978],[[6,2,2],-576],[[6,2,1],-13752],[[6,2,0],-6942],[[6,1,2],2610],[[6,1,1],13968],[[6,1,0],262],[[6,0,2],-2574],[[6,0,1],-1860],[[6,0,0],2462],[[5,4,0],2200],[[5,3,1],-12960],[[5,3,0],-7825],[[5,2,2],4032],[[5,2,1],41535],[[5,2,0],777],[[5,1,3],-864],[[5,1,2],-11817],[[5,1,1],-26478],[[5,1,0],10151],[[5,0,3],1431],[[5,0,2],6219],[[5,0,1],-2259],[[5,0,0],-7247],[[4,4,0],-4225],[[4,3,1],30480],[[4,3,0],4435],[[4,2,2],-12816],[[4,2,1],-72657],[[4,2,0],17088],[[4,1,3],4752],[[4,1,2],22527],[[4,1,1],28989],[[4,1,0],-20753],[[4,0,4],-81],[[4,0,3],-5481],[[4,0,2],-4392],[[4,0,1],6870],[[4,0,0],7667],[[3,4,0],5500],[[3,3,1],-45600],[[3,3,0],5600],[[3,2,2],23040],[[3,2,1],79560],[[3,2,0],-32730],[[3,1,3],-11232],[[3,1,2],-20268],[[3,1,1],-24786],[[3,1,0],23231],[[3,0,4],324],[[3,0,3],8964],[[3,0,2],-2070],[[3,0,1],-5367],[[3,0,0],-3707],[[2,4,0],-4750],[[2,3,1],43200],[[2,3,0],-12350],[[2,2,2],-24480],[[2,2,1],-55260],[[2,2,0],30615],[[2,1,3],13824],[[2,1,2],7218],[[2,1,1],18153],[[2,1,0],-15197],[[2,0,4],-486],[[2,0,3],-8316],[[2,0,2],6543],[[2,0,1],-666],[[2,0,0],953],[[1,4,0],2500],[[1,3,1],-24000],[[1,3,0],9125],[[1,2,2],14400],[[1,2,1],24525],[[1,2,0],-17025],[[1,1,3],-8640],[[1,1,2],-315],[[1,1,1],-8460],[[1,1,0],6395],[[1,0,4],324],[[1,0,3],4509],[[1,0,2],-4959],[[1,0,1],2103],[[1,0,0],-185],[[0,4,0],-625],[[0,3,1],6000],[[0,3,0],-2375],[[0,2,2],-3600],[[0,2,1],-6075],[[0,2,0],4425],[[0,1,3],2160],[[0,1,2],45],[[0,1,1],2070],[[0,1,0],-1655],[[0,0,4],-81],[[0,0,3],-1107],[[0,0,2],1233],[[0,0,1],-537],[[0,0,0],68]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],8],[[6,2,0],-40],[[6,1,0],56],[[6,0,0],-24],[[5,3,0],-60],[[5,2,1],12],[[5,2,0],228],[[5,1,1],-48],[[5,1,0],-204],[[5,0,1],36],[[5,0,0],36],[[4,3,0],210],[[4,2,1],-72],[[4,2,0],-618],[[4,1,2],18],[[4,1,1],180],[[4,1,0],390],[[4,0,2],-54],[[4,0,0],18],[[3,3,0],-425],[[3,2,1],195],[[3,2,0],955],[[3,1,2],-81],[[3,1,1],-294],[[3,1,0],-437],[[3,0,3],27],[[3,0,2],81],[[3,0,1],-63],[[3,0,0],-93],[[2,3,0],525],[[2,2,1],-285],[[2,2,0],-915],[[2,1,2],153],[[2,1,1],222],[[2,1,0],381],[[2,0,3],-81],[[2,0,2],27],[[2,0,1],9],[[2,0,0],9],[[1,3,0],-375],[[1,2,1],225],[[1,2,0],525],[[1,1,2],-135],[[1,1,1],-90],[[1,1,0],-195],[[1,0,3],81],[[1,0,2],-81],[[1,0,1],27],[[1,0,0],45],[[0,3,0],125],[[0,2,1],-75],[[0,2,0],-175],[[0,1,2],45],[[0,1,1],30],[[0,1,0],65],[[0,0,3],-27],[[0,0,2],27],[[0,0,1],-9],[[0,0,0],-15]]},{"name":"E-","positive_content":1,"factors":[],"reduced":[[[6,3,0],-8],[[6,2,0],40],[[6,1,0],-56],[[6,0,0],24],[[5,3,0],60],[[5,2,1],-12],[[5,2,0],-228],[[5,1,1],48],[[5,1,0],204],[[5,0,1],-36],[[5,0,0],-36],[[4,3,0],-210],[[4,2,1],72],[[4,2,0],618],[[4,1,2],-18],[[4,1,1],-180],[[4,1,0],-390],[[4,0,2],54],[[4,0,0],-18],[[3,3,0],425],[[3,2,1],-195],[[3,2,0],-955],[[3,1,2],81],[[3,1,1],294],[[3,1,0],437],[[3,0,3],-27],[[3,0,2],-81],[[3,0,1],63],[[3,0,0],93],[[2,3,0],-525],[[2,2,1],285],[[2,2,0],915],[[2,1,2],-153],[[2,1,1],-222],[[2,1,0],-381],[[2,0,3],81],[[2,0,2],-27],[[2,0,1],-9],[[2,0,0],-9],[[1,3,0],375],[[1,2,1],-225],[[1,2,0],-525],[[1,1,2],135],[[1,1,1],90],[[1,1,0],195],[[1,0,3],-81],[[1,0,2],81],[[1,0,1],-27],[[1,0,0],-45],[[0,3,0],-125],[[0,2,1],75],[[0,2,0],175],[[0,1,2],-45],[[0,1,1],-30],[[0,1,0],-65],[[0,0,3],27],[[0,0,2],-27],[[0,0,1],9],[[0,0,0],15]]}],"tree":[1,5,[0,{"i":2,"e":5,"lambda":[35261435774389,3498306972552]},[0,[1,{"i":3,"e":5,"lambda":[-1012240250537717,54777638458368]},{"i":3,"e":5,"lambda":[-24399889685186909,1219403732585472]}],[2,{"i":0,"e":5,"lambda":[-1711528446507,206975767936]},[1,[1,4,[2,4,[0,[1,[2,4,[1,4,[2,4,[1,4,[2,4,[1,4,[0,[2,4,[1,4,{"i":3,"e":5,"lambda":[-12854114914403207,544123973772288]}]],6]]]]]]],{"i":3,"e":5,"lambda":[-6157081945804085,204396820668096]}],{"i":1,"e":5,"lambda":[-51871937121,4788654208]}]]],{"i":0,"e":5,"lambda":[-169349516257,12751791360]}]]]]],"statistics":{"nodes":39,"leaves":20,"maxdepth":18},"mask":[[0,1],[1,1],[4,-1],[6,-1],[9,-1],[13,1],[15,-1]]},{"pattern":[[-1,1,-1,-1,1,-1,-1,1,1,-1,1,1,1,1,-1,-1,-1,-1],2,-1,1,4,1,-1],"degrees":[16,6,6],"polynomials":[{"name":"S67-W1","positive_content":1,"factors":[],"reduced":[[[10,5,0],-243],[[10,4,1],-1296],[[10,4,0],405],[[10,3,2],-837],[[10,3,1],918],[[10,3,0],135],[[10,2,3],-279],[[10,2,2],567],[[10,2,1],891],[[10,2,0],45],[[10,1,4],-48],[[10,1,3],96],[[10,1,2],216],[[10,1,1],-48],[[10,1,0],-120],[[10,0,5],-1],[[10,0,4],16],[[10,0,3],14],[[10,0,2],-64],[[10,0,1],-101],[[10,0,0],-40],[[9,5,0],1215],[[9,4,1],6480],[[9,4,0],-2025],[[9,3,2],4185],[[9,3,1],-4590],[[9,3,0],-675],[[9,2,3],1395],[[9,2,2],-2835],[[9,2,1],-4455],[[9,2,0],-225],[[9,1,4],240],[[9,1,3],-480],[[9,1,2],-1080],[[9,1,1],240],[[9,1,0],600],[[9,0,5],5],[[9,0,4],-80],[[9,0,3],-70],[[9,0,2],320],[[9,0,1],505],[[9,0,0],200],[[8,5,0],-2430],[[8,4,1],-14256],[[8,4,0],4455],[[8,3,2],-10044],[[8,3,1],11016],[[8,3,0],1620],[[8,2,3],-3627],[[8,2,2],7371],[[8,2,1],11583],[[8,2,0],-4275],[[8,1,4],-672],[[8,1,3],1344],[[8,1,2],3024],[[8,1,1],-2292],[[8,1,0],1560],[[8,0,5],-15],[[8,0,4],240],[[8,0,3],210],[[8,0,2],-1500],[[8,0,1],-975],[[8,0,0],480],[[7,5,0],2430],[[7,4,1],18144],[[7,4,0],-5670],[[7,3,2],15066],[[7,3,1],-16524],[[7,3,0],-2430],[[7,2,3],6138],[[7,2,2],-12474],[[7,2,1],-19602],[[7,2,0],18450],[[7,1,4],1248],[[7,1,3],-2496],[[7,1,2],-5616],[[7,1,1],7728],[[7,1,0],-9840],[[7,0,5],30],[[7,0,4],-480],[[7,0,3],-420],[[7,0,2],4080],[[7,0,1],870],[[7,0,0],-3120],[[6,5,0],-1215],[[6,4,1],-14256],[[6,4,0],4455],[[6,3,2],-15066],[[6,3,1],16524],[[6,3,0],2430],[[6,2,3],-7254],[[6,2,2],14742],[[6,2,1],23166],[[6,2,0],-27990],[[6,1,4],-1680],[[6,1,3],3360],[[6,1,2],7560],[[6,1,1],-13020],[[6,1,0],18480],[[6,0,5],-45],[[6,0,4],720],[[6,0,3],630],[[6,0,2],-7200],[[6,0,1],-225],[[6,0,0],6840],[[5,5,0],243],[[5,4,1],6480],[[5,4,0],-2025],[[5,3,2],10044],[[5,3,1],-11016],[[5,3,0],-1620],[[5,2,3],6138],[[5,2,2],-12474],[[5,2,1],-19602],[[5,2,0],18450],[[5,1,4],1680],[[5,1,3],-3360],[[5,1,2],-7560],[[5,1,1],13020],[[5,1,0],-18480],[[5,0,5],51],[[5,0,4],-816],[[5,0,3],-714],[[5,0,2],8664],[[5,0,1],-249],[[5,0,0],-8760],[[4,4,1],-1296],[[4,4,0],405],[[4,3,2],-4185],[[4,3,1],4590],[[4,3,0],675],[[4,2,3],-3627],[[4,2,2],7371],[[4,2,1],11583],[[4,2,0],-4275],[[4,1,4],-1248],[[4,1,3],2496],[[4,1,2],5616],[[4,1,1],-7728],[[4,1,0],9840],[[4,0,5],-45],[[4,0,4],720],[[4,0,3],630],[[4,0,2],-7200],[[4,0,1],-225],[[4,0,0],6840],[[3,3,2],837],[[3,3,1],-918],[[3,3,0],-135],[[3,2,3],1395],[[3,2,2],-2835],[[3,2,1],-4455],[[3,2,0],-225],[[3,1,4],672],[[3,1,3],-1344],[[3,1,2],-3024],[[3,1,1],2292],[[3,1,0],-1560],[[3,0,5],30],[[3,0,4],-480],[[3,0,3],-420],[[3,0,2],4080],[[3,0,1],870],[[3,0,0],-3120],[[2,2,3],-279],[[2,2,2],567],[[2,2,1],891],[[2,2,0],45],[[2,1,4],-240],[[2,1,3],480],[[2,1,2],1080],[[2,1,1],-240],[[2,1,0],-600],[[2,0,5],-15],[[2,0,4],240],[[2,0,3],210],[[2,0,2],-1500],[[2,0,1],-975],[[2,0,0],480],[[1,1,4],48],[[1,1,3],-96],[[1,1,2],-216],[[1,1,1],48],[[1,1,0],120],[[1,0,5],5],[[1,0,4],-80],[[1,0,3],-70],[[1,0,2],320],[[1,0,1],505],[[1,0,0],200],[[0,0,5],-1],[[0,0,4],16],[[0,0,3],14],[[0,0,2],-64],[[0,0,1],-101],[[0,0,0],-40]]},{"name":"W6-W4","positive_content":6,"factors":[{"terms":[[[2,1,0],-3],[[2,0,0],2],[[1,1,0],3],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],81],[[8,3,1],135],[[8,3,0],-81],[[8,2,2],45],[[8,2,1],-135],[[8,2,0],-54],[[8,1,3],15],[[8,1,2],-30],[[8,1,1],-45],[[8,1,0],-36],[[8,0,3],-5],[[8,0,2],5],[[8,0,1],25],[[8,0,0],-9],[[7,4,0],-324],[[7,3,1],-540],[[7,3,0],324],[[7,2,2],-180],[[7,2,1],540],[[7,2,0],216],[[7,1,3],-60],[[7,1,2],120],[[7,1,1],180],[[7,1,0],144],[[7,0,3],20],[[7,0,2],-20],[[7,0,1],-100],[[7,0,0],36],[[6,4,0],486],[[6,3,1],945],[[6,3,0],-567],[[6,2,2],360],[[6,2,1],-1080],[[6,2,0],-432],[[6,1,3],135],[[6,1,2],-270],[[6,1,1],-405],[[6,1,0],486],[[6,0,3],-50],[[6,0,2],50],[[6,0,1],250],[[6,0,0],-90],[[5,4,0],-324],[[5,3,1],-945],[[5,3,0],567],[[5,2,2],-450],[[5,2,1],1350],[[5,2,0],540],[[5,1,3],-195],[[5,1,2],390],[[5,1,1],585],[[5,1,0],-1962],[[5,0,3],80],[[5,0,2],-80],[[5,0,1],-400],[[5,0,0],144],[[4,4,0],81],[[4,3,1],540],[[4,3,0],-324],[[4,2,2],360],[[4,2,1],-1080],[[4,2,0],-432],[[4,1,3],195],[[4,1,2],-390],[[4,1,1],-585],[[4,1,0],1962],[[4,0,3],-95],[[4,0,2],95],[[4,0,1],475],[[4,0,0],-171],[[3,3,1],-135],[[3,3,0],81],[[3,2,2],-180],[[3,2,1],540],[[3,2,0],216],[[3,1,3],-135],[[3,1,2],270],[[3,1,1],405],[[3,1,0],-486],[[3,0,3],80],[[3,0,2],-80],[[3,0,1],-400],[[3,0,0],144],[[2,2,2],45],[[2,2,1],-135],[[2,2,0],-54],[[2,1,3],60],[[2,1,2],-120],[[2,1,1],-180],[[2,1,0],-144],[[2,0,3],-50],[[2,0,2],50],[[2,0,1],250],[[2,0,0],-90],[[1,1,3],-15],[[1,1,2],30],[[1,1,1],45],[[1,1,0],36],[[1,0,3],20],[[1,0,2],-20],[[1,0,1],-100],[[1,0,0],36],[[0,0,3],-5],[[0,0,2],5],[[0,0,1],25],[[0,0,0],-9]]},{"name":"S26-W4","positive_content":3,"factors":[],"reduced":[[[10,5,0],-81],[[10,4,1],-405],[[10,4,0],81],[[10,3,2],-135],[[10,3,1],540],[[10,3,0],81],[[10,2,3],-45],[[10,2,2],135],[[10,2,0],81],[[10,1,3],30],[[10,1,2],-45],[[10,1,1],-120],[[10,1,0],36],[[10,0,3],-5],[[10,0,2],5],[[10,0,1],25],[[9,5,0],405],[[9,4,1],2025],[[9,4,0],-405],[[9,3,2],675],[[9,3,1],-2700],[[9,3,0],-405],[[9,2,3],225],[[9,2,2],-675],[[9,2,0],-405],[[9,1,3],-150],[[9,1,2],225],[[9,1,1],600],[[9,1,0],-180],[[9,0,3],25],[[9,0,2],-25],[[9,0,1],-125],[[8,5,0],-810],[[8,4,1],-4455],[[8,4,0],972],[[8,3,2],-1620],[[8,3,1],6885],[[8,3,0],972],[[8,2,3],-585],[[8,2,2],1890],[[8,2,1],-405],[[8,2,0],-648],[[8,1,3],465],[[8,1,2],-720],[[8,1,1],-1815],[[8,1,0],342],[[8,0,3],-90],[[8,0,2],90],[[8,0,1],450],[[8,0,0],-198],[[7,5,0],810],[[7,4,1],5670],[[7,4,0],-1458],[[7,3,2],2430],[[7,3,1],-11340],[[7,3,0],-1458],[[7,2,3],990],[[7,2,2],-3510],[[7,2,1],1620],[[7,2,0],5022],[[7,1,3],-960],[[7,1,2],1530],[[7,1,1],3660],[[7,1,0],-288],[[7,0,3],210],[[7,0,2],-210],[[7,0,1],-1050],[[7,0,0],792],[[6,5,0],-405],[[6,4,1],-4455],[[6,4,0],1377],[[6,3,2],-2430],[[6,3,1],12555],[[6,3,0],1377],[[6,2,3],-1170],[[6,2,2],4590],[[6,2,1],-3240],[[6,2,0],-8343],[[6,1,3],1455],[[6,1,2],-2385],[[6,1,1],-5415],[[6,1,0],1422],[[6,0,3],-375],[[6,0,2],375],[[6,0,1],1875],[[6,0,0],-198],[[5,5,0],81],[[5,4,1],2025],[[5,4,0],-729],[[5,3,2],1620],[[5,3,1],-9315],[[5,3,0],-729],[[5,2,3],990],[[5,2,2],-4320],[[5,2,1],4050],[[5,2,0],5751],[[5,1,3],-1635],[[5,1,2],2745],[[5,1,1],5955],[[5,1,0],-4014],[[5,0,3],495],[[5,0,2],-495],[[5,0,1],-2475],[[5,0,0],-2178],[[4,4,1],-405],[[4,4,0],162],[[4,3,2],-675],[[4,3,1],4320],[[4,3,0],162],[[4,2,3],-585],[[4,2,2],2835],[[4,2,1],-3240],[[4,2,0],-1458],[[4,1,3],1365],[[4,1,2],-2340],[[4,1,1],-4875],[[4,1,0],3852],[[4,0,3],-510],[[4,0,2],510],[[4,0,1],2550],[[4,0,0],2232],[[3,3,2],135],[[3,3,1],-945],[[3,2,3],225],[[3,2,2],-1215],[[3,2,1],1620],[[3,1,3],-825],[[3,1,2],1440],[[3,1,1],2895],[[3,1,0],-990],[[3,0,3],390],[[3,0,2],-390],[[3,0,1],-1950],[[3,0,0],90],[[2,2,3],-45],[[2,2,2],270],[[2,2,1],-405],[[2,1,3],330],[[2,1,2],-585],[[2,1,1],-1140],[[2,1,0],-225],[[2,0,3],-225],[[2,0,2],225],[[2,0,1],1125],[[2,0,0],-765],[[1,1,3],-75],[[1,1,2],135],[[1,1,1],255],[[1,1,0],45],[[1,0,3],85],[[1,0,2],-85],[[1,0,1],-425],[[1,0,0],225],[[0,0,3],-20],[[0,0,2],20],[[0,0,1],100],[[0,0,0],-36]]},{"name":"S67-W4","positive_content":1,"factors":[],"reduced":[[[10,5,0],-243],[[10,4,1],-1296],[[10,4,0],405],[[10,3,2],-837],[[10,3,1],2538],[[10,3,0],135],[[10,2,3],-279],[[10,2,2],1107],[[10,2,1],-729],[[10,2,0],45],[[10,1,4],-48],[[10,1,3],276],[[10,1,2],-144],[[10,1,1],-588],[[10,1,0],-120],[[10,0,5],-1],[[10,0,4],16],[[10,0,3],-46],[[10,0,2],-4],[[10,0,1],199],[[10,0,0],-148],[[9,5,0],1215],[[9,4,1],6480],[[9,4,0],-2025],[[9,3,2],4185],[[9,3,1],-12690],[[9,3,0],-675],[[9,2,3],1395],[[9,2,2],-5535],[[9,2,1],3645],[[9,2,0],-225],[[9,1,4],240],[[9,1,3],-1380],[[9,1,2],720],[[9,1,1],2940],[[9,1,0],600],[[9,0,5],5],[[9,0,4],-80],[[9,0,3],230],[[9,0,2],20],[[9,0,1],-995],[[9,0,0],740],[[8,5,0],-2430],[[8,4,1],-14256],[[8,4,0],4455],[[8,3,2],-10044],[[8,3,1],30456],[[8,3,0],1620],[[8,2,3],-3627],[[8,2,2],14391],[[8,2,1],-9477],[[8,2,0],-4275],[[8,1,4],-672],[[8,1,3],3864],[[8,1,2],-2016],[[8,1,1],-9852],[[8,1,0],1560],[[8,0,5],-15],[[8,0,4],240],[[8,0,3],-690],[[8,0,2],-600],[[8,0,1],3525],[[8,0,0],-1140],[[7,5,0],2430],[[7,4,1],18144],[[7,4,0],-5670],[[7,3,2],15066],[[7,3,1],-45684],[[7,3,0],-2430],[[7,2,3],6138],[[7,2,2],-24354],[[7,2,1],16038],[[7,2,0],18450],[[7,1,4],1248],[[7,1,3],-7176],[[7,1,2],3744],[[7,1,1],21768],[[7,1,0],-9840],[[7,0,5],30],[[7,0,4],-480],[[7,0,3],1380],[[7,0,2],2280],[[7,0,1],-8130],[[7,0,0],120],[[6,5,0],-1215],[[6,4,1],-14256],[[6,4,0],4455],[[6,3,2],-15066],[[6,3,1],45684],[[6,3,0],2430],[[6,2,3],-7254],[[6,2,2],28782],[[6,2,1],-18954],[[6,2,0],-27990],[[6,1,4],-1680],[[6,1,3],9660],[[6,1,2],-5040],[[6,1,1],-31920],[[6,1,0],18480],[[6,0,5],-45],[[6,0,4],720],[[6,0,3],-2070],[[6,0,2],-4500],[[6,0,1],13275],[[6,0,0],1980],[[5,5,0],243],[[5,4,1],6480],[[5,4,0],-2025],[[5,3,2],10044],[[5,3,1],-30456],[[5,3,0],-1620],[[5,2,3],6138],[[5,2,2],-24354],[[5,2,1],16038],[[5,2,0],18450],[[5,1,4],1680],[[5,1,3],-9660],[[5,1,2],5040],[[5,1,1],31920],[[5,1,0],-18480],[[5,0,5],51],[[5,0,4],-816],[[5,0,3],2346],[[5,0,2],5604],[[5,0,1],-15549],[[5,0,0],-3252],[[4,4,1],-1296],[[4,4,0],405],[[4,3,2],-4185],[[4,3,1],12690],[[4,3,0],675],[[4,2,3],-3627],[[4,2,2],14391],[[4,2,1],-9477],[[4,2,0],-4275],[[4,1,4],-1248],[[4,1,3],7176],[[4,1,2],-3744],[[4,1,1],-21768],[[4,1,0],9840],[[4,0,5],-45],[[4,0,4],720],[[4,0,3],-2070],[[4,0,2],-4500],[[4,0,1],13275],[[4,0,0],1980],[[3,3,2],837],[[3,3,1],-2538],[[3,3,0],-135],[[3,2,3],1395],[[3,2,2],-5535],[[3,2,1],3645],[[3,2,0],-225],[[3,1,4],672],[[3,1,3],-3864],[[3,1,2],2016],[[3,1,1],9852],[[3,1,0],-1560],[[3,0,5],30],[[3,0,4],-480],[[3,0,3],1380],[[3,0,2],2280],[[3,0,1],-8130],[[3,0,0],120],[[2,2,3],-279],[[2,2,2],1107],[[2,2,1],-729],[[2,2,0],45],[[2,1,4],-240],[[2,1,3],1380],[[2,1,2],-720],[[2,1,1],-2940],[[2,1,0],-600],[[2,0,5],-15],[[2,0,4],240],[[2,0,3],-690],[[2,0,2],-600],[[2,0,1],3525],[[2,0,0],-1140],[[1,1,4],48],[[1,1,3],-276],[[1,1,2],144],[[1,1,1],588],[[1,1,0],120],[[1,0,5],5],[[1,0,4],-80],[[1,0,3],230],[[1,0,2],20],[[1,0,1],-995],[[1,0,0],740],[[0,0,5],-1],[[0,0,4],16],[[0,0,3],-46],[[0,0,2],-4],[[0,0,1],199],[[0,0,0],-148]]},{"name":"S36-S16","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-81],[[8,3,1],-405],[[8,3,0],135],[[8,2,2],-135],[[8,2,1],405],[[8,2,0],45],[[8,1,3],-45],[[8,1,2],90],[[8,1,1],135],[[8,1,0],15],[[8,0,3],15],[[8,0,2],-15],[[8,0,1],-75],[[8,0,0],-40],[[7,4,0],324],[[7,3,1],1620],[[7,3,0],-540],[[7,2,2],540],[[7,2,1],-1620],[[7,2,0],-180],[[7,1,3],180],[[7,1,2],-360],[[7,1,1],-540],[[7,1,0],-60],[[7,0,3],-60],[[7,0,2],60],[[7,0,1],300],[[7,0,0],160],[[6,4,0],-486],[[6,3,1],-2835],[[6,3,0],945],[[6,2,2],-1080],[[6,2,1],3240],[[6,2,0],360],[[6,1,3],-405],[[6,1,2],810],[[6,1,1],1215],[[6,1,0],-1485],[[6,0,3],150],[[6,0,2],-150],[[6,0,1],-750],[[6,0,0],680],[[5,4,0],324],[[5,3,1],2835],[[5,3,0],-945],[[5,2,2],1350],[[5,2,1],-4050],[[5,2,0],-450],[[5,1,3],585],[[5,1,2],-1170],[[5,1,1],-1755],[[5,1,0],4665],[[5,0,3],-240],[[5,0,2],240],[[5,0,1],1200],[[5,0,0],-2600],[[4,4,0],-81],[[4,3,1],-1620],[[4,3,0],540],[[4,2,2],-1080],[[4,2,1],3240],[[4,2,0],360],[[4,1,3],-585],[[4,1,2],1170],[[4,1,1],1755],[[4,1,0],-4665],[[4,0,3],285],[[4,0,2],-285],[[4,0,1],-1425],[[4,0,0],3560],[[3,3,1],405],[[3,3,0],-135],[[3,2,2],540],[[3,2,1],-1620],[[3,2,0],-180],[[3,1,3],405],[[3,1,2],-810],[[3,1,1],-1215],[[3,1,0],1485],[[3,0,3],-240],[[3,0,2],240],[[3,0,1],1200],[[3,0,0],-2600],[[2,2,2],-135],[[2,2,1],405],[[2,2,0],45],[[2,1,3],-180],[[2,1,2],360],[[2,1,1],540],[[2,1,0],60],[[2,0,3],150],[[2,0,2],-150],[[2,0,1],-750],[[2,0,0],680],[[1,1,3],45],[[1,1,2],-90],[[1,1,1],-135],[[1,1,0],-15],[[1,0,3],-60],[[1,0,2],60],[[1,0,1],300],[[1,0,0],160],[[0,0,3],15],[[0,0,2],-15],[[0,0,1],-75],[[0,0,0],-40]]},{"name":"S67-S16","positive_content":1,"factors":[{"terms":[[[0,0,1],1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,4,0],-81],[[8,3,1],-432],[[8,3,0],135],[[8,2,2],-144],[[8,2,1],441],[[8,2,0],45],[[8,1,3],-48],[[8,1,2],99],[[8,1,1],162],[[8,1,0],15],[[8,0,4],-1],[[8,0,3],17],[[8,0,2],-3],[[8,0,1],-61],[[8,0,0],-40],[[7,4,0],324],[[7,3,1],1728],[[7,3,0],-540],[[7,2,2],576],[[7,2,1],-1764],[[7,2,0],-180],[[7,1,3],192],[[7,1,2],-396],[[7,1,1],-648],[[7,1,0],-60],[[7,0,4],4],[[7,0,3],-68],[[7,0,2],12],[[7,0,1],244],[[7,0,0],160],[[6,4,0],-486],[[6,3,1],-3024],[[6,3,0],945],[[6,2,2],-1152],[[6,2,1],3528],[[6,2,0],360],[[6,1,3],-432],[[6,1,2],891],[[6,1,1],1458],[[6,1,0],-1485],[[6,0,4],-10],[[6,0,3],170],[[6,0,2],-30],[[6,0,1],-1150],[[6,0,0],680],[[5,4,0],324],[[5,3,1],3024],[[5,3,0],-945],[[5,2,2],1440],[[5,2,1],-4410],[[5,2,0],-450],[[5,1,3],624],[[5,1,2],-1287],[[5,1,1],-2106],[[5,1,0],4665],[[5,0,4],16],[[5,0,3],-272],[[5,0,2],48],[[5,0,1],2596],[[5,0,0],-2600],[[4,4,0],-81],[[4,3,1],-1728],[[4,3,0],540],[[4,2,2],-1152],[[4,2,1],3528],[[4,2,0],360],[[4,1,3],-624],[[4,1,2],1287],[[4,1,1],2106],[[4,1,0],-4665],[[4,0,4],-19],[[4,0,3],323],[[4,0,2],-57],[[4,0,1],-3319],[[4,0,0],3560],[[3,3,1],432],[[3,3,0],-135],[[3,2,2],576],[[3,2,1],-1764],[[3,2,0],-180],[[3,1,3],432],[[3,1,2],-891],[[3,1,1],-1458],[[3,1,0],1485],[[3,0,4],16],[[3,0,3],-272],[[3,0,2],48],[[3,0,1],2596],[[3,0,0],-2600],[[2,2,2],-144],[[2,2,1],441],[[2,2,0],45],[[2,1,3],-192],[[2,1,2],396],[[2,1,1],648],[[2,1,0],60],[[2,0,4],-10],[[2,0,3],170],[[2,0,2],-30],[[2,0,1],-1150],[[2,0,0],680],[[1,1,3],48],[[1,1,2],-99],[[1,1,1],-162],[[1,1,0],-15],[[1,0,4],4],[[1,0,3],-68],[[1,0,2],12],[[1,0,1],244],[[1,0,0],160],[[0,0,4],-1],[[0,0,3],17],[[0,0,2],-3],[[0,0,1],-61],[[0,0,0],-40]]},{"name":"E+","positive_content":1,"factors":[],"reduced":[[[6,3,0],27],[[6,2,1],9],[[6,2,0],-27],[[6,1,2],3],[[6,1,1],-6],[[6,1,0],-9],[[6,0,3],1],[[6,0,2],-1],[[6,0,1],-5],[[6,0,0],-3],[[5,3,0],-81],[[5,2,1],-27],[[5,2,0],81],[[5,1,2],-9],[[5,1,1],18],[[5,1,0],27],[[5,0,3],-3],[[5,0,2],3],[[5,0,1],15],[[5,0,0],9],[[4,3,0],81],[[4,2,1],36],[[4,2,0],-108],[[4,1,2],15],[[4,1,1],-30],[[4,1,0],-45],[[4,0,3],6],[[4,0,2],-6],[[4,0,1],-30],[[4,0,0],90],[[3,3,0],-27],[[3,2,1],-27],[[3,2,0],81],[[3,1,2],-15],[[3,1,1],30],[[3,1,0],45],[[3,0,3],-7],[[3,0,2],7],[[3,0,1],35],[[3,0,0],-195],[[2,2,1],9],[[2,2,0],-27],[[2,1,2],9],[[2,1,1],-18],[[2,1,0],-27],[[2,0,3],6],[[2,0,2],-6],[[2,0,1],-30],[[2,0,0],90],[[1,1,2],-3],[[1,1,1],6],[[1,1,0],9],[[1,0,3],-3],[[1,0,2],3],[[1,0,1],15],[[1,0,0],9],[[0,0,3],1],[[0,0,2],-1],[[0,0,1],-5],[[0,0,0],-3]]}],"tree":[0,4,[0,[2,[2,3,5],4],[0,[2,[2,3,[1,{"i":5,"e":6,"lambda":[-343143394368445,34636926288024]},3]],{"i":0,"e":6,"lambda":[8221499833270009,275776925656832]}],[0,[0,[1,{"i":5,"e":6,"lambda":[-35967500398945,2906591997888]},{"i":1,"e":6,"lambda":[59254683946763,14915153236236]}],[1,{"i":5,"e":6,"lambda":[-48348860021330,3825921829077]},{"i":1,"e":6,"lambda":[56460876896965,14772972980724]}]],[0,[1,{"i":5,"e":6,"lambda":[-236369157122153,18286599192660]},{"i":2,"e":6,"lambda":[52730833698531691,3755505260007424]}],[1,{"i":5,"e":6,"lambda":[-29852820688328,2252753430663]},{"i":3,"e":6,"lambda":[11600915618858923,437936335858944]}]]]]]],"statistics":{"nodes":31,"leaves":16,"maxdepth":6},"mask":[[3,-1],[4,1],[6,-1],[9,-1],[13,1]]}]}


==> anc/rolle6_artifact/data/inflection_pair_rejected_n6.json <==
{
  "010231024135201043210": [
    "inflection_pair_0"
  ],
  "010231042130524132010": [
    "inflection_pair_1"
  ],
  "010231204132015043210": [
    "inflection_pair_2"
  ],
  "010231204132051043210": [
    "inflection_pair_3"
  ],
  "010231402103215043210": [
    "inflection_pair_4"
  ],
  "010231402103251043210": [
    "inflection_pair_5",
    "inflection_pair_6"
  ],
  "010231402103521043210": [
    "inflection_pair_5",
    "inflection_pair_6"
  ],
  "010231402103521403210": [
    "inflection_pair_7"
  ],
  "010231402103524103210": [
    "inflection_pair_7",
    "inflection_pair_8"
  ],
  "010231402103524130210": [
    "inflection_pair_9"
  ],
  "010231402103524132010": [
    "inflection_pair_9"
  ],
  "010231402351201403210": [
    "inflection_pair_10"
  ],
  "010231402531204103210": [
    "inflection_pair_11"
  ],
  "010231425031240132010": [
    "inflection_pair_1"
  ],
  "010231425301204132010": [
    "inflection_pair_9"
  ],
  "012013042130215043210": [
    "inflection_pair_12"
  ],
  "012031204132015043210": [
    "inflection_pair_2"
  ],
  "012031204132051043210": [
    "inflection_pair_3"
  ],
  "012031204135021403210": [
    "inflection_pair_13"
  ],
  "012031204135024103210": [
    "inflection_pair_14"
  ],
  "012031425301204132010": [
    "inflection_pair_9"
  ],
  "012301402135204132010": [
    "inflection_pair_11"
  ],
  "012301402531021043210": [
    "inflection_pair_15"
  ],
  "012301420531402130210": [
    "inflection_pair_14"
  ],
  "012301425301204132010": [
    "inflection_pair_7",
    "inflection_pair_8"
  ],
  "012304102153204132010": [
    "inflection_pair_10"
  ],
  "012304120531402130210": [
    "inflection_pair_13"
  ],
  "012304125301204132010": [
    "inflection_pair_7"
  ],
  "012340102531420132010": [
    "inflection_pair_0"
  ],
  "012340120135204103210": [
    "inflection_pair_15"
  ],
  "012340125301204132010": [
    "inflection_pair_5",
    "inflection_pair_6"
  ],
  "012340150231402130210": [
    "inflection_pair_3"
  ],
  "012340150231402132010": [
    "inflection_pair_3"
  ],
  "012340152301204132010": [
    "inflection_pair_5",
    "inflection_pair_6"
  ],
  "012340510231402130210": [
    "inflection_pair_2"
  ],
  "012340510231402132010": [
    "inflection_pair_2"
  ],
  "012340512031240310210": [
    "inflection_pair_12"
  ],
  "012340512301204132010": [
    "inflection_pair_4"
  ]
}


==> anc/rolle6_artifact/data/inflection_rejected_n6.json <==
{
  "010210324130251403210": [
    "inflection_pattern_65"
  ],
  "010210324132051403210": [
    "inflection_pattern_65",
    "inflection_pattern_166"
  ],
  "010210324132501403210": [
    "inflection_pattern_66",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_273"
  ],
  "010210324135204310210": [
    "inflection_pattern_230"
  ],
  "010210342130215043210": [
    "inflection_pattern_61",
    "inflection_pattern_168"
  ],
  "010210342130251043210": [
    "inflection_pattern_63",
    "inflection_pattern_167"
  ],
  "010210342130521043210": [
    "inflection_pattern_64",
    "inflection_pattern_122",
    "inflection_pattern_215",
    "inflection_pattern_232"
  ],
  "010210342130521403210": [
    "inflection_pattern_62",
    "inflection_pattern_119",
    "inflection_pattern_122",
    "inflection_pattern_214",
    "inflection_pattern_231"
  ],
  "010210342132015043210": [
    "inflection_pattern_61"
  ],
  "010210342132051043210": [
    "inflection_pattern_63"
  ],
  "010210342132501043210": [
    "inflection_pattern_67"
  ],
  "010210342135021403210": [
    "inflection_pattern_68"
  ],
  "010210342135024103210": [
    "inflection_pattern_70"
  ],
  "010210342135024130210": [
    "inflection_pattern_69"
  ],
  "010210342135024132010": [
    "inflection_pattern_69"
  ],
  "010210342135024312010": [
    "inflection_pattern_71"
  ],
  "010210342135201403210": [
    "inflection_pattern_68"
  ],
  "010210342135204103210": [
    "inflection_pattern_70"
  ],
  "010210342135204130210": [
    "inflection_pattern_69"
  ],
  "010210342135204132010": [
    "inflection_pattern_69"
  ],
  "010210342135204310210": [
    "inflection_pattern_71",
    "inflection_pattern_230",
    "inflection_pattern_280"
  ],
  "010210342135204312010": [
    "inflection_pattern_71"
  ],
  "010210342153024312010": [
    "inflection_pattern_314"
  ],
  "010210342153204310210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_54",
    "inflection_pattern_55",
    "inflection_pattern_314"
  ],
  "010210342153204312010": [
    "inflection_pattern_314"
  ],
  "010210342315204103210": [
    "inflection_pattern_70",
    "inflection_pattern_74",
    "inflection_pattern_120",
    "inflection_pattern_177",
    "inflection_pattern_235"
  ],
  "010210342315204130210": [
    "inflection_pattern_69",
    "inflection_pattern_72",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_233"
  ],
  "010210342315204132010": [
    "inflection_pattern_69",
    "inflection_pattern_72",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_291"
  ],
  "010210342315204310210": [
    "inflection_pattern_71",
    "inflection_pattern_72",
    "inflection_pattern_75",
    "inflection_pattern_76",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_236",
    "inflection_pattern_281"
  ],
  "010210342315204312010": [
    "inflection_pattern_71",
    "inflection_pattern_72",
    "inflection_pattern_75",
    "inflection_pattern_76",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_292"
  ],
  "010210342315240130210": [
    "inflection_pattern_73",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_234"
  ],
  "010210342315240132010": [
    "inflection_pattern_73",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_293"
  ],
  "010210342315240310210": [
    "inflection_pattern_76",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_236"
  ],
  "010210342315240312010": [
    "inflection_pattern_76",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_294"
  ],
  "010210342351240130210": [
    "inflection_pattern_73",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_234",
    "inflection_pattern_237"
  ],
  "010210342351240132010": [
    "inflection_pattern_73",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_293",
    "inflection_pattern_295"
  ],
  "010210342351240310210": [
    "inflection_pattern_76",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_236",
    "inflection_pattern_237",
    "inflection_pattern_238"
  ],
  "010210342351240312010": [
    "inflection_pattern_76",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_294",
    "inflection_pattern_296"
  ],
  "010210342513024312010": [
    "inflection_pattern_87",
    "inflection_pattern_156",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "010210342513204310210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "010210342513204312010": [
    "inflection_pattern_87",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "010210342531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "010210342531204103210": [
    "inflection_pattern_17",
    "inflection_pattern_123",
    "inflection_pattern_124",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_304",
    "inflection_pattern_317"
  ],
  "010210342531204130210": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "010210342531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "010210342531204310210": [
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_311",
    "inflection_pattern_313",
    "inflection_pattern_315"
  ],
  "010210342531240130210": [
    "inflection_pattern_309"
  ],
  "010210342531240132010": [
    "inflection_pattern_84",
    "inflection_pattern_309"
  ],
  "010210342531420310210": [
    "inflection_pattern_39"
  ],
  "010213024130251403210": [
    "inflection_pattern_78",
    "inflection_pattern_104",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "010213024132051403210": [
    "inflection_pattern_78",
    "inflection_pattern_104",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "010213024132501403210": [
    "inflection_pattern_79",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "010213024135204310210": [
    "inflection_pattern_264"
  ],
  "010213042103210543210": [
    "inflection_pattern_136"
  ],
  "010213042135204310210": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_280"
  ],
  "010213042153204310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_36",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "010213042153243010210": [
    "inflection_pattern_6",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_294",
    "inflection_pattern_296"
  ],
  "010213042153243012010": [
    "inflection_pattern_76",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_294",
    "inflection_pattern_296"
  ],
  "010213042315204310210": [
    "inflection_pattern_281"
  ],
  "010213042513204310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "010213042513243010210": [
    "inflection_pattern_6",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_294"
  ],
  "010213042513243012010": [
    "inflection_pattern_76",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_294"
  ],
  "010213042531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "010213042531024312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "010213042531204103210": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_123",
    "inflection_pattern_125",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_304"
  ],
  "010213042531204130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "010213042531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "010213042531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "010213042531204312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "010213204130251403210": [
    "inflection_pattern_78",
    "inflection_pattern_117",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "010213204132051403210": [
    "inflection_pattern_78",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "010213204132501403210": [
    "inflection_pattern_79",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "010213402103210543210": [
    "inflection_pattern_136"
  ],
  "010213402135204310210": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "010213402135240103210": [
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "010213402135240130210": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "010213402135240132010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "010213402135240310210": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "010213402135240312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "010213402135243010210": [
    "inflection_pattern_86",
    "inflection_pattern_87",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "010213402153204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "010213402315204310210": [
    "inflection_pattern_281"
  ],
  "010213402315240310210": [
    "inflection_pattern_279"
  ],
  "010213402315243010210": [
    "inflection_pattern_87",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "010213402315243012010": [
    "inflection_pattern_87",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "010213402351204310210": [
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "010213402351243012010": [
    "inflection_pattern_314"
  ],
  "010213402513204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_40",
    "inflection_pattern_52"
  ],
  "010213402513240310210": [
    "inflection_pattern_40"
  ],
  "010213402513243010210": [
    "inflection_pattern_4",
    "inflection_pattern_5",
    "inflection_pattern_6",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_292"
  ],
  "010213402513243012010": [
    "inflection_pattern_71",
    "inflection_pattern_72",
    "inflection_pattern_75",
    "inflection_pattern_76",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_292"
  ],
  "010213402531204103210": [
    "inflection_pattern_184"
  ],
  "010213402531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35"
  ],
  "010213402531243012010": [
    "inflection_pattern_71"
  ],
  "010213420135204310210": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "010213420135240103210": [
    "inflection_pattern_86",
    "inflection_pattern_152",
    "inflection_pattern_153",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "010213420135240130210": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_154",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "010213420135240132010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_154",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "010213420135240310210": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "010213420135240312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "010213420135243010210": [
    "inflection_pattern_86",
    "inflection_pattern_87",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_152",
    "inflection_pattern_153",
    "inflection_pattern_155",
    "inflection_pattern_156",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "010213420315204310210": [
    "inflection_pattern_281"
  ],
  "010213420315240310210": [
    "inflection_pattern_279"
  ],
  "010213420315243010210": [
    "inflection_pattern_87",
    "inflection_pattern_156",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "010213420315243012010": [
    "inflection_pattern_87",
    "inflection_pattern_156",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "010213420351204310210": [
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "010213420351243012010": [
    "inflection_pattern_314"
  ],
  "010213420531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35"
  ],
  "010213420531243012010": [
    "inflection_pattern_71"
  ],
  "010231021043521043210": [
    "inflection_pattern_103"
  ],
  "010231021403521043210": [
    "inflection_pattern_80"
  ],
  "010231024130251403210": [
    "inflection_pattern_83",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "010231024132051403210": [
    "inflection_pattern_83",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "010231024132501043210": [
    "inflection_pattern_81"
  ],
  "010231024132501403210": [
    "inflection_pattern_81",
    "inflection_pattern_82",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "010231024135201403210": [
    "inflection_pattern_195"
  ],
  "010231024135204103210": [
    "inflection_pattern_193"
  ],
  "010231024135204130210": [
    "inflection_pattern_196"
  ],
  "010231024135204132010": [
    "inflection_pattern_196"
  ],
  "010231042103215043210": [
    "inflection_pattern_90"
  ],
  "010231042103251043210": [
    "inflection_pattern_91"
  ],
  "010231042103521043210": [
    "inflection_pattern_92"
  ],
  "010231042103521403210": [
    "inflection_pattern_93"
  ],
  "010231042103524103210": [
    "inflection_pattern_88"
  ],
  "010231042103524130210": [
    "inflection_pattern_89"
  ],
  "010231042103524132010": [
    "inflection_pattern_89"
  ],
  "010231042105324132010": [
    "inflection_pattern_101",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_319"
  ],
  "010231042135204310210": [
    "inflection_pattern_270",
    "inflection_pattern_288"
  ],
  "010231042135243010210": [
    "inflection_pattern_84"
  ],
  "010231042135243012010": [
    "inflection_pattern_84",
    "inflection_pattern_309"
  ],
  "010231042153204103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_303",
    "inflection_pattern_306",
    "inflection_pattern_308"
  ],
  "010231042153204310210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_36",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "010231042153240103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_306",
    "inflection_pattern_308"
  ],
  "010231042153243010210": [
    "inflection_pattern_2",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_293",
    "inflection_pattern_295"
  ],
  "010231042153243012010": [
    "inflection_pattern_73",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_293",
    "inflection_pattern_295"
  ],
  "010231042513024132010": [
    "inflection_pattern_147"
  ],
  "010231042513204103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_300",
    "inflection_pattern_303",
    "inflection_pattern_306"
  ],
  "010231042513204310210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "010231042513240103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_306"
  ],
  "010231042513243010210": [
    "inflection_pattern_2",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_293"
  ],
  "010231042513243012010": [
    "inflection_pattern_73",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_293"
  ],
  "010231042531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "010231042531024312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_154",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "010231042531204103210": [
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_303",
    "inflection_pattern_316"
  ],
  "010231042531204130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "010231042531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "010231042531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "010231042531204312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "010231201403521043210": [
    "inflection_pattern_80"
  ],
  "010231204130251403210": [
    "inflection_pattern_83",
    "inflection_pattern_117",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "010231204132051403210": [
    "inflection_pattern_83",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "010231204132501043210": [
    "inflection_pattern_81",
    "inflection_pattern_115"
  ],
  "010231204132501403210": [
    "inflection_pattern_81",
    "inflection_pattern_82",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "010231204135021043210": [
    "inflection_pattern_116"
  ],
  "010231204135201043210": [
    "inflection_pattern_116"
  ],
  "010231204135201403210": [
    "inflection_pattern_195"
  ],
  "010231204135204103210": [
    "inflection_pattern_193"
  ],
  "010231204135204130210": [
    "inflection_pattern_196"
  ],
  "010231240130251403210": [
    "inflection_pattern_96",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_283"
  ],
  "010231240132015043210": [
    "inflection_pattern_164"
  ],
  "010231240132051043210": [
    "inflection_pattern_165"
  ],
  "010231240132501043210": [
    "inflection_pattern_95",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_268"
  ],
  "010231240135021043210": [
    "inflection_pattern_94",
    "inflection_pattern_116",
    "inflection_pattern_229",
    "inflection_pattern_269"
  ],
  "010231240135201043210": [
    "inflection_pattern_94",
    "inflection_pattern_116",
    "inflection_pattern_201",
    "inflection_pattern_269"
  ],
  "010231240135201403210": [
    "inflection_pattern_195",
    "inflection_pattern_202"
  ],
  "010231240135204103210": [
    "inflection_pattern_203"
  ],
  "010231240135204130210": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "010231240135204132010": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "010231402105324132010": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "010231402135204310210": [
    "inflection_pattern_288"
  ],
  "010231402135240103210": [
    "inflection_pattern_97",
    "inflection_pattern_129",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "010231402135240130210": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "010231402135240132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "010231402135240310210": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "010231402135240312010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "010231402135243010210": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "010231402135243012010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "010231402153204103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_305"
  ],
  "010231402153204310210": [
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "010231402513204103210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_300",
    "inflection_pattern_305"
  ],
  "010231402513204310210": [
    "inflection_pattern_34",
    "inflection_pattern_52"
  ],
  "010231402513240103210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_305"
  ],
  "010231402513240310210": [
    "inflection_pattern_29"
  ],
  "010231402513243010210": [
    "inflection_pattern_4",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_291"
  ],
  "010231402513243012010": [
    "inflection_pattern_69",
    "inflection_pattern_72",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_291"
  ],
  "010231402531042132010": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "010231402531201403210": [
    "inflection_pattern_199",
    "inflection_pattern_318"
  ],
  "010231402531204310210": [
    "inflection_pattern_34"
  ],
  "010231402531243012010": [
    "inflection_pattern_69"
  ],
  "010231402531420130210": [
    "inflection_pattern_196"
  ],
  "010231402531420132010": [
    "inflection_pattern_196"
  ],
  "010231420105324103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_228",
    "inflection_pattern_307"
  ],
  "010231420135204310210": [
    "inflection_pattern_288"
  ],
  "010231420135240103210": [
    "inflection_pattern_97",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "010231420135240130210": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "010231420135240132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "010231420135240310210": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "010231420135240312010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "010231420135243010210": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "010231420135243012010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "010231420150324103210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_224",
    "inflection_pattern_225",
    "inflection_pattern_300",
    "inflection_pattern_301",
    "inflection_pattern_302",
    "inflection_pattern_305",
    "inflection_pattern_307"
  ],
  "010231420153024103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_305"
  ],
  "010231420315240130210": [
    "inflection_pattern_147"
  ],
  "010231420315240132010": [
    "inflection_pattern_147"
  ],
  "010231420510324103210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_224",
    "inflection_pattern_300",
    "inflection_pattern_301",
    "inflection_pattern_305"
  ],
  "010231420513024103210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_300",
    "inflection_pattern_305"
  ],
  "010231420531021043210": [
    "inflection_pattern_160"
  ],
  "010231420531021403210": [
    "inflection_pattern_318"
  ],
  "010231420531042103210": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_222",
    "inflection_pattern_227",
    "inflection_pattern_297",
    "inflection_pattern_298"
  ],
  "010231420531201403210": [
    "inflection_pattern_318"
  ],
  "010231420531204310210": [
    "inflection_pattern_34"
  ],
  "010231420531243012010": [
    "inflection_pattern_69"
  ],
  "010231420531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "010231423015201403210": [
    "inflection_pattern_197"
  ],
  "010231423015204103210": [
    "inflection_pattern_209"
  ],
  "010231423051204130210": [
    "inflection_pattern_208"
  ],
  "010231423051240130210": [
    "inflection_pattern_100",
    "inflection_pattern_157",
    "inflection_pattern_208",
    "inflection_pattern_289"
  ],
  "010231423501204130210": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "010231423501204132010": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "010231423501240130210": [
    "inflection_pattern_101",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "010231423501240132010": [
    "inflection_pattern_101",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_319"
  ],
  "010231425013024103210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_228",
    "inflection_pattern_299"
  ],
  "010231425031021043210": [
    "inflection_pattern_160"
  ],
  "010231425031021403210": [
    "inflection_pattern_318"
  ],
  "010231425031042103210": [
    "inflection_pattern_12",
    "inflection_pattern_111",
    "inflection_pattern_227",
    "inflection_pattern_297"
  ],
  "010231425031201403210": [
    "inflection_pattern_318"
  ],
  "010231425031402103210": [
    "inflection_pattern_111"
  ],
  "010231425301240132010": [
    "inflection_pattern_89"
  ],
  "010234120310210543210": [
    "inflection_pattern_151",
    "inflection_pattern_174",
    "inflection_pattern_272"
  ],
  "010234120312010543210": [
    "inflection_pattern_151",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012010324130251403210": [
    "inflection_pattern_48"
  ],
  "012010324132051403210": [
    "inflection_pattern_48",
    "inflection_pattern_166"
  ],
  "012010324132501403210": [
    "inflection_pattern_49",
    "inflection_pattern_60",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_273"
  ],
  "012010324135204310210": [
    "inflection_pattern_230"
  ],
  "012010342103210543210": [
    "inflection_pattern_136"
  ],
  "012010342130215043210": [
    "inflection_pattern_168"
  ],
  "012010342130251043210": [
    "inflection_pattern_167"
  ],
  "012010342130521043210": [
    "inflection_pattern_1",
    "inflection_pattern_122",
    "inflection_pattern_215",
    "inflection_pattern_232"
  ],
  "012010342130521403210": [
    "inflection_pattern_0",
    "inflection_pattern_119",
    "inflection_pattern_122",
    "inflection_pattern_214",
    "inflection_pattern_231"
  ],
  "012010342135204310210": [
    "inflection_pattern_230",
    "inflection_pattern_280"
  ],
  "012010342153204310210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012010342315204103210": [
    "inflection_pattern_3",
    "inflection_pattern_120",
    "inflection_pattern_177",
    "inflection_pattern_235"
  ],
  "012010342315204130210": [
    "inflection_pattern_4",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_233"
  ],
  "012010342315204132010": [
    "inflection_pattern_4",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_291"
  ],
  "012010342315204310210": [
    "inflection_pattern_4",
    "inflection_pattern_5",
    "inflection_pattern_6",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_236",
    "inflection_pattern_281"
  ],
  "012010342315204312010": [
    "inflection_pattern_4",
    "inflection_pattern_5",
    "inflection_pattern_6",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_292"
  ],
  "012010342315240130210": [
    "inflection_pattern_2",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_234"
  ],
  "012010342315240132010": [
    "inflection_pattern_2",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_293"
  ],
  "012010342315240310210": [
    "inflection_pattern_6",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_236"
  ],
  "012010342315240312010": [
    "inflection_pattern_6",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_294"
  ],
  "012010342351240130210": [
    "inflection_pattern_2",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_234",
    "inflection_pattern_237"
  ],
  "012010342351240132010": [
    "inflection_pattern_2",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_293",
    "inflection_pattern_295"
  ],
  "012010342351240310210": [
    "inflection_pattern_6",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_236",
    "inflection_pattern_237",
    "inflection_pattern_238"
  ],
  "012010342351240312010": [
    "inflection_pattern_6",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_294",
    "inflection_pattern_296"
  ],
  "012010342513024312010": [
    "inflection_pattern_87",
    "inflection_pattern_156",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "012010342513204310210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "012010342513204312010": [
    "inflection_pattern_87",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "012010342531024103210": [
    "inflection_pattern_17",
    "inflection_pattern_140",
    "inflection_pattern_141",
    "inflection_pattern_143",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531024130210": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531024312010": [
    "inflection_pattern_86",
    "inflection_pattern_87",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_152",
    "inflection_pattern_153",
    "inflection_pattern_155",
    "inflection_pattern_156",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "012010342531204103210": [
    "inflection_pattern_17",
    "inflection_pattern_123",
    "inflection_pattern_124",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531204130210": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_99",
    "inflection_pattern_102",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012010342531204310210": [
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "012010342531204312010": [
    "inflection_pattern_86",
    "inflection_pattern_87",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "012010342531240132010": [
    "inflection_pattern_84"
  ],
  "012010342531420310210": [
    "inflection_pattern_39"
  ],
  "012013024130251403210": [
    "inflection_pattern_28",
    "inflection_pattern_48",
    "inflection_pattern_104",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "012013024132051403210": [
    "inflection_pattern_28",
    "inflection_pattern_48",
    "inflection_pattern_104",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "012013024132501403210": [
    "inflection_pattern_49",
    "inflection_pattern_60",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "012013024135204310210": [
    "inflection_pattern_264"
  ],
  "012013024135243010210": [
    "inflection_pattern_39"
  ],
  "012013024135243012010": [
    "inflection_pattern_39"
  ],
  "012013042103210543210": [
    "inflection_pattern_136"
  ],
  "012013042130521403210": [
    "inflection_pattern_26"
  ],
  "012013042135204310210": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_280"
  ],
  "012013042153204310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_36",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013042153243010210": [
    "inflection_pattern_6",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_236",
    "inflection_pattern_237",
    "inflection_pattern_238"
  ],
  "012013042153243012010": [
    "inflection_pattern_76",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_191",
    "inflection_pattern_192",
    "inflection_pattern_236",
    "inflection_pattern_237",
    "inflection_pattern_238"
  ],
  "012013042312015043210": [
    "inflection_pattern_25"
  ],
  "012013042312051043210": [
    "inflection_pattern_27"
  ],
  "012013042315204130210": [
    "inflection_pattern_29"
  ],
  "012013042315204132010": [
    "inflection_pattern_29"
  ],
  "012013042315204310210": [
    "inflection_pattern_40",
    "inflection_pattern_281"
  ],
  "012013042315204312010": [
    "inflection_pattern_40"
  ],
  "012013042513024312010": [
    "inflection_pattern_279"
  ],
  "012013042513204310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_55",
    "inflection_pattern_279"
  ],
  "012013042513204312010": [
    "inflection_pattern_279"
  ],
  "012013042513243010210": [
    "inflection_pattern_6",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_236"
  ],
  "012013042513243012010": [
    "inflection_pattern_76",
    "inflection_pattern_126",
    "inflection_pattern_191",
    "inflection_pattern_236"
  ],
  "012013042531024103210": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_140",
    "inflection_pattern_142",
    "inflection_pattern_143",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531024130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531024312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_146",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "012013042531204103210": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_123",
    "inflection_pattern_125",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531204130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012013042531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "012013042531204312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_102",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "012013402103210543210": [
    "inflection_pattern_136"
  ],
  "012013402135024103210": [
    "inflection_pattern_33"
  ],
  "012013402135024130210": [
    "inflection_pattern_34"
  ],
  "012013402135024132010": [
    "inflection_pattern_34"
  ],
  "012013402135024312010": [
    "inflection_pattern_34",
    "inflection_pattern_35"
  ],
  "012013402135204103210": [
    "inflection_pattern_33"
  ],
  "012013402135204130210": [
    "inflection_pattern_34"
  ],
  "012013402135204132010": [
    "inflection_pattern_34"
  ],
  "012013402135204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "012013402135204312010": [
    "inflection_pattern_34",
    "inflection_pattern_35"
  ],
  "012013402135240103210": [
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "012013402135240130210": [
    "inflection_pattern_34",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "012013402135240132010": [
    "inflection_pattern_34",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_312"
  ],
  "012013402135240310210": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_278",
    "inflection_pattern_279"
  ],
  "012013402135240312010": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_313"
  ],
  "012013402135243010210": [
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_276",
    "inflection_pattern_279"
  ],
  "012013402135243012010": [
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_134",
    "inflection_pattern_135",
    "inflection_pattern_137",
    "inflection_pattern_198",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_311",
    "inflection_pattern_313",
    "inflection_pattern_315"
  ],
  "012013402153024312010": [
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "012013402153204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "012013402153204312010": [
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "012013402312501043210": [
    "inflection_pattern_50"
  ],
  "012013402315201043210": [
    "inflection_pattern_53"
  ],
  "012013402315201403210": [
    "inflection_pattern_51",
    "inflection_pattern_53"
  ],
  "012013402315204103210": [
    "inflection_pattern_31",
    "inflection_pattern_33"
  ],
  "012013402315204130210": [
    "inflection_pattern_34",
    "inflection_pattern_52"
  ],
  "012013402315204132010": [
    "inflection_pattern_34",
    "inflection_pattern_52"
  ],
  "012013402315204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_281"
  ],
  "012013402315204312010": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_40",
    "inflection_pattern_52"
  ],
  "012013402315240103210": [
    "inflection_pattern_55"
  ],
  "012013402315240130210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "012013402315240132010": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "012013402315240310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_55",
    "inflection_pattern_279"
  ],
  "012013402315240312010": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "012013402315243010210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_279"
  ],
  "012013402315243012010": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_38",
    "inflection_pattern_55",
    "inflection_pattern_135",
    "inflection_pattern_212",
    "inflection_pattern_315"
  ],
  "012013402351204103210": [
    "inflection_pattern_31",
    "inflection_pattern_33",
    "inflection_pattern_54"
  ],
  "012013402351204130210": [
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "012013402351204132010": [
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "012013402351204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_281",
    "inflection_pattern_282"
  ],
  "012013402351204312010": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "012013402351240103210": [
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351240130210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_36",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351240132010": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_36",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351240310210": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_36",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351240312010": [
    "inflection_pattern_30",
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_36",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351243010210": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012013402351243012010": [
    "inflection_pattern_32",
    "inflection_pattern_35",
    "inflection_pattern_37",
    "inflection_pattern_38",
    "inflection_pattern_54",
    "inflection_pattern_55",
    "inflection_pattern_314"
  ],
  "012013402513024312010": [
    "inflection_pattern_281"
  ],
  "012013402513204310210": [
    "inflection_pattern_32",
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_40",
    "inflection_pattern_52",
    "inflection_pattern_281"
  ],
  "012013402513204312010": [
    "inflection_pattern_281"
  ],
  "012013402513240310210": [
    "inflection_pattern_40",
    "inflection_pattern_281"
  ],
  "012013402513240312010": [
    "inflection_pattern_281"
  ],
  "012013402513243010210": [
    "inflection_pattern_4",
    "inflection_pattern_5",
    "inflection_pattern_6",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_236",
    "inflection_pattern_281"
  ],
  "012013402513243012010": [
    "inflection_pattern_71",
    "inflection_pattern_72",
    "inflection_pattern_75",
    "inflection_pattern_76",
    "inflection_pattern_120",
    "inflection_pattern_121",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_190",
    "inflection_pattern_191",
    "inflection_pattern_236",
    "inflection_pattern_281"
  ],
  "012013402531024103210": [
    "inflection_pattern_184",
    "inflection_pattern_288"
  ],
  "012013402531024130210": [
    "inflection_pattern_288"
  ],
  "012013402531024132010": [
    "inflection_pattern_288"
  ],
  "012013402531024312010": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "012013402531204103210": [
    "inflection_pattern_184",
    "inflection_pattern_288"
  ],
  "012013402531204130210": [
    "inflection_pattern_288"
  ],
  "012013402531204132010": [
    "inflection_pattern_288"
  ],
  "012013402531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_35",
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "012013402531204312010": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_275",
    "inflection_pattern_280"
  ],
  "012013402531240103210": [
    "inflection_pattern_288"
  ],
  "012013402531240130210": [
    "inflection_pattern_270",
    "inflection_pattern_288"
  ],
  "012013402531240132010": [
    "inflection_pattern_270",
    "inflection_pattern_288"
  ],
  "012013402531240310210": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_280"
  ],
  "012013402531240312010": [
    "inflection_pattern_264",
    "inflection_pattern_265",
    "inflection_pattern_280"
  ],
  "012013402531243010210": [
    "inflection_pattern_230",
    "inflection_pattern_280"
  ],
  "012013402531243012010": [
    "inflection_pattern_71",
    "inflection_pattern_230",
    "inflection_pattern_280"
  ],
  "012013402531420310210": [
    "inflection_pattern_264"
  ],
  "012013402531420312010": [
    "inflection_pattern_264"
  ],
  "012013402531423010210": [
    "inflection_pattern_230"
  ],
  "012013402531423012010": [
    "inflection_pattern_230"
  ],
  "012031021043521043210": [
    "inflection_pattern_103"
  ],
  "012031024130251403210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012031024132051403210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012031024132501403210": [
    "inflection_pattern_41",
    "inflection_pattern_42",
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012031024135201403210": [
    "inflection_pattern_195"
  ],
  "012031024135204103210": [
    "inflection_pattern_193"
  ],
  "012031024135204130210": [
    "inflection_pattern_196"
  ],
  "012031024135204132010": [
    "inflection_pattern_196"
  ],
  "012031042105324103210": [
    "inflection_pattern_16",
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_59",
    "inflection_pattern_138",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_256",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "012031042105324130210": [
    "inflection_pattern_59",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "012031042105324132010": [
    "inflection_pattern_101",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "012031042135204310210": [
    "inflection_pattern_270",
    "inflection_pattern_288"
  ],
  "012031042135243012010": [
    "inflection_pattern_309"
  ],
  "012031042150324130210": [
    "inflection_pattern_59",
    "inflection_pattern_157",
    "inflection_pattern_208",
    "inflection_pattern_289"
  ],
  "012031042150324132010": [
    "inflection_pattern_100",
    "inflection_pattern_157",
    "inflection_pattern_208",
    "inflection_pattern_289"
  ],
  "012031042153024103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_239",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012031042153204103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_239",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012031042153204310210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_36",
    "inflection_pattern_52",
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012031042153240103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012031042153243010210": [
    "inflection_pattern_2",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_234",
    "inflection_pattern_237"
  ],
  "012031042153243012010": [
    "inflection_pattern_73",
    "inflection_pattern_77",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_234",
    "inflection_pattern_237"
  ],
  "012031042513024103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_139",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_239",
    "inflection_pattern_259"
  ],
  "012031042513024130210": [
    "inflection_pattern_147"
  ],
  "012031042513024132010": [
    "inflection_pattern_147"
  ],
  "012031042513204103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_239",
    "inflection_pattern_259"
  ],
  "012031042513204310210": [
    "inflection_pattern_30",
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_55"
  ],
  "012031042513240103210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_259"
  ],
  "012031042513243010210": [
    "inflection_pattern_2",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_234"
  ],
  "012031042513243012010": [
    "inflection_pattern_73",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_234"
  ],
  "012031042531024103210": [
    "inflection_pattern_23",
    "inflection_pattern_140",
    "inflection_pattern_142",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_239",
    "inflection_pattern_285"
  ],
  "012031042531024130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031042531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031042531024312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_154",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "012031042531204103210": [
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_239",
    "inflection_pattern_285"
  ],
  "012031042531204130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031042531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_98",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031042531204310210": [
    "inflection_pattern_34",
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "012031042531204312010": [
    "inflection_pattern_85",
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_132",
    "inflection_pattern_133",
    "inflection_pattern_198",
    "inflection_pattern_211",
    "inflection_pattern_274",
    "inflection_pattern_277"
  ],
  "012031204130251403210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012031204132051403210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012031204132501043210": [
    "inflection_pattern_115"
  ],
  "012031204132501403210": [
    "inflection_pattern_41",
    "inflection_pattern_42",
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012031204135021043210": [
    "inflection_pattern_116"
  ],
  "012031204135201043210": [
    "inflection_pattern_116"
  ],
  "012031204135201403210": [
    "inflection_pattern_195"
  ],
  "012031204135204103210": [
    "inflection_pattern_193"
  ],
  "012031204135204130210": [
    "inflection_pattern_196"
  ],
  "012031240130251403210": [
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_283"
  ],
  "012031240132015043210": [
    "inflection_pattern_164"
  ],
  "012031240132051043210": [
    "inflection_pattern_165"
  ],
  "012031240132501043210": [
    "inflection_pattern_44",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_268"
  ],
  "012031240135021043210": [
    "inflection_pattern_57",
    "inflection_pattern_116",
    "inflection_pattern_229",
    "inflection_pattern_269"
  ],
  "012031240135021403210": [
    "inflection_pattern_43"
  ],
  "012031240135024103210": [
    "inflection_pattern_56"
  ],
  "012031240135201043210": [
    "inflection_pattern_57",
    "inflection_pattern_116",
    "inflection_pattern_201",
    "inflection_pattern_269"
  ],
  "012031240135201403210": [
    "inflection_pattern_43",
    "inflection_pattern_195",
    "inflection_pattern_202"
  ],
  "012031240135204103210": [
    "inflection_pattern_56",
    "inflection_pattern_203"
  ],
  "012031240135204130210": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "012031402105324103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_261"
  ],
  "012031402105324130210": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "012031402105324132010": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "012031402135204310210": [
    "inflection_pattern_288"
  ],
  "012031402135240103210": [
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012031402135240130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031402135240132010": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_316"
  ],
  "012031402135240310210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012031402135240312010": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_129",
    "inflection_pattern_130",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_310"
  ],
  "012031402135243010210": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012031402135243012010": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_128",
    "inflection_pattern_129",
    "inflection_pattern_137",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_310",
    "inflection_pattern_317"
  ],
  "012031402150324130210": [
    "inflection_pattern_208"
  ],
  "012031402150324132010": [
    "inflection_pattern_208"
  ],
  "012031402153024103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012031402153204103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012031402153204310210": [
    "inflection_pattern_34",
    "inflection_pattern_52",
    "inflection_pattern_54"
  ],
  "012031402513024103210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_255"
  ],
  "012031402513204103210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_255"
  ],
  "012031402513204310210": [
    "inflection_pattern_34",
    "inflection_pattern_52"
  ],
  "012031402513240103210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_253"
  ],
  "012031402513240310210": [
    "inflection_pattern_29"
  ],
  "012031402513243010210": [
    "inflection_pattern_4",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_233"
  ],
  "012031402513243012010": [
    "inflection_pattern_69",
    "inflection_pattern_72",
    "inflection_pattern_120",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_233"
  ],
  "012031402531021043210": [
    "inflection_pattern_160"
  ],
  "012031402531021403210": [
    "inflection_pattern_199"
  ],
  "012031402531042103210": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_180",
    "inflection_pattern_204",
    "inflection_pattern_247"
  ],
  "012031402531042130210": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "012031402531042132010": [
    "inflection_pattern_196",
    "inflection_pattern_204"
  ],
  "012031402531201403210": [
    "inflection_pattern_199"
  ],
  "012031402531204310210": [
    "inflection_pattern_34"
  ],
  "012031402531243012010": [
    "inflection_pattern_69"
  ],
  "012031402531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "012031402531402130210": [
    "inflection_pattern_196"
  ],
  "012031402531402132010": [
    "inflection_pattern_196"
  ],
  "012031402531420130210": [
    "inflection_pattern_196"
  ],
  "012031402531420132010": [
    "inflection_pattern_196"
  ],
  "012031420105324103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_228",
    "inflection_pattern_261"
  ],
  "012031420135204310210": [
    "inflection_pattern_288"
  ],
  "012031420135240103210": [
    "inflection_pattern_46",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012031420135240130210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_148",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_285"
  ],
  "012031420135240310210": [
    "inflection_pattern_45",
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_148",
    "inflection_pattern_149",
    "inflection_pattern_194",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012031420135243010210": [
    "inflection_pattern_46",
    "inflection_pattern_47",
    "inflection_pattern_149",
    "inflection_pattern_150",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012031420150324103210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_224",
    "inflection_pattern_225",
    "inflection_pattern_251",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012031420153024103210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012031420315240130210": [
    "inflection_pattern_147"
  ],
  "012031420510324103210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_224",
    "inflection_pattern_251",
    "inflection_pattern_255"
  ],
  "012031420513024103210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_255"
  ],
  "012031420531021043210": [
    "inflection_pattern_160"
  ],
  "012031420531042103210": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_222",
    "inflection_pattern_227",
    "inflection_pattern_247"
  ],
  "012031420531204310210": [
    "inflection_pattern_34"
  ],
  "012031420531243012010": [
    "inflection_pattern_69"
  ],
  "012031420531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "012031423015201403210": [
    "inflection_pattern_197"
  ],
  "012031423015204103210": [
    "inflection_pattern_209"
  ],
  "012031423051204130210": [
    "inflection_pattern_208"
  ],
  "012031423051240130210": [
    "inflection_pattern_59",
    "inflection_pattern_157",
    "inflection_pattern_208",
    "inflection_pattern_289"
  ],
  "012031423501204130210": [
    "inflection_pattern_208",
    "inflection_pattern_210"
  ],
  "012031423501240130210": [
    "inflection_pattern_59",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "012031425013024103210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_228",
    "inflection_pattern_254"
  ],
  "012031425031021043210": [
    "inflection_pattern_160"
  ],
  "012031425031042103210": [
    "inflection_pattern_12",
    "inflection_pattern_111",
    "inflection_pattern_227",
    "inflection_pattern_243"
  ],
  "012031425031402103210": [
    "inflection_pattern_111"
  ],
  "012031425301240132010": [
    "inflection_pattern_89"
  ],
  "012034102312010543210": [
    "inflection_pattern_131",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012034120310210543210": [
    "inflection_pattern_151",
    "inflection_pattern_174",
    "inflection_pattern_272"
  ],
  "012034120312010543210": [
    "inflection_pattern_151",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012301024130251403210": [
    "inflection_pattern_58",
    "inflection_pattern_106",
    "inflection_pattern_175",
    "inflection_pattern_252"
  ],
  "012301024132051403210": [
    "inflection_pattern_58",
    "inflection_pattern_106",
    "inflection_pattern_166",
    "inflection_pattern_252"
  ],
  "012301024132501403210": [
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_252",
    "inflection_pattern_284"
  ],
  "012301042105324103210": [
    "inflection_pattern_16",
    "inflection_pattern_138",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_256",
    "inflection_pattern_257"
  ],
  "012301042135204310210": [
    "inflection_pattern_288"
  ],
  "012301042150324103210": [
    "inflection_pattern_16",
    "inflection_pattern_138",
    "inflection_pattern_182",
    "inflection_pattern_257"
  ],
  "012301042153204310210": [
    "inflection_pattern_54",
    "inflection_pattern_55"
  ],
  "012301042315204130210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_253"
  ],
  "012301042315204132010": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_189",
    "inflection_pattern_305"
  ],
  "012301042315240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_259"
  ],
  "012301042315240132010": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_188",
    "inflection_pattern_306"
  ],
  "012301042351240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012301042351240132010": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_306",
    "inflection_pattern_308"
  ],
  "012301042513024103210": [
    "inflection_pattern_139"
  ],
  "012301042513204310210": [
    "inflection_pattern_55"
  ],
  "012301042531021043210": [
    "inflection_pattern_159"
  ],
  "012301042531024103210": [
    "inflection_pattern_140"
  ],
  "012301042531024130210": [
    "inflection_pattern_46",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012301042531024132010": [
    "inflection_pattern_97",
    "inflection_pattern_152",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012301042531024312010": [
    "inflection_pattern_86",
    "inflection_pattern_152",
    "inflection_pattern_153",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "012301042531204130210": [
    "inflection_pattern_46",
    "inflection_pattern_129",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012301042531204132010": [
    "inflection_pattern_97",
    "inflection_pattern_129",
    "inflection_pattern_194",
    "inflection_pattern_271"
  ],
  "012301042531204310210": [
    "inflection_pattern_55",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "012301042531204312010": [
    "inflection_pattern_86",
    "inflection_pattern_129",
    "inflection_pattern_132",
    "inflection_pattern_198",
    "inflection_pattern_274"
  ],
  "012301204103251403210": [
    "inflection_pattern_108"
  ],
  "012301204130210543210": [
    "inflection_pattern_111"
  ],
  "012301204130215043210": [
    "inflection_pattern_111"
  ],
  "012301204130251043210": [
    "inflection_pattern_111"
  ],
  "012301204130251403210": [
    "inflection_pattern_58",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_252"
  ],
  "012301204130521043210": [
    "inflection_pattern_111"
  ],
  "012301204130521403210": [
    "inflection_pattern_111"
  ],
  "012301204130524103210": [
    "inflection_pattern_111"
  ],
  "012301204130524130210": [
    "inflection_pattern_111"
  ],
  "012301204130524132010": [
    "inflection_pattern_111"
  ],
  "012301204132010543210": [
    "inflection_pattern_111"
  ],
  "012301204132015043210": [
    "inflection_pattern_111"
  ],
  "012301204132051043210": [
    "inflection_pattern_111"
  ],
  "012301204132051403210": [
    "inflection_pattern_58",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_166",
    "inflection_pattern_252"
  ],
  "012301204132501043210": [
    "inflection_pattern_111",
    "inflection_pattern_115"
  ],
  "012301204132501403210": [
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_166",
    "inflection_pattern_252",
    "inflection_pattern_284"
  ],
  "012301204135021043210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116"
  ],
  "012301204135021403210": [
    "inflection_pattern_111",
    "inflection_pattern_112"
  ],
  "012301204135024103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113"
  ],
  "012301204135024130210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "012301204135024132010": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "012301204135201043210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116"
  ],
  "012301204135201403210": [
    "inflection_pattern_111",
    "inflection_pattern_112"
  ],
  "012301204135204103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113"
  ],
  "012301204135204130210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114"
  ],
  "012301240103251403210": [
    "inflection_pattern_15",
    "inflection_pattern_109",
    "inflection_pattern_170",
    "inflection_pattern_248"
  ],
  "012301240130210543210": [
    "inflection_pattern_111"
  ],
  "012301240130215043210": [
    "inflection_pattern_8",
    "inflection_pattern_111",
    "inflection_pattern_169",
    "inflection_pattern_258"
  ],
  "012301240130251043210": [
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_171",
    "inflection_pattern_240"
  ],
  "012301240130251403210": [
    "inflection_pattern_9",
    "inflection_pattern_11",
    "inflection_pattern_15",
    "inflection_pattern_58",
    "inflection_pattern_109",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_170",
    "inflection_pattern_171",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_248",
    "inflection_pattern_252",
    "inflection_pattern_283"
  ],
  "012301240130521043210": [
    "inflection_pattern_18",
    "inflection_pattern_111",
    "inflection_pattern_217",
    "inflection_pattern_249"
  ],
  "012301240130521403210": [
    "inflection_pattern_9",
    "inflection_pattern_111",
    "inflection_pattern_218",
    "inflection_pattern_241"
  ],
  "012301240130524103210": [
    "inflection_pattern_10",
    "inflection_pattern_111",
    "inflection_pattern_226",
    "inflection_pattern_242"
  ],
  "012301240130524130210": [
    "inflection_pattern_12",
    "inflection_pattern_111",
    "inflection_pattern_227",
    "inflection_pattern_243"
  ],
  "012301240130524132010": [
    "inflection_pattern_12",
    "inflection_pattern_111",
    "inflection_pattern_227",
    "inflection_pattern_297"
  ],
  "012301240132010543210": [
    "inflection_pattern_111"
  ],
  "012301240132015043210": [
    "inflection_pattern_8",
    "inflection_pattern_111",
    "inflection_pattern_161",
    "inflection_pattern_164",
    "inflection_pattern_258"
  ],
  "012301240132051043210": [
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_165",
    "inflection_pattern_240"
  ],
  "012301240132501043210": [
    "inflection_pattern_7",
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_244"
  ],
  "012301240135021043210": [
    "inflection_pattern_19",
    "inflection_pattern_57",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116",
    "inflection_pattern_219",
    "inflection_pattern_229",
    "inflection_pattern_250"
  ],
  "012301240135021403210": [
    "inflection_pattern_13",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_218",
    "inflection_pattern_220",
    "inflection_pattern_245"
  ],
  "012301240135024103210": [
    "inflection_pattern_56",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_221",
    "inflection_pattern_246"
  ],
  "012301240135024130210": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_222",
    "inflection_pattern_227",
    "inflection_pattern_247"
  ],
  "012301240135024132010": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_222",
    "inflection_pattern_227",
    "inflection_pattern_297",
    "inflection_pattern_298"
  ],
  "012301240135201043210": [
    "inflection_pattern_19",
    "inflection_pattern_57",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116",
    "inflection_pattern_178",
    "inflection_pattern_201",
    "inflection_pattern_250"
  ],
  "012301240135201403210": [
    "inflection_pattern_13",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_179",
    "inflection_pattern_202",
    "inflection_pattern_245"
  ],
  "012301240135204103210": [
    "inflection_pattern_56",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_203",
    "inflection_pattern_246"
  ],
  "012301240135204130210": [
    "inflection_pattern_12",
    "inflection_pattern_14",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_114",
    "inflection_pattern_180",
    "inflection_pattern_204",
    "inflection_pattern_247"
  ],
  "012301402105324103210": [
    "inflection_pattern_181",
    "inflection_pattern_182"
  ],
  "012301402135204310210": [
    "inflection_pattern_184",
    "inflection_pattern_288"
  ],
  "012301402135204312010": [
    "inflection_pattern_184"
  ],
  "012301402135240130210": [
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_239",
    "inflection_pattern_285"
  ],
  "012301402135240132010": [
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_303",
    "inflection_pattern_316"
  ],
  "012301402135240310210": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_123",
    "inflection_pattern_125",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012301402135240312010": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_123",
    "inflection_pattern_125",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_304"
  ],
  "012301402135243010210": [
    "inflection_pattern_17",
    "inflection_pattern_123",
    "inflection_pattern_124",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012301402135243012010": [
    "inflection_pattern_17",
    "inflection_pattern_123",
    "inflection_pattern_124",
    "inflection_pattern_137",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_304",
    "inflection_pattern_317"
  ],
  "012301402150324103210": [
    "inflection_pattern_182"
  ],
  "012301402153204310210": [
    "inflection_pattern_31",
    "inflection_pattern_33",
    "inflection_pattern_54"
  ],
  "012301402315204130210": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_255"
  ],
  "012301402315204132010": [
    "inflection_pattern_21",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_300",
    "inflection_pattern_305"
  ],
  "012301402315240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_239",
    "inflection_pattern_259"
  ],
  "012301402315240132010": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_300",
    "inflection_pattern_303",
    "inflection_pattern_306"
  ],
  "012301402351204130210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012301402351204132010": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_305"
  ],
  "012301402351240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_239",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012301402351240132010": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_125",
    "inflection_pattern_126",
    "inflection_pattern_127",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_303",
    "inflection_pattern_306",
    "inflection_pattern_308"
  ],
  "012301402510324103210": [
    "inflection_pattern_209"
  ],
  "012301402510324130210": [
    "inflection_pattern_209"
  ],
  "012301402510324132010": [
    "inflection_pattern_209"
  ],
  "012301402513204310210": [
    "inflection_pattern_31",
    "inflection_pattern_33"
  ],
  "012301402513243010210": [
    "inflection_pattern_3",
    "inflection_pattern_120",
    "inflection_pattern_177",
    "inflection_pattern_235"
  ],
  "012301402513243012010": [
    "inflection_pattern_70",
    "inflection_pattern_74",
    "inflection_pattern_120",
    "inflection_pattern_177",
    "inflection_pattern_235"
  ],
  "012301402531042103210": [
    "inflection_pattern_56",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_203",
    "inflection_pattern_246"
  ],
  "012301402531042130210": [
    "inflection_pattern_56",
    "inflection_pattern_203"
  ],
  "012301402531042132010": [
    "inflection_pattern_203"
  ],
  "012301402531204310210": [
    "inflection_pattern_33"
  ],
  "012301402531243012010": [
    "inflection_pattern_70"
  ],
  "012301402531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113"
  ],
  "012301402531402130210": [
    "inflection_pattern_193"
  ],
  "012301402531402132010": [
    "inflection_pattern_193"
  ],
  "012301402531420130210": [
    "inflection_pattern_193"
  ],
  "012301402531420132010": [
    "inflection_pattern_193"
  ],
  "012301420135204310210": [
    "inflection_pattern_184",
    "inflection_pattern_288"
  ],
  "012301420135240103210": [
    "inflection_pattern_140"
  ],
  "012301420135240130210": [
    "inflection_pattern_23",
    "inflection_pattern_140",
    "inflection_pattern_142",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_239",
    "inflection_pattern_285"
  ],
  "012301420135240310210": [
    "inflection_pattern_17",
    "inflection_pattern_23",
    "inflection_pattern_140",
    "inflection_pattern_142",
    "inflection_pattern_143",
    "inflection_pattern_184",
    "inflection_pattern_187",
    "inflection_pattern_211",
    "inflection_pattern_213",
    "inflection_pattern_287"
  ],
  "012301420135243010210": [
    "inflection_pattern_17",
    "inflection_pattern_140",
    "inflection_pattern_141",
    "inflection_pattern_143",
    "inflection_pattern_184",
    "inflection_pattern_200",
    "inflection_pattern_212",
    "inflection_pattern_213",
    "inflection_pattern_286"
  ],
  "012301420310524130210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_228",
    "inflection_pattern_254"
  ],
  "012301420310524132010": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_228",
    "inflection_pattern_299"
  ],
  "012301420315024130210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_255"
  ],
  "012301420315024132010": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_300",
    "inflection_pattern_305"
  ],
  "012301420315204130210": [
    "inflection_pattern_21",
    "inflection_pattern_144",
    "inflection_pattern_183",
    "inflection_pattern_189",
    "inflection_pattern_255"
  ],
  "012301420315240103210": [
    "inflection_pattern_139"
  ],
  "012301420315240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_139",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_183",
    "inflection_pattern_188",
    "inflection_pattern_239",
    "inflection_pattern_259"
  ],
  "012301420351024130210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012301420351024132010": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_300",
    "inflection_pattern_302",
    "inflection_pattern_305"
  ],
  "012301420351204130210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012301420351240130210": [
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_239",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261"
  ],
  "012301420531042103210": [
    "inflection_pattern_56",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113",
    "inflection_pattern_221",
    "inflection_pattern_246"
  ],
  "012301420531042130210": [
    "inflection_pattern_56"
  ],
  "012301420531204310210": [
    "inflection_pattern_33"
  ],
  "012301420531243012010": [
    "inflection_pattern_70"
  ],
  "012301420531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_113"
  ],
  "012301423015024130210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_224",
    "inflection_pattern_251",
    "inflection_pattern_255"
  ],
  "012301423015024132010": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_144",
    "inflection_pattern_216",
    "inflection_pattern_224",
    "inflection_pattern_300",
    "inflection_pattern_301",
    "inflection_pattern_305"
  ],
  "012301423015201403210": [
    "inflection_pattern_185"
  ],
  "012301423015204103210": [
    "inflection_pattern_209"
  ],
  "012301423051024130210": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_224",
    "inflection_pattern_225",
    "inflection_pattern_251",
    "inflection_pattern_255",
    "inflection_pattern_261"
  ],
  "012301423051024132010": [
    "inflection_pattern_21",
    "inflection_pattern_22",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_224",
    "inflection_pattern_225",
    "inflection_pattern_300",
    "inflection_pattern_301",
    "inflection_pattern_302",
    "inflection_pattern_305",
    "inflection_pattern_307"
  ],
  "012301423051204103210": [
    "inflection_pattern_182"
  ],
  "012301423051240103210": [
    "inflection_pattern_16",
    "inflection_pattern_138",
    "inflection_pattern_182",
    "inflection_pattern_257"
  ],
  "012301423501024130210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_228",
    "inflection_pattern_261"
  ],
  "012301423501024132010": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_216",
    "inflection_pattern_223",
    "inflection_pattern_228",
    "inflection_pattern_307"
  ],
  "012301423501204103210": [
    "inflection_pattern_181",
    "inflection_pattern_182"
  ],
  "012301423501204130210": [
    "inflection_pattern_21",
    "inflection_pattern_24",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_189",
    "inflection_pattern_192",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_261"
  ],
  "012301423501240103210": [
    "inflection_pattern_16",
    "inflection_pattern_138",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_256",
    "inflection_pattern_257"
  ],
  "012301423501240130210": [
    "inflection_pattern_16",
    "inflection_pattern_20",
    "inflection_pattern_21",
    "inflection_pattern_23",
    "inflection_pattern_24",
    "inflection_pattern_59",
    "inflection_pattern_138",
    "inflection_pattern_142",
    "inflection_pattern_144",
    "inflection_pattern_145",
    "inflection_pattern_157",
    "inflection_pattern_158",
    "inflection_pattern_181",
    "inflection_pattern_182",
    "inflection_pattern_183",
    "inflection_pattern_186",
    "inflection_pattern_188",
    "inflection_pattern_192",
    "inflection_pattern_208",
    "inflection_pattern_210",
    "inflection_pattern_256",
    "inflection_pattern_259",
    "inflection_pattern_260",
    "inflection_pattern_261",
    "inflection_pattern_289",
    "inflection_pattern_290"
  ],
  "012301425031042103210": [
    "inflection_pattern_10",
    "inflection_pattern_111",
    "inflection_pattern_226",
    "inflection_pattern_242"
  ],
  "012301425031402103210": [
    "inflection_pattern_111"
  ],
  "012301425301240132010": [
    "inflection_pattern_88"
  ],
  "012304102105321403210": [
    "inflection_pattern_205",
    "inflection_pattern_207"
  ],
  "012304102130524132010": [
    "inflection_pattern_318"
  ],
  "012304102135024132010": [
    "inflection_pattern_318"
  ],
  "012304102135204130210": [
    "inflection_pattern_199"
  ],
  "012304102135204132010": [
    "inflection_pattern_199",
    "inflection_pattern_318"
  ],
  "012304102150321403210": [
    "inflection_pattern_205"
  ],
  "012304102510321403210": [
    "inflection_pattern_206"
  ],
  "012304102510324103210": [
    "inflection_pattern_185"
  ],
  "012304102510324130210": [
    "inflection_pattern_197"
  ],
  "012304102510324132010": [
    "inflection_pattern_197"
  ],
  "012304102513204310210": [
    "inflection_pattern_51",
    "inflection_pattern_53"
  ],
  "012304102531042103210": [
    "inflection_pattern_13",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_179",
    "inflection_pattern_202",
    "inflection_pattern_245"
  ],
  "012304102531042130210": [
    "inflection_pattern_43",
    "inflection_pattern_195",
    "inflection_pattern_202"
  ],
  "012304102531042132010": [
    "inflection_pattern_195",
    "inflection_pattern_202"
  ],
  "012304102531243012010": [
    "inflection_pattern_68"
  ],
  "012304102531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112"
  ],
  "012304102531402130210": [
    "inflection_pattern_195"
  ],
  "012304102531402132010": [
    "inflection_pattern_195"
  ],
  "012304102531420130210": [
    "inflection_pattern_195"
  ],
  "012304102531420132010": [
    "inflection_pattern_195"
  ],
  "012304105231402103210": [
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_166",
    "inflection_pattern_252",
    "inflection_pattern_284"
  ],
  "012304105231402130210": [
    "inflection_pattern_41",
    "inflection_pattern_42",
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012304105231402132010": [
    "inflection_pattern_81",
    "inflection_pattern_82",
    "inflection_pattern_115",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012304105231402312010": [
    "inflection_pattern_79",
    "inflection_pattern_117",
    "inflection_pattern_118",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "012304105231420103210": [
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_252",
    "inflection_pattern_284"
  ],
  "012304105231420130210": [
    "inflection_pattern_41",
    "inflection_pattern_42",
    "inflection_pattern_58",
    "inflection_pattern_60",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012304105231420132010": [
    "inflection_pattern_81",
    "inflection_pattern_82",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_106",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266",
    "inflection_pattern_267",
    "inflection_pattern_284"
  ],
  "012304105231420310210": [
    "inflection_pattern_49",
    "inflection_pattern_60",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "012304105231420312010": [
    "inflection_pattern_79",
    "inflection_pattern_104",
    "inflection_pattern_105",
    "inflection_pattern_107",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_263",
    "inflection_pattern_273"
  ],
  "012304105231423010210": [
    "inflection_pattern_49",
    "inflection_pattern_60",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_273"
  ],
  "012304105231423012010": [
    "inflection_pattern_66",
    "inflection_pattern_107",
    "inflection_pattern_166",
    "inflection_pattern_273"
  ],
  "012304120130524132010": [
    "inflection_pattern_318"
  ],
  "012304120135024132010": [
    "inflection_pattern_318"
  ],
  "012304120135204130210": [
    "inflection_pattern_199"
  ],
  "012304120531042103210": [
    "inflection_pattern_13",
    "inflection_pattern_110",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_218",
    "inflection_pattern_220",
    "inflection_pattern_245"
  ],
  "012304120531042130210": [
    "inflection_pattern_43"
  ],
  "012304120531243012010": [
    "inflection_pattern_68"
  ],
  "012304120531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112"
  ],
  "012304123015201403210": [
    "inflection_pattern_206"
  ],
  "012304123051201403210": [
    "inflection_pattern_205"
  ],
  "012304123501201403210": [
    "inflection_pattern_205",
    "inflection_pattern_207"
  ],
  "012304125031042103210": [
    "inflection_pattern_9",
    "inflection_pattern_111",
    "inflection_pattern_218",
    "inflection_pattern_241"
  ],
  "012304125031240310210": [
    "inflection_pattern_26"
  ],
  "012304125031243010210": [
    "inflection_pattern_0",
    "inflection_pattern_119",
    "inflection_pattern_122",
    "inflection_pattern_214",
    "inflection_pattern_231"
  ],
  "012304125031243012010": [
    "inflection_pattern_62",
    "inflection_pattern_119",
    "inflection_pattern_122",
    "inflection_pattern_214",
    "inflection_pattern_231"
  ],
  "012304125031402103210": [
    "inflection_pattern_111"
  ],
  "012304125301240132010": [
    "inflection_pattern_93"
  ],
  "012304150231402103210": [
    "inflection_pattern_58",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_166",
    "inflection_pattern_252"
  ],
  "012304150231402130210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012304150231402132010": [
    "inflection_pattern_83",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012304150231402312010": [
    "inflection_pattern_78",
    "inflection_pattern_117",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "012304150231420103210": [
    "inflection_pattern_58",
    "inflection_pattern_106",
    "inflection_pattern_166",
    "inflection_pattern_252"
  ],
  "012304150231420130210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012304150231420132010": [
    "inflection_pattern_83",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_266"
  ],
  "012304150231420310210": [
    "inflection_pattern_28",
    "inflection_pattern_48",
    "inflection_pattern_104",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "012304150231420312010": [
    "inflection_pattern_78",
    "inflection_pattern_104",
    "inflection_pattern_163",
    "inflection_pattern_166",
    "inflection_pattern_262"
  ],
  "012304150231423010210": [
    "inflection_pattern_48",
    "inflection_pattern_166"
  ],
  "012304150231423012010": [
    "inflection_pattern_65",
    "inflection_pattern_166"
  ],
  "012304152031042103210": [
    "inflection_pattern_9",
    "inflection_pattern_11",
    "inflection_pattern_15",
    "inflection_pattern_58",
    "inflection_pattern_109",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_170",
    "inflection_pattern_171",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_248",
    "inflection_pattern_252",
    "inflection_pattern_283"
  ],
  "012304152031042130210": [
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_283"
  ],
  "012304152031042132010": [
    "inflection_pattern_96",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_176",
    "inflection_pattern_283"
  ],
  "012304152031402103210": [
    "inflection_pattern_58",
    "inflection_pattern_108",
    "inflection_pattern_111",
    "inflection_pattern_117",
    "inflection_pattern_175",
    "inflection_pattern_252"
  ],
  "012304152031402130210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_117",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012304152031402132010": [
    "inflection_pattern_83",
    "inflection_pattern_117",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012304152031402312010": [
    "inflection_pattern_78",
    "inflection_pattern_117",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "012304152031420103210": [
    "inflection_pattern_58",
    "inflection_pattern_106",
    "inflection_pattern_175",
    "inflection_pattern_252"
  ],
  "012304152031420130210": [
    "inflection_pattern_41",
    "inflection_pattern_58",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012304152031420132010": [
    "inflection_pattern_83",
    "inflection_pattern_104",
    "inflection_pattern_106",
    "inflection_pattern_173",
    "inflection_pattern_175",
    "inflection_pattern_266"
  ],
  "012304152031420310210": [
    "inflection_pattern_28",
    "inflection_pattern_48",
    "inflection_pattern_104",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "012304152031420312010": [
    "inflection_pattern_78",
    "inflection_pattern_104",
    "inflection_pattern_172",
    "inflection_pattern_262"
  ],
  "012304152031423010210": [
    "inflection_pattern_48"
  ],
  "012304152031423012010": [
    "inflection_pattern_65"
  ],
  "012304152301042103210": [
    "inflection_pattern_15",
    "inflection_pattern_109",
    "inflection_pattern_170",
    "inflection_pattern_248"
  ],
  "012304152301402103210": [
    "inflection_pattern_108"
  ],
  "012340102513204310210": [
    "inflection_pattern_53"
  ],
  "012340102531042103210": [
    "inflection_pattern_19",
    "inflection_pattern_57",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116",
    "inflection_pattern_178",
    "inflection_pattern_201",
    "inflection_pattern_250"
  ],
  "012340102531042130210": [
    "inflection_pattern_57",
    "inflection_pattern_116",
    "inflection_pattern_201",
    "inflection_pattern_269"
  ],
  "012340102531042132010": [
    "inflection_pattern_94",
    "inflection_pattern_116",
    "inflection_pattern_201",
    "inflection_pattern_269"
  ],
  "012340102531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116"
  ],
  "012340102531402130210": [
    "inflection_pattern_116"
  ],
  "012340102531402132010": [
    "inflection_pattern_116"
  ],
  "012340105213204310210": [
    "inflection_pattern_50"
  ],
  "012340105231042103210": [
    "inflection_pattern_7",
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_244"
  ],
  "012340105231042130210": [
    "inflection_pattern_44",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_268"
  ],
  "012340105231042132010": [
    "inflection_pattern_95",
    "inflection_pattern_115",
    "inflection_pattern_165",
    "inflection_pattern_268"
  ],
  "012340105231243012010": [
    "inflection_pattern_67"
  ],
  "012340105231402103210": [
    "inflection_pattern_111",
    "inflection_pattern_115"
  ],
  "012340105231402130210": [
    "inflection_pattern_115"
  ],
  "012340105231402132010": [
    "inflection_pattern_81",
    "inflection_pattern_115"
  ],
  "012340105231420132010": [
    "inflection_pattern_81"
  ],
  "012340120130524130210": [
    "inflection_pattern_160"
  ],
  "012340120130524132010": [
    "inflection_pattern_160"
  ],
  "012340120135024130210": [
    "inflection_pattern_160"
  ],
  "012340120135024132010": [
    "inflection_pattern_160"
  ],
  "012340120135204130210": [
    "inflection_pattern_160"
  ],
  "012340120135240103210": [
    "inflection_pattern_159"
  ],
  "012340120531042103210": [
    "inflection_pattern_19",
    "inflection_pattern_57",
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116",
    "inflection_pattern_219",
    "inflection_pattern_229",
    "inflection_pattern_250"
  ],
  "012340120531042130210": [
    "inflection_pattern_57",
    "inflection_pattern_116",
    "inflection_pattern_229",
    "inflection_pattern_269"
  ],
  "012340120531042132010": [
    "inflection_pattern_94",
    "inflection_pattern_116",
    "inflection_pattern_229",
    "inflection_pattern_269"
  ],
  "012340120531402103210": [
    "inflection_pattern_111",
    "inflection_pattern_112",
    "inflection_pattern_116"
  ],
  "012340120531402130210": [
    "inflection_pattern_116"
  ],
  "012340120531402132010": [
    "inflection_pattern_116"
  ],
  "012340125031042103210": [
    "inflection_pattern_18",
    "inflection_pattern_111",
    "inflection_pattern_217",
    "inflection_pattern_249"
  ],
  "012340125031243010210": [
    "inflection_pattern_1",
    "inflection_pattern_122",
    "inflection_pattern_215",
    "inflection_pattern_232"
  ],
  "012340125031243012010": [
    "inflection_pattern_64",
    "inflection_pattern_122",
    "inflection_pattern_215",
    "inflection_pattern_232"
  ],
  "012340125031402103210": [
    "inflection_pattern_111"
  ],
  "012340125301240132010": [
    "inflection_pattern_92"
  ],
  "012340125304102132010": [
    "inflection_pattern_80"
  ],
  "012340125304120132010": [
    "inflection_pattern_80"
  ],
  "012340125340120130210": [
    "inflection_pattern_103"
  ],
  "012340125340120132010": [
    "inflection_pattern_103"
  ],
  "012340150213240310210": [
    "inflection_pattern_27"
  ],
  "012340150231042103210": [
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_165",
    "inflection_pattern_240"
  ],
  "012340150231042130210": [
    "inflection_pattern_165"
  ],
  "012340150231042132010": [
    "inflection_pattern_165"
  ],
  "012340150231243012010": [
    "inflection_pattern_63"
  ],
  "012340150231402103210": [
    "inflection_pattern_111"
  ],
  "012340152031042103210": [
    "inflection_pattern_11",
    "inflection_pattern_111",
    "inflection_pattern_171",
    "inflection_pattern_240"
  ],
  "012340152031243010210": [
    "inflection_pattern_167"
  ],
  "012340152031243012010": [
    "inflection_pattern_63",
    "inflection_pattern_167"
  ],
  "012340152031402103210": [
    "inflection_pattern_111"
  ],
  "012340152301240132010": [
    "inflection_pattern_91"
  ],
  "012340510213240310210": [
    "inflection_pattern_25"
  ],
  "012340510231042103210": [
    "inflection_pattern_8",
    "inflection_pattern_111",
    "inflection_pattern_161",
    "inflection_pattern_164",
    "inflection_pattern_258"
  ],
  "012340510231042130210": [
    "inflection_pattern_164"
  ],
  "012340510231042132010": [
    "inflection_pattern_164"
  ],
  "012340510231243012010": [
    "inflection_pattern_61"
  ],
  "012340510231402103210": [
    "inflection_pattern_111"
  ],
  "012340512031042103210": [
    "inflection_pattern_8",
    "inflection_pattern_111",
    "inflection_pattern_169",
    "inflection_pattern_258"
  ],
  "012340512031243010210": [
    "inflection_pattern_168"
  ],
  "012340512031243012010": [
    "inflection_pattern_61",
    "inflection_pattern_168"
  ],
  "012340512031402103210": [
    "inflection_pattern_111"
  ],
  "012340512301240132010": [
    "inflection_pattern_90"
  ],
  "012345010213021430210": [
    "inflection_pattern_151",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012345010213021432010": [
    "inflection_pattern_151",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012345010213201430210": [
    "inflection_pattern_131",
    "inflection_pattern_162",
    "inflection_pattern_272"
  ],
  "012345010231042103210": [
    "inflection_pattern_111"
  ],
  "012345010231402103210": [
    "inflection_pattern_111"
  ],
  "012345012013021430210": [
    "inflection_pattern_151",
    "inflection_pattern_174",
    "inflection_pattern_272"
  ],
  "012345012013021432010": [
    "inflection_pattern_151",
    "inflection_pattern_174",
    "inflection_pattern_272"
  ],
  "012345012031042103210": [
    "inflection_pattern_111"
  ],
  "012345012031402103210": [
    "inflection_pattern_111"
  ],
  "012345012301204310210": [
    "inflection_pattern_136"
  ],
  "012345012301204312010": [
    "inflection_pattern_136"
  ],
  "012345012301240310210": [
    "inflection_pattern_136"
  ],
  "012345012301240312010": [
    "inflection_pattern_136"
  ],
  "012345012301243010210": [
    "inflection_pattern_136"
  ]
}


==> anc/rolle6_artifact/data/joint_conditional_rejected_n6.json <==
{
  "012301423012051403210": [
    0,
    0,
    0,
    0,
    -2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1
  ],
  "012304123012051403210": [
    0,
    0,
    0,
    0,
    -2,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    4,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1
  ],
  "012304150210321403210": [
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1
  ],
  "012304150210324103210": [
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    0,
    0,
    2,
    0,
    0,
    4,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    1
  ],
  "012304150231021043210": [
    -135,
    0,
    0,
    0,
    23842,
    0,
    0,
    0,
    0,
    23842,
    0,
    0,
    46874,
    0,
    0,
    0,
    0,
    17200,
    0,
    0,
    22342,
    0,
    0,
    0,
    95,
    675,
    0,
    885,
    0,
    0,
    0,
    0,
    1714,
    0,
    0,
    0,
    0,
    0,
    115,
    0,
    0,
    810,
    0,
    0,
    0,
    125,
    0,
    0,
    4175,
    250,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    250,
    0,
    0,
    750,
    0,
    0,
    0,
    12341
  ],
  "012304150231201043210": [
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    28,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    3,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0
  ],
  "012340102132051403210": [
    0,
    0,
    0,
    0,
    -8,
    0,
    0,
    0,
    0,
    8,
    0,
    5,
    0,
    0,
    0,
    0,
    0,
    16,
    0,
    0,
    8,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4
  ],
  "012340120132051403210": [
    0,
    0,
    0,
    0,
    -14,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    28,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    3,
    5,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7
  ]
}


==> anc/rolle6_artifact/data/joint_deletion_rejected_n6.json <==
{
  "012301423012051403210": {
    "indices": [
      0,
      3
    ],
    "certificate": [
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      -4,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      4,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012304123012051403210": {
    "indices": [
      0,
      3
    ],
    "certificate": [
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      -4,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      4,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012304150210321403210": {
    "indices": [
      2,
      5
    ],
    "certificate": [
      -2,
      0,
      0,
      0,
      6,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -9,
      12,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012304150210324103210": {
    "indices": [
      2,
      5
    ],
    "certificate": [
      -2,
      0,
      0,
      0,
      6,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -9,
      12,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012304150231021043210": {
    "indices": [
      2,
      5
    ],
    "certificate": [
      -10,
      0,
      0,
      0,
      30,
      10,
      0,
      0,
      0,
      -24,
      -15,
      60,
      0,
      -18,
      24,
      0,
      0,
      0,
      0,
      0,
      30,
      0,
      0,
      0,
      60,
      0,
      0,
      0,
      30,
      0,
      0,
      30,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      24,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      50,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      60,
      0,
      30,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      15,
      0,
      0,
      0,
      15,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      24,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012304150231201043210": {
    "indices": [
      2,
      5
    ],
    "certificate": [
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -3,
      4,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012340102132051403210": {
    "indices": [
      0,
      3
    ],
    "certificate": [
      2,
      0,
      0,
      0,
      -6,
      0,
      0,
      0,
      0,
      -2,
      0,
      0,
      0,
      9,
      -12,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      6,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      11,
      0,
      0,
      0,
      3,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      10,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      12,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  "012340120132051403210": {
    "indices": [
      0,
      3
    ],
    "certificate": [
      0,
      0,
      0,
      0,
      -14,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      21,
      -28,
      0,
      0,
      0,
      0,
      0,
      14,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      28,
      0,
      0,
      14,
      0,
      0,
      0,
      0,
      0,
      0,
      3,
      5,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      28,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      14,
      0,
      0,
      0,
      7,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      28,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  }
}


==> anc/rolle6_artifact/data/laguerre_trapezoid_rejected_n6.json <==
{
  "010210342531240103210": [
    "laguerre_trapezoid_outer_cubic"
  ],
  "012010342531240103210": [
    "laguerre_trapezoid_outer_cubic"
  ],
  "012301042135243010210": [
    "laguerre_trapezoid_outer_cubic"
  ],
  "012301042135243012010": [
    "laguerre_trapezoid_outer_cubic"
  ],
  "012301042531201043210": [
    "laguerre_trapezoid_fourth_derivative"
  ],
  "012340102135240103210": [
    "laguerre_trapezoid_fourth_derivative"
  ]
}


==> anc/rolle6_artifact/data/last_pair_certificate.json <==
{
  "first_local": {
    "L": [
      [
        [
          1,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ]
    ],
    "B": [
      [
        [
          1,
          7,
          0
        ],
        "24"
      ],
      [
        [
          1,
          6,
          0
        ],
        "-56"
      ],
      [
        [
          1,
          5,
          0
        ],
        "30"
      ],
      [
        [
          1,
          3,
          4
        ],
        "-12"
      ],
      [
        [
          1,
          3,
          3
        ],
        "20"
      ],
      [
        [
          1,
          2,
          5
        ],
        "6"
      ],
      [
        [
          1,
          2,
          3
        ],
        "-15"
      ],
      [
        [
          1,
          1,
          5
        ],
        "-4"
      ],
      [
        [
          1,
          1,
          4
        ],
        "6"
      ],
      [
        [
          0,
          6,
          0
        ],
        "16"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-38"
      ],
      [
        [
          0,
          4,
          0
        ],
        "85/3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-50/3"
      ],
      [
        [
          0,
          2,
          4
        ],
        "-8"
      ],
      [
        [
          0,
          2,
          3
        ],
        "15"
      ],
      [
        [
          0,
          2,
          2
        ],
        "-10/3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "100/9"
      ],
      [
        [
          0,
          1,
          5
        ],
        "4"
      ],
      [
        [
          0,
          1,
          3
        ],
        "-10"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          4
        ],
        "3"
      ]
    ],
    "E": [
      [
        [
          1,
          8,
          0
        ],
        "-32"
      ],
      [
        [
          1,
          6,
          0
        ],
        "448/3"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-100"
      ],
      [
        [
          1,
          4,
          4
        ],
        "16"
      ],
      [
        [
          1,
          4,
          2
        ],
        "-160/3"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-200/9"
      ],
      [
        [
          1,
          3,
          5
        ],
        "-8"
      ],
      [
        [
          1,
          3,
          2
        ],
        "40"
      ],
      [
        [
          1,
          3,
          0
        ],
        "50/3"
      ],
      [
        [
          1,
          1,
          5
        ],
        "4"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-6"
      ],
      [
        [
          0,
          7,
          0
        ],
        "-24"
      ],
      [
        [
          0,
          5,
          0
        ],
        "108"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-75"
      ],
      [
        [
          0,
          3,
          4
        ],
        "12"
      ],
      [
        [
          0,
          3,
          2
        ],
        "-40"
      ],
      [
        [
          0,
          2,
          5
        ],
        "-6"
      ],
      [
        [
          0,
          2,
          2
        ],
        "30"
      ],
      [
        [
          0,
          0,
          5
        ],
        "2"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-3"
      ]
    ],
    "C": [
      [
        [
          3,
          10,
          1
        ],
        "-288"
      ],
      [
        [
          3,
          10,
          0
        ],
        "96"
      ],
      [
        [
          3,
          9,
          1
        ],
        "672"
      ],
      [
        [
          3,
          9,
          0
        ],
        "-296"
      ],
      [
        [
          3,
          8,
          1
        ],
        "-216"
      ],
      [
        [
          3,
          8,
          0
        ],
        "288"
      ],
      [
        [
          3,
          7,
          1
        ],
        "-336"
      ],
      [
        [
          3,
          7,
          0
        ],
        "-90"
      ],
      [
        [
          3,
          6,
          5
        ],
        "144"
      ],
      [
        [
          3,
          6,
          4
        ],
        "-240"
      ],
      [
        [
          3,
          6,
          1
        ],
        "180"
      ],
      [
        [
          3,
          5,
          6
        ],
        "-72"
      ],
      [
        [
          3,
          5,
          4
        ],
        "180"
      ],
      [
        [
          3,
          4,
          6
        ],
        "48"
      ],
      [
        [
          3,
          4,
          5
        ],
        "-144"
      ],
      [
        [
          3,
          4,
          4
        ],
        "120"
      ],
      [
        [
          3,
          3,
          6
        ],
        "36"
      ],
      [
        [
          3,
          3,
          4
        ],
        "-90"
      ],
      [
        [
          3,
          2,
          6
        ],
        "-24"
      ],
      [
        [
          3,
          2,
          5
        ],
        "36"
      ],
      [
        [
          2,
          9,
          1
        ],
        "-192"
      ],
      [
        [
          2,
          9,
          0
        ],
        "296"
      ],
      [
        [
          2,
          8,
          1
        ],
        "312"
      ],
      [
        [
          2,
          8,
          0
        ],
        "-936"
      ],
      [
        [
          2,
          7,
          1
        ],
        "164"
      ],
      [
        [
          2,
          7,
          0
        ],
        "916"
      ],
      [
        [
          2,
          6,
          1
        ],
        "-376"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-285"
      ],
      [
        [
          2,
          5,
          5
        ],
        "96"
      ],
      [
        [
          2,
          5,
          4
        ],
        "-180"
      ],
      [
        [
          2,
          5,
          3
        ],
        "40"
      ],
      [
        [
          2,
          5,
          1
        ],
        "380/3"
      ],
      [
        [
          2,
          4,
          6
        ],
        "-48"
      ],
      [
        [
          2,
          4,
          5
        ],
        "72"
      ],
      [
        [
          2,
          4,
          1
        ],
        "-100"
      ],
      [
        [
          2,
          3,
          6
        ],
        "-12"
      ],
      [
        [
          2,
          3,
          5
        ],
        "-120"
      ],
      [
        [
          2,
          3,
          4
        ],
        "240"
      ],
      [
        [
          2,
          3,
          3
        ],
        "-20"
      ],
      [
        [
          2,
          3,
          1
        ],
        "200/3"
      ],
      [
        [
          2,
          2,
          6
        ],
        "66"
      ],
      [
        [
          2,
          2,
          5
        ],
        "-36"
      ],
      [
        [
          2,
          2,
          4
        ],
        "-105"
      ],
      [
        [
          2,
          1,
          6
        ],
        "-24"
      ],
      [
        [
          2,
          1,
          5
        ],
        "36"
      ],
      [
        [
          1,
          8,
          1
        ],
        "144"
      ],
      [
        [
          1,
          8,
          0
        ],
        "288"
      ],
      [
        [
          1,
          7,
          1
        ],
        "-504"
      ],
      [
        [
          1,
          7,
          0
        ],
        "-916"
      ],
      [
        [
          1,
          6,
          1
        ],
        "624"
      ],
      [
        [
          1,
          6,
          0
        ],
        "886"
      ],
      [
        [
          1,
          5,
          1
        ],
        "-374"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-270"
      ],
      [
        [
          1,
          4,
          5
        ],
        "-72"
      ],
      [
        [
          1,
          4,
          4
        ],
        "120"
      ],
      [
        [
          1,
          4,
          1
        ],
        "185"
      ],
      [
        [
          1,
          3,
          6
        ],
        "36"
      ],
      [
        [
          1,
          3,
          5
        ],
        "84"
      ],
      [
        [
          1,
          3,
          4
        ],
        "-240"
      ],
      [
        [
          1,
          3,
          3
        ],
        "20"
      ],
      [
        [
          1,
          3,
          1
        ],
        "-350/3"
      ],
      [
        [
          1,
          2,
          6
        ],
        "-66"
      ],
      [
        [
          1,
          2,
          5
        ],
        "12"
      ],
      [
        [
          1,
          2,
          4
        ],
        "150"
      ],
      [
        [
          1,
          2,
          3
        ],
        "-10"
      ],
      [
        [
          1,
          2,
          1
        ],
        "100/3"
      ],
      [
        [
          1,
          1,
          6
        ],
        "36"
      ],
      [
        [
          1,
          1,
          5
        ],
        "-36"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-30"
      ],
      [
        [
          1,
          0,
          6
        ],
        "-6"
      ],
      [
        [
          1,
          0,
          5
        ],
        "9"
      ],
      [
        [
          0,
          7,
          1
        ],
        "96"
      ],
      [
        [
          0,
          7,
          0
        ],
        "90"
      ],
      [
        [
          0,
          6,
          1
        ],
        "-276"
      ],
      [
        [
          0,
          6,
          0
        ],
        "-285"
      ],
      [
        [
          0,
          5,
          1
        ],
        "284"
      ],
      [
        [
          0,
          5,
          0
        ],
        "270"
      ],
      [
        [
          0,
          4,
          1
        ],
        "-185"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-80"
      ],
      [
        [
          0,
          3,
          5
        ],
        "-48"
      ],
      [
        [
          0,
          3,
          4
        ],
        "90"
      ],
      [
        [
          0,
          3,
          3
        ],
        "-20"
      ],
      [
        [
          0,
          3,
          1
        ],
        "350/3"
      ],
      [
        [
          0,
          2,
          6
        ],
        "24"
      ],
      [
        [
          0,
          2,
          5
        ],
        "24"
      ],
      [
        [
          0,
          2,
          4
        ],
        "-105"
      ],
      [
        [
          0,
          2,
          3
        ],
        "10"
      ],
      [
        [
          0,
          2,
          1
        ],
        "-100/3"
      ],
      [
        [
          0,
          1,
          6
        ],
        "-24"
      ],
      [
        [
          0,
          1,
          5
        ],
        "18"
      ],
      [
        [
          0,
          1,
          4
        ],
        "30"
      ],
      [
        [
          0,
          0,
          6
        ],
        "6"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-9"
      ]
    ],
    "AA": [
      [
        [
          5,
          14,
          1
        ],
        "-1536"
      ],
      [
        [
          5,
          13,
          1
        ],
        "1152"
      ],
      [
        [
          5,
          13,
          0
        ],
        "-384"
      ],
      [
        [
          5,
          12,
          1
        ],
        "6016"
      ],
      [
        [
          5,
          12,
          0
        ],
        "1184"
      ],
      [
        [
          5,
          11,
          1
        ],
        "-4512"
      ],
      [
        [
          5,
          11,
          0
        ],
        "-960"
      ],
      [
        [
          5,
          10,
          5
        ],
        "768"
      ],
      [
        [
          5,
          10,
          3
        ],
        "-2560"
      ],
      [
        [
          5,
          10,
          1
        ],
        "-17792/3"
      ],
      [
        [
          5,
          10,
          0
        ],
        "-232"
      ],
      [
        [
          5,
          9,
          6
        ],
        "-384"
      ],
      [
        [
          5,
          9,
          5
        ],
        "-576"
      ],
      [
        [
          5,
          9,
          4
        ],
        "960"
      ],
      [
        [
          5,
          9,
          3
        ],
        "1920"
      ],
      [
        [
          5,
          9,
          1
        ],
        "4448"
      ],
      [
        [
          5,
          9,
          0
        ],
        "576"
      ],
      [
        [
          5,
          8,
          6
        ],
        "288"
      ],
      [
        [
          5,
          8,
          5
        ],
        "-768"
      ],
      [
        [
          5,
          8,
          4
        ],
        "-720"
      ],
      [
        [
          5,
          8,
          3
        ],
        "2560"
      ],
      [
        [
          5,
          8,
          1
        ],
        "6560/3"
      ],
      [
        [
          5,
          8,
          0
        ],
        "-180"
      ],
      [
        [
          5,
          7,
          6
        ],
        "384"
      ],
      [
        [
          5,
          7,
          5
        ],
        "576"
      ],
      [
        [
          5,
          7,
          4
        ],
        "-960"
      ],
      [
        [
          5,
          7,
          3
        ],
        "-1920"
      ],
      [
        [
          5,
          7,
          1
        ],
        "-1640"
      ],
      [
        [
          5,
          6,
          6
        ],
        "-288"
      ],
      [
        [
          5,
          6,
          5
        ],
        "192"
      ],
      [
        [
          5,
          6,
          4
        ],
        "720"
      ],
      [
        [
          5,
          6,
          3
        ],
        "-640"
      ],
      [
        [
          5,
          6,
          1
        ],
        "-800/3"
      ],
      [
        [
          5,
          5,
          6
        ],
        "-96"
      ],
      [
        [
          5,
          5,
          5
        ],
        "-144"
      ],
      [
        [
          5,
          5,
          4
        ],
        "240"
      ],
      [
        [
          5,
          5,
          3
        ],
        "480"
      ],
      [
        [
          5,
          5,
          1
        ],
        "200"
      ],
      [
        [
          5,
          4,
          6
        ],
        "72"
      ],
      [
        [
          5,
          4,
          4
        ],
        "-180"
      ],
      [
        [
          4,
          13,
          1
        ],
        "-6912/5"
      ],
      [
        [
          4,
          13,
          0
        ],
        "384/5"
      ],
      [
        [
          4,
          12,
          1
        ],
        "-288/5"
      ],
      [
        [
          4,
          12,
          0
        ],
        "-7392/5"
      ],
      [
        [
          4,
          11,
          1
        ],
        "5856"
      ],
      [
        [
          4,
          11,
          0
        ],
        "3960"
      ],
      [
        [
          4,
          10,
          1
        ],
        "7624/5"
      ],
      [
        [
          4,
          10,
          0
        ],
        "-13144/5"
      ],
      [
        [
          4,
          9,
          5
        ],
        "3456/5"
      ],
      [
        [
          4,
          9,
          4
        ],
        "-192"
      ],
      [
        [
          4,
          9,
          3
        ],
        "-1920"
      ],
      [
        [
          4,
          9,
          1
        ],
        "-53312/5"
      ],
      [
        [
          4,
          9,
          0
        ],
        "-1550"
      ],
      [
        [
          4,
          8,
          6
        ],
        "-1728/5"
      ],
      [
        [
          4,
          8,
          5
        ],
        "1488/5"
      ],
      [
        [
          4,
          8,
          4
        ],
        "1008"
      ],
      [
        [
          4,
          8,
          3
        ],
        "-1280"
      ],
      [
        [
          4,
          8,
          1
        ],
        "4556/3"
      ],
      [
        [
          4,
          8,
          0
        ],
        "2300"
      ],
      [
        [
          4,
          7,
          6
        ],
        "-552/5"
      ],
      [
        [
          4,
          7,
          5
        ],
        "-8256/5"
      ],
      [
        [
          4,
          7,
          4
        ],
        "468"
      ],
      [
        [
          4,
          7,
          3
        ],
        "5120"
      ],
      [
        [
          4,
          7,
          1
        ],
        "17320/3"
      ],
      [
        [
          4,
          7,
          0
        ],
        "-660"
      ],
      [
        [
          4,
          6,
          6
        ],
        "768"
      ],
      [
        [
          4,
          6,
          5
        ],
        "1872/5"
      ],
      [
        [
          4,
          6,
          4
        ],
        "-2064"
      ],
      [
        [
          4,
          6,
          3
        ],
        "-960"
      ],
      [
        [
          4,
          6,
          1
        ],
        "-1800"
      ],
      [
        [
          4,
          5,
          6
        ],
        "-924/5"
      ],
      [
        [
          4,
          5,
          5
        ],
        "3264/5"
      ],
      [
        [
          4,
          5,
          4
        ],
        "414"
      ],
      [
        [
          4,
          5,
          3
        ],
        "-2080"
      ],
      [
        [
          4,
          5,
          1
        ],
        "-2600/3"
      ],
      [
        [
          4,
          4,
          6
        ],
        "-1488/5"
      ],
      [
        [
          4,
          4,
          5
        ],
        "-1308/5"
      ],
      [
        [
          4,
          4,
          4
        ],
        "780"
      ],
      [
        [
          4,
          4,
          3
        ],
        "800"
      ],
      [
        [
          4,
          4,
          1
        ],
        "1000/3"
      ],
      [
        [
          4,
          3,
          6
        ],
        "120"
      ],
      [
        [
          4,
          3,
          4
        ],
        "-300"
      ],
      [
        [
          3,
          12,
          1
        ],
        "6048/5"
      ],
      [
        [
          3,
          12,
          0
        ],
        "1472/5"
      ],
      [
        [
          3,
          11,
          1
        ],
        "-10944/5"
      ],
      [
        [
          3,
          11,
          0
        ],
        "-10512/5"
      ],
      [
        [
          3,
          10,
          1
        ],
        "-20832/5"
      ],
      [
        [
          3,
          10,
          0
        ],
        "19848/5"
      ],
      [
        [
          3,
          9,
          1
        ],
        "51348/5"
      ],
      [
        [
          3,
          9,
          0
        ],
        "-4374/5"
      ],
      [
        [
          3,
          8,
          5
        ],
        "-3024/5"
      ],
      [
        [
          3,
          8,
          4
        ],
        "-288"
      ],
      [
        [
          3,
          8,
          3
        ],
        "2592"
      ],
      [
        [
          3,
          8,
          1
        ],
        "-1948"
      ],
      [
        [
          3,
          8,
          0
        ],
        "-3781"
      ],
      [
        [
          3,
          7,
          6
        ],
        "1512/5"
      ],
      [
        [
          3,
          7,
          5
        ],
        "7392/5"
      ],
      [
        [
          3,
          7,
          4
        ],
        "-648"
      ],
      [
        [
          3,
          7,
          3
        ],
        "-5144"
      ],
      [
        [
          3,
          7,
          1
        ],
        "-22252/3"
      ],
      [
        [
          3,
          7,
          0
        ],
        "3348"
      ],
      [
        [
          3,
          6,
          6
        ],
        "-3456/5"
      ],
      [
        [
          3,
          6,
          5
        ],
        "-3048/5"
      ],
      [
        [
          3,
          6,
          4
        ],
        "2112"
      ],
      [
        [
          3,
          6,
          3
        ],
        "1264"
      ],
      [
        [
          3,
          6,
          1
        ],
        "13700/3"
      ],
      [
        [
          3,
          6,
          0
        ],
        "-825"
      ],
      [
        [
          3,
          5,
          6
        ],
        "1272/5"
      ],
      [
        [
          3,
          5,
          5
        ],
        "-4056/5"
      ],
      [
        [
          3,
          5,
          4
        ],
        "-810"
      ],
      [
        [
          3,
          5,
          3
        ],
        "3052"
      ],
      [
        [
          3,
          5,
          1
        ],
        "1370/3"
      ],
      [
        [
          3,
          4,
          6
        ],
        "1842/5"
      ],
      [
        [
          3,
          4,
          5
        ],
        "744"
      ],
      [
        [
          3,
          4,
          4
        ],
        "-1041"
      ],
      [
        [
          3,
          4,
          3
        ],
        "-2240"
      ],
      [
        [
          3,
          4,
          1
        ],
        "-2800/3"
      ],
      [
        [
          3,
          3,
          6
        ],
        "-312"
      ],
      [
        [
          3,
          3,
          5
        ],
        "-168"
      ],
      [
        [
          3,
          3,
          4
        ],
        "840"
      ],
      [
        [
          3,
          3,
          3
        ],
        "440"
      ],
      [
        [
          3,
          3,
          1
        ],
        "550/3"
      ],
      [
        [
          3,
          2,
          6
        ],
        "66"
      ],
      [
        [
          3,
          2,
          4
        ],
        "-165"
      ],
      [
        [
          2,
          11,
          1
        ],
        "1152"
      ],
      [
        [
          2,
          11,
          0
        ],
        "408"
      ],
      [
        [
          2,
          10,
          1
        ],
        "-4008/5"
      ],
      [
        [
          2,
          10,
          0
        ],
        "-6768/5"
      ],
      [
        [
          2,
          9,
          1
        ],
        "-22044/5"
      ],
      [
        [
          2,
          9,
          0
        ],
        "2892/5"
      ],
      [
        [
          2,
          8,
          1
        ],
        "13176/5"
      ],
      [
        [
          2,
          8,
          0
        ],
        "2703"
      ],
      [
        [
          2,
          7,
          5
        ],
        "-576"
      ],
      [
        [
          2,
          7,
          4
        ],
        "-12"
      ],
      [
        [
          2,
          7,
          3
        ],
        "1944"
      ],
      [
        [
          2,
          7,
          1
        ],
        "30594/5"
      ],
      [
        [
          2,
          7,
          0
        ],
        "-4148"
      ],
      [
        [
          2,
          6,
          6
        ],
        "288"
      ],
      [
        [
          2,
          6,
          5
        ],
        "2016/5"
      ],
      [
        [
          2,
          6,
          4
        ],
        "-912"
      ],
      [
        [
          2,
          6,
          3
        ],
        "-960"
      ],
      [
        [
          2,
          6,
          1
        ],
        "-6267"
      ],
      [
        [
          2,
          6,
          0
        ],
        "2251"
      ],
      [
        [
          2,
          5,
          6
        ],
        "-1032/5"
      ],
      [
        [
          2,
          5,
          5
        ],
        "3852/5"
      ],
      [
        [
          2,
          5,
          4
        ],
        "768"
      ],
      [
        [
          2,
          5,
          3
        ],
        "-3072"
      ],
      [
        [
          2,
          5,
          1
        ],
        "660"
      ],
      [
        [
          2,
          5,
          0
        ],
        "-430"
      ],
      [
        [
          2,
          4,
          6
        ],
        "-1716/5"
      ],
      [
        [
          2,
          4,
          5
        ],
        "-4848/5"
      ],
      [
        [
          2,
          4,
          4
        ],
        "867"
      ],
      [
        [
          2,
          4,
          3
        ],
        "3214"
      ],
      [
        [
          2,
          4,
          1
        ],
        "3440/3"
      ],
      [
        [
          2,
          3,
          6
        ],
        "2064/5"
      ],
      [
        [
          2,
          3,
          5
        ],
        "1824/5"
      ],
      [
        [
          2,
          3,
          4
        ],
        "-1140"
      ],
      [
        [
          2,
          3,
          3
        ],
        "-1000"
      ],
      [
        [
          2,
          3,
          1
        ],
        "-1250/3"
      ],
      [
        [
          2,
          2,
          6
        ],
        "-684/5"
      ],
      [
        [
          2,
          2,
          5
        ],
        "-219/5"
      ],
      [
        [
          2,
          2,
          4
        ],
        "375"
      ],
      [
        [
          2,
          2,
          3
        ],
        "80"
      ],
      [
        [
          2,
          2,
          1
        ],
        "100/3"
      ],
      [
        [
          2,
          1,
          6
        ],
        "12"
      ],
      [
        [
          2,
          1,
          4
        ],
        "-30"
      ],
      [
        [
          1,
          10,
          1
        ],
        "-1104/5"
      ],
      [
        [
          1,
          10,
          0
        ],
        "1224/5"
      ],
      [
        [
          1,
          9,
          1
        ],
        "3048/5"
      ],
      [
        [
          1,
          9,
          0
        ],
        "-1854/5"
      ],
      [
        [
          1,
          8,
          1
        ],
        "3724/5"
      ],
      [
        [
          1,
          8,
          0
        ],
        "-1015"
      ],
      [
        [
          1,
          7,
          1
        ],
        "-19162/5"
      ],
      [
        [
          1,
          7,
          0
        ],
        "13028/5"
      ],
      [
        [
          1,
          6,
          5
        ],
        "552/5"
      ],
      [
        [
          1,
          6,
          4
        ],
        "144"
      ],
      [
        [
          1,
          6,
          3
        ],
        "-656"
      ],
      [
        [
          1,
          6,
          1
        ],
        "60334/15"
      ],
      [
        [
          1,
          6,
          0
        ],
        "-2095"
      ],
      [
        [
          1,
          5,
          6
        ],
        "-276/5"
      ],
      [
        [
          1,
          5,
          5
        ],
        "-2484/5"
      ],
      [
        [
          1,
          5,
          4
        ],
        "-90"
      ],
      [
        [
          1,
          5,
          3
        ],
        "2112"
      ],
      [
        [
          1,
          5,
          1
        ],
        "-1124"
      ],
      [
        [
          1,
          5,
          0
        ],
        "700"
      ],
      [
        [
          1,
          4,
          6
        ],
        "1122/5"
      ],
      [
        [
          1,
          4,
          5
        ],
        "3228/5"
      ],
      [
        [
          1,
          4,
          4
        ],
        "-507"
      ],
      [
        [
          1,
          4,
          3
        ],
        "-2260"
      ],
      [
        [
          1,
          4,
          1
        ],
        "-1700/3"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-80"
      ],
      [
        [
          1,
          3,
          6
        ],
        "-1344/5"
      ],
      [
        [
          1,
          3,
          5
        ],
        "-1722/5"
      ],
      [
        [
          1,
          3,
          4
        ],
        "744"
      ],
      [
        [
          1,
          3,
          3
        ],
        "1004"
      ],
      [
        [
          1,
          3,
          1
        ],
        "1210/3"
      ],
      [
        [
          1,
          2,
          6
        ],
        "642/5"
      ],
      [
        [
          1,
          2,
          5
        ],
        "366/5"
      ],
      [
        [
          1,
          2,
          4
        ],
        "-363"
      ],
      [
        [
          1,
          2,
          3
        ],
        "-160"
      ],
      [
        [
          1,
          2,
          1
        ],
        "-200/3"
      ],
      [
        [
          1,
          1,
          6
        ],
        "-108/5"
      ],
      [
        [
          1,
          1,
          5
        ],
        "-18/5"
      ],
      [
        [
          1,
          1,
          4
        ],
        "60"
      ],
      [
        [
          0,
          9,
          1
        ],
        "-1152/5"
      ],
      [
        [
          0,
          9,
          0
        ],
        "54"
      ],
      [
        [
          0,
          8,
          1
        ],
        "276"
      ],
      [
        [
          0,
          8,
          0
        ],
        "-27"
      ],
      [
        [
          0,
          7,
          1
        ],
        "4284/5"
      ],
      [
        [
          0,
          7,
          0
        ],
        "-384"
      ],
      [
        [
          0,
          6,
          1
        ],
        "-7883/5"
      ],
      [
        [
          0,
          6,
          0
        ],
        "669"
      ],
      [
        [
          0,
          5,
          5
        ],
        "576/5"
      ],
      [
        [
          0,
          5,
          4
        ],
        "54"
      ],
      [
        [
          0,
          5,
          3
        ],
        "-492"
      ],
      [
        [
          0,
          5,
          1
        ],
        "714"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-398"
      ],
      [
        [
          0,
          4,
          6
        ],
        "-288/5"
      ],
      [
        [
          0,
          4,
          5
        ],
        "-1032/5"
      ],
      [
        [
          0,
          4,
          4
        ],
        "81"
      ],
      [
        [
          0,
          4,
          3
        ],
        "814"
      ],
      [
        [
          0,
          4,
          1
        ],
        "380/3"
      ],
      [
        [
          0,
          4,
          0
        ],
        "80"
      ],
      [
        [
          0,
          3,
          6
        ],
        "96"
      ],
      [
        [
          0,
          3,
          5
        ],
        "666/5"
      ],
      [
        [
          0,
          3,
          4
        ],
        "-240"
      ],
      [
        [
          0,
          3,
          3
        ],
        "-444"
      ],
      [
        [
          0,
          3,
          1
        ],
        "-170"
      ],
      [
        [
          0,
          2,
          6
        ],
        "-264/5"
      ],
      [
        [
          0,
          2,
          5
        ],
        "-183/5"
      ],
      [
        [
          0,
          2,
          4
        ],
        "153"
      ],
      [
        [
          0,
          2,
          3
        ],
        "80"
      ],
      [
        [
          0,
          2,
          1
        ],
        "100/3"
      ],
      [
        [
          0,
          1,
          6
        ],
        "48/5"
      ],
      [
        [
          0,
          1,
          5
        ],
        "18/5"
      ],
      [
        [
          0,
          1,
          4
        ],
        "-30"
      ]
    ]
  },
  "right_local": {
    "B": [
      [
        [
          5,
          7,
          0
        ],
        "24"
      ],
      [
        [
          5,
          6,
          0
        ],
        "-56"
      ],
      [
        [
          5,
          5,
          0
        ],
        "30"
      ],
      [
        [
          4,
          7,
          0
        ],
        "24"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-108"
      ],
      [
        [
          4,
          4,
          0
        ],
        "75"
      ],
      [
        [
          3,
          7,
          0
        ],
        "24"
      ],
      [
        [
          3,
          5,
          0
        ],
        "-78"
      ],
      [
        [
          3,
          3,
          0
        ],
        "40"
      ],
      [
        [
          2,
          7,
          0
        ],
        "24"
      ],
      [
        [
          2,
          5,
          0
        ],
        "-78"
      ],
      [
        [
          2,
          3,
          3
        ],
        "-20"
      ],
      [
        [
          2,
          3,
          2
        ],
        "40"
      ],
      [
        [
          2,
          3,
          0
        ],
        "40"
      ],
      [
        [
          2,
          2,
          3
        ],
        "15"
      ],
      [
        [
          2,
          2,
          2
        ],
        "-30"
      ],
      [
        [
          1,
          7,
          0
        ],
        "24"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-78"
      ],
      [
        [
          1,
          3,
          4
        ],
        "-12"
      ],
      [
        [
          1,
          3,
          2
        ],
        "40"
      ],
      [
        [
          1,
          3,
          0
        ],
        "40"
      ],
      [
        [
          1,
          1,
          4
        ],
        "6"
      ],
      [
        [
          1,
          1,
          2
        ],
        "-20"
      ],
      [
        [
          0,
          6,
          0
        ],
        "16"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-8"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-140/3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "70/3"
      ],
      [
        [
          0,
          2,
          4
        ],
        "-8"
      ],
      [
        [
          0,
          2,
          2
        ],
        "80/3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "100/9"
      ],
      [
        [
          0,
          1,
          3
        ],
        "10"
      ],
      [
        [
          0,
          1,
          2
        ],
        "-20"
      ],
      [
        [
          0,
          0,
          4
        ],
        "3"
      ],
      [
        [
          0,
          0,
          3
        ],
        "-5"
      ]
    ],
    "J": [
      [
        [
          5,
          7,
          0
        ],
        "-48/5"
      ],
      [
        [
          5,
          6,
          0
        ],
        "112/5"
      ],
      [
        [
          5,
          5,
          0
        ],
        "-12"
      ],
      [
        [
          4,
          7,
          0
        ],
        "-48/5"
      ],
      [
        [
          4,
          5,
          0
        ],
        "216/5"
      ],
      [
        [
          4,
          4,
          0
        ],
        "-30"
      ],
      [
        [
          3,
          7,
          0
        ],
        "-48/5"
      ],
      [
        [
          3,
          5,
          0
        ],
        "156/5"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-16"
      ],
      [
        [
          2,
          8,
          0
        ],
        "-32"
      ],
      [
        [
          2,
          7,
          0
        ],
        "-48/5"
      ],
      [
        [
          2,
          6,
          0
        ],
        "328/3"
      ],
      [
        [
          2,
          5,
          0
        ],
        "156/5"
      ],
      [
        [
          2,
          4,
          4
        ],
        "16"
      ],
      [
        [
          2,
          4,
          2
        ],
        "-160/3"
      ],
      [
        [
          2,
          4,
          0
        ],
        "-620/9"
      ],
      [
        [
          2,
          3,
          5
        ],
        "8"
      ],
      [
        [
          2,
          3,
          3
        ],
        "-12"
      ],
      [
        [
          2,
          3,
          2
        ],
        "-16"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-16"
      ],
      [
        [
          2,
          2,
          4
        ],
        "-8"
      ],
      [
        [
          2,
          2,
          3
        ],
        "-6"
      ],
      [
        [
          2,
          2,
          2
        ],
        "116/3"
      ],
      [
        [
          2,
          2,
          0
        ],
        "100/9"
      ],
      [
        [
          2,
          1,
          5
        ],
        "-4"
      ],
      [
        [
          2,
          1,
          3
        ],
        "10"
      ],
      [
        [
          1,
          7,
          0
        ],
        "-48/5"
      ],
      [
        [
          1,
          6,
          0
        ],
        "-16"
      ],
      [
        [
          1,
          5,
          0
        ],
        "196/5"
      ],
      [
        [
          1,
          4,
          0
        ],
        "140/3"
      ],
      [
        [
          1,
          3,
          4
        ],
        "24/5"
      ],
      [
        [
          1,
          3,
          2
        ],
        "-16"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-118/3"
      ],
      [
        [
          1,
          2,
          4
        ],
        "8"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-80/3"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-100/9"
      ],
      [
        [
          1,
          1,
          5
        ],
        "4"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-32/5"
      ],
      [
        [
          1,
          1,
          3
        ],
        "-10"
      ],
      [
        [
          1,
          1,
          2
        ],
        "64/3"
      ],
      [
        [
          1,
          1,
          0
        ],
        "50/9"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          3
        ],
        "5"
      ],
      [
        [
          0,
          6,
          0
        ],
        "48/5"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-24/5"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-28"
      ],
      [
        [
          0,
          3,
          0
        ],
        "14"
      ],
      [
        [
          0,
          2,
          4
        ],
        "-24/5"
      ],
      [
        [
          0,
          2,
          2
        ],
        "16"
      ],
      [
        [
          0,
          2,
          0
        ],
        "20/3"
      ],
      [
        [
          0,
          1,
          5
        ],
        "-4"
      ],
      [
        [
          0,
          1,
          4
        ],
        "4"
      ],
      [
        [
          0,
          1,
          3
        ],
        "6"
      ],
      [
        [
          0,
          1,
          2
        ],
        "-16/3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-50/9"
      ],
      [
        [
          0,
          0,
          5
        ],
        "2"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-6/5"
      ],
      [
        [
          0,
          0,
          3
        ],
        "-3"
      ]
    ],
    "A": [
      [
        [
          0,
          5,
          0
        ],
        "8"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-70/3"
      ],
      [
        [
          0,
          1,
          4
        ],
        "-4"
      ],
      [
        [
          0,
          1,
          2
        ],
        "40/3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "50/9"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          3
        ],
        "5"
      ]
    ]
  },
  "first": {
    "box": [
      [
        "3/4",
        "1"
      ],
      [
        "1/2",
        "3/4"
      ],
      [
        "1",
        "3/2"
      ]
    ],
    "names": [
      "-D",
      "2D-N",
      "-Hb",
      "-W",
      "Z",
      "qa-qx",
      "-qx",
      "Zq",
      "Zq_cubic"
    ],
    "tree": [
      1,
      [
        1,
        0,
        [
          2,
          [
            2,
            7,
            [
              2,
              7,
              [
                2,
                7,
                [
                  1,
                  7,
                  [
                    1,
                    7,
                    1
                  ]
                ]
              ]
            ]
          ],
          [
            2,
            [
              2,
              [
                1,
                [
                  0,
                  4,
                  [
                    2,
                    [
                      2,
                      7,
                      [
                        1,
                        7,
                        [
                          1,
                          7,
                          [
                            0,
                            [
                              0,
                              4,
                              [
                                2,
                                7,
                                [
                                  0,
                                  4,
                                  [
                                    1,
                                    4,
                                    [
                                      1,
                                      4,
                                      [
                                        2,
                                        [
                                          0,
                                          4,
                                          [
                                            1,
                                            4,
                                            [
                                              1,
                                              [
                                                2,
                                                7,
                                                [
                                                  2,
                                                  [
                                                    0,
                                                    4,
                                                    [
                                                      0,
                                                      4,
                                                      3
                                                    ]
                                                  ],
                                                  5
                                                ]
                                              ],
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    0,
                                                    4,
                                                    3
                                                  ],
                                                  3
                                                ],
                                                3
                                              ]
                                            ]
                                          ]
                                        ],
                                        5
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ],
                            [
                              2,
                              7,
                              [
                                1,
                                [
                                  0,
                                  [
                                    2,
                                    7,
                                    [
                                      0,
                                      4,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          4,
                                          [
                                            1,
                                            [
                                              2,
                                              7,
                                              [
                                                0,
                                                4,
                                                [
                                                  1,
                                                  4,
                                                  3
                                                ]
                                              ]
                                            ],
                                            [
                                              0,
                                              [
                                                1,
                                                4,
                                                3
                                              ],
                                              3
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ],
                                  [
                                    1,
                                    [
                                      0,
                                      [
                                        0,
                                        [
                                          0,
                                          4,
                                          [
                                            1,
                                            4,
                                            3
                                          ]
                                        ],
                                        3
                                      ],
                                      3
                                    ],
                                    3
                                  ]
                                ],
                                [
                                  0,
                                  [
                                    2,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          2,
                                          7,
                                          [
                                            0,
                                            4,
                                            [
                                              2,
                                              7,
                                              [
                                                1,
                                                4,
                                                [
                                                  1,
                                                  7,
                                                  [
                                                    0,
                                                    [
                                                      0,
                                                      4,
                                                      3
                                                    ],
                                                    3
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          7,
                                          3
                                        ]
                                      ],
                                      [
                                        0,
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              7,
                                              [
                                                0,
                                                [
                                                  1,
                                                  4,
                                                  [
                                                    0,
                                                    4,
                                                    3
                                                  ]
                                                ],
                                                [
                                                  1,
                                                  [
                                                    0,
                                                    4,
                                                    3
                                                  ],
                                                  3
                                                ]
                                              ]
                                            ],
                                            3
                                          ],
                                          3
                                        ],
                                        3
                                      ]
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          2,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              4,
                                              [
                                                2,
                                                [
                                                  0,
                                                  [
                                                    0,
                                                    4,
                                                    [
                                                      1,
                                                      4,
                                                      3
                                                    ]
                                                  ],
                                                  [
                                                    1,
                                                    [
                                                      0,
                                                      4,
                                                      3
                                                    ],
                                                    3
                                                  ]
                                                ],
                                                5
                                              ]
                                            ]
                                          ],
                                          5
                                        ],
                                        [
                                          2,
                                          [
                                            1,
                                            [
                                              0,
                                              [
                                                0,
                                                [
                                                  1,
                                                  4,
                                                  3
                                                ],
                                                3
                                              ],
                                              3
                                            ],
                                            3
                                          ],
                                          5
                                        ]
                                      ],
                                      5
                                    ]
                                  ],
                                  3
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ],
                    [
                      1,
                      [
                        1,
                        0,
                        [
                          0,
                          2,
                          [
                            1,
                            0,
                            [
                              2,
                              [
                                0,
                                2,
                                [
                                  0,
                                  2,
                                  [
                                    0,
                                    4,
                                    [
                                      0,
                                      4,
                                      [
                                        2,
                                        7,
                                        [
                                          0,
                                          4,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              0,
                                              [
                                                2,
                                                [
                                                  1,
                                                  0,
                                                  [
                                                    2,
                                                    [
                                                      2,
                                                      7,
                                                      [
                                                        1,
                                                        9,
                                                        [
                                                          0,
                                                          [
                                                            1,
                                                            9,
                                                            3
                                                          ],
                                                          3
                                                        ]
                                                      ]
                                                    ],
                                                    [
                                                      2,
                                                      [
                                                        1,
                                                        9,
                                                        5
                                                      ],
                                                      5
                                                    ]
                                                  ]
                                                ],
                                                5
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              4
                            ]
                          ]
                        ]
                      ],
                      [
                        2,
                        [
                          0,
                          [
                            0,
                            4,
                            [
                              1,
                              4,
                              [
                                1,
                                4,
                                5
                              ]
                            ]
                          ],
                          [
                            1,
                            [
                              0,
                              4,
                              [
                                2,
                                [
                                  0,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      4,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          4,
                                          [
                                            1,
                                            4,
                                            3
                                          ]
                                        ]
                                      ]
                                    ]
                                  ],
                                  [
                                    1,
                                    [
                                      0,
                                      4,
                                      [
                                        2,
                                        7,
                                        [
                                          1,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              7,
                                              [
                                                0,
                                                [
                                                  0,
                                                  4,
                                                  3
                                                ],
                                                3
                                              ]
                                            ]
                                          ],
                                          [
                                            1,
                                            [
                                              0,
                                              [
                                                0,
                                                4,
                                                3
                                              ],
                                              3
                                            ],
                                            3
                                          ]
                                        ]
                                      ]
                                    ],
                                    [
                                      0,
                                      [
                                        1,
                                        [
                                          0,
                                          4,
                                          [
                                            1,
                                            [
                                              0,
                                              4,
                                              3
                                            ],
                                            3
                                          ]
                                        ],
                                        3
                                      ],
                                      3
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  [
                                    1,
                                    [
                                      0,
                                      4,
                                      [
                                        0,
                                        4,
                                        [
                                          2,
                                          [
                                            1,
                                            [
                                              0,
                                              4,
                                              [
                                                0,
                                                [
                                                  1,
                                                  4,
                                                  [
                                                    0,
                                                    4,
                                                    3
                                                  ]
                                                ],
                                                [
                                                  1,
                                                  [
                                                    0,
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        4,
                                                        3
                                                      ],
                                                      3
                                                    ],
                                                    3
                                                  ],
                                                  3
                                                ]
                                              ]
                                            ],
                                            5
                                          ],
                                          5
                                        ]
                                      ]
                                    ],
                                    5
                                  ],
                                  5
                                ]
                              ]
                            ],
                            [
                              2,
                              [
                                1,
                                [
                                  0,
                                  [
                                    1,
                                    4,
                                    5
                                  ],
                                  [
                                    0,
                                    [
                                      0,
                                      [
                                        1,
                                        [
                                          2,
                                          [
                                            1,
                                            4,
                                            [
                                              0,
                                              4,
                                              3
                                            ]
                                          ],
                                          5
                                        ],
                                        3
                                      ],
                                      3
                                    ],
                                    3
                                  ]
                                ],
                                5
                              ],
                              5
                            ]
                          ]
                        ],
                        5
                      ]
                    ]
                  ]
                ],
                [
                  0,
                  1,
                  [
                    2,
                    [
                      0,
                      [
                        1,
                        [
                          1,
                          [
                            2,
                            7,
                            [
                              1,
                              [
                                2,
                                [
                                  0,
                                  [
                                    1,
                                    4,
                                    1
                                  ],
                                  [
                                    2,
                                    7,
                                    [
                                      1,
                                      [
                                        0,
                                        7,
                                        [
                                          1,
                                          7,
                                          3
                                        ]
                                      ],
                                      [
                                        0,
                                        [
                                          0,
                                          [
                                            0,
                                            1,
                                            3
                                          ],
                                          3
                                        ],
                                        3
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  0,
                                  [
                                    1,
                                    4,
                                    1
                                  ],
                                  [
                                    2,
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          1,
                                          [
                                            1,
                                            [
                                              0,
                                              4,
                                              [
                                                2,
                                                7,
                                                [
                                                  1,
                                                  4,
                                                  [
                                                    0,
                                                    4,
                                                    [
                                                      0,
                                                      4,
                                                      [
                                                        1,
                                                        4,
                                                        [
                                                          1,
                                                          [
                                                            0,
                                                            4,
                                                            3
                                                          ],
                                                          3
                                                        ]
                                                      ]
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ],
                                            [
                                              0,
                                              [
                                                1,
                                                4,
                                                [
                                                  2,
                                                  [
                                                    0,
                                                    [
                                                      0,
                                                      4,
                                                      [
                                                        1,
                                                        4,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            [
                                                              2,
                                                              7,
                                                              [
                                                                0,
                                                                4,
                                                                [
                                                                  1,
                                                                  4,
                                                                  3
                                                                ]
                                                              ]
                                                            ],
                                                            [
                                                              0,
                                                              [
                                                                1,
                                                                4,
                                                                1
                                                              ],
                                                              3
                                                            ]
                                                          ],
                                                          5
                                                        ]
                                                      ]
                                                    ],
                                                    [
                                                      1,
                                                      [
                                                        0,
                                                        [
                                                          0,
                                                          4,
                                                          [
                                                            1,
                                                            4,
                                                            3
                                                          ]
                                                        ],
                                                        [
                                                          0,
                                                          [
                                                            1,
                                                            4,
                                                            3
                                                          ],
                                                          3
                                                        ]
                                                      ],
                                                      3
                                                    ]
                                                  ],
                                                  5
                                                ]
                                              ],
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    1,
                                                    [
                                                      0,
                                                      4,
                                                      [
                                                        1,
                                                        4,
                                                        [
                                                          0,
                                                          4,
                                                          3
                                                        ]
                                                      ]
                                                    ],
                                                    [
                                                      2,
                                                      [
                                                        2,
                                                        7,
                                                        [
                                                          0,
                                                          [
                                                            1,
                                                            4,
                                                            3
                                                          ],
                                                          3
                                                        ]
                                                      ],
                                                      5
                                                    ]
                                                  ],
                                                  3
                                                ],
                                                3
                                              ]
                                            ]
                                          ],
                                          [
                                            0,
                                            [
                                              0,
                                              1,
                                              3
                                            ],
                                            3
                                          ]
                                        ],
                                        5
                                      ],
                                      [
                                        1,
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              1,
                                              [
                                                0,
                                                4,
                                                [
                                                  1,
                                                  [
                                                    0,
                                                    4,
                                                    3
                                                  ],
                                                  3
                                                ]
                                              ],
                                              [
                                                0,
                                                [
                                                  2,
                                                  [
                                                    2,
                                                    7,
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        [
                                                          0,
                                                          4,
                                                          3
                                                        ],
                                                        3
                                                      ],
                                                      3
                                                    ]
                                                  ],
                                                  5
                                                ],
                                                3
                                              ]
                                            ],
                                            3
                                          ],
                                          3
                                        ],
                                        3
                                      ]
                                    ],
                                    5
                                  ]
                                ]
                              ],
                              1
                            ]
                          ],
                          1
                        ],
                        1
                      ],
                      3
                    ],
                    5
                  ]
                ]
              ],
              5
            ],
            5
          ]
        ]
      ],
      1
    ],
    "statistics": {
      "nodes": 481,
      "leaves": 241,
      "depth": 31,
      "types": [
        5,
        11,
        3,
        78,
        83,
        28,
        0,
        30,
        0,
        3
      ]
    },
    "polynomials": [
      [
        [
          [
            1,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            1,
            1,
            0
          ],
          "2"
        ],
        [
          [
            0,
            1,
            0
          ],
          "-2"
        ],
        [
          [
            0,
            0,
            0
          ],
          "1"
        ]
      ],
      [
        [
          [
            2,
            3,
            0
          ],
          "4"
        ],
        [
          [
            2,
            1,
            0
          ],
          "-2"
        ],
        [
          [
            1,
            2,
            0
          ],
          "12"
        ],
        [
          [
            1,
            1,
            0
          ],
          "-6"
        ],
        [
          [
            1,
            0,
            0
          ],
          "-1"
        ],
        [
          [
            0,
            1,
            0
          ],
          "6"
        ],
        [
          [
            0,
            0,
            0
          ],
          "-3"
        ]
      ],
      [
        [
          [
            2,
            3,
            0
          ],
          "4"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-4"
        ],
        [
          [
            1,
            2,
            0
          ],
          "3"
        ],
        [
          [
            0,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            0,
            0,
            0
          ],
          "1"
        ]
      ],
      [
        [
          [
            5,
            6,
            0
          ],
          "16"
        ],
        [
          [
            5,
            4,
            0
          ],
          "-16"
        ],
        [
          [
            5,
            2,
            0
          ],
          "4"
        ],
        [
          [
            4,
            6,
            0
          ],
          "-16"
        ],
        [
          [
            4,
            4,
            0
          ],
          "32"
        ],
        [
          [
            4,
            3,
            0
          ],
          "-8"
        ],
        [
          [
            4,
            2,
            0
          ],
          "-12"
        ],
        [
          [
            4,
            1,
            0
          ],
          "4"
        ],
        [
          [
            3,
            5,
            0
          ],
          "-12/5"
        ],
        [
          [
            3,
            4,
            0
          ],
          "-152/5"
        ],
        [
          [
            3,
            3,
            0
          ],
          "86/5"
        ],
        [
          [
            3,
            2,
            0
          ],
          "96/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "-12"
        ],
        [
          [
            3,
            0,
            0
          ],
          "1"
        ],
        [
          [
            2,
            4,
            0
          ],
          "102/5"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-82/5"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-227/15"
        ],
        [
          [
            2,
            1,
            0
          ],
          "76/5"
        ],
        [
          [
            2,
            0,
            0
          ],
          "-3"
        ],
        [
          [
            1,
            3,
            0
          ],
          "46/5"
        ],
        [
          [
            1,
            2,
            0
          ],
          "7/15"
        ],
        [
          [
            1,
            1,
            0
          ],
          "-122/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "14/5"
        ],
        [
          [
            0,
            2,
            0
          ],
          "-8/15"
        ],
        [
          [
            0,
            1,
            0
          ],
          "8/15"
        ],
        [
          [
            0,
            0,
            0
          ],
          "-2/15"
        ]
      ],
      [
        [
          [
            4,
            10,
            1
          ],
          "-288"
        ],
        [
          [
            4,
            10,
            0
          ],
          "96"
        ],
        [
          [
            4,
            9,
            1
          ],
          "672"
        ],
        [
          [
            4,
            9,
            0
          ],
          "-296"
        ],
        [
          [
            4,
            8,
            1
          ],
          "-216"
        ],
        [
          [
            4,
            8,
            0
          ],
          "288"
        ],
        [
          [
            4,
            7,
            1
          ],
          "-336"
        ],
        [
          [
            4,
            7,
            0
          ],
          "-90"
        ],
        [
          [
            4,
            6,
            5
          ],
          "144"
        ],
        [
          [
            4,
            6,
            4
          ],
          "-240"
        ],
        [
          [
            4,
            6,
            1
          ],
          "180"
        ],
        [
          [
            4,
            5,
            6
          ],
          "-72"
        ],
        [
          [
            4,
            5,
            4
          ],
          "180"
        ],
        [
          [
            4,
            4,
            6
          ],
          "48"
        ],
        [
          [
            4,
            4,
            5
          ],
          "-144"
        ],
        [
          [
            4,
            4,
            4
          ],
          "120"
        ],
        [
          [
            4,
            3,
            6
          ],
          "36"
        ],
        [
          [
            4,
            3,
            4
          ],
          "-90"
        ],
        [
          [
            4,
            2,
            6
          ],
          "-24"
        ],
        [
          [
            4,
            2,
            5
          ],
          "36"
        ],
        [
          [
            3,
            10,
            0
          ],
          "-96"
        ],
        [
          [
            3,
            9,
            1
          ],
          "-672"
        ],
        [
          [
            3,
            9,
            0
          ],
          "520"
        ],
        [
          [
            3,
            8,
            1
          ],
          "1512"
        ],
        [
          [
            3,
            8,
            0
          ],
          "-1008"
        ],
        [
          [
            3,
            7,
            1
          ],
          "-156"
        ],
        [
          [
            3,
            7,
            0
          ],
          "804"
        ],
        [
          [
            3,
            6,
            4
          ],
          "240"
        ],
        [
          [
            3,
            6,
            3
          ],
          "-480"
        ],
        [
          [
            3,
            6,
            1
          ],
          "-1176"
        ],
        [
          [
            3,
            6,
            0
          ],
          "-225"
        ],
        [
          [
            3,
            5,
            4
          ],
          "-180"
        ],
        [
          [
            3,
            5,
            3
          ],
          "360"
        ],
        [
          [
            3,
            5,
            1
          ],
          "540"
        ],
        [
          [
            3,
            4,
            6
          ],
          "-48"
        ],
        [
          [
            3,
            4,
            5
          ],
          "144"
        ],
        [
          [
            3,
            4,
            4
          ],
          "-240"
        ],
        [
          [
            3,
            4,
            3
          ],
          "240"
        ],
        [
          [
            3,
            3,
            6
          ],
          "-12"
        ],
        [
          [
            3,
            3,
            5
          ],
          "-72"
        ],
        [
          [
            3,
            3,
            4
          ],
          "240"
        ],
        [
          [
            3,
            3,
            3
          ],
          "-180"
        ],
        [
          [
            3,
            2,
            6
          ],
          "66"
        ],
        [
          [
            3,
            2,
            5
          ],
          "-72"
        ],
        [
          [
            3,
            2,
            4
          ],
          "-45"
        ],
        [
          [
            3,
            1,
            6
          ],
          "-24"
        ],
        [
          [
            3,
            1,
            5
          ],
          "36"
        ],
        [
          [
            2,
            9,
            0
          ],
          "-296"
        ],
        [
          [
            2,
            8,
            1
          ],
          "-216"
        ],
        [
          [
            2,
            8,
            0
          ],
          "1008"
        ],
        [
          [
            2,
            7,
            1
          ],
          "156"
        ],
        [
          [
            2,
            7,
            0
          ],
          "-1170"
        ],
        [
          [
            2,
            6,
            1
          ],
          "1044"
        ],
        [
          [
            2,
            6,
            0
          ],
          "554"
        ],
        [
          [
            2,
            5,
            4
          ],
          "180"
        ],
        [
          [
            2,
            5,
            3
          ],
          "-360"
        ],
        [
          [
            2,
            5,
            1
          ],
          "-1404"
        ],
        [
          [
            2,
            5,
            0
          ],
          "-90"
        ],
        [
          [
            2,
            4,
            5
          ],
          "-144"
        ],
        [
          [
            2,
            4,
            4
          ],
          "240"
        ],
        [
          [
            2,
            4,
            1
          ],
          "465"
        ],
        [
          [
            2,
            3,
            6
          ],
          "36"
        ],
        [
          [
            2,
            3,
            5
          ],
          "72"
        ],
        [
          [
            2,
            3,
            4
          ],
          "-450"
        ],
        [
          [
            2,
            3,
            3
          ],
          "480"
        ],
        [
          [
            2,
            2,
            6
          ],
          "-66"
        ],
        [
          [
            2,
            2,
            5
          ],
          "108"
        ],
        [
          [
            2,
            2,
            4
          ],
          "90"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-210"
        ],
        [
          [
            2,
            1,
            6
          ],
          "36"
        ],
        [
          [
            2,
            1,
            5
          ],
          "-72"
        ],
        [
          [
            2,
            1,
            4
          ],
          "30"
        ],
        [
          [
            2,
            0,
            6
          ],
          "-6"
        ],
        [
          [
            2,
            0,
            5
          ],
          "9"
        ],
        [
          [
            1,
            8,
            0
          ],
          "-288"
        ],
        [
          [
            1,
            7,
            1
          ],
          "336"
        ],
        [
          [
            1,
            7,
            0
          ],
          "804"
        ],
        [
          [
            1,
            6,
            1
          ],
          "-1176"
        ],
        [
          [
            1,
            6,
            0
          ],
          "-554"
        ],
        [
          [
            1,
            5,
            1
          ],
          "1404"
        ],
        [
          [
            1,
            5,
            0
          ],
          "-18"
        ],
        [
          [
            1,
            4,
            4
          ],
          "-120"
        ],
        [
          [
            1,
            4,
            3
          ],
          "240"
        ],
        [
          [
            1,
            4,
            1
          ],
          "-690"
        ],
        [
          [
            1,
            4,
            0
          ],
          "75"
        ],
        [
          [
            1,
            3,
            4
          ],
          "240"
        ],
        [
          [
            1,
            3,
            3
          ],
          "-480"
        ],
        [
          [
            1,
            3,
            1
          ],
          "120"
        ],
        [
          [
            1,
            2,
            6
          ],
          "24"
        ],
        [
          [
            1,
            2,
            5
          ],
          "-72"
        ],
        [
          [
            1,
            2,
            4
          ],
          "-90"
        ],
        [
          [
            1,
            2,
            3
          ],
          "300"
        ],
        [
          [
            1,
            1,
            6
          ],
          "-24"
        ],
        [
          [
            1,
            1,
            5
          ],
          "72"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-30"
        ],
        [
          [
            1,
            1,
            3
          ],
          "-60"
        ],
        [
          [
            1,
            0,
            6
          ],
          "6"
        ],
        [
          [
            1,
            0,
            5
          ],
          "-18"
        ],
        [
          [
            1,
            0,
            4
          ],
          "15"
        ],
        [
          [
            0,
            7,
            0
          ],
          "-90"
        ],
        [
          [
            0,
            6,
            1
          ],
          "180"
        ],
        [
          [
            0,
            6,
            0
          ],
          "225"
        ],
        [
          [
            0,
            5,
            1
          ],
          "-540"
        ],
        [
          [
            0,
            5,
            0
          ],
          "-90"
        ],
        [
          [
            0,
            4,
            1
          ],
          "465"
        ],
        [
          [
            0,
            4,
            0
          ],
          "-75"
        ],
        [
          [
            0,
            3,
            4
          ],
          "-90"
        ],
        [
          [
            0,
            3,
            3
          ],
          "180"
        ],
        [
          [
            0,
            3,
            1
          ],
          "-120"
        ],
        [
          [
            0,
            3,
            0
          ],
          "40"
        ],
        [
          [
            0,
            2,
            5
          ],
          "36"
        ],
        [
          [
            0,
            2,
            4
          ],
          "45"
        ],
        [
          [
            0,
            2,
            3
          ],
          "-210"
        ],
        [
          [
            0,
            1,
            5
          ],
          "-36"
        ],
        [
          [
            0,
            1,
            4
          ],
          "30"
        ],
        [
          [
            0,
            1,
            3
          ],
          "60"
        ],
        [
          [
            0,
            0,
            5
          ],
          "9"
        ],
        [
          [
            0,
            0,
            4
          ],
          "-15"
        ]
      ],
      [
        [
          [
            2,
            7,
            0
          ],
          "24"
        ],
        [
          [
            2,
            6,
            0
          ],
          "-56"
        ],
        [
          [
            2,
            5,
            0
          ],
          "30"
        ],
        [
          [
            2,
            3,
            4
          ],
          "-60"
        ],
        [
          [
            2,
            3,
            3
          ],
          "80"
        ],
        [
          [
            2,
            2,
            5
          ],
          "36"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-60"
        ],
        [
          [
            2,
            1,
            5
          ],
          "-24"
        ],
        [
          [
            2,
            1,
            4
          ],
          "30"
        ],
        [
          [
            1,
            6,
            0
          ],
          "56"
        ],
        [
          [
            1,
            5,
            0
          ],
          "-138"
        ],
        [
          [
            1,
            4,
            0
          ],
          "75"
        ],
        [
          [
            1,
            3,
            3
          ],
          "-80"
        ],
        [
          [
            1,
            3,
            2
          ],
          "120"
        ],
        [
          [
            1,
            2,
            3
          ],
          "60"
        ],
        [
          [
            1,
            2,
            2
          ],
          "-90"
        ],
        [
          [
            1,
            1,
            5
          ],
          "24"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-30"
        ],
        [
          [
            1,
            0,
            5
          ],
          "-12"
        ],
        [
          [
            1,
            0,
            4
          ],
          "15"
        ],
        [
          [
            0,
            5,
            0
          ],
          "30"
        ],
        [
          [
            0,
            4,
            0
          ],
          "-75"
        ],
        [
          [
            0,
            3,
            0
          ],
          "40"
        ],
        [
          [
            0,
            2,
            3
          ],
          "-60"
        ],
        [
          [
            0,
            2,
            2
          ],
          "90"
        ],
        [
          [
            0,
            1,
            4
          ],
          "30"
        ],
        [
          [
            0,
            1,
            2
          ],
          "-60"
        ],
        [
          [
            0,
            0,
            4
          ],
          "-15"
        ],
        [
          [
            0,
            0,
            3
          ],
          "20"
        ]
      ],
      [
        [
          [
            2,
            3,
            4
          ],
          "-60"
        ],
        [
          [
            2,
            3,
            3
          ],
          "80"
        ],
        [
          [
            2,
            2,
            5
          ],
          "36"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-60"
        ],
        [
          [
            2,
            1,
            5
          ],
          "-24"
        ],
        [
          [
            2,
            1,
            4
          ],
          "30"
        ],
        [
          [
            1,
            3,
            3
          ],
          "-80"
        ],
        [
          [
            1,
            3,
            2
          ],
          "120"
        ],
        [
          [
            1,
            2,
            3
          ],
          "60"
        ],
        [
          [
            1,
            2,
            2
          ],
          "-90"
        ],
        [
          [
            1,
            1,
            5
          ],
          "24"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-30"
        ],
        [
          [
            1,
            0,
            5
          ],
          "-12"
        ],
        [
          [
            1,
            0,
            4
          ],
          "15"
        ],
        [
          [
            0,
            2,
            3
          ],
          "-60"
        ],
        [
          [
            0,
            2,
            2
          ],
          "90"
        ],
        [
          [
            0,
            1,
            4
          ],
          "30"
        ],
        [
          [
            0,
            1,
            2
          ],
          "-60"
        ],
        [
          [
            0,
            0,
            4
          ],
          "-15"
        ],
        [
          [
            0,
            0,
            3
          ],
          "20"
        ]
      ],
      [
        [
          [
            4,
            6,
            5
          ],
          "-576"
        ],
        [
          [
            4,
            6,
            4
          ],
          "960"
        ],
        [
          [
            4,
            6,
            3
          ],
          "-320"
        ],
        [
          [
            4,
            5,
            6
          ],
          "360"
        ],
        [
          [
            4,
            5,
            5
          ],
          "-144"
        ],
        [
          [
            4,
            5,
            4
          ],
          "-720"
        ],
        [
          [
            4,
            5,
            3
          ],
          "480"
        ],
        [
          [
            4,
            4,
            6
          ],
          "-240"
        ],
        [
          [
            4,
            4,
            5
          ],
          "780"
        ],
        [
          [
            4,
            4,
            4
          ],
          "-480"
        ],
        [
          [
            4,
            4,
            3
          ],
          "-180"
        ],
        [
          [
            4,
            3,
            6
          ],
          "-180"
        ],
        [
          [
            4,
            3,
            5
          ],
          "-72"
        ],
        [
          [
            4,
            3,
            4
          ],
          "360"
        ],
        [
          [
            4,
            2,
            6
          ],
          "120"
        ],
        [
          [
            4,
            2,
            5
          ],
          "-144"
        ],
        [
          [
            3,
            6,
            4
          ],
          "-960"
        ],
        [
          [
            3,
            6,
            3
          ],
          "1600"
        ],
        [
          [
            3,
            6,
            2
          ],
          "-480"
        ],
        [
          [
            3,
            5,
            5
          ],
          "144"
        ],
        [
          [
            3,
            5,
            4
          ],
          "720"
        ],
        [
          [
            3,
            5,
            3
          ],
          "-1680"
        ],
        [
          [
            3,
            5,
            2
          ],
          "720"
        ],
        [
          [
            3,
            4,
            6
          ],
          "240"
        ],
        [
          [
            3,
            4,
            5
          ],
          "-876"
        ],
        [
          [
            3,
            4,
            4
          ],
          "960"
        ],
        [
          [
            3,
            4,
            3
          ],
          "-120"
        ],
        [
          [
            3,
            4,
            2
          ],
          "-270"
        ],
        [
          [
            3,
            3,
            6
          ],
          "60"
        ],
        [
          [
            3,
            3,
            5
          ],
          "480"
        ],
        [
          [
            3,
            3,
            4
          ],
          "-960"
        ],
        [
          [
            3,
            3,
            3
          ],
          "360"
        ],
        [
          [
            3,
            2,
            6
          ],
          "-330"
        ],
        [
          [
            3,
            2,
            5
          ],
          "252"
        ],
        [
          [
            3,
            2,
            4
          ],
          "180"
        ],
        [
          [
            3,
            1,
            6
          ],
          "120"
        ],
        [
          [
            3,
            1,
            5
          ],
          "-144"
        ],
        [
          [
            2,
            6,
            3
          ],
          "-320"
        ],
        [
          [
            2,
            6,
            2
          ],
          "480"
        ],
        [
          [
            2,
            5,
            4
          ],
          "-720"
        ],
        [
          [
            2,
            5,
            3
          ],
          "1680"
        ],
        [
          [
            2,
            5,
            2
          ],
          "-1080"
        ],
        [
          [
            2,
            4,
            5
          ],
          "780"
        ],
        [
          [
            2,
            4,
            4
          ],
          "-960"
        ],
        [
          [
            2,
            4,
            3
          ],
          "-540"
        ],
        [
          [
            2,
            4,
            2
          ],
          "780"
        ],
        [
          [
            2,
            3,
            6
          ],
          "-180"
        ],
        [
          [
            2,
            3,
            5
          ],
          "-480"
        ],
        [
          [
            2,
            3,
            4
          ],
          "1800"
        ],
        [
          [
            2,
            3,
            3
          ],
          "-1120"
        ],
        [
          [
            2,
            3,
            2
          ],
          "-180"
        ],
        [
          [
            2,
            2,
            6
          ],
          "330"
        ],
        [
          [
            2,
            2,
            5
          ],
          "-432"
        ],
        [
          [
            2,
            2,
            4
          ],
          "-360"
        ],
        [
          [
            2,
            2,
            3
          ],
          "540"
        ],
        [
          [
            2,
            1,
            6
          ],
          "-180"
        ],
        [
          [
            2,
            1,
            5
          ],
          "312"
        ],
        [
          [
            2,
            1,
            4
          ],
          "-120"
        ],
        [
          [
            2,
            0,
            6
          ],
          "30"
        ],
        [
          [
            2,
            0,
            5
          ],
          "-36"
        ],
        [
          [
            1,
            5,
            3
          ],
          "-480"
        ],
        [
          [
            1,
            5,
            2
          ],
          "720"
        ],
        [
          [
            1,
            4,
            4
          ],
          "480"
        ],
        [
          [
            1,
            4,
            3
          ],
          "-120"
        ],
        [
          [
            1,
            4,
            2
          ],
          "-780"
        ],
        [
          [
            1,
            3,
            5
          ],
          "72"
        ],
        [
          [
            1,
            3,
            4
          ],
          "-960"
        ],
        [
          [
            1,
            3,
            3
          ],
          "1120"
        ],
        [
          [
            1,
            3,
            2
          ],
          "60"
        ],
        [
          [
            1,
            2,
            6
          ],
          "-120"
        ],
        [
          [
            1,
            2,
            5
          ],
          "252"
        ],
        [
          [
            1,
            2,
            4
          ],
          "360"
        ],
        [
          [
            1,
            2,
            3
          ],
          "-720"
        ],
        [
          [
            1,
            2,
            2
          ],
          "90"
        ],
        [
          [
            1,
            1,
            6
          ],
          "120"
        ],
        [
          [
            1,
            1,
            5
          ],
          "-312"
        ],
        [
          [
            1,
            1,
            4
          ],
          "120"
        ],
        [
          [
            1,
            1,
            3
          ],
          "120"
        ],
        [
          [
            1,
            0,
            6
          ],
          "-30"
        ],
        [
          [
            1,
            0,
            5
          ],
          "84"
        ],
        [
          [
            1,
            0,
            4
          ],
          "-60"
        ],
        [
          [
            0,
            4,
            3
          ],
          "-180"
        ],
        [
          [
            0,
            4,
            2
          ],
          "270"
        ],
        [
          [
            0,
            3,
            4
          ],
          "360"
        ],
        [
          [
            0,
            3,
            3
          ],
          "-360"
        ],
        [
          [
            0,
            3,
            2
          ],
          "-180"
        ],
        [
          [
            0,
            2,
            5
          ],
          "-144"
        ],
        [
          [
            0,
            2,
            4
          ],
          "-180"
        ],
        [
          [
            0,
            2,
            3
          ],
          "540"
        ],
        [
          [
            0,
            2,
            2
          ],
          "-90"
        ],
        [
          [
            0,
            1,
            5
          ],
          "144"
        ],
        [
          [
            0,
            1,
            4
          ],
          "-120"
        ],
        [
          [
            0,
            1,
            3
          ],
          "-120"
        ],
        [
          [
            0,
            1,
            2
          ],
          "60"
        ],
        [
          [
            0,
            0,
            5
          ],
          "-36"
        ],
        [
          [
            0,
            0,
            4
          ],
          "60"
        ],
        [
          [
            0,
            0,
            3
          ],
          "-20"
        ]
      ],
      [
        [
          [
            9,
            12,
            5
          ],
          "-82944"
        ],
        [
          [
            9,
            12,
            4
          ],
          "138240"
        ],
        [
          [
            9,
            12,
            3
          ],
          "-46080"
        ],
        [
          [
            9,
            11,
            6
          ],
          "51840"
        ],
        [
          [
            9,
            11,
            5
          ],
          "-20736"
        ],
        [
          [
            9,
            11,
            4
          ],
          "-103680"
        ],
        [
          [
            9,
            11,
            3
          ],
          "69120"
        ],
        [
          [
            9,
            10,
            6
          ],
          "-34560"
        ],
        [
          [
            9,
            10,
            5
          ],
          "195264"
        ],
        [
          [
            9,
            10,
            4
          ],
          "-207360"
        ],
        [
          [
            9,
            10,
            3
          ],
          "20160"
        ],
        [
          [
            9,
            9,
            6
          ],
          "-77760"
        ],
        [
          [
            9,
            9,
            5
          ],
          "10368"
        ],
        [
          [
            9,
            9,
            4
          ],
          "155520"
        ],
        [
          [
            9,
            9,
            3
          ],
          "-69120"
        ],
        [
          [
            9,
            8,
            6
          ],
          "51840"
        ],
        [
          [
            9,
            8,
            5
          ],
          "-153792"
        ],
        [
          [
            9,
            8,
            4
          ],
          "103680"
        ],
        [
          [
            9,
            8,
            3
          ],
          "14400"
        ],
        [
          [
            9,
            7,
            6
          ],
          "38880"
        ],
        [
          [
            9,
            7,
            5
          ],
          "5184"
        ],
        [
          [
            9,
            7,
            4
          ],
          "-77760"
        ],
        [
          [
            9,
            7,
            3
          ],
          "17280"
        ],
        [
          [
            9,
            6,
            6
          ],
          "-25920"
        ],
        [
          [
            9,
            6,
            5
          ],
          "48816"
        ],
        [
          [
            9,
            6,
            4
          ],
          "-17280"
        ],
        [
          [
            9,
            6,
            3
          ],
          "-6480"
        ],
        [
          [
            9,
            5,
            6
          ],
          "-6480"
        ],
        [
          [
            9,
            5,
            5
          ],
          "-2592"
        ],
        [
          [
            9,
            5,
            4
          ],
          "12960"
        ],
        [
          [
            9,
            4,
            6
          ],
          "4320"
        ],
        [
          [
            9,
            4,
            5
          ],
          "-5184"
        ],
        [
          [
            8,
            12,
            4
          ],
          "-138240"
        ],
        [
          [
            8,
            12,
            3
          ],
          "230400"
        ],
        [
          [
            8,
            12,
            2
          ],
          "-69120"
        ],
        [
          [
            8,
            12,
            0
          ],
          "2560"
        ],
        [
          [
            8,
            11,
            5
          ],
          "20736"
        ],
        [
          [
            8,
            11,
            4
          ],
          "103680"
        ],
        [
          [
            8,
            11,
            3
          ],
          "-241920"
        ],
        [
          [
            8,
            11,
            2
          ],
          "103680"
        ],
        [
          [
            8,
            11,
            0
          ],
          "-7680"
        ],
        [
          [
            8,
            10,
            6
          ],
          "34560"
        ],
        [
          [
            8,
            10,
            5
          ],
          "-209088"
        ],
        [
          [
            8,
            10,
            4
          ],
          "414720"
        ],
        [
          [
            8,
            10,
            3
          ],
          "-293760"
        ],
        [
          [
            8,
            10,
            2
          ],
          "30240"
        ],
        [
          [
            8,
            10,
            0
          ],
          "8640"
        ],
        [
          [
            8,
            9,
            6
          ],
          "60480"
        ],
        [
          [
            8,
            9,
            5
          ],
          "69120"
        ],
        [
          [
            8,
            9,
            4
          ],
          "-414720"
        ],
        [
          [
            8,
            9,
            3
          ],
          "385920"
        ],
        [
          [
            8,
            9,
            2
          ],
          "-103680"
        ],
        [
          [
            8,
            9,
            0
          ],
          "-4320"
        ],
        [
          [
            8,
            8,
            6
          ],
          "-142560"
        ],
        [
          [
            8,
            8,
            5
          ],
          "326592"
        ],
        [
          [
            8,
            8,
            4
          ],
          "-233280"
        ],
        [
          [
            8,
            8,
            3
          ],
          "37440"
        ],
        [
          [
            8,
            8,
            2
          ],
          "21600"
        ],
        [
          [
            8,
            8,
            0
          ],
          "810"
        ],
        [
          [
            8,
            7,
            6
          ],
          "-25920"
        ],
        [
          [
            8,
            7,
            5
          ],
          "-161568"
        ],
        [
          [
            8,
            7,
            4
          ],
          "336960"
        ],
        [
          [
            8,
            7,
            3
          ],
          "-145440"
        ],
        [
          [
            8,
            7,
            2
          ],
          "25920"
        ],
        [
          [
            8,
            6,
            6
          ],
          "116640"
        ],
        [
          [
            8,
            6,
            5
          ],
          "-144720"
        ],
        [
          [
            8,
            6,
            4
          ],
          "-8640"
        ],
        [
          [
            8,
            6,
            3
          ],
          "25920"
        ],
        [
          [
            8,
            6,
            2
          ],
          "-9720"
        ],
        [
          [
            8,
            5,
            6
          ],
          "-19440"
        ],
        [
          [
            8,
            5,
            5
          ],
          "81648"
        ],
        [
          [
            8,
            5,
            4
          ],
          "-77760"
        ],
        [
          [
            8,
            5,
            3
          ],
          "6480"
        ],
        [
          [
            8,
            4,
            6
          ],
          "-27000"
        ],
        [
          [
            8,
            4,
            5
          ],
          "16848"
        ],
        [
          [
            8,
            4,
            4
          ],
          "19440"
        ],
        [
          [
            8,
            3,
            6
          ],
          "8640"
        ],
        [
          [
            8,
            3,
            5
          ],
          "-10368"
        ],
        [
          [
            7,
            12,
            3
          ],
          "-46080"
        ],
        [
          [
            7,
            12,
            2
          ],
          "69120"
        ],
        [
          [
            7,
            12,
            0
          ],
          "-7680"
        ],
        [
          [
            7,
            11,
            4
          ],
          "-103680"
        ],
        [
          [
            7,
            11,
            3
          ],
          "241920"
        ],
        [
          [
            7,
            11,
            2
          ],
          "-155520"
        ],
        [
          [
            7,
            11,
            0
          ],
          "24960"
        ],
        [
          [
            7,
            10,
            5
          ],
          "195264"
        ],
        [
          [
            7,
            10,
            4
          ],
          "-414720"
        ],
        [
          [
            7,
            10,
            3
          ],
          "244800"
        ],
        [
          [
            7,
            10,
            2
          ],
          "-25920"
        ],
        [
          [
            7,
            10,
            0
          ],
          "-31520"
        ],
        [
          [
            7,
            9,
            6
          ],
          "-77760"
        ],
        [
          [
            7,
            9,
            5
          ],
          "-69120"
        ],
        [
          [
            7,
            9,
            4
          ],
          "708480"
        ],
        [
          [
            7,
            9,
            3
          ],
          "-852480"
        ],
        [
          [
            7,
            9,
            2
          ],
          "267840"
        ],
        [
          [
            7,
            9,
            0
          ],
          "19080"
        ],
        [
          [
            7,
            8,
            6
          ],
          "142560"
        ],
        [
          [
            7,
            8,
            5
          ],
          "-495936"
        ],
        [
          [
            7,
            8,
            4
          ],
          "362880"
        ],
        [
          [
            7,
            8,
            3
          ],
          "158400"
        ],
        [
          [
            7,
            8,
            2
          ],
          "-151200"
        ],
        [
          [
            7,
            8,
            0
          ],
          "-5400"
        ],
        [
          [
            7,
            7,
            6
          ],
          "38880"
        ],
        [
          [
            7,
            7,
            5
          ],
          "328320"
        ],
        [
          [
            7,
            7,
            4
          ],
          "-829440"
        ],
        [
          [
            7,
            7,
            3
          ],
          "522720"
        ],
        [
          [
            7,
            7,
            2
          ],
          "-62640"
        ],
        [
          [
            7,
            7,
            0
          ],
          "540"
        ],
        [
          [
            7,
            6,
            6
          ],
          "-194400"
        ],
        [
          [
            7,
            6,
            5
          ],
          "260064"
        ],
        [
          [
            7,
            6,
            4
          ],
          "103680"
        ],
        [
          [
            7,
            6,
            3
          ],
          "-231840"
        ],
        [
          [
            7,
            6,
            2
          ],
          "73440"
        ],
        [
          [
            7,
            5,
            6
          ],
          "74520"
        ],
        [
          [
            7,
            5,
            5
          ],
          "-242784"
        ],
        [
          [
            7,
            5,
            4
          ],
          "239760"
        ],
        [
          [
            7,
            5,
            3
          ],
          "-53280"
        ],
        [
          [
            7,
            5,
            2
          ],
          "-16200"
        ],
        [
          [
            7,
            4,
            6
          ],
          "48600"
        ],
        [
          [
            7,
            4,
            5
          ],
          "-4212"
        ],
        [
          [
            7,
            4,
            4
          ],
          "-90720"
        ],
        [
          [
            7,
            4,
            3
          ],
          "30780"
        ],
        [
          [
            7,
            3,
            6
          ],
          "-37260"
        ],
        [
          [
            7,
            3,
            5
          ],
          "40392"
        ],
        [
          [
            7,
            3,
            4
          ],
          "5400"
        ],
        [
          [
            7,
            2,
            6
          ],
          "6480"
        ],
        [
          [
            7,
            2,
            5
          ],
          "-7776"
        ],
        [
          [
            6,
            12,
            0
          ],
          "7680"
        ],
        [
          [
            6,
            11,
            3
          ],
          "-69120"
        ],
        [
          [
            6,
            11,
            2
          ],
          "103680"
        ],
        [
          [
            6,
            11,
            0
          ],
          "-34560"
        ],
        [
          [
            6,
            10,
            4
          ],
          "207360"
        ],
        [
          [
            6,
            10,
            3
          ],
          "-293760"
        ],
        [
          [
            6,
            10,
            2
          ],
          "25920"
        ],
        [
          [
            6,
            10,
            0
          ],
          "55680"
        ],
        [
          [
            6,
            9,
            5
          ],
          "-10368"
        ],
        [
          [
            6,
            9,
            4
          ],
          "-414720"
        ],
        [
          [
            6,
            9,
            3
          ],
          "852480"
        ],
        [
          [
            6,
            9,
            2
          ],
          "-423360"
        ],
        [
          [
            6,
            9,
            0
          ],
          "-39120"
        ],
        [
          [
            6,
            8,
            6
          ],
          "-51840"
        ],
        [
          [
            6,
            8,
            5
          ],
          "326592"
        ],
        [
          [
            6,
            8,
            4
          ],
          "-362880"
        ],
        [
          [
            6,
            8,
            3
          ],
          "-169920"
        ],
        [
          [
            6,
            8,
            2
          ],
          "319680"
        ],
        [
          [
            6,
            8,
            0
          ],
          "9450"
        ],
        [
          [
            6,
            7,
            6
          ],
          "-25920"
        ],
        [
          [
            6,
            7,
            5
          ],
          "-328320"
        ],
        [
          [
            6,
            7,
            4
          ],
          "1010880"
        ],
        [
          [
            6,
            7,
            3
          ],
          "-830880"
        ],
        [
          [
            6,
            7,
            2
          ],
          "123120"
        ],
        [
          [
            6,
            7,
            0
          ],
          "1620"
        ],
        [
          [
            6,
            6,
            6
          ],
          "194400"
        ],
        [
          [
            6,
            6,
            5
          ],
          "-270864"
        ],
        [
          [
            6,
            6,
            4
          ],
          "-267840"
        ],
        [
          [
            6,
            6,
            3
          ],
          "558720"
        ],
        [
          [
            6,
            6,
            2
          ],
          "-208440"
        ],
        [
          [
            6,
            6,
            0
          ],
          "-810"
        ],
        [
          [
            6,
            5,
            6
          ],
          "-116640"
        ],
        [
          [
            6,
            5,
            5
          ],
          "405216"
        ],
        [
          [
            6,
            5,
            4
          ],
          "-408240"
        ],
        [
          [
            6,
            5,
            3
          ],
          "56160"
        ],
        [
          [
            6,
            5,
            2
          ],
          "69120"
        ],
        [
          [
            6,
            4,
            6
          ],
          "-59400"
        ],
        [
          [
            6,
            4,
            5
          ],
          "-51300"
        ],
        [
          [
            6,
            4,
            4
          ],
          "252720"
        ],
        [
          [
            6,
            4,
            3
          ],
          "-128880"
        ],
        [
          [
            6,
            4,
            2
          ],
          "-5670"
        ],
        [
          [
            6,
            3,
            6
          ],
          "76140"
        ],
        [
          [
            6,
            3,
            5
          ],
          "-85104"
        ],
        [
          [
            6,
            3,
            4
          ],
          "-28080"
        ],
        [
          [
            6,
            3,
            3
          ],
          "27000"
        ],
        [
          [
            6,
            2,
            6
          ],
          "-23490"
        ],
        [
          [
            6,
            2,
            5
          ],
          "32076"
        ],
        [
          [
            6,
            2,
            4
          ],
          "-4860"
        ],
        [
          [
            6,
            1,
            6
          ],
          "2160"
        ],
        [
          [
            6,
            1,
            5
          ],
          "-2592"
        ],
        [
          [
            5,
            12,
            0
          ],
          "-2560"
        ],
        [
          [
            5,
            11,
            0
          ],
          "24960"
        ],
        [
          [
            5,
            10,
            3
          ],
          "20160"
        ],
        [
          [
            5,
            10,
            2
          ],
          "-30240"
        ],
        [
          [
            5,
            10,
            0
          ],
          "-55680"
        ],
        [
          [
            5,
            9,
            4
          ],
          "155520"
        ],
        [
          [
            5,
            9,
            3
          ],
          "-385920"
        ],
        [
          [
            5,
            9,
            2
          ],
          "267840"
        ],
        [
          [
            5,
            9,
            0
          ],
          "47640"
        ],
        [
          [
            5,
            8,
            5
          ],
          "-153792"
        ],
        [
          [
            5,
            8,
            4
          ],
          "233280"
        ],
        [
          [
            5,
            8,
            3
          ],
          "158400"
        ],
        [
          [
            5,
            8,
            2
          ],
          "-319680"
        ],
        [
          [
            5,
            8,
            0
          ],
          "-11250"
        ],
        [
          [
            5,
            7,
            6
          ],
          "38880"
        ],
        [
          [
            5,
            7,
            5
          ],
          "161568"
        ],
        [
          [
            5,
            7,
            4
          ],
          "-829440"
        ],
        [
          [
            5,
            7,
            3
          ],
          "830880"
        ],
        [
          [
            5,
            7,
            2
          ],
          "-108000"
        ],
        [
          [
            5,
            7,
            0
          ],
          "-6360"
        ],
        [
          [
            5,
            6,
            6
          ],
          "-116640"
        ],
        [
          [
            5,
            6,
            5
          ],
          "260064"
        ],
        [
          [
            5,
            6,
            4
          ],
          "267840"
        ],
        [
          [
            5,
            6,
            3
          ],
          "-788400"
        ],
        [
          [
            5,
            6,
            2
          ],
          "346680"
        ],
        [
          [
            5,
            6,
            0
          ],
          "3870"
        ],
        [
          [
            5,
            5,
            6
          ],
          "74520"
        ],
        [
          [
            5,
            5,
            5
          ],
          "-405216"
        ],
        [
          [
            5,
            5,
            4
          ],
          "505440"
        ],
        [
          [
            5,
            5,
            3
          ],
          "-33120"
        ],
        [
          [
            5,
            5,
            2
          ],
          "-171720"
        ],
        [
          [
            5,
            5,
            0
          ],
          "-540"
        ],
        [
          [
            5,
            4,
            6
          ],
          "59400"
        ],
        [
          [
            5,
            4,
            5
          ],
          "78192"
        ],
        [
          [
            5,
            4,
            4
          ],
          "-395280"
        ],
        [
          [
            5,
            4,
            3
          ],
          "266400"
        ],
        [
          [
            5,
            4,
            2
          ],
          "17280"
        ],
        [
          [
            5,
            3,
            6
          ],
          "-92880"
        ],
        [
          [
            5,
            3,
            5
          ],
          "112968"
        ],
        [
          [
            5,
            3,
            4
          ],
          "66960"
        ],
        [
          [
            5,
            3,
            3
          ],
          "-94320"
        ],
        [
          [
            5,
            3,
            2
          ],
          "3780"
        ],
        [
          [
            5,
            2,
            6
          ],
          "41310"
        ],
        [
          [
            5,
            2,
            5
          ],
          "-65016"
        ],
        [
          [
            5,
            2,
            4
          ],
          "12960"
        ],
        [
          [
            5,
            2,
            3
          ],
          "8460"
        ],
        [
          [
            5,
            1,
            6
          ],
          "-7020"
        ],
        [
          [
            5,
            1,
            5
          ],
          "11016"
        ],
        [
          [
            5,
            1,
            4
          ],
          "-3240"
        ],
        [
          [
            5,
            0,
            6
          ],
          "270"
        ],
        [
          [
            5,
            0,
            5
          ],
          "-324"
        ],
        [
          [
            4,
            11,
            0
          ],
          "-7680"
        ],
        [
          [
            4,
            10,
            0
          ],
          "31520"
        ],
        [
          [
            4,
            9,
            3
          ],
          "69120"
        ],
        [
          [
            4,
            9,
            2
          ],
          "-103680"
        ],
        [
          [
            4,
            9,
            0
          ],
          "-39120"
        ],
        [
          [
            4,
            8,
            4
          ],
          "-103680"
        ],
        [
          [
            4,
            8,
            3
          ],
          "37440"
        ],
        [
          [
            4,
            8,
            2
          ],
          "151200"
        ],
        [
          [
            4,
            8,
            0
          ],
          "11250"
        ],
        [
          [
            4,
            7,
            5
          ],
          "-5184"
        ],
        [
          [
            4,
            7,
            4
          ],
          "336960"
        ],
        [
          [
            4,
            7,
            3
          ],
          "-522720"
        ],
        [
          [
            4,
            7,
            2
          ],
          "123120"
        ],
        [
          [
            4,
            7,
            0
          ],
          "10020"
        ],
        [
          [
            4,
            6,
            6
          ],
          "25920"
        ],
        [
          [
            4,
            6,
            5
          ],
          "-144720"
        ],
        [
          [
            4,
            6,
            4
          ],
          "-103680"
        ],
        [
          [
            4,
            6,
            3
          ],
          "558720"
        ],
        [
          [
            4,
            6,
            2
          ],
          "-346680"
        ],
        [
          [
            4,
            6,
            0
          ],
          "-6450"
        ],
        [
          [
            4,
            5,
            6
          ],
          "-19440"
        ],
        [
          [
            4,
            5,
            5
          ],
          "242784"
        ],
        [
          [
            4,
            5,
            4
          ],
          "-408240"
        ],
        [
          [
            4,
            5,
            3
          ],
          "33120"
        ],
        [
          [
            4,
            5,
            2
          ],
          "218160"
        ],
        [
          [
            4,
            5,
            0
          ],
          "360"
        ],
        [
          [
            4,
            4,
            6
          ],
          "-48600"
        ],
        [
          [
            4,
            4,
            5
          ],
          "-51300"
        ],
        [
          [
            4,
            4,
            4
          ],
          "395280"
        ],
        [
          [
            4,
            4,
            3
          ],
          "-320760"
        ],
        [
          [
            4,
            4,
            2
          ],
          "-35370"
        ],
        [
          [
            4,
            4,
            0
          ],
          "270"
        ],
        [
          [
            4,
            3,
            6
          ],
          "76140"
        ],
        [
          [
            4,
            3,
            5
          ],
          "-112968"
        ],
        [
          [
            4,
            3,
            4
          ],
          "-92880"
        ],
        [
          [
            4,
            3,
            3
          ],
          "166680"
        ],
        [
          [
            4,
            3,
            2
          ],
          "-10260"
        ],
        [
          [
            4,
            2,
            6
          ],
          "-41310"
        ],
        [
          [
            4,
            2,
            5
          ],
          "81864"
        ],
        [
          [
            4,
            2,
            4
          ],
          "-21060"
        ],
        [
          [
            4,
            2,
            3
          ],
          "-27720"
        ],
        [
          [
            4,
            2,
            2
          ],
          "2970"
        ],
        [
          [
            4,
            1,
            6
          ],
          "9720"
        ],
        [
          [
            4,
            1,
            5
          ],
          "-19656"
        ],
        [
          [
            4,
            1,
            4
          ],
          "9720"
        ],
        [
          [
            4,
            1,
            3
          ],
          "360"
        ],
        [
          [
            4,
            0,
            6
          ],
          "-810"
        ],
        [
          [
            4,
            0,
            5
          ],
          "1404"
        ],
        [
          [
            4,
            0,
            4
          ],
          "-540"
        ],
        [
          [
            3,
            10,
            0
          ],
          "-8640"
        ],
        [
          [
            3,
            9,
            0
          ],
          "19080"
        ],
        [
          [
            3,
            8,
            3
          ],
          "14400"
        ],
        [
          [
            3,
            8,
            2
          ],
          "-21600"
        ],
        [
          [
            3,
            8,
            0
          ],
          "-9450"
        ],
        [
          [
            3,
            7,
            4
          ],
          "-77760"
        ],
        [
          [
            3,
            7,
            3
          ],
          "145440"
        ],
        [
          [
            3,
            7,
            2
          ],
          "-62640"
        ],
        [
          [
            3,
            7,
            0
          ],
          "-6360"
        ],
        [
          [
            3,
            6,
            5
          ],
          "48816"
        ],
        [
          [
            3,
            6,
            4
          ],
          "8640"
        ],
        [
          [
            3,
            6,
            3
          ],
          "-231840"
        ],
        [
          [
            3,
            6,
            2
          ],
          "208440"
        ],
        [
          [
            3,
            6,
            0
          ],
          "6450"
        ],
        [
          [
            3,
            5,
            6
          ],
          "-6480"
        ],
        [
          [
            3,
            5,
            5
          ],
          "-81648"
        ],
        [
          [
            3,
            5,
            4
          ],
          "239760"
        ],
        [
          [
            3,
            5,
            3
          ],
          "-56160"
        ],
        [
          [
            3,
            5,
            2
          ],
          "-171720"
        ],
        [
          [
            3,
            5,
            0
          ],
          "-540"
        ],
        [
          [
            3,
            4,
            6
          ],
          "27000"
        ],
        [
          [
            3,
            4,
            5
          ],
          "-4212"
        ],
        [
          [
            3,
            4,
            4
          ],
          "-252720"
        ],
        [
          [
            3,
            4,
            3
          ],
          "266400"
        ],
        [
          [
            3,
            4,
            2
          ],
          "35370"
        ],
        [
          [
            3,
            4,
            0
          ],
          "-780"
        ],
        [
          [
            3,
            3,
            6
          ],
          "-37260"
        ],
        [
          [
            3,
            3,
            5
          ],
          "85104"
        ],
        [
          [
            3,
            3,
            4
          ],
          "66960"
        ],
        [
          [
            3,
            3,
            3
          ],
          "-166680"
        ],
        [
          [
            3,
            3,
            2
          ],
          "15120"
        ],
        [
          [
            3,
            3,
            0
          ],
          "180"
        ],
        [
          [
            3,
            2,
            6
          ],
          "23490"
        ],
        [
          [
            3,
            2,
            5
          ],
          "-65016"
        ],
        [
          [
            3,
            2,
            4
          ],
          "21060"
        ],
        [
          [
            3,
            2,
            3
          ],
          "37800"
        ],
        [
          [
            3,
            2,
            2
          ],
          "-6750"
        ],
        [
          [
            3,
            1,
            6
          ],
          "-7020"
        ],
        [
          [
            3,
            1,
            5
          ],
          "19656"
        ],
        [
          [
            3,
            1,
            4
          ],
          "-12960"
        ],
        [
          [
            3,
            1,
            3
          ],
          "-1800"
        ],
        [
          [
            3,
            1,
            2
          ],
          "540"
        ],
        [
          [
            3,
            0,
            6
          ],
          "810"
        ],
        [
          [
            3,
            0,
            5
          ],
          "-2160"
        ],
        [
          [
            3,
            0,
            4
          ],
          "1620"
        ],
        [
          [
            3,
            0,
            3
          ],
          "-180"
        ],
        [
          [
            2,
            9,
            0
          ],
          "-4320"
        ],
        [
          [
            2,
            8,
            0
          ],
          "5400"
        ],
        [
          [
            2,
            7,
            3
          ],
          "-17280"
        ],
        [
          [
            2,
            7,
            2
          ],
          "25920"
        ],
        [
          [
            2,
            7,
            0
          ],
          "1620"
        ],
        [
          [
            2,
            6,
            4
          ],
          "17280"
        ],
        [
          [
            2,
            6,
            3
          ],
          "25920"
        ],
        [
          [
            2,
            6,
            2
          ],
          "-73440"
        ],
        [
          [
            2,
            6,
            0
          ],
          "-3870"
        ],
        [
          [
            2,
            5,
            5
          ],
          "2592"
        ],
        [
          [
            2,
            5,
            4
          ],
          "-77760"
        ],
        [
          [
            2,
            5,
            3
          ],
          "53280"
        ],
        [
          [
            2,
            5,
            2
          ],
          "69120"
        ],
        [
          [
            2,
            5,
            0
          ],
          "360"
        ],
        [
          [
            2,
            4,
            6
          ],
          "-4320"
        ],
        [
          [
            2,
            4,
            5
          ],
          "16848"
        ],
        [
          [
            2,
            4,
            4
          ],
          "90720"
        ],
        [
          [
            2,
            4,
            3
          ],
          "-128880"
        ],
        [
          [
            2,
            4,
            2
          ],
          "-17280"
        ],
        [
          [
            2,
            4,
            0
          ],
          "780"
        ],
        [
          [
            2,
            3,
            6
          ],
          "8640"
        ],
        [
          [
            2,
            3,
            5
          ],
          "-40392"
        ],
        [
          [
            2,
            3,
            4
          ],
          "-28080"
        ],
        [
          [
            2,
            3,
            3
          ],
          "94320"
        ],
        [
          [
            2,
            3,
            2
          ],
          "-10260"
        ],
        [
          [
            2,
            3,
            0
          ],
          "-140"
        ],
        [
          [
            2,
            2,
            6
          ],
          "-6480"
        ],
        [
          [
            2,
            2,
            5
          ],
          "32076"
        ],
        [
          [
            2,
            2,
            4
          ],
          "-12960"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-27720"
        ],
        [
          [
            2,
            2,
            2
          ],
          "6750"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-30"
        ],
        [
          [
            2,
            1,
            6
          ],
          "2160"
        ],
        [
          [
            2,
            1,
            5
          ],
          "-11016"
        ],
        [
          [
            2,
            1,
            4
          ],
          "9720"
        ],
        [
          [
            2,
            1,
            3
          ],
          "1800"
        ],
        [
          [
            2,
            1,
            2
          ],
          "-1080"
        ],
        [
          [
            2,
            0,
            6
          ],
          "-270"
        ],
        [
          [
            2,
            0,
            5
          ],
          "1404"
        ],
        [
          [
            2,
            0,
            4
          ],
          "-1620"
        ],
        [
          [
            2,
            0,
            3
          ],
          "360"
        ],
        [
          [
            1,
            8,
            0
          ],
          "-810"
        ],
        [
          [
            1,
            7,
            0
          ],
          "540"
        ],
        [
          [
            1,
            6,
            3
          ],
          "-6480"
        ],
        [
          [
            1,
            6,
            2
          ],
          "9720"
        ],
        [
          [
            1,
            6,
            0
          ],
          "810"
        ],
        [
          [
            1,
            5,
            4
          ],
          "12960"
        ],
        [
          [
            1,
            5,
            3
          ],
          "-6480"
        ],
        [
          [
            1,
            5,
            2
          ],
          "-16200"
        ],
        [
          [
            1,
            5,
            0
          ],
          "-540"
        ],
        [
          [
            1,
            4,
            5
          ],
          "-5184"
        ],
        [
          [
            1,
            4,
            4
          ],
          "-19440"
        ],
        [
          [
            1,
            4,
            3
          ],
          "30780"
        ],
        [
          [
            1,
            4,
            2
          ],
          "5670"
        ],
        [
          [
            1,
            4,
            0
          ],
          "-270"
        ],
        [
          [
            1,
            3,
            5
          ],
          "10368"
        ],
        [
          [
            1,
            3,
            4
          ],
          "5400"
        ],
        [
          [
            1,
            3,
            3
          ],
          "-27000"
        ],
        [
          [
            1,
            3,
            2
          ],
          "3780"
        ],
        [
          [
            1,
            3,
            0
          ],
          "180"
        ],
        [
          [
            1,
            2,
            5
          ],
          "-7776"
        ],
        [
          [
            1,
            2,
            4
          ],
          "4860"
        ],
        [
          [
            1,
            2,
            3
          ],
          "8460"
        ],
        [
          [
            1,
            2,
            2
          ],
          "-2970"
        ],
        [
          [
            1,
            2,
            0
          ],
          "30"
        ],
        [
          [
            1,
            1,
            5
          ],
          "2592"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-3240"
        ],
        [
          [
            1,
            1,
            3
          ],
          "-360"
        ],
        [
          [
            1,
            1,
            2
          ],
          "540"
        ],
        [
          [
            1,
            1,
            0
          ],
          "-20"
        ],
        [
          [
            1,
            0,
            5
          ],
          "-324"
        ],
        [
          [
            1,
            0,
            4
          ],
          "540"
        ],
        [
          [
            1,
            0,
            3
          ],
          "-180"
        ]
      ]
    ]
  },
  "right": {
    "box": [
      [
        "3/5",
        "2"
      ],
      [
        "1/2",
        "3/4"
      ],
      [
        "1",
        "2"
      ]
    ],
    "names": [
      "-D",
      "2D-N",
      "-Hb",
      "W",
      "G0",
      "G1"
    ],
    "tree": [
      0,
      [
        1,
        [
          0,
          [
            1,
            2,
            [
              1,
              [
                0,
                3,
                [
                  0,
                  3,
                  [
                    1,
                    2,
                    [
                      2,
                      [
                        0,
                        3,
                        [
                          1,
                          3,
                          [
                            2,
                            [
                              1,
                              3,
                              [
                                0,
                                [
                                  2,
                                  [
                                    0,
                                    3,
                                    4
                                  ],
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        4,
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            4
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  4,
                                  [
                                    0,
                                    [
                                      1,
                                      3,
                                      4
                                    ],
                                    4
                                  ]
                                ]
                              ]
                            ],
                            [
                              1,
                              3,
                              [
                                0,
                                [
                                  2,
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            [
                                              2,
                                              4,
                                              [
                                                0,
                                                3,
                                                4
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            [
                                              2,
                                              [
                                                0,
                                                3,
                                                4
                                              ],
                                              4
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ],
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            4
                                          ]
                                        ],
                                        4
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  [
                                    1,
                                    [
                                      0,
                                      3,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            3,
                                            4
                                          ],
                                          4
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            3,
                                            4
                                          ],
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            3,
                                            4
                                          ],
                                          4
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            3,
                                            4
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  [
                                    2,
                                    [
                                      0,
                                      [
                                        1,
                                        3,
                                        4
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      [
                        0,
                        3,
                        [
                          1,
                          3,
                          [
                            2,
                            [
                              1,
                              3,
                              4
                            ],
                            4
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                0,
                1,
                [
                  1,
                  [
                    0,
                    1,
                    [
                      2,
                      [
                        1,
                        [
                          0,
                          [
                            2,
                            [
                              1,
                              [
                                2,
                                [
                                  1,
                                  3,
                                  1
                                ],
                                [
                                  1,
                                  3,
                                  1
                                ]
                              ],
                              1
                            ],
                            [
                              1,
                              [
                                2,
                                [
                                  1,
                                  3,
                                  1
                                ],
                                [
                                  1,
                                  3,
                                  1
                                ]
                              ],
                              1
                            ]
                          ],
                          [
                            2,
                            [
                              0,
                              [
                                1,
                                [
                                  2,
                                  4,
                                  [
                                    2,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          3,
                                          [
                                            2,
                                            4,
                                            [
                                              0,
                                              [
                                                1,
                                                3,
                                                4
                                              ],
                                              4
                                            ]
                                          ]
                                        ],
                                        4
                                      ],
                                      4
                                    ]
                                  ]
                                ],
                                1
                              ],
                              4
                            ],
                            [
                              0,
                              [
                                1,
                                [
                                  2,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        2,
                                        [
                                          1,
                                          3,
                                          [
                                            0,
                                            [
                                              2,
                                              [
                                                1,
                                                3,
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      3,
                                                      4
                                                    ],
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          4,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ],
                                                  4
                                                ]
                                              ],
                                              [
                                                1,
                                                3,
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ],
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ],
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ],
                                                  4
                                                ]
                                              ]
                                            ],
                                            [
                                              2,
                                              4,
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    4,
                                                    [
                                                      1,
                                                      3,
                                                      4
                                                    ]
                                                  ],
                                                  4
                                                ],
                                                4
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          3,
                                          [
                                            0,
                                            [
                                              2,
                                              [
                                                1,
                                                3,
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ],
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ],
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ],
                                                  4
                                                ]
                                              ],
                                              [
                                                1,
                                                3,
                                                [
                                                  0,
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      3,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            3,
                                                            1
                                                          ],
                                                          4
                                                        ],
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      1,
                                                      3,
                                                      4
                                                    ]
                                                  ],
                                                  4
                                                ]
                                              ]
                                            ],
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    [
                                                      1,
                                                      3,
                                                      4
                                                    ],
                                                    4
                                                  ],
                                                  4
                                                ],
                                                4
                                              ],
                                              4
                                            ]
                                          ]
                                        ]
                                      ],
                                      [
                                        2,
                                        4,
                                        4
                                      ]
                                    ],
                                    [
                                      1,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              4,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  4
                                                ],
                                                4
                                              ]
                                            ],
                                            4
                                          ],
                                          4
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  4
                                                ],
                                                4
                                              ],
                                              4
                                            ],
                                            4
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  [
                                    2,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          3,
                                          [
                                            2,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  4
                                                ],
                                                4
                                              ],
                                              4
                                            ],
                                            4
                                          ]
                                        ],
                                        4
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ],
                                1
                              ],
                              4
                            ]
                          ]
                        ],
                        1
                      ],
                      [
                        2,
                        [
                          2,
                          [
                            0,
                            [
                              1,
                              [
                                2,
                                [
                                  0,
                                  [
                                    0,
                                    1,
                                    [
                                      0,
                                      1,
                                      [
                                        2,
                                        [
                                          1,
                                          [
                                            1,
                                            3,
                                            1
                                          ],
                                          1
                                        ],
                                        4
                                      ]
                                    ]
                                  ],
                                  4
                                ],
                                4
                              ],
                              1
                            ],
                            4
                          ],
                          4
                        ],
                        4
                      ]
                    ]
                  ],
                  1
                ]
              ]
            ]
          ],
          [
            1,
            0,
            [
              0,
              [
                2,
                [
                  1,
                  [
                    1,
                    [
                      0,
                      [
                        0,
                        3,
                        [
                          1,
                          0,
                          [
                            2,
                            [
                              1,
                              0,
                              [
                                2,
                                4,
                                [
                                  1,
                                  0,
                                  [
                                    0,
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            2,
                                            4
                                          ],
                                          4
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            2,
                                            [
                                              2,
                                              [
                                                0,
                                                3,
                                                4
                                              ],
                                              [
                                                0,
                                                3,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    4,
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ],
                                          [
                                            1,
                                            0,
                                            4
                                          ]
                                        ]
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ]
                              ]
                            ],
                            [
                              1,
                              0,
                              [
                                2,
                                [
                                  1,
                                  0,
                                  [
                                    0,
                                    [
                                      0,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            2,
                                            [
                                              2,
                                              [
                                                0,
                                                3,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      3,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          4,
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      0,
                                                      3,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                4,
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ]
                                                              ],
                                                              4
                                                            ]
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ]
                                                ]
                                              ],
                                              [
                                                0,
                                                3,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      3,
                                                      [
                                                        1,
                                                        6,
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      0,
                                                      3,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ],
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ]
                                                              ],
                                                              4
                                                            ]
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ],
                                          [
                                            1,
                                            0,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              4
                                                            ]
                                                          ]
                                                        ],
                                                        4
                                                      ],
                                                      4
                                                    ],
                                                    [
                                                      1,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              [
                                                                2,
                                                                4,
                                                                [
                                                                  1,
                                                                  0,
                                                                  4
                                                                ]
                                                              ]
                                                            ]
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              [
                                                                2,
                                                                [
                                                                  1,
                                                                  0,
                                                                  4
                                                                ],
                                                                [
                                                                  1,
                                                                  0,
                                                                  [
                                                                    0,
                                                                    [
                                                                      2,
                                                                      [
                                                                        0,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ],
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ]
                                                                          ],
                                                                          4
                                                                        ],
                                                                        4
                                                                      ],
                                                                      [
                                                                        0,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ],
                                                                            6
                                                                          ],
                                                                          4
                                                                        ],
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ]
                                                              ]
                                                            ]
                                                          ]
                                                        ],
                                                        [
                                                          2,
                                                          4,
                                                          [
                                                            1,
                                                            0,
                                                            4
                                                          ]
                                                        ]
                                                      ],
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ],
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ]
                                                              ],
                                                              4
                                                            ],
                                                            4
                                                          ],
                                                          [
                                                            0,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      4,
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ],
                                                                [
                                                                  0,
                                                                  3,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ],
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ]
                                                              ],
                                                              4
                                                            ],
                                                            4
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ],
                                                  4
                                                ],
                                                4
                                              ],
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    6,
                                                    [
                                                      1,
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              [
                                                                2,
                                                                [
                                                                  1,
                                                                  0,
                                                                  [
                                                                    0,
                                                                    [
                                                                      2,
                                                                      6,
                                                                      [
                                                                        0,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            6,
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                [
                                                                                  2,
                                                                                  [
                                                                                    0,
                                                                                    3,
                                                                                    4
                                                                                  ],
                                                                                  [
                                                                                    0,
                                                                                    3,
                                                                                    4
                                                                                  ]
                                                                                ]
                                                                              ],
                                                                              [
                                                                                1,
                                                                                0,
                                                                                4
                                                                              ]
                                                                            ]
                                                                          ],
                                                                          4
                                                                        ],
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ],
                                                                [
                                                                  1,
                                                                  0,
                                                                  [
                                                                    0,
                                                                    [
                                                                      2,
                                                                      [
                                                                        0,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                [
                                                                                  2,
                                                                                  [
                                                                                    0,
                                                                                    3,
                                                                                    4
                                                                                  ],
                                                                                  4
                                                                                ]
                                                                              ],
                                                                              4
                                                                            ],
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ]
                                                                          ],
                                                                          4
                                                                        ],
                                                                        4
                                                                      ],
                                                                      [
                                                                        0,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ],
                                                                            [
                                                                              0,
                                                                              [
                                                                                1,
                                                                                2,
                                                                                4
                                                                              ],
                                                                              4
                                                                            ]
                                                                          ],
                                                                          4
                                                                        ],
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ]
                                                              ]
                                                            ]
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              [
                                                                2,
                                                                [
                                                                  1,
                                                                  0,
                                                                  4
                                                                ],
                                                                [
                                                                  1,
                                                                  0,
                                                                  4
                                                                ]
                                                              ]
                                                            ]
                                                          ]
                                                        ],
                                                        [
                                                          2,
                                                          [
                                                            1,
                                                            0,
                                                            4
                                                          ],
                                                          [
                                                            1,
                                                            0,
                                                            4
                                                          ]
                                                        ]
                                                      ],
                                                      [
                                                        0,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      6,
                                                                      [
                                                                        0,
                                                                        3,
                                                                        [
                                                                          1,
                                                                          [
                                                                            2,
                                                                            6,
                                                                            4
                                                                          ],
                                                                          4
                                                                        ]
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ],
                                                                [
                                                                  0,
                                                                  3,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ],
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ]
                                                                    ],
                                                                    4
                                                                  ]
                                                                ]
                                                              ],
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      6,
                                                                      4
                                                                    ],
                                                                    4
                                                                  ],
                                                                  4
                                                                ],
                                                                4
                                                              ]
                                                            ],
                                                            4
                                                          ],
                                                          [
                                                            0,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  [
                                                                    1,
                                                                    [
                                                                      2,
                                                                      [
                                                                        0,
                                                                        3,
                                                                        4
                                                                      ],
                                                                      4
                                                                    ],
                                                                    4
                                                                  ]
                                                                ],
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ]
                                                              ],
                                                              4
                                                            ],
                                                            4
                                                          ]
                                                        ],
                                                        4
                                                      ]
                                                    ]
                                                  ],
                                                  4
                                                ],
                                                4
                                              ]
                                            ]
                                          ]
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            2,
                                            [
                                              2,
                                              [
                                                0,
                                                3,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      3,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ],
                                                          4
                                                        ],
                                                        4
                                                      ]
                                                    ],
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ]
                                                  ]
                                                ]
                                              ],
                                              [
                                                0,
                                                3,
                                                [
                                                  1,
                                                  3,
                                                  4
                                                ]
                                              ]
                                            ]
                                          ],
                                          [
                                            1,
                                            0,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              4
                                                            ]
                                                          ],
                                                          [
                                                            0,
                                                            3,
                                                            [
                                                              1,
                                                              0,
                                                              4
                                                            ]
                                                          ]
                                                        ],
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            [
                                                              1,
                                                              [
                                                                2,
                                                                [
                                                                  0,
                                                                  3,
                                                                  4
                                                                ],
                                                                4
                                                              ],
                                                              4
                                                            ],
                                                            4
                                                          ],
                                                          4
                                                        ]
                                                      ],
                                                      4
                                                    ],
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        [
                                                          2,
                                                          [
                                                            0,
                                                            3,
                                                            4
                                                          ],
                                                          4
                                                        ],
                                                        4
                                                      ],
                                                      4
                                                    ]
                                                  ],
                                                  4
                                                ],
                                                4
                                              ],
                                              4
                                            ]
                                          ]
                                        ]
                                      ],
                                      [
                                        2,
                                        [
                                          1,
                                          0,
                                          4
                                        ],
                                        4
                                      ]
                                    ],
                                    4
                                  ]
                                ],
                                [
                                  1,
                                  0,
                                  [
                                    0,
                                    [
                                      2,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            0,
                                            [
                                              1,
                                              2,
                                              4
                                            ],
                                            4
                                          ],
                                          4
                                        ],
                                        4
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      0
                    ],
                    [
                      0,
                      [
                        2,
                        [
                          0,
                          [
                            1,
                            [
                              0,
                              3,
                              [
                                2,
                                4,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        4,
                                        [
                                          0,
                                          3,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        2,
                                        4,
                                        [
                                          0,
                                          3,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ]
                              ]
                            ],
                            [
                              0,
                              [
                                1,
                                [
                                  2,
                                  4,
                                  [
                                    0,
                                    [
                                      1,
                                      3,
                                      4
                                    ],
                                    4
                                  ]
                                ],
                                4
                              ],
                              4
                            ]
                          ],
                          [
                            2,
                            4,
                            [
                              0,
                              [
                                1,
                                [
                                  2,
                                  4,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        1,
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              4,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  4
                                                ],
                                                4
                                              ]
                                            ],
                                            4
                                          ],
                                          4
                                        ],
                                        4
                                      ],
                                      4
                                    ],
                                    4
                                  ]
                                ],
                                4
                              ],
                              4
                            ]
                          ]
                        ],
                        [
                          0,
                          [
                            1,
                            [
                              0,
                              3,
                              [
                                1,
                                [
                                  2,
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        [
                                          0,
                                          3,
                                          4
                                        ],
                                        [
                                          0,
                                          3,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      3,
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  2,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        2,
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            4
                                          ]
                                        ],
                                        [
                                          0,
                                          3,
                                          [
                                            1,
                                            3,
                                            4
                                          ]
                                        ]
                                      ],
                                      4
                                    ],
                                    4
                                  ],
                                  4
                                ]
                              ]
                            ],
                            [
                              0,
                              [
                                1,
                                [
                                  2,
                                  [
                                    0,
                                    [
                                      1,
                                      3,
                                      [
                                        2,
                                        4,
                                        4
                                      ]
                                    ],
                                    4
                                  ],
                                  [
                                    0,
                                    [
                                      1,
                                      3,
                                      4
                                    ],
                                    4
                                  ]
                                ],
                                4
                              ],
                              4
                            ]
                          ],
                          [
                            2,
                            [
                              1,
                              [
                                0,
                                [
                                  0,
                                  [
                                    1,
                                    [
                                      1,
                                      [
                                        2,
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    4,
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ]
                                                  ]
                                                ],
                                                4
                                              ],
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ],
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ]
                                                  ]
                                                ],
                                                [
                                                  1,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        3,
                                                        4
                                                      ],
                                                      4
                                                    ],
                                                    [
                                                      0,
                                                      [
                                                        1,
                                                        3,
                                                        4
                                                      ],
                                                      4
                                                    ]
                                                  ],
                                                  4
                                                ]
                                              ]
                                            ],
                                            4
                                          ],
                                          4
                                        ],
                                        [
                                          0,
                                          [
                                            1,
                                            [
                                              2,
                                              [
                                                0,
                                                [
                                                  1,
                                                  3,
                                                  [
                                                    2,
                                                    [
                                                      0,
                                                      3,
                                                      4
                                                    ],
                                                    4
                                                  ]
                                                ],
                                                4
                                              ],
                                              4
                                            ],
                                            4
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    4
                                  ],
                                  4
                                ],
                                4
                              ],
                              4
                            ],
                            4
                          ]
                        ]
                      ],
                      4
                    ]
                  ],
                  4
                ],
                [
                  2,
                  [
                    2,
                    [
                      1,
                      [
                        0,
                        [
                          0,
                          [
                            1,
                            3,
                            4
                          ],
                          4
                        ],
                        4
                      ],
                      4
                    ],
                    4
                  ],
                  4
                ]
              ],
              4
            ]
          ]
        ],
        1
      ],
      [
        2,
        4,
        [
          1,
          4,
          [
            1,
            [
              1,
              4,
              1
            ],
            1
          ]
        ]
      ]
    ],
    "statistics": {
      "nodes": 1059,
      "leaves": 530,
      "depth": 40,
      "types": [
        30,
        30,
        15,
        156,
        291,
        0,
        8
      ]
    },
    "polynomials": [
      [
        [
          [
            1,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            1,
            1,
            0
          ],
          "2"
        ],
        [
          [
            0,
            1,
            0
          ],
          "-2"
        ],
        [
          [
            0,
            0,
            0
          ],
          "1"
        ]
      ],
      [
        [
          [
            2,
            3,
            0
          ],
          "4"
        ],
        [
          [
            2,
            1,
            0
          ],
          "-2"
        ],
        [
          [
            1,
            2,
            0
          ],
          "12"
        ],
        [
          [
            1,
            1,
            0
          ],
          "-6"
        ],
        [
          [
            1,
            0,
            0
          ],
          "-1"
        ],
        [
          [
            0,
            1,
            0
          ],
          "6"
        ],
        [
          [
            0,
            0,
            0
          ],
          "-3"
        ]
      ],
      [
        [
          [
            2,
            3,
            0
          ],
          "4"
        ],
        [
          [
            2,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-4"
        ],
        [
          [
            1,
            2,
            0
          ],
          "3"
        ],
        [
          [
            0,
            2,
            0
          ],
          "-3"
        ],
        [
          [
            0,
            0,
            0
          ],
          "1"
        ]
      ],
      [
        [
          [
            5,
            6,
            0
          ],
          "-16"
        ],
        [
          [
            5,
            4,
            0
          ],
          "16"
        ],
        [
          [
            5,
            2,
            0
          ],
          "-4"
        ],
        [
          [
            4,
            6,
            0
          ],
          "16"
        ],
        [
          [
            4,
            4,
            0
          ],
          "-32"
        ],
        [
          [
            4,
            3,
            0
          ],
          "8"
        ],
        [
          [
            4,
            2,
            0
          ],
          "12"
        ],
        [
          [
            4,
            1,
            0
          ],
          "-4"
        ],
        [
          [
            3,
            5,
            0
          ],
          "12/5"
        ],
        [
          [
            3,
            4,
            0
          ],
          "152/5"
        ],
        [
          [
            3,
            3,
            0
          ],
          "-86/5"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-96/5"
        ],
        [
          [
            3,
            1,
            0
          ],
          "12"
        ],
        [
          [
            3,
            0,
            0
          ],
          "-1"
        ],
        [
          [
            2,
            4,
            0
          ],
          "-102/5"
        ],
        [
          [
            2,
            3,
            0
          ],
          "82/5"
        ],
        [
          [
            2,
            2,
            0
          ],
          "227/15"
        ],
        [
          [
            2,
            1,
            0
          ],
          "-76/5"
        ],
        [
          [
            2,
            0,
            0
          ],
          "3"
        ],
        [
          [
            1,
            3,
            0
          ],
          "-46/5"
        ],
        [
          [
            1,
            2,
            0
          ],
          "-7/15"
        ],
        [
          [
            1,
            1,
            0
          ],
          "122/15"
        ],
        [
          [
            1,
            0,
            0
          ],
          "-14/5"
        ],
        [
          [
            0,
            2,
            0
          ],
          "8/15"
        ],
        [
          [
            0,
            1,
            0
          ],
          "-8/15"
        ],
        [
          [
            0,
            0,
            0
          ],
          "2/15"
        ]
      ],
      [
        [
          [
            6,
            7,
            0
          ],
          "24"
        ],
        [
          [
            6,
            6,
            0
          ],
          "-56"
        ],
        [
          [
            6,
            5,
            0
          ],
          "30"
        ],
        [
          [
            5,
            6,
            0
          ],
          "56"
        ],
        [
          [
            5,
            5,
            0
          ],
          "-138"
        ],
        [
          [
            5,
            4,
            0
          ],
          "75"
        ],
        [
          [
            4,
            5,
            0
          ],
          "30"
        ],
        [
          [
            4,
            4,
            0
          ],
          "-75"
        ],
        [
          [
            4,
            3,
            0
          ],
          "40"
        ],
        [
          [
            3,
            3,
            3
          ],
          "-20"
        ],
        [
          [
            3,
            3,
            2
          ],
          "40"
        ],
        [
          [
            3,
            2,
            3
          ],
          "15"
        ],
        [
          [
            3,
            2,
            2
          ],
          "-30"
        ],
        [
          [
            2,
            3,
            4
          ],
          "-12"
        ],
        [
          [
            2,
            3,
            3
          ],
          "20"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-15"
        ],
        [
          [
            2,
            2,
            2
          ],
          "30"
        ],
        [
          [
            2,
            1,
            4
          ],
          "6"
        ],
        [
          [
            2,
            1,
            2
          ],
          "-20"
        ],
        [
          [
            1,
            2,
            5
          ],
          "-6"
        ],
        [
          [
            1,
            2,
            3
          ],
          "15"
        ],
        [
          [
            1,
            1,
            5
          ],
          "4"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-6"
        ],
        [
          [
            1,
            0,
            4
          ],
          "3"
        ],
        [
          [
            1,
            0,
            3
          ],
          "-5"
        ],
        [
          [
            0,
            1,
            5
          ],
          "-4"
        ],
        [
          [
            0,
            1,
            4
          ],
          "6"
        ],
        [
          [
            0,
            0,
            5
          ],
          "2"
        ],
        [
          [
            0,
            0,
            4
          ],
          "-3"
        ]
      ],
      [
        [
          [
            6,
            7,
            0
          ],
          "24"
        ],
        [
          [
            6,
            6,
            0
          ],
          "-56"
        ],
        [
          [
            6,
            5,
            0
          ],
          "30"
        ],
        [
          [
            5,
            6,
            0
          ],
          "56"
        ],
        [
          [
            5,
            5,
            0
          ],
          "-138"
        ],
        [
          [
            5,
            4,
            0
          ],
          "75"
        ],
        [
          [
            4,
            5,
            0
          ],
          "30"
        ],
        [
          [
            4,
            4,
            0
          ],
          "-75"
        ],
        [
          [
            4,
            3,
            0
          ],
          "40"
        ],
        [
          [
            3,
            3,
            3
          ],
          "-20"
        ],
        [
          [
            3,
            3,
            2
          ],
          "20"
        ],
        [
          [
            3,
            3,
            1
          ],
          "20"
        ],
        [
          [
            3,
            3,
            0
          ],
          "20"
        ],
        [
          [
            3,
            2,
            3
          ],
          "15"
        ],
        [
          [
            3,
            2,
            2
          ],
          "-15"
        ],
        [
          [
            3,
            2,
            1
          ],
          "-15"
        ],
        [
          [
            3,
            2,
            0
          ],
          "-15"
        ],
        [
          [
            2,
            3,
            4
          ],
          "-12"
        ],
        [
          [
            2,
            3,
            3
          ],
          "8"
        ],
        [
          [
            2,
            3,
            2
          ],
          "8"
        ],
        [
          [
            2,
            3,
            1
          ],
          "8"
        ],
        [
          [
            2,
            3,
            0
          ],
          "8"
        ],
        [
          [
            2,
            2,
            3
          ],
          "-15"
        ],
        [
          [
            2,
            2,
            2
          ],
          "15"
        ],
        [
          [
            2,
            2,
            1
          ],
          "15"
        ],
        [
          [
            2,
            2,
            0
          ],
          "15"
        ],
        [
          [
            2,
            1,
            4
          ],
          "6"
        ],
        [
          [
            2,
            1,
            3
          ],
          "6"
        ],
        [
          [
            2,
            1,
            2
          ],
          "-14"
        ],
        [
          [
            2,
            1,
            1
          ],
          "-14"
        ],
        [
          [
            2,
            1,
            0
          ],
          "-14"
        ],
        [
          [
            1,
            2,
            5
          ],
          "-6"
        ],
        [
          [
            1,
            2,
            4
          ],
          "-6"
        ],
        [
          [
            1,
            2,
            3
          ],
          "9"
        ],
        [
          [
            1,
            2,
            2
          ],
          "9"
        ],
        [
          [
            1,
            2,
            1
          ],
          "9"
        ],
        [
          [
            1,
            2,
            0
          ],
          "9"
        ],
        [
          [
            1,
            1,
            5
          ],
          "4"
        ],
        [
          [
            1,
            1,
            4
          ],
          "-2"
        ],
        [
          [
            1,
            1,
            3
          ],
          "-2"
        ],
        [
          [
            1,
            1,
            2
          ],
          "-2"
        ],
        [
          [
            1,
            1,
            1
          ],
          "-2"
        ],
        [
          [
            1,
            1,
            0
          ],
          "-2"
        ],
        [
          [
            1,
            0,
            4
          ],
          "3"
        ],
        [
          [
            1,
            0,
            3
          ],
          "-2"
        ],
        [
          [
            1,
            0,
            2
          ],
          "-2"
        ],
        [
          [
            1,
            0,
            1
          ],
          "-2"
        ],
        [
          [
            1,
            0,
            0
          ],
          "-2"
        ],
        [
          [
            0,
            1,
            5
          ],
          "-4"
        ],
        [
          [
            0,
            1,
            4
          ],
          "2"
        ],
        [
          [
            0,
            1,
            3
          ],
          "2"
        ],
        [
          [
            0,
            1,
            2
          ],
          "2"
        ],
        [
          [
            0,
            1,
            1
          ],
          "2"
        ],
        [
          [
            0,
            1,
            0
          ],
          "2"
        ],
        [
          [
            0,
            0,
            5
          ],
          "2"
        ],
        [
          [
            0,
            0,
            4
          ],
          "-1"
        ],
        [
          [
            0,
            0,
            3
          ],
          "-1"
        ],
        [
          [
            0,
            0,
            2
          ],
          "-1"
        ],
        [
          [
            0,
            0,
            1
          ],
          "-1"
        ],
        [
          [
            0,
            0,
            0
          ],
          "-1"
        ]
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/left_cubic_chord_certificate.json <==
{
  "polynomials": {
    "2D-N": [
      [
        [
          2,
          3,
          0
        ],
        "4"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          2,
          0
        ],
        "12"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0
        ],
        "6"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-3"
      ]
    ],
    "-H": [
      [
        [
          3,
          3,
          0
        ],
        "4"
      ],
      [
        [
          3,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          2,
          2,
          0
        ],
        "3"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          0,
          0
        ],
        "1"
      ]
    ],
    "-G": [
      [
        [
          8,
          8,
          0
        ],
        "-6"
      ],
      [
        [
          8,
          7,
          0
        ],
        "16"
      ],
      [
        [
          8,
          6,
          0
        ],
        "-9"
      ],
      [
        [
          8,
          4,
          0
        ],
        "-8"
      ],
      [
        [
          8,
          3,
          0
        ],
        "9"
      ],
      [
        [
          8,
          2,
          0
        ],
        "-2"
      ],
      [
        [
          7,
          8,
          0
        ],
        "-6"
      ],
      [
        [
          7,
          6,
          0
        ],
        "38"
      ],
      [
        [
          7,
          5,
          0
        ],
        "-27"
      ],
      [
        [
          7,
          4,
          0
        ],
        "-20"
      ],
      [
        [
          7,
          3,
          0
        ],
        "7"
      ],
      [
        [
          7,
          2,
          0
        ],
        "11"
      ],
      [
        [
          7,
          1,
          0
        ],
        "-3"
      ],
      [
        [
          6,
          7,
          0
        ],
        "-16"
      ],
      [
        [
          6,
          6,
          0
        ],
        "38"
      ],
      [
        [
          6,
          4,
          0
        ],
        "-15"
      ],
      [
        [
          6,
          3,
          0
        ],
        "-35"
      ],
      [
        [
          6,
          2,
          0
        ],
        "29"
      ],
      [
        [
          6,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          5,
          6,
          0
        ],
        "-9"
      ],
      [
        [
          5,
          5,
          0
        ],
        "27"
      ],
      [
        [
          5,
          4,
          0
        ],
        "-15"
      ],
      [
        [
          5,
          2,
          0
        ],
        "-15"
      ],
      [
        [
          5,
          1,
          0
        ],
        "14"
      ],
      [
        [
          5,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          4,
          4,
          0
        ],
        "-20"
      ],
      [
        [
          4,
          3,
          0
        ],
        "35"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-15"
      ],
      [
        [
          3,
          4,
          0
        ],
        "-8"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-7"
      ],
      [
        [
          3,
          2,
          0
        ],
        "29"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-14"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-9"
      ],
      [
        [
          2,
          2,
          0
        ],
        "11"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          1,
          0
        ],
        "3"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "1"
      ],
      [
        "1/2",
        "2/3"
      ],
      [
        "0",
        "1"
      ]
    ],
    "names": [
      "2D-N",
      "-H",
      "-G"
    ],
    "tree": [
      1,
      [
        1,
        1,
        [
          0,
          1,
          2
        ]
      ],
      [
        1,
        [
          0,
          [
            0,
            0,
            2
          ],
          2
        ],
        0
      ]
    ],
    "statistics": {
      "nodes": 13,
      "leaves": 7,
      "depth": 4,
      "types": [
        2,
        2,
        3
      ]
    }
  }
}


==> anc/rolle6_artifact/data/left_cubic_chord_rejected_n6.json <==
{
  "010210342130210543210": [
    "left_cubic_chord"
  ],
  "012345012031243012010": [
    "left_cubic_chord"
  ]
}


==> anc/rolle6_artifact/data/left_cubic_negative_certificate.json <==
{
  "box": [
    [
      "3/5",
      "2"
    ],
    [
      "0",
      "1/2"
    ],
    [
      "1",
      "2"
    ]
  ],
  "tree": [
    0,
    [
      0,
      [
        0,
        {
          "leaf": 0,
          "anchors": [
            "-218433/655360"
          ]
        },
        [
          2,
          [
            1,
            [
              0,
              {
                "leaf": 0,
                "anchors": [
                  "-575051/1310720"
                ]
              },
              {
                "leaf": 7,
                "anchors": [
                  "-322629/655360"
                ]
              }
            ],
            {
              "leaf": 7,
              "anchors": [
                "-36619/81920"
              ]
            }
          ],
          {
            "leaf": 7,
            "anchors": [
              "-35943/81920"
            ]
          }
        ]
      ],
      {
        "leaf": 5,
        "anchors": [
          "-2797/5120"
        ]
      }
    ],
    {
      "leaf": 1,
      "anchors": [
        "-31367/40960"
      ]
    }
  ],
  "statistics": {
    "nodes": 13,
    "leaves": 7,
    "depth": 6,
    "types": [
      2,
      1,
      0,
      0,
      0,
      1,
      0,
      3
    ]
  }
}


==> anc/rolle6_artifact/data/left_mean_average_certificate.json <==
{
  "raw_polynomials": {
    "-D": [
      [
        [
          1,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          1,
          0
        ],
        "2"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "2D-N": [
      [
        [
          2,
          3,
          0
        ],
        "4"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          2,
          0
        ],
        "12"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0
        ],
        "6"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-3"
      ]
    ],
    "-H": [
      [
        [
          2,
          3,
          0
        ],
        "4"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "left": [
      [
        [
          5,
          6,
          0
        ],
        "12"
      ],
      [
        [
          5,
          5,
          0
        ],
        "-22"
      ],
      [
        [
          5,
          4,
          0
        ],
        "4"
      ],
      [
        [
          5,
          3,
          0
        ],
        "2"
      ],
      [
        [
          5,
          2,
          0
        ],
        "5"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          4,
          5,
          0
        ],
        "22"
      ],
      [
        [
          4,
          4,
          0
        ],
        "-47"
      ],
      [
        [
          4,
          3,
          0
        ],
        "12"
      ],
      [
        [
          4,
          2,
          0
        ],
        "11"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          3,
          4,
          0
        ],
        "4"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-12"
      ],
      [
        [
          3,
          2,
          0
        ],
        "2"
      ],
      [
        [
          3,
          1,
          0
        ],
        "6"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          2,
          0
        ],
        "11"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          2,
          0
        ],
        "5"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1"
      ]
    ],
    "mean": [
      [
        [
          8,
          12,
          0
        ],
        "-768"
      ],
      [
        [
          8,
          11,
          0
        ],
        "2688"
      ],
      [
        [
          8,
          10,
          0
        ],
        "896"
      ],
      [
        [
          8,
          9,
          0
        ],
        "-3840"
      ],
      [
        [
          8,
          8,
          0
        ],
        "-10336"
      ],
      [
        [
          8,
          7,
          0
        ],
        "25728"
      ],
      [
        [
          8,
          6,
          0
        ],
        "-20704"
      ],
      [
        [
          8,
          5,
          0
        ],
        "7344"
      ],
      [
        [
          8,
          4,
          0
        ],
        "-976"
      ],
      [
        [
          7,
          11,
          0
        ],
        "-2688"
      ],
      [
        [
          7,
          10,
          0
        ],
        "14144"
      ],
      [
        [
          7,
          9,
          0
        ],
        "-3200"
      ],
      [
        [
          7,
          8,
          0
        ],
        "-31552"
      ],
      [
        [
          7,
          7,
          0
        ],
        "19712"
      ],
      [
        [
          7,
          6,
          0
        ],
        "26048"
      ],
      [
        [
          7,
          5,
          0
        ],
        "-34368"
      ],
      [
        [
          7,
          4,
          0
        ],
        "13992"
      ],
      [
        [
          7,
          3,
          0
        ],
        "-1952"
      ],
      [
        [
          6,
          10,
          0
        ],
        "896"
      ],
      [
        [
          6,
          9,
          0
        ],
        "3200"
      ],
      [
        [
          6,
          8,
          0
        ],
        "22336"
      ],
      [
        [
          6,
          7,
          0
        ],
        "-83360"
      ],
      [
        [
          6,
          6,
          0
        ],
        "85520"
      ],
      [
        [
          6,
          5,
          0
        ],
        "-22856"
      ],
      [
        [
          6,
          4,
          0
        ],
        "-13208"
      ],
      [
        [
          6,
          3,
          0
        ],
        "9012"
      ],
      [
        [
          6,
          2,
          0
        ],
        "-1464"
      ],
      [
        [
          5,
          9,
          0
        ],
        "3840"
      ],
      [
        [
          5,
          8,
          0
        ],
        "-31552"
      ],
      [
        [
          5,
          7,
          0
        ],
        "83360"
      ],
      [
        [
          5,
          6,
          0
        ],
        "-118160"
      ],
      [
        [
          5,
          5,
          0
        ],
        "96200"
      ],
      [
        [
          5,
          4,
          0
        ],
        "-40940"
      ],
      [
        [
          5,
          3,
          0
        ],
        "5432"
      ],
      [
        [
          5,
          2,
          0
        ],
        "1710"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-488"
      ],
      [
        [
          4,
          8,
          0
        ],
        "-10336"
      ],
      [
        [
          4,
          7,
          0
        ],
        "-19712"
      ],
      [
        [
          4,
          6,
          0
        ],
        "85520"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-96200"
      ],
      [
        [
          4,
          4,
          0
        ],
        "54024"
      ],
      [
        [
          4,
          3,
          0
        ],
        "-18780"
      ],
      [
        [
          4,
          2,
          0
        ],
        "4280"
      ],
      [
        [
          4,
          1,
          0
        ],
        "-348"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-61"
      ],
      [
        [
          3,
          7,
          0
        ],
        "-25728"
      ],
      [
        [
          3,
          6,
          0
        ],
        "26048"
      ],
      [
        [
          3,
          5,
          0
        ],
        "22856"
      ],
      [
        [
          3,
          4,
          0
        ],
        "-40940"
      ],
      [
        [
          3,
          3,
          0
        ],
        "18780"
      ],
      [
        [
          3,
          2,
          0
        ],
        "-3276"
      ],
      [
        [
          3,
          1,
          0
        ],
        "460"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-120"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-20704"
      ],
      [
        [
          2,
          5,
          0
        ],
        "34368"
      ],
      [
        [
          2,
          4,
          0
        ],
        "-13208"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-5432"
      ],
      [
        [
          2,
          2,
          0
        ],
        "4280"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-460"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-86"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-7344"
      ],
      [
        [
          1,
          4,
          0
        ],
        "13992"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-9012"
      ],
      [
        [
          1,
          2,
          0
        ],
        "1710"
      ],
      [
        [
          1,
          1,
          0
        ],
        "348"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-120"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-976"
      ],
      [
        [
          0,
          3,
          0
        ],
        "1952"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-1464"
      ],
      [
        [
          0,
          1,
          0
        ],
        "488"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-61"
      ]
    ]
  },
  "polynomials": {
    "-D": [
      [
        [
          1,
          2,
          0
        ],
        "-6/5"
      ],
      [
        [
          1,
          1,
          0
        ],
        "14/5"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-9/5"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-4/5"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "2D-N": [
      [
        [
          2,
          3,
          0
        ],
        "16/25"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-24/5"
      ],
      [
        [
          2,
          1,
          0
        ],
        "202/25"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-13/5"
      ],
      [
        [
          1,
          3,
          0
        ],
        "48/25"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-12/5"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-294/25"
      ],
      [
        [
          1,
          0,
          0
        ],
        "31/5"
      ],
      [
        [
          0,
          3,
          0
        ],
        "36/25"
      ],
      [
        [
          0,
          2,
          0
        ],
        "36/5"
      ],
      [
        [
          0,
          1,
          0
        ],
        "42/25"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-18/5"
      ]
    ],
    "-H": [
      [
        [
          2,
          3,
          0
        ],
        "56/25"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-117/25"
      ],
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          3,
          0
        ],
        "68/25"
      ],
      [
        [
          1,
          2,
          0
        ],
        "99/25"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-24/25"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-57/25"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "left": [
      [
        [
          5,
          6,
          0
        ],
        "384/3125"
      ],
      [
        [
          5,
          5,
          0
        ],
        "-2464/3125"
      ],
      [
        [
          5,
          4,
          0
        ],
        "4688/3125"
      ],
      [
        [
          5,
          3,
          0
        ],
        "-2296/3125"
      ],
      [
        [
          5,
          2,
          0
        ],
        "86/625"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-2114/3125"
      ],
      [
        [
          5,
          0,
          0
        ],
        "161/625"
      ],
      [
        [
          4,
          6,
          0
        ],
        "576/625"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-2816/625"
      ],
      [
        [
          4,
          4,
          0
        ],
        "4352/625"
      ],
      [
        [
          4,
          3,
          0
        ],
        "-2064/625"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-713/125"
      ],
      [
        [
          4,
          1,
          0
        ],
        "6754/625"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-399/125"
      ],
      [
        [
          3,
          6,
          0
        ],
        "1728/625"
      ],
      [
        [
          3,
          5,
          0
        ],
        "-5808/625"
      ],
      [
        [
          3,
          4,
          0
        ],
        "6016/625"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-1302/625"
      ],
      [
        [
          3,
          2,
          0
        ],
        "137/25"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-15338/625"
      ],
      [
        [
          3,
          0,
          0
        ],
        "1219/125"
      ],
      [
        [
          2,
          6,
          0
        ],
        "2592/625"
      ],
      [
        [
          2,
          5,
          0
        ],
        "-4752/625"
      ],
      [
        [
          2,
          4,
          0
        ],
        "-36/625"
      ],
      [
        [
          2,
          3,
          0
        ],
        "3382/625"
      ],
      [
        [
          2,
          2,
          0
        ],
        "1101/125"
      ],
      [
        [
          2,
          1,
          0
        ],
        "11468/625"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-327/25"
      ],
      [
        [
          1,
          6,
          0
        ],
        "1944/625"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-594/625"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-5697/625"
      ],
      [
        [
          1,
          3,
          0
        ],
        "2694/625"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-1616/125"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-4324/625"
      ],
      [
        [
          1,
          0,
          0
        ],
        "1173/125"
      ],
      [
        [
          0,
          6,
          0
        ],
        "2916/3125"
      ],
      [
        [
          0,
          5,
          0
        ],
        "3564/3125"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-15363/3125"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-5004/3125"
      ],
      [
        [
          0,
          2,
          0
        ],
        "5754/625"
      ],
      [
        [
          0,
          1,
          0
        ],
        "3064/3125"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1951/625"
      ]
    ],
    "mean": [
      [
        [
          8,
          12,
          0
        ],
        "-196608/390625"
      ],
      [
        [
          8,
          11,
          0
        ],
        "2408448/390625"
      ],
      [
        [
          8,
          10,
          0
        ],
        "-7389184/390625"
      ],
      [
        [
          8,
          9,
          0
        ],
        "-1835008/78125"
      ],
      [
        [
          8,
          8,
          0
        ],
        "76132864/390625"
      ],
      [
        [
          8,
          7,
          0
        ],
        "-26765312/390625"
      ],
      [
        [
          8,
          6,
          0
        ],
        "-502498944/390625"
      ],
      [
        [
          8,
          5,
          0
        ],
        "1364605984/390625"
      ],
      [
        [
          8,
          4,
          0
        ],
        "-1695837536/390625"
      ],
      [
        [
          8,
          3,
          0
        ],
        "233553096/78125"
      ],
      [
        [
          8,
          2,
          0
        ],
        "-18241796/15625"
      ],
      [
        [
          8,
          1,
          0
        ],
        "755776/3125"
      ],
      [
        [
          8,
          0,
          0
        ],
        "-12901/625"
      ],
      [
        [
          7,
          12,
          0
        ],
        "-2359296/390625"
      ],
      [
        [
          7,
          11,
          0
        ],
        "24600576/390625"
      ],
      [
        [
          7,
          10,
          0
        ],
        "-73207808/390625"
      ],
      [
        [
          7,
          9,
          0
        ],
        "-5124096/78125"
      ],
      [
        [
          7,
          8,
          0
        ],
        "771463168/390625"
      ],
      [
        [
          7,
          7,
          0
        ],
        "-3190764544/390625"
      ],
      [
        [
          7,
          6,
          0
        ],
        "8780729472/390625"
      ],
      [
        [
          7,
          5,
          0
        ],
        "-16149618992/390625"
      ],
      [
        [
          7,
          4,
          0
        ],
        "18620525768/390625"
      ],
      [
        [
          7,
          3,
          0
        ],
        "-2590402188/78125"
      ],
      [
        [
          7,
          2,
          0
        ],
        "209580178/15625"
      ],
      [
        [
          7,
          1,
          0
        ],
        "-9056908/3125"
      ],
      [
        [
          7,
          0,
          0
        ],
        "161448/625"
      ],
      [
        [
          6,
          12,
          0
        ],
        "-12386304/390625"
      ],
      [
        [
          6,
          11,
          0
        ],
        "106573824/390625"
      ],
      [
        [
          6,
          10,
          0
        ],
        "-294203392/390625"
      ],
      [
        [
          6,
          9,
          0
        ],
        "10602496/78125"
      ],
      [
        [
          6,
          8,
          0
        ],
        "2017752832/390625"
      ],
      [
        [
          6,
          7,
          0
        ],
        "-6094413056/390625"
      ],
      [
        [
          6,
          6,
          0
        ],
        "3629792928/390625"
      ],
      [
        [
          6,
          5,
          0
        ],
        "17212138592/390625"
      ],
      [
        [
          6,
          4,
          0
        ],
        "-41535232168/390625"
      ],
      [
        [
          6,
          3,
          0
        ],
        "8031382228/78125"
      ],
      [
        [
          6,
          2,
          0
        ],
        "-789674958/15625"
      ],
      [
        [
          6,
          1,
          0
        ],
        "39006128/3125"
      ],
      [
        [
          6,
          0,
          0
        ],
        "-769258/625"
      ],
      [
        [
          5,
          12,
          0
        ],
        "-37158912/390625"
      ],
      [
        [
          5,
          11,
          0
        ],
        "251983872/390625"
      ],
      [
        [
          5,
          10,
          0
        ],
        "-585317376/390625"
      ],
      [
        [
          5,
          9,
          0
        ],
        "38719488/78125"
      ],
      [
        [
          5,
          8,
          0
        ],
        "585252096/390625"
      ],
      [
        [
          5,
          7,
          0
        ],
        "7885263232/390625"
      ],
      [
        [
          5,
          6,
          0
        ],
        "-31903631616/390625"
      ],
      [
        [
          5,
          5,
          0
        ],
        "32518963176/390625"
      ],
      [
        [
          5,
          4,
          0
        ],
        "16772117396/390625"
      ],
      [
        [
          5,
          3,
          0
        ],
        "-10324668296/78125"
      ],
      [
        [
          5,
          2,
          0
        ],
        "1444564086/15625"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-86902656/3125"
      ],
      [
        [
          5,
          0,
          0
        ],
        "1961596/625"
      ],
      [
        [
          4,
          12,
          0
        ],
        "-13934592/78125"
      ],
      [
        [
          4,
          11,
          0
        ],
        "69092352/78125"
      ],
      [
        [
          4,
          10,
          0
        ],
        "-97929216/78125"
      ],
      [
        [
          4,
          9,
          0
        ],
        "-4488192/15625"
      ],
      [
        [
          4,
          8,
          0
        ],
        "-719552864/78125"
      ],
      [
        [
          4,
          7,
          0
        ],
        "3065362112/78125"
      ],
      [
        [
          4,
          6,
          0
        ],
        "305921744/78125"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-10002344784/78125"
      ],
      [
        [
          4,
          4,
          0
        ],
        "6787384236/78125"
      ],
      [
        [
          4,
          3,
          0
        ],
        "1036676084/15625"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-295507814/3125"
      ],
      [
        [
          4,
          1,
          0
        ],
        "23094264/625"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-610969/125"
      ],
      [
        [
          3,
          12,
          0
        ],
        "-83607552/390625"
      ],
      [
        [
          3,
          11,
          0
        ],
        "262144512/390625"
      ],
      [
        [
          3,
          10,
          0
        ],
        "202293504/390625"
      ],
      [
        [
          3,
          9,
          0
        ],
        "-162577152/78125"
      ],
      [
        [
          3,
          8,
          0
        ],
        "-2874571584/390625"
      ],
      [
        [
          3,
          7,
          0
        ],
        "-5661296928/390625"
      ],
      [
        [
          3,
          6,
          0
        ],
        "24294082064/390625"
      ],
      [
        [
          3,
          5,
          0
        ],
        "15817196696/390625"
      ],
      [
        [
          3,
          4,
          0
        ],
        "-45636927684/390625"
      ],
      [
        [
          3,
          3,
          0
        ],
        "1248394924/78125"
      ],
      [
        [
          3,
          2,
          0
        ],
        "862630176/15625"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-96787956/3125"
      ],
      [
        [
          3,
          0,
          0
        ],
        "3060356/625"
      ],
      [
        [
          2,
          12,
          0
        ],
        "-62705664/390625"
      ],
      [
        [
          2,
          11,
          0
        ],
        "82301184/390625"
      ],
      [
        [
          2,
          10,
          0
        ],
        "789481728/390625"
      ],
      [
        [
          2,
          9,
          0
        ],
        "-158868864/78125"
      ],
      [
        [
          2,
          8,
          0
        ],
        "906040512/390625"
      ],
      [
        [
          2,
          7,
          0
        ],
        "-3756424896/390625"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-19111574752/390625"
      ],
      [
        [
          2,
          5,
          0
        ],
        "11693949072/390625"
      ],
      [
        [
          2,
          4,
          0
        ],
        "22877849412/390625"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-3079495992/78125"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-236461048/15625"
      ],
      [
        [
          2,
          1,
          0
        ],
        "50503928/3125"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-1958268/625"
      ],
      [
        [
          1,
          12,
          0
        ],
        "-26873856/390625"
      ],
      [
        [
          1,
          11,
          0
        ],
        "-13716864/390625"
      ],
      [
        [
          1,
          10,
          0
        ],
        "631115712/390625"
      ],
      [
        [
          1,
          9,
          0
        ],
        "-21430656/78125"
      ],
      [
        [
          1,
          8,
          0
        ],
        "-434391552/390625"
      ],
      [
        [
          1,
          7,
          0
        ],
        "7339134816/390625"
      ],
      [
        [
          1,
          6,
          0
        ],
        "3461754192/390625"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-11924754912/390625"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-2704399552/390625"
      ],
      [
        [
          1,
          3,
          0
        ],
        "1532224192/78125"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-10709712/15625"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-14700608/3125"
      ],
      [
        [
          1,
          0,
          0
        ],
        "735488/625"
      ],
      [
        [
          0,
          12,
          0
        ],
        "-5038848/390625"
      ],
      [
        [
          0,
          11,
          0
        ],
        "-11757312/390625"
      ],
      [
        [
          0,
          10,
          0
        ],
        "176872896/390625"
      ],
      [
        [
          0,
          9,
          0
        ],
        "22954752/78125"
      ],
      [
        [
          0,
          8,
          0
        ],
        "-1487414016/390625"
      ],
      [
        [
          0,
          7,
          0
        ],
        "-1771543872/390625"
      ],
      [
        [
          0,
          6,
          0
        ],
        "1734237936/390625"
      ],
      [
        [
          0,
          5,
          0
        ],
        "2347994304/390625"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-1016266816/390625"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-234368384/78125"
      ],
      [
        [
          0,
          2,
          0
        ],
        "15852144/15625"
      ],
      [
        [
          0,
          1,
          0
        ],
        "1710976/3125"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-123616/625"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "0",
        "1"
      ],
      [
        "1/2",
        "3/4"
      ],
      [
        "0",
        "1"
      ]
    ],
    "names": [
      "-D",
      "2D-N",
      "-H",
      "left",
      "mean"
    ],
    "tree": [
      0,
      [
        1,
        [
          1,
          [
            0,
            2,
            0
          ],
          [
            0,
            [
              1,
              [
                1,
                2,
                [
                  1,
                  [
                    0,
                    2,
                    [
                      0,
                      2,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            1,
                            2,
                            [
                              0,
                              [
                                1,
                                2,
                                [
                                  0,
                                  [
                                    1,
                                    2,
                                    3
                                  ],
                                  3
                                ]
                              ],
                              3
                            ]
                          ]
                        ],
                        3
                      ]
                    ]
                  ],
                  [
                    0,
                    1,
                    [
                      0,
                      4,
                      3
                    ]
                  ]
                ]
              ],
              [
                0,
                1,
                [
                  0,
                  1,
                  3
                ]
              ]
            ],
            [
              0,
              [
                1,
                [
                  0,
                  [
                    1,
                    [
                      1,
                      0,
                      3
                    ],
                    3
                  ],
                  3
                ],
                3
              ],
              3
            ]
          ]
        ],
        3
      ],
      3
    ],
    "statistics": {
      "nodes": 53,
      "leaves": 27,
      "depth": 16,
      "types": [
        2,
        3,
        8,
        13,
        1
      ]
    }
  }
}


==> anc/rolle6_artifact/data/left_mean_average_rejected_n6.json <==
{
  "012010342130210543210": [
    "left_mean_inflection_average"
  ],
  "012013042130210543210": [
    "left_mean_inflection_average"
  ],
  "012345012031240310210": [
    "left_mean_inflection_average"
  ],
  "012345012031243010210": [
    "left_mean_inflection_average"
  ]
}


==> anc/rolle6_artifact/data/left_minimum_inflection_certificate.json <==
{"degrees":[10,5,5],"mask":[[0,1],[1,-1],[4,-1],[9,-1],[10,1],[11,-1]],"polynomials":[{"name":"Q0","positive_content":81,"factors":[{"terms":[[[0,0,1],-1],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0,0],1],[[1,0,0],-2],[[0,0,0],2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-116],[[7,0,2],184],[[7,0,1],-116],[[7,0,0],24],[[6,0,4],-96],[[6,0,3],404],[[6,0,2],-546],[[6,0,1],264],[[6,0,0],-26],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-880],[[5,0,2],1020],[[5,0,1],-360],[[5,0,0],-20],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1312],[[4,0,2],-1338],[[4,0,1],372],[[4,0,0],62],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1360],[[3,0,2],1240],[[3,0,1],-320],[[3,0,0],-40],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],976],[[2,0,2],-824],[[2,0,1],256],[[2,0,0],-24],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-448],[[1,0,2],352],[[1,0,1],-128],[[1,0,0],32],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],112],[[0,0,2],-88],[[0,0,1],32],[[0,0,0],-8]]},{"name":"Q1","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,0,1],2],[[1,0,0],-1],[[0,0,1],-2],[[0,0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],-3],[[8,0,3],17],[[8,0,2],-33],[[8,0,1],27],[[8,0,0],-8],[[7,0,4],24],[[7,0,3],-119],[[7,0,2],198],[[7,0,1],-135],[[7,0,0],32],[[6,0,4],-96],[[6,0,3],425],[[6,0,2],-627],[[6,0,1],348],[[6,0,0],-50],[[5,3,0],-20],[[5,2,0],60],[[5,0,4],240],[[5,0,3],-952],[[5,0,2],1254],[[5,0,1],-555],[[5,0,0],-2],[[4,4,0],15],[[4,3,0],20],[[4,2,0],-150],[[4,0,4],-408],[[4,0,3],1462],[[4,0,2],-1749],[[4,0,1],654],[[4,0,0],83],[[3,4,0],-60],[[3,3,0],100],[[3,2,0],60],[[3,0,4],480],[[3,0,3],-1564],[[3,0,2],1716],[[3,0,1],-603],[[3,0,0],-62],[[2,4,0],90],[[2,3,0],-220],[[2,2,0],120],[[2,0,4],-384],[[2,0,3],1156],[[2,0,2],-1188],[[2,0,1],453],[[2,0,0],-40],[[1,4,0],-60],[[1,3,0],160],[[1,2,0],-120],[[1,0,4],192],[[1,0,3],-544],[[1,0,2],528],[[1,0,1],-216],[[1,0,0],52],[[0,4,0],15],[[0,3,0],-40],[[0,2,0],30],[[0,0,4],-48],[[0,0,3],136],[[0,0,2],-132],[[0,0,1],54],[[0,0,0],-13]]},{"name":"Q3","positive_content":1,"factors":[{"terms":[[[2,0,1],-3],[[2,0,0],4],[[1,0,1],6],[[1,0,0],-4],[[0,0,1],-6],[[0,0,0],4]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0,4],81],[[8,0,3],-432],[[8,0,2],774],[[8,0,1],-588],[[8,0,0],161],[[7,0,4],-648],[[7,0,3],3024],[[7,0,2],-4644],[[7,0,1],2940],[[7,0,0],-644],[[6,0,4],2592],[[6,0,3],-10800],[[6,0,2],14706],[[6,0,1],-7422],[[6,0,0],1070],[[5,3,0],540],[[5,2,0],-1620],[[5,0,4],-6480],[[5,0,3],24192],[[5,0,2],-29412],[[5,0,1],11460],[[5,0,0],124],[[4,4,0],-405],[[4,3,0],-540],[[4,2,0],4050],[[4,0,4],11016],[[4,0,3],-37152],[[4,0,2],41022],[[4,0,1],-13146],[[4,0,0],-2206],[[3,4,0],1620],[[3,3,0],-2700],[[3,2,0],-1620],[[3,0,4],-12960],[[3,0,3],39744],[[3,0,2],-40248],[[3,0,1],12192],[[3,0,0],1744],[[2,4,0],-2430],[[2,3,0],5940],[[2,2,0],-3240],[[2,0,4],10368],[[2,0,3],-29376],[[2,0,2],27864],[[2,0,1],-9552],[[2,0,0],800],[[1,4,0],1620],[[1,3,0],-4320],[[1,2,0],3240],[[1,0,4],-5184],[[1,0,3],13824],[[1,0,2],-12384],[[1,0,1],4704],[[1,0,0],-1184],[[0,4,0],-405],[[0,3,0],1080],[[0,2,0],-810],[[0,0,4],1296],[[0,0,3],-3456],[[0,0,2],3096],[[0,0,1],-1176],[[0,0,0],296]]},{"name":"Q6","positive_content":81,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],3],[[6,0,2],-14],[[6,0,1],19],[[6,0,0],-8],[[5,1,2],6],[[5,1,1],-22],[[5,1,0],16],[[5,0,3],-18],[[5,0,2],64],[[5,0,1],-54],[[5,0,0],8],[[4,2,1],9],[[4,2,0],-24],[[4,1,2],-30],[[4,1,1],70],[[4,0,3],54],[[4,0,2],-152],[[4,0,1],92],[[4,0,0],6],[[3,3,0],12],[[3,2,1],-36],[[3,2,0],36],[[3,1,2],72],[[3,1,1],-104],[[3,1,0],-28],[[3,0,3],-96],[[3,0,2],208],[[3,0,1],-88],[[3,0,0],-24],[[2,3,0],-36],[[2,2,1],63],[[2,2,0],12],[[2,1,2],-96],[[2,1,1],72],[[2,1,0],4],[[2,0,3],108],[[2,0,2],-184],[[2,0,1],74],[[2,0,0],2],[[1,3,0],36],[[1,2,1],-54],[[1,2,0],-36],[[1,1,2],72],[[1,1,1],-24],[[1,1,0],12],[[1,0,3],-72],[[1,0,2],96],[[1,0,1],-36],[[1,0,0],12],[[0,3,0],-12],[[0,2,1],18],[[0,2,0],12],[[0,1,2],-24],[[0,1,1],8],[[0,1,0],-4],[[0,0,3],24],[[0,0,2],-32],[[0,0,1],12],[[0,0,0],-4]]},{"name":"R3","positive_content":3,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[6,0,0],1],[[5,1,0],3],[[5,0,0],-6],[[4,2,0],9],[[4,1,0],-27],[[4,0,0],-12],[[3,3,0],-9],[[3,1,0],42],[[3,0,0],32],[[2,3,0],27],[[2,2,0],-45],[[2,1,0],-6],[[2,0,0],-6],[[1,3,0],-27],[[1,2,0],54],[[1,1,0],-18],[[1,0,0],-12],[[0,3,0],9],[[0,2,0],-18],[[0,1,0],6],[[0,0,0],4]]},{"name":"H03","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,0,0],2],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11340],[[7,2,1],-29160],[[7,2,0],34020],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],8505],[[6,3,1],-29160],[[6,3,0],27540],[[6,2,1],131220],[[6,2,0],-133650],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,4,1],43740],[[5,4,0],-46170],[[5,3,1],-9720],[[5,3,0],24300],[[5,2,1],-233280],[[5,2,0],204120],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,4,1],-116640],[[4,4,0],111780],[[4,3,1],184680],[[4,3,0],-189540],[[4,2,1],145800],[[4,2,0],-102060],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,4,1],174960],[[3,4,0],-155520],[[3,3,1],-388800],[[3,3,0],349920],[[3,2,1],116640],[[3,2,0],-116640],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,4,1],-153090],[[2,4,0],130005],[[2,3,1],388800],[[2,3,0],-330480],[[2,2,1],-247860],[[2,2,0],211410],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,4,1],72900],[[1,4,0],-60750],[[1,3,1],-194400],[[1,3,0],162000],[[1,2,1],145800],[[1,2,0],-121500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,4,1],-14580],[[0,4,0],12150],[[0,3,1],38880],[[0,3,0],-32400],[[0,2,1],-29160],[[0,2,0],24300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H63","positive_content":1,"factors":[{"terms":[[[2,0,0],1],[[1,1,0],-3],[[1,0,0],2],[[0,1,0],3],[[0,0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0,5],1458],[[10,0,4],-9720],[[10,0,3],24300],[[10,0,2],-29160],[[10,0,1],17010],[[10,0,0],-3883],[[9,1,0],15],[[9,0,5],-14580],[[9,0,4],87480],[[9,0,3],-194400],[[9,0,2],204120],[[9,0,1],-102060],[[9,0,0],19400],[[8,2,0],45],[[8,1,0],-165],[[8,0,5],72900],[[8,0,4],-398520],[[8,0,3],801900],[[8,0,2],-743580],[[8,0,1],311040],[[8,0,0],-44085],[[7,3,1],9720],[[7,3,0],-11205],[[7,2,1],-29160],[[7,2,0],33390],[[7,1,0],-555],[[7,0,5],-233280],[[7,0,4],1166400],[[7,0,3],-2138400],[[7,0,2],1749600],[[7,0,1],-583200],[[7,0,0],38700],[[6,4,1],-7290],[[6,4,0],4050],[[6,3,1],-29160],[[6,3,0],39825],[[6,2,1],131220],[[6,2,0],-133470],[[6,1,0],1275],[[6,0,5],524880],[[6,0,4],-2410560],[[6,0,3],4058100],[[6,0,2],-2959740],[[6,0,1],763020],[[6,0,0],25905],[[5,5,0],3402],[[5,4,1],43740],[[5,4,0],-37260],[[5,3,1],-9720],[[5,3,0],-19440],[[5,2,1],-233280],[[5,2,0],207990],[[5,1,0],1695],[[5,0,5],-863136],[[5,0,4],3654720],[[5,0,3],-5686200],[[5,0,2],3761640],[[5,0,1],-767880],[[5,0,0],-98754],[[4,5,0],-17010],[[4,4,1],-116640],[[4,4,0],129600],[[4,3,1],184680],[[4,3,0],-146610],[[4,2,1],145800],[[4,2,0],-108180],[[4,1,0],-4485],[[4,0,5],1049760],[[4,0,4],-4121280],[[4,0,3],5977800],[[4,0,2],-3703320],[[4,0,1],709560],[[4,0,0],84270],[[3,5,0],34020],[[3,4,1],174960],[[3,4,0],-226800],[[3,3,1],-388800],[[3,3,0],365310],[[3,2,1],116640],[[3,2,0],-115200],[[3,1,0],1560],[[3,0,5],-933120],[[3,0,4],3421440],[[3,0,3],-4665600],[[3,0,2],2799360],[[3,0,1],-622080],[[3,0,0],1440],[[2,5,0],-34020],[[2,4,1],-153090],[[2,4,0],214650],[[2,3,1],388800],[[2,3,0],-383940],[[2,2,1],-247860],[[2,2,0],214425],[[2,1,0],1860],[[2,0,5],583200],[[2,0,4],-2021760],[[2,0,3],2624400],[[2,0,2],-1574640],[[2,0,1],447120],[[2,0,0],-57180],[[1,5,0],17010],[[1,4,1],72900],[[1,4,0],-105300],[[1,3,1],-194400],[[1,3,0],195075],[[1,2,1],145800],[[1,2,0],-123750],[[1,1,0],-1500],[[1,0,5],-233280],[[1,0,4],777600],[[1,0,3],-972000],[[1,0,2],583200],[[1,0,1],-194400],[[1,0,0],37880],[[0,5,0],-3402],[[0,4,1],-14580],[[0,4,0],21060],[[0,3,1],38880],[[0,3,0],-39015],[[0,2,1],-29160],[[0,2,0],24750],[[0,1,0],300],[[0,0,5],46656],[[0,0,4],-155520],[[0,0,3],194400],[[0,0,2],-116640],[[0,0,1],38880],[[0,0,0],-7576]]},{"name":"H67","positive_content":729,"factors":[{"terms":[[[2,0,1],-1],[[2,0,0],1],[[1,1,0],1],[[1,0,1],2],[[1,0,0],-2],[[0,1,0],-1],[[0,0,1],-2],[[0,0,0],2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[6,0,3],-5],[[6,0,2],23],[[6,0,1],-31],[[6,0,0],13],[[5,1,2],-9],[[5,1,1],32],[[5,1,0],-23],[[5,0,3],30],[[5,0,2],-106],[[5,0,1],92],[[5,0,0],-16],[[4,2,1],-12],[[4,2,0],30],[[4,1,2],45],[[4,1,1],-104],[[4,1,0],9],[[4,0,3],-90],[[4,0,2],254],[[4,0,1],-163],[[4,0,0],-1],[[3,3,0],-14],[[3,2,1],48],[[3,2,0],-48],[[3,1,2],-108],[[3,1,1],160],[[3,1,0],23],[[3,0,3],160],[[3,0,2],-352],[[3,0,1],164],[[3,0,0],28],[[2,3,0],42],[[2,2,1],-84],[[2,2,0],-6],[[2,1,2],144],[[2,1,1],-120],[[2,1,0],1],[[2,0,3],-180],[[2,0,2],316],[[2,0,1],-137],[[2,0,0],1],[[1,3,0],-42],[[1,2,1],72],[[1,2,0],36],[[1,1,2],-108],[[1,1,1],48],[[1,1,0],-15],[[1,0,3],120],[[1,0,2],-168],[[1,0,1],66],[[1,0,0],-18],[[0,3,0],14],[[0,2,1],-24],[[0,2,0],-12],[[0,1,2],36],[[0,1,1],-16],[[0,1,0],5],[[0,0,3],-40],[[0,0,2],56],[[0,0,1],-22],[[0,0,0],6]]}],"tree":[2,3,[2,[0,0,[0,[0,[0,0,4],4],4]],[0,[1,[2,1,[0,2,6]],[0,[2,0,2],[1,[0,[2,5,[2,[0,[0,2,6],6],7]],6],[1,[2,[2,6,[0,[2,0,[0,2,6]],6]],[2,[0,[0,2,6],7],7]],[2,[0,[2,0,[2,6,[0,2,[1,6,[0,2,[2,[1,6,[0,2,[2,[2,6,7],7]]],7]]]]]],[1,[2,6,[1,6,[0,[2,6,[2,6,7]],[2,[2,6,7],7]]]],[2,[2,0,[0,6,[2,6,[1,6,[0,6,[2,[0,6,7],7]]]]]],[2,[0,[1,[2,6,[0,6,[2,6,7]]],[2,[0,6,[2,6,[1,6,[0,6,7]]]],[0,[2,6,[0,6,7]],7]]],[2,[0,[2,[1,6,[0,6,7]],7],7],7]],7]]]],[0,[2,[0,2,7],7],7]]]]]],[0,[0,[0,[1,4,[0,[1,4,[2,[1,4,[0,[2,[1,4,[0,[2,6,[2,[1,6,[2,6,[2,6,7]]],7]],4]],7],4]],7]],4]],4],4],4]]]],"statistics":{"nodes":189,"leaves":95,"maxdepth":20}}


==> anc/rolle6_artifact/data/left_minimum_inflection_rejected_n6.json <==
{
  "010213204132501043210": [
    "left_minimum_second_inflection"
  ],
  "012340105231402312010": [
    "left_minimum_second_inflection"
  ]
}


==> anc/rolle6_artifact/data/linear_rejected_n6.json <==
{"010210321043215403210": [525, -630, 0, 0, -420, 0, 144, 0, 0, 0, 1260, 0, 0, 0, 420, 0, 0, 0, 840, 0, 420, 0, 0, 0, 0, 324, 0, 360, 0, 0, 0, 0, 0, 0, 105, 0, 0, 600, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 210, 0, 70, 0, 0, 630, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010210321043215430210": [2625, 0, 0, 0, -78750, 0, 34752, 0, 0, 0, 103110, 0, 0, 0, 43890, 0, 0, 0, 141750, 0, 0, 52500, 0, 0, 0, 39762, 0, 32700, 0, 0, 0, 0, 0, 0, 13125, 0, 0, 45960, 0, 36505, 0, 0, 15750, 0, 0, 12810, 0, 0, 0, 0, 0, 0, 0, 8540, 0, 21000, 0, 0, 0, 25620, 0, 0, 0, 0, 0, 54810, 0, 0, 61320, 0, 26250, 0, 0], "010210321043215432010": [-117460, 0, 0, 0, 99540, 0, 162996, 0, 0, 0, 356160, 0, 0, 0, 99540, 0, 0, 0, 505680, 0, 0, 0, 181440, 0, 0, 163776, 0, 118460, 0, 0, 0, 0, 0, 0, 45360, 0, 0, 187540, 0, 108780, 0, 0, 86065, 0, 0, 0, 0, 0, 29680, 0, 11200, 0, 0, 0, 0, 59360, 67655, 0, 0, 118720, 0, 0, 0, 0, 0, 118720, 16590, 0, 0, 49770, 0, 0, 0], "010210321043251432010": [10500, 0, -21630, 0, 0, 0, 1944, 0, 0, 0, 17010, 0, 0, 0, 5670, 0, 0, 23520, 0, 0, 0, 0, 5880, 0, 0, 4374, 0, 4860, 0, 0, 0, 0, 0, 0, 2100, 0, 0, 8100, 0, 4550, 0, 630, 0, 0, 0, 0, 0, 0, 0, 0, 3150, 0, 0, 10675, 0, 0, 0, 0, 8505, 0, 0, 0, 0, 0, 0, 945, 0, 0, 2835, 0, 0, 0, 0], "010210321403215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010210321403215430210": [0, 0, 0, -1356, 0, 0, 300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4068, 0, 0, 1716, 0, 0, 0, 549, 0, 0, 0, 0, 165, 276, 222, 0, 582, 0, 0, 0, 0, 915, 138, 0, 624, 48, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286, 60, 0, 0, 0, 120, 0, 0, 0, 0, 452, 120, 0, 0, 0, 0, 0, 0], "010210321403215432010": [0, 0, 0, -28260, 0, 0, 5736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84780, 0, 0, 0, 50220, 0, 0, 12591, 0, 0, 180, 180, 0, 0, 0, 0, 12555, 0, 0, 0, 0, 20985, 2165, 0, 14070, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 0, 0, 4960, 4710, 0, 0, 0, 0, 0, 43890, 29010, 0, 0, 9420, 0, 0, 0, 0, 0, 0, 0], "010210321403251432010": [10500, 0, -21630, 0, 0, 0, 1296, 0, 0, 0, 11340, 0, 0, 5670, 0, 0, 0, 23520, 0, 0, 0, 0, 5880, 0, 0, 2916, 0, 3240, 0, 0, 0, 0, 0, 0, 2100, 0, 0, 7290, 0, 2660, 0, 630, 0, 0, 0, 0, 0, 0, 0, 0, 3150, 0, 0, 9730, 0, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 945, 0, 0, 2835, 0, 0, 0, 0], "010210321430215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010210321430215430210": [-20121, 0, 0, -3804, 0, 0, 16368, 0, 0, 0, 11436, 0, 0, 0, 0, 0, 0, 0, 132138, 0, 0, 60840, 0, 0, 0, 20280, 0, 2508, 0, 0, 0, 6972, 0, 0, 13467, 0, 0, 0, 0, 27093, 0, 0, 21864, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10140, 9506, 11400, 0, 0, 0, 0, 0, 0, 0, 20280, 19012, 0, 0, 0, 0, 0, 0], "010210321430215432010": [-48255, 0, 0, 0, 0, 0, 43576, 0, 0, 0, 40700, 0, 0, 0, 0, 0, 0, 0, 289530, 0, 0, 0, 108300, 0, 0, 36726, 0, 15850, 0, 0, 0, 0, 0, 0, 27075, 0, 0, 0, 28275, 45125, 0, 0, 31770, 30840, 0, 24205, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42360, 27075, 35680, 0, 61140, 0, 0, 0, 0, 0, 61140, 0, 0, 0, 0, 0, 0, 0], "010210321430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "010210321430251432010": [28, 0, -214, 0, 214, 0, 294, 0, 0, 0, 84, 0, 0, 1134, 0, 672, 0, 260, 0, 850, 0, 0, 532, 0, 0, 0, 0, 0, 378, 0, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 7, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142, 0, 15, 0, 0, 272, 0, 0, 0, 106, 0, 0, 0, 0, 0, 460, 0, 212, 0, 0], "010210321430521430210": [175, -210, 0, -140, 210, 0, 4, 0, 0, 0, 35, 0, 0, 280, 0, 175, 0, 0, 0, 210, 0, 140, 0, 0, 0, 9, 0, 10, 0, 0, 0, 0, 0, 0, 35, 0, 0, 110, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0], "010210321430521432010": [455, -500, -320, 0, 525, 0, 92, 0, 0, 0, 115, 0, 0, 2235, 0, 1375, 0, 0, 0, 2085, 0, 0, 1100, 0, 0, 207, 0, 0, 0, 0, 0, 0, 0, 0, 275, 0, 0, 745, 0, 0, 0, 0, 230, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 75, 0, 145, 0, 0, 485, 0, 0, 0, 260, 0, 0, 0, 0, 0, 855, 0, 520, 0, 0], "010210321432015403210": [0, 0, 12, 0, -144, 0, 0, 0, 0, 0, 396, 0, 0, 492, 0, 0, 180, 0, 240, 0, 144, 0, 0, 0, 0, 135, 9, 90, 0, 0, 0, 0, 0, 0, 36, 0, 0, 333, 0, 0, 0, 0, 45, 0, 183, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 8, 3, 0, 198, 0, 0, 0, 0, 0, 0, 106, 0, 0, 318, 0, 0, 0, 0], "010210321432015430210": [0, 0, 0, 0, -6084, 0, 0, 0, 0, 0, 5160, 0, 0, 38112, 0, 0, 19032, 0, 12168, 0, 0, 6240, 0, 0, 0, 2085, 10425, 0, 13500, 0, 0, 0, 2808, 0, 4368, 0, 0, 0, 0, 0, 0, 0, 5460, 0, 8340, 0, 5952, 0, 0, 0, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 1176, 0, 0, 0, 0, 8340, 728, 4476, 28812, 0, 2028, 0, 0], "010210321432015432010": [0, 0, 0, 0, -15048, 0, 0, 0, 0, 0, 16428, 0, 0, 122580, 0, 0, 59064, 0, 30096, 0, 0, 0, 12192, 0, 0, 6699, 33495, 0, 43224, 0, 0, 0, 10956, 0, 14004, 0, 0, 0, 0, 0, 0, 0, 17505, 0, 25944, 0, 18852, 0, 0, 0, 0, 0, 0, 0, 0, 284, 1167, 0, 0, 0, 0, 0, 2508, 0, 0, 26512, 0, 11412, 85932, 0, 5016, 0, 0], "010210321432051430210": [91, 0, -105, -214, 258, 0, 0, 0, 0, 0, 165, 0, 0, 1038, 0, 0, 595, 0, 0, 651, 0, 476, 0, 0, 0, 31, 246, 0, 380, 0, 0, 0, 0, 0, 119, 0, 0, 0, 0, 0, 0, 0, 126, 0, 306, 0, 204, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 245, 0, 0, 390, 0, 131, 0, 0], "010210321432051432010": [1092, 0, -3812, 0, 0, 0, 0, 468, 0, 0, 1032, 0, 0, 0, 0, 0, 11576, 8696, 0, 0, 0, 0, 2304, 0, 0, 564, 0, 0, 0, 0, 0, 0, 0, 0, 576, 0, 0, 1956, 0, 0, 0, 0, 447, 0, 2484, 0, 1368, 2376, 0, 0, 360, 0, 0, 0, 0, 0, 73, 0, 0, 344, 0, 0, 0, 0, 0, 344, 0, 0, 0, 0, 0, 0, 0], "010210321432501430210": [5460, 0, -7650, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 26184, 0, 0, 21668, 14648, 0, 12330, 0, 11280, 0, 0, 0, 192, 6420, 0, 7872, 548, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 0, 2160, 376, 0, 0, 0, 0, 0, 0, 1530, 0, 0, 6596, 0, 0, 0, 0, 0, 0, 1880, 0, 0, 0, 0, 5129, 0, 0, 15387, 0, 5640, 0, 0], "010210321432501432010": [56, 0, -200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 624, 160, 0, 0, 0, 0, 128, 0, 0, 0, 32, 0, 68, 0, 0, 0, 0, 0, 32, 0, 0, 12, 0, 0, 12, 0, 17, 0, 100, 0, 76, 132, 0, 0, 20, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210321435021430210": [11, -12, 0, -28, 57, 0, 0, 0, 0, 0, 0, 0, 0, 61, 0, 0, 36, 0, 0, 57, 0, 28, 0, 0, 0, 6, 3, 0, 0, 1, 0, 0, 0, 0, 7, 0, 0, 19, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 2, 0, 0, 0, 0], "010210321435021432010": [0, 0, -35748, -28032, 138246, 0, 0, 0, 0, 0, 0, 0, 0, 96198, 0, 0, 49404, 0, 0, 138246, 0, 0, 63000, 0, 0, 17487, 8685, 0, 0, 0, 0, 0, 0, 0, 15750, 0, 0, 24702, 0, 9782, 2934, 0, 17487, 4516, 0, 2920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14582, 1557, 0, 0, 0, 4672, 0, 7008, 0, 0, 0, 0, 14016, 0, 0, 0, 0, 0], "010210321435201430210": [380, 0, -120, -4960, 6540, 0, 0, 0, 0, 0, 0, 0, 0, 11344, 0, 0, 0, 6408, 0, 6540, 0, 4960, 0, 0, 0, 602, 3390, 0, 3412, 208, 0, 0, 0, 0, 1240, 0, 0, 0, 0, 0, 0, 0, 1455, 276, 0, 0, 0, 0, 0, 0, 300, 0, 0, 2136, 0, 0, 345, 0, 0, 0, 0, 0, 0, 0, 0, 2454, 0, 0, 2402, 0, 0, 0, 0], "010210321435201432010": [0, 0, -11040, -11472, 39288, 0, 0, 0, 0, 0, 0, 0, 0, 22080, 0, 0, 0, 11176, 0, 39288, 0, 0, 21824, 0, 0, 6007, 2755, 0, 0, 0, 0, 0, 0, 0, 5456, 0, 0, 5588, 0, 5368, 1084, 0, 6007, 0, 1152, 0, 2132, 0, 0, 0, 0, 0, 0, 0, 0, 2184, 545, 0, 0, 0, 1912, 0, 2868, 0, 0, 0, 0, 5736, 0, 0, 0, 0, 0], "010210321435204132010": [110, -100, -101, 44, 56, 0, 0, 90, 0, 0, 70, 0, 0, 200, 0, 0, 0, 110, 0, 0, 108, 0, 88, 0, 0, 0, 110, 0, 90, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 50, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 49, 0, 0, 0, 9, 0, 0, 0, 0, 0, 72, 28, 0, 0, 0], "010210321435240103210": [645, -774, 0, 0, 0, 0, 0, 306, 0, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 504, 0, 0, 252, 0, 0, 0, 0, 459, 0, 306, 51, 0, 0, 192, 0, 129, 0, 0, 93, 0, 0, 0, 0, 0, 0, 153, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 62, 0, 0, 126, 0, 0, 0, 0, 0, 0, 124, 0, 0, 624, 252, 0, 0, 0], "010210321435240130210": [25, -30, 0, 14, -21, 0, 0, 6, 0, 0, 0, 0, 0, 43, 0, 0, 0, 0, 21, 0, 14, 0, 0, 0, 0, 0, 9, 0, 6, 1, 0, 0, 5, 0, 5, 0, 0, 8, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 32, 0, 0, 0, 0], "010210321435240132010": [126, -224, 42, 0, 98, 0, 11, 0, 0, 0, 36, 0, 0, 506, 0, 0, 0, 0, 310, 0, 372, 0, 248, 0, 0, 0, 126, 0, 173, 0, 0, 0, 0, 0, 62, 0, 0, 0, 0, 0, 0, 0, 46, 0, 39, 0, 26, 0, 0, 82, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 42, 0, 0, 0, 0, 0, 204, 204, 0, 0, 0], "010210321435243010210": [0, 0, 137, -1132, 1424, 0, 0, 0, 0, 0, 0, 0, 0, 1424, 0, 0, 0, 0, 0, 626, 0, 0, 0, 0, 0, 84, 420, 0, 432, 32, 0, 0, 174, 102, 174, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 153, 0, 10, 0, 0, 356, 0, 0, 103, 0, 0, 0, 140, 0, 0, 0, 712, 0, 0, 0], "010210321435243012010": [2100, 0, -5400, -9240, 18360, 0, 0, 0, 0, 0, 0, 0, 0, 18360, 0, 0, 0, 8160, 0, 9240, 0, 0, 0, 464, 0, 735, 5775, 0, 6180, 380, 0, 0, 2360, 0, 2244, 0, 0, 0, 0, 0, 0, 0, 2280, 0, 1700, 0, 0, 0, 0, 0, 400, 0, 0, 2720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3080, 1700, 0, 0, 5100, 0, 0, 0], "010210324103215403210": [2363, -2778, 0, 0, -3144, 0, 0, 0, 0, 0, 1180, 0, 0, 0, 0, 0, 0, 0, 6000, 0, 3144, 0, 0, 0, 0, 0, 866, 0, 1152, 0, 894, 332, 0, 0, 703, 0, 0, 0, 0, 499, 0, 0, 288, 0, 164, 0, 284, 0, 0, 0, 0, 0, 0, 0, 0, 262, 0, 0, 1376, 0, 524, 0, 0, 0, 0, 0, 0, 0, 1572, 0, 0, 0, 0], "010210324103215430210": [1400, 0, 0, -11760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26880, 0, 0, 13440, 0, 0, 0, 3563, 2415, 3672, 436, 0, 0, 0, 0, 0, 3360, 0, 0, 0, 1400, 5600, 4200, 0, 0, 112, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 2100, 280, 0, 0, 0, 560, 0, 0, 0, 0, 3920, 560, 0, 0, 0, 0, 0, 0], "010210324103215432010": [490, 0, 0, -2688, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5124, 0, 0, 0, 2016, 0, 0, 679, 357, 684, 20, 0, 0, 0, 252, 0, 756, 0, 0, 0, 448, 1176, 798, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 448, 0, 0, 0, 0, 0, 0, 672, 0, 0, 896, 0, 0, 0, 0, 0, 0, 0], "010210324103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010210324130215403210": [615, -690, 0, 0, -1320, 0, 96, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 2400, 0, 1320, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 60, 0, 0, 315, 0, 0, 0, 0, 565, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 110, 0, 0, 60, 0, 0, 0, 0, 0, 0, 220, 0, 0, 660, 0, 0, 0, 0], "010210324130215430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210324130215432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010210324130251432010": [21135, 0, -47805, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64410, 0, 24300, 0, 0, 29130, 0, 0, 3402, 0, 0, 0, 990, 0, 990, 0, 0, 7035, 0, 0, 0, 0, 12715, 0, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 6165, 0, 0, 17060, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010210324132015403210": [6578, -4770, 0, 0, -26730, 0, 0, 0, 0, 0, 1992, 0, 0, 0, 0, 0, 33198, 0, 37842, 0, 19170, 0, 0, 0, 0, 0, 0, 0, 1992, 0, 0, 12314, 0, 0, 1714, 0, 0, 3289, 0, 0, 0, 0, 498, 0, 5097, 0, 3486, 7116, 0, 0, 756, 0, 0, 0, 0, 0, 0, 132, 0, 0, 0, 0, 1260, 0, 0, 5295, 0, 0, 13365, 0, 2520, 0, 0], "010210324132015430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210324132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010210324132051432010": [1770, 0, -3714, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4134, 4236, 0, 1080, 0, 0, 1599, 0, 0, 108, 0, 108, 0, 153, 27, 183, 0, 0, 354, 0, 0, 0, 0, 770, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 531, 0, 0, 1288, 0, 0, 0, 90, 0, 0, 0, 0, 180, 0, 0, 120, 0, 0, 0, 0, 360, 0, 0], "010210324132501432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010210324135201432010": [150, 0, -432, 0, 414, 0, 0, 0, 0, 0, 0, 0, 414, 0, 0, 0, 0, 516, 0, 630, 0, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 195, 0, 0, 30, 0, 0, 63, 0, 8, 0, 0, 0, 0, 189, 0, 0, 0, 0, 0, 45, 0, 0, 16, 0, 0, 0, 18, 0, 0, 0, 0, 36, 0, 0, 24, 0, 0, 0, 0, 72, 0, 0], "010210324310215403210": [87, -96, 0, 0, -264, 84, 0, 0, 0, 0, 54, 0, 0, 0, 132, 0, 0, 0, 486, 0, 264, 0, 0, 0, 0, 21, 0, 0, 0, 0, 33, 60, 0, 0, 51, 0, 0, 0, 0, 92, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31, 0, 0, 0, 0, 93, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132, 0, 0, 0, 0], "010210324310215430210": [0, 1440, 0, -3402, 0, 0, 0, 0, 0, 0, 1068, 0, 0, 0, 3402, 0, 0, 0, 3006, 0, 0, 1002, 0, 0, 0, 80, 40, 80, 0, 0, 788, 1362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 150, 0, 360, 0, 0, 745, 0, 0, 0, 0, 2235, 0, 0, 0, 600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210324310215432010": [0, -31815, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 159075, 0, 0, 0, 81060, 0, 0, 6811, 34055, 14164, 29412, 0, 33775, 0, 0, 0, 20265, 0, 0, 0, 11445, 0, 26145, 0, 0, 13104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5180, 0, 12495, 16380, 0, 0, 0, 0, 31080, 15540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210324310251432010": [76872, 0, -163992, 0, 0, 0, 0, 816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 194736, 0, 79056, 0, 0, 89760, 0, 0, 6396, 0, 0, 0, 3915, 4533, 8448, 0, 0, 20328, 0, 0, 0, 0, 36284, 0, 0, 6192, 2472, 0, 0, 0, 0, 0, 0, 22752, 0, 0, 58324, 0, 0, 0, 6588, 0, 0, 0, 0, 13176, 0, 0, 8784, 0, 0, 0, 0, 26352, 0, 0], "010210324310524310210": [-120, 276, 0, -370, 0, 0, 0, 0, 0, 0, 206, 0, 0, 0, 802, 0, 450, 0, 0, 0, 310, 0, 0, 0, 0, 24, 0, 24, 0, 0, 110, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 164, 0, 0, 43, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 288, 144, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210324310524312010": [-735, 1806, 0, -2177, 0, 0, 0, 0, 0, 0, 1379, 0, 0, 0, 2177, 0, 1911, 0, 0, 0, 1617, 0, 0, 0, 0, 147, 0, 204, 228, 0, 392, 0, 0, 735, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 819, 0, 546, 0, 0, 0, 84, 0, 0, 0, 0, 35, 0, 0, 1778, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210324312015403210": [65, -70, 0, 0, -360, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 600, 0, 680, 0, 360, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 200, 0, 0, 40, 0, 0, 100, 0, 0, 5, 0, 30, 0, 0, 0, 0, 160, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 180, 0, 0, 0, 0], "010210324312015430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210324312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010210324312051432010": [105, -140, 0, 8, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 46, 0, 46, 46, 0, 162, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 8, 12, 0, 0, 21, 0, 0, 0, 0, 35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0], "010210324312501432010": [3768, 0, -8040, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9552, 0, 0, 3888, 0, 0, 4704, 0, 0, 324, 0, 0, 0, 165, 219, 0, 0, 0, 1176, 0, 0, 0, 384, 1796, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2644, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "010210324315201432010": [3626, 0, -12054, 0, 13230, 0, 728, 0, 0, 0, 784, 0, 12054, 0, 0, 0, 0, 12250, 0, 14406, 0, 0, 10472, 0, 0, 0, 0, 192, 936, 0, 0, 0, 0, 0, 2618, 0, 0, 1393, 4284, 280, 0, 0, 224, 0, 6027, 0, 0, 0, 0, 0, 434, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 196, 0, 0, 0, 0, 392, 0, 0, 392, 0, 0], "010210342103215403210": [45, -50, 0, 0, -100, 0, 8, 0, 0, 0, 10, 0, 0, 0, 0, 10, 0, 0, 180, 0, 100, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 45, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 50, 0, 0, 0, 0], "010210342103215430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210342103215432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010210342103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010210342130215403210": [615, -690, 0, 0, -1320, 0, 96, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 2400, 0, 1320, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 60, 0, 0, 315, 0, 0, 0, 0, 565, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 110, 0, 0, 60, 0, 0, 0, 0, 0, 0, 220, 0, 0, 660, 0, 0, 0, 0], "010210342130215430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210342130215432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010210342130251432010": [21135, 0, -47805, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64410, 0, 24300, 0, 0, 29130, 0, 0, 3402, 0, 0, 0, 990, 0, 990, 0, 0, 7035, 0, 0, 0, 0, 12715, 0, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 6165, 0, 0, 17060, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010210342132015403210": [1202, 0, -1770, 0, -3006, 0, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 3093, 0, 5880, 0, 3006, 0, 0, 0, 0, 0, 0, 0, 528, 0, 435, 1622, 0, 0, 346, 0, 0, 313, 0, 192, 0, 0, 132, 0, 1707, 0, 924, 0, 0, 0, 354, 0, 0, 0, 0, 0, 0, 0, 0, 321, 0, 0, 0, 0, 0, 822, 0, 0, 1503, 0, 0, 0, 0], "010210342132015430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210342132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010210342132051432010": [1770, 0, -3714, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4134, 4236, 0, 1080, 0, 0, 1599, 0, 0, 108, 0, 108, 0, 153, 27, 183, 0, 0, 354, 0, 0, 0, 0, 770, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 531, 0, 0, 1288, 0, 0, 0, 90, 0, 0, 0, 0, 180, 0, 0, 120, 0, 0, 0, 0, 360, 0, 0], "010210342132501432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010210342310215403210": [615, -690, 0, 0, -1320, 0, 96, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 2400, 0, 1320, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 60, 0, 0, 315, 0, 0, 0, 0, 565, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 110, 0, 0, 60, 0, 0, 0, 0, 0, 0, 220, 0, 0, 660, 0, 0, 0, 0], "010210342310215430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210342310215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010210342310251432010": [2790, 0, -6195, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8040, 0, 2700, 0, 0, 3590, 0, 0, 378, 0, 0, 0, 110, 0, 110, 0, 0, 870, 0, 0, 0, 0, 1560, 0, 0, 390, 90, 0, 0, 0, 0, 0, 0, 950, 0, 0, 2190, 265, 0, 0, 225, 0, 0, 0, 0, 450, 0, 0, 300, 0, 0, 0, 0, 900, 0, 0], "010210342310524310210": [-120, 276, 0, -370, 0, 0, 0, 0, 0, 0, 206, 0, 0, 0, 802, 0, 450, 0, 0, 0, 310, 0, 0, 0, 0, 24, 0, 24, 0, 0, 110, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 164, 0, 0, 43, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 288, 144, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210342310524312010": [-735, 1806, 0, -2177, 0, 0, 0, 0, 0, 0, 1379, 0, 0, 0, 2177, 0, 1911, 0, 0, 0, 1617, 0, 0, 0, 0, 147, 0, 204, 228, 0, 392, 0, 0, 735, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 819, 0, 546, 0, 0, 0, 84, 0, 0, 0, 0, 35, 0, 0, 1778, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010210342312015403210": [615, -690, 0, 0, -1320, 0, 96, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 2400, 0, 1320, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 60, 0, 0, 315, 0, 0, 0, 0, 565, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 110, 0, 0, 60, 0, 0, 0, 0, 0, 0, 220, 0, 0, 660, 0, 0, 0, 0], "010210342312015430210": [-18240, 0, 0, -3210, 0, 0, 13464, 0, 0, 0, 6090, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 16419, 0, 0, 0, 0, 3135, 6180, 0, 0, 12180, 0, 0, 0, 0, 21285, 0, 0, 19785, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 8615, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 17230, 0, 0, 0, 0, 0, 0], "010210342312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010210342312051432010": [2760, 0, -5568, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 6744, 5712, 0, 3024, 0, 0, 2940, 0, 0, 36, 0, 0, 0, 99, 117, 732, 0, 0, 552, 0, 0, 0, 0, 980, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 828, 0, 0, 1996, 0, 0, 0, 252, 0, 0, 0, 0, 504, 0, 0, 336, 0, 0, 0, 0, 1008, 0, 0], "010210342312501432010": [3768, 0, -8040, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9552, 0, 0, 3888, 0, 0, 4704, 0, 0, 324, 0, 0, 0, 165, 219, 0, 0, 0, 1176, 0, 0, 0, 384, 1796, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2644, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "010210342510324312010": [0, 12, 0, 0, 0, 36, 0, 36, 0, 0, 30, 0, 0, 0, 60, 0, 54, 0, 0, 0, 0, 0, 0, 12, 0, 0, 18, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 3, 0, 0, 14, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 8, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0], "010210342510342312010": [-33, 0, 0, 588, 0, 0, 108, 0, 0, 0, 1161, 0, 0, 0, 1566, 0, 1485, 0, 0, 0, 0, 0, 0, 0, 0, 297, 0, 324, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 484, 0, 0, 0, 0, 0, 0, 54, 0, 0, 282, 54, 0, 0, 17, 0, 76, 0, 81, 0, 0, 0, 294, 0, 0, 0, 299, 0, 0, 0, 0, 0, 0, 0], "010210342534102132010": [825, 530, 0, 0, -3800, 0, 1452, 0, 0, 0, 13420, 0, 0, 0, 0, 0, 30580, 0, 0, 0, 0, 0, 0, 1716, 0, 3267, 0, 3630, 0, 0, 715, 0, 0, 0, 3861, 0, 0, 0, 9240, 0, 0, 4290, 0, 0, 3830, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2870, 0, 0, 0, 7660, 0, 0, 950, 0, 0, 0, 0, 3830, 0, 1900, 13390, 0, 0, 0], "010210342534102312010": [3160, 0, 0, 0, -9480, 0, 2208, 0, 0, 0, 24860, 0, 0, 0, 0, 0, 63360, 0, 11570, 0, 0, 0, 0, 1560, 0, 4968, 0, 5520, 0, 0, 5540, 0, 0, 0, 6610, 0, 0, 0, 14945, 0, 0, 7000, 0, 0, 7400, 0, 0, 3100, 0, 6735, 0, 0, 0, 0, 0, 0, 0, 0, 14800, 7400, 0, 13470, 0, 0, 0, 0, 0, 0, 4740, 26940, 0, 0, 0], "010210342534120103210": [704, 0, 0, 0, -2112, 0, 832, 0, 0, 0, 7664, 0, 0, 0, 0, 0, 17304, 0, 0, 0, 0, 212, 0, 0, 0, 1872, 0, 2080, 0, 0, 384, 0, 0, 1099, 2463, 0, 0, 0, 5256, 0, 0, 2516, 0, 0, 2180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1594, 0, 0, 0, 4360, 0, 0, 422, 0, 0, 0, 0, 2180, 0, 1056, 7596, 0, 0, 0], "010210342534120130210": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 0, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 905, 7550, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010210342534120132010": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 724, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 0, 7369, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010210342534120310210": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 0, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 905, 7550, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010210342534120312010": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 724, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 0, 7369, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010210342534123010210": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 0, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 905, 7550, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010210342534123012010": [-535, 3970, 0, 0, -8320, 0, 2732, 0, 0, 0, 26120, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 0, 724, 0, 6147, 0, 6830, 0, 0, 2215, 0, 0, 0, 7369, 0, 0, 0, 18690, 0, 0, 7550, 0, 0, 7570, 0, 0, 5740, 0, 8610, 0, 0, 0, 0, 0, 0, 0, 0, 15140, 0, 0, 2080, 0, 0, 0, 0, 7570, 0, 4160, 26870, 0, 0, 0], "010213021043215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010213021043215430210": [882, 0, 0, 0, -22716, 0, 0, 0, 0, 0, 12588, 0, 0, 0, 29340, 0, 0, 0, 40140, 0, 0, 15144, 0, 0, 0, 5292, 0, 0, 0, 9633, 11019, 0, 624, 0, 4410, 0, 0, 0, 0, 9114, 0, 0, 5292, 3024, 0, 1260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5600, 0, 5040, 0, 0, 0, 0, 0, 0, 0, 11200, 0, 0, 26028, 0, 7572, 0, 0], "010213021043215432010": [-3735, 0, 0, 0, 0, 0, 2304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22410, 0, 0, 0, 9225, 0, 0, 2844, 0, 0, 0, 0, 465, 465, 0, 0, 2190, 0, 0, 0, 0, 3495, 335, 0, 3420, 3120, 0, 3900, 0, 0, 0, 0, 1275, 0, 0, 0, 5200, 3900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213021043251432010": [53124, 0, -107472, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 11016, 0, 0, 111144, 0, 0, 0, 0, 28272, 0, 0, 1944, 0, 0, 0, 4293, 4455, 0, 0, 0, 12180, 0, 0, 0, 0, 14132, 0, 5112, 1944, 648, 0, 0, 0, 0, 0, 0, 15840, 0, 0, 36508, 0, 0, 0, 1620, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 5508, 0, 0, 0, 0], "010213021403215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213021403215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010213021403215432010": [-59925, 0, 0, 0, 56160, 0, 28708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 247230, 0, 0, 0, 111960, 0, 0, 35163, 0, 0, 0, 0, 8020, 0, 0, 0, 27990, 0, 0, 0, 8020, 38630, 4825, 0, 42340, 26760, 0, 36570, 0, 0, 0, 0, 0, 0, 0, 0, 43560, 26430, 0, 9360, 0, 6240, 0, 0, 0, 0, 0, 0, 9360, 18720, 0, 28080, 0, 0, 0], "010213021403251432010": [5250, 0, -12600, 0, 0, 0, 476, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 5400, 0, 0, 126, 0, 20, 0, 0, 290, 0, 0, 0, 1350, 0, 0, 0, 300, 1960, 0, 0, 225, 1260, 0, 0, 0, 0, 0, 0, 2700, 0, 0, 6300, 0, 0, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213021430215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213021430215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010213021430215432010": [-44895, 0, 0, 0, 0, 0, 3204, 0, 0, 0, 74560, 0, 0, 0, 0, 0, 0, 0, 269370, 0, 0, 0, 111180, 0, 0, 8979, 0, 0, 0, 0, 49340, 12060, 0, 0, 24780, 0, 0, 0, 0, 0, 43225, 0, 9780, 34920, 0, 34330, 0, 0, 0, 0, 1500, 0, 0, 0, 39560, 29670, 0, 18640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213021430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "010213021430251432010": [135, -90, -180, -1200, 1980, 0, 108, 0, 0, 0, 0, 0, 0, 1980, 0, 1200, 0, 0, 0, 1980, 0, 0, 1080, 0, 0, 243, 0, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 600, 0, 50, 45, 0, 270, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 120, 0, 0, 600, 0, 0, 0, 300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213021430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "010213021430521432010": [666, -744, -432, 0, 726, 0, 483, 0, 0, 0, 0, 0, 0, 3046, 0, 1816, 0, 0, 0, 2694, 0, 0, 1416, 0, 0, 0, 0, 0, 621, 46, 0, 0, 0, 0, 354, 0, 0, 333, 0, 0, 0, 0, 276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 190, 0, 0, 580, 0, 0, 0, 328, 0, 0, 0, 0, 0, 1160, 0, 656, 0, 0], "010213021432015403210": [0, 0, 900, 0, -8400, 0, 0, 0, 0, 0, 0, 0, 0, 26952, 0, 0, 13624, 0, 13200, 0, 8400, 0, 0, 0, 0, 1416, 7080, 0, 7836, 724, 0, 0, 600, 0, 2700, 0, 0, 0, 0, 0, 0, 0, 3375, 548, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3928, 0, 0, 225, 0, 0, 0, 1840, 0, 0, 0, 0, 4972, 0, 5520, 25956, 0, 0, 0, 0], "010213021432015430210": [0, 0, -11700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140184, 0, 0, 70408, 0, 46800, 0, 0, 25200, 0, 0, 0, 8472, 42360, 0, 42612, 2908, 0, 0, 9000, 0, 15300, 0, 0, 0, 0, 0, 0, 0, 19125, 716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18376, 0, 0, 1275, 0, 0, 0, 15280, 0, 0, 0, 0, 19924, 8400, 20640, 101052, 0, 0, 0, 0], "010213021432015432010": [0, 0, -5100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 95688, 0, 0, 44056, 0, 20400, 0, 0, 0, 8400, 0, 0, 5304, 26520, 0, 28284, 2356, 0, 0, 7800, 0, 9900, 0, 0, 0, 0, 0, 0, 0, 12375, 1412, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13432, 0, 0, 825, 0, 0, 0, 3760, 0, 0, 0, 0, 14068, 0, 11280, 64764, 0, 0, 0, 0], "010213021432051430210": [300, 0, -450, 0, -252, 0, 0, 248, 0, 0, 0, 124, 0, 588, 0, 0, 786, 504, 0, 0, 0, 168, 0, 0, 0, 9, 345, 0, 212, 0, 0, 0, 18, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 90, 0, 0, 294, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 140, 0, 0, 420, 0, 84, 0, 0], "010213021432051432010": [9255, 0, -18864, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 19536, 19926, 0, 0, 0, 0, 5064, 0, 0, 60, 0, 0, 0, 0, 195, 0, 0, 0, 1950, 0, 0, 0, 0, 2273, 165, 684, 0, 120, 0, 0, 0, 0, 0, 0, 2760, 0, 0, 6316, 0, 0, 0, 252, 0, 0, 336, 0, 0, 0, 0, 0, 0, 2016, 3024, 0, 0, 0, 0], "010213021432501430210": [5460, 0, -7650, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 26184, 0, 0, 21668, 14648, 0, 12330, 0, 11280, 0, 0, 0, 192, 6420, 0, 7872, 548, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 0, 2160, 376, 0, 0, 0, 0, 0, 0, 1530, 0, 0, 6596, 0, 0, 0, 0, 0, 0, 1880, 0, 0, 0, 0, 5129, 0, 0, 15387, 0, 5640, 0, 0], "010213021432501432010": [5341, 0, -21364, 0, 1178, 0, 0, 0, 0, 0, 0, 0, 0, 1178, 0, 0, 71534, 20480, 0, 4328, 0, 0, 16384, 0, 0, 0, 5341, 0, 10240, 0, 0, 0, 0, 0, 4096, 0, 0, 0, 0, 0, 1633, 0, 2560, 0, 10682, 0, 7238, 16315, 0, 0, 1311, 0, 0, 0, 0, 0, 0, 0, 0, 0, 350, 0, 525, 0, 0, 0, 0, 0, 0, 0, 1050, 0, 0], "010213021435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "010213021435021432010": [0, 0, -110, 0, 355, 0, 0, 0, 0, 0, 0, 0, 0, 445, 0, 0, 270, 0, 0, 355, 0, 0, 290, 74, 0, 60, 30, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 135, 0, 0, 10, 0, 60, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 45, 0, 0, 0, 0], "010213021435201430210": [104, 0, -120, -400, 528, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 0, 744, 0, 744, 0, 544, 0, 0, 0, 35, 279, 0, 436, 64, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 144, 0, 348, 0, 240, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 288, 0, 0, 464, 0, 72, 0, 0], "010213021435201432010": [0, 0, -552, 0, 1104, 0, 0, 0, 0, 0, 0, 0, 0, 1104, 0, 0, 0, 744, 0, 1008, 0, 0, 576, 0, 0, 81, 405, 0, 396, 24, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 180, 0, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 12, 0, 0, 392, 376, 24, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0], "010213021435204132010": [180, -150, -195, 70, 120, 0, 0, 120, 0, 0, 0, 0, 0, 380, 0, 0, 0, 200, 0, 0, 150, 0, 210, 66, 0, 0, 180, 0, 120, 20, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 30, 0, 0, 0, 5, 0, 0, 0, 0, 0, 130, 60, 0, 0, 0], "010213021435240103210": [645, -774, 0, 0, 0, 0, 0, 306, 0, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 504, 0, 0, 252, 0, 0, 0, 0, 459, 0, 306, 51, 0, 0, 192, 0, 129, 0, 0, 93, 0, 0, 0, 0, 0, 0, 153, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 62, 0, 0, 126, 0, 0, 0, 0, 0, 0, 124, 0, 0, 624, 252, 0, 0, 0], "010213021435240130210": [100, -120, 0, 20, -30, 0, 0, 24, 0, 0, 0, 0, 0, 172, 0, 0, 0, 54, 84, 0, 20, 0, 0, 0, 0, 0, 36, 0, 24, 4, 0, 0, 20, 0, 20, 0, 0, 32, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 101, 0, 0, 0, 0], "010213021435240132010": [171, -310, 56, 0, 150, 0, 30, 0, 0, 0, 0, 0, 0, 746, 0, 0, 0, 0, 446, 0, 522, 0, 348, 0, 0, 0, 171, 0, 234, 11, 0, 0, 0, 0, 87, 0, 0, 0, 0, 0, 0, 0, 66, 0, 0, 0, 0, 0, 0, 118, 0, 0, 0, 31, 0, 0, 0, 0, 149, 0, 0, 0, 56, 0, 0, 0, 0, 0, 298, 298, 0, 0, 0], "010213021435243010210": [0, -1256, 0, 0, 3140, 0, 9240, 0, 0, 0, 0, 0, 0, 39160, 0, 0, 0, 0, 0, 16654, 0, 0, 4488, 0, 0, 0, 0, 0, 11880, 880, 0, 0, 5346, 0, 4224, 0, 0, 0, 0, 0, 0, 0, 5280, 0, 0, 0, 0, 0, 0, 2312, 0, 0, 0, 3299, 0, 462, 0, 0, 785, 0, 0, 9112, 0, 0, 0, 5480, 0, 0, 18010, 1570, 0, 0, 0], "010213021435243012010": [0, -2920, 0, 0, 7300, 0, 18480, 0, 0, 0, 0, 0, 0, 78320, 0, 0, 0, 0, 0, 34430, 0, 0, 0, 4488, 0, 0, 0, 0, 23760, 1760, 0, 0, 9570, 0, 8448, 0, 0, 0, 0, 0, 0, 0, 10560, 0, 0, 0, 0, 0, 0, 9520, 0, 0, 0, 6955, 0, 550, 0, 0, 1825, 0, 0, 19040, 0, 0, 0, 10620, 0, 0, 35510, 3650, 0, 0, 0], "010213024103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010213024103215430210": [0, 0, -14940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59760, 0, 0, 28908, 0, 3168, 0, 8046, 8199, 0, 0, 0, 1824, 1824, 0, 0, 6771, 0, 0, 0, 0, 10677, 557, 0, 8046, 1500, 0, 4284, 0, 0, 0, 0, 0, 0, 0, 0, 2500, 5610, 0, 0, 0, 0, 9636, 0, 0, 0, 0, 0, 9636, 0, 0, 0, 0, 0, 0], "010213024103215432010": [0, 0, -88272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 353088, 0, 0, 0, 140976, 0, 0, 16551, 82755, 0, 44100, 0, 58740, 0, 0, 0, 35244, 0, 0, 0, 14640, 0, 12212, 0, 27576, 0, 0, 23928, 0, 0, 25140, 0, 0, 0, 0, 0, 9592, 22068, 0, 0, 0, 0, 95712, 0, 71784, 0, 0, 0, 95712, 0, 0, 0, 0, 0, 0], "010213024103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213024130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213024130215430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213024130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213024130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213024132015403210": [5685, -6510, 0, 0, -10200, 0, 336, 0, 0, 0, 0, 1200, 0, 0, 0, 0, 0, 0, 18840, 0, 10200, 0, 0, 0, 0, 1476, 0, 0, 0, 0, 60, 660, 0, 0, 2385, 0, 0, 0, 0, 4355, 0, 0, 1560, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 400, 0, 850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1700, 0, 0, 5100, 0, 0, 0, 0], "010213024132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213024132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213024132051432010": [690, 0, -2034, 0, 1998, 0, 0, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 2202, 0, 0, 2430, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 321, 780, 16, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 90, 0, 0, 32, 0, 0, 0, 36, 0, 0, 0, 0, 72, 0, 0, 48, 0, 0, 0, 0, 144, 0, 0], "010213024132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213024135201432010": [50, 0, -144, 0, 138, 0, 0, 0, 0, 0, 0, 0, 162, 0, 0, 0, 0, 180, 0, 210, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 0, 65, 0, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 12, 0, 0, 12, 0, 0, 12, 0, 24, 0, 0], "010213024310215403210": [165, -38, -200, 0, -168, 0, 0, 0, 0, 0, 0, 24, 88, 0, 128, 0, 0, 0, 336, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 36, 0, 0, 33, 0, 0, 0, 0, 55, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 50, 0, 0, 64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0], "010213024310215430210": [0, 0, -364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 864, 0, 56, 0, 238, 119, 0, 0, 0, 4, 4, 0, 0, 215, 0, 0, 0, 0, 357, 41, 0, 238, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 70, 0, 84, 0, 0, 0, 264, 0, 0, 0, 112, 112, 0, 0, 0, 0, 0, 0], "010213024310215432010": [0, 0, -8960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15960, 35840, 0, 0, 0, 24920, 9688, 0, 5850, 2925, 1090, 0, 2065, 0, 0, 0, 0, 3808, 0, 0, 2610, 0, 7035, 0, 0, 4760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5320, 2240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213024310251432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213024312015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213024312015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213024312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213024312051432010": [167125, -268275, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 551250, 338625, 0, 132300, 0, 0, 156450, 0, 0, 9, 0, 45, 0, 0, 0, 22750, 0, 0, 33425, 0, 0, 83585, 0, 0, 0, 0, 0, 22470, 0, 0, 0, 136500, 0, 0, 0, 0, 0, 36225, 0, 0, 22575, 11025, 0, 0, 0, 0, 22050, 0, 0, 14700, 0, 0, 0, 0, 44100, 0, 0], "010213024312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213024315201432010": [1602, 0, -4846, 0, 4886, 0, 0, 0, 0, 0, 120, 0, 4886, 0, 0, 0, 0, 5042, 0, 5390, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1034, 0, 0, 737, 1724, 0, 40, 32, 0, 0, 2371, 0, 0, 0, 0, 0, 218, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 84, 0, 0, 56, 0, 0, 0, 0, 168, 0, 0], "010213042103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213042103215430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213042103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213042103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213042130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213042130215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010213042130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213042130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213042132015403210": [2205, -2532, 0, 0, -3240, 0, 108, 0, 0, 0, 0, 0, 0, 0, 480, 0, 0, 0, 5910, 0, 3240, 0, 0, 0, 0, 369, 0, 0, 0, 0, 0, 0, 0, 0, 810, 0, 0, 0, 0, 1350, 87, 0, 396, 72, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 350, 0, 120, 0, 0, 0, 0, 0, 0, 0, 700, 0, 0, 1620, 0, 0, 0, 0], "010213042132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213042132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213042132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010213042132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213042310215403210": [765, -870, 0, 0, -1440, 0, 96, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 2640, 0, 1440, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 60, 0, 0, 345, 0, 0, 0, 0, 615, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 780, 0, 0, 0, 0], "010213042310215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213042310215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010213042310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213042312015403210": [15363, -15210, 0, 0, -23088, 0, 0, 0, 0, 0, 0, 952, 0, 0, 0, 0, 0, 0, 30048, 0, 15408, 0, 0, 0, 0, 768, 0, 0, 0, 0, 184, 660, 0, 0, 3687, 0, 0, 0, 0, 6401, 0, 0, 768, 256, 0, 0, 0, 0, 480, 0, 768, 0, 0, 0, 0, 2270, 0, 640, 0, 0, 0, 0, 1280, 0, 0, 4860, 0, 0, 12020, 0, 2560, 0, 0], "010213042312015430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213042312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213042312051432010": [12219, 0, -24816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34050, 25950, 0, 13608, 0, 0, 16140, 0, 0, 0, 0, 0, 432, 144, 0, 0, 0, 0, 4035, 0, 0, 0, 3762, 4073, 0, 0, 108, 0, 0, 0, 756, 1314, 0, 0, 3096, 0, 0, 8146, 0, 0, 0, 1134, 0, 0, 0, 0, 2268, 0, 0, 1512, 0, 0, 0, 0, 4536, 0, 0], "010213042312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213042534102132010": [-135, 170, 0, 0, -20, 0, 12, 0, 0, 0, 0, 140, 0, 0, 0, 0, 300, 0, 120, 0, 0, 0, 0, 0, 0, 27, 0, 30, 0, 0, 35, 0, 0, 15, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 20, 0, 0, 0, 10, 40, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 40, 0, 0, 0, 0, 20, 0, 80, 140, 0, 0, 0], "010213042534102312010": [-135, 170, 0, 0, -20, 0, 12, 0, 0, 0, 0, 140, 0, 0, 0, 0, 300, 0, 120, 0, 0, 0, 0, 0, 0, 27, 0, 30, 0, 0, 35, 0, 0, 15, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 20, 0, 0, 0, 10, 40, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 40, 0, 0, 0, 0, 20, 0, 80, 140, 0, 0, 0], "010213201043215403210": [45, -50, 0, 0, -100, 0, 8, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 180, 0, 100, 0, 0, 0, 0, 18, 0, 0, 0, 5, 5, 0, 0, 0, 25, 0, 0, 0, 0, 45, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0, 0], "010213201043215430210": [156, 0, 0, 0, -4680, 0, 0, 0, 0, 0, 1800, 0, 0, 0, 7176, 0, 0, 0, 8424, 0, 0, 3120, 0, 0, 0, 2088, 0, 1152, 0, 2139, 873, 0, 0, 0, 780, 0, 0, 0, 0, 3532, 0, 0, 936, 696, 0, 0, 0, 0, 0, 0, 0, 0, 0, 320, 0, 1248, 0, 840, 0, 0, 0, 0, 0, 0, 0, 2496, 0, 0, 5928, 0, 1560, 0, 0], "010213201043215432010": [-1773, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2032, 0, 0, 0, 0, 0, 0, 0, 10638, 0, 0, 0, 4536, 0, 0, 1377, 0, 0, 0, 0, 762, 0, 432, 0, 1566, 0, 0, 0, 978, 1704, 713, 0, 1377, 1212, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 508, 1134, 753, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213201043251432010": [11172, 0, -22578, 0, 0, 0, 0, 0, 0, 0, 480, 0, 0, 0, 2106, 0, 0, 23280, 0, 0, 0, 0, 5928, 0, 0, 432, 0, 0, 0, 234, 270, 0, 1098, 0, 2580, 0, 0, 0, 0, 4444, 0, 0, 432, 144, 0, 0, 0, 0, 0, 0, 3330, 0, 0, 7880, 0, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 351, 0, 0, 1053, 0, 0, 0, 0], "010213201403215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010213201403215430210": [-6395, 0, 0, -12600, 0, 0, 11979, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76170, 0, 0, 35400, 0, 0, 0, 1279, 0, 0, 12065, 0, 15645, 3580, 0, 0, 7955, 0, 0, 0, 0, 0, 5670, 0, 7290, 2280, 0, 0, 0, 0, 1425, 0, 0, 0, 0, 0, 0, 4475, 3800, 5700, 0, 0, 0, 0, 0, 0, 0, 11800, 7600, 0, 0, 0, 0, 0, 0], "010213201403215432010": [0, -49140, 0, 0, 71820, 0, 0, 0, 0, 0, 54880, 0, 0, 71820, 0, 0, 0, 0, 102060, 0, 0, 0, 45360, 0, 0, 12684, 0, 216, 6828, 6720, 0, 0, 0, 0, 11340, 0, 0, 0, 0, 21140, 0, 0, 14175, 25536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13720, 0, 11340, 17325, 13720, 0, 0, 0, 0, 0, 0, 0, 0, 11970, 0, 0, 35910, 0, 0, 0], "010213201403251432010": [10500, 0, -21630, 0, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 5670, 0, 0, 0, 23520, 0, 0, 0, 0, 5880, 0, 0, 189, 0, 486, 1188, 945, 0, 0, 0, 0, 2100, 0, 0, 0, 0, 2975, 0, 630, 0, 756, 0, 0, 0, 0, 0, 0, 3150, 0, 0, 8470, 0, 0, 0, 630, 0, 0, 0, 0, 0, 0, 0, 945, 0, 0, 2835, 0, 0, 0, 0], "010213201430215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010213201430215430210": [-69360, 0, 0, 0, -73800, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 563760, 0, 0, 259800, 0, 0, 0, 67419, 0, 0, 0, 0, 25340, 25340, 0, 0, 58615, 0, 0, 0, 0, 89245, 15785, 0, 78770, 23520, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 0, 0, 30650, 35100, 58800, 0, 0, 0, 0, 0, 0, 0, 90700, 70200, 0, 36900, 0, 24600, 0, 0], "010213201430215432010": [0, -49140, 0, 0, 71820, 0, 0, 0, 0, 0, 54880, 0, 0, 71820, 0, 0, 0, 0, 102060, 0, 0, 0, 45360, 0, 0, 12684, 0, 216, 6828, 6720, 0, 0, 0, 0, 11340, 0, 0, 0, 0, 21140, 0, 0, 14175, 25536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13720, 0, 11340, 17325, 13720, 0, 0, 0, 0, 0, 0, 0, 0, 11970, 0, 0, 35910, 0, 0, 0], "010213201430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "010213201430251432010": [6300, 0, -12978, 0, 0, 0, 0, 0, 0, 0, 4487, 0, 0, 14434, 0, 6545, 0, 14112, 0, 0, 0, 0, 3528, 0, 0, 0, 0, 267, 1068, 623, 0, 0, 378, 0, 1260, 0, 0, 3150, 0, 0, 0, 0, 0, 623, 0, 0, 0, 0, 0, 0, 1890, 0, 0, 5971, 0, 0, 0, 0, 0, 686, 0, 0, 0, 0, 0, 910, 0, 0, 7217, 0, 0, 0, 0], "010213201430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "010213201430521432010": [666, -744, -432, 0, 726, 0, 483, 0, 0, 0, 0, 0, 0, 3046, 0, 1816, 0, 0, 0, 2694, 0, 0, 1416, 0, 0, 0, 0, 0, 621, 46, 0, 0, 0, 0, 354, 0, 0, 333, 0, 0, 0, 0, 276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 190, 0, 0, 580, 0, 0, 0, 328, 0, 0, 0, 0, 0, 1160, 0, 656, 0, 0], "010213201432010543210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "010213201432015043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "010213201432015403210": [344, 0, 0, 0, -3872, 0, 0, 0, 0, 0, 0, 0, 0, 15472, 0, 0, 7548, 0, 5680, 0, 3872, 0, 0, 0, 0, 634, 3514, 0, 4620, 580, 0, 0, 532, 0, 1500, 0, 0, 0, 0, 0, 0, 0, 1789, 0, 3224, 0, 2516, 0, 0, 0, 220, 0, 0, 0, 0, 0, 275, 0, 0, 0, 0, 0, 0, 0, 0, 3224, 0, 0, 9672, 0, 0, 0, 0], "010213201432015430210": [8335, 0, 0, 0, -45900, 0, 0, 0, 0, 0, 0, 0, 0, 145350, 0, 0, 75688, 0, 41790, 0, 0, 23648, 0, 5214, 0, 17190, 7065, 0, 0, 0, 0, 0, 11532, 0, 17444, 0, 0, 43610, 0, 0, 3375, 0, 17190, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22950, 0, 0, 0, 0, 0, 0, 5100, 0, 1738, 0, 0, 31875, 0, 0, 95625, 0, 15300, 0, 0], "010213201432015432010": [0, 0, 0, 0, -17928, 0, 0, 0, 0, 0, 0, 0, 0, 115512, 0, 0, 68280, 0, 35856, 0, 0, 0, 100704, 46080, 0, 15321, 8325, 0, 0, 0, 0, 0, 0, 0, 13656, 0, 0, 34140, 0, 0, 2332, 0, 15321, 3764, 0, 0, 0, 0, 0, 37456, 0, 0, 0, 21100, 0, 0, 4207, 0, 0, 0, 1992, 0, 2988, 0, 0, 22240, 0, 0, 66720, 0, 5976, 0, 0], "010213201432051043210": [60, -48, -30, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 162, 0, 0, 76, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 12, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 2, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0, 0], "010213201432051403210": [100, 0, -150, 0, -56, 0, 0, 36, 0, 0, 0, 318, 0, 448, 0, 0, 318, 112, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 36, 112, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 252, 0, 0, 0, 0], "010213201432051430210": [104, 0, -120, -400, 528, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 744, 0, 0, 744, 0, 544, 0, 0, 0, 35, 279, 0, 436, 64, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 144, 0, 348, 0, 240, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 288, 0, 0, 464, 0, 72, 0, 0], "010213201432051432010": [5386, 0, -27121, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 107588, 76168, 0, 8280, 0, 0, 25136, 0, 0, 5724, 2586, 0, 0, 0, 0, 0, 0, 0, 6284, 0, 0, 15710, 0, 0, 1046, 0, 5724, 184, 0, 0, 0, 25749, 0, 0, 1225, 0, 0, 9347, 0, 0, 0, 0, 0, 0, 920, 0, 1380, 0, 0, 0, 0, 0, 0, 0, 2760, 0, 0], "010213201432501043210": [3190, -3684, 0, 0, 64, 0, 0, 0, 0, 0, 0, 2262, 0, 6700, 0, 0, 2352, 3200, 0, 0, 424, 0, 0, 0, 0, 0, 0, 0, 0, 754, 0, 0, 744, 0, 638, 0, 0, 1595, 0, 0, 0, 0, 0, 0, 1101, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 60, 0, 0, 1146, 0, 0, 3318, 0, 120, 0, 0], "010213201432501403210": [100, 0, -150, 0, -56, 0, 0, 36, 0, 0, 0, 318, 0, 448, 0, 0, 318, 206, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 36, 112, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 252, 0, 0, 0, 0], "010213201432501430210": [1139, 0, -1570, -1220, 888, 0, 0, 0, 0, 0, 0, 0, 0, 7406, 0, 0, 5044, 3714, 0, 3084, 0, 2684, 0, 0, 0, 0, 1139, 0, 2216, 359, 0, 0, 0, 0, 671, 0, 0, 0, 0, 0, 0, 0, 554, 0, 2278, 0, 1600, 0, 0, 0, 314, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 0, 0, 1493, 0, 0, 3259, 0, 732, 0, 0], "010213201432501432010": [5386, 0, -27121, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 107588, 31420, 0, 8280, 0, 0, 25136, 0, 0, 5724, 2586, 0, 0, 0, 0, 0, 0, 0, 6284, 0, 0, 15710, 0, 0, 1046, 0, 5724, 184, 0, 0, 0, 25749, 0, 0, 1225, 0, 0, 9347, 0, 0, 0, 0, 0, 0, 920, 0, 1380, 0, 0, 0, 0, 0, 0, 0, 2760, 0, 0], "010213201435021430210": [1925, -2206, 0, -2720, 5520, 0, 0, 0, 0, 0, 0, 0, 0, 5840, 0, 0, 3400, 0, 0, 5520, 0, 2720, 0, 0, 0, 0, 749, 0, 1112, 0, 0, 0, 0, 0, 680, 0, 0, 588, 0, 0, 121, 0, 278, 96, 0, 0, 160, 0, 0, 0, 0, 0, 0, 0, 0, 480, 0, 0, 1440, 0, 960, 0, 0, 0, 0, 0, 0, 0, 160, 0, 0, 0, 0], "010213201435021432010": [0, 0, 0, -45440, 90732, 0, 0, 0, 0, 0, 0, 0, 0, 84588, 0, 0, 45144, 0, 0, 90732, 0, 0, 38256, 0, 0, 4089, 17769, 0, 22572, 0, 0, 0, 0, 0, 9564, 0, 0, 0, 0, 892, 2964, 0, 9732, 3728, 0, 0, 0, 0, 1288, 0, 0, 0, 0, 0, 0, 9828, 1044, 0, 20672, 0, 14464, 0, 11360, 0, 0, 0, 0, 2048, 0, 0, 0, 0, 0], "010213201435201043210": [50, -60, 0, 0, 8, 0, 0, 0, 0, 0, 0, 6, 0, 80, 0, 0, 16, 40, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 12, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0, 0], "010213201435201403210": [30, -28, -10, 0, 0, 0, 0, 8, 0, 0, 0, 38, 0, 84, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 8, 14, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0, 0], "010213201435201430210": [1898, 0, -2190, -7744, 10302, 0, 0, 0, 0, 0, 0, 0, 0, 17284, 0, 0, 0, 9680, 0, 10302, 0, 7744, 0, 0, 0, 326, 3528, 0, 4840, 0, 0, 0, 0, 0, 1936, 0, 0, 0, 0, 0, 546, 0, 1536, 580, 0, 0, 0, 0, 0, 0, 438, 0, 0, 3710, 0, 0, 0, 0, 4350, 0, 2900, 0, 0, 0, 0, 845, 0, 0, 3491, 0, 0, 0, 0], "010213201435201432010": [0, 0, 0, -12112, 18168, 0, 0, 0, 0, 0, 0, 0, 0, 24712, 6144, 0, 0, 12840, 0, 18168, 0, 0, 10272, 0, 0, 858, 4290, 0, 6420, 0, 0, 0, 0, 0, 2568, 0, 0, 0, 0, 0, 996, 0, 2463, 1468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3272, 0, 920, 297, 0, 6156, 0, 6152, 0, 3028, 0, 0, 0, 0, 0, 200, 0, 0, 0, 0], "010213201435204103210": [30, -28, -10, 0, 0, 0, 0, 8, 0, 0, 0, 38, 0, 84, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 8, 14, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0, 0], "010213201435204130210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "010213201435204132010": [180, -150, -195, 70, 120, 0, 0, 120, 0, 0, 0, 0, 0, 380, 0, 0, 0, 200, 0, 0, 150, 0, 210, 66, 0, 0, 180, 0, 120, 20, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 30, 0, 0, 0, 5, 0, 0, 0, 0, 0, 130, 60, 0, 0, 0], "010213201435204310210": [50, -36, -30, -32, 48, 0, 0, 0, 0, 0, 0, 78, 0, 140, 0, 0, 0, 66, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 10, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 39, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 18, 0, 0, 46, 24, 0, 0, 0], "010213201435204312010": [370, 0, -716, -788, 1504, 0, 0, 0, 0, 0, 0, 1122, 0, 1504, 0, 0, 0, 717, 0, 0, 0, 0, 188, 0, 0, 0, 0, 0, 0, 374, 0, 0, 27, 0, 74, 0, 0, 185, 0, 0, 0, 0, 0, 0, 555, 0, 0, 0, 8, 0, 111, 0, 0, 0, 0, 0, 0, 0, 394, 0, 12, 0, 9, 0, 0, 0, 0, 0, 0, 752, 0, 0, 0], "010213201435240103210": [1111, -1426, 0, 0, 232, 0, 0, 0, 0, 0, 0, 0, 0, 2156, 0, 0, 0, 0, 1056, 0, 0, 220, 0, 0, 0, 0, 231, 0, 264, 11, 0, 0, 330, 0, 275, 0, 0, 440, 0, 0, 0, 0, 66, 0, 0, 0, 0, 0, 0, 106, 0, 0, 0, 178, 0, 0, 0, 0, 322, 0, 0, 212, 0, 0, 0, 106, 0, 0, 962, 644, 0, 0, 0], "010213201435240130210": [50, -64, 0, 0, 10, 0, 0, 12, 0, 0, 0, 0, 0, 86, 0, 0, 0, 0, 42, 0, 10, 0, 0, 0, 0, 0, 18, 0, 12, 2, 0, 0, 10, 0, 10, 0, 0, 16, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 4, 0, 0, 0, 7, 0, 0, 0, 0, 13, 0, 0, 8, 0, 0, 0, 4, 0, 0, 38, 26, 0, 0, 0], "010213201435240132010": [171, -310, 56, 0, 150, 0, 30, 0, 0, 0, 0, 0, 0, 746, 0, 0, 0, 0, 446, 0, 522, 0, 348, 0, 0, 0, 171, 0, 234, 11, 0, 0, 0, 0, 87, 0, 0, 0, 0, 0, 0, 0, 66, 0, 0, 0, 0, 0, 0, 118, 0, 0, 0, 31, 0, 0, 0, 0, 149, 0, 0, 0, 56, 0, 0, 0, 0, 0, 298, 298, 0, 0, 0], "010213201435240310210": [375, -482, 0, 0, 80, 0, 0, 0, 0, 0, 0, 480, 0, 948, 0, 0, 0, 0, 416, 0, 0, 0, 60, 0, 0, 0, 87, 0, 0, 131, 0, 0, 90, 0, 75, 0, 0, 144, 0, 0, 0, 0, 0, 0, 124, 58, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 62, 0, 0, 434, 248, 0, 0, 0], "010213201435240312010": [135, -170, 0, 0, 20, 0, 0, 0, 0, 0, 0, 120, 0, 300, 0, 0, 0, 0, 140, 0, 0, 0, 0, 12, 0, 0, 15, 0, 0, 35, 0, 0, 30, 0, 27, 0, 0, 60, 0, 0, 0, 0, 0, 0, 40, 10, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 40, 0, 0, 0, 20, 0, 0, 140, 80, 0, 0, 0], "010213201435243010210": [24, 0, -408, 496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 992, 0, 0, 0, 0, 0, 440, 0, 0, 0, 0, 0, 54, 294, 0, 300, 20, 0, 0, 120, 60, 120, 0, 0, 0, 0, 0, 0, 0, 129, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 15, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 496, 0, 0, 0, 0], "010213201435243012010": [24, 0, -408, 496, 0, 0, 0, 0, 0, 0, 0, 0, 0, 992, 0, 0, 0, 0, 0, 440, 0, 0, 0, 48, 0, 54, 294, 0, 300, 20, 0, 0, 120, 0, 108, 0, 0, 0, 0, 0, 0, 0, 129, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 15, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 496, 0, 0, 0, 0], "010213204103215403210": [153, -174, 0, 0, -288, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 528, 0, 288, 0, 0, 0, 0, 48, 24, 0, 0, 0, 0, 12, 0, 0, 69, 0, 0, 0, 0, 123, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0, 0], "010213204103215430210": [0, 0, 0, 0, -893808, 0, 0, 0, 0, 0, 0, 0, 176622, 0, 0, 0, 0, 0, 1787616, 0, 0, 772470, 0, 109554, 0, 235128, 134340, 25278, 0, 0, 0, 100950, 0, 0, 167880, 0, 0, 0, 0, 347100, 0, 0, 209850, 85182, 0, 96366, 0, 0, 0, 0, 0, 0, 0, 0, 75762, 195680, 0, 0, 0, 0, 158178, 0, 0, 0, 0, 178405, 58866, 0, 535215, 0, 297936, 0, 0], "010213204103215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "010213204103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213204130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213204130215430210": [-69360, 0, 0, 0, -73800, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 563760, 0, 0, 259800, 0, 0, 0, 67419, 0, 0, 0, 0, 25340, 25340, 0, 0, 58615, 0, 0, 0, 0, 89245, 15785, 0, 78770, 23520, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 0, 0, 30650, 35100, 58800, 0, 0, 0, 0, 0, 0, 0, 90700, 70200, 0, 36900, 0, 24600, 0, 0], "010213204130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213204130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213204132015403210": [570, 0, -516, 0, -2034, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1572, 0, 2712, 0, 1386, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 786, 0, 0, 150, 0, 0, 0, 0, 250, 12, 0, 36, 0, 0, 0, 36, 42, 0, 0, 168, 0, 0, 392, 0, 0, 0, 54, 0, 0, 0, 0, 108, 0, 0, 411, 0, 0, 1017, 0, 216, 0, 0], "010213204132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213204132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213204132051432010": [5559, 0, -11214, 0, 0, 0, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 13566, 11502, 0, 6048, 0, 0, 6948, 0, 0, 72, 0, 0, 0, 0, 234, 0, 0, 0, 1737, 0, 0, 0, 1266, 1973, 198, 0, 0, 144, 0, 0, 0, 0, 0, 0, 1458, 0, 0, 4018, 0, 0, 0, 504, 0, 0, 0, 0, 1008, 0, 0, 672, 0, 0, 0, 0, 2016, 0, 0], "010213204132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213204135201432010": [780, -1088, -950, 0, 2280, 0, 0, 0, 0, 0, 0, 3060, 2280, 0, 0, 0, 0, 2170, 0, 2496, 0, 0, 1319, 0, 0, 0, 780, 0, 0, 0, 0, 695, 0, 0, 156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 472, 236, 0, 0, 0, 0, 175, 0, 0, 0, 0, 0, 284, 18, 0, 0, 0, 0, 36, 0, 0, 24, 0, 0, 0, 0, 72, 0, 0], "010213204310215403210": [120, -138, 0, 0, -258, 0, 0, 0, 0, 0, 0, 0, 54, 0, 156, 0, 0, 0, 486, 0, 258, 0, 0, 0, 0, 30, 15, 0, 0, 0, 39, 66, 0, 0, 48, 0, 0, 0, 0, 85, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 0, 0], "010213204310215430210": [122389, 0, 0, 0, -910944, 0, 0, 8716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1087554, 0, 0, 508896, 0, 73800, 0, 59893, 0, 0, 0, 0, 71422, 0, 0, 0, 127224, 0, 0, 0, 71422, 140618, 46677, 0, 57714, 48724, 0, 25128, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132670, 0, 75912, 0, 0, 0, 0, 24600, 0, 0, 253040, 0, 0, 455472, 0, 303648, 0, 0], "010213204310215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "010213204310251432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213204312015403210": [27, -30, 0, 0, -108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 204, 0, 108, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 60, 0, 0, 12, 0, 0, 26, 0, 0, 3, 0, 6, 0, 18, 0, 12, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "010213204312015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213204312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213204312051432010": [11710, 0, -26673, 0, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 0, 0, 60192, 36432, 0, 10584, 0, 0, 18840, 0, 0, 126, 0, 0, 0, 210, 0, 0, 0, 0, 4710, 0, 0, 6170, 5920, 0, 0, 0, 0, 252, 0, 0, 0, 9801, 0, 0, 2625, 0, 0, 9381, 0, 0, 0, 882, 0, 0, 0, 0, 1764, 0, 0, 1176, 0, 0, 0, 0, 3528, 0, 0], "010213204312501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213204315201432010": [105, -122, -140, 0, 270, 0, 0, 0, 0, 0, 0, 348, 270, 0, 0, 0, 0, 208, 0, 270, 0, 0, 188, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 47, 0, 0, 0, 65, 9, 0, 0, 0, 0, 70, 35, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213240103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213240103215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213240103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213240103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213240130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213240130215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213240130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213240130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213240132015403210": [570, 0, -516, 0, -2034, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1572, 0, 2712, 0, 1386, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 786, 0, 0, 150, 0, 0, 0, 0, 250, 12, 0, 36, 0, 0, 0, 36, 42, 0, 0, 168, 0, 0, 392, 0, 0, 0, 54, 0, 0, 0, 0, 108, 0, 0, 411, 0, 0, 1017, 0, 216, 0, 0], "010213240132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213240132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213240132051432010": [8085, 0, -16314, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 21246, 16746, 0, 9072, 0, 0, 10500, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 2250, 2875, 180, 0, 0, 216, 0, 0, 0, 468, 0, 0, 2070, 0, 0, 5858, 0, 0, 0, 756, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "010213240132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213240135201432010": [690, 0, -2034, 0, 1998, 0, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 0, 0, 2202, 0, 2430, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 321, 780, 16, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 90, 0, 0, 32, 0, 0, 0, 36, 0, 0, 0, 0, 72, 0, 0, 48, 0, 0, 0, 0, 144, 0, 0], "010213240310215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213240310215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213240310215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010213240310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213240312015403210": [27, -30, 0, 0, -108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 204, 0, 108, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 60, 0, 0, 12, 0, 0, 26, 0, 0, 3, 0, 6, 0, 18, 0, 12, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "010213240312015430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213240312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213240312051432010": [33425, -53655, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 110250, 67725, 0, 26460, 0, 0, 31290, 0, 0, 837, 3348, 837, 0, 0, 0, 4550, 0, 0, 6685, 0, 0, 17131, 0, 0, 0, 0, 0, 147, 0, 0, 7245, 27300, 0, 0, 0, 0, 0, 0, 0, 0, 4515, 2205, 0, 0, 0, 0, 4410, 0, 0, 2940, 0, 0, 0, 0, 8820, 0, 0], "010213240312501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213240315201432010": [1372, 0, -4704, 0, 5292, 0, 0, 0, 0, 0, 0, 5292, 0, 0, 0, 0, 0, 4704, 0, 5292, 0, 0, 3864, 0, 0, 0, 630, 54, 468, 0, 0, 0, 0, 0, 966, 0, 0, 308, 1603, 42, 0, 0, 63, 0, 2352, 147, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213243010215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213243010215430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010213243010215432010": [-20959, 0, 0, 0, 0, 0, 6948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185082, 59328, 0, 0, 84456, 0, 0, 13347, 0, 0, 0, 0, 35190, 0, 0, 0, 21114, 0, 0, 22888, 12302, 0, 13863, 0, 15084, 12936, 0, 0, 0, 0, 3708, 0, 0, 0, 0, 0, 0, 15758, 13698, 4944, 0, 0, 0, 0, 9888, 0, 0, 6592, 0, 0, 0, 0, 19776, 0, 0], "010213243010251432010": [36, -48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 0, 72, 0, 0, 48, 0, 0, 0, 0, 0, 0, 3, 9, 0, 0, 0, 12, 0, 0, 0, 0, 12, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0], "010213243010521432010": [390, -531, 0, -56, 216, 0, 0, 0, 0, 717, 0, 342, 0, 243, 0, 0, 51, 0, 0, 588, 0, 0, 312, 0, 0, 0, 390, 0, 0, 0, 147, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 0, 0, 129, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 21, 0, 418, 0, 0, 0, 76, 0, 0, 0, 0, 0, 63, 0, 124, 0, 0], "010213243012015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213243012015430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010213243012015432010": [-20959, 0, 0, 0, 0, 0, 6948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185082, 59328, 0, 0, 84456, 0, 0, 13347, 0, 0, 0, 0, 35190, 0, 0, 0, 21114, 0, 0, 22888, 12302, 0, 13863, 0, 15084, 12936, 0, 0, 0, 0, 3708, 0, 0, 0, 0, 0, 0, 15758, 13698, 4944, 0, 0, 0, 0, 9888, 0, 0, 6592, 0, 0, 0, 0, 19776, 0, 0], "010213243012051430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 56, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "010213243012051432010": [159, -322, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1920, 0, 0, 4404, 656, 0, 3924, 0, 0, 2450, 0, 0, 0, 159, 0, 0, 0, 0, 914, 0, 0, 384, 0, 0, 0, 0, 0, 587, 0, 0, 16, 0, 0, 0, 1182, 0, 0, 0, 0, 0, 0, 0, 20, 122, 0, 0, 204, 0, 0, 654, 0, 0, 0, 0, 0, 0, 0, 1308, 0, 0], "010213243012501430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 30, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "010213243012501432010": [36, 0, -76, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 64, 0, 0, 88, 0, 0, 120, 0, 0, 96, 0, 0, 0, 0, 0, 0, 3, 29, 0, 0, 0, 24, 0, 0, 0, 0, 12, 28, 0, 0, 0, 8, 0, 0, 0, 0, 0, 8, 0, 0, 20, 0, 0, 0, 0, 0, 8, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0], "010213243015021432010": [315, -423, 0, -74, 198, 0, 0, 0, 0, 585, 0, 288, 0, 210, 0, 51, 0, 0, 0, 471, 0, 0, 252, 0, 0, 0, 315, 0, 0, 0, 105, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31, 15, 0, 352, 0, 0, 0, 64, 0, 0, 0, 0, 0, 45, 0, 91, 0, 0], "010213243015201430210": [20, -24, 0, -16, 18, 0, 0, 0, 0, 40, 0, 32, 0, 20, 0, 12, 0, 20, 0, 18, 0, 16, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 1, 0, 0, 7, 0, 0, 0, 0], "010213243015201432010": [21, 0, -84, 70, 0, 0, 0, 0, 0, 0, 0, 140, 0, 75, 0, 0, 0, 205, 0, 225, 0, 0, 125, 0, 0, 0, 21, 0, 0, 0, 0, 65, 0, 0, 15, 0, 0, 0, 0, 0, 18, 0, 0, 0, 42, 0, 0, 15, 0, 0, 15, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 70, 0, 75, 0, 0], "010213243015243010210": [0, 0, 0, 0, -15912, 0, 2556, 0, 0, 0, 0, 0, 0, 25626, 0, 31824, 0, 0, 0, 13134, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5262, 0, 0, 1968, 0, 1968, 0, 0, 0, 0, 0, 2428, 0, 639, 0, 288, 676, 0, 0, 0, 0, 656, 0, 0, 1134, 0, 0, 1241, 0, 3978, 3280, 0, 0, 0, 0, 0, 0, 842, 0, 7956, 0, 5304, 0, 0], "010213243015243012010": [225, 0, 0, 0, -3600, 0, 0, 0, 0, 0, 0, 0, 0, 5250, 0, 5850, 0, 0, 0, 3750, 0, 0, 0, 316, 0, 0, 225, 0, 0, 265, 0, 0, 970, 0, 891, 0, 0, 0, 0, 0, 1410, 0, 0, 0, 450, 0, 0, 0, 0, 0, 60, 0, 0, 0, 200, 0, 150, 0, 900, 300, 0, 0, 0, 0, 0, 0, 450, 0, 1800, 0, 1200, 0, 0], "010213402103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213402103215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010213402103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213402103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213402130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213402130215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010213402130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213402130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213402132015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213402132015430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213402132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213402132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010213402132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213402310215403210": [9405, -11094, 0, 0, -12240, 0, 3840, 0, 0, 10368, 0, 1464, 0, 0, 0, 0, 0, 0, 23520, 0, 12240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2376, 1644, 0, 0, 2649, 0, 0, 0, 0, 3135, 0, 0, 960, 0, 2592, 0, 1728, 0, 0, 0, 0, 0, 0, 0, 0, 898, 0, 0, 5184, 0, 0, 0, 0, 0, 0, 1796, 0, 0, 5388, 0, 0, 0, 0], "010213402310215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213402310215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010213402310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213402312015403210": [12861, -13014, 0, 0, -18744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25392, 0, 12984, 0, 0, 0, 0, 576, 0, 0, 0, 357, 495, 852, 0, 0, 3033, 0, 0, 0, 0, 5247, 0, 0, 576, 192, 0, 0, 0, 0, 360, 0, 576, 0, 0, 0, 0, 1762, 0, 480, 0, 0, 0, 0, 960, 0, 0, 3764, 0, 0, 9372, 0, 1920, 0, 0], "010213402312015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213402312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213402312051432010": [12219, 0, -24816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34050, 25950, 0, 13608, 0, 0, 16140, 0, 0, 0, 0, 0, 432, 144, 0, 0, 0, 0, 4035, 0, 0, 0, 3762, 4073, 0, 0, 108, 0, 0, 0, 756, 1314, 0, 0, 3096, 0, 0, 8146, 0, 0, 0, 1134, 0, 0, 0, 0, 2268, 0, 0, 1512, 0, 0, 0, 0, 4536, 0, 0], "010213402312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213402534102132010": [-50, 0, 159, -112, 0, 0, 0, 28, 0, 0, 0, 0, 115, 0, 0, 0, 260, 0, 222, 0, 0, 0, 0, 0, 0, 10, 0, 3, 0, 0, 68, 0, 0, 18, 0, 0, 0, 0, 16, 0, 0, 0, 0, 15, 0, 0, 0, 0, 12, 84, 0, 0, 0, 0, 0, 0, 0, 0, 56, 6, 0, 9, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0], "010213402534102312010": [-50, 0, 159, -112, 0, 0, 0, 28, 0, 0, 0, 0, 115, 0, 0, 0, 260, 0, 222, 0, 0, 0, 0, 0, 0, 10, 0, 3, 0, 0, 68, 0, 0, 18, 0, 0, 0, 0, 16, 0, 0, 0, 0, 15, 0, 0, 0, 0, 12, 84, 0, 0, 0, 0, 0, 0, 0, 0, 56, 6, 0, 9, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0], "010213420103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213420103215430210": [-69360, 0, 0, 0, -73800, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 563760, 0, 0, 259800, 0, 0, 0, 67419, 0, 0, 0, 0, 25340, 25340, 0, 0, 58615, 0, 0, 0, 0, 89245, 15785, 0, 78770, 23520, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 0, 0, 30650, 35100, 58800, 0, 0, 0, 0, 0, 0, 0, 90700, 70200, 0, 36900, 0, 24600, 0, 0], "010213420103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213420103251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213420130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213420130215430210": [-69360, 0, 0, 0, -73800, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 563760, 0, 0, 259800, 0, 0, 0, 67419, 0, 0, 0, 0, 25340, 25340, 0, 0, 58615, 0, 0, 0, 0, 89245, 15785, 0, 78770, 23520, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 0, 0, 30650, 35100, 58800, 0, 0, 0, 0, 0, 0, 0, 90700, 70200, 0, 36900, 0, 24600, 0, 0], "010213420130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213420130251432010": [27032, 0, -57480, 0, 0, 0, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 67728, 0, 26352, 0, 0, 32736, 0, 0, 2132, 0, 0, 0, 1305, 1511, 0, 0, 0, 8184, 0, 0, 0, 2816, 12564, 0, 0, 2064, 824, 0, 0, 0, 0, 0, 0, 7584, 0, 0, 20380, 0, 0, 0, 2196, 0, 0, 0, 0, 4392, 0, 0, 2928, 0, 0, 0, 0, 8784, 0, 0], "010213420132015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213420132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213420132015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010213420132051432010": [8085, 0, -16314, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 21246, 16746, 0, 9072, 0, 0, 10500, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 2250, 2875, 180, 0, 0, 216, 0, 0, 0, 468, 0, 0, 2070, 0, 0, 5858, 0, 0, 0, 756, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "010213420132501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213420135201432010": [30, -36, -14, 18, 0, 0, 0, 0, 0, 60, 0, 0, 30, 0, 45, 2, 0, 34, 0, 51, 0, 0, 26, 0, 0, 0, 30, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 4, 0, 0, 14, 0, 0, 0, 0, 17, 0, 0], "010213420310215403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010213420310215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010213420310215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010213420310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010213420312015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213420312015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010213420312015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010213420312051432010": [540, -1080, 0, 0, 846, 0, 0, 0, 0, 564, 0, 0, 540, 0, 0, 0, 1490, 468, 0, 1026, 0, 0, 673, 0, 0, 0, 540, 0, 0, 0, 0, 241, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 282, 0, 0, 21, 0, 0, 0, 0, 0, 172, 0, 0, 74, 0, 0, 30, 0, 0, 0, 0, 282, 0, 0, 60, 0, 0], "010213420312501432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010213420531201432010": [40, -66, -28, 80, 0, 0, 0, 0, 0, 80, 0, 0, 28, 0, 38, 0, 0, 56, 0, 126, 0, 0, 58, 0, 0, 0, 40, 0, 0, 0, 12, 26, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0], "010213423010215403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010213423010215430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010213423010215432010": [-20959, 0, 0, 0, 0, 0, 6948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185082, 59328, 0, 0, 84456, 0, 0, 13347, 0, 0, 0, 0, 35190, 0, 0, 0, 21114, 0, 0, 22888, 12302, 0, 13863, 0, 15084, 12936, 0, 0, 0, 0, 3708, 0, 0, 0, 0, 0, 0, 15758, 13698, 4944, 0, 0, 0, 0, 9888, 0, 0, 6592, 0, 0, 0, 0, 19776, 0, 0], "010213423010251432010": [36, -48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 0, 72, 0, 0, 48, 0, 0, 0, 0, 0, 0, 3, 9, 0, 0, 0, 12, 0, 0, 0, 0, 12, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0], "010213423012015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010213423012015430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010213423012015432010": [-20959, 0, 0, 0, 0, 0, 6948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 185082, 59328, 0, 0, 84456, 0, 0, 13347, 0, 0, 0, 0, 35190, 0, 0, 0, 21114, 0, 0, 22888, 12302, 0, 13863, 0, 15084, 12936, 0, 0, 0, 0, 3708, 0, 0, 0, 0, 0, 0, 15758, 13698, 4944, 0, 0, 0, 0, 9888, 0, 0, 6592, 0, 0, 0, 0, 19776, 0, 0], "010213423012051430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 56, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "010213423012051432010": [27, 0, 0, -144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 768, 0, 0, 1740, 270, 0, 1548, 0, 0, 987, 0, 0, 0, 0, 0, 0, 0, 0, 351, 0, 0, 159, 0, 0, 0, 0, 9, 256, 0, 0, 0, 36, 0, 0, 459, 0, 0, 0, 0, 0, 0, 35, 0, 0, 0, 72, 36, 0, 0, 294, 0, 0, 0, 0, 0, 0, 0, 516, 0, 0], "010213423012501430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 30, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "010213423012501432010": [135, 0, -288, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 190, 0, 0, 342, 0, 0, 408, 0, 0, 336, 0, 0, 0, 0, 0, 0, 0, 95, 0, 0, 0, 84, 0, 0, 0, 0, 45, 91, 0, 3, 0, 0, 8, 0, 0, 0, 0, 32, 0, 0, 96, 0, 0, 1, 0, 0, 18, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 136, 0, 0], "010213423015201432010": [42, 0, -112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 196, 0, 314, 0, 360, 0, 0, 277, 0, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 66, 0, 0, 0, 0, 14, 96, 0, 0, 0, 56, 0, 0, 66, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "010213423015243010210": [600, 0, 0, -3000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5250, 0, 5400, 0, 0, 0, 4084, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1166, 0, 1170, 0, 0, 0, 0, 0, 1750, 150, 0, 0, 750, 0, 0, 425, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 1500, 0, 0, 133, 358, 0, 0, 0, 750, 0, 0, 0, 0, 0, 0], "010213423015243012010": [-204, 0, 0, -960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3780, 0, 4104, 0, 0, 0, 1416, 0, 0, 252, 0, 0, 162, 606, 162, 0, 1101, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 173, 0, 0, 0, 240, 0, 0, 0, 58, 0, 184, 0, 0, 0, 0, 0, 350, 0, 480, 940, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010213423051201432010": [9, -12, -12, 18, 0, 0, 0, 0, 0, 18, 0, 0, 0, 15, 0, 0, 0, 39, 0, 45, 0, 0, 24, 0, 0, 0, 9, 0, 0, 0, 0, 12, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 6, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0], "010213423501201432010": [585, -1170, 0, 0, 1404, 0, 0, 0, 0, 936, 0, 0, 0, 0, 468, 0, 0, 288, 0, 1404, 0, 0, 684, 0, 0, 0, 585, 0, 0, 0, 222, 132, 0, 0, 138, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 124, 0, 78, 0, 0, 156, 0, 0, 0, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0], "010213425013243010210": [555, -1110, 0, 118, 1488, 0, 0, 0, 0, 1110, 0, 0, 0, 1110, 0, 1358, 0, 0, 0, 614, 0, 0, 60, 0, 0, 0, 555, 0, 0, 185, 0, 0, 126, 0, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 246, 0, 0, 0, 0, 0, 0, 738, 0, 0, 0, 0, 0, 496, 0, 744, 0, 0, 0], "010213425013243012010": [60, -120, 0, 16, 156, 0, 0, 0, 0, 120, 0, 0, 0, 120, 0, 146, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 60, 0, 0, 20, 0, 0, 12, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 4, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 52, 0, 78, 0, 0, 0], "010213425013423010210": [555, -1110, 0, 118, 1488, 0, 0, 0, 0, 1110, 0, 0, 0, 1110, 0, 1358, 0, 0, 0, 614, 0, 0, 60, 0, 0, 0, 555, 0, 0, 185, 0, 0, 126, 0, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 246, 0, 0, 0, 0, 0, 0, 738, 0, 0, 0, 0, 0, 496, 0, 744, 0, 0, 0], "010213425013423012010": [45, -90, 0, 10, 120, 0, 0, 0, 0, 90, 0, 0, 0, 90, 0, 110, 0, 0, 0, 50, 0, 0, 0, 4, 0, 0, 45, 0, 0, 15, 0, 0, 10, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0], "010213425031021432010": [20, -34, 0, 0, 36, 0, 0, 0, 0, 40, 0, 0, 0, 22, 10, 0, 0, 0, 0, 42, 0, 0, 18, 0, 0, 0, 20, 0, 0, 0, 8, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 5, 2, 0, 0, 8, 0, 0, 0, 1, 0, 0, 0, 0, 12, 0, 0, 2, 0, 0], "010213425031201432010": [105, -180, 0, 0, 168, 0, 0, 0, 0, 192, 0, 0, 0, 66, 0, 0, 0, 36, 0, 228, 0, 0, 108, 0, 0, 0, 105, 0, 0, 0, 39, 24, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 10, 6, 0, 40, 12, 0, 0, 10, 0, 0, 0, 0, 56, 0, 0, 20, 0, 0], "010213425301021432010": [385, -558, -232, 560, 0, 0, 0, 0, 0, 560, 0, 0, 0, 272, 184, 0, 0, 0, 0, 840, 0, 0, 360, 0, 0, 0, 328, 0, 0, 0, 144, 52, 0, 0, 77, 0, 0, 0, 0, 19, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 58, 32, 0, 0, 64, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 280, 0, 0], "010213425301201432010": [3, -6, 0, 0, 9, 0, 0, 0, 0, 6, 0, 0, 0, 6, 15, 0, 0, 39, 0, 45, 0, 0, 24, 0, 0, 0, 3, 0, 0, 0, 0, 12, 0, 0, 3, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 3, 0, 0, 12, 0, 0], "010231021043215403210": [1605, -1770, 0, 0, -3780, 0, 168, 0, 0, 0, 0, 600, 0, 0, 660, 0, 0, 0, 6780, 0, 3780, 0, 0, 0, 0, 738, 0, 0, 0, 0, 30, 0, 0, 0, 945, 0, 0, 0, 0, 1765, 0, 0, 780, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200, 0, 370, 0, 0, 0, 0, 0, 0, 0, 0, 0, 740, 0, 0, 2220, 0, 0, 0, 0], "010231021043215430210": [120, 0, 0, 0, -3600, 0, 1944, 0, 0, 0, 4380, 0, 0, 0, 5520, 0, 0, 0, 6480, 0, 0, 2400, 0, 0, 0, 234, 0, 0, 0, 1905, 3045, 0, 0, 0, 600, 0, 0, 0, 0, 430, 0, 0, 720, 80, 0, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 860, 0, 0, 0, 0, 400, 0, 0, 0, 0, 1520, 0, 0, 4560, 0, 1200, 0, 0], "010231021043215432010": [-220, 0, 0, 0, 0, 0, 664, 0, 0, 0, 1390, 0, 0, 0, 1680, 0, 0, 0, 1320, 0, 0, 0, 400, 0, 0, 44, 0, 30, 0, 595, 925, 0, 0, 0, 100, 0, 0, 0, 0, 0, 0, 0, 180, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240, 100, 0, 0, 0, 0, 0, 0, 0, 0, 280, 0, 0, 840, 0, 0, 0, 0], "010231021043251432010": [1200, 0, -2472, 0, 0, 0, 216, 0, 0, 0, 486, 0, 0, 0, 648, 0, 0, 2688, 0, 0, 0, 0, 672, 0, 0, 0, 0, 54, 0, 243, 297, 0, 0, 0, 240, 0, 0, 0, 0, 304, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0, 0], "010231021403215403210": [177, -198, 0, 0, -372, 0, 36, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 672, 0, 372, 0, 0, 0, 0, 60, 0, 0, 12, 12, 0, 0, 0, 0, 93, 0, 0, 0, 0, 159, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 228, 0, 0, 0, 0], "010231021403215430210": [320, 0, 0, 0, -9600, 0, 4864, 0, 0, 0, 11080, 0, 0, 14720, 0, 0, 0, 0, 17280, 0, 0, 6400, 0, 0, 0, 704, 0, 0, 0, 3115, 2425, 0, 0, 0, 1600, 0, 0, 0, 0, 1280, 0, 0, 1920, 480, 0, 200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2560, 0, 800, 0, 0, 0, 0, 0, 0, 0, 5120, 0, 0, 12160, 0, 3200, 0, 0], "010231021403215432010": [-23555, 0, 0, 0, 0, 0, 25236, 0, 0, 0, 42980, 0, 0, 0, 0, 0, 0, 0, 141330, 0, 0, 0, 60600, 0, 0, 4711, 0, 0, 0, 0, 31890, 0, 4980, 0, 20130, 0, 0, 0, 12890, 0, 18115, 0, 11020, 12120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231021403251432010": [969, 0, -2106, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 120, 0, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "010231021430215403210": [48, 0, 0, 0, -924, 0, 504, 0, 0, 0, 0, 0, 0, 2136, 0, 1200, 0, 0, 1560, 0, 924, 0, 0, 0, 0, 0, 0, 0, 648, 48, 0, 0, 0, 0, 240, 0, 0, 0, 0, 4, 0, 9, 288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200, 0, 55, 0, 0, 600, 0, 0, 0, 0, 0, 0, 110, 0, 0, 1530, 0, 0, 0, 0], "010231021430215430210": [10782, 0, 0, 0, -89280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 113868, 0, 0, 40320, 0, 0, 0, 7092, 0, 0, 0, 4989, 7875, 13416, 1104, 0, 7830, 0, 0, 0, 0, 15414, 0, 0, 7092, 5424, 0, 3060, 0, 0, 0, 0, 2880, 0, 0, 0, 0, 13600, 0, 7440, 0, 0, 0, 0, 4800, 0, 0, 24800, 0, 0, 44640, 0, 29760, 0, 0], "010231021430215432010": [-23555, 0, 0, 0, 0, 0, 25236, 0, 0, 0, 42980, 0, 0, 0, 0, 0, 0, 0, 141330, 0, 0, 0, 60600, 0, 0, 4711, 0, 0, 0, 0, 31890, 0, 4980, 0, 20130, 0, 0, 0, 12890, 0, 18115, 0, 11020, 12120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231021430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "010231021430251432010": [3750, 0, -6726, 0, -2430, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9264, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 0, 0, 0, 0, 0, 144, 0, 750, 0, 0, 72, 0, 1202, 0, 0, 0, 0, 0, 0, 162, 0, 0, 0, 1260, 0, 0, 2512, 189, 0, 54, 0, 0, 0, 270, 0, 405, 0, 0, 405, 0, 0, 1215, 0, 810, 0, 0], "010231021430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "010231021430521432010": [666, -744, -432, 0, 726, 0, 483, 0, 0, 0, 0, 0, 0, 3046, 0, 1816, 0, 0, 0, 2694, 0, 0, 1416, 0, 0, 0, 0, 0, 621, 46, 0, 0, 0, 0, 354, 0, 0, 333, 0, 0, 0, 0, 276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 190, 0, 0, 580, 0, 0, 0, 328, 0, 0, 0, 0, 0, 1160, 0, 656, 0, 0], "010231021432015403210": [0, 0, 96, 0, -864, 0, 0, 0, 0, 0, 0, 0, 0, 1920, 0, 0, 1080, 0, 1344, 0, 864, 0, 0, 0, 0, 81, 405, 0, 540, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 72, 0, 216, 0, 276, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 16, 24, 0, 0, 0, 216, 0, 0, 0, 0, 356, 0, 648, 2364, 0, 0, 0, 0], "010231021432015430210": [0, 0, 0, 0, -8775, 0, 0, 0, 0, 0, 0, 0, 0, 60228, 0, 0, 28886, 0, 17550, 0, 0, 9000, 0, 0, 0, 3399, 16995, 0, 17904, 1436, 0, 0, 4050, 0, 6300, 0, 0, 0, 0, 0, 0, 0, 7875, 772, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8342, 0, 0, 525, 0, 0, 0, 3860, 0, 0, 0, 0, 10583, 1050, 5505, 42759, 0, 2925, 0, 0], "010231021432015432010": [0, 0, 0, 0, -30600, 0, 0, 0, 0, 0, 0, 0, 0, 284208, 0, 0, 131896, 0, 61200, 0, 0, 0, 25200, 0, 0, 16014, 80070, 0, 84444, 6796, 0, 0, 23400, 0, 29700, 0, 0, 0, 0, 0, 0, 0, 37125, 3692, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39412, 0, 0, 2475, 0, 0, 0, 8560, 0, 5100, 0, 0, 49888, 0, 15480, 180624, 0, 10200, 0, 0], "010231021432051430210": [104, 0, -120, -400, 528, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 744, 0, 0, 744, 0, 544, 0, 0, 0, 35, 279, 0, 436, 64, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 144, 0, 348, 0, 240, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 288, 0, 0, 464, 0, 72, 0, 0], "010231021432051432010": [2460, 0, -5865, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 8700, 8700, 0, 0, 0, 0, 2400, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1000, 180, 0, 0, 0, 2538, 0, 2268, 225, 0, 0, 1125, 0, 0, 407, 0, 0, 540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231021432501430210": [1139, 0, -1570, -1220, 888, 0, 0, 0, 0, 0, 0, 0, 0, 7406, 0, 0, 5044, 3714, 0, 3084, 0, 2684, 0, 0, 0, 0, 1139, 0, 2216, 359, 0, 0, 0, 0, 671, 0, 0, 0, 0, 0, 0, 0, 554, 0, 2278, 0, 1600, 0, 0, 0, 314, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 0, 0, 1493, 0, 0, 3259, 0, 732, 0, 0], "010231021432501432010": [49965, 0, -99957, 0, -10692, 0, 0, 864, 0, 0, 0, 0, 0, 0, 0, 0, 121422, 0, 0, 0, 0, 0, 32052, 0, 0, 216, 0, 0, 0, 360, 0, 0, 1980, 0, 9993, 0, 0, 1350, 0, 16115, 0, 0, 0, 0, 0, 0, 1296, 0, 0, 0, 16686, 0, 0, 33607, 3393, 0, 0, 0, 0, 0, 4752, 0, 1782, 0, 0, 0, 0, 10692, 21384, 0, 3564, 0, 0], "010231021435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "010231021435021432010": [0, 0, -317392, 0, 895020, 0, 0, 0, 0, 0, 0, 0, 0, 575340, 0, 0, 520472, 0, 0, 895020, 0, 0, 357328, 0, 0, 29097, 145485, 0, 161820, 0, 0, 98416, 0, 0, 64728, 0, 0, 0, 0, 0, 15144, 0, 69552, 7104, 0, 0, 0, 0, 22200, 19968, 0, 0, 0, 0, 0, 48268, 0, 53280, 0, 35520, 0, 0, 0, 0, 0, 0, 0, 106560, 0, 0, 0, 0, 0], "010231021435201430210": [104, 0, -120, -400, 528, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 0, 744, 0, 744, 0, 544, 0, 0, 0, 35, 279, 0, 436, 64, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 144, 0, 348, 0, 240, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 288, 0, 0, 464, 0, 72, 0, 0], "010231021435201432010": [0, 0, -6180, 0, 12360, 0, 0, 0, 0, 0, 0, 0, 0, 12360, 0, 0, 0, 21904, 0, 26544, 0, 0, 14156, 0, 0, 948, 4740, 0, 5340, 0, 0, 5612, 0, 0, 2136, 0, 0, 0, 0, 0, 516, 0, 2283, 492, 0, 0, 0, 3108, 0, 0, 0, 0, 0, 2880, 0, 0, 221, 0, 0, 0, 1576, 0, 2364, 0, 0, 0, 0, 0, 0, 0, 4728, 0, 0], "010231021435204132010": [180, -150, -195, 70, 120, 0, 0, 120, 0, 0, 0, 0, 0, 380, 0, 0, 0, 200, 0, 0, 150, 0, 210, 66, 0, 0, 180, 0, 120, 20, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 30, 0, 0, 0, 5, 0, 0, 0, 0, 0, 130, 60, 0, 0, 0], "010231021435240103210": [1827, -2166, 0, 0, -66, 0, 0, 0, 0, 0, 0, 0, 0, 3846, 0, 0, 0, 0, 1722, 0, 0, 828, 0, 0, 0, 0, 393, 0, 528, 45, 0, 0, 678, 0, 471, 0, 0, 717, 0, 0, 0, 0, 132, 0, 207, 0, 138, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 414, 0, 0, 0, 0, 0, 0, 376, 0, 0, 1956, 828, 0, 0, 0], "010231021435240130210": [300, -360, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 516, 0, 0, 0, 0, 252, 0, 126, 0, 0, 0, 0, 0, 108, 0, 72, 12, 0, 0, 60, 0, 60, 0, 0, 96, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 22, 0, 0, 63, 0, 0, 0, 0, 0, 0, 44, 0, 0, 258, 126, 0, 0, 0], "010231021435240132010": [348, -620, 102, 0, 302, 0, 17, 0, 0, 0, 0, 0, 0, 1454, 0, 0, 0, 0, 850, 0, 984, 0, 656, 0, 0, 0, 348, 0, 455, 30, 0, 0, 0, 0, 164, 0, 0, 0, 0, 0, 0, 0, 118, 0, 93, 0, 62, 0, 0, 226, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 0, 0, 102, 0, 0, 0, 0, 0, 576, 576, 0, 0, 0], "010231021435243010210": [0, -128, 0, 0, 320, 0, 672, 0, 0, 0, 0, 0, 0, 2848, 0, 0, 0, 0, 0, 1312, 0, 0, 276, 0, 0, 0, 0, 0, 864, 1, 0, 0, 414, 0, 345, 0, 0, 0, 0, 0, 63, 0, 384, 0, 0, 0, 0, 0, 0, 230, 0, 0, 0, 272, 0, 0, 0, 0, 80, 0, 0, 736, 0, 0, 0, 368, 0, 0, 1264, 160, 0, 0, 0], "010231021435243012010": [535, -3970, 0, 0, 8320, 0, 11510, 0, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 26120, 0, 0, 0, 2732, 0, 0, 535, 0, 18690, 2215, 0, 0, 6830, 0, 6147, 0, 0, 0, 0, 0, 0, 0, 7550, 0, 8610, 0, 5740, 0, 0, 7570, 0, 0, 0, 0, 0, 0, 0, 0, 2080, 0, 0, 15140, 0, 0, 0, 7570, 0, 0, 26870, 4160, 0, 0, 0], "010231024103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231024103215430210": [0, 0, -14940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 59760, 0, 0, 28908, 0, 3168, 0, 8046, 8199, 0, 0, 0, 1824, 1824, 0, 0, 6771, 0, 0, 0, 0, 10677, 557, 0, 8046, 1500, 0, 4284, 0, 0, 0, 0, 0, 0, 0, 0, 2500, 5610, 0, 0, 0, 0, 9636, 0, 0, 0, 0, 0, 9636, 0, 0, 0, 0, 0, 0], "010231024103215432010": [0, 0, -7206, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17238, 28824, 0, 0, 0, 9968, 0, 0, 4360, 979, 0, 0, 1127, 0, 0, 0, 0, 3488, 0, 0, 1127, 0, 4861, 0, 996, 4360, 0, 3603, 0, 2402, 0, 0, 0, 1454, 0, 0, 0, 3344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231024103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231024130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231024130215430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010231024130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231024130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231024132015403210": [960, 0, -1350, 0, -3330, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2460, 0, 6300, 0, 3330, 0, 0, 0, 0, 324, 0, 0, 0, 90, 90, 1410, 0, 0, 480, 0, 0, 0, 0, 860, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 820, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 555, 0, 0, 1665, 0, 0, 0, 0], "010231024132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010231024132015432010": [-55320, 0, 0, 0, 0, 0, 27504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478800, 146880, 0, 0, 218240, 0, 0, 49344, 0, 0, 0, 18365, 33255, 0, 0, 0, 54560, 0, 0, 0, 51620, 63800, 0, 0, 56220, 41200, 0, 9180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50480, 36200, 12240, 0, 0, 0, 0, 24480, 0, 0, 16320, 0, 0, 0, 0, 48960, 0, 0], "010231024132051432010": [16630, 0, -37659, 0, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 0, 0, 85356, 50856, 0, 16632, 0, 0, 27600, 0, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 6900, 0, 0, 8630, 8620, 0, 210, 0, 0, 0, 0, 0, 756, 13743, 0, 0, 3675, 0, 0, 12567, 0, 0, 0, 1386, 0, 0, 0, 0, 2772, 0, 0, 1848, 0, 0, 0, 0, 5544, 0, 0], "010231024132501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231024135201432010": [50, 0, -144, 0, 138, 0, 0, 0, 0, 0, 0, 0, 162, 0, 0, 0, 0, 180, 0, 210, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 0, 65, 0, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 12, 0, 0, 12, 0, 0, 12, 0, 24, 0, 0], "010231042103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231042103215430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010231042103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231042103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231042130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231042130215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010231042130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231042130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231042132015403210": [960, 0, -1350, 0, -3330, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2460, 0, 6300, 0, 3330, 0, 0, 0, 0, 324, 0, 0, 0, 90, 90, 1410, 0, 0, 480, 0, 0, 0, 0, 860, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 820, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 555, 0, 0, 1665, 0, 0, 0, 0], "010231042132015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010231042132015432010": [-55320, 0, 0, 0, 0, 0, 27504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478800, 146880, 0, 0, 218240, 0, 0, 49344, 0, 0, 0, 18365, 33255, 0, 0, 0, 54560, 0, 0, 0, 51620, 63800, 0, 0, 56220, 41200, 0, 9180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50480, 36200, 12240, 0, 0, 0, 0, 24480, 0, 0, 16320, 0, 0, 0, 0, 48960, 0, 0], "010231042132051432010": [16630, 0, -37659, 0, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 0, 0, 85356, 50856, 0, 16632, 0, 0, 27600, 0, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 6900, 0, 0, 8630, 8620, 0, 210, 0, 0, 0, 0, 0, 756, 13743, 0, 0, 3675, 0, 0, 12567, 0, 0, 0, 1386, 0, 0, 0, 0, 2772, 0, 0, 1848, 0, 0, 0, 0, 5544, 0, 0], "010231042132501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231042310215403210": [15, -18, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0], "010231042310215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010231042310215432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010231042310251432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010231042312015403210": [15363, -15210, 0, 0, -23088, 0, 0, 0, 0, 0, 0, 952, 0, 0, 0, 0, 0, 0, 30048, 0, 15408, 0, 0, 0, 0, 768, 0, 0, 0, 0, 184, 660, 0, 0, 3687, 0, 0, 0, 0, 6401, 0, 0, 768, 256, 0, 0, 0, 0, 480, 0, 768, 0, 0, 0, 0, 2270, 0, 640, 0, 0, 0, 0, 1280, 0, 0, 4860, 0, 0, 12020, 0, 2560, 0, 0], "010231042312015430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010231042312015432010": [-55320, 0, 0, 0, 0, 0, 27504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478800, 146880, 0, 0, 218240, 0, 0, 49344, 0, 0, 0, 18365, 33255, 0, 0, 0, 54560, 0, 0, 0, 51620, 63800, 0, 0, 56220, 41200, 0, 9180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50480, 36200, 12240, 0, 0, 0, 0, 24480, 0, 0, 16320, 0, 0, 0, 0, 48960, 0, 0], "010231042312051432010": [8715, 0, -17574, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 22506, 18006, 0, 9072, 0, 0, 10860, 0, 0, 108, 0, 0, 0, 180, 0, 0, 0, 0, 2715, 0, 0, 0, 2430, 3085, 0, 0, 0, 216, 0, 0, 0, 468, 0, 0, 2250, 0, 0, 6278, 0, 0, 0, 756, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "010231042312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231042534102132010": [-1317, 1946, 0, 0, -914, 0, 0, 2084, 0, 3432, 0, 2686, 0, 0, 0, 0, 4514, 0, 0, 0, 0, 0, 0, 0, 0, 521, 0, 0, 0, 0, 81, 1288, 0, 1045, 0, 0, 0, 0, 136, 0, 0, 322, 0, 0, 430, 0, 0, 164, 0, 246, 0, 0, 0, 0, 0, 0, 102, 408, 0, 0, 0, 900, 0, 0, 0, 0, 0, 0, 1800, 1800, 0, 0, 0], "010231042534102312010": [-1317, 1946, 0, 0, -914, 0, 0, 2084, 0, 3432, 0, 2686, 0, 0, 0, 0, 4514, 0, 0, 0, 0, 0, 0, 0, 0, 521, 0, 0, 0, 0, 81, 1288, 0, 1045, 0, 0, 0, 0, 136, 0, 0, 322, 0, 0, 430, 0, 0, 164, 0, 246, 0, 0, 0, 0, 0, 0, 102, 408, 0, 0, 0, 900, 0, 0, 0, 0, 0, 0, 1800, 1800, 0, 0, 0], "010231042534120103210": [-14, 68, -37, 0, -54, 0, 0, 200, 0, 300, 0, 250, 0, 0, 0, 0, 358, 0, 0, 0, 0, 118, 0, 74, 0, 50, 0, 0, 0, 0, 0, 118, 0, 0, 0, 0, 0, 0, 7, 0, 0, 59, 0, 0, 63, 0, 0, 0, 5, 27, 0, 0, 0, 0, 0, 0, 0, 37, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 152, 152, 0, 0, 0], "010231042534120130210": [-342, 620, -112, 0, -300, 0, 0, 696, 0, 1044, 0, 892, 0, 0, 0, 0, 1492, 0, 0, 0, 0, 0, 0, 0, 0, 174, 0, 0, 0, 0, 22, 468, 0, 417, 15, 0, 0, 0, 0, 0, 0, 132, 0, 0, 236, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 112, 0, 0, 0, 298, 0, 0, 0, 0, 0, 0, 596, 596, 0, 0, 0], "010231042534120132010": [-348, 620, -102, 0, -302, 0, 0, 656, 0, 984, 0, 850, 0, 0, 0, 0, 1454, 0, 0, 0, 0, 0, 0, 17, 0, 164, 0, 0, 0, 0, 30, 455, 0, 348, 0, 0, 0, 0, 0, 0, 0, 118, 0, 0, 226, 0, 0, 62, 0, 93, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 0, 288, 0, 0, 0, 0, 0, 0, 576, 576, 0, 0, 0], "010231042534120310210": [-342, 620, -112, 0, -300, 0, 0, 696, 0, 1044, 0, 892, 0, 0, 0, 0, 1492, 0, 0, 0, 0, 0, 0, 0, 0, 174, 0, 0, 0, 0, 22, 468, 0, 417, 15, 0, 0, 0, 0, 0, 0, 132, 0, 0, 236, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 112, 0, 0, 0, 298, 0, 0, 0, 0, 0, 0, 596, 596, 0, 0, 0], "010231042534120312010": [-348, 620, -102, 0, -302, 0, 0, 656, 0, 984, 0, 850, 0, 0, 0, 0, 1454, 0, 0, 0, 0, 0, 0, 17, 0, 164, 0, 0, 0, 0, 30, 455, 0, 348, 0, 0, 0, 0, 0, 0, 0, 118, 0, 0, 226, 0, 0, 62, 0, 93, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 0, 288, 0, 0, 0, 0, 0, 0, 576, 576, 0, 0, 0], "010231042534123010210": [-1392, 2480, -408, 0, -1208, 0, 0, 2624, 0, 3936, 0, 3400, 0, 0, 0, 0, 5816, 0, 0, 0, 0, 0, 0, 0, 0, 656, 0, 0, 0, 0, 120, 1820, 0, 1477, 17, 0, 0, 0, 0, 0, 0, 472, 0, 0, 904, 0, 0, 248, 0, 372, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 1152, 0, 0, 0, 0, 0, 0, 2304, 2304, 0, 0, 0], "010231042534123012010": [-223, 386, -72, 0, -152, 0, 0, 416, 0, 624, 0, 520, 0, 0, 0, 0, 824, 0, 0, 0, 0, 0, 0, 4, 0, 104, 0, 0, 0, 0, 0, 260, 0, 223, 0, 0, 0, 0, 0, 11, 0, 66, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 72, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 336, 336, 0, 0, 0], "010231201043215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231201043215430210": [180, 0, 0, 0, -5400, 0, 1632, 0, 0, 0, 8400, 0, 0, 0, 8280, 0, 0, 0, 9720, 0, 0, 3600, 0, 0, 0, 672, 0, 0, 0, 795, 3345, 0, 0, 0, 900, 0, 0, 0, 0, 1180, 0, 0, 1080, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2600, 0, 1440, 0, 0, 0, 0, 600, 0, 0, 0, 0, 2280, 0, 0, 6840, 0, 1800, 0, 0], "010231201043215432010": [-78015, 0, 0, 0, 0, 0, 82488, 0, 0, 0, 222600, 0, 0, 0, 0, 0, 0, 0, 468090, 0, 0, 0, 207000, 0, 0, 15603, 0, 0, 46260, 0, 86250, 0, 0, 0, 51750, 0, 0, 0, 39990, 0, 21875, 0, 47790, 44520, 0, 0, 0, 0, 0, 0, 3120, 0, 0, 0, 74200, 55650, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231201043251432010": [2100, 0, -4326, 0, 0, 0, 192, 0, 0, 0, 1080, 0, 0, 0, 1134, 0, 0, 4704, 0, 0, 0, 0, 1176, 0, 0, 0, 0, 48, 0, 108, 372, 0, 126, 0, 420, 0, 0, 0, 0, 700, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 630, 0, 0, 1928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 189, 0, 0, 567, 0, 0, 0, 0], "010231201403215403210": [540, -640, 0, 0, -560, 0, 16, 0, 0, 0, 0, 0, 0, 400, 0, 0, 0, 0, 1080, 0, 560, 0, 0, 0, 0, 36, 0, 0, 0, 95, 265, 0, 0, 0, 140, 0, 0, 360, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160, 0, 0, 480, 0, 0, 0, 0], "010231201403215430210": [-19560, 0, 0, 0, -5400, 0, 15044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128160, 0, 0, 60600, 0, 0, 0, 17109, 0, 0, 0, 0, 4340, 4340, 0, 0, 14065, 0, 0, 0, 0, 21995, 2135, 0, 20870, 3920, 0, 0, 0, 0, 4900, 0, 0, 0, 0, 0, 0, 5350, 9500, 0, 0, 0, 19600, 0, 0, 0, 0, 900, 19000, 0, 2700, 0, 1800, 0, 0], "010231201403215432010": [0, -46809, 0, 0, 0, 0, 40488, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 0, 0, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231201403251432010": [67305, 0, -137490, 0, 0, 0, 5184, 0, 0, 0, 28350, 0, 0, 25920, 0, 0, 0, 146130, 0, 0, 0, 0, 37140, 0, 0, 324, 0, 1620, 0, 0, 0, 0, 0, 0, 13785, 0, 0, 0, 810, 16975, 0, 4500, 0, 5670, 0, 0, 0, 0, 0, 0, 20070, 0, 0, 58160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4320, 0, 0, 12960, 0, 0, 0, 0], "010231201430215403210": [60, 0, 0, 0, -1200, 0, 144, 0, 0, 0, 0, 0, 0, 2640, 0, 1440, 0, 0, 2040, 0, 1200, 0, 0, 0, 0, 324, 0, 0, 0, 75, 45, 0, 0, 0, 300, 0, 0, 840, 0, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 240, 0, 80, 0, 0, 720, 0, 0, 0, 0, 0, 0, 160, 0, 0, 1920, 0, 0, 0, 0], "010231201430215430210": [1410, 0, 0, 0, -35820, 0, 8928, 0, 0, 0, 44955, 0, 0, 49740, 0, 0, 0, 0, 63180, 0, 0, 23880, 0, 0, 0, 5688, 0, 1080, 0, 0, 0, 0, 0, 0, 5970, 0, 0, 0, 540, 9950, 0, 0, 6840, 10185, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13990, 0, 9120, 0, 2985, 0, 0, 0, 0, 0, 0, 0, 18240, 0, 0, 42780, 0, 11940, 0, 0], "010231201430215432010": [0, -46809, 0, 0, 0, 0, 40488, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 0, 0, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231201430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "010231201430251432010": [35, 0, -295, 0, 330, 0, 84, 0, 0, 0, 0, 0, 0, 1610, 0, 910, 0, 310, 0, 1140, 0, 0, 700, 0, 0, 189, 0, 0, 0, 35, 0, 0, 0, 0, 175, 0, 0, 490, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 30, 0, 0, 320, 0, 0, 0, 135, 0, 0, 0, 0, 0, 640, 0, 270, 0, 0], "010231201430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "010231201430521432010": [1665, -1860, -1080, 0, 1815, 0, 276, 0, 0, 0, 0, 0, 0, 7615, 0, 4540, 0, 0, 0, 6735, 0, 0, 3540, 0, 0, 621, 0, 0, 0, 115, 0, 0, 0, 0, 885, 0, 0, 2385, 0, 0, 0, 0, 690, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 210, 0, 475, 0, 0, 1450, 0, 0, 0, 820, 0, 0, 0, 0, 0, 2900, 0, 1640, 0, 0], "010231201432010543210": [150, -140, -50, 0, 0, 0, 16, 0, 0, 0, 0, 250, 0, 456, 0, 0, 202, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 82, 0, 0, 30, 0, 30, 0, 0, 75, 0, 0, 0, 0, 0, 0, 101, 12, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 228, 0, 0, 0, 0], "010231201432015043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "010231201432015403210": [78, 0, 0, 0, -824, 0, 0, 0, 0, 0, 0, 0, 0, 3028, 0, 0, 1584, 0, 1180, 0, 824, 0, 0, 0, 0, 165, 903, 0, 912, 58, 0, 0, 124, 0, 330, 0, 0, 0, 0, 0, 0, 0, 393, 60, 0, 0, 0, 0, 0, 0, 60, 0, 0, 528, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 642, 0, 0, 1926, 0, 0, 0, 0], "010231201432015430210": [0, 0, 0, 0, -82260, 0, 0, 0, 0, 0, 0, 0, 0, 588516, 0, 0, 292612, 0, 164520, 0, 0, 97920, 0, 22020, 0, 35748, 178740, 0, 177708, 11572, 0, 0, 39660, 0, 64140, 0, 0, 0, 0, 0, 0, 0, 80175, 9104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 89704, 0, 0, 12685, 0, 0, 0, 23500, 0, 0, 0, 0, 111796, 14360, 0, 335388, 0, 27420, 0, 0], "010231201432015432010": [0, 0, 0, 0, -40680, 0, 0, 0, 0, 0, 0, 0, 0, 405912, 0, 0, 191504, 0, 81360, 0, 0, 0, 47160, 9288, 0, 23766, 118830, 0, 121476, 8804, 0, 0, 33840, 0, 43308, 0, 0, 0, 0, 0, 0, 0, 54135, 6268, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60068, 0, 0, 6705, 0, 0, 0, 4520, 0, 6780, 0, 0, 74432, 0, 0, 223296, 0, 13560, 0, 0], "010231201432051043210": [60, -48, -30, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 162, 0, 0, 76, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 12, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 2, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0, 0], "010231201432051403210": [100, 0, -150, 0, -56, 0, 0, 36, 0, 0, 0, 318, 0, 448, 0, 0, 318, 112, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 36, 112, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 252, 0, 0, 0, 0], "010231201432051430210": [7710, 0, -10742, 0, -9900, 0, 0, 4332, 0, 0, 0, 0, 0, 14268, 0, 0, 24437, 16508, 0, 0, 0, 5772, 0, 0, 0, 0, 7710, 0, 4332, 318, 0, 0, 99, 0, 1542, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2919, 0, 0, 7710, 0, 0, 808, 0, 0, 0, 1100, 0, 207, 0, 0, 4028, 0, 0, 12084, 0, 3300, 0, 0], "010231201432051432010": [5341, 0, -21364, 0, 1178, 0, 0, 0, 0, 0, 0, 0, 0, 1178, 0, 0, 71534, 51054, 0, 4328, 0, 0, 16384, 0, 0, 0, 5341, 0, 10240, 0, 0, 0, 0, 0, 4096, 0, 0, 0, 0, 0, 1633, 0, 2560, 0, 10682, 0, 7238, 16315, 0, 0, 1311, 0, 0, 0, 0, 0, 0, 0, 0, 0, 350, 0, 525, 0, 0, 0, 0, 0, 0, 0, 1050, 0, 0], "010231201432501043210": [3190, -3684, 0, 0, 64, 0, 0, 0, 0, 0, 0, 2262, 0, 6700, 0, 0, 2352, 3200, 0, 0, 424, 0, 0, 0, 0, 0, 0, 0, 0, 754, 0, 0, 744, 0, 638, 0, 0, 1595, 0, 0, 0, 0, 0, 0, 1101, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 60, 0, 0, 1146, 0, 0, 3318, 0, 120, 0, 0], "010231201432501403210": [100, 0, -150, 0, -56, 0, 0, 36, 0, 0, 0, 318, 0, 448, 0, 0, 318, 206, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 36, 112, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 252, 0, 0, 0, 0], "010231201432501430210": [5460, 0, -7650, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 26184, 0, 0, 21668, 14648, 0, 12330, 0, 11280, 0, 0, 0, 192, 6420, 0, 7872, 548, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 0, 2160, 376, 0, 0, 0, 0, 0, 0, 1530, 0, 0, 6596, 0, 0, 0, 0, 0, 0, 1880, 0, 0, 0, 0, 5129, 0, 0, 15387, 0, 5640, 0, 0], "010231201432501432010": [4824, 0, 0, -82272, 167532, 0, 0, 0, 0, 0, 0, 0, 0, 167532, 0, 0, 48768, 165960, 0, 269052, 0, 0, 112464, 0, 0, 7731, 43479, 0, 49140, 0, 0, 33840, 0, 0, 19656, 0, 0, 0, 0, 0, 4464, 0, 20016, 2256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16532, 0, 0, 0, 0, 11280, 0, 37488, 0, 0, 27424, 0, 0, 0, 0, 33840, 0, 0], "010231201435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "010231201435021432010": [0, -49152, 0, 0, 219180, 0, 0, 0, 0, 0, 0, 0, 0, 345660, 0, 0, 192600, 0, 0, 366060, 0, 0, 154080, 0, 0, 18981, 94905, 0, 96300, 0, 0, 0, 0, 0, 38520, 0, 0, 0, 0, 0, 6792, 0, 43056, 19392, 0, 0, 0, 0, 10200, 0, 0, 0, 0, 0, 0, 34780, 20160, 0, 0, 0, 16320, 0, 24480, 0, 0, 21080, 0, 0, 63240, 0, 48960, 0, 0], "010231201435201043210": [60, -56, -20, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 144, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 1, 0, 12, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 34, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 72, 0, 0, 0, 0], "010231201435201403210": [30, -28, -10, 0, 0, 0, 0, 8, 0, 0, 0, 38, 0, 84, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 8, 14, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0, 0], "010231201435201430210": [104, 0, -120, -400, 528, 0, 0, 0, 0, 0, 0, 0, 0, 1456, 0, 0, 0, 744, 0, 744, 0, 544, 0, 0, 0, 35, 279, 0, 436, 64, 0, 0, 0, 0, 136, 0, 0, 0, 0, 0, 0, 0, 144, 0, 348, 0, 240, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 288, 0, 0, 464, 0, 72, 0, 0], "010231201435201432010": [-944, 0, 0, 0, 2832, 0, 0, 0, 0, 0, 0, 0, 0, 90072, 0, 0, 0, 43304, 0, 39408, 0, 0, 24832, 0, 0, 4107, 19591, 0, 26356, 3624, 0, 0, 2160, 0, 8368, 0, 0, 0, 0, 0, 0, 0, 10696, 0, 14540, 0, 11048, 0, 0, 3272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4064, 0, 6096, 0, 0, 14540, 0, 0, 43620, 0, 12192, 0, 0], "010231201435204103210": [30, -28, -10, 0, 0, 0, 0, 8, 0, 0, 0, 38, 0, 84, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 8, 14, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0, 0], "010231201435204130210": [30, -28, -10, 0, 0, 0, 0, 8, 0, 0, 0, 38, 0, 84, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 8, 14, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0, 0], "010231201435204132010": [180, -150, -195, 70, 120, 0, 0, 120, 0, 0, 0, 0, 0, 380, 0, 0, 0, 200, 0, 0, 150, 0, 210, 66, 0, 0, 180, 0, 120, 20, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 30, 0, 0, 0, 5, 0, 0, 0, 0, 0, 130, 60, 0, 0, 0], "010231201435204310210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "010231201435204312010": [100, 0, -206, 0, 112, 0, 0, 36, 0, 0, 0, 318, 0, 448, 0, 0, 0, 318, 112, 0, 0, 0, 56, 0, 0, 0, 54, 0, 36, 112, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 168, 0, 0, 0, 0], "010231201435240103210": [3561, -4212, 0, 0, -153, 0, 0, 0, 0, 0, 0, 0, 0, 7611, 0, 0, 0, 0, 3465, 0, 0, 1656, 0, 0, 0, 0, 1071, 0, 1224, 51, 0, 0, 1371, 0, 957, 0, 0, 1245, 0, 0, 0, 0, 306, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 276, 0, 371, 0, 0, 828, 0, 0, 0, 0, 0, 0, 742, 0, 0, 3882, 1656, 0, 0, 0], "010231201435240130210": [300, -416, 0, 0, 140, 0, 0, 0, 0, 0, 0, 750, 0, 1044, 0, 0, 0, 0, 428, 0, 60, 0, 0, 0, 0, 0, 186, 0, 0, 188, 0, 0, 60, 0, 60, 0, 0, 57, 0, 0, 0, 0, 0, 0, 127, 124, 0, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 142, 0, 0, 112, 0, 0, 0, 56, 0, 0, 452, 284, 0, 0, 0], "010231201435240132010": [348, -620, 102, 0, 302, 0, 17, 0, 0, 0, 0, 0, 0, 1454, 0, 0, 0, 0, 850, 0, 984, 0, 656, 0, 0, 0, 348, 0, 455, 30, 0, 0, 0, 0, 164, 0, 0, 0, 0, 0, 0, 0, 118, 0, 93, 0, 62, 0, 0, 226, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 0, 0, 102, 0, 0, 0, 0, 0, 576, 576, 0, 0, 0], "010231201435240310210": [375, -482, 0, 0, 80, 0, 0, 0, 0, 0, 0, 480, 0, 948, 0, 0, 0, 0, 416, 0, 0, 0, 60, 0, 0, 0, 87, 0, 0, 131, 0, 0, 90, 0, 75, 0, 0, 144, 0, 0, 0, 0, 0, 0, 124, 58, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 62, 0, 0, 434, 248, 0, 0, 0], "010231201435240312010": [135, -170, 0, 0, 20, 0, 0, 0, 0, 0, 0, 120, 0, 300, 0, 0, 0, 0, 140, 0, 0, 0, 0, 12, 0, 0, 15, 0, 0, 35, 0, 0, 30, 0, 27, 0, 0, 60, 0, 0, 0, 0, 0, 0, 40, 10, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 40, 0, 0, 0, 20, 0, 0, 140, 80, 0, 0, 0], "010231201435243010210": [0, -128, 0, 0, 320, 0, 672, 0, 0, 0, 0, 0, 0, 2848, 0, 0, 0, 0, 0, 1312, 0, 0, 276, 0, 0, 0, 0, 0, 864, 1, 0, 0, 414, 0, 345, 0, 0, 0, 0, 0, 63, 0, 384, 0, 0, 0, 0, 0, 0, 230, 0, 0, 0, 272, 0, 0, 0, 0, 80, 0, 0, 736, 0, 0, 0, 368, 0, 0, 1264, 160, 0, 0, 0], "010231201435243012010": [535, -3970, 0, 0, 8320, 0, 11510, 0, 0, 0, 0, 0, 0, 62060, 0, 0, 0, 0, 0, 26120, 0, 0, 0, 2732, 0, 0, 535, 0, 18690, 2215, 0, 0, 6830, 0, 6147, 0, 0, 0, 0, 0, 0, 0, 7550, 0, 8610, 0, 5740, 0, 0, 7570, 0, 0, 0, 0, 0, 0, 0, 0, 2080, 0, 0, 15140, 0, 0, 0, 7570, 0, 0, 26870, 4160, 0, 0, 0], "010231204103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231204103215430210": [0, 0, 0, 0, -893808, 0, 0, 0, 0, 0, 0, 0, 176622, 0, 0, 0, 0, 0, 1787616, 0, 0, 772470, 0, 109554, 0, 235128, 134340, 25278, 0, 0, 0, 100950, 0, 0, 167880, 0, 0, 0, 0, 347100, 0, 0, 209850, 85182, 0, 96366, 0, 0, 0, 0, 0, 0, 0, 0, 75762, 195680, 0, 0, 0, 0, 158178, 0, 0, 0, 0, 178405, 58866, 0, 535215, 0, 297936, 0, 0], "010231204103215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "010231204103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231204130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231204130215430210": [-69360, 0, 0, 0, -73800, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 563760, 0, 0, 259800, 0, 0, 0, 67419, 0, 0, 0, 0, 25340, 25340, 0, 0, 58615, 0, 0, 0, 0, 89245, 15785, 0, 78770, 23520, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 0, 0, 30650, 35100, 58800, 0, 0, 0, 0, 0, 0, 0, 90700, 70200, 0, 36900, 0, 24600, 0, 0], "010231204130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231204130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231204132015403210": [780, 0, -1050, 0, -3150, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2460, 0, 5820, 0, 3150, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 1230, 0, 0, 480, 0, 0, 0, 0, 800, 60, 0, 360, 0, 0, 0, 0, 120, 0, 0, 210, 0, 0, 700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 525, 0, 0, 1575, 0, 0, 0, 0], "010231204132015430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010231204132015432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231204132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010231204132501432010": [11410, 0, -56605, 0, 0, 0, 4328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222660, 64700, 0, 16560, 0, 0, 51760, 0, 0, 10658, 0, 0, 0, 0, 0, 0, 0, 0, 12940, 0, 0, 32350, 0, 0, 2110, 0, 11740, 0, 0, 0, 920, 53205, 0, 0, 2625, 0, 0, 18715, 0, 0, 0, 1380, 0, 0, 0, 0, 2760, 0, 0, 1840, 0, 0, 0, 0, 5520, 0, 0], "010231204135201432010": [418, 0, -1272, 0, 1290, 0, 0, 0, 0, 0, 0, 1362, 1290, 0, 0, 0, 0, 1668, 0, 1938, 0, 0, 981, 0, 0, 0, 0, 0, 0, 0, 0, 589, 0, 0, 98, 0, 0, 209, 0, 0, 24, 0, 0, 0, 627, 0, 0, 48, 0, 0, 123, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 108, 0, 0, 72, 0, 0, 0, 0, 216, 0, 0], "010231240103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231240103215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231240103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231240103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231240130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231240130215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231240130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231240130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231240132015403210": [780, 0, -1050, 0, -3150, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2460, 0, 5820, 0, 3150, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 1230, 0, 0, 480, 0, 0, 0, 0, 800, 60, 0, 360, 0, 0, 0, 0, 120, 0, 0, 210, 0, 0, 700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 525, 0, 0, 1575, 0, 0, 0, 0], "010231240132015430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010231240132015432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231240132051432010": [690, 0, -2034, 0, 1998, 0, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 0, 2202, 0, 0, 2430, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 321, 780, 16, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 90, 0, 0, 32, 0, 0, 0, 36, 0, 0, 0, 0, 72, 0, 0, 48, 0, 0, 0, 0, 144, 0, 0], "010231240132501432010": [11410, 0, -56605, 0, 0, 0, 4328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222660, 64700, 0, 16560, 0, 0, 51760, 0, 0, 10658, 0, 0, 0, 0, 0, 0, 0, 0, 12940, 0, 0, 32350, 0, 0, 2110, 0, 11740, 0, 0, 0, 920, 53205, 0, 0, 2625, 0, 0, 18715, 0, 0, 0, 1380, 0, 0, 0, 0, 2760, 0, 0, 1840, 0, 0, 0, 0, 5520, 0, 0], "010231240135201432010": [690, 0, -2034, 0, 1998, 0, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 0, 0, 2202, 0, 2430, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 321, 780, 16, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 90, 0, 0, 32, 0, 0, 0, 36, 0, 0, 0, 0, 72, 0, 0, 48, 0, 0, 0, 0, 144, 0, 0], "010231402103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231402103215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010231402103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231402103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231402130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231402130215430210": [-31845, 0, 0, 0, -55800, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 302670, 0, 0, 136200, 0, 0, 0, 32733, 0, 0, 0, 0, 17080, 17080, 0, 0, 29780, 0, 0, 0, 0, 43940, 8995, 0, 38440, 17640, 0, 7350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24250, 16500, 29400, 0, 0, 0, 0, 0, 0, 0, 48500, 33000, 0, 27900, 0, 18600, 0, 0], "010231402130215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231402130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231402132015403210": [450, 0, 0, -927, -864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1122, 0, 1809, 0, 918, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 558, 0, 0, 90, 0, 0, 3, 0, 148, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 135, 0, 0, 296, 0, 0, 0, 0, 0, 9, 0, 0, 225, 0, 0, 453, 0, 0, 432, 27, 0, 0, 0], "010231402132015430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231402132015432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231402132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010231402132501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231402310215403210": [1235, -1410, 0, 0, -2280, 0, 112, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 4200, 0, 2280, 0, 0, 0, 0, 332, 0, 0, 0, 0, 20, 140, 0, 0, 535, 0, 0, 0, 0, 965, 0, 0, 360, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 380, 0, 0, 1140, 0, 0, 0, 0], "010231402310215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010231402310215432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010231402310251432010": [18165, 0, -41865, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58470, 0, 24300, 0, 0, 28140, 0, 0, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 7035, 0, 0, 0, 0, 11725, 990, 0, 3510, 810, 0, 0, 0, 2385, 0, 0, 5175, 0, 0, 15080, 0, 0, 0, 2025, 0, 0, 0, 0, 4050, 0, 0, 2700, 0, 0, 0, 0, 8100, 0, 0], "010231402312015403210": [12861, -13014, 0, 0, -18744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25392, 0, 12984, 0, 0, 0, 0, 576, 0, 0, 0, 357, 495, 852, 0, 0, 3033, 0, 0, 0, 0, 5247, 0, 0, 576, 192, 0, 0, 0, 0, 360, 0, 576, 0, 0, 0, 0, 1762, 0, 480, 0, 0, 0, 0, 960, 0, 0, 3764, 0, 0, 9372, 0, 1920, 0, 0], "010231402312015430210": [-3885, 0, 0, -1500, 0, 0, 3284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27810, 0, 0, 12900, 0, 0, 0, 3399, 0, 0, 0, 0, 1340, 1340, 0, 0, 2890, 0, 0, 0, 0, 4370, 485, 0, 4220, 1520, 0, 950, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2150, 1900, 0, 0, 0, 3800, 0, 0, 0, 0, 500, 3800, 0, 0, 0, 0, 0, 0], "010231402312015432010": [-10101, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96030, 35424, 0, 0, 43992, 0, 0, 8919, 0, 0, 0, 0, 6832, 0, 0, 0, 10998, 0, 0, 0, 6832, 11498, 3673, 0, 10102, 8208, 0, 2214, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10014, 6570, 2952, 0, 0, 0, 0, 5904, 0, 0, 3936, 0, 0, 0, 0, 11808, 0, 0], "010231402312051432010": [8715, 0, -17574, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 22506, 18006, 0, 9072, 0, 0, 10860, 0, 0, 108, 0, 0, 0, 180, 0, 0, 0, 0, 2715, 0, 0, 0, 2430, 3085, 0, 0, 0, 216, 0, 0, 0, 468, 0, 0, 2250, 0, 0, 6278, 0, 0, 0, 756, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "010231402312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231402534102132010": [-789, 408, 1935, -1682, 0, 0, 0, 1572, 0, 1998, 0, 0, 2014, 0, 0, 0, 3364, 0, 0, 0, 0, 0, 0, 120, 0, 393, 0, 0, 0, 0, 49, 1056, 0, 789, 0, 0, 0, 0, 0, 0, 0, 294, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 645, 0, 0, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1682, 0, 0, 0], "010231402534102312010": [-465, 394, 754, -732, 0, 0, 0, 564, 0, 732, 0, 0, 1818, 0, 0, 0, 4656, 0, 4044, 0, 0, 0, 0, 240, 0, 141, 0, 0, 0, 0, 1113, 0, 0, 465, 0, 0, 0, 0, 0, 0, 0, 60, 0, 38, 0, 0, 0, 0, 490, 776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 532, 0, 798, 0, 0, 0, 0, 0, 0, 0, 2328, 0, 0, 0], "010231402534120103210": [-854, 0, 3213, -2576, 0, 0, 0, 2744, 0, 3444, 0, 0, 3430, 0, 0, 0, 5152, 0, 0, 0, 0, 1260, 0, 0, 0, 686, 0, 0, 0, 0, 0, 1452, 34, 294, 0, 0, 0, 0, 280, 0, 0, 644, 0, 224, 0, 0, 0, 0, 0, 0, 126, 0, 0, 0, 966, 0, 0, 217, 0, 0, 0, 0, 315, 0, 0, 0, 0, 0, 0, 2576, 0, 0, 0], "010231402534120130210": [-834, 454, 2053, -1826, 0, 0, 0, 1608, 0, 2046, 0, 0, 2108, 0, 0, 0, 3652, 0, 0, 0, 196, 0, 0, 98, 0, 402, 0, 0, 0, 0, 98, 0, 0, 0, 294, 0, 0, 0, 1152, 0, 0, 294, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 668, 0, 0, 55, 0, 0, 0, 0, 49, 0, 0, 0, 0, 0, 0, 1826, 0, 0, 0], "010231402534120132010": [-575, 520, 820, -810, 0, 0, 0, 620, 0, 810, 0, 0, 894, 0, 0, 0, 1842, 0, 0, 0, 0, 0, 366, 0, 0, 155, 0, 0, 0, 0, 119, 566, 0, 575, 0, 0, 0, 0, 0, 0, 0, 50, 0, 40, 0, 0, 0, 298, 0, 630, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37, 0, 0, 921, 0, 0, 0], "010231402534120310210": [-789, 408, 1935, -1682, 0, 0, 0, 1572, 0, 1998, 0, 0, 2014, 0, 0, 0, 3364, 0, 0, 0, 0, 0, 0, 0, 0, 393, 0, 0, 0, 0, 49, 1056, 0, 939, 30, 0, 0, 0, 0, 0, 0, 294, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 645, 0, 0, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1682, 0, 0, 0], "010231402534120312010": [-789, 408, 1935, -1682, 0, 0, 0, 1572, 0, 1998, 0, 0, 2014, 0, 0, 0, 3364, 0, 0, 0, 0, 0, 0, 120, 0, 393, 0, 0, 0, 0, 49, 1056, 0, 789, 0, 0, 0, 0, 0, 0, 0, 294, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 645, 0, 0, 79, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1682, 0, 0, 0], "010231402534123010210": [-578, 458, 932, -850, 0, 0, 0, 776, 0, 1002, 0, 0, 970, 0, 0, 0, 1700, 0, 0, 392, 0, 0, 0, 686, 0, 194, 0, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 289, 0, 0, 98, 0, 54, 0, 0, 0, 0, 0, 343, 0, 0, 0, 0, 376, 0, 0, 38, 0, 0, 0, 196, 0, 0, 0, 0, 0, 0, 0, 850, 0, 0, 0], "010231402534123012010": [-622, 484, 1027, -932, 0, 0, 0, 856, 0, 1104, 0, 0, 1070, 0, 0, 0, 1864, 0, 0, 406, 0, 0, 290, 0, 0, 214, 0, 0, 0, 0, 0, 738, 0, 622, 0, 0, 0, 0, 0, 0, 0, 112, 0, 60, 0, 0, 0, 410, 0, 760, 0, 0, 0, 0, 0, 0, 0, 43, 0, 0, 0, 203, 0, 0, 0, 0, 0, 0, 0, 932, 0, 0, 0], "010231420103215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231420103215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231420103215432010": [-294, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1764, 0, 0, 0, 560, 0, 0, 294, 0, 0, 0, 77, 105, 248, 132, 0, 210, 0, 0, 0, 0, 392, 0, 0, 336, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231420103251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231420130215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010231420130215430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231420130215432010": [-8760, 0, 0, 0, 0, 0, 5112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52560, 0, 0, 0, 22000, 0, 0, 8202, 0, 0, 0, 2095, 3195, 0, 3060, 0, 8560, 0, 0, 0, 6820, 10750, 0, 0, 9480, 4400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5500, 5500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231420130251432010": [2127, 0, -4590, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 216, 0, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "010231420132015403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231420132015430210": [-30660, 0, 0, -12300, 0, 0, 20484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 220860, 0, 0, 103500, 0, 0, 0, 27849, 0, 0, 0, 0, 9240, 9240, 0, 0, 23565, 0, 0, 0, 0, 36195, 5535, 0, 32970, 9120, 0, 0, 0, 0, 5700, 0, 0, 0, 0, 0, 0, 11550, 15200, 22800, 0, 0, 0, 0, 0, 0, 0, 34500, 30400, 0, 0, 0, 0, 0, 0], "010231420132015432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231420132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010231420132501432010": [11410, 0, -56605, 0, 0, 0, 4328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 222660, 64700, 0, 16560, 0, 0, 51760, 0, 0, 10658, 0, 0, 0, 0, 0, 0, 0, 0, 12940, 0, 0, 32350, 0, 0, 2110, 0, 11740, 0, 0, 0, 920, 53205, 0, 0, 2625, 0, 0, 18715, 0, 0, 0, 1380, 0, 0, 0, 0, 2760, 0, 0, 1840, 0, 0, 0, 0, 5520, 0, 0], "010231420310215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231420310215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010231420310215432010": [-55320, 0, 0, 0, 0, 0, 27504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478800, 146880, 0, 0, 218240, 0, 0, 49344, 0, 0, 0, 18365, 33255, 0, 0, 0, 54560, 0, 0, 0, 51620, 63800, 0, 0, 56220, 41200, 0, 9180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50480, 36200, 12240, 0, 0, 0, 0, 24480, 0, 0, 16320, 0, 0, 0, 0, 48960, 0, 0], "010231420310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231420312015403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010231420312015430210": [-3885, 0, 0, -1500, 0, 0, 3284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27810, 0, 0, 12900, 0, 0, 0, 3399, 0, 0, 0, 0, 1340, 1340, 0, 0, 2890, 0, 0, 0, 0, 4370, 485, 0, 4220, 1520, 0, 950, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2150, 1900, 0, 0, 0, 3800, 0, 0, 0, 0, 500, 3800, 0, 0, 0, 0, 0, 0], "010231420312015432010": [-55320, 0, 0, 0, 0, 0, 27504, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 478800, 146880, 0, 0, 218240, 0, 0, 49344, 0, 0, 0, 18365, 33255, 0, 0, 0, 54560, 0, 0, 0, 51620, 63800, 0, 0, 56220, 41200, 0, 9180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50480, 36200, 12240, 0, 0, 0, 0, 24480, 0, 0, 16320, 0, 0, 0, 0, 48960, 0, 0], "010231420312051432010": [8085, 0, -16314, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 21246, 16746, 0, 9072, 0, 0, 10500, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 2250, 2875, 180, 0, 0, 216, 0, 0, 0, 468, 0, 0, 2070, 0, 0, 5858, 0, 0, 0, 756, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "010231420312501432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010231423010215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "010231423010215430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010231423010215432010": [-56425, 0, 0, 0, 0, 0, 23324, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 486870, 148320, 0, 0, 221880, 0, 0, 34029, 0, 0, 0, 0, 92450, 0, 0, 0, 55470, 0, 0, 56860, 35590, 0, 34385, 0, 39860, 41080, 0, 10300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51350, 36930, 0, 0, 0, 16480, 0, 24720, 0, 0, 0, 0, 0, 0, 0, 49440, 0, 0], "010231423010251432010": [300, -96, 0, -912, 0, 0, 0, 0, 0, 0, 0, 0, 0, 912, 0, 0, 0, 1416, 0, 0, 0, 0, 384, 0, 0, 0, 0, 0, 0, 297, 159, 0, 0, 0, 96, 0, 0, 0, 0, 100, 60, 0, 0, 0, 0, 0, 0, 396, 0, 0, 60, 0, 0, 152, 0, 0, 0, 0, 456, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010231423012015403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010231423012015430210": [-1279, 0, 0, -2520, 0, 0, 948, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15234, 0, 0, 7080, 0, 0, 0, 1221, 0, 0, 0, 0, 3129, 716, 0, 0, 1591, 0, 0, 2413, 0, 0, 1134, 0, 1458, 456, 0, 0, 0, 0, 285, 0, 0, 0, 0, 0, 0, 895, 760, 1140, 0, 0, 0, 0, 0, 0, 0, 2360, 1520, 0, 0, 0, 0, 0, 0], "010231423012015432010": [-56425, 0, 0, 0, 0, 0, 23324, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 486870, 148320, 0, 0, 221880, 0, 0, 34029, 0, 0, 0, 0, 92450, 0, 0, 0, 55470, 0, 0, 56860, 35590, 0, 34385, 0, 39860, 41080, 0, 10300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 51350, 36930, 0, 0, 0, 16480, 0, 24720, 0, 0, 0, 0, 0, 0, 0, 49440, 0, 0], "010231423012051432010": [24, 0, 0, -88, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 462, 120, 0, 330, 0, 0, 231, 0, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 48, 0, 0, 0, 0, 0, 72, 6, 0, 0, 6, 0, 0, 141, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 44, 6, 0, 0, 77, 0, 0, 0, 0, 0, 0, 0, 110, 0, 0], "010231423012501432010": [135, 0, -288, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 190, 0, 0, 342, 0, 0, 408, 0, 0, 336, 0, 0, 0, 0, 0, 0, 0, 95, 0, 0, 0, 84, 0, 0, 0, 0, 45, 91, 0, 3, 0, 0, 8, 0, 0, 0, 0, 32, 0, 0, 96, 0, 0, 1, 0, 0, 18, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 136, 0, 0], "010231423015201432010": [54, 0, -196, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 660, 0, 460, 0, 660, 0, 630, 0, 0, 540, 0, 0, 0, 39, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 0, 0, 5, 207, 0, 0, 0, 98, 0, 0, 135, 0, 0, 15, 0, 0, 0, 0, 0, 26, 0, 0, 150, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0], "010234102103215403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010234102103215430210": [-3885, 0, 0, -1500, 0, 0, 3284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27810, 0, 0, 12900, 0, 0, 0, 3399, 0, 0, 0, 0, 1340, 1340, 0, 0, 2890, 0, 0, 0, 0, 4370, 485, 0, 4220, 1520, 0, 950, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2150, 1900, 0, 0, 0, 3800, 0, 0, 0, 0, 500, 3800, 0, 0, 0, 0, 0, 0], "010234102103215432010": [-1743, 0, 0, 0, 0, 0, 1016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1638, 0, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102103251432010": [969, 0, -2106, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 120, 0, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "010234102103524310210": [-3, 6, 0, -6, 0, 0, 0, 24, 0, 0, 45, 0, 39, 0, 0, 15, 6, 0, 0, 0, 6, 0, 0, 0, 0, 3, 0, 0, 12, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0], "010234102103524312010": [-3, 6, 0, -6, 0, 0, 0, 24, 0, 0, 45, 0, 39, 0, 0, 15, 6, 0, 0, 0, 6, 0, 0, 0, 0, 3, 0, 0, 12, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0], "010234102105324312010": [-9, 18, 0, -18, 0, 0, 0, 33, 0, 0, 63, 0, 21, 0, 0, 21, 3, 0, 0, 0, 18, 0, 0, 0, 0, 6, 0, 0, 9, 9, 0, 0, 0, 9, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0], "010234102130215403210": [15, -12, 0, 0, -60, 0, 0, 24, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 90, 0, 60, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 25, 12, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102130215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234102130215432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102130251432010": [1407, 0, -3066, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 180, 0, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "010234102130524310210": [-105, 180, 0, -112, 0, 0, 0, 108, 0, 0, 228, 0, 36, 0, 0, 0, 66, 0, 0, 0, 192, 0, 0, 0, 0, 21, 0, 0, 24, 39, 0, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 6, 10, 10, 0, 0, 12, 40, 0, 0, 0, 0, 0, 76, 0, 0, 0, 0, 0], "010234102130524312010": [-585, 1170, 0, -936, 0, 0, 0, 684, 0, 0, 1404, 0, 288, 0, 0, 0, 468, 0, 0, 0, 936, 0, 0, 0, 0, 138, 0, 0, 132, 222, 0, 0, 0, 585, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 124, 0, 78, 0, 0, 0, 0, 156, 0, 0, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0], "010234102132015403210": [14760, 0, 0, -30114, -29214, 0, 0, 12852, 0, 0, 29214, 0, 0, 0, 0, 0, 27258, 0, 60210, 0, 30402, 0, 0, 0, 0, 3213, 0, 0, 0, 5355, 0, 18594, 0, 0, 2952, 0, 0, 390, 0, 10015, 0, 0, 0, 0, 0, 3312, 0, 0, 0, 0, 4428, 0, 0, 10976, 0, 0, 0, 0, 0, 198, 0, 0, 7380, 0, 0, 10038, 0, 0, 0, 594, 0, 0, 0], "010234102132015430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234102132015432010": [-1743, 0, 0, 0, 0, 0, 1016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1638, 0, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102132051432010": [1683, 0, -3330, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 3222, 0, 2376, 0, 0, 2013, 0, 0, 12, 0, 0, 0, 0, 57, 573, 0, 0, 360, 0, 0, 0, 0, 581, 39, 0, 0, 0, 0, 0, 72, 0, 0, 0, 501, 0, 0, 1126, 0, 0, 0, 0, 0, 0, 264, 0, 396, 0, 0, 0, 0, 0, 0, 0, 792, 0, 0], "010234102132501432010": [969, 0, -2106, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 0, 1296, 0, 0, 1404, 0, 0, 120, 0, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "010234102135024310210": [-40, 66, 28, -80, 0, 0, 0, 58, 0, 0, 126, 0, 56, 0, 0, 38, 0, 28, 0, 0, 80, 0, 0, 0, 0, 8, 0, 0, 26, 12, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 9, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0], "010234102135024312010": [-40, 66, 28, -80, 0, 0, 0, 58, 0, 0, 126, 0, 56, 0, 0, 38, 0, 28, 0, 0, 80, 0, 0, 0, 0, 8, 0, 0, 26, 12, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 9, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0], "010234102150324312010": [-9, 12, 12, -18, 0, 0, 0, 24, 0, 0, 45, 0, 39, 0, 0, 0, 15, 0, 0, 0, 18, 0, 0, 0, 0, 3, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 9, 0, 0, 6, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 6, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0], "010234102310215403210": [16, -15, 0, 0, -99, 0, 0, 60, 0, 0, 99, 0, 96, 0, 0, 0, 0, 0, 177, 0, 99, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 19, 0, 0, 20, 0, 0, 29, 0, 46, 0, 0, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102310215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234102310215432010": [-16485, 0, 0, 0, 0, 0, 9464, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 98910, 0, 0, 0, 33600, 0, 0, 16254, 0, 0, 0, 0, 5915, 10040, 8250, 0, 14140, 0, 0, 0, 0, 21595, 4235, 0, 18620, 6720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 8400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102310251432010": [1407, 0, -3066, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 180, 0, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "010234102310521432010": [25, -30, 7, -16, 0, 0, 0, 16, 0, 0, 24, 0, 20, 0, 24, 0, 20, 0, 0, 30, 0, 0, 20, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 9, 0, 0, 0, 0, 8, 0, 0, 10, 0, 0], "010234102312015403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010234102312015430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234102312015432010": [-1743, 0, 0, 0, 0, 0, 1016, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1638, 0, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102312051432010": [1683, 0, -3330, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 3222, 0, 2376, 0, 0, 2013, 0, 0, 12, 0, 0, 0, 0, 57, 573, 0, 0, 360, 0, 0, 0, 0, 581, 39, 0, 0, 0, 0, 0, 72, 0, 0, 0, 501, 0, 0, 1126, 0, 0, 0, 0, 0, 0, 264, 0, 396, 0, 0, 0, 0, 0, 0, 0, 792, 0, 0], "010234102312501432010": [210, 0, -132, -432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 564, 0, 0, 54, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 63, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 117, 0, 0, 144, 0, 0, 0, 0, 18, 0, 0], "010234102510321432010": [0, 0, 0, 56, 0, 0, 0, 355, 0, 0, 492, 0, 494, 0, 168, 0, 360, 0, 0, 84, 0, 0, 0, 0, 0, 72, 0, 0, 67, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 9, 0, 0, 114, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 96, 0, 0, 56, 0, 0, 0, 0, 0, 0, 164, 0, 0, 28, 0, 0], "010234102510324132010": [-54, 0, 196, 0, 0, 0, 0, 540, 0, 0, 630, 0, 660, 0, 460, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 0, 0, 0, 207, 5, 0, 0, 15, 0, 0, 135, 0, 0, 98, 0, 0, 0, 0, 0, 26, 0, 105, 0, 0, 150, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0], "010234102510324312010": [-9, 12, 12, -18, 0, 0, 0, 24, 0, 0, 45, 0, 39, 0, 0, 0, 15, 0, 0, 0, 18, 0, 0, 0, 0, 3, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 9, 0, 0, 6, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 6, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0], "010234102510342312010": [-66, 0, 125, 0, 0, 0, 0, 197, 0, 0, 294, 0, 202, 0, 104, 0, 144, 0, 176, 0, 0, 0, 0, 0, 0, 42, 0, 0, 29, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 22, 0, 0, 15, 0, 0, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 0, 49, 0, 0, 0, 23, 0, 0, 0, 0, 14, 98, 0, 88, 0, 0, 0], "010234102513042312010": [-134, 0, 396, 0, -390, 0, 0, 309, 0, 0, 606, 0, 480, 0, 0, 0, 0, 36, 426, 0, 0, 0, 0, 0, 0, 34, 0, 0, 173, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49, 12, 12, 0, 0, 39, 0, 0, 0, 0, 0, 195, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 18, 0, 0, 0, 24, 72, 0, 0, 0, 0, 0], "010234102513402312010": [-5, 6, 4, 4, -14, 0, 0, 7, 0, 0, 14, 0, 8, 0, 0, 0, 0, 2, 4, 0, 4, 0, 0, 0, 0, 1, 0, 0, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0], "010234102513420310210": [-20, 24, 15, 12, -48, 0, 0, 24, 0, 0, 48, 0, 18, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102513420312010": [-20, 12, 45, 12, -78, 0, 0, 39, 0, 0, 78, 0, 66, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 3, 0, 0, 6, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102513423010210": [-58, -240, 840, 48, -978, 0, 0, 501, 0, 0, 978, 0, 852, 0, 0, 0, 0, 834, 0, 24, 0, 0, 0, 0, 0, 50, 0, 0, 301, 0, 0, 0, 0, 24, 48, 0, 0, 0, 137, 0, 0, 48, 0, 75, 0, 0, 0, 0, 0, 411, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0], "010234102513423012010": [-30, 32, 32, 16, -78, 0, 0, 39, 0, 0, 78, 0, 36, 0, 0, 0, 0, 30, 0, 8, 0, 0, 0, 0, 0, 6, 0, 0, 15, 8, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0], "010234102531024312010": [-30, 36, 14, -18, 0, 0, 0, 26, 0, 0, 51, 0, 34, 0, 2, 45, 0, 30, 0, 0, 60, 0, 0, 0, 0, 6, 0, 0, 2, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 14, 17, 0, 0, 0, 0, 0], "010234102531042132010": [-614, 0, 1830, 0, -1818, 0, 0, 1656, 0, 0, 2250, 0, 1998, 0, 0, 0, 0, 72, 1890, 0, 0, 0, 0, 0, 0, 414, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 692, 271, 24, 24, 0, 0, 78, 0, 0, 0, 0, 0, 909, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 36, 0, 0, 0, 48, 144, 0, 0, 0, 0, 0], "010234102531042312010": [-690, 0, 2034, 0, -1998, 0, 0, 1800, 0, 0, 2430, 0, 2202, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 0, 0, 0, 450, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 780, 321, 0, 16, 0, 0, 90, 0, 0, 0, 0, 0, 963, 0, 0, 0, 0, 32, 0, 0, 72, 0, 0, 0, 0, 36, 0, 0, 0, 48, 144, 0, 0, 0, 0, 0], "010234102531402132010": [-20, 24, 15, 0, -30, 0, 0, 24, 0, 0, 48, 0, 18, 0, 0, 0, 0, 12, 12, 0, 0, 0, 0, 0, 0, 4, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0], "010234102531402312010": [-27, 54, 0, 0, -54, 0, 0, 30, 0, 0, 54, 0, 42, 0, 0, 36, 0, 0, 30, 0, 36, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0], "010234102531420103210": [-462, -560, 2842, -112, -2730, 0, 0, 2296, 0, 0, 3066, 0, 2870, 0, 0, 0, 0, 2730, 0, 0, 0, 336, 0, 0, 0, 574, 0, 0, 0, 0, 0, 240, 32, 0, 0, 0, 0, 980, 231, 0, 0, 112, 0, 126, 0, 0, 0, 0, 0, 1253, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 112, 0, 0, 0, 0, 112, 0, 0, 0, 0, 0], "010234102531420130210": [-13, -34, 134, 0, -144, 0, 0, 80, 0, 0, 156, 0, 136, 0, 0, 0, 0, 132, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 48, 0, 0, 20, 0, 18, 1, 0, 0, 0, 0, 1, 0, 6, 0, 12, 0, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 4, 0, 0], "010234102531420132010": [-13, -34, 134, 8, -156, 0, 0, 80, 0, 0, 156, 0, 136, 0, 0, 0, 0, 132, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 48, 0, 0, 20, 0, 18, 1, 0, 0, 0, 0, 1, 0, 6, 0, 12, 0, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0], "010234102531420310210": [-20, 24, 15, 12, -48, 0, 0, 24, 0, 0, 48, 0, 18, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102531420312010": [-20, 12, 45, 12, -78, 0, 0, 39, 0, 0, 78, 0, 66, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 3, 0, 0, 6, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102531423010210": [-20, 24, 15, 12, -48, 0, 0, 24, 0, 0, 48, 0, 18, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102531423012010": [-20, 12, 45, 12, -78, 0, 0, 39, 0, 0, 78, 0, 66, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 3, 0, 0, 6, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234102534102132010": [120080, 0, 0, 0, -360240, 0, 0, 233552, 0, 0, 360240, 0, 371188, 0, 0, 0, 723648, 0, 0, 0, 0, 0, 0, 0, 0, 78200, 0, 19812, 0, 0, 0, 0, 0, 57435, 113703, 0, 0, 0, 195500, 18756, 0, 113703, 0, 3300, 0, 0, 0, 0, 0, 0, 62124, 0, 0, 0, 133824, 62513, 0, 0, 0, 60568, 0, 90852, 0, 0, 0, 0, 0, 0, 0, 181704, 0, 0, 0], "010234102534102312010": [120080, 0, 0, 0, -360240, 0, 0, 233552, 0, 0, 360240, 0, 371188, 0, 0, 0, 723648, 0, 0, 0, 0, 0, 0, 0, 0, 78200, 0, 19812, 0, 0, 0, 0, 0, 57435, 113703, 0, 0, 0, 195500, 18756, 0, 113703, 0, 3300, 0, 0, 0, 0, 0, 0, 62124, 0, 0, 0, 133824, 62513, 0, 0, 0, 60568, 0, 90852, 0, 0, 0, 0, 0, 0, 0, 181704, 0, 0, 0], "010234102534120103210": [0, 0, 38456, 0, -76912, 0, 0, 45616, 0, 0, 76912, 0, 38544, 0, 0, 0, 76912, 0, 0, 0, 0, 0, 0, 0, 0, 14588, 0, 3184, 0, 10404, 0, 31268, 0, 26245, 5249, 0, 0, 0, 0, 6892, 0, 13066, 0, 0, 0, 0, 0, 12848, 0, 15692, 0, 0, 0, 0, 0, 1790, 1768, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102534120130210": [0, 0, 87488, 0, -174976, 0, 0, 103072, 0, 0, 174976, 0, 94044, 0, 0, 0, 174976, 0, 0, 0, 0, 0, 0, 0, 0, 27596, 0, 1828, 0, 14036, 0, 0, 0, 35541, 31897, 0, 0, 0, 61972, 3464, 0, 31897, 0, 15692, 0, 0, 0, 31348, 0, 0, 0, 0, 0, 0, 0, 23511, 21872, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102534120132010": [0, 0, 19228, 0, -38456, 0, 0, 22808, 0, 0, 38456, 0, 19272, 0, 0, 0, 38456, 0, 0, 0, 0, 0, 0, 0, 0, 7294, 0, 1592, 0, 5202, 0, 0, 0, 1397, 6533, 0, 0, 0, 15634, 3446, 0, 6533, 0, 0, 0, 0, 0, 6424, 0, 7846, 0, 0, 0, 0, 0, 895, 884, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102534120310210": [0, 0, 38456, 0, -76912, 0, 0, 45616, 0, 0, 76912, 0, 38544, 0, 0, 0, 76912, 0, 0, 0, 0, 0, 0, 0, 0, 14588, 0, 3184, 0, 10404, 0, 31268, 0, 26245, 5249, 0, 0, 0, 0, 6892, 0, 13066, 0, 0, 0, 0, 0, 12848, 0, 15692, 0, 0, 0, 0, 0, 1790, 1768, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102534120312010": [0, 0, 19644, 0, -39288, 0, 0, 21824, 0, 0, 39288, 0, 11176, 0, 0, 0, 22080, 0, 0, 0, 0, 0, 0, 0, 0, 5456, 0, 0, 0, 0, 0, 0, 0, 2755, 6007, 0, 0, 0, 5588, 1084, 5368, 6007, 0, 0, 0, 0, 0, 2132, 0, 1152, 0, 0, 0, 0, 0, 545, 2184, 0, 0, 0, 1912, 0, 2868, 0, 0, 0, 0, 0, 0, 0, 5736, 0, 0], "010234102534123010210": [0, 0, 38456, 0, -76912, 0, 0, 45616, 0, 0, 76912, 0, 38544, 0, 0, 0, 76912, 0, 0, 0, 0, 0, 0, 0, 0, 14588, 0, 3184, 0, 10404, 0, 31268, 0, 26245, 5249, 0, 0, 0, 0, 6892, 0, 13066, 0, 0, 0, 0, 0, 12848, 0, 15692, 0, 0, 0, 0, 0, 1790, 1768, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234102534123012010": [0, 0, 19644, 0, -39288, 0, 0, 21824, 0, 0, 39288, 0, 11176, 0, 0, 0, 22080, 0, 0, 0, 0, 0, 0, 0, 0, 5456, 0, 0, 0, 0, 0, 0, 0, 2755, 6007, 0, 0, 0, 5588, 1084, 5368, 6007, 0, 0, 0, 0, 0, 2132, 0, 1152, 0, 0, 0, 0, 0, 545, 2184, 0, 0, 0, 1912, 0, 2868, 0, 0, 0, 0, 0, 0, 0, 5736, 0, 0], "010234105210321432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234105210324132010": [-3600, 0, 0, 13032, 0, 0, 0, 4824, 0, 0, 0, 0, 5142, 22638, 0, 0, 2430, 0, 0, 0, 0, 0, 0, 540, 0, 1206, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1356, 630, 296, 135, 0, 1314, 0, 0, 3294, 0, 0, 0, 0, 0, 0, 0, 2896, 405, 0, 3258, 0, 0, 810, 0, 0, 0, 0, 0, 4344, 0, 0, 0, 0, 0, 0], "010234105210324312010": [1410, 0, 0, 0, 0, 0, 0, 10320, 0, 0, 11640, 0, 6990, 15450, 0, 0, 10930, 0, 0, 0, 0, 0, 0, 1692, 0, 2580, 0, 0, 0, 1970, 0, 0, 0, 0, 282, 0, 0, 0, 0, 3830, 0, 705, 0, 40, 0, 0, 3720, 0, 0, 0, 0, 0, 0, 0, 0, 1175, 0, 1940, 0, 0, 2350, 0, 0, 0, 0, 0, 0, 3880, 0, 0, 0, 0, 0], "010234105210342312010": [-2005, 0, 7740, 0, 0, 0, 0, 5040, 0, 0, 0, 0, 7005, 25935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 492, 0, 1385, 0, 125, 0, 0, 205, 0, 0, 0, 1107, 0, 0, 0, 3770, 0, 0, 1230, 0, 540, 0, 0, 6065, 0, 0, 0, 0, 0, 0, 0, 2580, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213021432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234105213024132010": [-15, 6, 0, 36, 0, 0, 0, 12, 0, 0, 0, 0, 12, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 1, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0], "010234105213024312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 6800, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213042312010": [-2005, 0, 7740, 0, 0, 0, 0, 5040, 0, 0, 0, 0, 7005, 25935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 492, 0, 1385, 0, 125, 0, 0, 205, 0, 0, 0, 1107, 0, 0, 0, 3770, 0, 0, 1230, 0, 540, 0, 0, 6065, 0, 0, 0, 0, 0, 0, 0, 2580, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213201043210": [4220, 0, 4110, 0, 0, 0, 0, 13280, 0, 0, 0, 0, 16600, 58360, 0, 0, 0, 0, 0, 11736, 20880, 0, 0, 0, 0, 3320, 0, 0, 0, 0, 0, 8300, 0, 0, 844, 0, 0, 0, 0, 0, 0, 5205, 0, 3090, 0, 0, 10650, 6870, 0, 0, 1266, 0, 0, 0, 0, 6155, 0, 0, 0, 0, 2320, 0, 3480, 0, 0, 0, 0, 0, 0, 0, 6960, 0, 0], "010234105213201403210": [0, 0, 0, 6704, 0, 0, 0, 6432, 0, 0, 0, 0, 8040, 28152, 0, 1576, 0, 0, 0, 10056, 0, 0, 0, 0, 0, 1608, 0, 0, 0, 0, 0, 4020, 0, 0, 0, 0, 0, 0, 0, 1340, 0, 1005, 0, 1264, 0, 0, 5856, 2772, 0, 0, 0, 0, 0, 0, 0, 1931, 0, 1676, 0, 592, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3352, 0, 0], "010234105213201430210": [-144, 0, 0, 2528, 0, 0, 0, 1896, 0, 0, 0, 0, 2822, 9542, 0, 1036, 0, 0, 0, 3261, 0, 51, 0, 0, 0, 510, 0, 0, 0, 0, 416, 1827, 0, 0, 0, 0, 0, 0, 0, 210, 0, 444, 36, 0, 0, 0, 2880, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 632, 0, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 0, 1087, 0, 0], "010234105213201432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234105213204103210": [-7221, 0, 15702, 0, 0, 0, 0, 10167, 0, 0, 9720, 0, 0, 19482, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 471, 471, 0, 0, 0, 132, 912, 0, 0, 0, 0, 417, 3883, 912, 0, 2079, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 5594, 0, 0, 1620, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 0, 0], "010234105213204130210": [-9055, 4498, 0, 21888, 0, 0, 0, 8576, 0, 0, 0, 0, 10720, 44544, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 2144, 0, 0, 0, 0, 0, 0, 0, 0, 333, 0, 0, 0, 5360, 51, 0, 378, 0, 1568, 0, 0, 8160, 0, 0, 0, 36, 0, 0, 0, 4864, 0, 0, 5472, 0, 0, 0, 0, 0, 0, 0, 0, 7296, 0, 0, 0, 0, 0, 0], "010234105213204132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213204310210": [-112, 0, 574, 0, 0, 0, 0, 448, 0, 0, 0, 0, 560, 2184, 0, 0, 0, 0, 0, 0, 0, 0, 231, 0, 0, 112, 0, 0, 0, 0, 0, 225, 2, 0, 0, 0, 0, 0, 56, 0, 0, 112, 0, 70, 0, 0, 462, 0, 0, 0, 91, 0, 0, 0, 266, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213204312010": [-2005, 0, 7740, 0, 0, 0, 0, 5040, 0, 0, 0, 0, 7005, 25935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 492, 0, 1385, 0, 125, 0, 0, 205, 0, 0, 0, 1107, 0, 0, 0, 3770, 0, 0, 1230, 0, 540, 0, 0, 6065, 0, 0, 0, 0, 0, 0, 0, 2580, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213240103210": [-8472, 0, 18204, 0, 0, 0, 0, 10584, 0, 0, 9720, 0, 0, 21984, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 888, 471, 417, 0, 0, 132, 912, 0, 0, 0, 0, 0, 4300, 912, 0, 2496, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 6428, 0, 0, 1620, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 0, 0], "010234105213240130210": [-5720, 0, 15015, 0, 0, 0, 0, 6864, 0, 0, 0, 0, 10296, 36036, 0, 0, 0, 0, 0, 0, 0, 0, 576, 0, 0, 1144, 0, 0, 2288, 0, 0, 0, 180, 0, 36, 0, 0, 0, 2950, 0, 0, 0, 0, 3003, 0, 0, 4719, 0, 0, 0, 1488, 0, 0, 0, 7293, 1716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213240132010": [-146, 0, 652, 0, 0, 0, 0, 472, 0, 0, 0, 0, 590, 2322, 0, 0, 0, 0, 42, 0, 0, 0, 0, 201, 0, 118, 0, 0, 0, 0, 0, 243, 0, 0, 0, 0, 0, 0, 73, 0, 0, 111, 0, 72, 0, 0, 492, 0, 0, 0, 36, 0, 0, 0, 282, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 21, 0, 0, 0], "010234105213240310210": [-554, 0, 2578, 0, 0, 0, 0, 1912, 0, 0, 0, 0, 2390, 9378, 0, 0, 0, 0, 114, 0, 0, 0, 276, 0, 0, 478, 0, 0, 0, 0, 0, 0, 0, 0, 390, 0, 0, 0, 1252, 0, 0, 459, 0, 294, 0, 0, 1986, 0, 0, 0, 216, 0, 0, 0, 1140, 201, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19, 0, 0, 57, 0, 0, 0], "010234105213240312010": [-11470, 0, 38240, 0, 0, 0, 0, 22040, 0, 0, 0, 0, 27550, 111690, 0, 0, 0, 0, 10290, 7200, 0, 0, 0, 744, 0, 5510, 0, 0, 0, 0, 0, 0, 0, 0, 3834, 0, 0, 0, 15320, 0, 0, 4020, 0, 3240, 0, 0, 23340, 0, 0, 0, 720, 0, 0, 0, 13290, 0, 0, 0, 0, 0, 0, 0, 1800, 0, 0, 0, 1715, 0, 0, 5145, 0, 0, 0], "010234105213243010210": [-2676, 0, 12926, 0, 0, 0, 0, 9792, 0, 0, 0, 0, 12240, 47888, 0, 0, 0, 0, 0, 456, 0, 0, 1548, 0, 0, 2448, 0, 0, 0, 0, 0, 0, 0, 0, 2004, 0, 0, 0, 6348, 0, 0, 2391, 0, 1530, 0, 0, 10098, 0, 0, 0, 1152, 0, 0, 0, 5814, 1129, 0, 0, 0, 0, 152, 0, 0, 0, 0, 0, 152, 0, 0, 0, 0, 0, 0], "010234105213243012010": [-2275, 1138, 0, 5472, 0, 0, 0, 2144, 0, 0, 0, 0, 2680, 11136, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36, 0, 536, 0, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 1340, 15, 0, 90, 0, 392, 0, 0, 2040, 0, 0, 0, 0, 0, 0, 0, 1216, 0, 0, 1368, 0, 0, 0, 0, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 0, 0], "010234105213402312010": [0, -584, 1490, 32, 0, 0, 0, 864, 0, 0, 0, 0, 1080, 4216, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 540, 0, 525, 105, 0, 0, 0, 0, 40, 0, 240, 0, 130, 0, 0, 906, 0, 0, 0, 0, 0, 0, 0, 502, 0, 0, 8, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213420310210": [0, -4184, 10686, 0, 0, 0, 0, 6016, 0, 0, 0, 0, 7552, 29376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 8, 0, 0, 0, 3780, 0, 3675, 735, 0, 0, 0, 0, 280, 0, 1680, 0, 934, 0, 0, 6230, 0, 0, 0, 0, 0, 0, 0, 3562, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213420312010": [-359, 426, 0, 576, 0, 0, 0, 432, 0, 0, 0, 0, 600, 2304, 0, 1008, 0, 0, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 80, 0, 0, 0, 0, 9, 18, 0, 0, 0, 220, 3, 0, 18, 0, 0, 0, 0, 768, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 144, 0, 0, 144, 288, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213423010210": [0, -4184, 10686, 0, 0, 0, 0, 6016, 0, 0, 0, 0, 7552, 29376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 8, 0, 0, 0, 3780, 0, 3675, 735, 0, 0, 0, 0, 280, 0, 1680, 0, 934, 0, 0, 6230, 0, 0, 0, 0, 0, 0, 0, 3562, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105213423012010": [-13, 14, 32, 0, 0, 0, 0, 32, 0, 0, 0, 0, 40, 160, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 3, 6, 0, 0, 0, 20, 1, 0, 6, 0, 0, 0, 0, 48, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231021432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234105231024132010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 6800, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231024312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 6800, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231042132010": [-5230, 0, 18225, 0, 0, 0, 0, 11200, 0, 0, 0, 0, 15840, 57360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 984, 0, 3260, 0, 460, 0, 0, 0, 0, 0, 0, 2214, 0, 0, 0, 8150, 410, 0, 2460, 0, 1405, 0, 0, 13045, 0, 0, 0, 0, 0, 0, 0, 6075, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231042312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 6800, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231201043210": [59520, 0, 0, 0, 0, 0, 0, 162960, 0, 0, 95760, 0, 206160, 563280, 0, 0, 0, 0, 0, 68496, 178560, 0, 0, 0, 0, 40740, 0, 0, 0, 0, 2460, 105540, 0, 0, 11904, 0, 0, 0, 0, 0, 0, 65805, 0, 0, 0, 0, 148680, 21540, 0, 0, 17856, 0, 0, 0, 0, 28195, 0, 22860, 0, 0, 0, 0, 29760, 0, 0, 9200, 0, 31920, 0, 0, 59520, 0, 0], "010234105231201403210": [-740, 0, 5067, 0, 0, 0, 0, 4312, 0, 0, 0, 0, 6528, 22356, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 1078, 0, 0, 0, 0, 1138, 4032, 0, 0, 0, 0, 0, 0, 370, 206, 0, 1008, 0, 151, 0, 0, 6015, 252, 0, 0, 0, 0, 0, 0, 555, 0, 0, 0, 0, 0, 756, 0, 1134, 0, 0, 0, 0, 0, 0, 0, 2268, 0, 0], "010234105231201430210": [-3740, 0, 13707, 0, 0, 0, 0, 9520, 0, 0, 0, 0, 13548, 45936, 0, 0, 0, 0, 0, 20412, 0, 6552, 0, 0, 0, 2380, 0, 0, 0, 0, 1648, 6552, 0, 0, 0, 0, 0, 0, 1870, 2720, 0, 0, 0, 1039, 0, 0, 11163, 0, 0, 0, 0, 0, 0, 0, 2805, 252, 0, 0, 0, 0, 2268, 0, 1764, 0, 0, 0, 0, 0, 0, 0, 6804, 0, 0], "010234105231201432010": [-948, 0, 2328, 0, 0, 0, 0, 996, 0, 0, 0, 0, 0, 3624, 0, 0, 0, 0, 0, 2430, 0, 0, 918, 0, 0, 249, 0, 0, 0, 0, 378, 378, 0, 0, 135, 0, 0, 0, 0, 99, 541, 0, 0, 396, 0, 0, 306, 0, 0, 0, 0, 0, 0, 0, 677, 162, 0, 0, 0, 0, 270, 0, 405, 0, 0, 0, 0, 0, 0, 0, 810, 0, 0], "010234105231204103210": [980, 0, 9429, 0, 0, 0, 0, 17360, 0, 0, 9702, 0, 21700, 65296, 0, 0, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 11348, 996, 0, 196, 0, 0, 0, 0, 0, 0, 5670, 0, 0, 0, 0, 16338, 3318, 0, 0, 294, 0, 0, 0, 0, 770, 0, 1617, 0, 1078, 0, 0, 3633, 0, 0, 0, 0, 3234, 0, 0, 0, 0, 0], "010234105231204130210": [-69357, 0, 140058, 0, 0, 0, 0, 67803, 0, 0, 60480, 0, 0, 144090, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16008, 0, 0, 3771, 6075, 0, 2304, 0, 0, 0, 0, 0, 0, 0, 2793, 23119, 576, 0, 20499, 0, 4872, 0, 0, 0, 0, 1344, 0, 0, 0, 48926, 0, 0, 10080, 0, 6720, 0, 0, 0, 0, 0, 0, 0, 20160, 0, 0, 0, 0, 0], "010234105231204132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231204310210": [-69357, 0, 140058, 0, 0, 0, 0, 67803, 0, 0, 60480, 0, 0, 144090, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16008, 0, 0, 3771, 6075, 0, 2304, 0, 0, 0, 0, 0, 0, 0, 2793, 23119, 576, 0, 20499, 0, 4872, 0, 0, 0, 0, 1344, 0, 0, 0, 48926, 0, 0, 10080, 0, 6720, 0, 0, 0, 0, 0, 0, 0, 20160, 0, 0, 0, 0, 0], "010234105231204312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 6800, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231240103210": [980, 0, 9429, 0, 0, 0, 0, 17360, 0, 0, 9702, 0, 21700, 65296, 0, 0, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 11348, 996, 0, 196, 0, 0, 0, 0, 0, 0, 5670, 0, 0, 0, 0, 16338, 3318, 0, 0, 294, 0, 0, 0, 0, 770, 0, 1617, 0, 1078, 0, 0, 3633, 0, 0, 0, 0, 3234, 0, 0, 0, 0, 0], "010234105231240130210": [-10227, 0, 20646, 0, 0, 0, 0, 9861, 0, 0, 8640, 0, 0, 21222, 0, 0, 0, 0, 0, 576, 0, 0, 0, 0, 0, 2328, 0, 0, 549, 837, 0, 0, 0, 0, 0, 0, 0, 0, 0, 471, 3409, 0, 0, 3021, 0, 696, 0, 0, 0, 0, 192, 0, 0, 0, 7202, 0, 0, 1440, 0, 960, 0, 0, 0, 0, 0, 0, 0, 2880, 0, 0, 0, 0, 0], "010234105231240132010": [-7725, 0, 16035, 0, 0, 0, 0, 4560, 0, 0, 0, 0, 0, 17790, 0, 0, 0, 0, 0, 630, 0, 0, 0, 324, 0, 1770, 0, 630, 0, 0, 0, 0, 0, 0, 99, 0, 0, 0, 0, 135, 2740, 180, 0, 2295, 0, 0, 585, 0, 0, 0, 0, 0, 0, 0, 5345, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105231240310210": [-34224, 0, 73572, 0, 0, 0, 0, 42936, 0, 0, 39528, 0, 0, 88944, 0, 0, 0, 0, 0, 0, 0, 0, 528, 0, 0, 9840, 0, 0, 3576, 1911, 1665, 0, 0, 0, 3612, 0, 0, 0, 0, 0, 17428, 3744, 0, 10080, 0, 0, 0, 0, 0, 0, 984, 0, 0, 0, 25988, 0, 0, 6588, 0, 4392, 0, 0, 0, 0, 0, 0, 0, 13176, 0, 0, 0, 0, 0], "010234105231240312010": [-16719, 0, 34689, 0, 0, 0, 0, 10380, 0, 0, 0, 0, 0, 38442, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3603, 0, 1008, 0, 0, 0, 0, 324, 0, 324, 0, 0, 0, 666, 432, 5669, 0, 0, 5526, 0, 0, 0, 0, 0, 0, 108, 0, 0, 1107, 11581, 0, 0, 0, 0, 216, 0, 0, 162, 0, 0, 0, 0, 0, 0, 1944, 1296, 0, 0], "010234105231243010210": [-22452, 0, 51898, 0, 0, 0, 0, 30240, 0, 0, 22032, 0, 0, 72880, 0, 0, 0, 0, 0, 12792, 0, 0, 2916, 0, 0, 7560, 0, 0, 0, 12600, 0, 0, 0, 0, 3108, 0, 0, 0, 18996, 0, 0, 3837, 0, 6678, 0, 0, 3294, 0, 0, 0, 0, 0, 0, 0, 19170, 179, 0, 3672, 0, 0, 1816, 0, 0, 0, 0, 0, 4264, 7344, 0, 0, 0, 0, 0], "010234105231243012010": [-13940, 0, 62920, 0, 0, 0, 0, 46240, 0, 0, 0, 0, 57800, 225840, 0, 0, 0, 0, 0, 3360, 0, 0, 0, 6084, 0, 11560, 0, 0, 0, 0, 0, 0, 0, 0, 9444, 0, 0, 0, 30580, 0, 0, 10965, 0, 7260, 0, 0, 47580, 0, 0, 0, 3420, 0, 0, 0, 27420, 4835, 0, 840, 0, 0, 0, 0, 0, 0, 0, 1120, 1120, 0, 0, 0, 0, 0, 0], "010234105231402132010": [0, -914, 2382, 12, -36, 0, 0, 1376, 0, 0, 36, 0, 1720, 6642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 344, 0, 0, 0, 0, 0, 0, 0, 190, 382, 0, 0, 0, 860, 64, 0, 382, 0, 203, 0, 0, 1419, 2, 0, 0, 0, 0, 0, 0, 791, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234105231402312010": [0, -914, 2382, 12, -36, 0, 0, 1376, 0, 0, 36, 0, 1720, 6642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 344, 0, 0, 0, 0, 0, 0, 0, 190, 382, 0, 0, 0, 860, 64, 0, 382, 0, 203, 0, 0, 1419, 2, 0, 0, 0, 0, 0, 0, 791, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234105231420103210": [0, -1656, 18568, 0, 0, 0, 0, 25120, 0, 0, 13104, 0, 31400, 97392, 0, 0, 0, 0, 0, 0, 0, 11264, 0, 0, 0, 6280, 0, 0, 0, 0, 0, 15700, 0, 4255, 851, 0, 0, 0, 0, 344, 0, 7592, 0, 0, 0, 0, 24576, 5736, 0, 5060, 0, 0, 0, 0, 0, 0, 0, 2184, 0, 1456, 0, 0, 2816, 0, 0, 0, 0, 4368, 0, 0, 0, 0, 0], "010234105231420130210": [0, -914, 2382, 0, -18, 0, 0, 1376, 0, 0, 36, 0, 1720, 6642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 344, 0, 0, 0, 0, 0, 860, 0, 835, 167, 0, 0, 0, 0, 64, 0, 382, 0, 203, 0, 0, 1419, 2, 0, 0, 0, 0, 0, 0, 791, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0], "010234105231420132010": [-217, 230, 452, 80, -240, 0, 0, 512, 0, 0, 240, 0, 640, 2056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 312, 0, 201, 0, 0, 0, 0, 8, 37, 0, 78, 0, 0, 0, 0, 528, 144, 0, 196, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0], "010234105231420310210": [-53, 56, 113, 20, -60, 0, 0, 128, 0, 0, 60, 0, 160, 514, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 80, 0, 53, 0, 0, 0, 0, 0, 9, 0, 20, 0, 0, 0, 0, 132, 34, 0, 46, 0, 0, 0, 0, 2, 0, 0, 5, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0], "010234105231420312010": [0, -10772, 28055, 0, -360, 0, 0, 16080, 0, 0, 360, 0, 20100, 77740, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4020, 0, 0, 0, 0, 0, 0, 0, 2220, 4464, 0, 0, 0, 10050, 748, 0, 4464, 0, 2395, 0, 0, 16575, 0, 0, 0, 8, 0, 0, 0, 9305, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "010234105231423010210": [-1819, 1922, 3900, 688, -2064, 0, 0, 4416, 0, 0, 2064, 0, 5520, 17752, 0, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 1104, 0, 0, 0, 0, 0, 2792, 0, 1819, 0, 0, 0, 0, 0, 303, 0, 698, 0, 0, 0, 0, 4560, 1248, 0, 1716, 0, 0, 0, 0, 0, 0, 0, 172, 0, 0, 0, 0, 156, 0, 0, 0, 0, 0, 0, 0, 688, 0, 0], "010234105231423012010": [0, -914, 2382, 12, -36, 0, 0, 1376, 0, 0, 36, 0, 1720, 6642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 344, 0, 0, 0, 0, 0, 0, 0, 190, 382, 0, 0, 0, 860, 64, 0, 382, 0, 203, 0, 0, 1419, 2, 0, 0, 0, 0, 0, 0, 791, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0], "010234105234102132010": [0, 0, 0, 19184, -40467, 0, 0, 20964, 0, 0, 48867, 0, 23382, 0, 0, 0, 40467, 0, 0, 0, 0, 0, 0, 0, 0, 5241, 0, 0, 0, 0, 0, 0, 0, 2445, 5730, 0, 0, 0, 11691, 1095, 941, 5730, 0, 0, 0, 2318, 0, 0, 0, 0, 280, 0, 0, 792, 0, 0, 3489, 6196, 0, 0, 0, 0, 700, 0, 0, 0, 7328, 2800, 0, 0, 0, 0, 0], "010234105234102312010": [0, 0, 5658, 0, -13989, 0, 0, 6384, 0, 0, 13989, 0, 5346, 0, 0, 0, 9489, 0, 0, 0, 0, 0, 0, 0, 0, 1596, 0, 0, 0, 0, 0, 0, 0, 720, 1740, 0, 0, 0, 2673, 340, 878, 1740, 0, 0, 0, 494, 0, 0, 0, 0, 100, 0, 0, 242, 0, 0, 977, 0, 0, 0, 500, 0, 750, 0, 0, 0, 0, 0, 0, 0, 1500, 0, 0], "010234105234120103210": [0, 0, 0, 297984, -607188, 0, 0, 252048, 0, 0, 607188, 0, 320424, 0, 0, 0, 607188, 0, 0, 0, 0, 0, 0, 0, 0, 65844, 0, 2832, 0, 0, 0, 161628, 0, 129141, 27021, 0, 0, 0, 0, 19836, 1988, 67428, 0, 0, 0, 0, 0, 0, 6208, 0, 30544, 0, 0, 0, 0, 7140, 75428, 74496, 0, 99328, 0, 148992, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234105234120130210": [0, 0, 0, 24784, -48867, 0, 0, 20964, 0, 0, 48867, 0, 23382, 0, 0, 0, 40467, 0, 0, 0, 0, 0, 0, 0, 0, 5241, 0, 0, 0, 0, 0, 0, 0, 2445, 5730, 0, 0, 0, 11691, 1095, 941, 5730, 0, 0, 0, 2318, 0, 0, 0, 0, 280, 0, 0, 792, 0, 0, 3489, 6196, 0, 0, 0, 0, 700, 0, 0, 0, 7328, 0, 0, 0, 2800, 0, 0], "010234105234120132010": [0, 0, 0, 24784, -48867, 0, 0, 20964, 0, 0, 48867, 0, 23382, 0, 0, 0, 40467, 0, 0, 0, 0, 0, 0, 0, 0, 5241, 0, 0, 0, 0, 0, 0, 0, 2445, 5730, 0, 0, 0, 11691, 1095, 941, 5730, 0, 0, 0, 2318, 0, 0, 0, 0, 280, 0, 0, 792, 0, 0, 3489, 6196, 0, 0, 0, 0, 700, 0, 0, 0, 7328, 0, 0, 0, 2800, 0, 0], "010234105234120310210": [0, 0, 49860, 0, -123324, 0, 0, 56088, 0, 0, 123324, 0, 47208, 0, 0, 0, 88836, 0, 0, 0, 0, 0, 0, 0, 0, 14022, 0, 0, 0, 0, 0, 23604, 0, 25533, 9687, 0, 0, 0, 0, 2586, 7634, 15588, 0, 0, 0, 0, 0, 0, 3952, 0, 3928, 0, 0, 2076, 0, 0, 13064, 0, 0, 0, 3832, 0, 5748, 0, 0, 0, 0, 0, 0, 0, 11496, 0, 0], "010234105234120312010": [0, 0, 5658, 0, -13989, 0, 0, 6384, 0, 0, 13989, 0, 5346, 0, 0, 0, 9489, 0, 0, 0, 0, 0, 0, 0, 0, 1596, 0, 0, 0, 0, 0, 0, 0, 720, 1740, 0, 0, 0, 2673, 340, 878, 1740, 0, 0, 0, 494, 0, 0, 0, 0, 100, 0, 0, 242, 0, 0, 977, 0, 0, 0, 500, 0, 750, 0, 0, 0, 0, 0, 0, 0, 1500, 0, 0], "010234105234123010210": [0, 0, 49860, 0, -123324, 0, 0, 56088, 0, 0, 123324, 0, 47208, 0, 0, 0, 88836, 0, 0, 0, 0, 0, 0, 0, 0, 14022, 0, 0, 0, 0, 0, 23604, 0, 25533, 9687, 0, 0, 0, 0, 2586, 7634, 15588, 0, 0, 0, 0, 0, 0, 3952, 0, 3928, 0, 0, 2076, 0, 0, 13064, 0, 0, 0, 3832, 0, 5748, 0, 0, 0, 0, 0, 0, 0, 11496, 0, 0], "010234105234123012010": [0, 0, 5658, 0, -13989, 0, 0, 6384, 0, 0, 13989, 0, 5346, 0, 0, 0, 9489, 0, 0, 0, 0, 0, 0, 0, 0, 1596, 0, 0, 0, 0, 0, 0, 0, 720, 1740, 0, 0, 0, 2673, 340, 878, 1740, 0, 0, 0, 494, 0, 0, 0, 0, 100, 0, 0, 242, 0, 0, 977, 0, 0, 0, 500, 0, 750, 0, 0, 0, 0, 0, 0, 0, 1500, 0, 0], "010234120103215403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010234120103215430210": [-2940, 0, 0, 0, -1440, 0, 1794, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 20520, 0, 0, 10380, 0, 0, 0, 3189, 0, 0, 30, 30, 0, 0, 0, 0, 2595, 0, 0, 0, 0, 4335, 445, 0, 3645, 0, 0, 0, 0, 0, 1650, 0, 0, 0, 0, 0, 1100, 0, 745, 0, 0, 0, 3300, 0, 0, 0, 0, 0, 3140, 0, 0, 0, 480, 0, 0], "010234120103215432010": [-540, 0, 0, 0, 0, 0, 330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 1332, 0, 0, 585, 0, 0, 90, 0, 0, 0, 180, 0, 513, 0, 0, 0, 0, 795, 115, 0, 690, 0, 0, 0, 0, 0, 438, 0, 84, 0, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120103251432010": [969, 0, -2106, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 120, 0, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "010234120103524310210": [-20, 34, 0, -24, 0, 0, 0, 18, 0, 0, 42, 0, 0, 0, 0, 12, 22, 0, 0, 0, 40, 0, 0, 0, 0, 4, 0, 0, 2, 8, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 2, 1, 0, 0, 0, 8, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0], "010234120103524312010": [-46, 86, 0, -80, 0, 0, 0, 48, 0, 0, 120, 0, 0, 0, 0, 34, 86, 0, 0, 0, 92, 0, 0, 0, 0, 11, 0, 0, 4, 21, 0, 0, 0, 46, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 40, 0, 0, 0, 0, 0], "010234120130215403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010234120130215430210": [-2940, 0, 0, 0, -1440, 0, 1794, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 20520, 0, 0, 10380, 0, 0, 0, 3189, 0, 0, 30, 30, 0, 0, 0, 0, 2595, 0, 0, 0, 0, 4335, 445, 0, 3645, 0, 0, 0, 0, 0, 1650, 0, 0, 0, 0, 0, 1100, 0, 745, 0, 0, 0, 3300, 0, 0, 0, 0, 0, 3140, 0, 0, 0, 480, 0, 0], "010234120130215432010": [-540, 0, 0, 0, 0, 0, 330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 1332, 0, 0, 585, 0, 0, 90, 0, 0, 0, 180, 0, 513, 0, 0, 0, 0, 795, 115, 0, 690, 0, 0, 0, 0, 0, 438, 0, 84, 0, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120130251432010": [969, 0, -2106, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 120, 0, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "010234120130524310210": [-20, 34, 0, -24, 0, 0, 0, 18, 0, 0, 42, 0, 0, 0, 0, 10, 22, 0, 0, 0, 40, 0, 0, 0, 0, 4, 0, 0, 2, 8, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 2, 1, 0, 0, 0, 8, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0], "010234120130524312010": [-205, 368, 0, -280, 0, 0, 0, 180, 0, 0, 420, 0, 0, 0, 0, 104, 230, 0, 0, 0, 392, 0, 0, 0, 0, 41, 0, 0, 16, 79, 0, 0, 0, 205, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 52, 0, 6, 14, 0, 0, 0, 12, 56, 0, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0], "010234120132015403210": [60, 0, -90, 0, -54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 108, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 12, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0, 0], "010234120132015430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234120132015432010": [-540, 0, 0, 0, 0, 0, 330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 1332, 0, 0, 585, 0, 0, 90, 0, 0, 0, 180, 0, 513, 0, 0, 0, 0, 795, 115, 0, 690, 0, 0, 0, 0, 0, 438, 0, 84, 0, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120132051432010": [7260, 0, -14358, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 19542, 13872, 0, 10692, 0, 0, 8859, 0, 0, 54, 0, 0, 0, 0, 0, 2835, 0, 0, 1506, 0, 0, 0, 0, 2510, 90, 0, 0, 0, 0, 0, 324, 342, 0, 0, 2169, 0, 0, 4858, 0, 0, 0, 0, 0, 0, 1188, 0, 1782, 0, 0, 0, 0, 0, 0, 0, 3564, 0, 0], "010234120132501432010": [11265, 0, -26130, 0, 0, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36930, 0, 0, 17010, 0, 0, 18660, 0, 0, 2412, 0, 0, 0, 0, 0, 0, 0, 0, 4665, 0, 0, 0, 0, 7775, 540, 0, 2610, 0, 0, 0, 630, 1395, 0, 0, 3195, 0, 0, 8710, 0, 0, 0, 0, 0, 0, 1890, 0, 2835, 0, 0, 0, 0, 0, 0, 0, 5670, 0, 0], "010234120310215403210": [345, -390, 0, 0, -600, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 20, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "010234120310215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234120310215432010": [-540, 0, 0, 0, 0, 0, 330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 1332, 0, 0, 585, 0, 0, 90, 0, 0, 0, 180, 0, 513, 0, 0, 0, 0, 795, 115, 0, 690, 0, 0, 0, 0, 0, 438, 0, 84, 0, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120310251432010": [24495, 0, -56685, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 79770, 0, 34020, 0, 0, 38820, 0, 0, 4806, 0, 0, 0, 0, 0, 0, 0, 0, 9705, 0, 0, 0, 0, 16175, 1170, 0, 5130, 0, 0, 0, 1890, 3285, 0, 0, 6975, 0, 0, 18580, 0, 0, 0, 2835, 0, 0, 0, 0, 5670, 0, 0, 3780, 0, 0, 0, 0, 11340, 0, 0], "010234120312015403210": [1155, -1314, 0, 0, -1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 1800, 0, 0, 0, 0, 192, 0, 0, 0, 0, 60, 60, 0, 0, 435, 0, 0, 0, 0, 705, 84, 0, 192, 64, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 300, 0, 0, 900, 0, 0, 0, 0], "010234120312015430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234120312015432010": [-540, 0, 0, 0, 0, 0, 330, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 0, 1332, 0, 0, 585, 0, 0, 90, 0, 0, 0, 180, 0, 513, 0, 0, 0, 0, 795, 115, 0, 690, 0, 0, 0, 0, 0, 438, 0, 84, 0, 0, 0, 584, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120312051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "010234120312501432010": [24855, 0, -53910, 0, 0, 0, 352, 0, 0, 0, 0, 0, 0, 0, 0, 0, 66510, 0, 0, 32400, 0, 0, 35460, 0, 0, 2952, 0, 0, 0, 0, 1570, 0, 0, 0, 8865, 0, 0, 0, 1570, 13205, 1390, 0, 3040, 720, 0, 0, 0, 0, 0, 0, 6930, 0, 0, 19170, 0, 0, 0, 0, 0, 0, 3600, 0, 5400, 0, 0, 0, 0, 0, 0, 0, 10800, 0, 0], "010234120510342310210": [-390, 534, 59, 0, -252, 0, 0, 312, 0, 0, 582, 0, 0, 0, 62, 0, 260, 0, 252, 0, 714, 0, 0, 0, 0, 78, 0, 0, 0, 130, 0, 0, 0, 390, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 132, 0, 0, 0, 0, 0, 22, 38, 55, 0, 0, 50, 357, 0, 0, 0, 0, 0, 110, 0, 0, 0, 0, 0], "010234120510342312010": [-1935, 2772, 0, 236, -1332, 0, 0, 1548, 0, 0, 2874, 0, 0, 0, 294, 0, 1290, 0, 1332, 0, 3420, 0, 0, 0, 0, 387, 0, 0, 0, 645, 0, 0, 0, 1935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 546, 0, 0, 0, 0, 0, 150, 184, 316, 0, 0, 180, 1828, 0, 0, 0, 0, 0, 514, 0, 0, 0, 0, 0], "010234120534102103210": [0, 0, 0, 37248, -76268, 0, 0, 31600, 0, 0, 76268, 0, 0, 40792, 0, 0, 76268, 0, 0, 0, 0, 0, 0, 0, 0, 8412, 0, 512, 0, 0, 0, 20652, 0, 16329, 3417, 0, 0, 0, 0, 2580, 252, 8580, 0, 0, 0, 776, 0, 0, 0, 0, 3216, 0, 0, 0, 0, 916, 8676, 9312, 0, 12416, 0, 18624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120534102130210": [0, 0, 0, 10336, -21147, 0, 0, 9564, 0, 0, 22683, 0, 0, 11286, 0, 0, 21147, 0, 0, 0, 0, 0, 0, 0, 0, 2391, 0, 0, 0, 0, 0, 0, 0, 210, 2433, 0, 0, 0, 5643, 741, 223, 2433, 0, 0, 0, 322, 0, 0, 0, 0, 932, 0, 0, 0, 0, 261, 2457, 2840, 0, 3616, 0, 5168, 0, 0, 0, 0, 0, 512, 0, 0, 0, 0, 0], "010234120534102132010": [0, 0, 0, 10336, -21147, 0, 0, 9564, 0, 0, 22683, 0, 0, 11286, 0, 0, 21147, 0, 0, 0, 0, 0, 0, 0, 0, 2391, 0, 0, 0, 0, 0, 0, 0, 210, 2433, 0, 0, 0, 5643, 741, 223, 2433, 0, 0, 0, 322, 0, 0, 0, 0, 932, 0, 0, 0, 0, 261, 2457, 2840, 0, 3616, 0, 5168, 0, 0, 0, 0, 0, 512, 0, 0, 0, 0, 0], "010234120534102310210": [0, 0, 0, 1018752, -2093580, 0, 0, 860496, 0, 0, 2093580, 0, 0, 1130904, 0, 0, 2093580, 0, 0, 0, 0, 0, 0, 0, 0, 245244, 0, 30120, 0, 21732, 0, 602244, 0, 614775, 122955, 0, 0, 0, 0, 44052, 0, 273516, 0, 0, 0, 0, 0, 0, 63672, 0, 70224, 0, 0, 0, 0, 24108, 257572, 254688, 0, 0, 0, 0, 0, 0, 0, 0, 339584, 0, 0, 0, 0, 0, 0], "010234120534102312010": [0, 0, 0, 36384, -74143, 0, 0, 30788, 0, 0, 74143, 0, 0, 39134, 0, 0, 74143, 0, 0, 0, 0, 0, 0, 0, 0, 8019, 0, 322, 0, 213, 0, 0, 0, 933, 8163, 0, 0, 0, 19941, 2481, 0, 8163, 0, 0, 0, 0, 0, 0, 758, 0, 3732, 0, 0, 0, 0, 875, 9213, 9096, 0, 12128, 0, 18192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120534120103210": [0, 0, 0, 37248, -76268, 0, 0, 31600, 0, 0, 76268, 0, 0, 40792, 0, 0, 76268, 0, 0, 0, 0, 0, 0, 0, 0, 8412, 0, 512, 0, 0, 0, 20652, 0, 16329, 3417, 0, 0, 0, 0, 2580, 252, 8580, 0, 0, 0, 776, 0, 0, 0, 0, 3216, 0, 0, 0, 0, 916, 8676, 9312, 0, 12416, 0, 18624, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120534120130210": [0, 0, 0, 10336, -21147, 0, 0, 9564, 0, 0, 22683, 0, 0, 11286, 0, 0, 21147, 0, 0, 0, 0, 0, 0, 0, 0, 2391, 0, 0, 0, 0, 0, 0, 0, 210, 2433, 0, 0, 0, 5643, 741, 223, 2433, 0, 0, 0, 322, 0, 0, 0, 0, 932, 0, 0, 0, 0, 261, 2457, 2840, 0, 3616, 0, 5168, 0, 0, 0, 0, 0, 512, 0, 0, 0, 0, 0], "010234120534120132010": [0, 0, 0, 10336, -21147, 0, 0, 9564, 0, 0, 22683, 0, 0, 11286, 0, 0, 21147, 0, 0, 0, 0, 0, 0, 0, 0, 2391, 0, 0, 0, 0, 0, 0, 0, 210, 2433, 0, 0, 0, 5643, 741, 223, 2433, 0, 0, 0, 322, 0, 0, 0, 0, 932, 0, 0, 0, 0, 261, 2457, 2840, 0, 3616, 0, 5168, 0, 0, 0, 0, 0, 512, 0, 0, 0, 0, 0], "010234120534120310210": [0, 0, 10612, 0, -29140, 0, 0, 12432, 0, 0, 29140, 0, 0, 15832, 0, 0, 29140, 0, 0, 0, 0, 0, 0, 0, 0, 4276, 0, 1168, 0, 1460, 0, 9960, 0, 9835, 1967, 0, 0, 0, 0, 1184, 0, 4457, 0, 0, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 455, 3108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120534120312010": [0, 0, 10612, 0, -29140, 0, 0, 12432, 0, 0, 29140, 0, 0, 15832, 0, 0, 29140, 0, 0, 0, 0, 0, 0, 0, 0, 4276, 0, 1168, 0, 1460, 0, 0, 0, 2365, 4457, 0, 0, 0, 9960, 1184, 0, 4457, 0, 0, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 455, 3108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234120534123010210": [0, 0, 56772, 0, -138246, 0, 0, 63000, 0, 0, 138246, 0, 0, 49404, 0, 0, 96198, 0, 0, 0, 0, 0, 0, 0, 0, 15750, 0, 0, 0, 0, 0, 0, 0, 8685, 17487, 0, 0, 0, 24702, 2934, 9782, 17487, 0, 0, 0, 0, 0, 0, 2920, 0, 4516, 0, 0, 0, 0, 1557, 14582, 0, 0, 0, 4672, 0, 7008, 0, 0, 0, 0, 0, 0, 0, 14016, 0, 0], "010234120534123012010": [0, 0, 56772, 0, -138246, 0, 0, 63000, 0, 0, 138246, 0, 0, 49404, 0, 0, 96198, 0, 0, 0, 0, 0, 0, 0, 0, 15750, 0, 0, 0, 0, 0, 0, 0, 8685, 17487, 0, 0, 0, 24702, 2934, 9782, 17487, 0, 0, 0, 0, 0, 0, 2920, 0, 4516, 0, 0, 0, 0, 1557, 14582, 0, 0, 0, 4672, 0, 7008, 0, 0, 0, 0, 0, 0, 0, 14016, 0, 0], "010234123010215403210": [13215, -12114, 0, 0, -26856, 0, 0, 17136, 0, 0, 36216, 0, 0, 0, 0, 0, 0, 0, 34992, 0, 17496, 0, 0, 0, 0, 4284, 0, 0, 0, 7140, 0, 6924, 0, 0, 2643, 0, 0, 216, 0, 11401, 0, 0, 0, 0, 0, 3504, 0, 0, 0, 0, 936, 0, 0, 3632, 0, 390, 0, 1560, 0, 0, 0, 0, 1560, 0, 0, 0, 0, 3120, 0, 0, 3120, 0, 0], "010234123010215430210": [-7860, 0, 0, -900, 0, 0, 6044, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 49860, 0, 0, 23700, 0, 0, 0, 6759, 0, 0, 0, 0, 1640, 1640, 0, 0, 5515, 0, 0, 0, 0, 8645, 785, 0, 8270, 1520, 0, 0, 0, 0, 1900, 0, 0, 0, 0, 0, 0, 2050, 3800, 0, 0, 0, 7600, 0, 0, 0, 0, 300, 7600, 0, 0, 0, 0, 0, 0], "010234123010215432010": [-24375, 0, 0, 0, 0, 0, 12988, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234810, 88560, 0, 0, 107640, 0, 0, 21933, 0, 0, 0, 0, 16420, 0, 0, 0, 26910, 0, 0, 0, 16420, 28430, 8455, 0, 25180, 19560, 0, 6150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24450, 15840, 0, 0, 0, 9840, 0, 14760, 0, 0, 0, 0, 0, 0, 0, 29520, 0, 0], "010234123010251432010": [504, 0, 0, -2016, 0, 0, 0, 1344, 0, 0, 3024, 0, 0, 1416, 0, 0, 0, 3024, 0, 1224, 0, 0, 1728, 0, 0, 336, 0, 0, 0, 537, 171, 0, 0, 0, 432, 0, 0, 0, 0, 728, 552, 0, 0, 0, 0, 0, 0, 324, 0, 0, 348, 0, 0, 448, 0, 0, 336, 0, 0, 0, 0, 0, 708, 0, 0, 0, 0, 1008, 0, 0, 408, 0, 0], "010234123012015403210": [495, -570, 0, 0, -840, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1560, 0, 840, 0, 0, 0, 0, 108, 0, 0, 0, 30, 30, 60, 0, 0, 195, 0, 0, 0, 0, 345, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0, 0], "010234123012015430210": [-15195, 0, 0, -9300, 0, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 119070, 0, 0, 54900, 0, 0, 0, 13983, 0, 0, 0, 0, 6180, 6180, 0, 0, 12180, 0, 0, 0, 0, 18240, 3045, 0, 16740, 6840, 0, 2850, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9150, 7600, 11400, 0, 0, 0, 0, 0, 0, 0, 18300, 15200, 0, 0, 0, 0, 0, 0], "010234123012015432010": [-41325, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 425070, 177120, 0, 0, 195480, 0, 0, 42201, 0, 0, 0, 0, 24890, 0, 0, 0, 48870, 0, 0, 0, 24890, 56560, 15485, 0, 47360, 25320, 0, 0, 0, 0, 12300, 0, 0, 0, 0, 0, 0, 31650, 26730, 0, 0, 0, 19680, 0, 29520, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0], "010234123012051432010": [27, 0, 0, -144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 768, 0, 0, 1740, 270, 0, 1548, 0, 0, 987, 0, 0, 0, 0, 0, 0, 0, 0, 351, 0, 0, 159, 0, 0, 0, 0, 9, 256, 0, 0, 0, 36, 0, 0, 459, 0, 0, 0, 0, 0, 0, 35, 0, 0, 0, 72, 36, 0, 0, 294, 0, 0, 0, 0, 0, 0, 0, 516, 0, 0], "010234123012501432010": [-1410, 0, 0, 0, 0, 0, 1692, 0, 0, 0, 0, 0, 0, 10930, 0, 0, 15450, 6990, 0, 11640, 0, 0, 10320, 0, 0, 282, 0, 0, 0, 0, 1970, 0, 0, 0, 2580, 0, 0, 0, 0, 0, 3830, 0, 705, 0, 0, 0, 0, 3720, 0, 0, 40, 0, 0, 0, 0, 0, 1175, 0, 0, 2350, 0, 0, 1940, 0, 0, 0, 0, 0, 0, 0, 3880, 0, 0], "010234123015201432010": [0, 0, 0, -188, 0, 0, 0, 0, 0, 0, 282, 0, 0, 998, 0, 564, 0, 864, 0, 1020, 0, 0, 852, 0, 0, 0, 0, 0, 0, 0, 67, 0, 0, 0, 213, 0, 0, 0, 0, 0, 355, 0, 0, 0, 0, 0, 0, 153, 0, 0, 35, 0, 0, 0, 0, 0, 94, 0, 0, 188, 0, 0, 217, 0, 0, 0, 0, 94, 0, 0, 340, 0, 0], "010234125010342310210": [-337, 396, 182, 0, -312, 0, 0, 404, 0, 0, 756, 0, 0, 62, 0, 0, 316, 0, 312, 0, 884, 0, 168, 0, 0, 101, 0, 0, 0, 189, 0, 0, 0, 337, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 0, 50, 74, 0, 0, 56, 442, 0, 0, 0, 0, 0, 148, 0, 0, 0, 0, 0], "010234125010342312010": [-55, 66, 14, 0, -24, 0, 0, 44, 0, 0, 84, 0, 0, 8, 0, 0, 20, 0, 24, 0, 68, 0, 0, 0, 0, 11, 0, 0, 0, 14, 0, 0, 0, 34, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 6, 10, 0, 0, 0, 34, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0], "010234125013201432010": [-25, 30, -7, 16, 0, 0, 0, 20, 0, 0, 30, 0, 0, 20, 0, 24, 0, 20, 0, 24, 0, 0, 16, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 9, 0, 0, 2, 0, 0, 0, 0, 0, 0, 10, 0, 0, 8, 0, 0], "010234125034102103210": [0, 0, 0, 5312, -7968, 0, 0, 4384, 0, 0, 7968, 0, 0, 0, 5480, 0, 8688, 0, 0, 0, 0, 728, 0, 0, 0, 1096, 0, 0, 0, 0, 0, 2740, 0, 2125, 425, 0, 0, 0, 0, 104, 0, 1292, 0, 0, 0, 0, 0, 360, 0, 308, 0, 0, 0, 0, 0, 100, 464, 1328, 0, 64, 0, 2472, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 0], "010234125034102130210": [-43, 2, 104, 800, -1284, 0, 0, 704, 0, 0, 1284, 0, 0, 0, 880, 0, 1444, 0, 0, 0, 0, 0, 0, 0, 0, 176, 0, 0, 0, 0, 0, 0, 0, 93, 186, 0, 0, 0, 440, 31, 0, 186, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 76, 200, 0, 0, 0, 440, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0], "010234125034102132010": [-93, 62, 104, 800, -1284, 0, 0, 704, 0, 0, 1284, 0, 0, 0, 880, 0, 1444, 0, 0, 0, 0, 0, 0, 0, 0, 176, 0, 0, 0, 0, 0, 0, 0, 43, 166, 0, 0, 0, 440, 41, 0, 166, 0, 0, 0, 0, 0, 80, 0, 120, 0, 0, 0, 0, 0, 0, 76, 200, 0, 0, 0, 440, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0], "010234125034102310210": [-43, 2, 104, 800, -1284, 0, 0, 704, 0, 0, 1284, 0, 0, 0, 880, 0, 1444, 0, 0, 0, 0, 0, 0, 0, 0, 176, 0, 0, 0, 0, 0, 440, 0, 423, 76, 0, 0, 0, 0, 31, 0, 186, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 76, 200, 0, 0, 0, 440, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0], "010234125034102312010": [-93, 62, 104, 800, -1284, 0, 0, 704, 0, 0, 1284, 0, 0, 0, 880, 0, 1444, 0, 0, 0, 0, 0, 0, 0, 0, 176, 0, 0, 0, 0, 0, 0, 0, 43, 166, 0, 0, 0, 440, 41, 0, 166, 0, 0, 0, 0, 0, 80, 0, 120, 0, 0, 0, 0, 0, 0, 76, 200, 0, 0, 0, 440, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 0], "010234125034120103210": [-248, 0, 576, 4736, -7512, 0, 0, 4128, 0, 0, 7512, 0, 0, 0, 5160, 0, 8360, 0, 0, 0, 0, 248, 0, 0, 0, 1032, 0, 0, 0, 0, 0, 2580, 0, 2073, 365, 0, 0, 0, 0, 208, 0, 1072, 0, 0, 0, 0, 0, 424, 0, 636, 0, 0, 0, 0, 0, 0, 440, 1184, 0, 0, 0, 2456, 0, 0, 0, 0, 0, 0, 0, 424, 0, 0, 0], "010234125034120130210": [-48, 54, 30, 0, -51, 0, 0, 96, 0, 0, 183, 0, 0, 0, 124, 0, 211, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 4, 0, 0, 6, 18, 0, 0, 0, 66, 0, 0, 18, 0, 0, 0, 0, 0, 6, 0, 9, 0, 0, 0, 0, 0, 0, 13, 22, 0, 0, 0, 40, 0, 0, 0, 0, 0, 44, 0, 80, 0, 0, 0], "010234125034120132010": [-333, 372, 216, 0, -363, 0, 0, 708, 0, 0, 1347, 0, 0, 0, 908, 0, 1523, 0, 0, 0, 0, 0, 0, 0, 0, 177, 0, 0, 0, 0, 23, 0, 0, 69, 138, 0, 0, 0, 477, 0, 0, 138, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 95, 164, 0, 0, 0, 290, 0, 0, 0, 0, 0, 328, 0, 580, 0, 0, 0], "010234125034120310210": [-6, 0, 27, 124, -222, 0, 0, 120, 0, 0, 222, 0, 0, 0, 156, 0, 274, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 0, 18, 36, 0, 0, 0, 84, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 14, 0, 14, 31, 0, 0, 2, 75, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0], "010234125034120312010": [-48, 54, 30, 0, -51, 0, 0, 96, 0, 0, 183, 0, 0, 0, 124, 0, 211, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 4, 0, 0, 6, 18, 0, 0, 0, 66, 0, 0, 18, 0, 0, 0, 0, 0, 6, 0, 9, 0, 0, 0, 0, 0, 0, 13, 22, 0, 0, 0, 40, 0, 0, 0, 0, 0, 44, 0, 80, 0, 0, 0], "010234125034123010210": [-21, 0, 84, 380, -675, 0, 0, 420, 0, 0, 777, 0, 0, 0, 525, 0, 897, 0, 0, 93, 0, 0, 0, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 33, 126, 0, 0, 0, 309, 0, 0, 126, 0, 0, 0, 0, 0, 60, 0, 90, 0, 0, 0, 0, 0, 0, 49, 112, 0, 0, 0, 292, 0, 0, 0, 0, 0, 34, 0, 111, 0, 0, 0], "010234125034123012010": [-21, 0, 84, 380, -675, 0, 0, 420, 0, 0, 777, 0, 0, 0, 525, 0, 897, 0, 0, 93, 0, 0, 0, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 33, 126, 0, 0, 0, 309, 0, 0, 126, 0, 0, 0, 0, 0, 60, 0, 90, 0, 0, 0, 0, 0, 0, 49, 112, 0, 0, 0, 292, 0, 0, 0, 0, 0, 34, 0, 111, 0, 0, 0], "010234150210321432010": [-772, 0, 4131, 0, 0, 0, 0, 3752, 0, 0, 0, 0, 11892, 17460, 0, 0, 0, 0, 0, 11340, 0, 0, 3276, 0, 0, 938, 0, 0, 0, 0, 878, 3276, 0, 0, 0, 0, 0, 0, 386, 1306, 0, 0, 0, 479, 0, 0, 4191, 0, 0, 0, 0, 0, 0, 0, 579, 504, 0, 0, 0, 0, 1260, 0, 1890, 0, 0, 0, 0, 0, 0, 0, 3780, 0, 0], "010234150210324132010": [-19040, 0, 0, 76680, 0, 0, 0, 32440, 0, 0, 0, 0, 115800, 156350, 0, 0, 17070, 0, 0, 0, 0, 0, 0, 4188, 0, 8110, 0, 0, 0, 0, 0, 0, 0, 0, 888, 0, 0, 0, 11740, 4590, 0, 1935, 0, 7290, 0, 0, 26790, 0, 0, 0, 0, 0, 0, 0, 17040, 2845, 0, 19170, 0, 0, 5690, 0, 0, 0, 0, 0, 25560, 0, 0, 0, 0, 0, 0], "010234150210324312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150210342312010": [-27, 0, 72, 0, 0, 0, 0, 555, 0, 0, 900, 0, 126, 948, 0, 0, 408, 0, 0, 0, 0, 0, 0, 0, 0, 87, 0, 0, 207, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 136, 9, 0, 0, 0, 0, 0, 243, 0, 0, 36, 0, 0, 0, 11, 0, 0, 0, 150, 0, 0, 36, 0, 0, 0, 0, 0, 0, 300, 0, 0, 0, 0, 0], "010234150213021432010": [-772, 0, 4131, 0, 0, 0, 0, 3752, 0, 0, 0, 0, 11892, 17460, 0, 0, 0, 0, 0, 11340, 0, 0, 3276, 0, 0, 938, 0, 0, 0, 0, 878, 3276, 0, 0, 0, 0, 0, 0, 386, 1306, 0, 0, 0, 479, 0, 0, 4191, 0, 0, 0, 0, 0, 0, 0, 579, 504, 0, 0, 0, 0, 1260, 0, 1890, 0, 0, 0, 0, 0, 0, 0, 3780, 0, 0], "010234150213024132010": [-580, 298, 0, 1368, 0, 0, 0, 536, 0, 0, 0, 0, 2114, 2784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 134, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 335, 6, 0, 18, 0, 98, 0, 0, 510, 0, 0, 15, 6, 0, 0, 0, 304, 0, 0, 342, 0, 0, 0, 0, 0, 0, 0, 0, 456, 0, 0, 0, 0, 0, 0], "010234150213024312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150213042312010": [-150, 0, 432, 0, -414, 0, 0, 315, 0, 0, 630, 0, 0, 516, 0, 0, 0, 0, 414, 0, 0, 0, 0, 0, 0, 30, 0, 0, 195, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63, 0, 8, 0, 0, 45, 0, 0, 0, 0, 0, 189, 0, 0, 0, 0, 16, 0, 0, 36, 0, 0, 0, 0, 18, 0, 0, 0, 24, 72, 0, 0, 0, 0, 0], "010234150213201043210": [-720, 0, 2172, 0, 0, 0, 0, 1296, 0, 0, 0, 0, 4368, 4416, 0, 0, 0, 0, 0, 900, 1080, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 0, 24, 0, 524, 225, 0, 648, 0, 0, 0, 828, 0, 0, 0, 0, 0, 0, 544, 591, 0, 0, 0, 0, 120, 0, 180, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0], "010234150213201403210": [-1576, 0, 13338, 0, 0, 0, 0, 13760, 0, 0, 0, 0, 43896, 61096, 0, 0, 0, 0, 0, 19584, 0, 0, 0, 0, 0, 3440, 0, 0, 0, 0, 0, 7812, 0, 0, 0, 0, 0, 0, 788, 2604, 0, 1953, 0, 3102, 0, 0, 11334, 6036, 0, 0, 0, 0, 0, 0, 1182, 3983, 0, 0, 0, 0, 2176, 0, 3264, 0, 0, 0, 0, 0, 0, 0, 6528, 0, 0], "010234150213201430210": [0, 0, 0, 880, 0, 0, 0, 768, 0, 0, 0, 0, 2640, 3784, 0, 344, 0, 0, 0, 1608, 0, 192, 0, 0, 0, 192, 0, 0, 0, 0, 184, 756, 0, 0, 0, 0, 0, 0, 0, 132, 0, 141, 0, 0, 0, 0, 1152, 36, 0, 0, 0, 0, 0, 0, 0, 27, 0, 220, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 536, 0, 0], "010234150213201432010": [-772, 0, 4131, 0, 0, 0, 0, 3752, 0, 0, 0, 0, 11892, 17460, 0, 0, 0, 0, 0, 11340, 0, 0, 3276, 0, 0, 938, 0, 0, 0, 0, 878, 3276, 0, 0, 0, 0, 0, 0, 386, 1306, 0, 0, 0, 479, 0, 0, 4191, 0, 0, 0, 0, 0, 0, 0, 579, 504, 0, 0, 0, 0, 1260, 0, 1890, 0, 0, 0, 0, 0, 0, 0, 3780, 0, 0], "010234150213204103210": [-2984, 0, 0, 11920, 0, 0, 0, 4640, 0, 0, 0, 0, 17856, 23656, 0, 490, 0, 0, 378, 0, 0, 1597, 0, 0, 0, 1160, 0, 0, 0, 0, 0, 1219, 0, 0, 0, 0, 0, 0, 1492, 0, 0, 704, 0, 860, 0, 0, 4380, 137, 0, 0, 0, 0, 0, 0, 2238, 0, 0, 2980, 0, 411, 0, 0, 0, 0, 0, 0, 3357, 0, 0, 0, 126, 0, 0], "010234150213204130210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150213204132010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150213204310210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150213204312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150213240103210": [-15, 6, 0, 36, 0, 0, 0, 12, 0, 0, 0, 0, 48, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 1, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0], "010234150213240130210": [-9055, 4498, 0, 21888, 0, 0, 0, 8576, 0, 0, 0, 0, 33824, 44544, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 2144, 0, 0, 0, 0, 0, 0, 0, 0, 333, 0, 0, 0, 5360, 51, 0, 378, 0, 1568, 0, 0, 8160, 0, 0, 0, 36, 0, 0, 0, 4864, 0, 0, 5472, 0, 0, 0, 0, 0, 0, 0, 0, 7296, 0, 0, 0, 0, 0, 0], "010234150213240132010": [-146, 0, 652, 0, 0, 0, 0, 472, 0, 0, 0, 0, 1732, 2322, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 118, 0, 0, 0, 0, 0, 316, 0, 306, 32, 0, 0, 0, 0, 0, 0, 111, 0, 72, 0, 0, 492, 0, 0, 0, 36, 0, 0, 0, 282, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 21, 0, 0, 0], "010234150213240310210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150213240312010": [-730, 0, 3260, 0, 0, 0, 0, 2360, 0, 0, 0, 0, 8660, 11610, 0, 0, 0, 0, 210, 0, 0, 0, 0, 276, 0, 590, 0, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 0, 1580, 0, 0, 555, 0, 360, 0, 0, 2460, 0, 0, 0, 180, 0, 0, 0, 1410, 225, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35, 0, 0, 105, 0, 0, 0], "010234150213243010210": [-1557, 0, 3774, 0, 0, 0, 0, 1572, 0, 0, 0, 0, 5754, 5502, 0, 0, 0, 0, 0, 222, 0, 0, 0, 0, 0, 393, 0, 0, 0, 0, 0, 0, 30, 0, 132, 0, 0, 0, 0, 0, 739, 102, 0, 786, 0, 0, 0, 1428, 0, 1278, 0, 0, 0, 0, 443, 432, 0, 0, 0, 0, 0, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150213243012010": [-156, 0, 592, 0, 0, 0, 0, 384, 0, 0, 0, 0, 1432, 1912, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 52, 0, 0, 68, 0, 0, 0, 248, 0, 0, 81, 0, 60, 0, 0, 396, 228, 0, 336, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0], "010234150213402312010": [-367, 0, 730, 0, 0, 0, 0, 437, 0, 0, 504, 0, 718, 926, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 80, 0, 0, 117, 13, 0, 0, 0, 0, 4, 0, 0, 0, 0, 11, 129, 0, 0, 109, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 262, 0, 0, 84, 0, 56, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0], "010234150213420310210": [0, -1360, 3566, 0, -3576, 0, 0, 1952, 0, 0, 3588, 0, 312, 3568, 0, 0, 0, 3564, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 1088, 0, 0, 540, 0, 525, 105, 0, 0, 0, 0, 40, 0, 240, 0, 324, 0, 0, 0, 0, 0, 1780, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 4, 0, 0], "010234150213420312010": [0, -2380, 6230, 0, -6230, 0, 0, 3395, 0, 0, 6230, 0, 560, 6230, 0, 0, 0, 6230, 0, 0, 0, 0, 0, 0, 0, 378, 0, 2, 1891, 0, 0, 0, 0, 210, 420, 0, 0, 0, 945, 70, 0, 420, 0, 567, 0, 0, 0, 0, 0, 3115, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150213423010210": [0, -400, 1068, 0, -1104, 0, 0, 600, 0, 0, 1128, 0, 64, 1072, 0, 0, 0, 1080, 0, 40, 0, 0, 0, 0, 0, 64, 0, 0, 344, 0, 0, 180, 0, 175, 35, 0, 0, 0, 0, 0, 0, 80, 0, 96, 0, 0, 0, 0, 0, 540, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 12, 0, 0, 0, 0, 0, 8, 0, 0, 8, 0, 0], "010234150213423012010": [0, -100, 267, 0, -276, 0, 0, 150, 0, 0, 282, 0, 16, 268, 0, 0, 0, 270, 0, 10, 0, 0, 0, 0, 0, 16, 0, 0, 86, 0, 0, 0, 0, 10, 20, 0, 0, 0, 45, 0, 0, 20, 0, 24, 0, 0, 0, 0, 0, 135, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0], "010234150231021432010": [-129, 0, 0, 1648, 0, 0, 0, 1344, 0, 0, 0, 0, 4170, 6104, 0, 0, 0, 0, 0, 4944, 0, 0, 1512, 0, 0, 336, 0, 0, 0, 0, 473, 1440, 0, 0, 18, 0, 0, 0, 0, 517, 73, 0, 0, 116, 0, 0, 1668, 0, 0, 0, 0, 0, 0, 0, 92, 172, 0, 412, 0, 0, 0, 0, 412, 0, 0, 0, 0, 0, 0, 0, 1648, 0, 0], "010234150231024132010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231024312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231042132010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231042312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231201043210": [-7680, 0, 21648, 0, 0, 0, 0, 12144, 0, 0, 0, 0, 40512, 40944, 0, 0, 0, 0, 0, 7860, 9360, 0, 0, 0, 0, 3036, 0, 0, 0, 0, 0, 0, 0, 0, 1500, 0, 0, 0, 216, 0, 4916, 1875, 0, 6072, 0, 0, 0, 7212, 0, 0, 0, 0, 0, 0, 5656, 5149, 0, 780, 0, 0, 0, 0, 1560, 0, 0, 1040, 0, 0, 0, 0, 3120, 0, 0], "010234150231201403210": [-1576, 0, 13338, 0, 0, 0, 0, 13760, 0, 0, 0, 0, 43896, 61096, 0, 0, 0, 0, 0, 19584, 0, 0, 0, 0, 0, 3440, 0, 0, 0, 0, 0, 7812, 0, 0, 0, 0, 0, 0, 788, 2604, 0, 1953, 0, 3102, 0, 0, 11334, 6036, 0, 0, 0, 0, 0, 0, 1182, 3983, 0, 0, 0, 0, 2176, 0, 3264, 0, 0, 0, 0, 0, 0, 0, 6528, 0, 0], "010234150231201430210": [-3740, 0, 13707, 0, 0, 0, 0, 9520, 0, 0, 0, 0, 32388, 45936, 0, 0, 0, 0, 0, 20412, 0, 6552, 0, 0, 0, 2380, 0, 0, 0, 0, 1648, 6552, 0, 0, 0, 0, 0, 0, 1870, 2720, 0, 0, 0, 1039, 0, 0, 11163, 0, 0, 0, 0, 0, 0, 0, 2805, 252, 0, 0, 0, 0, 2268, 0, 1764, 0, 0, 0, 0, 0, 0, 0, 6804, 0, 0], "010234150231201432010": [-1982, 0, 1593, 9072, 0, 0, 0, 6832, 0, 0, 0, 0, 21696, 30780, 0, 0, 0, 0, 0, 13608, 0, 0, 6552, 0, 0, 1708, 0, 0, 0, 0, 544, 0, 0, 0, 1638, 0, 0, 0, 5086, 2186, 0, 0, 0, 1321, 0, 0, 6285, 0, 0, 0, 0, 0, 0, 0, 2715, 1260, 0, 2268, 0, 1512, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4536, 0, 0], "010234150231204103210": [-7508, 0, 1225, 27480, 0, 0, 0, 10960, 0, 0, 0, 0, 42292, 55992, 0, 0, 0, 0, 756, 0, 0, 3474, 0, 0, 0, 2740, 0, 0, 0, 0, 0, 2718, 0, 0, 0, 0, 0, 0, 3754, 0, 0, 1548, 0, 2175, 0, 0, 9915, 414, 0, 0, 0, 0, 0, 0, 5631, 0, 0, 6870, 0, 1242, 0, 0, 0, 0, 0, 0, 7834, 0, 0, 0, 252, 0, 0], "010234150231204130210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150231204132010": [-2005, 0, 7740, 0, 0, 0, 0, 5040, 0, 0, 0, 0, 18930, 25935, 0, 0, 0, 0, 0, 0, 0, 0, 0, 492, 0, 1385, 0, 125, 0, 0, 205, 0, 0, 0, 1107, 0, 0, 0, 3770, 0, 0, 1230, 0, 540, 0, 0, 6065, 0, 0, 0, 0, 0, 0, 0, 2580, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231204310210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150231204312010": [-11710, 0, 26673, 0, 0, 0, 0, 18840, 0, 0, 10584, 0, 36432, 60192, 0, 0, 0, 0, 0, 0, 0, 0, 504, 0, 0, 4710, 0, 0, 0, 0, 210, 0, 0, 0, 126, 0, 0, 5920, 6170, 0, 0, 0, 0, 2625, 0, 0, 9801, 0, 0, 0, 252, 0, 0, 0, 9381, 0, 0, 1764, 0, 0, 0, 0, 882, 0, 0, 0, 1176, 3528, 0, 0, 0, 0, 0], "010234150231240103210": [-15, 6, 0, 36, 0, 0, 0, 12, 0, 0, 0, 0, 48, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 1, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0], "010234150231240130210": [-9055, 4498, 0, 21888, 0, 0, 0, 8576, 0, 0, 0, 0, 33824, 44544, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 2144, 0, 0, 0, 0, 0, 0, 0, 0, 333, 0, 0, 0, 5360, 51, 0, 378, 0, 1568, 0, 0, 8160, 0, 0, 0, 36, 0, 0, 0, 4864, 0, 0, 5472, 0, 0, 0, 0, 0, 0, 0, 0, 7296, 0, 0, 0, 0, 0, 0], "010234150231240132010": [-730, 0, 3260, 0, 0, 0, 0, 2360, 0, 0, 0, 0, 8660, 11610, 0, 0, 0, 0, 210, 0, 0, 0, 0, 276, 0, 590, 0, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 0, 1580, 0, 0, 555, 0, 360, 0, 0, 2460, 0, 0, 0, 180, 0, 0, 0, 1410, 225, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35, 0, 0, 105, 0, 0, 0], "010234150231240310210": [-16100, 7778, 0, 39672, 0, 0, 0, 15544, 0, 0, 0, 0, 61306, 80736, 0, 0, 0, 0, 0, 0, 0, 0, 1575, 0, 0, 3886, 0, 0, 0, 0, 0, 1665, 0, 0, 0, 0, 0, 0, 8050, 30, 0, 810, 0, 2842, 0, 0, 14790, 0, 0, 0, 315, 0, 0, 0, 8816, 0, 0, 9918, 0, 0, 0, 0, 0, 0, 0, 0, 13224, 0, 0, 0, 0, 0, 0], "010234150231240312010": [-1640, 0, 7390, 0, 0, 0, 0, 5440, 0, 0, 0, 0, 19720, 26520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 612, 0, 1360, 0, 0, 0, 0, 0, 0, 0, 0, 1032, 0, 0, 0, 3400, 140, 0, 1185, 0, 850, 0, 0, 5610, 0, 0, 0, 460, 0, 0, 0, 3230, 575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231243010210": [-584, 0, 2993, 0, 0, 0, 0, 2336, 0, 0, 0, 0, 8468, 11388, 0, 0, 0, 0, 0, 0, 0, 0, 608, 0, 0, 584, 0, 0, 0, 0, 0, 0, 44, 0, 476, 0, 0, 0, 1482, 0, 0, 584, 0, 365, 0, 0, 2409, 592, 0, 0, 0, 0, 0, 0, 795, 292, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231243012010": [-312, 0, 1267, 0, 0, 0, 0, 864, 0, 0, 0, 0, 3196, 4276, 0, 0, 0, 0, 0, 192, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 0, 636, 0, 0, 192, 0, 135, 0, 0, 891, 0, 0, 258, 132, 0, 0, 0, 513, 68, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 0], "010234150231402132010": [-690, 1250, 0, 0, 0, 0, 0, 760, 0, 0, 360, 0, 2110, 3060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 190, 0, 0, 0, 0, 0, 0, 22, 153, 87, 0, 0, 0, 486, 0, 0, 65, 0, 0, 0, 0, 780, 210, 0, 0, 2, 0, 0, 0, 0, 145, 0, 60, 0, 0, 0, 0, 30, 0, 0, 0, 40, 120, 0, 0, 0, 0, 0], "010234150231402312010": [-2795, 5042, 0, 0, 0, 0, 0, 3040, 0, 0, 1440, 0, 8440, 12240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 760, 0, 0, 0, 0, 0, 0, 0, 225, 246, 0, 0, 0, 1900, 7, 0, 246, 0, 0, 0, 0, 3120, 0, 0, 0, 512, 0, 0, 0, 840, 580, 0, 240, 0, 0, 0, 0, 120, 0, 0, 0, 160, 480, 0, 0, 0, 0, 0], "010234150231420103210": [0, -148, 392, 0, -396, 0, 0, 216, 0, 0, 396, 0, 36, 396, 0, 0, 0, 396, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 120, 0, 0, 60, 0, 60, 12, 0, 0, 0, 0, 4, 0, 27, 0, 36, 0, 0, 0, 0, 0, 196, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231420130210": [0, -1360, 3566, 0, -3576, 0, 0, 1952, 0, 0, 3588, 0, 312, 3568, 0, 0, 0, 3564, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 1088, 0, 0, 540, 0, 525, 105, 0, 0, 0, 0, 40, 0, 240, 0, 324, 0, 0, 0, 0, 0, 1780, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 4, 0, 0], "010234150231420132010": [0, -5100, 13352, 0, -13362, 0, 0, 7313, 0, 0, 13434, 0, 1184, 13380, 0, 0, 0, 13362, 0, 0, 0, 0, 0, 0, 0, 810, 0, 0, 4073, 0, 0, 0, 0, 450, 900, 0, 0, 0, 2025, 150, 0, 900, 0, 1215, 0, 0, 0, 0, 0, 6675, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 6, 0, 0, 0, 8, 24, 0, 0, 0, 0, 0], "010234150231420310210": [0, -20400, 53408, 0, -53448, 0, 0, 29252, 0, 0, 53736, 0, 4736, 53520, 0, 0, 0, 53448, 0, 0, 0, 0, 0, 0, 0, 3240, 0, 0, 16292, 0, 0, 8100, 0, 7875, 1575, 0, 0, 0, 0, 600, 0, 3600, 0, 4860, 0, 0, 0, 0, 0, 26700, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 24, 0, 0, 0, 32, 96, 0, 0, 0, 0, 0], "010234150231420312010": [0, -5100, 13352, 0, -13362, 0, 0, 7313, 0, 0, 13434, 0, 1184, 13380, 0, 0, 0, 13362, 0, 0, 0, 0, 0, 0, 0, 810, 0, 0, 4073, 0, 0, 0, 0, 450, 900, 0, 0, 0, 2025, 150, 0, 900, 0, 1215, 0, 0, 0, 0, 0, 6675, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 6, 0, 0, 0, 8, 24, 0, 0, 0, 0, 0], "010234150231423010210": [0, -304, 786, 0, 0, 0, 0, 448, 0, 0, 0, 0, 1624, 2184, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 0, 0, 0, 0, 0, 65, 125, 0, 0, 0, 280, 20, 0, 125, 0, 70, 0, 0, 462, 4, 0, 0, 0, 0, 0, 0, 262, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150231423012010": [-150, -152, 558, 0, 0, 0, 0, 143, 0, 0, 0, 0, 572, 558, 0, 0, 0, 0, 0, 180, 0, 0, 144, 0, 0, 30, 0, 0, 23, 0, 0, 0, 0, 0, 36, 0, 0, 0, 60, 0, 70, 0, 0, 83, 0, 0, 0, 216, 0, 396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234150234102132010": [0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 2280, 0, 0, 1528, 0, 0, 2944, 0, 0, 0, 0, 0, 0, 0, 0, 320, 0, 0, 0, 0, 0, 0, 0, 25, 325, 0, 0, 0, 764, 100, 24, 325, 0, 0, 0, 0, 0, 380, 0, 128, 0, 0, 0, 0, 0, 35, 120, 380, 0, 744, 0, 736, 0, 0, 0, 0, 0, 760, 0, 1472, 0, 0, 0], "010234150234102312010": [0, 0, 0, 0, 0, 0, 0, 4144, 0, 0, 7368, 0, 0, 5000, 0, 0, 9632, 0, 0, 0, 0, 0, 0, 0, 0, 1036, 0, 0, 0, 60, 0, 0, 0, 65, 1037, 0, 0, 0, 2560, 344, 0, 1037, 0, 0, 0, 0, 0, 1252, 0, 436, 0, 0, 0, 0, 0, 115, 384, 1228, 0, 2424, 0, 2408, 0, 0, 0, 0, 0, 2456, 0, 4816, 0, 0, 0], "010234150234120103210": [0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 2280, 0, 0, 1528, 0, 0, 2944, 0, 0, 0, 0, 0, 0, 0, 0, 320, 0, 0, 0, 0, 0, 764, 0, 598, 134, 0, 0, 0, 0, 100, 24, 325, 0, 0, 0, 0, 0, 380, 0, 128, 0, 0, 0, 0, 0, 35, 120, 380, 0, 744, 0, 736, 0, 0, 0, 0, 0, 760, 0, 1472, 0, 0, 0], "010234150234120130210": [0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 2280, 0, 0, 1528, 0, 0, 2944, 0, 0, 0, 0, 0, 0, 0, 0, 320, 0, 0, 0, 0, 0, 0, 0, 25, 325, 0, 0, 0, 764, 100, 24, 325, 0, 0, 0, 0, 0, 380, 0, 128, 0, 0, 0, 0, 0, 35, 120, 380, 0, 744, 0, 736, 0, 0, 0, 0, 0, 760, 0, 1472, 0, 0, 0], "010234150234120132010": [0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 2280, 0, 0, 1528, 0, 0, 2944, 0, 0, 0, 0, 0, 0, 0, 0, 320, 0, 0, 0, 0, 0, 0, 0, 25, 325, 0, 0, 0, 764, 100, 24, 325, 0, 0, 0, 0, 0, 380, 0, 128, 0, 0, 0, 0, 0, 35, 120, 380, 0, 744, 0, 736, 0, 0, 0, 0, 0, 760, 0, 1472, 0, 0, 0], "010234150234120310210": [0, 0, 11040, 0, -22080, 0, 0, 21824, 0, 0, 39288, 0, 0, 11176, 0, 0, 22080, 0, 0, 0, 0, 0, 0, 0, 0, 5456, 0, 0, 0, 0, 0, 0, 0, 2755, 6007, 0, 0, 0, 5588, 1084, 5368, 6007, 0, 0, 0, 0, 0, 2132, 0, 1152, 0, 0, 0, 0, 0, 545, 2184, 2868, 0, 1912, 0, 0, 0, 0, 0, 0, 0, 5736, 0, 0, 0, 0, 0], "010234150234120312010": [0, 0, 35448, 0, -70896, 0, 0, 70208, 0, 0, 93288, 0, 0, 87760, 0, 0, 70896, 0, 0, 0, 0, 0, 0, 0, 0, 17552, 0, 0, 0, 0, 0, 0, 0, 7431, 9339, 0, 0, 24248, 19632, 636, 0, 9339, 0, 4008, 0, 0, 0, 27180, 0, 17724, 0, 0, 0, 0, 0, 10901, 0, 3732, 0, 2488, 0, 0, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0], "010234150234123010210": [0, 0, 35448, 0, -70896, 0, 0, 70208, 0, 0, 93288, 0, 0, 87760, 0, 0, 70896, 0, 0, 0, 0, 0, 0, 0, 0, 17552, 0, 0, 0, 0, 0, 0, 0, 7431, 9339, 0, 0, 24248, 19632, 636, 0, 9339, 0, 4008, 0, 0, 0, 27180, 0, 17724, 0, 0, 0, 0, 0, 10901, 0, 3732, 0, 2488, 0, 0, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0], "010234150234123012010": [0, 0, 35448, 0, -70896, 0, 0, 70208, 0, 0, 93288, 0, 0, 87760, 0, 0, 70896, 0, 0, 0, 0, 0, 0, 0, 0, 17552, 0, 0, 0, 0, 0, 0, 0, 7431, 9339, 0, 0, 24248, 19632, 636, 0, 9339, 0, 4008, 0, 0, 0, 27180, 0, 17724, 0, 0, 0, 0, 0, 10901, 0, 3732, 0, 2488, 0, 0, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0], "010234152010321043210": [9720, 0, 1848, 0, 0, 0, 0, 24064, 0, 0, 0, 0, 65712, 0, 0, 0, 44584, 0, 0, 0, 32856, 0, 0, 0, 0, 6016, 0, 0, 0, 13067, 9121, 0, 208, 0, 1944, 0, 0, 0, 0, 0, 0, 9950, 0, 12032, 0, 0, 0, 13908, 0, 0, 2916, 0, 0, 0, 0, 20594, 0, 0, 0, 0, 18512, 0, 5476, 0, 0, 0, 0, 0, 0, 0, 10952, 0, 0], "010234152010321403210": [-30, 0, 60, 108, 0, 0, 0, 132, 0, 0, 0, 0, 384, 0, 0, 0, 378, 0, 0, 162, 0, 0, 0, 0, 0, 33, 0, 0, 0, 81, 108, 0, 0, 0, 0, 0, 0, 0, 0, 45, 10, 0, 0, 45, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 20, 54, 0, 27, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0], "010234152010321430210": [-67182, 0, 161274, 0, 0, 0, 0, 61608, 0, 0, 0, 0, 242004, 0, 0, 0, 0, 0, 0, 97200, 0, 37368, 0, 0, 0, 15402, 0, 0, 0, 0, 21852, 21852, 0, 0, 6336, 0, 0, 0, 0, 0, 32954, 2457, 0, 21510, 0, 0, 27882, 0, 0, 0, 0, 0, 0, 0, 46900, 1971, 0, 0, 0, 0, 10800, 0, 6858, 0, 0, 0, 0, 0, 0, 0, 32400, 0, 0], "010234152010321432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234152010324103210": [-2364, 0, 5628, 0, 0, 0, 0, 2208, 0, 0, 0, 0, 8328, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 0, 552, 0, 0, 0, 396, 0, 396, 0, 792, 0, 0, 0, 0, 0, 0, 524, 99, 0, 1008, 0, 0, 288, 0, 0, 0, 324, 0, 0, 0, 2488, 405, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0], "010234152010324130210": [-2364, 0, 5628, 0, 0, 0, 0, 2208, 0, 0, 0, 0, 8328, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 0, 552, 0, 0, 0, 396, 0, 396, 0, 792, 0, 0, 0, 0, 0, 0, 524, 99, 0, 1008, 0, 0, 288, 0, 0, 0, 324, 0, 0, 0, 2488, 405, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0], "010234152010324132010": [-13800, 0, 10356, 25920, 0, 0, 0, 11040, 0, 0, 3888, 0, 36384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 2760, 0, 0, 0, 0, 45, 45, 0, 0, 9, 0, 0, 0, 0, 0, 4615, 0, 0, 4140, 0, 0, 252, 189, 0, 0, 0, 0, 0, 0, 9203, 0, 0, 7128, 0, 0, 0, 0, 324, 0, 0, 0, 9072, 1296, 0, 0, 0, 0, 0], "010234152010324310210": [-1050, 0, 2520, 0, 0, 0, 0, 1080, 0, 0, 0, 0, 3780, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 0, 58, 0, 0, 4, 119, 49, 0, 0, 60, 0, 0, 392, 45, 0, 540, 0, 0, 0, 0, 0, 0, 252, 0, 0, 0, 1260, 315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152010324312010": [-300, 96, 0, 912, 0, 0, 0, 384, 0, 0, 0, 0, 1416, 0, 0, 0, 912, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 159, 297, 0, 0, 0, 0, 0, 0, 0, 0, 60, 100, 0, 0, 60, 0, 0, 396, 0, 0, 0, 0, 0, 0, 0, 152, 0, 0, 228, 0, 0, 0, 456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152010342310210": [-84, 0, 204, 0, 0, 0, 0, 96, 0, 0, 0, 0, 312, 0, 0, 0, 144, 0, 0, 0, 0, 0, 36, 0, 0, 24, 0, 0, 0, 27, 45, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 9, 0, 36, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 56, 15, 0, 36, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0], "010234152010342312010": [-1005, 0, 2451, 0, 0, 0, 0, 1020, 0, 0, 0, 0, 3774, 0, 0, 0, 0, 0, 0, 204, 0, 0, 0, 0, 0, 255, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 18, 425, 54, 0, 459, 0, 0, 153, 0, 0, 0, 234, 0, 0, 0, 1156, 216, 0, 0, 0, 0, 0, 0, 51, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013021043210": [-5256, 0, 15204, 0, 0, 0, 0, 8592, 0, 0, 0, 0, 29280, 0, 0, 0, 0, 0, 0, 6312, 7128, 0, 0, 0, 0, 2148, 0, 0, 0, 0, 156, 156, 0, 0, 1128, 0, 0, 0, 0, 0, 3632, 1371, 0, 4296, 0, 0, 0, 5220, 0, 0, 0, 0, 0, 0, 3880, 3717, 0, 0, 0, 0, 792, 0, 1188, 0, 0, 0, 0, 0, 0, 0, 2376, 0, 0], "010234152013021403210": [-60, 90, 0, 92, 0, 0, 0, 108, 0, 0, 0, 0, 366, 0, 0, 292, 0, 0, 0, 138, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 5, 45, 15, 0, 25, 0, 0, 87, 0, 0, 0, 0, 0, 0, 0, 0, 41, 0, 23, 0, 0, 82, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0], "010234152013021430210": [-2859, 0, 6771, 0, 0, 0, 0, 2568, 0, 0, 0, 0, 9930, 0, 0, 0, 0, 0, 0, 4374, 0, 1836, 0, 0, 0, 642, 0, 0, 0, 0, 864, 864, 0, 0, 243, 0, 0, 0, 0, 117, 1358, 0, 0, 927, 0, 0, 1071, 0, 0, 0, 0, 0, 0, 0, 1987, 108, 0, 0, 0, 0, 486, 0, 270, 0, 0, 0, 0, 0, 0, 0, 1458, 0, 0], "010234152013021432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234152013024103210": [-174, 272, 0, 2076, 0, 0, 0, 1992, 0, 0, 0, 0, 6544, 0, 0, 5130, 0, 1344, 0, 0, 0, 2076, 0, 0, 0, 498, 0, 0, 0, 672, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 158, 579, 0, 589, 0, 0, 1221, 0, 0, 0, 0, 0, 0, 0, 0, 845, 0, 519, 0, 0, 1018, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013024130210": [-15, 6, 0, 36, 0, 0, 0, 12, 0, 0, 0, 0, 48, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 9, 0, 0, 0, 9, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0], "010234152013024132010": [-2850, 0, 2199, 5280, 0, 0, 0, 2280, 0, 0, 792, 0, 7536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 570, 0, 0, 0, 0, 15, 15, 0, 0, 3, 0, 0, 0, 0, 0, 955, 0, 0, 855, 0, 0, 63, 0, 0, 0, 21, 0, 0, 0, 1943, 0, 0, 1452, 0, 0, 0, 0, 66, 0, 0, 0, 1848, 264, 0, 0, 0, 0, 0], "010234152013024310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013024312010": [-13800, 0, 10356, 25920, 0, 0, 0, 11040, 0, 0, 3888, 0, 36384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 81, 0, 0, 2760, 0, 0, 0, 0, 45, 45, 0, 0, 9, 0, 0, 0, 0, 0, 4615, 0, 0, 4140, 0, 0, 252, 189, 0, 0, 0, 0, 0, 0, 9203, 0, 0, 7128, 0, 0, 0, 0, 324, 0, 0, 0, 9072, 1296, 0, 0, 0, 0, 0], "010234152013042310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013042312010": [-2850, 0, 2199, 5280, 0, 0, 0, 2280, 0, 0, 792, 0, 7536, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 570, 0, 0, 0, 0, 15, 15, 0, 0, 3, 0, 0, 0, 0, 0, 955, 0, 0, 855, 0, 0, 63, 0, 0, 0, 21, 0, 0, 0, 1943, 0, 0, 1452, 0, 0, 0, 0, 66, 0, 0, 0, 1848, 264, 0, 0, 0, 0, 0], "010234152013201043210": [-12456, 0, 35916, 0, 0, 0, 0, 20208, 0, 0, 0, 0, 68928, 0, 0, 0, 0, 0, 0, 14388, 16200, 0, 0, 0, 0, 5052, 0, 0, 0, 0, 312, 0, 0, 0, 2748, 0, 0, 0, 312, 0, 8524, 3201, 0, 10104, 0, 0, 0, 12204, 0, 0, 0, 0, 0, 0, 9272, 8703, 0, 0, 0, 0, 1800, 0, 2700, 0, 0, 0, 0, 0, 0, 0, 5400, 0, 0], "010234152013201403210": [-552, 0, 1524, 0, 0, 0, 0, 816, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 0, 204, 0, 0, 0, 0, 12, 12, 0, 0, 96, 0, 0, 0, 0, 24, 344, 99, 0, 408, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 400, 333, 0, 0, 0, 0, 72, 0, 108, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0], "010234152013201430210": [-15225, 0, 12796, 28952, 0, 0, 0, 12180, 0, 0, 0, 0, 46690, 0, 0, 0, 0, 0, 0, 3444, 0, 0, 0, 0, 0, 3045, 0, 0, 0, 0, 105, 132, 54, 0, 21, 0, 0, 0, 0, 0, 5110, 0, 0, 6090, 0, 0, 0, 2898, 0, 0, 0, 0, 0, 0, 10157, 2030, 0, 7238, 0, 0, 0, 0, 287, 0, 0, 0, 9268, 0, 0, 0, 1148, 0, 0], "010234152013201432010": [-2796, 0, 6843, 0, 0, 0, 0, 2928, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 0, 0, 0, 648, 0, 972, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234152013204103210": [-2568, 0, 6288, 0, 0, 0, 0, 2688, 0, 0, 0, 0, 9744, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 0, 0, 468, 0, 468, 0, 612, 0, 0, 0, 0, 0, 108, 652, 117, 0, 1260, 0, 0, 252, 0, 0, 0, 540, 0, 0, 0, 2996, 675, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013204130210": [-1695, 0, 3870, 0, 0, 0, 0, 1500, 0, 0, 0, 0, 5310, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 375, 0, 0, 0, 84, 0, 0, 12, 132, 12, 0, 0, 90, 0, 0, 541, 0, 0, 810, 0, 60, 0, 0, 0, 0, 336, 0, 0, 0, 1850, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013204132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013204310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013204312010": [-1605, 0, 3759, 0, 0, 0, 0, 1428, 0, 0, 0, 0, 5406, 0, 0, 0, 0, 0, 0, 612, 0, 0, 0, 0, 0, 357, 0, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 12, 595, 36, 0, 663, 0, 0, 153, 0, 0, 0, 258, 0, 0, 0, 1598, 246, 0, 0, 0, 0, 0, 0, 153, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0], "010234152013240103210": [-2400, 0, 5475, 0, 0, 0, 0, 1920, 0, 0, 0, 0, 7500, 0, 0, 0, 0, 0, 1080, 1674, 0, 0, 0, 0, 0, 480, 0, 0, 0, 297, 0, 0, 0, 891, 0, 0, 0, 0, 0, 0, 503, 0, 0, 855, 0, 0, 315, 0, 0, 0, 144, 0, 0, 0, 2185, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 540, 0, 0, 0], "010234152013240130210": [-480, 0, 1032, 0, 0, 0, 0, 312, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 0, 162, 252, 0, 0, 0, 0, 0, 96, 0, 18, 0, 36, 0, 0, 0, 126, 0, 0, 0, 0, 0, 0, 118, 0, 0, 144, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "010234152013240132010": [-480, 0, 1032, 0, 0, 0, 0, 312, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 0, 162, 252, 0, 0, 0, 0, 0, 96, 0, 18, 0, 36, 0, 0, 0, 126, 0, 0, 0, 0, 0, 0, 118, 0, 0, 144, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "010234152013240310210": [-11935, 0, 24675, 0, 0, 0, 0, 7000, 0, 0, 0, 0, 27090, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 0, 0, 2660, 0, 910, 0, 0, 0, 92, 114, 0, 91, 0, 0, 0, 0, 455, 4130, 0, 0, 3535, 0, 0, 805, 0, 0, 0, 84, 0, 0, 0, 8155, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013240312010": [-11935, 0, 24675, 0, 0, 0, 0, 7000, 0, 0, 0, 0, 27090, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 0, 0, 2660, 0, 910, 0, 0, 0, 92, 114, 0, 91, 0, 0, 0, 0, 455, 4130, 0, 0, 3535, 0, 0, 805, 0, 0, 0, 84, 0, 0, 0, 8155, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013243010210": [-4290, 0, 9867, 0, 0, 0, 0, 3432, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 0, 0, 5148, 0, 0, 720, 0, 0, 858, 0, 0, 0, 0, 0, 0, 1512, 0, 1332, 0, 0, 0, 3330, 0, 1430, 0, 0, 1287, 0, 0, 1287, 0, 0, 0, 144, 0, 0, 0, 4147, 0, 0, 0, 0, 0, 0, 2574, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013243012010": [-32550, 0, 73906, 0, 0, 0, 0, 25872, 0, 0, 0, 0, 100324, 0, 0, 0, 0, 0, 0, 19362, 0, 0, 0, 0, 0, 6510, 0, 42, 0, 0, 0, 11064, 2766, 0, 0, 0, 0, 0, 21, 0, 10836, 0, 0, 12138, 0, 0, 2436, 28854, 0, 43407, 0, 0, 0, 0, 0, 3164, 0, 0, 0, 0, 6454, 0, 0, 0, 0, 0, 6454, 0, 0, 0, 0, 0, 0], "010234152013402310210": [-150, 168, 0, 0, 144, 0, 0, 120, 0, 0, 126, 0, 228, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 3, 0, 0, 45, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 45, 0, 0, 0, 0, 0, 0, 0, 0, 24, 90, 0, 72, 0, 0, 0], "010234152013402312010": [-1110, 0, 879, 2052, -63, 0, 0, 888, 0, 0, 333, 0, 2886, 81, 0, 90, 0, 63, 0, 0, 0, 0, 0, 0, 0, 222, 0, 0, 0, 0, 0, 0, 18, 9, 18, 0, 0, 0, 0, 0, 397, 0, 0, 333, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 749, 0, 0, 558, 0, 0, 0, 0, 0, 0, 0, 0, 684, 90, 0, 0, 0, 0, 0], "010234152013420310210": [0, -412, 708, 0, 0, 0, 0, 216, 0, 0, 6, 0, 772, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 30, 60, 0, 0, 0, 0, 10, 90, 60, 0, 99, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 236, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0], "010234152013420312010": [-523, 226, 1208, 0, -888, 0, 0, 768, 0, 0, 888, 0, 1048, 0, 0, 480, 0, 888, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 0, 320, 0, 0, 0, 13, 26, 0, 0, 0, 320, 111, 0, 26, 0, 88, 0, 0, 0, 0, 0, 604, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152013423010210": [0, -136, 231, 0, -6, 0, 0, 69, 0, 0, 12, 0, 232, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 16, 0, 0, 5, 0, 0, 0, 0, 10, 20, 0, 0, 0, 0, 0, 30, 20, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 0, 1, 0, 0, 0, 3, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0], "010234152013423012010": [-353, 164, 1132, 0, -1110, 0, 0, 852, 0, 0, 1110, 0, 1010, 0, 0, 366, 0, 1110, 0, 444, 0, 0, 0, 0, 0, 213, 0, 0, 0, 355, 0, 0, 0, 89, 178, 0, 0, 0, 577, 0, 0, 178, 0, 56, 0, 0, 0, 0, 0, 677, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 122, 222, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031021043210": [0, 0, 0, 16, 0, 0, 0, 16, 0, 0, 0, 0, 48, 0, 8, 0, 0, 8, 0, 8, 24, 0, 0, 0, 0, 4, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 8, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 11, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0], "010234152031021403210": [-10920, 0, 9065, 20916, 0, 0, 0, 8736, 0, 0, 0, 0, 33488, 0, 0, 0, 0, 0, 0, 2583, 0, 0, 0, 0, 0, 2184, 0, 0, 0, 0, 105, 132, 54, 0, 21, 0, 0, 0, 0, 0, 3675, 0, 0, 4368, 0, 0, 0, 2037, 0, 0, 0, 0, 0, 0, 7287, 1456, 0, 5229, 0, 287, 0, 0, 0, 0, 0, 0, 6398, 0, 0, 0, 861, 0, 0], "010234152031021430210": [-2859, 0, 6771, 0, 0, 0, 0, 2568, 0, 0, 0, 0, 9930, 0, 0, 0, 0, 0, 0, 4374, 0, 1836, 0, 0, 0, 642, 0, 0, 0, 0, 864, 864, 0, 0, 243, 0, 0, 0, 0, 117, 1358, 0, 0, 927, 0, 0, 1071, 0, 0, 0, 0, 0, 0, 0, 1987, 108, 0, 0, 0, 0, 486, 0, 270, 0, 0, 0, 0, 0, 0, 0, 1458, 0, 0], "010234152031021432010": [-2796, 0, 3927, 3888, 0, 0, 0, 2928, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 972, 0, 648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234152031024103210": [-165, 0, 159, 288, 0, 0, 0, 132, 0, 0, 0, 0, 510, 0, 18, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 49, 0, 0, 63, 0, 0, 9, 18, 0, 0, 0, 0, 0, 0, 116, 18, 0, 72, 0, 0, 0, 9, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0], "010234152031024130210": [-690, 0, 957, 648, 0, 0, 0, 408, 0, 0, 0, 0, 1632, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 138, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 218, 0, 0, 207, 0, 0, 27, 0, 0, 0, 0, 0, 0, 0, 463, 0, 0, 162, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0], "010234152031024132010": [-5250, 0, 12600, 0, 0, 0, 0, 5400, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476, 0, 1350, 0, 0, 0, 290, 0, 0, 20, 0, 126, 0, 0, 300, 0, 0, 1960, 225, 0, 2700, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 6300, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031024310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031024312010": [-5250, 0, 12600, 0, 0, 0, 0, 5400, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476, 0, 1350, 0, 0, 0, 290, 0, 0, 20, 0, 126, 0, 0, 300, 0, 0, 1960, 225, 0, 2700, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 6300, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031042103210": [-2604, 0, 6692, 0, 0, 0, 0, 3136, 0, 0, 0, 0, 11144, 0, 1316, 0, 0, 0, 3136, 0, 0, 3024, 0, 0, 0, 784, 0, 0, 0, 0, 0, 996, 676, 0, 0, 0, 0, 0, 0, 0, 868, 329, 0, 1568, 0, 0, 0, 0, 0, 0, 392, 0, 0, 0, 2520, 1071, 0, 0, 0, 84, 0, 0, 364, 0, 0, 0, 0, 0, 0, 1568, 0, 0, 0], "010234152031042130210": [-420, 0, 291, 828, -18, 0, 0, 336, 0, 0, 126, 0, 1092, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 280, 0, 0, 225, 0, 0, 0, 0, 9, 0, 0, 0, 288, 36, 0, 0, 0, 0, 0], "010234152031042132010": [-11445, 0, 22890, 0, 0, 0, 0, 6060, 0, 0, 0, 0, 22890, 0, 0, 0, 0, 0, 0, 1080, 0, 0, 0, 192, 0, 2523, 0, 0, 0, 390, 0, 0, 0, 0, 0, 0, 0, 390, 0, 66, 2471, 48, 1008, 3366, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 7990, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031042310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031042312010": [-5250, 0, 12600, 0, 0, 0, 0, 5400, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476, 0, 1350, 0, 0, 0, 290, 0, 0, 20, 0, 126, 0, 0, 300, 0, 0, 1960, 225, 0, 2700, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 6300, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031201043210": [-264, 0, 528, 720, 0, 0, 0, 816, 0, 0, 0, 0, 2688, 0, 360, 0, 0, 0, 0, 636, 1080, 0, 0, 0, 0, 204, 0, 0, 0, 132, 0, 312, 0, 0, 0, 0, 0, 0, 0, 0, 88, 189, 0, 360, 0, 0, 144, 516, 0, 0, 0, 0, 0, 0, 176, 387, 0, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0], "010234152031201403210": [-552, 0, 1524, 0, 0, 0, 0, 816, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 0, 204, 0, 0, 0, 0, 12, 12, 0, 0, 96, 0, 0, 0, 0, 24, 344, 99, 0, 408, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 400, 333, 0, 0, 0, 0, 72, 0, 108, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0], "010234152031201430210": [-1905, 0, 1567, 3668, 0, 0, 0, 1524, 0, 0, 0, 0, 5842, 0, 0, 0, 0, 0, 0, 465, 0, 27, 0, 0, 0, 381, 0, 0, 0, 0, 15, 15, 0, 0, 3, 0, 0, 0, 0, 0, 640, 0, 0, 762, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 1271, 254, 0, 917, 0, 0, 0, 0, 32, 0, 0, 0, 1171, 0, 0, 0, 155, 0, 0], "010234152031201432010": [-2796, 0, 3927, 3888, 0, 0, 0, 2928, 0, 0, 0, 0, 10596, 0, 0, 0, 0, 0, 0, 5832, 0, 0, 2808, 0, 0, 732, 0, 0, 0, 0, 882, 0, 0, 0, 702, 0, 0, 0, 882, 288, 1514, 0, 0, 1215, 0, 0, 747, 0, 0, 0, 0, 0, 0, 0, 2245, 540, 0, 972, 0, 648, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1944, 0, 0], "010234152031204103210": [-3945, 0, 7998, 0, 0, 0, 0, 2148, 0, 0, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 972, 0, 702, 0, 0, 0, 825, 0, 0, 0, 0, 0, 18, 216, 0, 36, 0, 0, 90, 0, 0, 991, 0, 288, 1170, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 2702, 0, 0, 0, 0, 162, 0, 0, 54, 0, 0, 0, 0, 0, 0, 486, 0, 0, 0], "010234152031204130210": [-375, 0, 425, 568, 0, 0, 0, 300, 0, 0, 0, 0, 1154, 0, 0, 0, 0, 0, 12, 0, 0, 0, 48, 0, 0, 75, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 125, 0, 0, 147, 0, 0, 9, 78, 0, 0, 0, 0, 0, 0, 250, 46, 0, 142, 0, 0, 0, 0, 1, 0, 0, 0, 188, 0, 0, 0, 4, 0, 0], "010234152031204132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031204310210": [-101325, 0, 232755, 0, 0, 0, 0, 83868, 0, 0, 0, 0, 323070, 0, 0, 0, 0, 101088, 101088, 0, 51300, 0, 0, 0, 0, 20967, 0, 0, 0, 0, 0, 0, 0, 0, 702, 0, 0, 0, 0, 234, 34945, 702, 0, 30339, 0, 0, 34785, 0, 0, 0, 17334, 0, 0, 0, 102452, 0, 0, 8424, 0, 0, 0, 0, 4023, 0, 0, 11232, 0, 0, 0, 0, 33696, 0, 0], "010234152031204312010": [-14700, 0, 37275, 0, 0, 0, 0, 16800, 0, 0, 0, 0, 60900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 4200, 0, 0, 0, 0, 0, 0, 180, 0, 1296, 0, 0, 0, 90, 0, 7000, 1575, 0, 7875, 0, 0, 1575, 0, 0, 0, 3780, 0, 0, 0, 18725, 4725, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031240103210": [-480, 0, 1032, 0, 0, 0, 0, 312, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 0, 162, 252, 0, 0, 0, 0, 0, 96, 0, 18, 0, 36, 0, 0, 0, 126, 0, 0, 0, 0, 0, 0, 118, 0, 0, 144, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "010234152031240130210": [-35223, 0, 68754, 0, 0, 0, 0, 16284, 0, 0, 0, 0, 63678, 0, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 7239, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 7517, 0, 3168, 10494, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 22954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 162, 0, 0, 0], "010234152031240132010": [-480, 0, 1032, 0, 0, 0, 0, 312, 0, 0, 0, 0, 1248, 0, 0, 0, 0, 0, 162, 252, 0, 0, 0, 0, 0, 96, 0, 18, 0, 36, 0, 0, 0, 126, 0, 0, 0, 0, 0, 0, 118, 0, 0, 144, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "010234152031240310210": [-11935, 0, 24675, 0, 0, 0, 0, 7000, 0, 0, 0, 0, 27090, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 0, 0, 2660, 0, 910, 0, 0, 0, 92, 114, 0, 91, 0, 0, 0, 0, 455, 4130, 0, 0, 3535, 0, 0, 805, 0, 0, 0, 84, 0, 0, 0, 8155, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031240312010": [-11935, 0, 24675, 0, 0, 0, 0, 7000, 0, 0, 0, 0, 27090, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 0, 0, 2660, 0, 910, 0, 0, 0, 92, 114, 0, 91, 0, 0, 0, 0, 455, 4130, 0, 0, 3535, 0, 0, 805, 0, 0, 0, 84, 0, 0, 0, 8155, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031243010210": [-4290, 0, 9867, 0, 0, 0, 0, 3432, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 0, 0, 5148, 0, 0, 720, 0, 0, 858, 0, 0, 0, 0, 0, 0, 1512, 0, 1332, 0, 0, 0, 3330, 0, 1430, 0, 0, 1287, 0, 0, 1287, 0, 0, 0, 144, 0, 0, 0, 4147, 0, 0, 0, 0, 0, 0, 2574, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031243012010": [-1560, 0, 3300, 0, 0, 0, 0, 960, 0, 0, 0, 0, 3840, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 0, 312, 0, 72, 0, 0, 0, 0, 162, 0, 162, 0, 0, 0, 441, 0, 496, 0, 0, 468, 0, 0, 108, 0, 0, 351, 54, 0, 0, 0, 1100, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0], "010234152031402103210": [-4899, 0, 11337, 0, 0, 0, 0, 7764, 0, 0, 6804, 0, 15954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 0, 0, 0, 324, 1026, 0, 0, 0, 0, 234, 3235, 1026, 0, 1395, 0, 0, 657, 378, 0, 0, 0, 0, 0, 0, 3716, 0, 0, 1134, 0, 0, 0, 0, 567, 0, 0, 0, 756, 2268, 0, 0, 0, 0, 0], "010234152031402130210": [-4899, 0, 11337, 0, 0, 0, 0, 7764, 0, 0, 6804, 0, 15954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 0, 0, 0, 324, 1026, 0, 0, 0, 0, 234, 3235, 1026, 0, 1395, 0, 0, 657, 378, 0, 0, 0, 0, 0, 0, 3716, 0, 0, 1134, 0, 0, 0, 0, 567, 0, 0, 0, 756, 2268, 0, 0, 0, 0, 0], "010234152031402132010": [-23595, 0, 55913, 0, -7450, 0, 0, 24000, 0, 0, 12274, 0, 67182, 0, 0, 0, 0, 7450, 0, 0, 0, 0, 8849, 0, 0, 6000, 0, 0, 0, 0, 0, 3725, 0, 0, 1281, 0, 0, 0, 0, 2135, 10000, 0, 0, 6865, 0, 0, 3131, 18861, 0, 32314, 0, 0, 0, 0, 0, 0, 0, 804, 0, 0, 0, 0, 402, 0, 0, 0, 536, 1608, 0, 0, 0, 0, 0], "010234152031402310210": [-555, 0, 381, 1134, -45, 0, 0, 444, 0, 0, 126, 0, 1506, 0, 27, 0, 0, 45, 72, 0, 0, 0, 0, 0, 0, 111, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 176, 0, 0, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 379, 18, 0, 297, 0, 0, 0, 0, 0, 0, 0, 0, 378, 27, 0, 0, 0, 0, 0], "010234152031402312010": [-3633, 0, 8373, 0, 0, 0, 0, 5628, 0, 0, 4860, 0, 11694, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1407, 0, 0, 0, 0, 0, 0, 0, 108, 702, 0, 0, 0, 0, 198, 2345, 702, 0, 1035, 0, 0, 477, 0, 0, 0, 162, 0, 0, 0, 3016, 0, 0, 810, 0, 0, 0, 0, 405, 0, 0, 0, 540, 1620, 0, 0, 0, 0, 0], "010234152031420103210": [0, -1036, 2646, 952, -2688, 0, 0, 2240, 0, 0, 2688, 0, 2884, 0, 952, 0, 0, 2688, 0, 0, 0, 868, 0, 0, 0, 560, 0, 0, 0, 0, 0, 488, 24, 77, 385, 0, 0, 0, 0, 0, 616, 700, 0, 224, 0, 0, 0, 0, 0, 1344, 0, 0, 0, 0, 0, 0, 0, 238, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031420130210": [-2848, 1256, 7672, 1792, -8568, 0, 0, 6656, 0, 0, 8568, 0, 8120, 0, 1792, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 1664, 0, 0, 0, 0, 228, 1124, 0, 1527, 1087, 0, 0, 0, 0, 0, 2252, 1368, 0, 472, 0, 0, 0, 0, 0, 4284, 0, 0, 0, 0, 0, 0, 0, 448, 0, 0, 0, 896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031420132010": [-388, 0, 942, 0, -174, 0, 0, 368, 0, 0, 174, 0, 1092, 0, 424, 0, 0, 1304, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 0, 12, 0, 0, 0, 30, 18, 0, 0, 0, 224, 0, 0, 18, 0, 126, 0, 0, 0, 0, 0, 624, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 212, 0, 0, 0, 0, 47, 0, 0, 565, 0, 0, 0], "010234152031420310210": [-6, -252, 444, 0, -18, 0, 0, 129, 0, 0, 18, 0, 444, 0, 0, 0, 0, 18, 18, 0, 0, 0, 0, 0, 0, 30, 0, 0, 9, 0, 0, 0, 0, 18, 36, 0, 0, 0, 0, 0, 56, 36, 0, 63, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152031420312010": [-263, -54, 888, 0, -408, 0, 0, 448, 0, 0, 408, 0, 888, 0, 320, 0, 0, 1048, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 0, 0, 0, 0, 0, 33, 66, 0, 0, 0, 160, 11, 80, 66, 0, 88, 0, 0, 0, 0, 0, 524, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 160, 0, 0, 0, 0, 0, 0, 0, 320, 0, 0, 0], "010234152031423010210": [0, -6378, 10734, 0, 0, 0, 0, 3108, 0, 0, 0, 0, 11046, 0, 0, 252, 0, 0, 0, 252, 0, 0, 0, 0, 0, 777, 0, 0, 0, 0, 0, 0, 0, 465, 870, 0, 0, 126, 0, 51, 1295, 870, 0, 1554, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 3634, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0], "010234152031423012010": [-406, -730, 2100, 0, 0, 0, 0, 600, 0, 0, 0, 0, 2314, 0, 0, 0, 0, 642, 0, 556, 0, 0, 376, 0, 0, 150, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 0, 278, 0, 250, 86, 0, 300, 0, 0, 0, 650, 0, 1484, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 278, 0, 0, 0, 0, 107, 0, 0, 321, 0, 0, 0], "010234152034102103210": [-308, 728, 0, 0, -504, 0, 0, 1232, 0, 0, 1848, 0, 784, 0, 1584, 0, 2776, 0, 0, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 44, 836, 0, 803, 99, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 0, 376, 0, 284, 0, 0, 0, 0, 0, 140, 0, 224, 0, 0, 0, 568, 0, 0, 0, 0, 0, 448, 0, 1136, 0, 0, 0], "010234152034102130210": [-308, 728, 0, 0, -504, 0, 0, 1232, 0, 0, 1848, 0, 784, 0, 1584, 0, 2776, 0, 0, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 44, 836, 0, 803, 99, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 0, 376, 0, 284, 0, 0, 0, 0, 0, 140, 0, 224, 0, 0, 0, 568, 0, 0, 0, 0, 0, 448, 0, 1136, 0, 0, 0], "010234152034102132010": [-77, 182, 0, 0, -126, 0, 0, 308, 0, 0, 462, 0, 196, 0, 396, 0, 694, 0, 0, 0, 0, 0, 0, 0, 0, 77, 0, 0, 0, 0, 11, 0, 0, 44, 77, 0, 0, 0, 209, 0, 0, 77, 0, 0, 0, 0, 0, 94, 0, 71, 0, 0, 0, 0, 0, 35, 0, 56, 0, 0, 0, 142, 0, 0, 0, 0, 0, 112, 0, 284, 0, 0, 0], "010234152034102310210": [-308, 728, 0, 0, -504, 0, 0, 1232, 0, 0, 1848, 0, 784, 0, 1584, 0, 2776, 0, 0, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 44, 836, 0, 803, 99, 0, 0, 0, 0, 0, 0, 308, 0, 0, 0, 0, 0, 376, 0, 284, 0, 0, 0, 0, 0, 140, 0, 224, 0, 0, 0, 568, 0, 0, 0, 0, 0, 448, 0, 1136, 0, 0, 0], "010234152034102312010": [-1444, 3504, 0, 0, -2472, 0, 0, 6176, 0, 0, 9264, 0, 3912, 0, 7912, 0, 13768, 0, 0, 0, 0, 0, 0, 0, 0, 1544, 0, 0, 0, 0, 192, 0, 0, 993, 1569, 0, 0, 0, 4148, 0, 0, 1569, 0, 0, 0, 0, 0, 0, 0, 0, 556, 0, 0, 0, 1868, 695, 0, 1132, 0, 0, 0, 2824, 0, 0, 0, 0, 0, 2264, 0, 5648, 0, 0, 0], "010234152034120103210": [-28, 0, 118, 0, -72, 0, 0, 224, 0, 0, 324, 0, 160, 0, 280, 0, 464, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 0, 0, 0, 140, 0, 93, 13, 0, 0, 0, 0, 20, 0, 48, 0, 4, 0, 0, 0, 72, 0, 108, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 98, 0, 0, 0, 0, 0, 84, 0, 196, 0, 0, 0], "010234152034120130210": [-28, 0, 118, 0, -72, 0, 0, 224, 0, 0, 324, 0, 160, 0, 280, 0, 464, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 0, 0, 0, 140, 0, 93, 13, 0, 0, 0, 0, 20, 0, 48, 0, 4, 0, 0, 0, 72, 0, 108, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 98, 0, 0, 0, 0, 0, 84, 0, 196, 0, 0, 0], "010234152034120132010": [-200, 0, 1079, 0, -792, 0, 0, 2368, 0, 0, 3510, 0, 1532, 0, 2960, 0, 4900, 0, 0, 0, 0, 0, 0, 0, 0, 592, 0, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 1480, 184, 0, 552, 0, 14, 0, 0, 0, 552, 0, 828, 0, 0, 0, 0, 150, 0, 0, 453, 0, 0, 0, 1027, 0, 0, 0, 0, 0, 906, 0, 2054, 0, 0, 0], "010234152034120310210": [-44, 0, 936, 0, -1440, 0, 0, 960, 0, 0, 1440, 0, 600, 0, 1080, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 540, 0, 499, 115, 0, 0, 0, 0, 52, 40, 250, 0, 0, 0, 0, 0, 80, 0, 468, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152034120312010": [-200, 0, 1079, 0, -792, 0, 0, 2368, 0, 0, 3510, 0, 1532, 0, 2960, 0, 4900, 0, 0, 0, 0, 0, 0, 0, 0, 592, 0, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 1480, 184, 0, 552, 0, 14, 0, 0, 0, 552, 0, 828, 0, 0, 0, 0, 150, 0, 0, 453, 0, 0, 0, 1027, 0, 0, 0, 0, 0, 906, 0, 2054, 0, 0, 0], "010234152034123010210": [0, 0, 796, 0, -1320, 0, 0, 880, 0, 0, 1320, 0, 544, 0, 1100, 0, 1504, 0, 0, 44, 0, 0, 0, 0, 0, 220, 0, 0, 0, 0, 0, 0, 0, 111, 251, 0, 0, 0, 572, 32, 0, 251, 0, 0, 0, 0, 0, 92, 0, 432, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 336, 68, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 0], "010234152034123012010": [0, 0, 796, 0, -1320, 0, 0, 880, 0, 0, 1320, 0, 544, 0, 1100, 0, 1504, 0, 0, 44, 0, 0, 0, 0, 0, 220, 0, 0, 0, 0, 0, 0, 0, 111, 251, 0, 0, 0, 572, 32, 0, 251, 0, 0, 0, 0, 0, 92, 0, 432, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 336, 68, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 0], "010234152301021043210": [-5256, 0, 15204, 0, 0, 0, 0, 8592, 0, 0, 0, 0, 29280, 0, 0, 0, 0, 0, 0, 6312, 7128, 0, 0, 0, 0, 2148, 0, 0, 0, 0, 156, 156, 0, 0, 1128, 0, 0, 0, 0, 0, 3632, 1371, 0, 4296, 0, 0, 0, 5220, 0, 0, 0, 0, 0, 0, 3880, 3717, 0, 0, 0, 0, 792, 0, 1188, 0, 0, 0, 0, 0, 0, 0, 2376, 0, 0], "010234152301021403210": [-6648, 0, 17472, 0, 0, 0, 0, 8688, 0, 0, 0, 0, 30000, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 0, 0, 2172, 0, 0, 0, 0, 468, 468, 0, 0, 936, 0, 0, 0, 0, 0, 3776, 1053, 0, 4176, 0, 0, 504, 4212, 0, 0, 0, 0, 0, 0, 4744, 2979, 0, 540, 0, 0, 0, 0, 1080, 0, 0, 720, 0, 0, 0, 0, 2160, 0, 0], "010234152301021430210": [-1905, 0, 1567, 3668, 0, 0, 0, 1524, 0, 0, 0, 0, 5842, 0, 0, 0, 0, 0, 0, 465, 0, 27, 0, 0, 0, 381, 0, 0, 0, 0, 15, 15, 0, 0, 3, 0, 0, 0, 0, 0, 640, 0, 0, 762, 0, 0, 0, 360, 0, 0, 0, 0, 0, 0, 1271, 254, 0, 917, 0, 0, 0, 0, 32, 0, 0, 0, 1171, 0, 0, 0, 155, 0, 0], "010234152301021432010": [-237, 0, 546, 0, 0, 0, 0, 204, 0, 0, 0, 0, 762, 0, 366, 0, 0, 0, 0, 882, 0, 0, 486, 0, 0, 51, 0, 0, 0, 0, 201, 18, 0, 0, 117, 0, 0, 0, 0, 6, 274, 0, 0, 102, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 197, 42, 0, 0, 0, 24, 0, 0, 147, 0, 0, 0, 0, 0, 0, 0, 294, 0, 0], "010234152301024103210": [-5880, 0, 14910, 0, 0, 0, 0, 6720, 0, 0, 0, 0, 24360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 36, 72, 945, 693, 0, 0, 0, 0, 0, 2800, 630, 0, 3150, 0, 0, 630, 0, 0, 0, 1512, 0, 0, 0, 7490, 1890, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301024130210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301024132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301024310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301024312010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301042103210": [-1086, 0, 2775, 0, 0, 0, 0, 1272, 0, 0, 0, 0, 4584, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 318, 0, 0, 0, 0, 0, 0, 36, 0, 108, 0, 0, 0, 18, 0, 530, 126, 0, 603, 0, 0, 99, 0, 0, 0, 324, 0, 0, 0, 1411, 378, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301042130210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301042132010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301042310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301042312010": [-2940, 0, 7455, 0, 0, 0, 0, 3360, 0, 0, 0, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 840, 0, 0, 0, 0, 0, 18, 36, 0, 252, 0, 0, 0, 0, 0, 1400, 315, 0, 1575, 0, 0, 315, 0, 0, 0, 756, 0, 0, 0, 3745, 945, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301201043210": [-5256, 0, 15204, 0, 0, 0, 0, 8592, 0, 0, 0, 0, 29280, 0, 0, 0, 0, 0, 0, 6312, 7128, 0, 0, 0, 0, 2148, 0, 0, 0, 0, 156, 156, 0, 0, 1128, 0, 0, 0, 0, 0, 3632, 1371, 0, 4296, 0, 0, 0, 5220, 0, 0, 0, 0, 0, 0, 3880, 3717, 0, 0, 0, 0, 792, 0, 1188, 0, 0, 0, 0, 0, 0, 0, 2376, 0, 0], "010234152301201403210": [-612, 0, 1617, 0, 0, 0, 0, 828, 0, 0, 0, 0, 2796, 0, 0, 0, 0, 0, 0, 612, 0, 0, 0, 0, 0, 207, 0, 0, 0, 0, 12, 12, 0, 0, 87, 0, 0, 0, 0, 21, 349, 90, 0, 414, 0, 0, 0, 444, 0, 0, 0, 0, 0, 0, 437, 316, 0, 51, 0, 0, 0, 0, 102, 0, 0, 68, 0, 0, 0, 0, 204, 0, 0], "010234152301201430210": [-1425, 0, 1151, 2772, 0, 0, 0, 1140, 0, 0, 0, 0, 4370, 0, 0, 0, 0, 0, 0, 369, 0, 27, 0, 0, 0, 285, 0, 0, 0, 0, 15, 15, 0, 0, 3, 0, 0, 0, 0, 0, 480, 0, 0, 570, 0, 0, 0, 264, 0, 0, 0, 0, 0, 0, 951, 190, 0, 693, 0, 32, 0, 0, 0, 0, 0, 0, 851, 0, 0, 0, 123, 0, 0], "010234152301201432010": [-143, 0, 330, 0, 0, 0, 0, 124, 0, 0, 0, 0, 462, 0, 212, 0, 0, 0, 0, 510, 0, 0, 288, 0, 0, 31, 0, 0, 0, 0, 116, 0, 0, 0, 72, 0, 0, 0, 10, 4, 161, 0, 0, 62, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121, 26, 0, 0, 0, 14, 0, 0, 85, 0, 0, 0, 0, 0, 0, 0, 170, 0, 0], "010234152301204103210": [-3945, 0, 7998, 0, 0, 0, 0, 2148, 0, 0, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 972, 0, 702, 0, 0, 0, 825, 0, 0, 0, 0, 0, 18, 216, 0, 36, 0, 0, 90, 0, 0, 991, 0, 288, 1170, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 2702, 0, 0, 0, 0, 162, 0, 0, 54, 0, 0, 0, 0, 0, 0, 486, 0, 0, 0], "010234152301204130210": [-38310, 0, 76575, 0, 0, 0, 0, 20352, 0, 0, 0, 0, 76440, 0, 0, 0, 0, 5292, 4212, 3240, 0, 0, 0, 0, 0, 8310, 0, 0, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 1620, 0, 0, 8474, 0, 3222, 11250, 0, 0, 0, 0, 0, 0, 1080, 0, 0, 0, 27163, 0, 0, 81, 0, 0, 0, 0, 162, 0, 0, 108, 0, 0, 0, 0, 324, 0, 0], "010234152301204132010": [-5250, 0, 12600, 0, 0, 0, 0, 5400, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476, 0, 1350, 0, 0, 0, 290, 0, 0, 20, 0, 126, 0, 0, 300, 0, 0, 1960, 225, 0, 2700, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 6300, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301204310210": [-12012, 0, 30459, 0, 0, 0, 0, 13728, 0, 0, 0, 0, 49764, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1836, 0, 0, 3432, 0, 0, 0, 0, 0, 0, 252, 0, 1080, 0, 0, 0, 126, 0, 5720, 1287, 0, 6435, 0, 0, 1287, 0, 0, 0, 3456, 0, 0, 0, 15301, 3861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301204312010": [-5250, 0, 12600, 0, 0, 0, 0, 5400, 0, 0, 0, 0, 18900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 476, 0, 1350, 0, 0, 0, 290, 0, 0, 20, 0, 126, 0, 0, 300, 0, 0, 1960, 225, 0, 2700, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 6300, 1575, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301240103210": [-1887, 0, 3810, 0, 0, 0, 0, 1020, 0, 0, 0, 0, 3918, 0, 0, 0, 0, 0, 324, 432, 0, 0, 0, 0, 0, 399, 0, 0, 0, 108, 0, 0, 0, 216, 0, 0, 0, 54, 0, 0, 365, 0, 144, 558, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1306, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 162, 0, 0, 0], "010234152301240130210": [-35223, 0, 68754, 0, 0, 0, 0, 16284, 0, 0, 0, 0, 63678, 0, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 7239, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 7517, 0, 3168, 10494, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 22954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 162, 0, 0, 0], "010234152301240132010": [-35223, 0, 68754, 0, 0, 0, 0, 16284, 0, 0, 0, 0, 63678, 0, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 7239, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 7517, 0, 3168, 10494, 0, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 22954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 162, 0, 0, 0], "010234152301240310210": [-252735, 0, 512526, 0, 0, 0, 0, 137676, 0, 0, 0, 0, 533694, 0, 0, 0, 0, 0, 63504, 48384, 0, 0, 0, 0, 0, 52815, 0, 0, 0, 3780, 0, 6480, 1620, 0, 0, 0, 0, 5670, 0, 0, 59717, 0, 18396, 74970, 0, 0, 0, 0, 0, 0, 3780, 0, 0, 0, 172984, 0, 0, 0, 0, 10584, 0, 0, 4158, 0, 0, 0, 0, 0, 0, 31752, 0, 0, 0], "010234152301240312010": [-269205, 0, 542226, 0, 0, 0, 0, 143076, 0, 0, 0, 0, 553674, 0, 0, 0, 0, 0, 34344, 27324, 0, 0, 0, 0, 0, 60645, 0, 0, 0, 540, 0, 0, 0, 0, 6480, 0, 0, 4050, 0, 0, 67367, 6480, 24876, 79830, 0, 0, 0, 0, 0, 0, 2160, 0, 0, 0, 181804, 0, 0, 0, 0, 5724, 0, 0, 2538, 0, 0, 0, 0, 0, 0, 17172, 0, 0, 0], "010234152301243010210": [-10500, 0, 21630, 0, 0, 0, 0, 5880, 0, 0, 0, 0, 23520, 0, 2835, 0, 0, 0, 0, 8505, 0, 0, 5103, 0, 0, 2100, 0, 0, 0, 0, 0, 4293, 2916, 0, 567, 0, 0, 0, 0, 0, 3605, 0, 630, 3150, 0, 0, 0, 1701, 0, 0, 0, 0, 0, 0, 7084, 0, 0, 0, 0, 0, 0, 2835, 0, 0, 0, 0, 945, 0, 0, 0, 0, 0, 0], "010234152301243012010": [-2400, 0, 4944, 0, 0, 0, 0, 1344, 0, 0, 0, 0, 5376, 0, 648, 0, 0, 0, 0, 1944, 0, 0, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 486, 0, 486, 0, 0, 0, 891, 0, 824, 0, 144, 720, 0, 0, 0, 0, 0, 405, 162, 0, 0, 0, 2008, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0], "010234152301402103210": [-41865, 0, 97419, 0, 0, 0, 0, 69564, 0, 0, 63180, 0, 138486, 0, 0, 0, 0, 0, 0, 0, 0, 3888, 0, 0, 0, 17391, 0, 0, 0, 0, 0, 0, 0, 0, 9018, 0, 0, 0, 0, 1710, 28985, 9990, 0, 11889, 0, 0, 5499, 4158, 0, 0, 0, 0, 0, 0, 30916, 0, 0, 10530, 0, 0, 0, 0, 6237, 0, 0, 0, 7020, 21060, 0, 0, 0, 0, 0], "010234152301402130210": [-4899, 0, 11337, 0, 0, 0, 0, 7764, 0, 0, 6804, 0, 15954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 0, 0, 0, 324, 1026, 0, 0, 0, 0, 234, 3235, 1026, 0, 1395, 0, 0, 657, 378, 0, 0, 0, 0, 0, 0, 3716, 0, 0, 1134, 0, 0, 0, 0, 567, 0, 0, 0, 756, 2268, 0, 0, 0, 0, 0], "010234152301402132010": [-14889, 0, 33450, 0, -1980, 0, 0, 21732, 0, 0, 20124, 0, 40506, 0, 0, 0, 0, 1980, 0, 0, 0, 0, 0, 576, 0, 5433, 0, 0, 0, 252, 0, 0, 0, 0, 2304, 0, 0, 1242, 0, 0, 8803, 2448, 0, 4158, 0, 0, 0, 1008, 0, 0, 0, 0, 0, 0, 10982, 0, 0, 3024, 0, 0, 0, 0, 1512, 0, 0, 0, 2016, 6048, 0, 0, 0, 0, 0], "010234152301402310210": [-390, 0, 657, 220, 0, 0, 0, 240, 0, 0, 0, 0, 948, 0, 0, 0, 0, 124, 142, 0, 0, 0, 0, 0, 0, 78, 0, 18, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 124, 0, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 266, 12, 0, 55, 0, 94, 0, 141, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 0], "010234152301402312010": [-300, 0, 483, 180, 0, 0, 0, 168, 0, 0, 0, 0, 672, 0, 0, 0, 0, 72, 72, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 18, 90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 197, 0, 0, 45, 0, 72, 0, 108, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0], "010234152301420103210": [-41865, 0, 97419, 0, 0, 0, 0, 69564, 0, 0, 63180, 0, 138486, 0, 0, 0, 0, 0, 0, 0, 0, 3888, 0, 0, 0, 17391, 0, 0, 0, 0, 0, 0, 0, 0, 9018, 0, 0, 0, 0, 1710, 28985, 9990, 0, 11889, 0, 0, 5499, 4158, 0, 0, 0, 0, 0, 0, 30916, 0, 0, 10530, 0, 0, 0, 0, 6237, 0, 0, 0, 7020, 21060, 0, 0, 0, 0, 0], "010234152301420130210": [-4899, 0, 11337, 0, 0, 0, 0, 7764, 0, 0, 6804, 0, 15954, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 0, 0, 0, 324, 1026, 0, 0, 0, 0, 234, 3235, 1026, 0, 1395, 0, 0, 657, 378, 0, 0, 0, 0, 0, 0, 3716, 0, 0, 1134, 0, 0, 0, 0, 567, 0, 0, 0, 756, 2268, 0, 0, 0, 0, 0], "010234152301420132010": [-4845, 0, 11250, 0, -1080, 0, 0, 7740, 0, 0, 7560, 0, 13770, 0, 0, 0, 0, 1080, 0, 0, 0, 0, 0, 368, 0, 1935, 0, 0, 0, 230, 0, 0, 0, 0, 828, 0, 0, 230, 0, 230, 2995, 920, 0, 1350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3690, 0, 0, 1080, 0, 0, 0, 0, 540, 0, 0, 0, 720, 2160, 0, 0, 0, 0, 0], "010234152301420310210": [-3390, 0, 5169, 3240, 0, 0, 0, 2568, 0, 0, 0, 0, 10056, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 678, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 1118, 0, 0, 1179, 0, 0, 351, 648, 0, 0, 0, 0, 0, 0, 2263, 216, 0, 810, 0, 1080, 0, 1620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301420312010": [-25086, 0, 43377, 13608, 0, 0, 0, 16008, 0, 0, 0, 0, 63816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5190, 0, 1188, 0, 0, 288, 864, 0, 0, 0, 0, 0, 0, 18, 0, 8350, 216, 0, 7515, 0, 0, 2655, 1512, 0, 0, 0, 0, 0, 0, 16727, 0, 0, 3402, 0, 4536, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301423010210": [-88116, 0, 152751, 36612, 0, 0, 0, 48360, 0, 0, 0, 0, 192144, 0, 8748, 0, 0, 0, 0, 9828, 0, 0, 0, 0, 0, 18660, 0, 0, 0, 4644, 0, 5184, 0, 0, 0, 0, 0, 0, 0, 0, 20612, 1296, 6570, 26370, 0, 0, 0, 0, 0, 0, 3024, 0, 0, 0, 63697, 0, 0, 9153, 0, 15120, 0, 23220, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152301423012010": [-32316, 0, 61617, 4860, 0, 0, 0, 17112, 0, 0, 0, 0, 67152, 0, 1620, 0, 0, 0, 0, 1404, 0, 0, 0, 0, 0, 7500, 0, 0, 0, 108, 0, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 8636, 1296, 3222, 9630, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 22303, 0, 0, 1215, 0, 2160, 0, 3132, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152304102103210": [-3768, 0, 8040, 0, 0, 0, 0, 4704, 0, 0, 3888, 0, 9552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176, 0, 0, 0, 219, 165, 0, 0, 60, 336, 0, 0, 384, 0, 0, 1796, 336, 0, 1056, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 2644, 0, 0, 648, 0, 0, 0, 0, 324, 0, 0, 0, 432, 1296, 0, 0, 0, 0, 0], "010234152304102130210": [-3768, 0, 8040, 0, 0, 0, 0, 4704, 0, 0, 3888, 0, 9552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176, 0, 0, 0, 219, 165, 0, 0, 60, 336, 0, 0, 384, 0, 0, 1796, 336, 0, 1056, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 2644, 0, 0, 648, 0, 0, 0, 0, 324, 0, 0, 0, 432, 1296, 0, 0, 0, 0, 0], "010234152304102132010": [-2127, 0, 4590, 0, 0, 0, 0, 2916, 0, 0, 2592, 0, 5598, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 729, 0, 0, 0, 146, 0, 0, 0, 0, 216, 0, 0, 146, 0, 110, 1069, 224, 0, 594, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 1506, 0, 0, 432, 0, 0, 0, 0, 216, 0, 0, 0, 288, 864, 0, 0, 0, 0, 0], "010234152304102310210": [-105, 120, 0, 60, -18, 0, 0, 84, 0, 0, 108, 0, 114, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35, 0, 0, 6, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 10, 6, 0, 30, 0, 30, 0, 30, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0], "010234152304102312010": [-21225, 23358, 0, 14664, -6642, 0, 0, 16980, 0, 0, 23886, 0, 20148, 0, 0, 0, 6642, 0, 0, 0, 0, 0, 1944, 0, 0, 4245, 0, 0, 0, 0, 810, 0, 0, 0, 486, 0, 0, 0, 810, 0, 7345, 0, 0, 528, 0, 0, 0, 0, 0, 0, 972, 0, 0, 0, 4712, 0, 0, 6540, 0, 6804, 0, 7332, 0, 0, 0, 0, 0, 5748, 0, 0, 0, 0, 0], "010234152304120103210": [-3768, 0, 8040, 0, 0, 0, 0, 4704, 0, 0, 3888, 0, 9552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176, 0, 0, 0, 219, 165, 0, 0, 60, 336, 0, 0, 384, 0, 0, 1796, 336, 0, 1056, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 2644, 0, 0, 648, 0, 0, 0, 0, 324, 0, 0, 0, 432, 1296, 0, 0, 0, 0, 0], "010234152304120130210": [-3768, 0, 8040, 0, 0, 0, 0, 4704, 0, 0, 3888, 0, 9552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1176, 0, 0, 0, 219, 165, 0, 0, 60, 336, 0, 0, 384, 0, 0, 1796, 336, 0, 1056, 0, 0, 0, 216, 0, 0, 0, 0, 0, 0, 2644, 0, 0, 648, 0, 0, 0, 0, 324, 0, 0, 0, 432, 1296, 0, 0, 0, 0, 0], "010234152304120132010": [-41775, 0, 100290, 0, -13140, 0, 0, 73020, 0, 0, 74700, 0, 124230, 0, 0, 0, 13140, 0, 0, 0, 0, 0, 0, 3096, 0, 18255, 0, 0, 0, 0, 2430, 0, 0, 0, 10386, 0, 0, 2430, 0, 0, 31235, 11160, 0, 11610, 0, 0, 0, 3420, 0, 0, 0, 0, 0, 0, 32860, 0, 0, 10260, 0, 0, 0, 0, 5130, 0, 0, 0, 6840, 20520, 0, 0, 0, 0, 0], "010234152304120310210": [-13980, 0, 31473, 0, 0, 0, 0, 19848, 0, 0, 15444, 0, 42012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336, 0, 0, 4962, 0, 0, 0, 0, 0, 0, 0, 0, 2166, 0, 0, 0, 0, 610, 8270, 2250, 0, 4776, 0, 0, 0, 0, 0, 0, 582, 0, 0, 1511, 11206, 0, 0, 2574, 0, 0, 0, 0, 1287, 0, 0, 0, 1716, 5148, 0, 0, 0, 0, 0], "010234152304120312010": [-2460, 0, 5535, 0, 0, 0, 0, 3480, 0, 0, 2700, 0, 7380, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 870, 0, 0, 0, 0, 0, 0, 0, 0, 378, 0, 0, 0, 0, 110, 1450, 390, 0, 840, 0, 0, 0, 0, 0, 0, 90, 0, 0, 265, 1970, 0, 0, 450, 0, 0, 0, 0, 225, 0, 0, 0, 300, 900, 0, 0, 0, 0, 0], "010234152304123010210": [-675, 900, 0, 190, -255, 0, 0, 540, 0, 0, 810, 0, 510, 0, 0, 0, 255, 0, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 225, 0, 0, 0, 0, 0, 0, 189, 33, 0, 0, 0, 0, 0, 0, 30, 0, 140, 0, 125, 0, 285, 95, 0, 0, 0, 0, 185, 0, 0, 0, 0, 0], "010234152304123012010": [-7500, 0, 12183, 4356, 0, 0, 0, 4200, 0, 0, 0, 0, 16800, 0, 0, 0, 1872, 0, 0, 630, 0, 0, 504, 0, 0, 1500, 0, 450, 0, 0, 0, 0, 0, 0, 126, 0, 0, 0, 540, 0, 2350, 0, 0, 2250, 0, 0, 0, 0, 0, 0, 252, 0, 0, 0, 5636, 0, 0, 1089, 0, 1764, 0, 2961, 0, 0, 0, 0, 0, 0, 0, 936, 0, 0, 0], "010234152340102103210": [-2127, 0, 4590, 0, 0, 0, 0, 2916, 0, 0, 2592, 0, 5598, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 729, 0, 0, 0, 146, 0, 0, 0, 40, 224, 0, 0, 146, 0, 110, 1069, 224, 0, 594, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 1506, 0, 0, 432, 0, 0, 0, 0, 216, 0, 0, 0, 288, 864, 0, 0, 0, 0, 0], "010234152340102130210": [-2127, 0, 4590, 0, 0, 0, 0, 2916, 0, 0, 2592, 0, 5598, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 729, 0, 0, 0, 146, 0, 0, 0, 40, 224, 0, 0, 146, 0, 110, 1069, 224, 0, 594, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 1506, 0, 0, 432, 0, 0, 0, 0, 216, 0, 0, 0, 288, 864, 0, 0, 0, 0, 0], "010234152340102132010": [-15720, 0, 43320, 0, -11520, 0, 0, 37920, 0, 0, 43920, 0, 55920, 0, 0, 11520, 0, 0, 0, 0, 0, 0, 0, 2448, 0, 9480, 0, 0, 0, 3105, 2655, 0, 0, 0, 7308, 0, 0, 0, 0, 0, 17420, 7920, 0, 4320, 0, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 14140, 0, 0, 5400, 0, 0, 0, 0, 2700, 0, 0, 0, 3600, 10800, 0, 0, 0, 0, 0], "010234152340102310210": [-18760, 0, 42828, 0, 0, 0, 0, 15968, 0, 0, 2160, 0, 58752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3992, 0, 0, 0, 7443, 2369, 0, 216, 0, 216, 0, 0, 0, 9920, 400, 0, 0, 0, 5588, 0, 0, 5028, 0, 0, 0, 72, 0, 0, 0, 14376, 0, 0, 360, 0, 0, 0, 0, 180, 0, 0, 0, 240, 720, 0, 0, 0, 0, 0], "010234152340102312010": [-27032, 0, 57480, 0, 0, 0, 0, 32736, 0, 0, 26352, 0, 67728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 272, 0, 0, 8184, 0, 0, 0, 1511, 1305, 0, 0, 0, 2132, 0, 0, 2816, 0, 0, 12564, 2064, 0, 7584, 0, 0, 0, 0, 0, 0, 824, 0, 0, 0, 20380, 0, 0, 4392, 0, 0, 0, 0, 2196, 0, 0, 0, 2928, 8784, 0, 0, 0, 0, 0], "010234152340120103210": [-5145, 0, 12342, 0, -1314, 0, 0, 9768, 0, 0, 10386, 0, 15870, 0, 0, 1314, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2442, 0, 0, 0, 657, 0, 0, 0, 432, 1368, 0, 0, 0, 0, 531, 3851, 1368, 0, 1422, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 4030, 0, 0, 1512, 0, 0, 0, 0, 756, 0, 0, 0, 1008, 3024, 0, 0, 0, 0, 0], "010234152340120130210": [-5145, 0, 12342, 0, -1314, 0, 0, 9768, 0, 0, 10386, 0, 15870, 0, 0, 1314, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2442, 0, 0, 0, 657, 0, 0, 0, 432, 1368, 0, 0, 0, 0, 531, 3851, 1368, 0, 1422, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 4030, 0, 0, 1512, 0, 0, 0, 0, 756, 0, 0, 0, 1008, 3024, 0, 0, 0, 0, 0], "010234152340120132010": [-25725, 0, 61710, 0, -6570, 0, 0, 48840, 0, 0, 51930, 0, 79350, 0, 0, 6570, 0, 0, 0, 0, 0, 0, 0, 1728, 0, 12210, 0, 0, 0, 3285, 0, 0, 0, 0, 6408, 0, 0, 0, 0, 2655, 19255, 6840, 0, 7110, 0, 0, 0, 2520, 0, 0, 0, 0, 0, 0, 20150, 0, 0, 7560, 0, 0, 0, 0, 3780, 0, 0, 0, 5040, 15120, 0, 0, 0, 0, 0], "010234152340120310210": [-4678, 0, 9958, 0, 0, 0, 0, 5720, 0, 0, 4644, 0, 11764, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 0, 0, 1430, 0, 0, 0, 269, 215, 0, 0, 0, 376, 0, 0, 484, 0, 0, 2186, 376, 0, 1312, 0, 0, 0, 0, 0, 0, 148, 0, 0, 0, 3540, 0, 0, 774, 0, 0, 0, 0, 370, 0, 0, 0, 516, 1548, 0, 0, 0, 0, 0], "010234152340120312010": [-27032, 0, 57480, 0, 0, 0, 0, 32736, 0, 0, 26352, 0, 67728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 272, 0, 0, 8184, 0, 0, 0, 1511, 1305, 0, 0, 0, 2132, 0, 0, 2816, 0, 0, 12564, 2064, 0, 7584, 0, 0, 0, 0, 0, 0, 824, 0, 0, 0, 20380, 0, 0, 4392, 0, 0, 0, 0, 2196, 0, 0, 0, 2928, 8784, 0, 0, 0, 0, 0], "010234152340123010210": [-420, 0, 399, 756, -126, 0, 0, 336, 0, 0, 126, 0, 1092, 0, 0, 126, 0, 0, 0, 126, 0, 0, 0, 0, 0, 84, 0, 0, 0, 42, 0, 48, 12, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 126, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 280, 0, 0, 189, 0, 252, 0, 441, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234152340123012010": [-2145, 3510, 0, -624, -702, 0, 0, 1716, 0, 0, 2574, 0, 1404, 0, 0, 702, 0, 0, 0, 474, 0, 0, 288, 0, 0, 429, 0, 0, 0, 114, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 835, 0, 0, 0, 0, 0, 0, 0, 0, 0, 456, 0, 0, 0, 611, 312, 0, 156, 0, 0, 0, 1245, 660, 0, 0, 0, 0, 624, 0, 0, 0, 0, 0], "010234510210321432010": [45838, 0, 0, 0, 0, 0, 0, 131092, 0, 0, 0, 275028, 0, 0, 0, 0, 0, 0, 0, 611568, 0, 0, 274959, 0, 0, 47797, 0, 0, 0, 0, 26167, 26167, 0, 0, 62198, 0, 0, 0, 0, 94941, 68352, 0, 15024, 21348, 0, 42470, 0, 0, 0, 0, 6165, 0, 0, 0, 0, 59458, 0, 0, 0, 0, 67952, 0, 101928, 0, 0, 0, 0, 0, 0, 0, 203856, 0, 0], "010234510210324132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510210324312010": [45555, 0, 0, 0, 0, 0, 0, 108360, 0, 0, 0, 273330, 0, 0, 0, 0, 0, 0, 0, 118080, 0, 0, 0, 5012, 0, 27090, 0, 0, 0, 28040, 0, 0, 0, 0, 19377, 0, 0, 28040, 0, 14135, 17110, 20630, 0, 0, 0, 0, 0, 0, 8610, 0, 38400, 0, 0, 0, 0, 27090, 36930, 0, 0, 19680, 0, 0, 14760, 0, 0, 0, 0, 0, 0, 59040, 0, 0, 0], "010234510210342312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213021432010": [45838, 0, 0, 0, 0, 0, 0, 131092, 0, 0, 0, 275028, 0, 0, 0, 0, 0, 0, 0, 611568, 0, 0, 274959, 0, 0, 47797, 0, 0, 0, 0, 26167, 26167, 0, 0, 62198, 0, 0, 0, 0, 94941, 68352, 0, 15024, 21348, 0, 42470, 0, 0, 0, 0, 6165, 0, 0, 0, 0, 59458, 0, 0, 0, 0, 67952, 0, 101928, 0, 0, 0, 0, 0, 0, 0, 203856, 0, 0], "010234510213024132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213024312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234510213042312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213201043210": [240, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 160, 0, 0, 0, 105, 175, 0, 0, 210, 222, 0, 0, 280, 0, 0, 220, 120, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213201403210": [37680, 0, 0, 0, 0, 0, 0, 103296, 0, 0, 0, 226080, 0, 0, 0, 0, 0, 0, 0, 50688, 0, 0, 0, 0, 0, 25824, 0, 0, 0, 2157, 33591, 0, 19944, 0, 38784, 0, 0, 45720, 0, 0, 52080, 18840, 0, 0, 0, 3168, 0, 0, 0, 0, 21504, 0, 0, 0, 0, 25472, 20544, 4224, 0, 0, 0, 0, 8448, 0, 0, 5632, 0, 0, 0, 0, 16896, 0, 0], "010234510213201430210": [22152, 0, 0, 0, 0, 0, 0, 65120, 0, 0, 0, 132912, 0, 0, 0, 0, 0, 0, 0, 108864, 0, 53184, 0, 0, 0, 16280, 0, 0, 0, 2829, 26795, 0, 0, 0, 24372, 0, 0, 29624, 0, 0, 33236, 11076, 0, 0, 0, 3480, 0, 0, 0, 0, 9520, 0, 0, 0, 0, 15524, 8264, 9072, 0, 0, 0, 0, 4848, 0, 0, 12096, 0, 0, 0, 0, 36288, 0, 0], "010234510213201432010": [45838, 0, 0, 0, 0, 0, 0, 131092, 0, 0, 0, 275028, 0, 0, 0, 0, 0, 0, 0, 611568, 0, 0, 274959, 0, 0, 47797, 0, 0, 0, 0, 26167, 26167, 0, 0, 62198, 0, 0, 0, 0, 94941, 68352, 0, 15024, 21348, 0, 42470, 0, 0, 0, 0, 6165, 0, 0, 0, 0, 59458, 0, 0, 0, 0, 67952, 0, 101928, 0, 0, 0, 0, 0, 0, 0, 203856, 0, 0], "010234510213204103210": [8197, 0, 0, 0, 0, 0, 0, 20760, 0, 0, 0, 49182, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7662, 0, 2472, 0, 11946, 0, 0, 0, 4551, 5988, 0, 0, 4586, 8596, 4461, 0, 5988, 0, 0, 0, 0, 0, 0, 0, 0, 4152, 0, 0, 0, 0, 5190, 5190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213204130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213204132010": [15533, 0, 0, 0, 0, 0, 0, 32760, 0, 0, 0, 93198, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6636, 0, 11627, 0, 5730, 9172, 23583, 0, 0, 0, 0, 10017, 0, 0, 0, 17276, 8988, 0, 11676, 0, 0, 0, 0, 0, 0, 0, 0, 6552, 0, 0, 0, 0, 8190, 8190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213204310210": [7272, 0, 0, 0, 0, 0, 0, 17792, 0, 0, 0, 43632, 0, 0, 0, 0, 0, 0, 0, 14400, 0, 0, 1488, 0, 0, 4448, 0, 0, 0, 4119, 2165, 0, 0, 0, 3864, 0, 0, 6284, 0, 0, 4016, 4236, 0, 0, 0, 0, 0, 0, 900, 0, 6016, 0, 0, 0, 0, 4448, 5648, 0, 0, 0, 0, 0, 3600, 0, 0, 0, 2400, 0, 0, 7200, 0, 0, 0], "010234510213204312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234510213240103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213240130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213240132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213240310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213240312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213243010210": [66390, 0, 0, 0, 0, 0, 0, 172320, 0, 0, 0, 398340, 0, 0, 0, 0, 0, 0, 0, 84960, 0, 0, 78588, 0, 0, 43080, 0, 0, 0, 0, 0, 0, 35730, 0, 56358, 0, 0, 60345, 0, 0, 71800, 40275, 0, 0, 0, 0, 0, 0, 50433, 0, 77784, 0, 0, 0, 60164, 41310, 46620, 21240, 0, 0, 0, 0, 0, 0, 0, 28320, 28320, 0, 0, 0, 0, 0, 0], "010234510213243012010": [160980, 0, 0, 0, 0, 0, 0, 417480, 0, 0, 0, 965880, 0, 0, 0, 0, 0, 0, 0, 212400, 0, 0, 0, 157176, 0, 104370, 0, 0, 0, 0, 0, 0, 77670, 0, 136566, 0, 0, 145035, 0, 0, 173950, 98190, 0, 0, 0, 0, 0, 0, 120255, 0, 147840, 0, 0, 0, 142640, 99945, 113220, 53100, 0, 0, 0, 0, 0, 0, 0, 70800, 70800, 0, 0, 0, 0, 0, 0], "010234510213402312010": [662580, 0, 0, 0, 0, 0, 0, 1677924, 0, 0, 0, 3975480, 0, 0, 0, 0, 0, 0, 0, 748000, 0, 0, 0, 0, 0, 491841, 0, 72360, 0, 0, 0, 36180, 0, 0, 609885, 0, 0, 0, 0, 215355, 795615, 618930, 0, 170388, 0, 492216, 0, 0, 0, 0, 224400, 0, 0, 843288, 0, 0, 140250, 0, 0, 0, 0, 0, 187000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213420310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213420312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510213423010210": [66390, 0, 0, 0, 0, 0, 0, 172320, 0, 0, 0, 398340, 0, 0, 0, 0, 0, 0, 0, 84960, 0, 0, 78588, 0, 0, 43080, 0, 0, 0, 0, 0, 0, 35730, 0, 56358, 0, 0, 60345, 0, 0, 71800, 40275, 0, 0, 0, 0, 0, 0, 50433, 0, 77784, 0, 0, 0, 60164, 41310, 46620, 21240, 0, 0, 0, 0, 0, 0, 0, 28320, 28320, 0, 0, 0, 0, 0, 0], "010234510213423012010": [160980, 0, 0, 0, 0, 0, 0, 417480, 0, 0, 0, 965880, 0, 0, 0, 0, 0, 0, 0, 212400, 0, 0, 0, 157176, 0, 104370, 0, 0, 0, 0, 0, 0, 77670, 0, 136566, 0, 0, 145035, 0, 0, 173950, 98190, 0, 0, 0, 0, 0, 0, 120255, 0, 147840, 0, 0, 0, 142640, 99945, 113220, 53100, 0, 0, 0, 0, 0, 0, 0, 70800, 70800, 0, 0, 0, 0, 0, 0], "010234510231021432010": [3074, 0, 0, 0, 0, 0, 0, 9680, 0, 0, 0, 18444, 0, 0, 0, 0, 0, 0, 0, 39456, 0, 0, 17673, 0, 0, 3002, 0, 0, 0, 0, 1781, 1781, 0, 0, 3973, 0, 0, 0, 0, 6028, 4821, 0, 582, 1352, 0, 2466, 0, 0, 0, 0, 411, 0, 0, 0, 0, 3836, 0, 3288, 0, 0, 0, 0, 6576, 0, 0, 4384, 0, 0, 0, 0, 13152, 0, 0], "010234510231024132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231024312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234510231042132010": [480, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 0, 2880, 0, 0, 0, 0, 0, 0, 0, 1020, 0, 0, 0, 336, 0, 320, 0, 0, 0, 465, 95, 0, 0, 0, 156, 0, 0, 560, 0, 0, 100, 240, 0, 0, 0, 0, 0, 0, 0, 0, 460, 0, 0, 0, 340, 320, 320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231042312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231201043210": [27490, 0, 0, 0, 0, 0, 0, 70664, 0, 0, 0, 164940, 0, 0, 0, 0, 0, 0, 0, 36572, 31320, 0, 0, 0, 0, 17666, 0, 0, 0, 0, 11840, 0, 0, 0, 30268, 0, 0, 0, 11840, 0, 33390, 28955, 0, 13148, 0, 32796, 0, 0, 0, 0, 3132, 0, 0, 41118, 0, 3045, 0, 2610, 0, 0, 0, 0, 5220, 0, 0, 3480, 0, 0, 0, 0, 10440, 0, 0], "010234510231201403210": [37680, 0, 0, 0, 0, 0, 0, 103296, 0, 0, 0, 226080, 0, 0, 0, 0, 0, 0, 0, 50688, 0, 0, 0, 0, 0, 25824, 0, 0, 0, 2157, 33591, 0, 19944, 0, 38784, 0, 0, 45720, 0, 0, 52080, 18840, 0, 0, 0, 3168, 0, 0, 0, 0, 21504, 0, 0, 0, 0, 25472, 20544, 4224, 0, 0, 0, 0, 8448, 0, 0, 5632, 0, 0, 0, 0, 16896, 0, 0], "010234510231201430210": [317883, 0, 0, 0, 0, 0, 0, 931380, 0, 0, 0, 1907298, 0, 0, 0, 0, 0, 0, 0, 1506456, 0, 748464, 0, 0, 0, 232845, 0, 0, 0, 0, 378474, 0, 0, 0, 386958, 0, 0, 341370, 37104, 0, 514233, 199842, 0, 0, 0, 170076, 0, 0, 0, 0, 38376, 0, 0, 163602, 0, 99682, 0, 125538, 0, 0, 0, 0, 63960, 0, 0, 167384, 0, 0, 0, 0, 502152, 0, 0], "010234510231201432010": [98417, 0, 0, 0, 0, 0, 0, 309080, 0, 0, 0, 590502, 0, 0, 0, 0, 0, 0, 0, 1242864, 0, 0, 596772, 0, 0, 96383, 0, 0, 0, 0, 55211, 0, 0, 0, 149193, 0, 0, 0, 55211, 193444, 153558, 0, 19113, 41756, 0, 77679, 0, 0, 0, 0, 4932, 0, 0, 0, 0, 120834, 0, 103572, 0, 0, 0, 0, 207144, 0, 0, 138096, 0, 0, 0, 0, 414288, 0, 0], "010234510231204103210": [8197, 0, 0, 0, 0, 0, 0, 20760, 0, 0, 0, 49182, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7662, 0, 2472, 0, 11946, 0, 0, 0, 4551, 5988, 0, 0, 4586, 8596, 4461, 0, 5988, 0, 0, 0, 0, 0, 0, 0, 0, 4152, 0, 0, 0, 0, 5190, 5190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231204130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231204132010": [15533, 0, 0, 0, 0, 0, 0, 32760, 0, 0, 0, 93198, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6636, 0, 11627, 0, 5730, 9172, 23583, 0, 0, 0, 0, 10017, 0, 0, 0, 17276, 8988, 0, 11676, 0, 0, 0, 0, 0, 0, 0, 0, 6552, 0, 0, 0, 0, 8190, 8190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231204310210": [7272, 0, 0, 0, 0, 0, 0, 17792, 0, 0, 0, 43632, 0, 0, 0, 0, 0, 0, 0, 14400, 0, 0, 1488, 0, 0, 4448, 0, 0, 0, 4119, 2165, 0, 0, 0, 3864, 0, 0, 6284, 0, 0, 4016, 4236, 0, 0, 0, 0, 0, 0, 900, 0, 6016, 0, 0, 0, 0, 4448, 5648, 0, 0, 0, 0, 0, 3600, 0, 0, 0, 2400, 0, 0, 7200, 0, 0, 0], "010234510231204312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234510231240103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231240130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231240132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231240310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231240312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231243010210": [66390, 0, 0, 0, 0, 0, 0, 172320, 0, 0, 0, 398340, 0, 0, 0, 0, 0, 0, 0, 84960, 0, 0, 78588, 0, 0, 43080, 0, 0, 0, 0, 0, 0, 35730, 0, 56358, 0, 0, 60345, 0, 0, 71800, 40275, 0, 0, 0, 0, 0, 0, 50433, 0, 77784, 0, 0, 0, 60164, 41310, 46620, 21240, 0, 0, 0, 0, 0, 0, 0, 28320, 28320, 0, 0, 0, 0, 0, 0], "010234510231243012010": [160980, 0, 0, 0, 0, 0, 0, 417480, 0, 0, 0, 965880, 0, 0, 0, 0, 0, 0, 0, 212400, 0, 0, 0, 157176, 0, 104370, 0, 0, 0, 0, 0, 0, 77670, 0, 136566, 0, 0, 145035, 0, 0, 173950, 98190, 0, 0, 0, 0, 0, 0, 120255, 0, 147840, 0, 0, 0, 142640, 99945, 113220, 53100, 0, 0, 0, 0, 0, 0, 0, 70800, 70800, 0, 0, 0, 0, 0, 0], "010234510231402132010": [44835, 0, 0, 0, 0, 0, 0, 81480, 0, 0, 0, 269010, 0, 0, 0, 0, 0, 0, 0, 129570, 0, 0, 0, 32452, 0, 10535, 0, 3810, 54580, 52675, 0, 0, 0, 0, 8967, 0, 0, 0, 0, 9730, 0, 17080, 0, 0, 0, 0, 0, 0, 0, 0, 42210, 0, 0, 0, 43190, 20370, 20370, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231402312010": [662580, 0, 0, 0, 0, 0, 0, 1677924, 0, 0, 0, 3975480, 0, 0, 0, 0, 0, 0, 0, 748000, 0, 0, 0, 0, 0, 491841, 0, 72360, 0, 0, 0, 36180, 0, 0, 609885, 0, 0, 0, 0, 215355, 795615, 618930, 0, 170388, 0, 492216, 0, 0, 0, 0, 224400, 0, 0, 843288, 0, 0, 140250, 0, 0, 0, 0, 0, 187000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231420103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231420130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231420132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231420310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231420312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234510231423010210": [66390, 0, 0, 0, 0, 0, 0, 172320, 0, 0, 0, 398340, 0, 0, 0, 0, 0, 0, 0, 84960, 0, 0, 78588, 0, 0, 43080, 0, 0, 0, 0, 0, 0, 35730, 0, 56358, 0, 0, 60345, 0, 0, 71800, 40275, 0, 0, 0, 0, 0, 0, 50433, 0, 77784, 0, 0, 0, 60164, 41310, 46620, 21240, 0, 0, 0, 0, 0, 0, 0, 28320, 28320, 0, 0, 0, 0, 0, 0], "010234510231423012010": [160980, 0, 0, 0, 0, 0, 0, 417480, 0, 0, 0, 965880, 0, 0, 0, 0, 0, 0, 0, 212400, 0, 0, 0, 157176, 0, 104370, 0, 0, 0, 0, 0, 0, 77670, 0, 136566, 0, 0, 145035, 0, 0, 173950, 98190, 0, 0, 0, 0, 0, 0, 120255, 0, 147840, 0, 0, 0, 142640, 99945, 113220, 53100, 0, 0, 0, 0, 0, 0, 0, 70800, 70800, 0, 0, 0, 0, 0, 0], "010234510234102132010": [14255, 0, 0, 0, 31176, 0, 0, 68192, 0, 0, 0, 147882, 0, 267616, 0, 0, 583680, 0, 0, 0, 0, 0, 0, 0, 0, 62642, 0, 45594, 0, 0, 0, 0, 0, 0, 65493, 0, 0, 0, 156605, 21831, 0, 65493, 0, 0, 1032, 0, 0, 103398, 0, 76857, 0, 0, 0, 0, 0, 12635, 0, 5196, 0, 105940, 0, 153714, 0, 0, 0, 0, 0, 10392, 0, 307428, 0, 0, 0], "010234510234102312010": [17327, 0, 0, 0, 5256, 0, 0, 52436, 0, 0, 0, 114474, 0, 230656, 0, 0, 572736, 0, 0, 0, 0, 0, 0, 0, 0, 48929, 0, 35820, 0, 0, 21831, 0, 0, 0, 65493, 0, 0, 0, 155069, 0, 0, 65493, 0, 0, 6930, 0, 0, 92454, 0, 72249, 0, 0, 0, 0, 0, 8987, 0, 876, 0, 96916, 0, 144498, 0, 0, 0, 0, 0, 1752, 0, 288996, 0, 0, 0], "010234510234120103210": [0, 0, 46864, 0, 0, 0, 0, 77312, 0, 0, 0, 187456, 0, 419476, 0, 0, 1024512, 0, 0, 0, 0, 0, 0, 0, 0, 91212, 0, 71884, 0, 0, 35300, 280980, 0, 218850, 43770, 0, 0, 0, 0, 0, 0, 114015, 0, 132, 0, 0, 0, 0, 0, 0, 40372, 0, 0, 0, 168284, 7777, 0, 0, 0, 170752, 0, 256128, 0, 0, 0, 0, 0, 0, 0, 512256, 0, 0, 0], "010234510234120130210": [0, 0, 46864, 0, 0, 0, 0, 77312, 0, 0, 0, 187456, 0, 419476, 0, 0, 1024512, 0, 0, 0, 0, 0, 0, 0, 0, 91212, 0, 71884, 0, 0, 35300, 0, 0, 8115, 114015, 0, 0, 0, 280980, 0, 0, 114015, 0, 132, 0, 0, 0, 0, 0, 0, 40372, 0, 0, 0, 168284, 7777, 0, 0, 0, 170752, 0, 256128, 0, 0, 0, 0, 0, 0, 0, 512256, 0, 0, 0], "010234510234120132010": [0, 0, 46864, 0, 0, 0, 0, 77312, 0, 0, 0, 187456, 0, 419476, 0, 0, 1024512, 0, 0, 0, 0, 0, 0, 0, 0, 91212, 0, 71884, 0, 0, 35300, 0, 0, 8115, 114015, 0, 0, 0, 280980, 0, 0, 114015, 0, 132, 0, 0, 0, 0, 0, 0, 40372, 0, 0, 0, 168284, 7777, 0, 0, 0, 170752, 0, 256128, 0, 0, 0, 0, 0, 0, 0, 512256, 0, 0, 0], "010234510234120310210": [0, 0, 15107, 0, 0, 0, 0, 27868, 0, 0, 0, 60428, 0, 114895, 0, 0, 248604, 0, 0, 0, 0, 0, 0, 0, 0, 26982, 0, 20015, 0, 0, 0, 0, 0, 0, 26982, 0, 0, 0, 67455, 8994, 0, 26982, 0, 2307, 0, 0, 0, 45204, 0, 34941, 0, 0, 0, 0, 0, 6074, 1844, 0, 0, 41434, 0, 62151, 0, 0, 0, 0, 0, 0, 0, 124302, 0, 0, 0], "010234510234120312010": [0, 0, 12008, 0, 0, 0, 0, 22384, 0, 0, 0, 48032, 0, 97852, 0, 0, 211344, 0, 0, 0, 0, 0, 0, 0, 0, 23064, 0, 17468, 0, 0, 0, 0, 0, 2355, 23535, 0, 0, 0, 57660, 7060, 0, 23535, 0, 1004, 0, 0, 0, 0, 0, 0, 10124, 0, 0, 0, 38488, 3849, 0, 0, 0, 35224, 0, 52836, 0, 0, 0, 0, 0, 0, 0, 105672, 0, 0, 0], "010234510234123010210": [0, 0, 3031, -2270, 0, 0, 0, 2664, 0, 0, 0, 5314, 0, 8602, 5938, 0, 16416, 0, 0, 0, 0, 0, 0, 0, 0, 1984, 0, 1318, 0, 0, 0, 0, 0, 1280, 2240, 0, 0, 0, 4960, 320, 0, 2240, 0, 0, 0, 0, 0, 256, 0, 0, 0, 0, 0, 0, 2000, 192, 0, 0, 1135, 0, 0, 2969, 0, 0, 0, 0, 0, 0, 0, 8208, 0, 0, 0], "010234510234123012010": [13608, 0, 0, 42336, -84672, 0, 0, 26768, 0, 0, 0, 39312, 0, 33460, 0, 0, 84672, 0, 0, 0, 0, 0, 0, 0, 0, 6692, 0, 0, 0, 0, 0, 18552, 3644, 40257, 10773, 0, 0, 0, 0, 0, 0, 11767, 0, 5572, 0, 0, 0, 29820, 8708, 0, 0, 0, 0, 0, 0, 13657, 5292, 0, 0, 0, 0, 21168, 0, 0, 0, 0, 0, 0, 42336, 0, 0, 0, 0], "010234512010321043210": [37810, 0, 0, 0, 0, 0, 0, 102920, 0, 0, 0, 226860, 0, 0, 0, 0, 0, 0, 0, 120772, 56520, 0, 0, 0, 0, 25730, 0, 0, 0, 0, 35060, 0, 0, 0, 40928, 0, 0, 33500, 1560, 0, 54570, 24865, 0, 0, 0, 24160, 0, 0, 0, 0, 5652, 0, 0, 26980, 0, 5495, 0, 0, 0, 0, 6280, 0, 9420, 0, 0, 0, 0, 0, 0, 0, 18840, 0, 0], "010234512010321403210": [128625, 0, 0, 0, 0, 0, 0, 354060, 0, 0, 0, 771750, 0, 0, 0, 0, 0, 0, 0, 199080, 0, 0, 0, 0, 0, 88515, 0, 0, 0, 0, 117810, 35964, 59888, 0, 137802, 0, 0, 111790, 0, 0, 186795, 86905, 0, 0, 0, 80220, 0, 0, 0, 0, 19908, 0, 0, 90370, 0, 19355, 0, 16590, 0, 0, 0, 0, 33180, 0, 0, 22120, 0, 0, 0, 0, 66360, 0, 0], "010234512010321430210": [5052, 0, 0, 0, 0, 0, 0, 14480, 0, 0, 0, 30312, 0, 0, 0, 0, 0, 0, 0, 27216, 0, 13728, 0, 0, 0, 3620, 0, 0, 0, 633, 6647, 0, 0, 0, 5580, 0, 0, 7280, 0, 0, 7616, 2148, 0, 0, 0, 1032, 0, 0, 0, 0, 2128, 0, 0, 0, 0, 3620, 1832, 0, 0, 0, 3024, 0, 1104, 0, 0, 0, 0, 0, 0, 0, 9072, 0, 0], "010234512010321432010": [7160, 0, 0, 0, 0, 0, 0, 21544, 0, 0, 0, 42960, 0, 0, 0, 0, 0, 0, 0, 66168, 0, 0, 30504, 0, 0, 5386, 0, 0, 0, 0, 13597, 0, 0, 0, 10287, 0, 0, 11723, 1874, 0, 13509, 2661, 0, 0, 0, 3548, 0, 0, 1047, 0, 516, 0, 0, 0, 0, 5386, 0, 0, 0, 0, 7352, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 22056, 0, 0], "010234512010324103210": [2133, 0, 0, 0, 0, 0, 0, 5004, 0, 0, 0, 12798, 0, 0, 0, 0, 0, 0, 0, 5040, 0, 0, 0, 0, 0, 1251, 0, 0, 0, 0, 0, 0, 436, 3732, 2424, 0, 0, 218, 0, 0, 2085, 1988, 0, 372, 0, 1716, 0, 0, 0, 0, 0, 0, 0, 2288, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 840, 0, 0, 2520, 0, 0, 0], "010234512010324130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512010324132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512010324310210": [170793, 0, 0, 0, 0, 0, 0, 328944, 0, 0, 0, 1024758, 0, 0, 0, 0, 0, 0, 0, 454272, 0, 0, 0, 0, 0, 71946, 0, 15618, 103632, 95823, 0, 0, 0, 0, 86940, 0, 0, 0, 0, 60921, 87969, 86940, 0, 0, 0, 28392, 0, 0, 0, 0, 111216, 0, 0, 0, 0, 82236, 91700, 0, 0, 0, 0, 0, 113568, 0, 0, 0, 75712, 0, 0, 227136, 0, 0, 0], "010234512010324312010": [45555, 0, 0, 0, 0, 0, 0, 108360, 0, 0, 0, 273330, 0, 0, 0, 0, 0, 0, 0, 118080, 0, 0, 0, 5012, 0, 27090, 0, 0, 0, 28040, 0, 0, 0, 0, 19377, 0, 0, 28040, 0, 14135, 17110, 20630, 0, 0, 0, 0, 0, 0, 8610, 0, 38400, 0, 0, 0, 0, 27090, 36930, 0, 0, 19680, 0, 0, 14760, 0, 0, 0, 0, 0, 0, 59040, 0, 0, 0], "010234512010342310210": [945, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1050, 0, 648, 0, 0, 189, 0, 0, 402, 0, 629, 0, 351, 0, 0, 0, 0, 0, 0, 264, 0, 756, 0, 0, 772, 0, 51, 630, 0, 0, 0, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512010342312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013021043210": [37810, 0, 0, 0, 0, 0, 0, 102920, 0, 0, 0, 226860, 0, 0, 0, 0, 0, 0, 0, 120772, 56520, 0, 0, 0, 0, 25730, 0, 0, 0, 0, 35060, 0, 0, 0, 40928, 0, 0, 33500, 1560, 0, 54570, 24865, 0, 0, 0, 24160, 0, 0, 0, 0, 5652, 0, 0, 26980, 0, 5495, 0, 0, 0, 0, 6280, 0, 9420, 0, 0, 0, 0, 0, 0, 0, 18840, 0, 0], "010234512013021403210": [128625, 0, 0, 0, 0, 0, 0, 354060, 0, 0, 0, 771750, 0, 0, 0, 0, 0, 0, 0, 199080, 0, 0, 0, 0, 0, 88515, 0, 0, 0, 0, 117810, 35964, 59888, 0, 137802, 0, 0, 111790, 0, 0, 186795, 86905, 0, 0, 0, 80220, 0, 0, 0, 0, 19908, 0, 0, 90370, 0, 19355, 0, 16590, 0, 0, 0, 0, 33180, 0, 0, 22120, 0, 0, 0, 0, 66360, 0, 0], "010234512013021430210": [317883, 0, 0, 0, 0, 0, 0, 931380, 0, 0, 0, 1907298, 0, 0, 0, 0, 0, 0, 0, 1506456, 0, 748464, 0, 0, 0, 232845, 0, 0, 0, 0, 378474, 0, 0, 0, 386958, 0, 0, 341370, 37104, 0, 514233, 199842, 0, 0, 0, 170076, 0, 0, 0, 0, 38376, 0, 0, 163602, 0, 99682, 0, 125538, 0, 0, 0, 0, 63960, 0, 0, 167384, 0, 0, 0, 0, 502152, 0, 0], "010234512013021432010": [7160, 0, 0, 0, 0, 0, 0, 21544, 0, 0, 0, 42960, 0, 0, 0, 0, 0, 0, 0, 66168, 0, 0, 30504, 0, 0, 5386, 0, 0, 0, 0, 13597, 0, 0, 0, 10287, 0, 0, 11723, 1874, 0, 13509, 2661, 0, 0, 0, 3548, 0, 0, 1047, 0, 516, 0, 0, 0, 0, 5386, 0, 0, 0, 0, 7352, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 22056, 0, 0], "010234512013024103210": [20021, 0, 0, 0, 0, 0, 0, 46092, 0, 0, 0, 120126, 0, 0, 0, 0, 0, 0, 0, 65676, 0, 53344, 0, 0, 0, 11523, 0, 0, 0, 19205, 0, 0, 8682, 0, 8093, 0, 0, 13324, 10222, 0, 0, 12747, 0, 0, 0, 0, 0, 0, 3334, 0, 17220, 0, 0, 0, 0, 11523, 16996, 0, 0, 0, 0, 0, 13336, 0, 0, 0, 10946, 0, 0, 32838, 0, 0, 0], "010234512013024130210": [8479, 0, 0, 0, 0, 0, 0, 19764, 0, 0, 0, 50874, 0, 0, 0, 0, 0, 0, 0, 25620, 0, 0, 17596, 0, 0, 4941, 0, 0, 0, 4448, 0, 0, 3060, 0, 3968, 0, 0, 5978, 0, 0, 3787, 5307, 0, 0, 0, 0, 0, 0, 0, 0, 7472, 0, 0, 0, 0, 4941, 7076, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4270, 0, 0, 12810, 0, 0, 0], "010234512013024132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013024310210": [13392, 0, 0, 0, 0, 0, 0, 32512, 0, 0, 0, 80352, 0, 0, 0, 0, 0, 0, 0, 28800, 0, 0, 1968, 0, 0, 8128, 0, 0, 0, 7059, 4165, 0, 0, 0, 7404, 0, 0, 11224, 0, 0, 7876, 7896, 0, 0, 0, 1800, 0, 0, 0, 0, 9776, 0, 0, 0, 0, 8128, 8728, 0, 0, 0, 0, 0, 7200, 0, 0, 0, 4800, 0, 0, 14400, 0, 0, 0], "010234512013024312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234512013042310210": [945, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1050, 0, 648, 0, 0, 189, 0, 0, 402, 0, 629, 0, 351, 0, 0, 0, 0, 0, 0, 264, 0, 756, 0, 0, 772, 0, 51, 630, 0, 0, 0, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013042312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013201043210": [240, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 160, 0, 0, 0, 105, 175, 0, 0, 210, 222, 0, 0, 280, 0, 0, 220, 120, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013201403210": [37680, 0, 0, 0, 0, 0, 0, 103296, 0, 0, 0, 226080, 0, 0, 0, 0, 0, 0, 0, 50688, 0, 0, 0, 0, 0, 25824, 0, 0, 0, 2157, 33591, 0, 19944, 0, 38784, 0, 0, 45720, 0, 0, 52080, 18840, 0, 0, 0, 3168, 0, 0, 0, 0, 21504, 0, 0, 0, 0, 25472, 20544, 4224, 0, 0, 0, 0, 8448, 0, 0, 5632, 0, 0, 0, 0, 16896, 0, 0], "010234512013201430210": [22152, 0, 0, 0, 0, 0, 0, 65120, 0, 0, 0, 132912, 0, 0, 0, 0, 0, 0, 0, 108864, 0, 53184, 0, 0, 0, 16280, 0, 0, 0, 2829, 26795, 0, 0, 0, 24372, 0, 0, 29624, 0, 0, 33236, 11076, 0, 0, 0, 3480, 0, 0, 0, 0, 9520, 0, 0, 0, 0, 15524, 8264, 9072, 0, 0, 0, 0, 4848, 0, 0, 12096, 0, 0, 0, 0, 36288, 0, 0], "010234512013201432010": [7160, 0, 0, 0, 0, 0, 0, 21544, 0, 0, 0, 42960, 0, 0, 0, 0, 0, 0, 0, 66168, 0, 0, 30504, 0, 0, 5386, 0, 0, 0, 0, 13597, 0, 0, 0, 10287, 0, 0, 11723, 1874, 0, 13509, 2661, 0, 0, 0, 3548, 0, 0, 1047, 0, 516, 0, 0, 0, 0, 5386, 0, 0, 0, 0, 7352, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 22056, 0, 0], "010234512013204103210": [8288, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 49728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6528, 0, 1128, 0, 11991, 4461, 0, 0, 4632, 6024, 0, 0, 8416, 8600, 0, 0, 6024, 0, 0, 0, 0, 0, 0, 0, 0, 4320, 0, 0, 0, 0, 5400, 5400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013204130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013204132010": [4865, 0, 0, 0, 0, 0, 0, 11340, 0, 0, 0, 29190, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 8946, 0, 2835, 0, 0, 0, 4725, 0, 1574, 558, 0, 973, 0, 0, 3430, 0, 0, 0, 3045, 0, 0, 0, 0, 0, 0, 0, 0, 2268, 0, 0, 0, 0, 2835, 4060, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2450, 0, 0, 7350, 0, 0, 0], "010234512013204310210": [7272, 0, 0, 0, 0, 0, 0, 17792, 0, 0, 0, 43632, 0, 0, 0, 0, 0, 0, 0, 14400, 0, 0, 1488, 0, 0, 4448, 0, 0, 0, 4119, 2165, 0, 0, 0, 3864, 0, 0, 6284, 0, 0, 4016, 4236, 0, 0, 0, 0, 0, 0, 900, 0, 6016, 0, 0, 0, 0, 4448, 5648, 0, 0, 0, 0, 0, 3600, 0, 0, 0, 2400, 0, 0, 7200, 0, 0, 0], "010234512013204312010": [23655, 0, 0, 0, 0, 0, 0, 56520, 0, 0, 0, 141930, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0, 0, 1348, 0, 14130, 0, 0, 0, 14680, 0, 0, 0, 0, 10053, 0, 0, 14680, 0, 7795, 8870, 10390, 0, 0, 0, 0, 0, 0, 3690, 0, 20160, 0, 0, 0, 0, 14130, 19050, 0, 0, 0, 0, 0, 14760, 0, 0, 0, 9840, 0, 0, 29520, 0, 0, 0], "010234512013240103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013240130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013240132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013240310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013240312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013243010210": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512013243012010": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512013402310210": [26100, 0, 0, 0, 0, 0, 0, 112356, 0, 0, 91800, 248400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28089, 0, 0, 0, 0, 0, 0, 0, 15105, 36330, 0, 0, 0, 0, 7075, 46815, 36330, 0, 4332, 0, 28404, 0, 0, 0, 0, 2040, 0, 0, 29372, 0, 0, 2550, 15300, 0, 10200, 0, 0, 0, 0, 0, 0, 0, 30600, 0, 0, 0, 0, 0], "010234512013402312010": [26100, 0, 0, 0, 0, 0, 0, 112356, 0, 0, 91800, 248400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28089, 0, 0, 0, 0, 0, 0, 0, 15105, 36330, 0, 0, 0, 0, 7075, 46815, 36330, 0, 4332, 0, 28404, 0, 0, 0, 0, 2040, 0, 0, 29372, 0, 0, 2550, 15300, 0, 10200, 0, 0, 0, 0, 0, 0, 0, 30600, 0, 0, 0, 0, 0], "010234512013420310210": [0, 0, 60816, 0, 0, 0, 0, 166608, 0, 95712, 95712, 338976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 41652, 0, 0, 0, 69420, 0, 58644, 0, 57015, 11403, 0, 0, 10776, 0, 27484, 0, 26064, 0, 0, 0, 14484, 0, 0, 0, 0, 0, 0, 0, 11336, 0, 0, 15204, 23928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013420312010": [0, 0, 10844, 0, 0, 0, 0, 17324, 0, 0, 0, 43376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8728, 0, 0, 0, 8684, 0, 0, 0, 3904, 6836, 0, 0, 2340, 6344, 3872, 0, 6836, 4397, 0, 0, 0, 0, 0, 1620, 0, 1296, 0, 0, 2160, 0, 0, 4331, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013423010210": [0, 504, 0, 0, 0, 0, 0, 672, 0, 0, 0, 2520, 0, 0, 0, 0, 0, 0, 0, 1666, 0, 0, 0, 0, 0, 0, 0, 0, 672, 448, 0, 696, 174, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 574, 0, 0, 0, 644, 168, 168, 0, 0, 0, 0, 3031, 1099, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512013423012010": [0, 1800, 0, 0, 0, 0, 0, 2400, 0, 0, 0, 9000, 0, 0, 0, 0, 0, 0, 0, 4422, 0, 0, 2328, 0, 0, 0, 0, 0, 2400, 0, 0, 0, 378, 0, 960, 0, 0, 0, 0, 0, 1600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1890, 0, 0, 0, 2300, 600, 600, 0, 0, 0, 0, 11589, 4689, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031021043210": [288, 0, 0, 0, 0, 0, 0, 768, 0, 0, 0, 1728, 0, 0, 0, 0, 0, 0, 0, 526, 0, 0, 0, 0, 0, 192, 0, 0, 0, 0, 210, 2, 0, 237, 339, 0, 0, 208, 0, 0, 390, 208, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031021403210": [128625, 0, 0, 0, 0, 0, 0, 354060, 0, 0, 0, 771750, 0, 0, 0, 0, 0, 0, 0, 199080, 0, 0, 0, 0, 0, 88515, 0, 0, 0, 0, 117810, 35964, 59888, 0, 137802, 0, 0, 111790, 0, 0, 186795, 86905, 0, 0, 0, 80220, 0, 0, 0, 0, 19908, 0, 0, 90370, 0, 19355, 0, 16590, 0, 0, 0, 0, 33180, 0, 0, 22120, 0, 0, 0, 0, 66360, 0, 0], "010234512031021430210": [317883, 0, 0, 0, 0, 0, 0, 931380, 0, 0, 0, 1907298, 0, 0, 0, 0, 0, 0, 0, 1506456, 0, 748464, 0, 0, 0, 232845, 0, 0, 0, 0, 378474, 0, 0, 0, 386958, 0, 0, 341370, 37104, 0, 514233, 199842, 0, 0, 0, 170076, 0, 0, 0, 0, 38376, 0, 0, 163602, 0, 99682, 0, 125538, 0, 0, 0, 0, 63960, 0, 0, 167384, 0, 0, 0, 0, 502152, 0, 0], "010234512031021432010": [7160, 0, 0, 0, 0, 0, 0, 21544, 0, 0, 0, 42960, 0, 0, 0, 0, 0, 0, 0, 66168, 0, 0, 30504, 0, 0, 5386, 0, 0, 0, 0, 13597, 0, 0, 0, 10287, 0, 0, 11723, 1874, 0, 13509, 2661, 0, 0, 0, 3548, 0, 0, 1047, 0, 516, 0, 0, 0, 0, 5386, 0, 0, 0, 0, 7352, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 22056, 0, 0], "010234512031024103210": [25351, 0, 0, 0, 0, 0, 0, 58332, 0, 0, 0, 152106, 0, 0, 0, 0, 0, 0, 0, 83436, 0, 70384, 0, 0, 0, 14583, 0, 0, 0, 8972, 0, 0, 15714, 0, 14270, 0, 0, 16829, 0, 0, 15333, 16152, 0, 0, 0, 0, 0, 0, 4399, 0, 22224, 0, 0, 0, 0, 14583, 21536, 0, 0, 0, 0, 0, 17596, 0, 0, 0, 13906, 0, 0, 41718, 0, 0, 0], "010234512031024130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031024132010": [41440, 0, 0, 0, 0, 0, 0, 108000, 0, 0, 0, 248640, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18528, 0, 32640, 0, 5640, 0, 59955, 22305, 0, 0, 0, 25488, 0, 0, 42080, 43000, 0, 0, 30120, 0, 0, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 0, 27000, 27000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031024310210": [13392, 0, 0, 0, 0, 0, 0, 32512, 0, 0, 0, 80352, 0, 0, 0, 0, 0, 0, 0, 28800, 0, 0, 1968, 0, 0, 8128, 0, 0, 0, 7059, 4165, 0, 0, 0, 7404, 0, 0, 11224, 0, 0, 7876, 7896, 0, 0, 0, 1800, 0, 0, 0, 0, 9776, 0, 0, 0, 0, 8128, 8728, 0, 0, 0, 0, 0, 7200, 0, 0, 0, 4800, 0, 0, 14400, 0, 0, 0], "010234512031024312010": [25320, 0, 0, 0, 0, 0, 0, 62080, 0, 0, 0, 151920, 0, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0, 4464, 0, 15520, 0, 0, 0, 14265, 7795, 0, 0, 0, 13584, 0, 0, 22060, 0, 0, 14200, 14700, 0, 0, 0, 0, 0, 0, 3060, 0, 19760, 0, 0, 0, 0, 15520, 19600, 0, 0, 0, 0, 0, 12240, 0, 0, 0, 8160, 0, 0, 24480, 0, 0, 0], "010234512031042103210": [1299, 0, 0, 0, 0, 0, 0, 3420, 0, 0, 0, 7794, 0, 0, 0, 0, 0, 0, 0, 4080, 0, 0, 0, 0, 0, 855, 0, 0, 0, 654, 0, 0, 0, 1308, 984, 0, 0, 654, 0, 110, 771, 984, 0, 132, 0, 0, 0, 0, 0, 0, 816, 0, 0, 1360, 0, 0, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031042130210": [3921, 0, 0, 0, 0, 0, 0, 10296, 0, 0, 0, 23526, 0, 0, 0, 0, 0, 0, 0, 12696, 0, 0, 3924, 0, 0, 2574, 0, 0, 0, 1962, 0, 0, 0, 0, 2181, 0, 0, 1962, 0, 73, 2328, 3162, 0, 480, 0, 0, 0, 0, 0, 0, 3324, 0, 0, 4232, 0, 0, 3174, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031042132010": [8760, 0, 0, 0, 0, 0, 0, 19260, 0, 0, 0, 52560, 0, 0, 0, 0, 0, 0, 0, 22140, 0, 0, 0, 6976, 0, 4815, 0, 0, 0, 4360, 0, 0, 0, 0, 3951, 0, 0, 4360, 0, 445, 3665, 5695, 0, 0, 0, 0, 7380, 0, 0, 0, 8280, 0, 0, 0, 0, 4815, 10350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031042310210": [945, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1050, 0, 648, 0, 0, 189, 0, 0, 402, 0, 629, 0, 351, 0, 0, 0, 0, 0, 0, 264, 0, 756, 0, 0, 772, 0, 51, 630, 0, 0, 0, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031042312010": [80325, 0, 0, 0, 0, 0, 0, 198477, 0, 0, 0, 481950, 0, 0, 0, 0, 0, 0, 0, 151200, 0, 0, 0, 0, 0, 44913, 0, 0, 18825, 87405, 0, 68580, 0, 0, 16065, 0, 0, 0, 0, 57350, 0, 33210, 0, 9519, 0, 33168, 0, 0, 0, 0, 45360, 0, 0, 82024, 0, 0, 28350, 0, 0, 0, 0, 0, 37800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031201043210": [240, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 160, 0, 0, 0, 105, 175, 0, 0, 210, 222, 0, 0, 280, 0, 0, 220, 120, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031201403210": [37680, 0, 0, 0, 0, 0, 0, 103296, 0, 0, 0, 226080, 0, 0, 0, 0, 0, 0, 0, 50688, 0, 0, 0, 0, 0, 25824, 0, 0, 0, 2157, 33591, 0, 19944, 0, 38784, 0, 0, 45720, 0, 0, 52080, 18840, 0, 0, 0, 3168, 0, 0, 0, 0, 21504, 0, 0, 0, 0, 25472, 20544, 4224, 0, 0, 0, 0, 8448, 0, 0, 5632, 0, 0, 0, 0, 16896, 0, 0], "010234512031201430210": [22152, 0, 0, 0, 0, 0, 0, 65120, 0, 0, 0, 132912, 0, 0, 0, 0, 0, 0, 0, 108864, 0, 53184, 0, 0, 0, 16280, 0, 0, 0, 2829, 26795, 0, 0, 0, 24372, 0, 0, 29624, 0, 0, 33236, 11076, 0, 0, 0, 3480, 0, 0, 0, 0, 9520, 0, 0, 0, 0, 15524, 8264, 9072, 0, 0, 0, 0, 4848, 0, 0, 12096, 0, 0, 0, 0, 36288, 0, 0], "010234512031201432010": [7160, 0, 0, 0, 0, 0, 0, 21544, 0, 0, 0, 42960, 0, 0, 0, 0, 0, 0, 0, 66168, 0, 0, 30504, 0, 0, 5386, 0, 0, 0, 0, 13597, 0, 0, 0, 10287, 0, 0, 11723, 1874, 0, 13509, 2661, 0, 0, 0, 3548, 0, 0, 1047, 0, 516, 0, 0, 0, 0, 5386, 0, 0, 0, 0, 7352, 0, 11028, 0, 0, 0, 0, 0, 0, 0, 22056, 0, 0], "010234512031204103210": [8288, 0, 0, 0, 0, 0, 0, 21600, 0, 0, 0, 49728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6528, 0, 1128, 0, 11991, 4461, 0, 0, 4632, 6024, 0, 0, 8416, 8600, 0, 0, 6024, 0, 0, 0, 0, 0, 0, 0, 0, 4320, 0, 0, 0, 0, 5400, 5400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031204130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031204132010": [8400, 0, 0, 0, 0, 0, 0, 22400, 0, 0, 0, 50400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3776, 0, 5600, 0, 0, 0, 11375, 6125, 0, 1880, 0, 5136, 0, 0, 9800, 8640, 0, 0, 4200, 0, 0, 0, 0, 0, 0, 0, 0, 4480, 0, 0, 0, 0, 5600, 5600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031204310210": [7272, 0, 0, 0, 0, 0, 0, 17792, 0, 0, 0, 43632, 0, 0, 0, 0, 0, 0, 0, 14400, 0, 0, 1488, 0, 0, 4448, 0, 0, 0, 4119, 2165, 0, 0, 0, 3864, 0, 0, 6284, 0, 0, 4016, 4236, 0, 0, 0, 0, 0, 0, 900, 0, 6016, 0, 0, 0, 0, 4448, 5648, 0, 0, 0, 0, 0, 3600, 0, 0, 0, 2400, 0, 0, 7200, 0, 0, 0], "010234512031204312010": [23655, 0, 0, 0, 0, 0, 0, 56520, 0, 0, 0, 141930, 0, 0, 0, 0, 0, 0, 0, 59040, 0, 0, 0, 1348, 0, 14130, 0, 0, 0, 14680, 0, 0, 0, 0, 10053, 0, 0, 14680, 0, 7795, 8870, 10390, 0, 0, 0, 0, 0, 0, 3690, 0, 20160, 0, 0, 0, 0, 14130, 19050, 0, 0, 0, 0, 0, 14760, 0, 0, 0, 9840, 0, 0, 29520, 0, 0, 0], "010234512031240103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031240130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031240132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031240310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031240312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031243010210": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512031243012010": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512031402103210": [1299, 0, 0, 0, 0, 0, 0, 3420, 0, 0, 0, 7794, 0, 0, 0, 0, 0, 0, 0, 4080, 0, 0, 0, 0, 0, 855, 0, 0, 0, 654, 0, 0, 0, 1308, 984, 0, 0, 654, 0, 110, 771, 984, 0, 132, 0, 0, 0, 0, 0, 0, 816, 0, 0, 1360, 0, 0, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031402130210": [3921, 0, 0, 0, 0, 0, 0, 10296, 0, 0, 0, 23526, 0, 0, 0, 0, 0, 0, 0, 12696, 0, 0, 3924, 0, 0, 2574, 0, 0, 0, 1962, 0, 0, 0, 0, 2181, 0, 0, 1962, 0, 73, 2328, 3162, 0, 480, 0, 0, 0, 0, 0, 0, 3324, 0, 0, 4232, 0, 0, 3174, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031402132010": [8760, 0, 0, 0, 0, 0, 0, 19260, 0, 0, 0, 52560, 0, 0, 0, 0, 0, 0, 0, 22140, 0, 0, 0, 6976, 0, 4815, 0, 0, 0, 4360, 0, 0, 0, 0, 3951, 0, 0, 4360, 0, 445, 3665, 5695, 0, 0, 0, 0, 7380, 0, 0, 0, 8280, 0, 0, 0, 0, 4815, 10350, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031402310210": [945, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1050, 0, 648, 0, 0, 189, 0, 0, 402, 0, 629, 0, 351, 0, 0, 0, 0, 0, 0, 264, 0, 756, 0, 0, 772, 0, 51, 630, 0, 0, 0, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031402312010": [662580, 0, 0, 0, 0, 0, 0, 1677924, 0, 0, 0, 3975480, 0, 0, 0, 0, 0, 0, 0, 748000, 0, 0, 0, 0, 0, 491841, 0, 72360, 0, 0, 0, 36180, 0, 0, 609885, 0, 0, 0, 0, 215355, 795615, 618930, 0, 170388, 0, 492216, 0, 0, 0, 0, 224400, 0, 0, 843288, 0, 0, 140250, 0, 0, 0, 0, 0, 187000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031420103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031420130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031420132010": [23555, 0, 0, 0, 0, 0, 0, 60600, 0, 0, 0, 141330, 0, 0, 0, 0, 0, 0, 0, 42980, 0, 0, 0, 25236, 0, 20130, 0, 4980, 0, 31890, 0, 0, 0, 0, 4711, 0, 0, 12890, 0, 18115, 0, 11020, 0, 0, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 0, 15150, 15150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031420310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031420312010": [814800, 0, 0, 0, 0, 0, 0, 2142468, 0, 0, 0, 4888800, 0, 0, 0, 0, 0, 0, 0, 1629600, 0, 0, 0, 0, 0, 575667, 0, 40050, 0, 946095, 0, 151320, 0, 0, 162960, 0, 0, 0, 0, 963325, 0, 200790, 0, 37596, 0, 582612, 0, 0, 101850, 0, 244440, 0, 0, 776816, 0, 0, 0, 0, 0, 0, 0, 0, 407400, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512031423010210": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512031423012010": [668, 0, 0, 0, 0, 0, 0, 1656, 0, 0, 0, 4008, 0, 0, 0, 0, 0, 0, 0, 2256, 0, 0, 0, 0, 0, 414, 0, 0, 0, 690, 0, 1760, 534, 2412, 616, 0, 0, 325, 0, 0, 0, 522, 0, 0, 0, 132, 0, 0, 9, 0, 0, 0, 0, 0, 0, 367, 376, 564, 0, 0, 0, 0, 0, 0, 0, 752, 752, 0, 0, 0, 0, 0, 0], "010234512034102103210": [0, 0, 0, 0, 15600, 0, 0, 19032, 0, 0, 13128, 44328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4758, 0, 0, 0, 3646, 0, 0, 0, 443, 2659, 0, 0, 3646, 0, 1954, 4284, 2659, 0, 0, 0, 0, 0, 0, 1670, 0, 3428, 0, 0, 0, 0, 1167, 5260, 4788, 0, 5792, 0, 3900, 0, 0, 0, 0, 0, 9576, 0, 7800, 0, 0, 0], "010234512034102130210": [0, 0, 0, 0, 15600, 0, 0, 19032, 0, 0, 13128, 44328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4758, 0, 0, 0, 3646, 0, 0, 0, 443, 2659, 0, 0, 3646, 0, 1954, 4284, 2659, 0, 0, 0, 0, 0, 0, 1670, 0, 3428, 0, 0, 0, 0, 1167, 5260, 4788, 0, 5792, 0, 3900, 0, 0, 0, 0, 0, 9576, 0, 7800, 0, 0, 0], "010234512034102132010": [0, 0, 0, 0, 132240, 0, 0, 178968, 0, 0, 147912, 412392, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44742, 0, 0, 0, 26904, 0, 0, 0, 1407, 28881, 0, 0, 26904, 0, 18126, 47666, 28881, 0, 0, 0, 16700, 0, 0, 0, 0, 18412, 0, 0, 0, 0, 9723, 31280, 46692, 0, 53168, 0, 33060, 0, 0, 0, 0, 0, 93384, 0, 66120, 0, 0, 0], "010234512034102310210": [5390, 0, 0, 0, 0, 0, 0, 9800, 0, 0, 0, 32340, 0, 0, 23800, 0, 88760, 0, 0, 0, 0, 0, 0, 0, 0, 2450, 0, 0, 0, 0, 11550, 28188, 9476, 28805, 6839, 0, 0, 0, 0, 0, 0, 4410, 0, 0, 0, 0, 0, 5110, 0, 0, 266, 0, 0, 0, 0, 2450, 5880, 0, 0, 6860, 0, 22190, 0, 0, 0, 0, 0, 0, 0, 44380, 0, 0, 0], "010234512034102312010": [0, 0, 0, 0, 489720, 0, 0, 267120, 0, 0, 0, 979440, 0, 0, 595280, 0, 1936760, 0, 0, 0, 0, 0, 0, 0, 0, 66780, 0, 0, 0, 0, 261380, 0, 190272, 60423, 273747, 0, 0, 0, 654156, 0, 0, 83475, 0, 0, 0, 0, 88200, 0, 0, 0, 56532, 0, 0, 0, 0, 5565, 222320, 81620, 0, 260400, 0, 606620, 0, 0, 0, 0, 0, 163240, 0, 1213240, 0, 0, 0], "010234512034120103210": [0, 0, 5280, 0, 0, 0, 0, 16736, 0, 0, 15264, 36384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4184, 0, 0, 0, 2331, 1313, 0, 0, 1800, 3408, 0, 0, 3644, 0, 0, 5080, 3408, 0, 0, 0, 0, 0, 0, 1060, 0, 1952, 0, 0, 0, 0, 956, 3760, 2544, 0, 1696, 0, 0, 0, 0, 0, 0, 0, 5088, 0, 0, 0, 0, 0], "010234512034120130210": [0, 0, 5280, 0, 0, 0, 0, 16736, 0, 0, 15264, 36384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4184, 0, 0, 0, 2331, 1313, 0, 0, 1800, 3408, 0, 0, 3644, 0, 0, 5080, 3408, 0, 0, 0, 0, 0, 0, 1060, 0, 1952, 0, 0, 0, 0, 956, 3760, 2544, 0, 1696, 0, 0, 0, 0, 0, 0, 0, 5088, 0, 0, 0, 0, 0], "010234512034120132010": [0, 0, 0, 0, 72960, 0, 0, 85056, 0, 0, 53184, 199104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21264, 0, 0, 0, 13281, 9063, 0, 0, 1500, 15408, 0, 0, 22344, 0, 0, 25180, 15408, 0, 0, 0, 7240, 0, 0, 0, 0, 9632, 0, 0, 0, 0, 5496, 16600, 21024, 0, 26176, 0, 18240, 0, 0, 0, 0, 0, 42048, 0, 36480, 0, 0, 0], "010234512034120310210": [0, 0, -72028, 0, 250344, 0, 0, 63208, 0, 0, 0, 212576, 0, 0, 149150, 0, 355276, 0, 0, 0, 0, 0, 0, 0, 0, 30192, 0, 14390, 0, 0, 12580, 0, 0, 0, 37740, 0, 0, 0, 94350, 0, 0, 37740, 0, 0, 0, 0, 0, 10215, 0, 0, 11691, 0, 0, 0, 0, 2516, 34458, 41724, 0, 79036, 0, 151405, 0, 0, 0, 0, 0, 83448, 0, 302810, 0, 0, 0], "010234512034120312010": [0, 0, 2820, 0, 0, 0, 0, 3312, 0, 0, 0, 11280, 0, 0, 0, 0, 15312, 16412, 0, 0, 0, 0, 0, 0, 0, 828, 0, 0, 0, 0, 0, 0, 648, 3465, 1521, 0, 0, 324, 0, 0, 1380, 873, 0, 0, 0, 2104, 0, 0, 1680, 3324, 0, 0, 0, 0, 0, 123, 0, 0, 0, 2552, 0, 3828, 0, 0, 0, 0, 0, 0, 0, 7656, 0, 0, 0], "010234512034123010210": [26520, 0, 0, 16080, 0, 0, 0, 56260, 0, 0, 0, 207360, 0, 0, 96440, 0, 160720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57640, 0, 0, 0, 18840, 81990, 25470, 0, 0, 0, 0, 0, 5820, 6630, 345, 0, 0, 0, 0, 110808, 72056, 0, 0, 0, 0, 0, 0, 11050, 12055, 4020, 0, 0, 0, 48220, 0, 0, 0, 0, 0, 0, 0, 80360, 0, 0, 0], "010234512034123012010": [0, 0, 7740, 0, 0, 0, 0, 13760, 0, 0, 0, 30960, 0, 0, 12760, 0, 25520, 0, 0, 0, 0, 0, 0, 0, 0, 3440, 0, 0, 0, 0, 0, 0, 1860, 8085, 2505, 0, 0, 7310, 0, 0, 1480, 645, 0, 0, 0, 3440, 0, 19404, 9518, 7060, 0, 0, 0, 0, 0, 1505, 0, 0, 0, 0, 0, 6380, 0, 0, 0, 0, 0, 0, 0, 12760, 0, 0, 0], "010234512301021043210": [240, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 160, 0, 0, 0, 105, 175, 0, 0, 210, 222, 0, 0, 280, 0, 0, 220, 120, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301021403210": [65001, 0, 0, 0, 0, 0, 0, 177516, 0, 0, 0, 390006, 0, 0, 0, 0, 0, 0, 0, 75240, 0, 0, 0, 0, 0, 44379, 0, 0, 0, 0, 56475, 0, 31186, 0, 75867, 0, 0, 54086, 17982, 0, 92790, 44681, 0, 0, 0, 41244, 0, 0, 0, 0, 7524, 0, 0, 48722, 0, 7315, 0, 6270, 0, 0, 0, 0, 12540, 0, 0, 8360, 0, 0, 0, 0, 25080, 0, 0], "010234512301021430210": [144769, 0, 0, 0, 0, 0, 0, 413948, 0, 0, 0, 868614, 0, 0, 0, 0, 0, 0, 0, 753228, 0, 385512, 0, 0, 0, 103487, 0, 0, 0, 0, 187310, 0, 0, 0, 176418, 0, 0, 171022, 16288, 0, 234915, 80040, 0, 0, 0, 82564, 0, 0, 0, 0, 17496, 0, 0, 72468, 0, 49136, 0, 0, 0, 0, 83692, 0, 29160, 0, 0, 0, 0, 0, 0, 0, 251076, 0, 0], "010234512301021432010": [140425, 0, 0, 0, 0, 0, 0, 415868, 0, 0, 0, 842550, 0, 0, 0, 0, 0, 0, 0, 1230912, 0, 0, 563496, 0, 0, 103967, 0, 0, 0, 0, 254066, 0, 0, 0, 198702, 0, 0, 214474, 39592, 0, 257967, 57828, 0, 12564, 0, 85480, 0, 0, 0, 0, 10392, 0, 0, 0, 0, 119672, 0, 0, 0, 0, 136768, 0, 205152, 0, 0, 0, 0, 0, 0, 0, 410304, 0, 0], "010234512301024103210": [28700, 0, 0, 0, 0, 0, 0, 67536, 0, 0, 0, 172200, 0, 0, 0, 0, 0, 0, 0, 58800, 0, 0, 0, 0, 0, 16884, 0, 0, 0, 0, 0, 2180, 4360, 47355, 32095, 0, 0, 0, 0, 0, 28140, 28280, 0, 7392, 0, 26124, 0, 0, 0, 0, 0, 0, 0, 34832, 0, 0, 4900, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9800, 0, 0, 29400, 0, 0, 0], "010234512301024130210": [11296, 0, 0, 0, 0, 0, 0, 29344, 0, 0, 0, 67776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6176, 0, 0, 9088, 0, 1752, 0, 16489, 5779, 0, 0, 0, 7024, 0, 0, 11232, 11912, 0, 0, 8568, 0, 0, 0, 0, 0, 0, 0, 0, 7104, 0, 0, 0, 0, 7336, 7336, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301024132010": [15533, 0, 0, 0, 0, 0, 0, 32760, 0, 0, 0, 93198, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6636, 0, 11627, 0, 5730, 9172, 23583, 0, 0, 0, 0, 10017, 0, 0, 0, 17276, 8988, 0, 11676, 0, 0, 0, 0, 0, 0, 0, 0, 6552, 0, 0, 0, 0, 8190, 8190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301024310210": [24816, 0, 0, 0, 0, 0, 0, 59776, 0, 0, 0, 148896, 0, 0, 0, 0, 0, 0, 0, 57600, 0, 0, 4464, 0, 0, 14944, 0, 0, 0, 12807, 7345, 0, 0, 0, 13692, 0, 0, 20152, 0, 0, 14548, 14808, 0, 0, 0, 4200, 0, 0, 0, 0, 17648, 0, 0, 0, 0, 14944, 15544, 0, 0, 9600, 0, 0, 7200, 0, 0, 0, 0, 0, 0, 28800, 0, 0, 0], "010234512301024312010": [48120, 0, 0, 0, 0, 0, 0, 117440, 0, 0, 0, 288720, 0, 0, 0, 0, 0, 0, 0, 97920, 0, 0, 0, 10224, 0, 29360, 0, 0, 0, 27045, 14135, 0, 0, 0, 25584, 0, 0, 41180, 0, 0, 26600, 28140, 0, 0, 0, 0, 0, 0, 7140, 0, 37360, 0, 0, 0, 0, 29360, 37520, 0, 0, 16320, 0, 0, 12240, 0, 0, 0, 0, 0, 0, 48960, 0, 0, 0], "010234512301042103210": [1299, 0, 0, 0, 0, 0, 0, 3420, 0, 0, 0, 7794, 0, 0, 0, 0, 0, 0, 0, 4080, 0, 0, 0, 0, 0, 855, 0, 0, 0, 654, 0, 0, 0, 1308, 984, 0, 0, 654, 0, 110, 771, 984, 0, 132, 0, 0, 0, 0, 0, 0, 816, 0, 0, 1360, 0, 0, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301042130210": [3921, 0, 0, 0, 0, 0, 0, 10296, 0, 0, 0, 23526, 0, 0, 0, 0, 0, 0, 0, 12696, 0, 0, 3924, 0, 0, 2574, 0, 0, 0, 1962, 0, 0, 0, 0, 2181, 0, 0, 1962, 0, 73, 2328, 3162, 0, 480, 0, 0, 0, 0, 0, 0, 3324, 0, 0, 4232, 0, 0, 3174, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301042132010": [743, 0, 0, 0, 0, 0, 0, 1872, 0, 0, 0, 4458, 0, 0, 0, 0, 0, 0, 0, 1148, 0, 0, 0, 648, 0, 468, 0, 0, 0, 446, 0, 0, 0, 0, 349, 0, 0, 446, 0, 49, 334, 511, 0, 0, 0, 0, 0, 0, 0, 0, 440, 0, 0, 0, 0, 427, 550, 492, 0, 656, 0, 0, 0, 0, 0, 656, 0, 0, 0, 0, 0, 0, 0], "010234512301042310210": [945, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1050, 0, 648, 0, 0, 189, 0, 0, 402, 0, 629, 0, 351, 0, 0, 0, 0, 0, 0, 264, 0, 756, 0, 0, 772, 0, 51, 630, 0, 0, 0, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301042312010": [662580, 0, 0, 0, 0, 0, 0, 1677924, 0, 0, 0, 3975480, 0, 0, 0, 0, 0, 0, 0, 748000, 0, 0, 0, 0, 0, 491841, 0, 72360, 0, 0, 0, 36180, 0, 0, 609885, 0, 0, 0, 0, 215355, 795615, 618930, 0, 170388, 0, 492216, 0, 0, 0, 0, 224400, 0, 0, 843288, 0, 0, 140250, 0, 0, 0, 0, 0, 187000, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301201043210": [240, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 160, 0, 0, 0, 105, 175, 0, 0, 210, 222, 0, 0, 280, 0, 0, 220, 120, 0, 0, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 160, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301201403210": [4656, 0, 0, 0, 0, 0, 0, 12768, 0, 0, 0, 27936, 0, 0, 0, 0, 0, 0, 0, 6336, 0, 0, 0, 0, 0, 3192, 0, 0, 0, 489, 4011, 0, 2304, 0, 4632, 0, 0, 5652, 0, 0, 6168, 2328, 0, 0, 0, 0, 0, 0, 396, 0, 2976, 0, 0, 0, 0, 3148, 2928, 528, 0, 0, 0, 0, 1056, 0, 0, 704, 0, 0, 0, 0, 2112, 0, 0], "010234512301201430210": [5052, 0, 0, 0, 0, 0, 0, 14480, 0, 0, 0, 30312, 0, 0, 0, 0, 0, 0, 0, 27216, 0, 13728, 0, 0, 0, 3620, 0, 0, 0, 633, 6647, 0, 0, 0, 5580, 0, 0, 7280, 0, 0, 7616, 2148, 0, 0, 0, 1032, 0, 0, 0, 0, 2128, 0, 0, 0, 0, 3620, 1832, 0, 0, 0, 3024, 0, 1104, 0, 0, 0, 0, 0, 0, 0, 9072, 0, 0], "010234512301201432010": [6816, 0, 0, 0, 0, 0, 0, 20168, 0, 0, 0, 40896, 0, 0, 0, 0, 0, 0, 0, 53784, 0, 0, 23544, 0, 0, 5042, 0, 0, 0, 0, 10697, 0, 0, 0, 8547, 0, 0, 10691, 6, 0, 11969, 2661, 0, 0, 0, 0, 0, 0, 3735, 0, 3508, 0, 0, 0, 0, 5042, 3548, 0, 0, 0, 5976, 0, 8964, 0, 0, 0, 0, 0, 0, 0, 17928, 0, 0], "010234512301204103210": [292719, 0, 0, 0, 0, 0, 0, 788616, 0, 0, 0, 1756314, 0, 0, 0, 0, 0, 0, 618912, 0, 0, 0, 0, 0, 0, 256446, 0, 59292, 0, 407646, 0, 0, 0, 86781, 75900, 0, 0, 127836, 0, 338559, 0, 75900, 0, 0, 0, 0, 0, 0, 38682, 0, 198984, 0, 0, 0, 0, 192856, 171366, 51576, 0, 0, 0, 0, 103152, 0, 0, 68768, 0, 0, 0, 0, 206304, 0, 0], "010234512301204130210": [1205115, 0, 0, 0, 0, 0, 0, 3245256, 0, 0, 0, 7230690, 0, 0, 0, 0, 0, 0, 2568960, 0, 0, 0, 347124, 0, 0, 1061298, 0, 249984, 0, 1685502, 0, 0, 0, 0, 241023, 0, 0, 526014, 0, 1382787, 0, 327804, 0, 0, 0, 0, 0, 0, 160560, 0, 889740, 0, 0, 0, 0, 793474, 704274, 214080, 0, 0, 0, 0, 428160, 0, 0, 285440, 0, 0, 0, 0, 856320, 0, 0], "010234512301204132010": [15533, 0, 0, 0, 0, 0, 0, 32760, 0, 0, 0, 93198, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6636, 0, 11627, 0, 5730, 9172, 23583, 0, 0, 0, 0, 10017, 0, 0, 0, 17276, 8988, 0, 11676, 0, 0, 0, 0, 0, 0, 0, 0, 6552, 0, 0, 0, 0, 8190, 8190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301204310210": [170535, 0, 0, 0, 0, 0, 0, 444264, 0, 0, 0, 1023210, 0, 0, 0, 0, 0, 0, 285440, 285440, 0, 0, 13956, 0, 0, 134682, 0, 23616, 0, 216598, 0, 0, 0, 0, 34107, 0, 0, 85686, 0, 174063, 0, 37596, 0, 0, 0, 0, 0, 0, 17840, 0, 134460, 0, 0, 0, 0, 111066, 111066, 0, 0, 0, 0, 0, 71360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301204312010": [45555, 0, 0, 0, 0, 0, 0, 108360, 0, 0, 0, 273330, 0, 0, 0, 0, 0, 0, 0, 118080, 0, 0, 0, 5012, 0, 27090, 0, 0, 0, 28040, 0, 0, 0, 0, 19377, 0, 0, 28040, 0, 14135, 17110, 20630, 0, 0, 0, 0, 0, 0, 8610, 0, 38400, 0, 0, 0, 0, 27090, 36930, 0, 0, 19680, 0, 0, 14760, 0, 0, 0, 0, 0, 0, 59040, 0, 0, 0], "010234512301240103210": [4711, 0, 0, 0, 0, 0, 0, 12120, 0, 0, 0, 28266, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 4026, 0, 996, 0, 6378, 0, 0, 0, 6309, 2204, 0, 0, 2578, 0, 3623, 0, 2204, 0, 0, 0, 0, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301240130210": [18835, 0, 0, 0, 0, 0, 0, 48264, 0, 0, 0, 113010, 0, 0, 0, 0, 0, 0, 0, 35680, 0, 0, 25236, 0, 0, 16482, 0, 4416, 0, 25998, 0, 0, 0, 0, 3767, 0, 0, 10366, 0, 13403, 0, 10076, 0, 0, 0, 0, 0, 0, 0, 0, 14700, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301240132010": [58270, 0, 0, 0, 0, 0, 0, 132600, 0, 0, 0, 349620, 0, 0, 0, 0, 0, 0, 0, 83530, 0, 0, 0, 67344, 0, 28655, 0, 0, 17980, 59745, 0, 0, 0, 0, 11654, 0, 0, 0, 0, 29195, 0, 28490, 0, 0, 0, 28350, 0, 0, 0, 0, 10320, 0, 0, 0, 0, 29100, 12900, 48600, 0, 64800, 0, 0, 0, 0, 0, 64800, 0, 0, 0, 0, 0, 0, 0], "010234512301240310210": [320755, 0, 0, 0, 0, 0, 0, 834312, 0, 0, 0, 1924530, 0, 0, 0, 0, 0, 0, 0, 570880, 0, 0, 9748, 0, 0, 255906, 0, 47328, 0, 410734, 0, 0, 0, 0, 64151, 0, 0, 148958, 0, 345339, 0, 66588, 0, 0, 0, 35680, 0, 0, 0, 0, 225900, 0, 0, 0, 0, 208578, 172898, 0, 0, 0, 0, 0, 142720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301240312010": [205905, 0, 0, 0, 0, 0, 0, 536520, 0, 0, 0, 1235430, 0, 0, 0, 0, 0, 0, 0, 343840, 0, 0, 0, 13956, 0, 162390, 0, 28260, 0, 261230, 0, 0, 0, 0, 41181, 0, 0, 103440, 0, 210765, 0, 44670, 0, 0, 0, 0, 0, 0, 21490, 0, 158880, 0, 0, 0, 0, 134130, 134130, 0, 0, 0, 0, 0, 85960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301243010210": [31100, 0, 0, 0, 0, 0, 0, 80760, 0, 0, 0, 186600, 0, 0, 0, 0, 0, 0, 0, 39120, 0, 0, 0, 0, 0, 20190, 0, 0, 0, 0, 0, 0, 17690, 50450, 36500, 0, 0, 28405, 0, 0, 33650, 18810, 0, 0, 0, 0, 0, 28528, 23841, 0, 12240, 0, 0, 0, 0, 19375, 21820, 9780, 0, 0, 0, 0, 0, 0, 0, 13040, 13040, 0, 0, 0, 0, 0, 0], "010234512301243012010": [1082640, 0, 0, 0, 0, 0, 0, 2645340, 0, 0, 0, 6495840, 0, 0, 0, 0, 0, 0, 0, 679920, 0, 0, 0, 846756, 0, 1120170, 0, 458835, 0, 0, 0, 0, 93915, 0, 1244931, 0, 0, 616335, 0, 0, 1714005, 1362705, 0, 0, 0, 42495, 0, 0, 0, 0, 427080, 0, 0, 0, 0, 647170, 647170, 169980, 0, 0, 0, 0, 0, 0, 0, 226640, 226640, 0, 0, 0, 0, 0, 0], "010234512301402103210": [0, 0, 0, 4728, 0, 0, 0, 12108, 0, 0, 12600, 26784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3027, 0, 0, 0, 1044, 0, 0, 0, 867, 2574, 0, 0, 1044, 0, 917, 4001, 2574, 0, 0, 0, 1736, 0, 0, 0, 0, 280, 0, 0, 754, 0, 0, 1138, 3282, 0, 1400, 0, 0, 0, 0, 0, 0, 1576, 4200, 0, 0, 0, 0, 0], "010234512301402130210": [0, 0, 0, 4728, 0, 0, 0, 12108, 0, 0, 12600, 26784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3027, 0, 0, 0, 1044, 0, 0, 0, 867, 2574, 0, 0, 1044, 0, 917, 4001, 2574, 0, 0, 0, 1736, 0, 0, 0, 0, 280, 0, 0, 754, 0, 0, 1138, 3282, 0, 1400, 0, 0, 0, 0, 0, 0, 1576, 4200, 0, 0, 0, 0, 0], "010234512301402132010": [0, 0, 0, 4728, 0, 0, 0, 12108, 0, 0, 12600, 26784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3027, 0, 0, 0, 1044, 0, 0, 0, 867, 2574, 0, 0, 1044, 0, 917, 4001, 2574, 0, 0, 0, 1736, 0, 0, 0, 0, 280, 0, 0, 754, 0, 0, 1138, 3282, 0, 1400, 0, 0, 0, 0, 0, 0, 1576, 4200, 0, 0, 0, 0, 0], "010234512301402310210": [6736, 0, 0, 0, 0, 0, 0, 16560, 0, 0, 0, 40416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7296, 0, 0, 0, 0, 1668, 76, 0, 5061, 9989, 0, 0, 1592, 0, 0, 8508, 10008, 3156, 0, 0, 4140, 0, 0, 0, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301402312010": [6736, 0, 0, 0, 0, 0, 0, 16560, 0, 0, 0, 40416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7296, 0, 0, 0, 0, 1668, 76, 0, 5061, 9989, 0, 0, 1592, 0, 0, 8508, 10008, 3156, 0, 0, 4140, 0, 0, 0, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301420103210": [0, 0, 88272, 0, 0, 0, 0, 140976, 0, 0, 0, 353088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35244, 0, 0, 0, 58740, 0, 44100, 0, 82755, 16551, 0, 0, 14640, 0, 12212, 0, 27576, 0, 0, 0, 25140, 0, 0, 23928, 0, 0, 0, 0, 9592, 0, 0, 22068, 71784, 0, 95712, 0, 0, 0, 0, 0, 95712, 0, 0, 0, 0, 0, 0, 0], "010234512301420130210": [0, 0, 22068, 0, 0, 0, 0, 35244, 0, 0, 0, 88272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8811, 0, 0, 0, 14685, 0, 0, 0, 12420, 6894, 0, 0, 3660, 11025, 3053, 0, 6894, 0, 0, 0, 6285, 0, 0, 5982, 0, 0, 0, 0, 2398, 0, 0, 5517, 17946, 0, 23928, 0, 0, 0, 0, 0, 23928, 0, 0, 0, 0, 0, 0, 0], "010234512301420132010": [0, 0, 22068, 0, 0, 0, 0, 35028, 0, 0, 0, 88272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8757, 0, 0, 0, 14595, 0, 0, 0, 4167, 5967, 0, 0, 1761, 12834, 5465, 0, 5967, 0, 0, 0, 11910, 0, 0, 789, 11034, 0, 0, 0, 2218, 0, 0, 0, 18918, 0, 25224, 0, 0, 0, 0, 0, 25224, 0, 0, 0, 0, 0, 0, 0], "010234512301420310210": [0, 0, 88272, 0, 0, 0, 0, 140976, 0, 0, 0, 353088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35244, 0, 0, 0, 58740, 0, 44100, 0, 82755, 16551, 0, 0, 14640, 0, 12212, 0, 27576, 0, 0, 0, 25140, 0, 0, 23928, 0, 0, 0, 0, 9592, 0, 0, 22068, 71784, 0, 95712, 0, 0, 0, 0, 0, 95712, 0, 0, 0, 0, 0, 0, 0], "010234512301420312010": [0, 0, 151704, 0, 0, 0, 0, 241839, 0, 0, 0, 606816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57051, 0, 0, 13635, 104175, 0, 0, 0, 51090, 46434, 0, 0, 0, 90540, 33173, 0, 46434, 0, 56301, 0, 0, 0, 0, 92910, 0, 74328, 0, 0, 123880, 0, 0, 130836, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301423010210": [-525, 1638, 0, 0, 0, 0, 0, 1512, 0, 0, 0, 5040, 0, 0, 0, 0, 0, 0, 0, 3206, 0, 0, 0, 0, 0, 105, 0, 0, 1092, 728, 0, 1416, 354, 0, 0, 0, 0, 0, 0, 0, 175, 0, 0, 0, 0, 0, 0, 924, 0, 0, 518, 0, 0, 504, 0, 0, 378, 0, 0, 0, 0, 6965, 2681, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512301423012010": [-28485, 0, 0, 90720, 0, 0, 0, 34047, 0, 0, 0, 101250, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8640, 0, 0, 8148, 0, 0, 1455, 1455, 0, 0, 0, 0, 2160, 0, 0, 0, 0, 4085, 13095, 0, 0, 14829, 0, 11928, 0, 0, 0, 0, 4320, 0, 0, 13384, 0, 0, 18900, 22680, 0, 30240, 0, 45360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512304102103210": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 57405, 151530, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512304102130210": [461640, 0, 0, 0, 0, 0, 0, 1950228, 0, 0, 1550880, 4320720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 229620, 0, 0, 487557, 0, 0, 0, 0, 0, 0, 0, 0, 579885, 0, 0, 0, 0, 116755, 812595, 637290, 0, 82596, 0, 493872, 0, 0, 0, 0, 97620, 0, 0, 529256, 0, 0, 53850, 258480, 0, 0, 0, 0, 129240, 0, 0, 0, 172320, 516960, 0, 0, 0, 0, 0], "010234512304102132010": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45924, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 0, 140049, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512304102310210": [0, 0, 0, 1608240, 0, 0, 0, 1938624, 0, 0, 0, 4824720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68656, 0, 0, 746442, 0, 261786, 0, 1156808, 0, 0, 0, 0, 318692, 0, 0, 490971, 796730, 468948, 0, 335856, 0, 0, 0, 0, 0, 0, 33505, 0, 294240, 0, 0, 0, 0, 183111, 551666, 402060, 0, 536080, 0, 804120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512304102312010": [0, 0, 0, 359760, 0, 0, 0, 316440, 0, 0, 0, 1079280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62820, 0, 0, 65160, 148140, 0, 82980, 0, 0, 0, 0, 0, 0, 0, 77040, 0, 20745, 0, 0, 0, 0, 179664, 0, 111576, 0, 171636, 0, 0, 0, 0, 11655, 228848, 89940, 0, 119920, 0, 425216, 122668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512304120103210": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 57405, 151530, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512304120130210": [461640, 0, 0, 0, 0, 0, 0, 1950228, 0, 0, 1550880, 4320720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 229620, 0, 0, 487557, 0, 0, 0, 0, 0, 0, 0, 0, 579885, 0, 0, 0, 0, 116755, 812595, 637290, 0, 82596, 0, 493872, 0, 0, 0, 0, 97620, 0, 0, 529256, 0, 0, 53850, 258480, 0, 0, 0, 0, 129240, 0, 0, 0, 172320, 516960, 0, 0, 0, 0, 0], "010234512304120132010": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45924, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 0, 140049, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512304120310210": [461640, 0, 0, 0, 0, 0, 0, 1950228, 0, 0, 1550880, 4320720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 229620, 0, 0, 487557, 0, 0, 0, 0, 0, 0, 0, 0, 579885, 0, 0, 0, 0, 116755, 812595, 637290, 0, 82596, 0, 493872, 0, 0, 0, 0, 97620, 0, 0, 529256, 0, 0, 53850, 258480, 0, 0, 0, 0, 129240, 0, 0, 0, 172320, 516960, 0, 0, 0, 0, 0], "010234512304120312010": [14880, 0, 0, 0, 0, 0, 0, 67800, 0, 0, 72000, 161280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5812, 0, 14495, 0, 0, 9820, 9820, 0, 0, 0, 0, 15507, 0, 0, 0, 0, 6505, 20885, 16960, 0, 0, 0, 4500, 0, 0, 0, 0, 8760, 0, 0, 0, 0, 7950, 10450, 12000, 0, 0, 0, 0, 6000, 0, 0, 0, 8000, 24000, 0, 0, 0, 0, 0], "010234512304123010210": [1715, 0, 0, 0, 0, 0, 0, 3360, 0, 0, 0, 10290, 0, 0, 0, 0, 0, 0, 0, 5530, 0, 0, 0, 0, 0, 385, 0, 0, 1820, 1855, 0, 2876, 152, 0, 343, 0, 0, 0, 0, 0, 0, 910, 0, 0, 0, 0, 0, 0, 0, 0, 1792, 0, 0, 1120, 1295, 0, 840, 0, 0, 0, 0, 11725, 4480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512304123012010": [1014, 0, 0, 0, 0, 0, 0, 1968, 0, 0, 0, 6084, 0, 0, 2628, 0, 0, 0, 0, 2088, 0, 0, 0, 0, 0, 834, 0, 342, 0, 0, 0, 0, 198, 0, 1494, 0, 0, 0, 0, 0, 2152, 1296, 0, 0, 0, 0, 0, 0, 0, 0, 990, 0, 0, 0, 407, 492, 930, 0, 0, 876, 0, 3150, 1053, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "010234512340102103210": [17529, 0, 0, 0, 0, 0, 0, 80856, 0, 0, 70848, 176022, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20214, 0, 0, 0, 10802, 0, 0, 0, 9427, 19124, 0, 0, 10802, 0, 6833, 22888, 19124, 0, 0, 0, 4428, 0, 0, 0, 0, 11448, 0, 0, 0, 0, 11358, 13818, 11808, 0, 0, 0, 0, 5904, 0, 0, 0, 7872, 23616, 0, 0, 0, 0, 0], "010234512340102130210": [72037, 0, 0, 0, 0, 0, 0, 336312, 0, 0, 299520, 731742, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 84078, 0, 0, 0, 44594, 0, 0, 0, 0, 71729, 0, 0, 44594, 0, 26205, 95536, 81156, 0, 0, 0, 18720, 0, 0, 0, 0, 54836, 0, 0, 0, 0, 46638, 57038, 49920, 0, 0, 0, 0, 24960, 0, 0, 0, 33280, 99840, 0, 0, 0, 0, 0], "010234512340102132010": [87645, 0, 0, 0, 0, 0, 0, 404280, 0, 0, 354240, 880110, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 37708, 0, 101070, 0, 0, 0, 54010, 0, 0, 0, 0, 86193, 0, 0, 54010, 0, 34165, 114440, 95620, 0, 0, 0, 22140, 0, 0, 0, 0, 57240, 0, 0, 0, 0, 56790, 69090, 59040, 0, 0, 0, 0, 29520, 0, 0, 0, 39360, 118080, 0, 0, 0, 0, 0], "010234512340102310210": [86443, 0, 0, 0, 0, 0, 0, 351432, 0, 0, 251136, 769794, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34740, 0, 0, 87858, 0, 0, 0, 146430, 0, 0, 0, 0, 55503, 0, 0, 50894, 95536, 55731, 0, 64188, 0, 0, 0, 15696, 0, 0, 0, 0, 60492, 0, 0, 0, 0, 56466, 65186, 41856, 0, 0, 0, 0, 20928, 0, 0, 0, 27904, 83712, 0, 0, 0, 0, 0], "010234512340102312010": [14880, 0, 0, 0, 0, 0, 0, 67800, 0, 0, 72000, 161280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5812, 0, 14495, 0, 0, 9820, 9820, 0, 0, 0, 0, 15507, 0, 0, 0, 0, 6505, 20885, 16960, 0, 0, 0, 4500, 0, 0, 0, 0, 8760, 0, 0, 0, 0, 7950, 10450, 12000, 0, 0, 0, 0, 6000, 0, 0, 0, 8000, 24000, 0, 0, 0, 0, 0], "010234512340120103210": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 57405, 151530, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512340120130210": [461640, 0, 0, 0, 0, 0, 0, 1950228, 0, 0, 1550880, 4320720, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 229620, 0, 0, 487557, 0, 0, 0, 0, 0, 0, 0, 0, 579885, 0, 0, 0, 0, 116755, 812595, 637290, 0, 82596, 0, 493872, 0, 0, 0, 0, 97620, 0, 0, 529256, 0, 0, 53850, 258480, 0, 0, 0, 0, 129240, 0, 0, 0, 172320, 516960, 0, 0, 0, 0, 0], "010234512340120132010": [112500, 0, 0, 0, 0, 0, 0, 470196, 0, 0, 367200, 1042200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45924, 0, 117549, 0, 0, 0, 0, 0, 0, 0, 0, 140049, 0, 0, 0, 0, 31375, 195915, 151530, 0, 19812, 0, 119364, 0, 0, 0, 0, 12240, 0, 0, 128552, 0, 0, 12750, 61200, 0, 0, 0, 0, 30600, 0, 0, 0, 40800, 122400, 0, 0, 0, 0, 0], "010234512340120310210": [72103, 0, 0, 0, 0, 0, 0, 341064, 0, 0, 309024, 741642, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32716, 0, 0, 85266, 0, 0, 0, 13766, 0, 0, 0, 0, 91427, 0, 0, 13766, 0, 24159, 128344, 99606, 0, 0, 0, 65952, 0, 0, 0, 0, 16844, 0, 0, 62184, 0, 0, 10730, 51504, 0, 0, 0, 0, 25752, 0, 0, 0, 34336, 103008, 0, 0, 0, 0, 0], "010234512340120312010": [14880, 0, 0, 0, 0, 0, 0, 67800, 0, 0, 72000, 161280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5812, 0, 14495, 0, 0, 9820, 9820, 0, 0, 0, 0, 15507, 0, 0, 0, 0, 6505, 20885, 16960, 0, 0, 0, 4500, 0, 0, 0, 0, 8760, 0, 0, 0, 0, 7950, 10450, 12000, 0, 0, 0, 0, 6000, 0, 0, 0, 8000, 24000, 0, 0, 0, 0, 0], "010234512340123010210": [-252, 0, 0, 6720, 0, 0, 0, 5040, 0, 0, 0, 18648, 0, 0, 0, 25872, 0, 0, 0, 37674, 0, 0, 0, 0, 0, 1260, 0, 0, 0, 0, 0, 9528, 7254, 0, 6384, 0, 0, 0, 0, 0, 10724, 1512, 0, 0, 0, 0, 0, 0, 0, 0, 7686, 0, 0, 0, 12124, 0, 3696, 1680, 0, 6552, 0, 60543, 15939, 0, 0, 0, 0, 0, 0, 12936, 0, 0, 0], "010234512340123012010": [429, 0, 0, 0, 0, 0, 0, 780, 0, 0, 0, 2574, 0, 0, 0, 3276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 195, 0, 0, 0, 423, 954, 0, 522, 0, 873, 0, 0, 0, 0, 0, 1312, 351, 0, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 0, 275, 195, 468, 0, 0, 546, 0, 1923, 552, 0, 0, 0, 0, 0, 0, 1638, 0, 0, 0], "012010321043215403210": [2145, -2574, 0, 0, -1716, 0, 0, 720, 0, 0, 5148, 0, 0, 0, 1716, 0, 0, 0, 3432, 0, 1716, 0, 0, 0, 0, 1332, 0, 1512, 0, 0, 0, 0, 0, 0, 429, 0, 0, 2472, 0, 1287, 0, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 858, 0, 286, 0, 0, 2574, 0, 0, 0, 0, 0, 0, 572, 0, 0, 1716, 0, 0, 0, 0], "012010321043215430210": [585, 0, 0, 0, -17550, 0, 0, 9744, 0, 0, 24882, 0, 0, 0, 7878, 0, 0, 0, 31590, 0, 0, 11700, 0, 0, 0, 9462, 0, 8388, 0, 0, 0, 0, 0, 0, 2925, 0, 0, 12696, 0, 7501, 0, 0, 3510, 680, 0, 1586, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4680, 0, 0, 0, 6344, 0, 0, 0, 0, 0, 12532, 0, 0, 12714, 0, 5850, 0, 0], "012010321043215432010": [-70785, 0, 0, 0, 0, 0, 0, 195036, 0, 0, 408408, 0, 0, 0, 132132, 0, 0, 0, 424710, 0, 0, 0, 128700, 0, 0, 157728, 0, 148572, 0, 0, 0, 0, 0, 0, 32175, 0, 0, 212424, 0, 97669, 0, 0, 57915, 37520, 0, 34034, 0, 0, 0, 0, 0, 0, 0, 0, 0, 77220, 32175, 0, 0, 136136, 0, 0, 0, 0, 0, 158158, 0, 0, 66066, 0, 0, 0, 0], "012010321043251432010": [21900, 0, -45114, 0, 0, 0, 0, 5832, 0, 0, 35478, 0, 0, 0, 11826, 0, 0, 49056, 0, 0, 0, 0, 12264, 0, 0, 9234, 0, 10692, 0, 0, 0, 0, 0, 0, 4380, 0, 0, 17172, 0, 9490, 0, 1314, 0, 0, 0, 0, 1944, 0, 0, 0, 6570, 0, 0, 20321, 0, 0, 0, 0, 17739, 0, 0, 0, 0, 0, 0, 1971, 0, 0, 5913, 0, 0, 0, 0], "012010321403215403210": [3191, -3576, 0, 0, -6912, 0, 0, 656, 0, 0, 582, 0, 0, 0, 0, 0, 0, 0, 12558, 0, 6912, 0, 0, 0, 0, 1136, 0, 34, 0, 0, 0, 308, 0, 0, 1651, 0, 0, 0, 0, 2957, 0, 0, 1266, 73, 0, 0, 97, 0, 0, 0, 0, 0, 0, 0, 0, 576, 0, 0, 291, 0, 0, 0, 0, 0, 0, 1152, 0, 0, 3456, 0, 0, 0, 0], "012010321403215430210": [0, 0, 0, -116004, 0, 0, 0, 31500, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 348012, 0, 0, 146244, 0, 0, 0, 47691, 0, 0, 0, 0, 13860, 23784, 19848, 0, 50463, 0, 0, 0, 0, 79485, 10017, 0, 55566, 10332, 0, 2520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24374, 5040, 0, 0, 0, 10080, 0, 0, 0, 0, 38668, 10080, 0, 0, 0, 0, 0, 0], "012010321403215432010": [0, 0, 0, -115236, 0, 0, 0, 28140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 345708, 0, 0, 0, 205356, 0, 0, 52059, 0, 0, 0, 1200, 0, 0, 0, 0, 51339, 0, 0, 1200, 0, 85965, 6773, 0, 59094, 5628, 0, 0, 0, 0, 0, 0, 6648, 0, 0, 0, 20560, 19206, 0, 0, 0, 0, 0, 180978, 119298, 0, 0, 38412, 0, 0, 0, 0, 0, 0, 0], "012010321403251432010": [2100, 0, -4326, 0, 0, 0, 0, 0, 0, 0, 2268, 0, 0, 1134, 0, 0, 0, 4704, 0, 0, 0, 0, 1176, 0, 0, 648, 324, 648, 0, 0, 0, 0, 0, 0, 420, 0, 0, 1458, 0, 532, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 630, 0, 0, 1946, 0, 0, 0, 0, 1134, 0, 0, 0, 0, 0, 0, 189, 0, 0, 567, 0, 0, 0, 0], "012010321430215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012010321430215430210": [-133, 0, 0, -42, 0, 0, 0, 0, 0, 0, 378, 0, 0, 0, 0, 0, 0, 0, 924, 0, 0, 420, 0, 0, 0, 119, 462, 60, 352, 0, 189, 56, 0, 0, 91, 0, 0, 0, 0, 0, 0, 0, 147, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 63, 0, 0, 0, 0, 0, 0, 0, 0, 140, 126, 0, 0, 0, 0, 0, 0], "012010321430215432010": [-1946, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5880, 0, 0, 0, 0, 0, 0, 0, 11676, 0, 0, 0, 4536, 0, 0, 2653, 5649, 1872, 3260, 0, 0, 0, 0, 0, 1134, 0, 0, 0, 616, 1890, 0, 0, 1596, 0, 0, 980, 0, 0, 644, 0, 0, 0, 0, 0, 1512, 980, 0, 0, 0, 1960, 0, 0, 0, 0, 0, 1960, 0, 0, 0, 0, 0, 0, 0], "012010321430251430210": [140, 0, -210, -112, 42, 0, 0, 0, 0, 0, 28, 0, 0, 224, 0, 140, 0, 252, 0, 42, 0, 112, 0, 0, 0, 0, 28, 8, 32, 0, 0, 0, 0, 0, 28, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 112, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 21, 0, 0, 91, 0, 0, 0, 0], "012010321430251432010": [1400, 0, -2884, 0, 0, 0, 0, 0, 0, 0, 2576, 0, 0, 3388, 0, 1316, 0, 3136, 0, 0, 0, 0, 784, 0, 0, 147, 2135, 736, 2356, 0, 0, 0, 84, 0, 280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 420, 0, 0, 1694, 0, 0, 0, 0, 1946, 0, 0, 0, 0, 0, 0, 126, 0, 0, 1694, 0, 0, 0, 0], "012010321430521430210": [332, -388, 5, -292, 402, 0, 0, 0, 0, 0, 0, 0, 0, 498, 0, 340, 0, 0, 0, 402, 0, 272, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 166, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 55, 0, 0, 0, 0, 170, 0, 0, 0, 5, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0], "012010321430521432010": [1851, -2028, -1320, 0, 2157, 0, 0, 460, 0, 0, 391, 0, 0, 9251, 0, 5715, 0, 0, 0, 8661, 0, 0, 4572, 0, 0, 851, 0, 0, 0, 0, 0, 0, 0, 0, 1143, 0, 0, 3053, 0, 0, 0, 0, 966, 92, 0, 0, 0, 0, 0, 0, 0, 0, 0, 295, 0, 601, 0, 0, 1969, 0, 0, 0, 1084, 0, 0, 0, 0, 0, 3547, 0, 2168, 0, 0], "012010321432015403210": [0, 0, 168, 0, -2016, 0, 0, 0, 0, 0, 4060, 0, 0, 6888, 0, 0, 2520, 0, 3360, 0, 2016, 0, 0, 0, 0, 539, 2695, 836, 3708, 0, 0, 0, 0, 0, 504, 0, 0, 0, 0, 0, 0, 0, 630, 0, 1820, 0, 1764, 0, 0, 0, 0, 0, 0, 0, 0, 112, 42, 0, 4256, 0, 1484, 0, 0, 0, 0, 0, 0, 0, 4452, 0, 0, 0, 0], "012010321432015430210": [0, 0, 8468, 0, -52608, 0, 0, 0, 0, 0, 32220, 0, 0, 251872, 0, 0, 110384, 0, 71344, 0, 0, 35072, 0, 0, 0, 11850, 59250, 0, 79620, 0, 0, 0, 16636, 0, 25404, 0, 0, 0, 0, 0, 0, 0, 31755, 13012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48674, 0, 700, 2117, 0, 92230, 0, 56592, 0, 0, 0, 0, 0, 0, 0, 152240, 0, 17536, 0, 0], "012010321432015432010": [0, 0, -15854, 0, 0, 0, 0, 0, 0, 0, 35300, 0, 0, 317232, 0, 0, 140186, 0, 63416, 0, 0, 0, 27432, 0, 0, 16420, 82100, 0, 100980, 0, 0, 0, 26474, 0, 33332, 0, 0, 0, 0, 0, 0, 0, 41665, 14292, 0, 0, 0, 0, 0, 0, 1402, 0, 0, 61424, 0, 0, 4647, 0, 96958, 0, 52872, 0, 0, 0, 0, 0, 0, 0, 158616, 0, 0, 0, 0], "012010321432051430210": [3500, 0, -5250, 0, -2940, 0, 0, 0, 0, 0, 350, 0, 0, 6860, 0, 0, 9170, 5880, 0, 0, 0, 1960, 0, 0, 0, 0, 0, 50, 200, 0, 0, 0, 210, 0, 700, 0, 0, 1750, 0, 0, 0, 0, 0, 0, 0, 182, 896, 0, 0, 0, 1050, 0, 0, 2625, 0, 0, 0, 0, 2625, 0, 1960, 0, 0, 0, 0, 0, 0, 0, 4900, 0, 980, 0, 0], "012010321432051432010": [540, 0, -1332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2016, 2088, 0, 0, 0, 0, 576, 0, 0, 73, 179, 28, 0, 0, 22, 0, 0, 0, 144, 0, 0, 0, 0, 242, 0, 0, 45, 0, 0, 0, 228, 0, 0, 0, 288, 0, 0, 444, 0, 0, 171, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010321432501430210": [5460, 0, -7650, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 26184, 0, 0, 21668, 14648, 0, 12330, 0, 11280, 0, 0, 0, 2160, 516, 0, 0, 548, 0, 0, 0, 0, 2820, 0, 0, 7872, 0, 0, 0, 0, 2160, 376, 0, 0, 0, 0, 0, 0, 1530, 0, 0, 6596, 0, 0, 0, 0, 0, 0, 1880, 0, 0, 0, 0, 5129, 0, 0, 15387, 0, 5640, 0, 0], "012010321432501432010": [8994, 0, -18309, 0, -972, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21216, 0, 0, 0, 0, 0, 5400, 0, 0, 144, 0, 144, 0, 0, 0, 0, 564, 0, 1914, 0, 0, 354, 0, 3002, 192, 0, 0, 0, 0, 0, 144, 627, 0, 0, 2679, 0, 0, 6103, 0, 0, 0, 0, 0, 0, 432, 0, 162, 0, 0, 0, 0, 972, 1944, 0, 324, 0, 0], "012010321435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "012010321435021432010": [0, 0, 0, -171552, 334740, 0, 0, 0, 0, 0, 0, 0, 0, 291900, 0, 0, 154824, 0, 0, 334740, 0, 0, 142416, 0, 0, 20913, 81369, 0, 77412, 0, 0, 0, 0, 0, 35604, 0, 0, 0, 0, 7732, 5652, 0, 40266, 13232, 0, 11912, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40372, 3438, 0, 0, 0, 4760, 0, 42888, 0, 0, 47664, 0, 14280, 0, 0, 0, 0, 0], "012010321435201430210": [556, 0, -240, -6048, 7884, 0, 0, 0, 0, 0, 0, 0, 0, 12528, 0, 0, 0, 7560, 0, 7884, 0, 6048, 0, 0, 0, 692, 4016, 0, 3780, 0, 0, 0, 0, 0, 1512, 0, 0, 0, 0, 0, 152, 0, 1637, 0, 0, 0, 580, 0, 0, 0, 396, 0, 0, 1940, 0, 0, 435, 0, 0, 0, 0, 0, 0, 0, 0, 2790, 0, 0, 2322, 0, 0, 0, 0], "012010321435201432010": [0, 0, -2016, -2160, 7272, 0, 0, 0, 0, 0, 0, 0, 0, 4032, 0, 0, 0, 2040, 0, 7272, 0, 0, 4032, 0, 0, 870, 1350, 0, 1020, 0, 0, 0, 0, 0, 1008, 0, 0, 0, 0, 1000, 180, 0, 1125, 0, 0, 0, 252, 0, 0, 0, 0, 0, 0, 128, 0, 408, 99, 0, 0, 0, 360, 0, 540, 0, 0, 0, 0, 1080, 0, 0, 0, 0, 0], "012010321435204132010": [490, -420, -434, 56, 364, 0, 0, 0, 0, 0, 210, 0, 0, 840, 0, 0, 0, 490, 0, 0, 462, 0, 392, 0, 0, 0, 0, 30, 120, 0, 0, 0, 0, 0, 98, 0, 0, 245, 0, 0, 0, 0, 0, 0, 315, 0, 210, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 196, 0, 0, 0, 56, 0, 0, 0, 0, 0, 238, 182, 0, 0, 0], "012010321435240103210": [452, -540, -115, 0, 224, 0, 0, 0, 0, 0, 0, 0, 0, 844, 0, 0, 0, 0, 396, 0, 0, 80, 0, 0, 0, 0, 0, 0, 48, 16, 0, 0, 120, 0, 100, 0, 0, 226, 0, 0, 0, 0, 12, 0, 126, 0, 84, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 155, 0, 0, 115, 0, 0, 0, 0, 0, 0, 310, 310, 0, 0, 0], "012010321435240130210": [652, -780, -145, 0, 284, 0, 0, 0, 0, 0, 0, 0, 0, 1144, 0, 0, 0, 0, 576, 0, 140, 0, 0, 0, 0, 0, 0, 0, 48, 16, 0, 0, 140, 0, 140, 0, 0, 326, 0, 0, 0, 0, 12, 0, 126, 0, 84, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 215, 0, 0, 145, 0, 0, 0, 0, 0, 0, 430, 430, 0, 0, 0], "012010321435240132010": [0, -56, 0, 192, -148, 0, 0, 0, 0, 0, 24, 0, 0, 272, 0, 0, 0, 12, 160, 0, 192, 0, 128, 0, 0, 17, 85, 0, 92, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 40, 0, 12, 0, 8, 0, 0, 64, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 6, 0, 0, 210, 0, 0, 0, 0], "012010321435243010210": [0, 0, 60, -164, 126, 0, 0, 0, 0, 0, 0, 0, 0, 356, 0, 0, 0, 126, 0, 164, 0, 0, 0, 0, 0, 21, 105, 0, 108, 3, 0, 0, 46, 23, 46, 0, 0, 0, 0, 0, 5, 0, 48, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 115, 0, 0, 0, 0], "012010321435243012010": [19146, 0, -42900, -66924, 128748, 0, 0, 0, 0, 0, 0, 0, 0, 128748, 0, 0, 0, 87516, 0, 66924, 0, 0, 5160, 0, 0, 5013, 44211, 0, 41772, 858, 0, 0, 14904, 0, 16194, 0, 0, 0, 0, 0, 0, 0, 15456, 0, 0, 0, 0, 0, 0, 0, 7548, 0, 0, 29172, 0, 0, 3436, 0, 0, 0, 0, 0, 0, 0, 0, 22308, 6872, 0, 0, 20616, 0, 0, 0], "012010324103215403210": [801, -942, 0, 0, -1020, 0, 0, 0, 0, 0, 336, 0, 204, 0, 0, 0, 0, 0, 1944, 0, 1020, 0, 0, 0, 0, 0, 336, 0, 384, 0, 288, 72, 0, 0, 237, 0, 0, 0, 0, 155, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 102, 0, 0, 474, 0, 204, 0, 0, 0, 0, 0, 0, 0, 612, 0, 0, 0, 0], "012010324103215430210": [57, 0, 0, -378, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 792, 0, 0, 396, 0, 0, 0, 80, 4, 80, 0, 0, 14, 0, 0, 0, 99, 0, 0, 0, 54, 151, 110, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 4, 66, 0, 0, 189, 0, 132, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0], "012010324103215432010": [570, 0, 0, -6080, 0, 0, 0, 0, 0, 0, 1744, 0, 0, 0, 0, 7600, 0, 0, 14820, 0, 0, 0, 4560, 0, 0, 2858, 61, 2858, 0, 1499, 0, 0, 0, 0, 1140, 0, 0, 0, 0, 4933, 1710, 0, 0, 912, 0, 0, 0, 0, 542, 0, 0, 0, 0, 0, 0, 2118, 0, 0, 3912, 0, 4560, 0, 1520, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010324103251432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 0, 17622, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010324130215403210": [216965, -243339, 0, 0, -349884, 0, 0, 27220, 0, 0, 17280, 0, 0, 0, 0, 0, 0, 0, 614673, 0, 349884, 0, 0, 0, 0, 43445, 0, 0, 0, 0, 1055, 0, 0, 0, 87471, 0, 0, 0, 9695, 144730, 0, 0, 50250, 3140, 0, 0, 0, 0, 1080, 0, 288, 0, 0, 0, 0, 29157, 0, 0, 0, 0, 0, 0, 4320, 0, 0, 64074, 5760, 0, 174942, 0, 0, 0, 0], "012010324130215430210": [-1730, 0, 0, -294, 0, 0, 0, 1496, 0, 0, 390, 0, 0, 0, 0, 0, 0, 0, 11262, 0, 0, 5196, 0, 0, 0, 1501, 0, 0, 0, 0, 385, 580, 0, 0, 1154, 0, 0, 0, 0, 1925, 0, 0, 1875, 976, 0, 282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 866, 817, 1128, 0, 0, 0, 0, 0, 0, 0, 1732, 1634, 0, 0, 0, 0, 0, 0], "012010324130215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012010324130251432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 0, 17622, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010324132015403210": [20256, 0, -26730, 0, -95886, 0, 0, 8784, 0, 0, 5076, 0, 0, 0, 0, 0, 60384, 0, 177156, 0, 95886, 0, 0, 0, 0, 12780, 0, 360, 0, 0, 0, 32910, 0, 0, 15744, 0, 0, 0, 0, 28052, 0, 0, 14616, 0, 0, 0, 1800, 0, 0, 0, 5346, 0, 0, 17764, 0, 0, 0, 0, 0, 1692, 0, 0, 0, 0, 0, 17673, 0, 0, 47943, 0, 0, 0, 0], "012010324132015430210": [-3443, 0, 0, -78, 0, 0, 0, 2768, 0, 0, 702, 0, 0, 0, 0, 0, 0, 0, 20892, 0, 0, 9804, 0, 0, 0, 2965, 0, 0, 0, 0, 505, 856, 0, 0, 2237, 0, 0, 0, 0, 3794, 0, 0, 3657, 1456, 0, 0, 0, 0, 564, 0, 0, 0, 0, 0, 0, 1070, 1621, 2256, 0, 0, 0, 0, 0, 0, 0, 3268, 3242, 0, 0, 0, 0, 0, 0], "012010324132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012010324132051432010": [5910, 0, -11814, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 15330, 11796, 0, 7560, 0, 0, 6765, 0, 0, 108, 0, 108, 0, 0, 0, 2037, 0, 0, 1182, 0, 0, 0, 0, 2150, 0, 0, 0, 0, 0, 0, 540, 0, 0, 0, 1881, 0, 0, 3976, 0, 0, 144, 522, 0, 0, 0, 0, 1260, 0, 0, 840, 0, 0, 0, 0, 2520, 0, 0], "012010324132501432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 17622, 0, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010324135201432010": [150, 0, -432, 0, 414, 0, 0, 0, 0, 0, 0, 0, 414, 0, 0, 0, 0, 516, 0, 630, 0, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 195, 0, 0, 30, 0, 0, 63, 0, 8, 0, 0, 0, 0, 189, 0, 0, 0, 0, 0, 45, 0, 0, 16, 0, 0, 0, 18, 0, 0, 0, 0, 36, 0, 0, 24, 0, 0, 0, 0, 72, 0, 0], "012010324310215403210": [261, -294, 0, 0, -540, 192, 0, 0, 0, 0, 48, 0, 0, 0, 12, 0, 0, 0, 984, 0, 540, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 24, 0, 0, 129, 0, 0, 0, 0, 231, 0, 0, 96, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 12, 12, 0, 0, 0, 0, 0, 98, 0, 0, 270, 0, 0, 0, 0], "012010324310215430210": [0, 1440, 0, -3402, 0, 0, 0, 0, 0, 0, 1068, 0, 0, 0, 3402, 0, 0, 0, 3006, 0, 0, 1002, 0, 0, 0, 80, 40, 80, 0, 0, 788, 1362, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 150, 0, 360, 0, 0, 745, 0, 0, 0, 0, 2235, 0, 0, 0, 600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010324310215432010": [0, -31815, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 159075, 0, 0, 0, 81060, 0, 0, 6811, 34055, 14164, 29412, 0, 33775, 0, 0, 0, 20265, 0, 0, 0, 11445, 0, 26145, 0, 0, 13104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5180, 0, 12495, 16380, 0, 0, 0, 0, 31080, 15540, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010324310251432010": [5910, 0, -15168, 0, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 3942, 0, 0, 25212, 0, 11826, 0, 0, 12936, 0, 0, 2052, 0, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0, 0, 0, 5390, 252, 0, 2376, 0, 0, 0, 432, 2691, 0, 0, 1629, 0, 0, 4624, 0, 0, 0, 0, 0, 0, 0, 0, 1971, 0, 0, 0, 0, 0, 0, 0, 3942, 0, 0], "012010324310524310210": [-120, 276, 0, -370, 0, 0, 0, 0, 0, 0, 206, 0, 0, 0, 802, 0, 450, 0, 0, 0, 310, 0, 0, 0, 0, 24, 0, 24, 0, 0, 110, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 164, 0, 0, 43, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 288, 144, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010324310524312010": [-732, 1644, 0, -1926, 0, 0, 0, 312, 0, 0, 1482, 0, 0, 0, 2394, 0, 1950, 0, 0, 0, 1626, 0, 0, 0, 0, 390, 0, 468, 0, 0, 0, 0, 0, 732, 0, 0, 0, 0, 0, 406, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 45, 0, 0, 464, 0, 0, 0, 0, 1704, 156, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010324312015403210": [1517, -1710, 0, 0, -3096, 0, 0, 304, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 5640, 0, 3096, 0, 0, 0, 0, 476, 0, 0, 0, 0, 20, 116, 0, 0, 745, 0, 0, 0, 0, 1299, 0, 0, 552, 48, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0, 0], "012010324312015430210": [-3443, 0, 0, -78, 0, 0, 0, 2768, 0, 0, 702, 0, 0, 0, 0, 0, 0, 0, 20892, 0, 0, 9804, 0, 0, 0, 2965, 0, 0, 0, 0, 505, 856, 0, 0, 2237, 0, 0, 0, 0, 3794, 0, 0, 3657, 1456, 0, 0, 0, 0, 564, 0, 0, 0, 0, 0, 0, 1070, 1621, 2256, 0, 0, 0, 0, 0, 0, 0, 3268, 3242, 0, 0, 0, 0, 0, 0], "012010324312015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012010324312051432010": [10, 0, -27, 0, 24, 0, 0, 0, 0, 0, 0, 0, 24, 0, 6, 0, 30, 0, 0, 42, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0], "012010324312501432010": [49485, 0, -114927, 0, 0, 0, 0, 3888, 0, 0, 0, 0, 0, 0, 0, 0, 162798, 0, 0, 70956, 0, 0, 79980, 0, 0, 10098, 0, 0, 0, 0, 0, 0, 0, 0, 19995, 0, 0, 0, 0, 33325, 2070, 0, 11070, 0, 0, 0, 5238, 6759, 0, 0, 14085, 0, 0, 36356, 0, 0, 0, 5913, 0, 0, 0, 0, 11826, 0, 0, 7884, 0, 0, 0, 0, 23652, 0, 0], "012010324315201432010": [3626, 0, -12054, 0, 13230, 0, 0, 1456, 0, 0, 784, 0, 12054, 0, 0, 0, 0, 12250, 0, 14406, 0, 0, 10472, 0, 0, 0, 0, 400, 1040, 0, 0, 0, 0, 0, 2618, 0, 0, 1393, 4284, 280, 0, 0, 224, 0, 5299, 0, 0, 0, 0, 0, 434, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 196, 0, 0, 0, 0, 392, 0, 0, 392, 0, 0], "012010342103215403210": [5261, -5886, 0, 0, -11544, 0, 0, 1072, 0, 0, 864, 0, 0, 0, 0, 0, 0, 0, 20952, 0, 11544, 0, 0, 0, 0, 1868, 0, 0, 0, 0, 68, 500, 0, 0, 2761, 0, 0, 0, 0, 4867, 0, 0, 2136, 128, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 962, 0, 0, 432, 0, 0, 0, 0, 0, 0, 1924, 0, 0, 5772, 0, 0, 0, 0], "012010342103215430210": [-1730, 0, 0, -294, 0, 0, 0, 1496, 0, 0, 390, 0, 0, 0, 0, 0, 0, 0, 11262, 0, 0, 5196, 0, 0, 0, 1501, 0, 0, 0, 0, 385, 580, 0, 0, 1154, 0, 0, 0, 0, 1925, 0, 0, 1875, 976, 0, 282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 866, 817, 1128, 0, 0, 0, 0, 0, 0, 0, 1732, 1634, 0, 0, 0, 0, 0, 0], "012010342103215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012010342103251432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 0, 17622, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010342130215403210": [5783, -6768, 0, 0, -8160, 0, 0, 468, 0, 0, 3870, 0, 0, 0, 0, 0, 0, 0, 15462, 0, 8160, 0, 0, 0, 0, 741, 0, 0, 0, 0, 3597, 788, 0, 0, 1843, 0, 0, 4744, 0, 0, 0, 0, 858, 0, 0, 0, 156, 0, 0, 0, 0, 0, 0, 489, 0, 680, 0, 0, 1935, 0, 0, 0, 0, 0, 0, 1360, 0, 0, 4080, 0, 0, 0, 0], "012010342130215430210": [-1730, 0, 0, -294, 0, 0, 0, 1496, 0, 0, 390, 0, 0, 0, 0, 0, 0, 0, 11262, 0, 0, 5196, 0, 0, 0, 1501, 0, 0, 0, 0, 385, 580, 0, 0, 1154, 0, 0, 0, 0, 1925, 0, 0, 1875, 976, 0, 282, 0, 0, 0, 0, 0, 0, 0, 0, 0, 866, 817, 1128, 0, 0, 0, 0, 0, 0, 0, 1732, 1634, 0, 0, 0, 0, 0, 0], "012010342130215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012010342130251432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 0, 17622, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010342132015403210": [1517, -1710, 0, 0, -3096, 0, 0, 304, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 5640, 0, 3096, 0, 0, 0, 0, 476, 0, 0, 0, 0, 20, 116, 0, 0, 745, 0, 0, 0, 0, 1299, 0, 0, 552, 48, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0, 0], "012010342132015430210": [-3443, 0, 0, -78, 0, 0, 0, 2768, 0, 0, 702, 0, 0, 0, 0, 0, 0, 0, 20892, 0, 0, 9804, 0, 0, 0, 2965, 0, 0, 0, 0, 505, 856, 0, 0, 2237, 0, 0, 0, 0, 3794, 0, 0, 3657, 1456, 0, 0, 0, 0, 564, 0, 0, 0, 0, 0, 0, 1070, 1621, 2256, 0, 0, 0, 0, 0, 0, 0, 3268, 3242, 0, 0, 0, 0, 0, 0], "012010342132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012010342132051432010": [5910, 0, -11814, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 0, 0, 0, 15330, 11796, 0, 7560, 0, 0, 6765, 0, 0, 108, 0, 108, 0, 0, 0, 2037, 0, 0, 1182, 0, 0, 0, 0, 2150, 0, 0, 0, 0, 0, 0, 540, 0, 0, 0, 1881, 0, 0, 3976, 0, 0, 144, 522, 0, 0, 0, 0, 1260, 0, 0, 840, 0, 0, 0, 0, 2520, 0, 0], "012010342132501432010": [6389, 0, -13989, 0, 0, 0, 0, 0, 0, 0, 1014, 0, 0, 0, 0, 0, 17622, 0, 0, 9342, 0, 0, 9780, 0, 0, 1258, 454, 70, 0, 0, 0, 0, 0, 0, 2445, 0, 0, 0, 542, 4075, 0, 0, 1188, 0, 0, 0, 350, 0, 0, 0, 1776, 0, 0, 4830, 0, 0, 0, 525, 0, 0, 0, 0, 1557, 0, 0, 1038, 0, 0, 0, 0, 3114, 0, 0], "012010342310215403210": [5261, -5886, 0, 0, -11544, 0, 0, 1072, 0, 0, 864, 0, 0, 0, 0, 0, 0, 0, 20952, 0, 11544, 0, 0, 0, 0, 1868, 0, 0, 0, 0, 68, 500, 0, 0, 2761, 0, 0, 0, 0, 4867, 0, 0, 2136, 128, 0, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 962, 0, 0, 432, 0, 0, 0, 0, 0, 0, 1924, 0, 0, 5772, 0, 0, 0, 0], "012010342310215430210": [-3443, 0, 0, -78, 0, 0, 0, 2768, 0, 0, 702, 0, 0, 0, 0, 0, 0, 0, 20892, 0, 0, 9804, 0, 0, 0, 2965, 0, 0, 0, 0, 505, 856, 0, 0, 2237, 0, 0, 0, 0, 3794, 0, 0, 3657, 1456, 0, 0, 0, 0, 564, 0, 0, 0, 0, 0, 0, 1070, 1621, 2256, 0, 0, 0, 0, 0, 0, 0, 3268, 3242, 0, 0, 0, 0, 0, 0], "012010342310215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012010342310251432010": [5910, 0, -15168, 0, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 3942, 0, 0, 25212, 0, 11826, 0, 0, 12936, 0, 0, 2052, 0, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0, 0, 0, 5390, 252, 0, 2376, 0, 0, 0, 432, 2691, 0, 0, 1629, 0, 0, 4624, 0, 0, 0, 0, 0, 0, 0, 0, 1971, 0, 0, 0, 0, 0, 0, 0, 3942, 0, 0], "012010342310524310210": [-120, 276, 0, -370, 0, 0, 0, 0, 0, 0, 206, 0, 0, 0, 802, 0, 450, 0, 0, 0, 310, 0, 0, 0, 0, 24, 0, 24, 0, 0, 110, 0, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 164, 0, 0, 43, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 288, 144, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010342310524312010": [-732, 1644, 0, -1926, 0, 0, 0, 312, 0, 0, 1482, 0, 0, 0, 2394, 0, 1950, 0, 0, 0, 1626, 0, 0, 0, 0, 390, 0, 468, 0, 0, 0, 0, 0, 732, 0, 0, 0, 0, 0, 406, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 45, 0, 0, 464, 0, 0, 0, 0, 1704, 156, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012010342312015403210": [1517, -1710, 0, 0, -3096, 0, 0, 304, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 5640, 0, 3096, 0, 0, 0, 0, 476, 0, 0, 0, 0, 20, 116, 0, 0, 745, 0, 0, 0, 0, 1299, 0, 0, 552, 48, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0, 0], "012010342312015430210": [-3443, 0, 0, -78, 0, 0, 0, 2768, 0, 0, 702, 0, 0, 0, 0, 0, 0, 0, 20892, 0, 0, 9804, 0, 0, 0, 2965, 0, 0, 0, 0, 505, 856, 0, 0, 2237, 0, 0, 0, 0, 3794, 0, 0, 3657, 1456, 0, 0, 0, 0, 564, 0, 0, 0, 0, 0, 0, 1070, 1621, 2256, 0, 0, 0, 0, 0, 0, 0, 3268, 3242, 0, 0, 0, 0, 0, 0], "012010342312015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012010342312051432010": [210, 0, -420, 0, 36, 0, 0, 0, 0, 0, 24, 0, 0, 0, 96, 0, 474, 348, 0, 360, 0, 0, 267, 0, 0, 0, 0, 0, 0, 0, 24, 99, 0, 0, 42, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 12, 0, 0, 108, 0, 0], "012010342312501432010": [49485, 0, -114927, 0, 0, 0, 0, 3888, 0, 0, 0, 0, 0, 0, 0, 0, 162798, 0, 0, 70956, 0, 0, 79980, 0, 0, 10098, 0, 0, 0, 0, 0, 0, 0, 0, 19995, 0, 0, 0, 0, 33325, 2070, 0, 11070, 0, 0, 0, 5238, 6759, 0, 0, 14085, 0, 0, 36356, 0, 0, 0, 5913, 0, 0, 0, 0, 11826, 0, 0, 7884, 0, 0, 0, 0, 23652, 0, 0], "012010342510324310210": [0, 1470, 0, 56, 0, 1484, 0, 0, 0, 0, 3836, 0, 0, 0, 7518, 0, 6776, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 508, 548, 0, 1764, 0, 0, 1855, 371, 0, 0, 0, 0, 0, 0, 371, 0, 196, 0, 0, 0, 0, 238, 14, 0, 0, 0, 0, 0, 875, 0, 0, 0, 0, 980, 28, 0, 0, 0, 1260, 0, 0, 0, 0, 0, 0, 0], "012010342510324312010": [-21, 0, 84, 0, 0, 210, 0, 0, 0, 0, 210, 0, 0, 0, 210, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 30, 0, 0, 0, 0, 21, 0, 0, 0, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0], "012010342510342310210": [0, 0, 0, 99504, 0, 0, 0, 23232, 0, 0, 218352, 0, 0, 0, 298512, 0, 280200, 0, 0, 0, 0, 0, 58908, 0, 0, 56040, 0, 61848, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73764, 0, 14727, 0, 9000, 0, 0, 0, 0, 1728, 0, 0, 0, 0, 0, 0, 22817, 0, 29196, 0, 0, 0, 22284, 0, 0, 0, 78544, 18312, 0, 0, 0, 0, 0, 0], "012010342510342312010": [-678, 0, 0, 12468, 0, 0, 0, 2916, 0, 0, 24531, 0, 0, 0, 33336, 0, 31575, 0, 0, 0, 0, 0, 0, 0, 0, 6315, 0, 7044, 0, 0, 0, 0, 0, 678, 0, 0, 0, 0, 0, 10299, 0, 0, 0, 393, 0, 0, 1491, 0, 0, 6052, 1174, 0, 0, 0, 0, 1626, 0, 1761, 0, 0, 0, 6234, 0, 0, 0, 6369, 0, 0, 0, 0, 0, 0, 0], "012010342534102103210": [4616, 0, 0, 0, -13848, 0, 0, 8544, 0, 0, 43924, 0, 0, 0, 0, 0, 103968, 0, 0, 0, 0, 3508, 0, 0, 0, 10680, 0, 12816, 0, 0, 3340, 0, 0, 99, 13627, 0, 0, 0, 31710, 0, 0, 14504, 0, 0, 8440, 0, 0, 9044, 0, 13566, 0, 0, 0, 0, 0, 0, 0, 0, 25424, 0, 0, 1708, 0, 0, 0, 0, 12712, 0, 6924, 45060, 0, 0, 0], "012010342534102130210": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 0, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 565, 4306, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534102132010": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 452, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 0, 4193, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534102310210": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 0, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 565, 4306, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534102312010": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 452, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 0, 4193, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534120103210": [4616, 0, 0, 0, -13848, 0, 0, 8544, 0, 0, 43924, 0, 0, 0, 0, 0, 103968, 0, 0, 0, 0, 3508, 0, 0, 0, 10680, 0, 12816, 0, 0, 3340, 0, 0, 99, 13627, 0, 0, 0, 31710, 0, 0, 14504, 0, 0, 8440, 0, 0, 9044, 0, 13566, 0, 0, 0, 0, 0, 0, 0, 0, 25424, 0, 0, 1708, 0, 0, 0, 0, 12712, 0, 6924, 45060, 0, 0, 0], "012010342534120130210": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 0, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 565, 4306, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534120132010": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 452, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 0, 4193, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534120310210": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 0, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 565, 4306, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534120312010": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 452, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 0, 4193, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534123010210": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 0, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 565, 4306, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012010342534123012010": [149, 1754, 0, 0, -4832, 0, 0, 2732, 0, 0, 14224, 0, 0, 0, 0, 0, 34624, 0, 0, 0, 0, 0, 0, 452, 0, 3415, 0, 4098, 0, 0, 1247, 0, 0, 0, 4193, 0, 0, 0, 10408, 0, 0, 4306, 0, 0, 2794, 0, 0, 3176, 0, 4764, 0, 0, 0, 0, 0, 0, 0, 0, 8320, 0, 0, 1208, 0, 0, 0, 0, 4160, 0, 2416, 14896, 0, 0, 0], "012013021043215403210": [537, -594, 0, 0, -1236, 0, 0, 120, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 2220, 0, 1236, 0, 0, 0, 0, 222, 0, 0, 0, 54, 60, 0, 0, 0, 309, 0, 0, 0, 0, 549, 0, 0, 252, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0, 0], "012013021043215430210": [882, 0, 0, 0, -22716, 0, 0, 0, 0, 0, 12588, 0, 0, 0, 29340, 0, 0, 0, 40140, 0, 0, 15144, 0, 0, 0, 5292, 0, 0, 0, 9633, 11019, 0, 624, 0, 4410, 0, 0, 0, 0, 9114, 0, 0, 5292, 3024, 0, 1260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5600, 0, 5040, 0, 0, 0, 0, 0, 0, 0, 11200, 0, 0, 26028, 0, 7572, 0, 0], "012013021043215432010": [-6057, 0, 0, 0, 0, 0, 0, 4608, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36342, 0, 0, 0, 14967, 0, 0, 4644, 0, 0, 0, 0, 687, 687, 0, 0, 3570, 0, 0, 0, 0, 5721, 241, 0, 5796, 6096, 0, 6468, 0, 0, 0, 0, 2181, 0, 0, 0, 8624, 6468, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013021043251432010": [7500, 0, -13290, 0, -4320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1170, 0, 0, 16800, 0, 0, 0, 0, 4200, 0, 0, 0, 0, 0, 0, 90, 270, 0, 450, 0, 1500, 0, 0, 0, 0, 2500, 0, 0, 0, 0, 0, 144, 432, 0, 0, 0, 2250, 0, 0, 5000, 0, 0, 0, 360, 0, 0, 0, 0, 720, 0, 0, 1395, 0, 0, 2745, 0, 1440, 0, 0], "012013021403215403210": [1035, -1146, 0, 0, -2160, 0, 0, 180, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 3840, 0, 2160, 0, 0, 0, 0, 333, 0, 0, 0, 0, 0, 0, 0, 0, 540, 0, 0, 0, 0, 900, 51, 0, 378, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 400, 0, 0, 1200, 0, 0, 0, 0], "012013021403215430210": [-26956, 0, 0, 0, -36072, 0, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 233880, 0, 0, 105720, 0, 0, 0, 25991, 0, 0, 0, 0, 12956, 12956, 0, 0, 23191, 0, 0, 0, 0, 34333, 5373, 0, 31698, 18620, 0, 5856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18622, 13612, 23424, 0, 0, 0, 0, 0, 0, 0, 37244, 27224, 0, 18036, 0, 12024, 0, 0], "012013021403215432010": [-49297, 0, 0, 0, 48528, 0, 0, 28708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 198726, 0, 0, 0, 90120, 0, 0, 28673, 0, 0, 0, 0, 6194, 0, 0, 0, 22530, 0, 0, 0, 6194, 31356, 2053, 0, 35850, 27540, 0, 29944, 0, 0, 0, 0, 0, 0, 0, 0, 35432, 21182, 0, 8088, 0, 5392, 0, 0, 0, 0, 0, 0, 8088, 16176, 0, 24264, 0, 0, 0], "012013021403251432010": [84162, 0, -172392, 0, 0, 0, 0, 0, 0, 0, 22680, 0, 0, 36612, 0, 0, 0, 184596, 0, 0, 0, 0, 46392, 0, 0, 0, 0, 0, 3888, 10449, 4779, 0, 0, 0, 17610, 0, 0, 0, 0, 20038, 0, 6012, 972, 2268, 0, 0, 0, 0, 0, 0, 25200, 0, 0, 59642, 0, 0, 0, 5670, 0, 0, 0, 0, 0, 0, 0, 6102, 0, 0, 18306, 0, 0, 0, 0], "012013021430215403210": [1035, -1146, 0, 0, -2160, 0, 0, 180, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 3840, 0, 2160, 0, 0, 0, 0, 333, 0, 0, 0, 0, 0, 0, 0, 0, 540, 0, 0, 0, 0, 900, 51, 0, 378, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 400, 0, 0, 1200, 0, 0, 0, 0], "012013021430215430210": [-26956, 0, 0, 0, -36072, 0, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 233880, 0, 0, 105720, 0, 0, 0, 25991, 0, 0, 0, 0, 12956, 12956, 0, 0, 23191, 0, 0, 0, 0, 34333, 5373, 0, 31698, 18620, 0, 5856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18622, 13612, 23424, 0, 0, 0, 0, 0, 0, 0, 37244, 27224, 0, 18036, 0, 12024, 0, 0], "012013021430215432010": [-36705, 0, 0, 0, 0, 0, 0, 3204, 0, 0, 61024, 0, 0, 0, 0, 0, 0, 0, 220230, 0, 0, 0, 90903, 0, 0, 7341, 0, 0, 0, 0, 40331, 9819, 0, 0, 20271, 0, 0, 0, 0, 0, 35164, 0, 8142, 29268, 0, 28156, 0, 0, 0, 0, 1293, 0, 0, 0, 32456, 24342, 0, 15256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013021430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012013021430251432010": [146, 0, -991, 0, 1137, 0, 0, 1800, 0, 0, 96, 0, 0, 5865, 0, 3650, 0, 814, 0, 4995, 0, 0, 2920, 0, 0, 0, 0, 0, 1704, 0, 0, 0, 0, 0, 730, 0, 0, 73, 0, 0, 0, 0, 876, 99, 0, 0, 435, 0, 0, 0, 0, 0, 0, 0, 0, 205, 0, 0, 1134, 0, 0, 0, 643, 0, 0, 0, 0, 0, 2364, 0, 1286, 0, 0], "012013021430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012013021430521432010": [2262, -2466, -1650, 0, 2679, 0, 0, 2415, 0, 0, 0, 0, 0, 11719, 0, 7276, 0, 0, 0, 10947, 0, 0, 5784, 0, 0, 0, 0, 0, 2553, 46, 0, 0, 0, 0, 1446, 0, 0, 1131, 0, 0, 0, 0, 1242, 483, 0, 0, 0, 0, 0, 0, 0, 0, 0, 294, 0, 757, 0, 0, 2260, 0, 0, 0, 1378, 0, 0, 0, 0, 0, 4520, 0, 2756, 0, 0], "012013021432015403210": [0, 0, 1584, 0, -13952, 0, 0, 0, 0, 0, 0, 0, 0, 56320, 0, 0, 24204, 0, 21568, 0, 13952, 0, 0, 0, 0, 1998, 9990, 0, 14988, 2332, 0, 0, 1108, 0, 4596, 0, 0, 0, 0, 0, 0, 0, 5745, 0, 7992, 0, 10020, 0, 0, 0, 156, 0, 0, 0, 0, 0, 591, 0, 17568, 0, 11712, 0, 0, 0, 0, 0, 0, 0, 35136, 0, 0, 0, 0], "012013021432015430210": [0, 0, -62052, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 914064, 0, 0, 392016, 0, 248208, 0, 0, 133296, 0, 0, 0, 36417, 182085, 0, 256512, 36948, 0, 0, 47112, 0, 80436, 0, 0, 0, 0, 0, 0, 0, 100545, 0, 144516, 0, 141252, 0, 0, 0, 0, 0, 0, 0, 0, 384, 6703, 0, 228516, 0, 196776, 0, 0, 0, 0, 0, 44432, 0, 457032, 0, 0, 0, 0], "012013021432015432010": [0, 0, -43360, 0, 37116, 0, 0, 0, 0, 0, 0, 0, 0, 169152, 0, 0, 83288, 0, 99208, 0, 0, 0, 38624, 0, 0, 8130, 40650, 0, 46020, 0, 0, 0, 8752, 0, 18408, 0, 0, 0, 0, 0, 4500, 0, 19635, 0, 0, 0, 13092, 0, 0, 0, 0, 0, 0, 0, 0, 10840, 1909, 0, 0, 0, 44012, 0, 0, 0, 0, 0, 6186, 132036, 264072, 18558, 0, 0, 0], "012013021432051430210": [1177, 0, -1410, -4416, 5778, 0, 0, 0, 0, 0, 0, 0, 0, 10086, 0, 0, 5790, 270, 0, 5778, 0, 4416, 0, 0, 0, 194, 2147, 0, 2760, 0, 0, 0, 0, 0, 1104, 0, 0, 0, 0, 0, 269, 0, 884, 0, 0, 0, 730, 0, 0, 0, 282, 0, 0, 1565, 0, 0, 0, 0, 3285, 0, 2190, 0, 0, 0, 0, 0, 0, 0, 2154, 0, 0, 0, 0], "012013021432051432010": [3468, 0, -8682, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13704, 13920, 0, 0, 0, 0, 3840, 0, 0, 549, 1197, 216, 0, 0, 0, 0, 0, 0, 960, 0, 0, 0, 0, 1672, 0, 0, 333, 0, 0, 0, 1476, 198, 0, 0, 1854, 0, 0, 2894, 0, 0, 1107, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013021432501430210": [5460, 0, -7650, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 26184, 0, 0, 21668, 14648, 0, 12330, 0, 11280, 0, 0, 0, 192, 6420, 0, 7872, 548, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 0, 2160, 376, 0, 0, 0, 0, 0, 0, 1530, 0, 0, 6596, 0, 0, 0, 0, 0, 0, 1880, 0, 0, 0, 0, 5129, 0, 0, 15387, 0, 5640, 0, 0], "012013021432501432010": [6284, 0, -31998, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 127608, 37320, 0, 9936, 0, 0, 29856, 0, 0, 2191, 17239, 0, 18660, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0, 1204, 0, 6856, 0, 0, 0, 368, 30582, 0, 0, 1422, 0, 0, 10666, 0, 0, 0, 0, 0, 0, 1104, 0, 1656, 0, 0, 0, 0, 0, 0, 0, 3312, 0, 0], "012013021435021430210": [1661, -1932, 0, -2308, 4812, 0, 0, 0, 0, 0, 0, 0, 0, 5596, 0, 0, 3006, 0, 0, 4812, 0, 2308, 0, 0, 0, 0, 861, 0, 1224, 121, 0, 0, 0, 0, 577, 0, 0, 400, 0, 0, 0, 0, 306, 90, 0, 0, 150, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 1350, 0, 900, 0, 0, 0, 0, 0, 0, 0, 392, 0, 0, 0, 0], "012013021435021432010": [0, 0, -4990, 0, 15785, 0, 0, 0, 0, 0, 0, 0, 0, 19385, 0, 0, 11610, 0, 0, 15785, 0, 0, 12190, 2902, 0, 2550, 1140, 0, 0, 0, 0, 0, 0, 0, 2322, 0, 0, 5805, 0, 0, 470, 0, 2550, 90, 0, 0, 0, 0, 0, 3600, 0, 0, 0, 0, 0, 1585, 0, 0, 900, 150, 750, 0, 0, 0, 0, 0, 0, 0, 1800, 0, 0, 0, 0], "012013021435201430210": [2092, -1512, -960, -5360, 7464, 0, 0, 0, 0, 0, 0, 0, 0, 16040, 0, 0, 0, 7392, 0, 7464, 0, 5360, 0, 0, 0, 55, 2367, 0, 4388, 692, 0, 0, 0, 0, 1340, 0, 0, 0, 0, 0, 0, 0, 1152, 0, 2892, 0, 3000, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 4824, 0, 3216, 0, 0, 0, 0, 0, 0, 0, 4288, 0, 0, 0, 0], "012013021435201432010": [0, 0, -2424, 0, 4848, 0, 0, 0, 0, 0, 0, 0, 0, 4848, 0, 0, 0, 8168, 0, 9888, 0, 0, 5308, 0, 0, 303, 1515, 0, 2040, 0, 0, 2044, 0, 0, 816, 0, 0, 0, 0, 0, 276, 0, 813, 0, 1212, 0, 1116, 1140, 0, 0, 0, 0, 0, 0, 0, 0, 91, 0, 0, 0, 560, 0, 840, 0, 0, 0, 0, 0, 0, 0, 1680, 0, 0], "012013021435204132010": [6788, -5148, -7081, 0, 6668, 0, 0, 0, 0, 0, 0, 0, 0, 13336, 0, 0, 0, 8004, 0, 0, 7026, 0, 6160, 0, 0, 0, 0, 0, 912, 304, 0, 0, 0, 0, 1540, 0, 0, 3394, 0, 0, 0, 0, 228, 0, 2394, 0, 1596, 0, 0, 0, 738, 0, 0, 1320, 0, 0, 0, 0, 1667, 0, 0, 0, 923, 0, 0, 0, 0, 0, 3334, 3334, 0, 0, 0], "012013021435240103210": [452, -540, -115, 0, 224, 0, 0, 0, 0, 0, 0, 0, 0, 844, 0, 0, 0, 0, 396, 0, 0, 80, 0, 0, 0, 0, 0, 0, 48, 16, 0, 0, 120, 0, 100, 0, 0, 226, 0, 0, 0, 0, 12, 0, 126, 0, 84, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 155, 0, 0, 115, 0, 0, 0, 0, 0, 0, 310, 310, 0, 0, 0], "012013021435240130210": [652, -780, -145, 0, 284, 0, 0, 0, 0, 0, 0, 0, 0, 1144, 0, 0, 0, 0, 576, 0, 140, 0, 0, 0, 0, 0, 0, 0, 48, 16, 0, 0, 140, 0, 140, 0, 0, 326, 0, 0, 0, 0, 12, 0, 126, 0, 84, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 215, 0, 0, 145, 0, 0, 0, 0, 0, 0, 430, 430, 0, 0, 0], "012013021435240132010": [925, -1622, 272, 0, 736, 0, 0, 0, 0, 0, 0, 0, 0, 3648, 0, 0, 0, 0, 2176, 0, 2544, 0, 1696, 0, 0, 0, 925, 0, 1144, 56, 0, 0, 0, 0, 424, 0, 0, 0, 0, 0, 17, 0, 286, 0, 228, 0, 152, 0, 0, 576, 0, 0, 0, 0, 0, 0, 0, 0, 728, 0, 0, 0, 272, 0, 0, 0, 0, 0, 1456, 1456, 0, 0, 0], "012013021435243010210": [5244, -9256, 0, 0, 7408, 0, 0, 0, 0, 0, 0, 0, 0, 51152, 0, 0, 0, 0, 0, 20520, 0, 0, 0, 0, 0, 1059, 10539, 0, 14676, 1732, 0, 0, 5368, 2684, 5368, 0, 0, 0, 0, 0, 0, 0, 4728, 0, 5468, 0, 5664, 0, 0, 6056, 0, 0, 0, 0, 0, 0, 0, 0, 10936, 0, 6056, 12112, 0, 0, 0, 0, 0, 0, 21872, 3704, 0, 0, 0], "012013021435243012010": [26220, -46280, 0, 0, 37040, 0, 0, 0, 0, 0, 0, 0, 0, 255760, 0, 0, 0, 0, 0, 102600, 0, 0, 0, 10736, 0, 5295, 52695, 0, 73380, 8660, 0, 0, 26840, 0, 24156, 0, 0, 0, 0, 0, 0, 0, 23640, 0, 27340, 0, 28320, 0, 0, 30280, 0, 0, 0, 0, 0, 0, 0, 0, 54680, 0, 30280, 60560, 0, 0, 0, 0, 0, 0, 109360, 18520, 0, 0, 0], "012013024103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013024103215430210": [0, 0, -25092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100368, 0, 0, 47088, 0, 0, 0, 4626, 23130, 0, 16524, 0, 20652, 4128, 0, 0, 10740, 0, 0, 0, 0, 0, 6224, 0, 8757, 1260, 0, 5376, 0, 0, 0, 0, 0, 0, 0, 0, 1936, 7848, 123, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0], "012013024103215432010": [0, 0, -72240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 288960, 0, 0, 0, 112896, 0, 0, 37065, 44205, 2040, 1020, 0, 0, 0, 0, 0, 28224, 0, 0, 0, 0, 47040, 0, 0, 35280, 0, 0, 16520, 0, 0, 35364, 0, 13552, 0, 0, 0, 30632, 18060, 0, 0, 0, 0, 66080, 0, 49560, 0, 0, 0, 66080, 0, 0, 0, 0, 0, 0], "012013024103251432010": [3768, 0, -8040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9552, 0, 3888, 0, 0, 4704, 0, 0, 336, 60, 0, 0, 165, 219, 0, 0, 0, 1176, 0, 0, 0, 384, 1796, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2644, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012013024130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013024130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013024130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013024130251432010": [3576, 0, -7656, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9168, 0, 3888, 0, 0, 4320, 0, 0, 336, 60, 0, 0, 165, 219, 384, 0, 0, 984, 0, 0, 0, 0, 1732, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2516, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012013024132015403210": [168, 0, -210, 0, -1386, 0, 0, 504, 0, 0, 0, 0, 504, 0, 0, 0, 2100, 0, 2604, 0, 1386, 0, 0, 0, 0, 0, 0, 48, 360, 0, 0, 714, 0, 0, 168, 0, 0, 0, 0, 56, 0, 0, 168, 0, 0, 0, 0, 420, 0, 0, 42, 0, 0, 112, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 315, 0, 0, 945, 0, 0, 0, 0], "012013024132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013024132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013024132051432010": [2100, 0, -4260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5100, 4440, 0, 2160, 0, 0, 2190, 0, 0, 0, 0, 0, 0, 45, 135, 510, 0, 0, 420, 0, 0, 0, 0, 700, 0, 0, 0, 0, 0, 72, 216, 0, 0, 0, 630, 0, 0, 1400, 0, 0, 0, 180, 0, 0, 0, 0, 360, 0, 0, 240, 0, 0, 0, 0, 720, 0, 0], "012013024132501432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012013024135201432010": [690, 0, -2034, 0, 1998, 0, 0, 0, 0, 0, 0, 0, 1998, 0, 0, 0, 0, 2202, 0, 2430, 0, 0, 1800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 450, 0, 0, 321, 780, 16, 0, 0, 0, 0, 963, 0, 0, 0, 0, 0, 90, 0, 0, 32, 0, 0, 0, 36, 0, 0, 0, 0, 72, 0, 0, 48, 0, 0, 0, 0, 144, 0, 0], "012013024310215403210": [165, -38, -200, 0, -168, 0, 0, 0, 0, 0, 0, 24, 24, 0, 96, 0, 0, 0, 336, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 36, 0, 0, 33, 0, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 16, 0, 50, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0], "012013024310215430210": [0, 0, -25416, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 101664, 0, 0, 47088, 0, 0, 0, 3906, 19530, 0, 15876, 0, 20868, 4992, 0, 0, 10524, 0, 0, 0, 0, 0, 7040, 0, 7875, 1980, 0, 3216, 0, 0, 0, 0, 0, 0, 0, 0, 364, 7848, 1221, 11772, 0, 0, 0, 0, 0, 0, 0, 15696, 15696, 0, 0, 0, 0, 0, 0], "012013024310215432010": [0, 0, -3360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5640, 13440, 0, 0, 0, 9000, 3288, 0, 630, 3150, 0, 3240, 645, 2595, 0, 0, 0, 1428, 0, 0, 0, 0, 0, 460, 0, 1440, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1880, 840, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013024310251432010": [1407, 0, -3066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 192, 60, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "012013024312015403210": [168, -168, 0, 0, -1386, 0, 0, 378, 0, 0, 0, 0, 0, 0, 0, 0, 2100, 0, 2604, 0, 1386, 0, 0, 0, 0, 0, 0, 12, 342, 0, 0, 714, 0, 0, 168, 0, 0, 0, 0, 56, 0, 0, 168, 0, 0, 0, 126, 546, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 231, 0, 0, 693, 0, 0, 0, 0], "012013024312015430210": [-58412, 0, 0, 0, -42120, 0, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 434712, 0, 0, 201432, 0, 0, 0, 53539, 0, 0, 0, 0, 18892, 18892, 0, 0, 45635, 0, 0, 0, 0, 69761, 9009, 0, 64890, 27820, 0, 0, 0, 0, 11712, 0, 0, 0, 0, 0, 0, 23030, 28892, 46848, 0, 0, 0, 0, 0, 0, 0, 69484, 57784, 0, 21060, 0, 14040, 0, 0], "012013024312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013024312051432010": [285, 0, -570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 710, 570, 0, 360, 0, 0, 325, 0, 0, 0, 0, 0, 0, 0, 15, 85, 0, 0, 60, 0, 0, 0, 0, 95, 5, 0, 0, 0, 0, 8, 24, 0, 0, 0, 85, 0, 0, 190, 0, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "012013024312501432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012013024315201432010": [13786, 0, -42522, 0, 43686, 0, 0, 1344, 0, 0, 384, 0, 43686, 0, 0, 0, 0, 46050, 0, 52758, 0, 0, 38568, 0, 0, 0, 0, 0, 960, 0, 0, 0, 0, 0, 9642, 0, 0, 5813, 16060, 720, 0, 0, 576, 0, 20319, 0, 0, 0, 0, 0, 1698, 0, 0, 0, 0, 0, 0, 852, 0, 0, 0, 0, 1512, 0, 0, 1008, 0, 0, 0, 0, 3024, 0, 0], "012013042103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013042103215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012013042103215432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013042103251432010": [3768, 0, -8040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9552, 0, 3888, 0, 0, 4704, 0, 0, 336, 60, 0, 0, 165, 219, 0, 0, 0, 1176, 0, 0, 0, 384, 1796, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2644, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012013042130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013042130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013042130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013042130251432010": [3576, 0, -7656, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9168, 0, 3888, 0, 0, 4320, 0, 0, 336, 60, 0, 0, 165, 219, 384, 0, 0, 984, 0, 0, 0, 0, 1732, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2516, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012013042132015403210": [66, 0, -90, 0, -234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 432, 0, 234, 0, 0, 0, 0, 24, 12, 0, 0, 0, 6, 90, 0, 0, 36, 0, 0, 0, 0, 58, 6, 0, 24, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 117, 0, 0, 0, 0], "012013042132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013042132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013042132051432010": [2100, 0, -4260, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5100, 4440, 0, 2160, 0, 0, 2190, 0, 0, 0, 0, 0, 0, 45, 135, 510, 0, 0, 420, 0, 0, 0, 0, 700, 0, 0, 0, 0, 0, 72, 216, 0, 0, 0, 630, 0, 0, 1400, 0, 0, 0, 180, 0, 0, 0, 0, 360, 0, 0, 240, 0, 0, 0, 0, 720, 0, 0], "012013042132501432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013042310215403210": [2689, -3078, 0, 0, -4728, 0, 0, 752, 0, 576, 0, 0, 0, 0, 0, 0, 0, 0, 8712, 0, 4728, 0, 0, 0, 0, 556, 0, 0, 0, 0, 196, 196, 0, 0, 1133, 0, 0, 0, 0, 1823, 0, 0, 744, 112, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 442, 0, 0, 0, 192, 0, 0, 0, 0, 0, 980, 0, 0, 2364, 0, 0, 0, 0], "012013042310215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012013042310215432010": [-6706, 0, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40236, 0, 0, 0, 13608, 0, 0, 6713, 0, 0, 0, 0, 2366, 4100, 3468, 0, 5845, 0, 0, 0, 0, 8953, 1449, 0, 7896, 3668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013042310251432010": [1407, 0, -3066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 192, 60, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "012013042312015403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013042312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013042312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013042312051432010": [810, 0, -1632, 0, 48, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 2102, 1572, 0, 1092, 0, 0, 943, 0, 0, 12, 0, 12, 0, 0, 0, 295, 0, 0, 162, 0, 0, 0, 0, 290, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 255, 0, 0, 544, 0, 0, 16, 0, 0, 0, 116, 0, 174, 0, 0, 0, 0, 0, 0, 0, 348, 0, 0], "012013042312501432010": [5910, 0, -15168, 0, 0, 0, 0, 1296, 0, 0, 0, 0, 0, 0, 3942, 0, 25212, 0, 0, 11826, 0, 0, 12936, 0, 0, 2052, 0, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0, 0, 0, 5390, 252, 0, 2376, 0, 0, 0, 432, 2691, 0, 0, 1629, 0, 0, 4624, 0, 0, 0, 0, 0, 0, 0, 0, 1971, 0, 0, 0, 0, 0, 0, 0, 3942, 0, 0], "012013042534102103210": [-375, 482, 0, 0, -80, 0, 0, 60, 0, 0, 0, 416, 0, 0, 0, 0, 948, 0, 480, 0, 0, 0, 0, 0, 0, 75, 0, 90, 0, 0, 131, 0, 0, 87, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 32, 0, 0, 0, 58, 124, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 0, 62, 0, 248, 434, 0, 0, 0], "012013042534102130210": [-375, 482, 0, 0, -80, 0, 0, 60, 0, 0, 0, 416, 0, 0, 0, 0, 948, 0, 480, 0, 0, 0, 0, 0, 0, 75, 0, 90, 0, 0, 131, 0, 0, 87, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 32, 0, 0, 0, 58, 124, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 0, 62, 0, 248, 434, 0, 0, 0], "012013042534102132010": [-375, 482, 0, 0, -80, 0, 0, 60, 0, 0, 0, 416, 0, 0, 0, 0, 948, 0, 480, 0, 0, 0, 0, 0, 0, 75, 0, 90, 0, 0, 131, 0, 0, 87, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 32, 0, 0, 0, 58, 124, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 0, 62, 0, 248, 434, 0, 0, 0], "012013042534102310210": [-375, 482, 0, 0, -80, 0, 0, 60, 0, 0, 0, 416, 0, 0, 0, 0, 948, 0, 480, 0, 0, 0, 0, 0, 0, 75, 0, 90, 0, 0, 131, 0, 0, 87, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 32, 0, 0, 0, 58, 124, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 0, 62, 0, 248, 434, 0, 0, 0], "012013042534102312010": [-375, 482, 0, 0, -80, 0, 0, 60, 0, 0, 0, 416, 0, 0, 0, 0, 948, 0, 480, 0, 0, 0, 0, 0, 0, 75, 0, 90, 0, 0, 131, 0, 0, 87, 0, 0, 0, 0, 144, 0, 0, 0, 0, 0, 32, 0, 0, 0, 58, 124, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 0, 62, 0, 248, 434, 0, 0, 0], "012013201043215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013201043215430210": [-6516, 0, 0, 0, -36504, 0, 0, 0, 0, 0, 12464, 0, 0, 0, 0, 0, 0, 0, 112104, 0, 0, 48744, 0, 0, 0, 10017, 0, 0, 0, 0, 7716, 7716, 0, 0, 10257, 0, 0, 0, 0, 14523, 5911, 0, 10017, 7356, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 9138, 4017, 12260, 0, 0, 0, 0, 0, 0, 0, 18276, 8136, 0, 18252, 0, 12168, 0, 0], "012013201043215432010": [0, -58050, 0, 0, 0, 0, 0, 0, 0, 0, 83872, 0, 0, 0, 0, 0, 0, 0, 290250, 0, 0, 0, 115101, 0, 0, 0, 0, 0, 35280, 0, 52185, 16905, 0, 0, 24549, 0, 0, 0, 0, 0, 29155, 0, 8820, 43488, 0, 22908, 0, 0, 0, 0, 7887, 0, 0, 0, 51512, 38634, 0, 20968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013201043251432010": [10200, 0, -21012, 0, 0, 0, 0, 1296, 0, 5994, 5994, 0, 0, 0, 5508, 0, 0, 22848, 0, 0, 0, 0, 5712, 0, 0, 0, 0, 324, 0, 567, 2025, 0, 0, 0, 2040, 0, 0, 0, 0, 2584, 0, 612, 0, 1458, 0, 0, 0, 0, 0, 0, 3060, 0, 0, 9614, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 918, 0, 0, 2754, 0, 0, 0, 0], "012013201403215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013201403215430210": [-1970, 0, 0, -2820, 0, 0, 0, 3993, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20280, 0, 0, 9444, 0, 0, 0, 394, 0, 0, 3239, 0, 4167, 928, 0, 0, 2129, 0, 0, 0, 0, 0, 1269, 0, 2202, 1461, 0, 0, 0, 0, 414, 0, 0, 0, 0, 0, 0, 1160, 1104, 1656, 0, 0, 0, 0, 0, 0, 0, 3148, 2208, 0, 0, 0, 0, 0, 0], "012013201403215432010": [0, -58050, 0, 0, 0, 0, 0, 0, 0, 0, 83872, 0, 0, 0, 0, 0, 0, 0, 290250, 0, 0, 0, 115101, 0, 0, 0, 0, 0, 35280, 0, 52185, 16905, 0, 0, 24549, 0, 0, 0, 0, 0, 29155, 0, 8820, 43488, 0, 22908, 0, 0, 0, 0, 7887, 0, 0, 0, 51512, 38634, 0, 20968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013201403251432010": [57705, 0, -117714, 0, 0, 0, 0, 5184, 0, 23166, 23166, 0, 0, 20736, 0, 0, 0, 124626, 0, 0, 0, 0, 31764, 0, 0, 324, 0, 1620, 0, 0, 0, 0, 0, 0, 11865, 0, 0, 0, 810, 14543, 0, 3924, 0, 5670, 0, 0, 0, 0, 0, 0, 17190, 0, 0, 49264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3456, 0, 0, 10368, 0, 0, 0, 0], "012013201430215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013201430215430210": [-6516, 0, 0, 0, -36504, 0, 0, 0, 0, 0, 12464, 0, 0, 0, 0, 0, 0, 0, 112104, 0, 0, 48744, 0, 0, 0, 10017, 0, 0, 0, 0, 7716, 7716, 0, 0, 10257, 0, 0, 0, 0, 14523, 5911, 0, 10017, 7356, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 9138, 4017, 12260, 0, 0, 0, 0, 0, 0, 0, 18276, 8136, 0, 18252, 0, 12168, 0, 0], "012013201430215432010": [0, -58050, 0, 0, 0, 0, 0, 0, 0, 0, 83872, 0, 0, 0, 0, 0, 0, 0, 290250, 0, 0, 0, 115101, 0, 0, 0, 0, 0, 35280, 0, 52185, 16905, 0, 0, 24549, 0, 0, 0, 0, 0, 29155, 0, 8820, 43488, 0, 22908, 0, 0, 0, 0, 7887, 0, 0, 0, 51512, 38634, 0, 20968, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013201430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012013201430251432010": [98, 0, -679, 0, 777, 0, 0, 1260, 0, 0, 0, 0, 0, 3969, 0, 2450, 0, 574, 0, 3339, 0, 0, 1960, 0, 0, 0, 0, 24, 1188, 0, 0, 0, 0, 0, 490, 0, 0, 49, 0, 0, 0, 0, 588, 63, 0, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 133, 0, 0, 798, 0, 0, 0, 427, 0, 0, 0, 0, 0, 1596, 0, 854, 0, 0], "012013201430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012013201430521432010": [1332, -1488, -864, 0, 1452, 0, 0, 0, 0, 0, 0, 0, 0, 6092, 0, 3632, 0, 0, 0, 5388, 0, 0, 2832, 0, 0, 75, 1707, 0, 1908, 92, 0, 0, 0, 0, 708, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 380, 0, 0, 1160, 0, 0, 0, 656, 0, 0, 0, 0, 0, 2320, 0, 1312, 0, 0], "012013201432010543210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012013201432015043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012013201432015403210": [3168, 0, 0, 0, -43456, 0, 0, 0, 0, 0, 0, 0, 0, 188672, 0, 0, 80196, 0, 67904, 0, 43456, 0, 0, 0, 0, 5670, 31518, 0, 50532, 8228, 0, 0, 4412, 0, 15276, 0, 0, 0, 0, 0, 0, 0, 18303, 0, 29016, 0, 33180, 0, 0, 0, 564, 0, 0, 0, 0, 0, 705, 0, 58032, 0, 38688, 0, 0, 0, 0, 0, 0, 0, 116064, 0, 0, 0, 0], "012013201432015430210": [8335, 0, 0, 0, -45900, 0, 0, 0, 0, 0, 0, 0, 0, 145350, 0, 0, 75688, 0, 41790, 0, 0, 23648, 0, 5214, 0, 17190, 7065, 0, 0, 0, 0, 0, 11532, 0, 17444, 0, 0, 43610, 0, 0, 3375, 0, 17190, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22950, 0, 0, 0, 0, 0, 0, 5100, 0, 1738, 0, 0, 31875, 0, 0, 95625, 0, 15300, 0, 0], "012013201432051043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012013201432051403210": [50, 0, -75, 0, -28, 0, 0, 0, 0, 0, 0, 114, 0, 170, 0, 0, 141, 56, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 3, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 15, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 99, 0, 0, 0, 0], "012013201432051430210": [1950, 0, -2250, -4680, 5670, 0, 0, 0, 0, 0, 0, 0, 0, 23916, 0, 0, 13292, 0, 0, 13950, 0, 10200, 0, 0, 0, 903, 6465, 0, 7188, 542, 0, 0, 0, 0, 2550, 0, 0, 0, 0, 0, 0, 0, 2700, 184, 0, 0, 0, 0, 0, 0, 450, 0, 0, 4124, 0, 0, 0, 0, 0, 0, 920, 0, 0, 0, 0, 4601, 0, 0, 9123, 0, 2760, 0, 0], "012013201432501043210": [210, -196, -70, 0, 0, 0, 0, 48, 0, 0, 0, 366, 0, 648, 0, 0, 286, 286, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 118, 0, 0, 42, 0, 42, 0, 0, 105, 0, 0, 0, 0, 0, 0, 119, 20, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0, 0], "012013201432501403210": [50, 0, -75, 0, -28, 0, 0, 0, 0, 0, 0, 114, 0, 170, 0, 0, 141, 85, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 3, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 15, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 0, 99, 0, 0, 0, 0], "012013201432501430210": [10, 0, 0, -128, 192, 0, 0, 0, 0, 0, 0, 12, 0, 476, 0, 0, 204, 264, 0, 300, 0, 200, 0, 0, 0, 25, 135, 0, 140, 14, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 90, 0, 0, 142, 0, 36, 0, 0], "012013201435021430210": [219, -253, 0, -332, 681, 0, 0, 0, 0, 128, 0, 23, 0, 749, 0, 0, 415, 0, 0, 681, 0, 332, 0, 0, 0, 0, 219, 0, 196, 0, 0, 0, 0, 0, 83, 0, 0, 0, 0, 0, 0, 0, 49, 0, 0, 0, 33, 0, 0, 0, 0, 0, 0, 1, 0, 61, 0, 0, 247, 0, 122, 0, 0, 0, 0, 0, 0, 0, 34, 0, 0, 0, 0], "012013201435021432010": [0, 0, 0, -20176, 40368, 0, 0, 0, 0, 0, 0, 0, 0, 39672, 0, 0, 20208, 0, 0, 40368, 0, 0, 16872, 0, 0, 4521, 1515, 0, 0, 0, 0, 0, 0, 0, 4218, 0, 0, 10104, 0, 294, 1002, 0, 4521, 0, 0, 0, 2796, 0, 2556, 0, 0, 0, 0, 0, 0, 2464, 435, 0, 9856, 0, 6648, 0, 5044, 0, 0, 0, 0, 232, 0, 0, 0, 0, 0], "012013201435201043210": [60, -56, -20, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 144, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23, 1, 0, 12, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 34, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 72, 0, 0, 0, 0], "012013201435201403210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012013201435201430210": [219, -190, -70, -444, 624, 0, 0, 0, 0, 0, 0, 3492, 0, 4128, 0, 0, 0, 1534, 0, 624, 0, 444, 0, 0, 0, 84, 639, 0, 0, 979, 0, 0, 0, 0, 111, 0, 0, 0, 0, 0, 0, 0, 84, 0, 584, 398, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 1098, 0, 732, 0, 0, 0, 0, 0, 0, 0, 1752, 0, 0, 0, 0], "012013201435204103210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012013201435204130210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012013201435204310210": [50, -36, -30, -32, 48, 0, 0, 0, 0, 0, 0, 78, 0, 140, 0, 0, 0, 66, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 10, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 39, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 18, 0, 0, 46, 24, 0, 0, 0], "012013201435240103210": [3636, -4672, 0, 0, 772, 0, 0, 0, 0, 0, 0, 0, 0, 6528, 0, 0, 0, 0, 3052, 0, 0, 624, 0, 0, 0, 0, 0, 0, 264, 88, 0, 0, 936, 0, 780, 0, 0, 1818, 0, 0, 0, 0, 66, 0, 532, 0, 462, 0, 0, 322, 0, 0, 0, 125, 0, 0, 0, 0, 1439, 0, 322, 644, 0, 0, 0, 0, 0, 0, 2878, 1912, 0, 0, 0], "012013201435240130210": [3732, -4760, 0, 0, 704, 0, 0, 0, 0, 0, 0, 0, 0, 6324, 0, 0, 0, 0, 3176, 0, 780, 0, 0, 0, 0, 0, 0, 0, 168, 56, 0, 0, 780, 0, 780, 0, 0, 1866, 0, 0, 0, 0, 42, 0, 296, 0, 294, 0, 0, 290, 0, 0, 0, 271, 0, 0, 0, 0, 1405, 0, 290, 580, 0, 0, 0, 0, 0, 0, 2810, 1940, 0, 0, 0], "012013201435240310210": [550, -676, 0, 0, 40, 0, 0, 0, 0, 0, 0, 66, 0, 880, 0, 0, 0, 0, 440, 0, 0, 0, 88, 0, 0, 0, 0, 0, 0, 22, 0, 0, 132, 0, 110, 0, 0, 275, 0, 0, 0, 0, 0, 0, 33, 0, 0, 0, 0, 16, 0, 0, 0, 58, 0, 0, 0, 0, 120, 0, 0, 120, 0, 0, 0, 60, 0, 0, 420, 240, 0, 0, 0], "012013201435243010210": [0, 0, -8, -32, 64, 0, 0, 0, 0, 0, 0, 60, 0, 64, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 3, 15, 0, 0, 5, 0, 0, 10, 5, 10, 0, 0, 0, 0, 0, 11, 0, 3, 0, 12, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 16, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0], "012013204103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012013204103215430210": [0, 0, 0, 0, -893808, 0, 0, 0, 0, 0, 0, 0, 176622, 0, 0, 0, 0, 0, 1787616, 0, 0, 772470, 0, 109554, 0, 235128, 134340, 25278, 0, 0, 0, 100950, 0, 0, 167880, 0, 0, 0, 0, 347100, 0, 0, 209850, 85182, 0, 96366, 0, 0, 0, 0, 0, 0, 0, 0, 75762, 195680, 0, 0, 0, 0, 158178, 0, 0, 0, 0, 178405, 58866, 0, 535215, 0, 297936, 0, 0], "012013204103215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "012013204103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013204130215403210": [127, -144, 0, 0, -246, 0, 0, 20, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 450, 0, 246, 0, 0, 0, 0, 37, 0, 0, 0, 0, 1, 10, 0, 0, 59, 0, 0, 0, 0, 104, 0, 0, 42, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0, 0], "012013204130215430210": [-7972, 0, 0, -1443, 0, 0, 0, 6352, 0, 0, 0, 0, 2106, 0, 0, 0, 0, 0, 52161, 0, 0, 24099, 0, 0, 0, 7220, 0, 0, 0, 0, 1238, 2291, 0, 0, 5452, 0, 0, 0, 0, 9376, 0, 0, 8808, 3536, 0, 0, 0, 0, 1416, 0, 0, 0, 0, 0, 0, 2776, 3776, 5664, 0, 0, 0, 0, 0, 0, 0, 8384, 7552, 0, 1053, 0, 0, 0, 0], "012013204130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013204130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013204132015403210": [13, -14, 0, 0, -72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 136, 0, 72, 0, 0, 0, 0, 1, 18, 0, 20, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0, 0], "012013204132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013204310215403210": [120, -138, 0, 0, -258, 0, 0, 0, 0, 0, 0, 0, 54, 0, 156, 0, 0, 0, 486, 0, 258, 0, 0, 0, 0, 30, 15, 0, 0, 0, 39, 66, 0, 0, 48, 0, 0, 0, 0, 85, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 0, 0], "012013204310215430210": [20439, 0, 0, 0, -169200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 215766, 0, 0, 101988, 0, 14646, 0, 13419, 0, 0, 0, 0, 13317, 0, 0, 0, 25497, 0, 0, 0, 13317, 29178, 8912, 0, 13419, 10308, 0, 5835, 0, 0, 0, 0, 0, 0, 0, 0, 2179, 25810, 0, 14100, 0, 0, 0, 0, 2703, 0, 0, 47000, 0, 0, 84600, 0, 56400, 0, 0], "012013204310215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "012013204310251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012013204312015403210": [3318, 0, -4500, 0, -13932, 0, 0, 1080, 0, 0, 0, 0, 846, 0, 0, 0, 9426, 0, 25956, 0, 13932, 0, 0, 0, 0, 1710, 0, 72, 0, 0, 0, 5172, 0, 0, 2190, 0, 0, 0, 0, 3956, 0, 0, 1908, 0, 0, 0, 360, 0, 0, 0, 900, 0, 0, 2782, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2463, 0, 0, 7389, 0, 0, 0, 0], "012013204312015430210": [-7972, 0, 0, -1443, 0, 0, 0, 6352, 0, 0, 0, 0, 2106, 0, 0, 0, 0, 0, 52161, 0, 0, 24099, 0, 0, 0, 7220, 0, 0, 0, 0, 1238, 2291, 0, 0, 5452, 0, 0, 0, 0, 9376, 0, 0, 8808, 3536, 0, 0, 0, 0, 1416, 0, 0, 0, 0, 0, 0, 2776, 3776, 5664, 0, 0, 0, 0, 0, 0, 0, 8384, 7552, 0, 1053, 0, 0, 0, 0], "012013240103215403210": [1683, -1938, 0, 0, -3024, 0, 0, 1632, 0, 2664, 0, 0, 840, 0, 0, 0, 0, 0, 5640, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 0, 0, 792, 372, 0, 0, 663, 0, 0, 0, 0, 561, 0, 0, 408, 60, 0, 0, 444, 0, 0, 0, 0, 0, 0, 0, 0, 182, 0, 0, 1332, 0, 0, 0, 0, 0, 0, 364, 0, 0, 1092, 0, 0, 0, 0], "012013240103215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013240103215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012013240103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013240130215403210": [643, -738, 0, 0, -1128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2088, 0, 1128, 0, 0, 0, 0, 148, 0, 0, 0, 36, 40, 76, 0, 0, 263, 0, 0, 0, 0, 461, 0, 0, 168, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0, 0], "012013240130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013240130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013240130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013240132015403210": [60, -54, 0, 0, -702, 0, 0, 189, 0, 0, 0, 0, 18, 0, 0, 0, 1092, 0, 1314, 0, 702, 0, 0, 0, 0, 0, 0, 0, 171, 0, 0, 366, 0, 0, 84, 0, 0, 0, 0, 20, 0, 0, 90, 0, 0, 0, 63, 288, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114, 0, 0, 342, 0, 0, 0, 0], "012013240132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012013240310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013240310215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013240310215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013240310251432010": [49485, 0, -114927, 0, 0, 0, 0, 3888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162798, 0, 70956, 0, 0, 79980, 0, 0, 10098, 0, 0, 0, 0, 0, 0, 0, 0, 19995, 0, 0, 0, 0, 33325, 2070, 0, 11070, 0, 0, 0, 5238, 6759, 0, 0, 14085, 0, 0, 36356, 0, 0, 0, 5913, 0, 0, 0, 0, 11826, 0, 0, 7884, 0, 0, 0, 0, 23652, 0, 0], "012013240312015403210": [60, -54, 0, 0, -702, 0, 0, 189, 0, 0, 0, 0, 18, 0, 0, 0, 1092, 0, 1314, 0, 702, 0, 0, 0, 0, 0, 0, 0, 171, 0, 0, 366, 0, 0, 84, 0, 0, 0, 0, 20, 0, 0, 90, 0, 0, 0, 63, 288, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114, 0, 0, 342, 0, 0, 0, 0], "012013240312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013243010215403210": [643, -738, 0, 0, -1128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2088, 0, 1128, 0, 0, 0, 0, 148, 0, 0, 0, 36, 40, 76, 0, 0, 263, 0, 0, 0, 0, 461, 0, 0, 168, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0, 0], "012013243010215430210": [-26880, 0, 0, 0, 0, 0, 0, 117216, 0, 0, 0, 246144, 0, 107712, 0, 0, 0, 0, 161280, 0, 0, 76800, 0, 0, 0, 5376, 0, 3960, 0, 14907, 36969, 0, 0, 0, 19200, 0, 0, 0, 0, 0, 0, 0, 30720, 8064, 0, 42312, 0, 0, 15360, 0, 0, 0, 0, 0, 0, 0, 12800, 0, 15456, 0, 0, 0, 0, 0, 0, 30720, 25600, 0, 123072, 0, 0, 0, 0], "012013243010215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012013243010251432010": [168, 0, -372, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 336, 0, 0, 0, 480, 0, 576, 0, 0, 480, 0, 0, 0, 0, 0, 0, 18, 150, 0, 0, 0, 120, 0, 0, 0, 0, 56, 132, 0, 9, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 112, 0, 0, 15, 0, 0, 48, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0], "012013243010521432010": [345, -504, 0, -8, 216, 0, 0, 0, 0, 600, 0, 216, 0, 216, 0, 0, 42, 0, 0, 516, 0, 0, 276, 0, 0, 0, 345, 0, 0, 0, 129, 0, 0, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 34, 30, 0, 304, 36, 0, 0, 52, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0], "012013243012015403210": [60, 0, -90, 0, -54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 108, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 12, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0, 0], "012013243012015430210": [-4830, 0, 0, -6150, 0, 0, 0, 15297, 0, 0, 0, 15660, 0, 0, 0, 0, 0, 0, 47430, 0, 0, 21366, 0, 0, 0, 966, 0, 0, 8511, 0, 9033, 522, 0, 0, 5211, 0, 0, 0, 0, 0, 1071, 0, 6918, 1449, 0, 0, 0, 0, 4866, 0, 0, 0, 0, 0, 0, 0, 2536, 3804, 0, 0, 0, 0, 0, 0, 0, 9732, 5072, 0, 7830, 0, 0, 0, 0], "012013243012051430210": [8, 0, -96, 0, 0, 0, 0, 172, 0, 216, 0, 0, 0, 336, 0, 0, 568, 336, 0, 0, 0, 144, 0, 0, 0, 0, 8, 0, 0, 52, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 43, 0, 16, 0, 0, 204, 0, 0, 4, 0, 0, 0, 0, 0, 5, 0, 108, 64, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0], "012013243012501430210": [0, 0, -216, -48, 0, 0, 0, 540, 0, 600, 0, 0, 0, 1008, 0, 0, 1704, 696, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 0, 0, 108, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 0, 0, 612, 0, 0, 12, 0, 0, 0, 0, 0, 25, 0, 324, 192, 0, 0, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 0], "012013243015021432010": [302, -358, -147, 0, 252, 0, 0, 88, 0, 714, 0, 252, 0, 260, 0, 62, 0, 0, 0, 582, 0, 0, 312, 0, 0, 0, 302, 0, 0, 0, 130, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 22, 0, 132, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 357, 50, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 110, 0, 0], "012013243015201430210": [20, -24, 0, -16, 18, 0, 0, 0, 0, 40, 0, 32, 0, 20, 0, 12, 0, 20, 0, 18, 0, 16, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 1, 0, 0, 7, 0, 0, 0, 0], "012013243015243010210": [0, 0, 0, 0, -8784, 0, 0, 2196, 0, 0, 0, 0, 0, 16104, 0, 17568, 0, 0, 0, 12444, 0, 0, 1488, 0, 0, 0, 0, 0, 0, 48, 0, 0, 3564, 0, 3192, 0, 0, 0, 0, 0, 4588, 0, 549, 0, 0, 0, 0, 0, 0, 0, 444, 0, 0, 0, 488, 0, 915, 0, 2196, 732, 0, 0, 0, 0, 0, 0, 2196, 0, 4392, 0, 2928, 0, 0], "012013402103215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013402103215430210": [-58412, 0, 0, 0, -42120, 0, 0, 45404, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 434712, 0, 0, 201432, 0, 0, 0, 53539, 0, 0, 0, 0, 18892, 18892, 0, 0, 45635, 0, 0, 0, 0, 69761, 9009, 0, 64890, 27820, 0, 0, 0, 0, 11712, 0, 0, 0, 0, 0, 0, 23030, 28892, 46848, 0, 0, 0, 0, 0, 0, 0, 69484, 57784, 0, 21060, 0, 14040, 0, 0], "012013402103215432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013402103251432010": [3768, 0, -8040, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9552, 0, 3888, 0, 0, 4704, 0, 0, 336, 60, 0, 0, 165, 219, 0, 0, 0, 1176, 0, 0, 0, 384, 1796, 0, 0, 336, 0, 0, 0, 216, 0, 0, 0, 1056, 0, 0, 2644, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012013402130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013402130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013402130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013402130251432010": [26880, 0, -63444, 0, 0, 0, 0, 3321, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92496, 0, 34992, 0, 0, 42240, 0, 0, 5391, 0, 0, 1035, 1035, 0, 0, 0, 0, 10560, 0, 0, 0, 0, 17945, 0, 0, 6480, 0, 0, 0, 3051, 5148, 0, 0, 7740, 0, 0, 19717, 0, 0, 0, 2916, 0, 0, 0, 0, 5832, 0, 0, 3888, 0, 0, 0, 0, 11664, 0, 0], "012013402132015403210": [66, 0, -90, 0, -234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 432, 0, 234, 0, 0, 0, 0, 24, 12, 0, 0, 0, 6, 90, 0, 0, 36, 0, 0, 0, 0, 58, 6, 0, 24, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 117, 0, 0, 0, 0], "012013402132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013402132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013402132051432010": [525, 0, -1065, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1410, 1110, 0, 540, 0, 0, 660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 150, 175, 0, 0, 0, 0, 0, 18, 54, 45, 0, 0, 135, 0, 0, 350, 0, 0, 0, 45, 0, 0, 0, 0, 90, 0, 0, 60, 0, 0, 0, 0, 180, 0, 0], "012013402132501432010": [26880, 0, -63444, 0, 0, 0, 0, 3321, 0, 0, 0, 0, 0, 0, 0, 0, 92496, 0, 0, 34992, 0, 0, 42240, 0, 0, 5391, 0, 0, 1035, 1035, 0, 0, 0, 0, 10560, 0, 0, 0, 0, 17945, 0, 0, 6480, 0, 0, 0, 3051, 5148, 0, 0, 7740, 0, 0, 19717, 0, 0, 0, 2916, 0, 0, 0, 0, 5832, 0, 0, 3888, 0, 0, 0, 0, 11664, 0, 0], "012013402310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013402310215430210": [-26956, 0, 0, 0, -36072, 0, 0, 22828, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 233880, 0, 0, 105720, 0, 0, 0, 25991, 0, 0, 0, 0, 12956, 12956, 0, 0, 23191, 0, 0, 0, 0, 34333, 5373, 0, 31698, 18620, 0, 5856, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18622, 13612, 23424, 0, 0, 0, 0, 0, 0, 0, 37244, 27224, 0, 18036, 0, 12024, 0, 0], "012013402310215432010": [-6706, 0, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40236, 0, 0, 0, 13608, 0, 0, 6713, 0, 0, 0, 0, 2366, 4100, 3468, 0, 5845, 0, 0, 0, 0, 8953, 1449, 0, 7896, 3668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013402310251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012013402312015403210": [240, 0, -270, 0, -2970, 0, 0, 756, 0, 0, 0, 72, 0, 0, 0, 0, 4692, 0, 5580, 0, 2970, 0, 0, 0, 0, 0, 0, 0, 684, 0, 0, 1626, 0, 0, 336, 0, 0, 0, 0, 80, 0, 0, 360, 0, 0, 0, 252, 1152, 0, 0, 54, 0, 0, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 483, 0, 0, 1449, 0, 0, 0, 0], "012013402312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013402312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012013402312051432010": [345, 0, -690, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830, 690, 0, 360, 0, 0, 420, 0, 0, 0, 0, 0, 0, 5, 15, 0, 0, 0, 105, 0, 0, 0, 90, 115, 0, 0, 0, 0, 0, 8, 24, 0, 0, 0, 90, 0, 0, 230, 0, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "012013402312501432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012013402534102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012013402534102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 42, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 12, 0, 0, 0, 0, 6, 0, 0, 42, 0, 0, 0], "012013402534102132010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 38, 0, 0, 0, 8, 0, 0, 6, 0, 6, 0, 0, 14, 8, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0], "012013402534102310210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012013402534102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012013420103215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012013420103215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013420103215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012013420103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013420130215403210": [643, -738, 0, 0, -1128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2088, 0, 1128, 0, 0, 0, 0, 148, 0, 0, 0, 36, 40, 76, 0, 0, 263, 0, 0, 0, 0, 461, 0, 0, 168, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0, 0], "012013420130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013420130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012013420130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012013420132015403210": [12, 0, 0, 0, -486, 0, 0, 186, 0, 72, 0, 0, 84, 0, 0, 0, 780, 0, 900, 0, 486, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 246, 0, 0, 60, 0, 0, 0, 0, 4, 0, 0, 72, 0, 0, 0, 18, 198, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 105, 0, 0, 243, 0, 0, 0, 0], "012013420132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012013420310215403210": [339, -384, 0, 0, -672, 0, 0, 456, 0, 662, 0, 0, 280, 0, 0, 0, 0, 0, 1230, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 0, 176, 36, 0, 0, 159, 0, 0, 0, 0, 113, 0, 0, 114, 25, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 331, 0, 0, 0, 0, 0, 0, 112, 0, 0, 336, 0, 0, 0, 0], "012013420310215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013420310215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012013420310251432010": [49485, 0, -114927, 0, 0, 0, 0, 3888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162798, 0, 70956, 0, 0, 79980, 0, 0, 10098, 0, 0, 0, 0, 0, 0, 0, 0, 19995, 0, 0, 0, 0, 33325, 2070, 0, 11070, 0, 0, 0, 5238, 6759, 0, 0, 14085, 0, 0, 36356, 0, 0, 0, 5913, 0, 0, 0, 0, 11826, 0, 0, 7884, 0, 0, 0, 0, 23652, 0, 0], "012013420312015403210": [304, -336, 0, 0, -1674, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2844, 0, 3204, 0, 1674, 0, 0, 0, 0, 25, 429, 0, 476, 24, 0, 970, 0, 0, 176, 0, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 762, 0, 0, 0, 0, 0, 186, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 279, 0, 0, 837, 0, 0, 0, 0], "012013420312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013420531201432010": [40, -66, -28, 0, 120, 0, 0, 0, 0, 80, 0, 0, 28, 0, 38, 0, 0, 56, 0, 126, 0, 0, 58, 0, 0, 0, 40, 0, 0, 0, 12, 26, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 40, 0, 0, 2, 0, 0], "012013423010215403210": [3429, -3558, 0, 0, -11952, 0, 0, 11136, 0, 15216, 0, 0, 0, 7224, 0, 0, 0, 0, 21120, 0, 11952, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3912, 300, 0, 0, 2913, 0, 0, 0, 0, 1143, 0, 0, 2784, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 914, 0, 0, 4488, 4488, 0, 0, 0, 0, 0, 4072, 0, 0, 5976, 0, 0, 0, 0], "012013423010215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012013423010215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012013423010251432010": [168, 0, -372, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 336, 0, 0, 0, 480, 0, 576, 0, 0, 480, 0, 0, 0, 0, 0, 0, 18, 150, 0, 0, 0, 120, 0, 0, 0, 0, 56, 132, 0, 9, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 112, 0, 0, 15, 0, 0, 48, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0], "012013423012015403210": [60, 0, -90, 0, -54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 108, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 12, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0, 0], "012013423012015430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012013423012051430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 56, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "012013423012501430210": [18, 0, -41, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 30, 0, 0, 86, 30, 0, 0, 0, 24, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 4, 0, 0, 0, 10, 0, 0, 21, 0, 0, 5, 0, 0, 13, 0, 0, 0, 0, 18, 2, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0], "012013423015243010210": [-324, 0, 0, -6800, 0, 0, 0, 0, 0, 0, 0, 0, 0, 21170, 0, 22344, 0, 0, 0, 16474, 0, 0, 1848, 0, 0, 587, 2611, 0, 0, 0, 0, 0, 4696, 0, 4234, 0, 0, 0, 0, 0, 6382, 0, 587, 0, 1700, 0, 0, 742, 0, 0, 394, 0, 0, 0, 0, 0, 1545, 0, 3400, 0, 0, 0, 1174, 0, 0, 0, 4790, 0, 0, 0, 0, 0, 0], "012013425013243010210": [555, -1110, 0, 118, 1488, 0, 0, 0, 0, 1110, 0, 0, 0, 1110, 0, 1358, 0, 0, 0, 614, 0, 0, 60, 0, 0, 0, 555, 0, 0, 185, 0, 0, 126, 0, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 246, 0, 0, 0, 0, 0, 0, 738, 0, 0, 0, 0, 0, 496, 0, 744, 0, 0, 0], "012013425013243012010": [345, -690, 0, 194, 744, 0, 0, 0, 0, 690, 0, 0, 0, 690, 0, 442, 0, 744, 0, 442, 0, 0, 204, 0, 0, 0, 345, 0, 0, 115, 0, 0, 18, 0, 69, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 0, 354, 0, 0, 0, 0, 0, 0, 318, 0, 0, 0, 0, 0, 248, 0, 0, 0, 0, 0], "012013425013423010210": [60, -120, 0, 16, 156, 0, 0, 0, 0, 120, 0, 0, 0, 120, 0, 146, 0, 0, 0, 68, 0, 0, 0, 0, 0, 0, 60, 0, 0, 20, 0, 0, 12, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 4, 0, 0, 0, 27, 0, 0, 0, 0, 0, 0, 81, 0, 0, 0, 0, 0, 52, 0, 78, 0, 0, 0], "012013425013423012010": [45, -90, 0, 10, 120, 0, 0, 0, 0, 90, 0, 0, 0, 90, 0, 110, 0, 0, 0, 50, 0, 0, 0, 4, 0, 0, 45, 0, 0, 15, 0, 0, 10, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0], "012013425031021432010": [20, -34, 0, 0, 36, 0, 0, 0, 0, 40, 0, 0, 0, 22, 10, 0, 0, 0, 0, 42, 0, 0, 18, 0, 0, 0, 20, 0, 0, 0, 8, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 5, 2, 0, 0, 8, 0, 0, 0, 1, 0, 0, 0, 0, 12, 0, 0, 2, 0, 0], "012013425031201432010": [105, -180, 0, 0, 168, 0, 0, 0, 0, 192, 0, 0, 0, 66, 0, 0, 0, 36, 0, 228, 0, 0, 108, 0, 0, 0, 105, 0, 0, 0, 39, 24, 0, 0, 21, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 10, 6, 0, 40, 12, 0, 0, 10, 0, 0, 0, 0, 56, 0, 0, 20, 0, 0], "012013425301021432010": [20, -34, 0, 0, 36, 0, 0, 0, 0, 40, 0, 0, 0, 22, 12, 0, 0, 0, 0, 42, 0, 0, 18, 0, 0, 0, 20, 0, 0, 0, 8, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 5, 2, 0, 0, 8, 0, 0, 0, 1, 0, 0, 0, 0, 12, 0, 0, 2, 0, 0], "012013425301201432010": [45, -44, -72, 0, 162, 0, 0, 0, 0, 108, 0, 0, 0, 86, 32, 0, 0, 0, 0, 162, 0, 0, 72, 0, 0, 2, 55, 0, 0, 0, 30, 0, 0, 0, 18, 0, 0, 0, 14, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0], "012031021043215403210": [537, -594, 0, 0, -1236, 0, 0, 120, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 2220, 0, 1236, 0, 0, 0, 0, 222, 0, 0, 0, 54, 60, 0, 0, 0, 309, 0, 0, 0, 0, 549, 0, 0, 252, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0, 0], "012031021043215430210": [64, 0, 0, 0, -1920, 0, 0, 0, 0, 0, 2216, 0, 0, 0, 2944, 0, 0, 0, 3456, 0, 0, 1280, 0, 0, 0, 384, 1216, 0, 0, 991, 1589, 0, 0, 0, 320, 0, 0, 0, 0, 256, 0, 0, 384, 96, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 512, 0, 160, 0, 0, 0, 0, 0, 0, 0, 1024, 0, 0, 2432, 0, 640, 0, 0], "012031021043215432010": [-4475, 0, 0, 0, 0, 0, 0, 5796, 0, 0, 7628, 0, 0, 0, 0, 0, 0, 0, 26850, 0, 0, 0, 11004, 0, 0, 895, 0, 0, 0, 0, 4842, 1028, 0, 0, 2494, 0, 0, 0, 0, 0, 2523, 0, 2344, 4092, 0, 3666, 0, 0, 0, 0, 732, 0, 0, 0, 4888, 3666, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031021043251432010": [1200, 0, -2472, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 648, 0, 0, 2688, 0, 0, 0, 0, 672, 0, 0, 0, 324, 0, 0, 243, 405, 0, 0, 0, 240, 0, 0, 0, 0, 196, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0, 0], "012031021403215403210": [3477, -3870, 0, 0, -7620, 0, 0, 720, 0, 0, 0, 0, 0, 1572, 0, 0, 0, 0, 13728, 0, 7620, 0, 0, 0, 0, 1332, 0, 0, 0, 204, 0, 0, 0, 0, 1905, 0, 0, 204, 0, 3243, 0, 0, 1512, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 766, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1532, 0, 0, 4596, 0, 0, 0, 0], "012031021403215430210": [64, 0, 0, 0, -1920, 0, 0, 0, 0, 0, 2216, 0, 0, 2944, 0, 0, 0, 0, 3456, 0, 0, 1280, 0, 0, 0, 384, 1216, 0, 0, 623, 485, 0, 0, 0, 320, 0, 0, 0, 0, 256, 0, 0, 384, 96, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 512, 0, 160, 0, 0, 0, 0, 0, 0, 0, 1024, 0, 0, 2432, 0, 640, 0, 0], "012031021403215432010": [-18835, 0, 0, 0, 0, 0, 0, 25236, 0, 0, 35680, 0, 0, 0, 0, 0, 0, 0, 113010, 0, 0, 0, 48264, 0, 0, 3767, 0, 0, 0, 0, 25998, 0, 4416, 0, 16482, 0, 0, 0, 10366, 0, 13403, 0, 10076, 14700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031021403251432010": [107367, 0, -230862, 0, 0, 0, 0, 0, 1632, 0, 0, 0, 0, 0, 0, 0, 0, 279246, 0, 124416, 0, 0, 142980, 0, 0, 9912, 0, 0, 0, 0, 7266, 0, 0, 0, 35745, 0, 0, 0, 7266, 52309, 6270, 0, 9504, 3984, 0, 0, 0, 0, 0, 0, 30018, 0, 0, 82850, 0, 0, 0, 9960, 0, 0, 0, 0, 20736, 0, 0, 13824, 0, 0, 0, 0, 41472, 0, 0], "012031021430215403210": [231, 0, 0, 0, -4620, 0, 0, 468, 0, 0, 0, 0, 0, 11160, 0, 6042, 0, 0, 7854, 0, 4620, 0, 0, 0, 0, 1269, 0, 0, 0, 267, 0, 0, 0, 0, 1155, 0, 0, 3288, 0, 0, 0, 0, 1386, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1119, 0, 308, 0, 336, 3693, 0, 0, 0, 0, 0, 0, 616, 0, 0, 7890, 0, 0, 0, 0], "012031021430215430210": [64, 0, 0, 0, -1920, 0, 0, 0, 0, 0, 2216, 0, 0, 2944, 0, 0, 0, 0, 3456, 0, 0, 1280, 0, 0, 0, 384, 1216, 0, 0, 623, 485, 0, 0, 0, 320, 0, 0, 0, 0, 256, 0, 0, 384, 96, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 512, 0, 160, 0, 0, 0, 0, 0, 0, 0, 1024, 0, 0, 2432, 0, 640, 0, 0], "012031021430215432010": [-18835, 0, 0, 0, 0, 0, 0, 25236, 0, 0, 35680, 0, 0, 0, 0, 0, 0, 0, 113010, 0, 0, 0, 48264, 0, 0, 3767, 0, 0, 0, 0, 25998, 0, 4416, 0, 16482, 0, 0, 0, 10366, 0, 13403, 0, 10076, 14700, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12066, 12066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031021430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012031021430251432010": [100, 0, -137, 0, -138, 0, 0, 0, 0, 0, 0, 0, 0, 150, 0, 94, 0, 224, 0, 0, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 20, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 75, 0, 0, 0, 0, 24, 0, 0, 0, 23, 0, 0, 32, 0, 0, 144, 0, 46, 0, 0], "012031021430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012031021430521432010": [1332, -1488, -864, 0, 1452, 0, 0, 0, 0, 0, 0, 0, 0, 6092, 0, 3632, 0, 0, 0, 5388, 0, 0, 2832, 0, 0, 75, 1707, 0, 1908, 92, 0, 0, 0, 0, 708, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 380, 0, 0, 1160, 0, 0, 0, 656, 0, 0, 0, 0, 0, 2320, 0, 1312, 0, 0], "012031021432015403210": [8976, 0, 0, 0, -118528, 0, 0, 0, 0, 0, 0, 0, 0, 497792, 0, 0, 217740, 0, 183200, 0, 118528, 0, 0, 0, 0, 17358, 95766, 0, 133692, 18428, 0, 0, 12788, 0, 42420, 0, 0, 0, 0, 0, 0, 0, 50781, 23004, 0, 0, 0, 0, 0, 0, 2460, 0, 0, 89700, 0, 0, 3075, 0, 154080, 0, 102720, 0, 0, 0, 0, 0, 0, 0, 308160, 0, 0, 0, 0], "012031021432015430210": [0, 0, 2572, 0, -17592, 0, 0, 0, 0, 0, 0, 0, 0, 92888, 0, 0, 37376, 0, 24896, 0, 0, 11728, 0, 0, 0, 3480, 17400, 0, 24660, 3580, 0, 0, 4784, 0, 7716, 0, 0, 0, 0, 0, 0, 0, 9645, 4588, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14876, 0, 840, 643, 0, 27620, 0, 20368, 0, 0, 0, 0, 0, 0, 0, 55240, 0, 5864, 0, 0], "012031021432015432010": [0, 0, -46864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1024512, 0, 0, 419476, 0, 187456, 0, 0, 0, 77312, 0, 0, 43770, 218850, 0, 280980, 35300, 0, 0, 71884, 0, 91212, 0, 0, 0, 0, 0, 0, 0, 114015, 40372, 0, 0, 0, 0, 0, 0, 132, 0, 0, 168284, 0, 0, 7777, 0, 256128, 0, 170752, 0, 0, 0, 0, 0, 0, 0, 512256, 0, 0, 0, 0], "012031021432051430210": [40, 0, 0, -112, 10, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 116, 76, 0, 10, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 45, 0, 0, 23, 0, 0, 0, 0], "012031021432051432010": [540, 0, -1332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2016, 2088, 0, 0, 0, 0, 576, 0, 0, 73, 179, 28, 0, 0, 22, 0, 0, 0, 144, 0, 0, 0, 0, 242, 0, 0, 45, 0, 0, 0, 228, 0, 0, 0, 288, 0, 0, 444, 0, 0, 171, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031021432501430210": [0, 48, 0, -826, 1326, 0, 0, 0, 0, 0, 0, 0, 0, 1780, 0, 0, 702, 1116, 0, 1326, 0, 826, 0, 0, 0, 105, 525, 0, 540, 40, 0, 58, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 351, 0, 0, 227, 0, 0, 0, 0], "012031021432501432010": [6284, 0, -31998, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 127608, 37320, 0, 9936, 0, 0, 29856, 0, 0, 2191, 17239, 0, 18660, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0, 1204, 0, 6856, 0, 0, 0, 368, 30582, 0, 0, 1422, 0, 0, 10666, 0, 0, 0, 0, 0, 0, 1104, 0, 1656, 0, 0, 0, 0, 0, 0, 0, 3312, 0, 0], "012031021435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "012031021435021432010": [0, 0, -19960, 0, 63140, 0, 0, 0, 0, 0, 0, 0, 0, 77540, 0, 0, 46440, 0, 0, 63140, 0, 0, 48760, 11608, 0, 4395, 21975, 0, 23220, 0, 0, 0, 0, 0, 9288, 0, 0, 0, 0, 0, 1880, 0, 10200, 360, 0, 0, 0, 0, 0, 14400, 0, 0, 0, 0, 0, 6340, 0, 0, 3600, 600, 3000, 0, 0, 0, 0, 0, 0, 0, 7200, 0, 0, 0, 0], "012031021435201430210": [2092, -1512, -960, -5360, 7464, 0, 0, 0, 0, 0, 0, 0, 0, 16040, 0, 0, 0, 7392, 0, 7464, 0, 5360, 0, 0, 0, 55, 2367, 0, 4388, 692, 0, 0, 0, 0, 1340, 0, 0, 0, 0, 0, 0, 0, 1152, 0, 2892, 0, 3000, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 4824, 0, 3216, 0, 0, 0, 0, 0, 0, 0, 4288, 0, 0, 0, 0], "012031021435201432010": [0, 0, -924, 0, 1848, 0, 0, 0, 0, 0, 0, 0, 0, 1848, 0, 0, 0, 1316, 0, 1848, 0, 0, 1036, 0, 0, 168, 840, 12, 636, 0, 0, 28, 0, 0, 252, 0, 0, 0, 0, 0, 0, 0, 315, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 84, 0, 168, 133, 0, 0, 532, 532, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031021435204132010": [464, -318, -990, 922, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1844, 0, 0, 0, 990, 0, 0, 922, 0, 720, 0, 0, 0, 234, 0, 456, 74, 0, 0, 4, 0, 184, 0, 0, 115, 0, 0, 0, 0, 114, 0, 495, 0, 330, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 922, 0, 0, 0, 0], "012031021435240103210": [1827, -2166, 0, 0, -66, 0, 0, 0, 0, 0, 0, 0, 0, 3846, 0, 0, 0, 0, 1722, 0, 0, 828, 0, 0, 0, 0, 393, 0, 528, 45, 0, 0, 678, 0, 471, 0, 0, 717, 0, 0, 0, 0, 132, 0, 207, 0, 138, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 414, 0, 0, 0, 0, 0, 0, 376, 0, 0, 1956, 828, 0, 0, 0], "012031021435240130210": [3717, -4440, 0, 0, -51, 0, 0, 0, 0, 0, 0, 0, 0, 6585, 0, 0, 0, 0, 3363, 0, 1656, 0, 0, 0, 0, 0, 219, 0, 408, 63, 0, 0, 825, 0, 825, 0, 0, 1749, 0, 0, 0, 0, 102, 0, 414, 0, 276, 0, 0, 0, 0, 0, 0, 0, 0, 277, 0, 0, 828, 0, 0, 0, 0, 0, 0, 554, 0, 0, 3318, 1656, 0, 0, 0], "012031021435240132010": [1392, -2480, 408, 0, 1208, 0, 0, 0, 0, 0, 0, 0, 0, 5816, 0, 0, 0, 0, 3400, 0, 3936, 0, 2624, 0, 0, 17, 1477, 0, 1820, 120, 0, 0, 0, 0, 656, 0, 0, 0, 0, 0, 0, 0, 472, 0, 372, 0, 248, 0, 0, 904, 0, 0, 0, 0, 0, 0, 0, 0, 1152, 0, 0, 0, 408, 0, 0, 0, 0, 0, 2304, 2304, 0, 0, 0], "012031021435243010210": [0, -3584, 0, 0, 8960, 0, 0, 0, 0, 0, 0, 0, 0, 65056, 0, 0, 0, 0, 0, 26944, 0, 0, 5212, 0, 0, 3140, 15700, 0, 19568, 2187, 0, 0, 7818, 0, 6515, 0, 0, 0, 0, 0, 149, 0, 8032, 0, 8976, 0, 5984, 0, 0, 5250, 0, 0, 0, 0, 0, 0, 0, 0, 2240, 0, 0, 15712, 0, 0, 0, 7856, 0, 0, 28048, 4480, 0, 0, 0], "012031021435243012010": [1070, -7940, 0, 0, 16640, 0, 0, 0, 0, 0, 0, 0, 0, 124120, 0, 0, 0, 0, 0, 52240, 0, 0, 0, 5464, 0, 5755, 29845, 0, 37380, 4430, 0, 0, 13660, 0, 12294, 0, 0, 0, 0, 0, 0, 0, 15100, 0, 17220, 0, 11480, 0, 0, 15140, 0, 0, 0, 0, 0, 0, 0, 0, 4160, 0, 0, 30280, 0, 0, 0, 15140, 0, 0, 53740, 8320, 0, 0, 0], "012031024103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012031024103215430210": [0, 0, -25092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100368, 0, 0, 47088, 0, 0, 0, 4626, 23130, 0, 16524, 0, 20652, 4128, 0, 0, 10740, 0, 0, 0, 0, 0, 6224, 0, 8757, 1260, 0, 5376, 0, 0, 0, 0, 0, 0, 0, 0, 1936, 7848, 123, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0], "012031024103215432010": [0, 0, -72240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 288960, 0, 0, 0, 112896, 0, 0, 37065, 44205, 2040, 1020, 0, 0, 0, 0, 0, 28224, 0, 0, 0, 0, 47040, 0, 0, 35280, 0, 0, 16520, 0, 0, 35364, 0, 13552, 0, 0, 0, 30632, 18060, 0, 0, 0, 0, 66080, 0, 49560, 0, 0, 0, 66080, 0, 0, 0, 0, 0, 0], "012031024103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031024130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031024130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031024130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031024130251432010": [3081, 0, -6666, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8178, 0, 3888, 0, 0, 4155, 0, 0, 336, 60, 0, 0, 0, 219, 219, 0, 0, 984, 0, 0, 0, 0, 1567, 165, 0, 336, 0, 0, 0, 216, 0, 0, 0, 891, 0, 0, 2186, 0, 0, 0, 324, 0, 0, 0, 0, 648, 0, 0, 432, 0, 0, 0, 0, 1296, 0, 0], "012031024132015403210": [50, 0, 0, -103, -96, 0, 0, 0, 0, 0, 0, 0, 148, 0, 0, 0, 174, 0, 201, 0, 102, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 25, 0, 0, 75, 0, 0, 122, 3, 0, 0, 0], "012031024132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031024132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031024132051432010": [1965, 0, -3990, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4830, 4170, 0, 2160, 0, 0, 2145, 0, 0, 0, 0, 0, 0, 0, 135, 465, 0, 0, 420, 0, 0, 0, 0, 655, 45, 0, 0, 0, 0, 72, 216, 0, 0, 0, 585, 0, 0, 1310, 0, 0, 0, 180, 0, 0, 0, 0, 360, 0, 0, 240, 0, 0, 0, 0, 720, 0, 0], "012031024132501432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031024135201432010": [230, 0, -678, 0, 666, 0, 0, 0, 0, 0, 0, 0, 714, 0, 0, 0, 0, 750, 0, 810, 0, 0, 600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 150, 0, 0, 115, 260, 0, 0, 0, 0, 0, 345, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 24, 0, 0, 24, 0, 0, 24, 0, 48, 0, 0], "012031042103215403210": [127, -144, 0, 0, -246, 0, 0, 20, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 450, 0, 246, 0, 0, 0, 0, 37, 0, 0, 0, 0, 1, 10, 0, 0, 59, 0, 0, 0, 0, 104, 0, 0, 42, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0, 0], "012031042103215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012031042103215432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031042103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031042130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031042130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031042130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031042130251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012031042132015403210": [66, 0, -90, 0, -234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 432, 0, 234, 0, 0, 0, 0, 24, 12, 0, 0, 0, 6, 90, 0, 0, 36, 0, 0, 0, 0, 58, 6, 0, 24, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 117, 0, 0, 0, 0], "012031042132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031042132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031042132051432010": [4395, 0, -8910, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10590, 9270, 0, 4320, 0, 0, 5220, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 0, 1305, 0, 0, 0, 930, 1465, 90, 0, 0, 0, 0, 144, 432, 0, 0, 0, 1170, 0, 0, 2930, 0, 0, 0, 360, 0, 0, 0, 0, 720, 0, 0, 480, 0, 0, 0, 0, 1440, 0, 0], "012031042132501432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031042310215403210": [15, -18, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0], "012031042310215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012031042310215432010": [-6706, 0, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40236, 0, 0, 0, 13608, 0, 0, 6713, 0, 0, 0, 0, 2366, 4100, 3468, 0, 5845, 0, 0, 0, 0, 8953, 1449, 0, 7896, 3668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031042310251432010": [1407, 0, -3066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 192, 60, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "012031042312015403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031042312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031042312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031042312051432010": [9150, 0, -18480, 0, 720, 0, 0, 0, 0, 0, 0, 720, 0, 0, 0, 0, 22890, 17580, 0, 12060, 0, 0, 10425, 0, 0, 180, 0, 180, 0, 0, 0, 3105, 0, 0, 1830, 0, 0, 0, 0, 3350, 0, 0, 0, 0, 0, 144, 612, 0, 0, 0, 2745, 0, 0, 6160, 0, 0, 0, 0, 0, 0, 1260, 0, 1890, 0, 0, 0, 0, 0, 0, 0, 3780, 0, 0], "012031042312501432010": [210, 0, -132, -432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 564, 0, 0, 54, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 63, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 117, 0, 0, 144, 0, 0, 0, 0, 18, 0, 0], "012031042534102103210": [-130, 168, 0, 0, -30, 0, 0, 0, 0, 86, 0, 358, 0, 0, 0, 0, 580, 0, 130, 0, 0, 194, 0, 0, 0, 86, 0, 86, 0, 0, 14, 106, 0, 0, 0, 0, 0, 0, 65, 0, 0, 75, 0, 0, 27, 0, 0, 0, 19, 27, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 0, 0, 27, 0, 194, 275, 0, 0, 0], "012031042534102130210": [-1392, 1656, 0, 0, 36, 0, 0, 0, 0, 702, 0, 1440, 0, 0, 0, 0, 2832, 0, 0, 0, 504, 0, 0, 0, 0, 336, 0, 336, 0, 0, 96, 288, 0, 0, 0, 0, 0, 0, 696, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 33, 0, 122, 0, 0, 0, 0, 99, 0, 0, 0, 0, 244, 0, 702, 1434, 0, 0, 0], "012031042534102132010": [-300, 416, 0, 0, -140, 0, 0, 0, 0, 60, 0, 428, 0, 0, 0, 0, 1044, 0, 750, 0, 0, 0, 0, 0, 0, 60, 0, 60, 0, 0, 188, 0, 0, 186, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 56, 0, 0, 0, 124, 127, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 142, 0, 0, 0, 0, 56, 0, 284, 452, 0, 0, 0], "012031042534102310210": [-300, 416, 0, 0, -140, 0, 0, 0, 0, 60, 0, 428, 0, 0, 0, 0, 1044, 0, 750, 0, 0, 0, 0, 0, 0, 60, 0, 60, 0, 0, 188, 0, 0, 186, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 56, 0, 0, 0, 124, 127, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 142, 0, 0, 0, 0, 56, 0, 284, 452, 0, 0, 0], "012031042534102312010": [-300, 416, 0, 0, -140, 0, 0, 0, 0, 60, 0, 428, 0, 0, 0, 0, 1044, 0, 750, 0, 0, 0, 0, 0, 0, 60, 0, 60, 0, 0, 188, 0, 0, 186, 0, 0, 0, 0, 57, 0, 0, 0, 0, 0, 56, 0, 0, 0, 124, 127, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 142, 0, 0, 0, 0, 56, 0, 284, 452, 0, 0, 0], "012031042534120103210": [-168, 196, 49, 0, -84, 0, 0, 0, 0, 56, 0, 224, 0, 0, 0, 0, 392, 0, 0, 0, 0, 84, 0, 0, 0, 56, 0, 56, 0, 0, 0, 60, 8, 0, 0, 0, 0, 0, 84, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 49, 0, 0, 35, 0, 0, 0, 0, 0, 0, 154, 154, 0, 0, 0], "012031042534120130210": [-652, 780, 73, 0, -140, 0, 0, 0, 0, 212, 0, 576, 0, 0, 0, 0, 1144, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 140, 0, 0, 16, 48, 0, 0, 0, 0, 0, 0, 326, 0, 0, 12, 0, 0, 0, 0, 0, 84, 0, 126, 0, 0, 0, 0, 0, 0, 24, 0, 73, 0, 0, 179, 0, 0, 0, 0, 48, 0, 358, 502, 0, 0, 0], "012031042534120132010": [-300, 360, 0, 0, 0, 0, 0, 0, 0, 126, 0, 252, 0, 0, 0, 0, 516, 0, 0, 0, 0, 0, 72, 0, 0, 60, 0, 60, 0, 0, 12, 72, 0, 108, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 21, 0, 22, 0, 0, 0, 0, 63, 0, 0, 0, 0, 44, 0, 126, 258, 0, 0, 0], "012031042534120310210": [-28, 32, 7, 0, -10, 0, 0, 0, 0, 2, 0, 22, 0, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 6, 2, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 7, 0, 0, 8, 0, 0, 0, 0, 0, 0, 16, 16, 0, 0, 0], "012031042534120312010": [-50, 60, 11, 0, -22, 0, 0, 0, 0, 10, 0, 42, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 12, 0, 0, 10, 0, 10, 0, 0, 2, 12, 0, 18, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 9, 0, 0, 0, 11, 0, 0, 16, 0, 0, 0, 0, 0, 0, 32, 32, 0, 0, 0], "012031042534123010210": [-652, 780, 73, 0, -140, 0, 0, 0, 0, 212, 0, 576, 0, 0, 0, 0, 1144, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 140, 0, 0, 16, 48, 0, 0, 0, 0, 0, 0, 326, 0, 0, 12, 0, 0, 0, 0, 0, 84, 0, 126, 0, 0, 0, 0, 0, 0, 24, 0, 73, 0, 0, 179, 0, 0, 0, 0, 48, 0, 358, 502, 0, 0, 0], "012031042534123012010": [-50, 60, 11, 0, -22, 0, 0, 0, 0, 10, 0, 42, 0, 0, 0, 0, 86, 0, 0, 0, 0, 0, 12, 0, 0, 10, 0, 10, 0, 0, 2, 12, 0, 18, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 9, 0, 0, 0, 11, 0, 0, 16, 0, 0, 0, 0, 0, 0, 32, 32, 0, 0, 0], "012031201043215403210": [537, -594, 0, 0, -1236, 0, 0, 120, 0, 0, 0, 0, 0, 0, 228, 0, 0, 0, 2220, 0, 1236, 0, 0, 0, 0, 222, 0, 0, 0, 54, 60, 0, 0, 0, 309, 0, 0, 0, 0, 549, 0, 0, 252, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0, 0], "012031201043215430210": [36, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 1656, 0, 0, 0, 1944, 0, 0, 720, 0, 0, 0, 216, 408, 0, 0, 159, 669, 0, 0, 0, 180, 0, 0, 0, 0, 236, 0, 0, 216, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 520, 0, 288, 0, 0, 0, 0, 120, 0, 0, 0, 0, 456, 0, 0, 1368, 0, 360, 0, 0], "012031201043215432010": [0, -46809, 0, 0, 0, 0, 0, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 10122, 50610, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031201043251432010": [7293, 0, -14586, 0, 0, 0, 0, 144, 0, 0, 666, 0, 0, 0, 0, 0, 0, 14586, 0, 0, 0, 0, 3876, 0, 0, 0, 0, 36, 0, 63, 225, 0, 0, 0, 1581, 0, 0, 0, 306, 1615, 0, 612, 0, 162, 0, 0, 0, 0, 0, 0, 2142, 0, 0, 5084, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031201403215403210": [6564, -7776, 0, 0, -6864, 0, 0, 240, 0, 0, 0, 0, 0, 4848, 0, 0, 0, 0, 13224, 0, 6864, 0, 0, 0, 0, 444, 0, 0, 0, 1149, 3243, 0, 0, 0, 1716, 0, 0, 4392, 0, 0, 0, 0, 504, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 976, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1952, 0, 0, 5856, 0, 0, 0, 0], "012031201403215430210": [-1066, 0, 0, 0, 0, 0, 0, 980, 0, 0, 68, 0, 0, 0, 0, 0, 0, 0, 6396, 0, 0, 3036, 0, 0, 0, 875, 0, 0, 0, 0, 216, 216, 0, 0, 705, 0, 0, 0, 0, 1103, 37, 0, 1120, 412, 0, 0, 0, 0, 236, 0, 0, 0, 0, 0, 0, 270, 506, 0, 0, 0, 1012, 0, 0, 0, 0, 0, 1012, 0, 0, 0, 0, 0, 0], "012031201403215432010": [0, -46809, 0, 0, 0, 0, 0, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 10122, 50610, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031201403251432010": [7293, 0, -14586, 0, 0, 0, 0, 144, 0, 0, 666, 0, 0, 0, 0, 0, 0, 14586, 0, 0, 0, 0, 3876, 0, 0, 0, 0, 36, 0, 63, 225, 0, 0, 0, 1581, 0, 0, 0, 306, 1615, 0, 612, 0, 162, 0, 0, 0, 0, 0, 0, 2142, 0, 0, 5084, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031201430215403210": [66, 0, 0, 0, -1320, 0, 0, 216, 0, 0, 0, 0, 0, 2688, 0, 1476, 0, 0, 2244, 0, 1320, 0, 0, 0, 0, 342, 0, 0, 0, 69, 81, 0, 0, 0, 330, 0, 0, 888, 0, 0, 0, 0, 396, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 174, 0, 88, 0, 0, 738, 0, 0, 0, 0, 0, 0, 176, 0, 0, 2004, 0, 0, 0, 0], "012031201430215430210": [98, 0, 0, 0, -2088, 0, 0, 0, 0, 0, 2052, 0, 0, 2520, 0, 0, 0, 0, 3588, 0, 0, 1392, 0, 0, 0, 159, 893, 0, 580, 0, 580, 0, 0, 0, 348, 0, 0, 0, 0, 0, 142, 0, 304, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 626, 0, 500, 0, 174, 0, 0, 0, 0, 0, 0, 0, 1000, 0, 0, 2304, 0, 696, 0, 0], "012031201430215432010": [0, -46809, 0, 0, 0, 0, 0, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 10122, 50610, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031201430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012031201430251432010": [98, 0, -679, 0, 777, 0, 0, 1260, 0, 0, 0, 0, 0, 3969, 0, 2450, 0, 574, 0, 3339, 0, 0, 1960, 0, 0, 0, 0, 24, 1188, 0, 0, 0, 0, 0, 490, 0, 0, 49, 0, 0, 0, 0, 588, 63, 0, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 133, 0, 0, 798, 0, 0, 0, 427, 0, 0, 0, 0, 0, 1596, 0, 854, 0, 0], "012031201430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012031201430521432010": [6573, -7308, -4368, 0, 7287, 0, 0, 1380, 0, 0, 0, 0, 0, 30847, 0, 18556, 0, 0, 0, 27615, 0, 0, 14532, 0, 0, 2553, 0, 0, 0, 391, 0, 0, 0, 0, 3633, 0, 0, 9669, 0, 0, 0, 0, 2898, 276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 834, 0, 1939, 0, 0, 5890, 0, 0, 0, 3388, 0, 0, 0, 0, 0, 11780, 0, 6776, 0, 0], "012031201432010543210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012031201432015043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012031201432015403210": [8976, 0, 0, 0, -118528, 0, 0, 0, 0, 0, 0, 0, 0, 497792, 0, 0, 217740, 0, 183200, 0, 118528, 0, 0, 0, 0, 17358, 95766, 0, 133692, 18428, 0, 0, 12788, 0, 42420, 0, 0, 0, 0, 0, 0, 0, 50781, 23004, 0, 0, 0, 0, 0, 0, 2460, 0, 0, 89700, 0, 0, 3075, 0, 154080, 0, 102720, 0, 0, 0, 0, 0, 0, 0, 308160, 0, 0, 0, 0], "012031201432015430210": [1286, 0, 0, 0, -13452, 0, 0, 0, 0, 0, 0, 0, 0, 76460, 0, 0, 30896, 0, 19188, 0, 0, 8968, 0, 0, 0, 2597, 14271, 0, 20476, 2934, 0, 0, 4188, 0, 6430, 0, 0, 0, 0, 0, 0, 0, 7716, 3296, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12298, 0, 516, 0, 0, 22478, 0, 16480, 0, 0, 0, 0, 0, 0, 0, 44956, 0, 4484, 0, 0], "012031201432051043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012031201432051403210": [100, 0, -150, 0, -56, 0, 0, 0, 0, 0, 0, 498, 0, 556, 0, 0, 354, 112, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 0, 148, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 36, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0, 0], "012031201432051430210": [40, 0, 0, -112, 10, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 116, 76, 0, 10, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 45, 0, 0, 23, 0, 0, 0, 0], "012031201432501043210": [50, -60, 0, 0, 8, 0, 0, 0, 0, 0, 0, 6, 0, 80, 0, 0, 24, 40, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 12, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0, 0], "012031201432501403210": [100, 0, -150, 0, -56, 0, 0, 0, 0, 0, 0, 498, 0, 556, 0, 0, 354, 242, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 0, 148, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 36, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0, 0], "012031201432501430210": [42, 0, 0, -158, 90, 0, 0, 0, 0, 0, 0, 0, 0, 152, 0, 0, 146, 104, 0, 90, 0, 78, 0, 0, 0, 0, 42, 0, 48, 2, 0, 6, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 63, 0, 0, 31, 0, 0, 0, 0], "012031201435021430210": [44, -48, 0, -112, 228, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 144, 0, 0, 228, 0, 112, 0, 0, 0, 5, 69, 0, 76, 4, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0, 0], "012031201435021432010": [0, -39888, 0, 0, 165228, 0, 0, 0, 0, 0, 0, 0, 0, 259724, 0, 0, 131016, 0, 0, 242076, 0, 0, 99936, 0, 0, 13329, 66645, 0, 71604, 6096, 0, 0, 0, 0, 24984, 0, 0, 0, 0, 0, 0, 0, 31230, 17160, 0, 0, 0, 0, 3368, 0, 0, 0, 0, 0, 0, 27356, 15378, 0, 23624, 0, 24288, 0, 12808, 0, 0, 0, 0, 0, 47248, 0, 25616, 0, 0], "012031201435201043210": [210, -196, -70, 0, 0, 0, 0, 48, 0, 0, 0, 366, 0, 648, 0, 0, 0, 286, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 118, 0, 0, 42, 0, 42, 0, 0, 105, 0, 0, 0, 0, 0, 0, 119, 20, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0, 0], "012031201435201403210": [10, -12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 6, 0, 20, 0, 0, 4, 10, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 5, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0], "012031201435201430210": [428, -456, 0, -1264, 1896, 0, 0, 0, 0, 0, 0, 0, 0, 3688, 0, 0, 288, 1728, 0, 1896, 0, 1264, 0, 0, 0, 35, 603, 0, 1012, 148, 0, 0, 0, 0, 316, 0, 0, 0, 0, 0, 0, 0, 288, 0, 540, 0, 600, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 720, 0, 0, 0, 0, 0, 0, 0, 896, 0, 0, 0, 0], "012031201435204103210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012031201435204130210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012031201435204310210": [50, -36, -30, -32, 48, 0, 0, 0, 0, 0, 0, 78, 0, 140, 0, 0, 0, 66, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 10, 0, 10, 0, 0, 25, 0, 0, 0, 0, 0, 0, 39, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 18, 0, 0, 46, 24, 0, 0, 0], "012031201435240103210": [3561, -4212, 0, 0, -153, 0, 0, 0, 0, 0, 0, 0, 0, 7611, 0, 0, 0, 0, 3465, 0, 0, 1656, 0, 0, 0, 0, 1071, 0, 1224, 51, 0, 0, 1371, 0, 957, 0, 0, 1245, 0, 0, 0, 0, 306, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 276, 0, 371, 0, 0, 828, 0, 0, 0, 0, 0, 0, 742, 0, 0, 3882, 1656, 0, 0, 0], "012031201435240130210": [300, -416, 0, 0, 140, 0, 0, 0, 0, 0, 0, 750, 0, 1044, 0, 0, 0, 0, 428, 0, 60, 0, 0, 0, 0, 0, 186, 0, 0, 188, 0, 0, 60, 0, 60, 0, 0, 57, 0, 0, 0, 0, 0, 0, 127, 124, 0, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 142, 0, 0, 112, 0, 0, 0, 56, 0, 0, 452, 284, 0, 0, 0], "012031201435240310210": [375, -482, 0, 0, 80, 0, 0, 0, 0, 0, 0, 480, 0, 948, 0, 0, 0, 0, 416, 0, 0, 0, 60, 0, 0, 0, 87, 0, 0, 131, 0, 0, 90, 0, 75, 0, 0, 144, 0, 0, 0, 0, 0, 0, 124, 58, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 62, 0, 0, 434, 248, 0, 0, 0], "012031201435243010210": [0, -3584, 0, 0, 8960, 0, 0, 0, 0, 0, 0, 0, 0, 65056, 0, 0, 0, 0, 0, 26944, 0, 0, 5212, 0, 0, 3140, 15700, 0, 19568, 2187, 0, 0, 7818, 0, 6515, 0, 0, 0, 0, 0, 149, 0, 8032, 0, 8976, 0, 5984, 0, 0, 5250, 0, 0, 0, 0, 0, 0, 0, 0, 2240, 0, 0, 15712, 0, 0, 0, 7856, 0, 0, 28048, 4480, 0, 0, 0], "012031204103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012031204103215430210": [0, 0, 0, 0, -893808, 0, 0, 0, 0, 0, 0, 0, 176622, 0, 0, 0, 0, 0, 1787616, 0, 0, 772470, 0, 109554, 0, 235128, 134340, 25278, 0, 0, 0, 100950, 0, 0, 167880, 0, 0, 0, 0, 347100, 0, 0, 209850, 85182, 0, 96366, 0, 0, 0, 0, 0, 0, 0, 0, 75762, 195680, 0, 0, 0, 0, 158178, 0, 0, 0, 0, 178405, 58866, 0, 535215, 0, 297936, 0, 0], "012031204103215432010": [0, 0, 0, 0, -20160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18200, 40320, 0, 0, 0, 22680, 7448, 0, 4938, 1797, 178, 0, 1225, 0, 0, 0, 0, 3808, 0, 0, 1314, 0, 6755, 0, 0, 4760, 448, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4200, 2240, 0, 0, 0, 0, 2240, 0, 3360, 0, 0, 3360, 0, 0, 10080, 0, 6720, 0, 0], "012031204103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031204130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031204130215430210": [-7972, 0, 0, -1443, 0, 0, 0, 6352, 0, 0, 0, 0, 2106, 0, 0, 0, 0, 0, 52161, 0, 0, 24099, 0, 0, 0, 7220, 0, 0, 0, 0, 1238, 2291, 0, 0, 5452, 0, 0, 0, 0, 9376, 0, 0, 8808, 3536, 0, 0, 0, 0, 1416, 0, 0, 0, 0, 0, 0, 2776, 3776, 5664, 0, 0, 0, 0, 0, 0, 0, 8384, 7552, 0, 1053, 0, 0, 0, 0], "012031204130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031204130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031204132015403210": [700, 0, -690, 0, -2190, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 1740, 0, 2940, 0, 1470, 0, 0, 0, 0, 16, 0, 24, 32, 0, 0, 910, 0, 0, 140, 0, 0, 0, 0, 260, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 210, 0, 0, 520, 0, 0, 0, 60, 0, 0, 0, 0, 120, 0, 0, 465, 0, 0, 1155, 0, 240, 0, 0], "012031204132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012031240103215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031240103215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031240103215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012031240103251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012031240130215403210": [643, -738, 0, 0, -1128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2088, 0, 1128, 0, 0, 0, 0, 148, 0, 0, 0, 36, 40, 76, 0, 0, 263, 0, 0, 0, 0, 461, 0, 0, 168, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0, 0], "012031240130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031240130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031240130251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012031240132015403210": [60, -54, 0, 0, -702, 0, 0, 189, 0, 0, 0, 0, 18, 0, 0, 0, 1092, 0, 1314, 0, 702, 0, 0, 0, 0, 0, 0, 0, 171, 0, 0, 366, 0, 0, 84, 0, 0, 0, 0, 20, 0, 0, 90, 0, 0, 0, 63, 288, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114, 0, 0, 342, 0, 0, 0, 0], "012031240132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012031402103215403210": [8995, -10186, 0, 0, -14720, 0, 0, 740, 0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 26400, 0, 14720, 0, 0, 0, 0, 1753, 0, 0, 0, 0, 640, 0, 0, 0, 3680, 0, 0, 0, 0, 5920, 551, 0, 1938, 276, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 1360, 0, 320, 0, 0, 0, 0, 0, 0, 0, 2880, 0, 0, 7360, 0, 0, 0, 0], "012031402103215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012031402103215432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031402103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031402130215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031402130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031402130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031402130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031402132015403210": [66, 0, -90, 0, -234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 432, 0, 234, 0, 0, 0, 0, 24, 12, 0, 0, 0, 6, 90, 0, 0, 36, 0, 0, 0, 0, 58, 6, 0, 24, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 117, 0, 0, 0, 0], "012031402132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031402132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031402132051432010": [4395, 0, -8910, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10590, 9270, 0, 4320, 0, 0, 5220, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 0, 1305, 0, 0, 0, 930, 1465, 90, 0, 0, 0, 0, 144, 432, 0, 0, 0, 1170, 0, 0, 2930, 0, 0, 0, 360, 0, 0, 0, 0, 720, 0, 0, 480, 0, 0, 0, 0, 1440, 0, 0], "012031402132501432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012031402310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031402310215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012031402310215432010": [-6706, 0, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40236, 0, 0, 0, 13608, 0, 0, 6713, 0, 0, 0, 0, 2366, 4100, 3468, 0, 5845, 0, 0, 0, 0, 8953, 1449, 0, 7896, 3668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031402310251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012031402312015403210": [240, 0, -270, 0, -2970, 0, 0, 756, 0, 0, 0, 72, 0, 0, 0, 0, 4692, 0, 5580, 0, 2970, 0, 0, 0, 0, 0, 0, 0, 684, 0, 0, 1626, 0, 0, 336, 0, 0, 0, 0, 80, 0, 0, 360, 0, 0, 0, 252, 1152, 0, 0, 54, 0, 0, 160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 483, 0, 0, 1449, 0, 0, 0, 0], "012031402312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031402312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012031402312051432010": [345, 0, -690, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830, 690, 0, 360, 0, 0, 420, 0, 0, 0, 0, 0, 0, 5, 15, 0, 0, 0, 105, 0, 0, 0, 90, 115, 0, 0, 0, 0, 0, 8, 24, 0, 0, 0, 90, 0, 0, 230, 0, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "012031402312501432010": [6090, 0, -14412, 0, 0, 0, 0, 891, 0, 0, 0, 0, 0, 0, 0, 0, 21108, 0, 0, 8748, 0, 0, 10056, 0, 0, 1341, 0, 0, 225, 225, 0, 0, 0, 0, 2514, 0, 0, 0, 0, 4265, 0, 0, 1620, 0, 0, 0, 621, 1098, 0, 0, 1746, 0, 0, 4507, 0, 0, 0, 0, 0, 0, 972, 0, 1458, 0, 0, 0, 0, 0, 0, 0, 2916, 0, 0], "012031402534102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012031402534102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012031402534102132010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 38, 0, 0, 0, 8, 0, 0, 6, 0, 6, 0, 0, 14, 8, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 42, 0, 0, 0], "012031402534102310210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012031402534102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012031420103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012031420103215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031420103215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012031420103251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012031420130215403210": [643, -738, 0, 0, -1128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2088, 0, 1128, 0, 0, 0, 0, 148, 0, 0, 0, 36, 40, 76, 0, 0, 263, 0, 0, 0, 0, 461, 0, 0, 168, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0, 0], "012031420130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031420130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012031420130251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012031420132015403210": [8715, -11382, 0, 0, -3276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 252, 0, 11172, 0, 6972, 0, 0, 0, 0, 124, 496, 124, 0, 0, 0, 0, 0, 0, 1743, 0, 0, 188, 0, 2821, 0, 0, 0, 0, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 238, 308, 84, 0, 0, 0, 0, 0, 0, 0, 602, 616, 336, 2142, 1848, 0, 0, 0], "012031420132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012031420310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012031420310215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031420310215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012031420310251432010": [49485, 0, -114927, 0, 0, 0, 0, 3888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 162798, 0, 70956, 0, 0, 79980, 0, 0, 10098, 0, 0, 0, 0, 0, 0, 0, 0, 19995, 0, 0, 0, 0, 33325, 2070, 0, 11070, 0, 0, 0, 5238, 6759, 0, 0, 14085, 0, 0, 36356, 0, 0, 0, 5913, 0, 0, 0, 0, 11826, 0, 0, 7884, 0, 0, 0, 0, 23652, 0, 0], "012031420312015403210": [84, -72, 0, 0, -1098, 0, 0, 306, 0, 0, 0, 0, 36, 0, 0, 0, 1716, 0, 2052, 0, 1098, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 570, 0, 0, 132, 0, 0, 0, 0, 28, 0, 0, 144, 0, 0, 0, 90, 450, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 183, 0, 0, 549, 0, 0, 0, 0], "012031420312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031423010215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012031423010215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012031423010215432010": [-72103, 0, 0, 0, 0, 0, 0, 32716, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 741642, 309024, 0, 0, 341064, 0, 0, 91427, 0, 0, 0, 0, 13766, 0, 0, 0, 85266, 0, 0, 0, 13766, 128344, 24159, 0, 99606, 16844, 0, 0, 0, 0, 65952, 0, 0, 0, 0, 0, 62184, 10730, 0, 25752, 0, 0, 0, 0, 51504, 0, 0, 34336, 0, 0, 0, 0, 103008, 0, 0], "012031423010251432010": [168, 0, -372, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 336, 0, 0, 0, 480, 0, 576, 0, 0, 480, 0, 0, 0, 0, 0, 0, 18, 150, 0, 0, 0, 120, 0, 0, 0, 0, 56, 132, 0, 9, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 112, 0, 0, 15, 0, 0, 48, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0], "012031423012015403210": [60, 0, -90, 0, -54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 108, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 12, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0, 0], "012031423012015430210": [-3308, 0, 0, -732, 0, 0, 0, 3284, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22044, 0, 0, 10236, 0, 0, 0, 2749, 0, 0, 0, 0, 1048, 1048, 0, 0, 2297, 0, 0, 0, 0, 3479, 171, 0, 3570, 1924, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1706, 1584, 0, 0, 0, 3168, 0, 0, 0, 0, 244, 3168, 0, 0, 0, 0, 0, 0], "012034102103215403210": [8995, -10186, 0, 0, -14720, 0, 0, 740, 0, 0, 0, 0, 0, 0, 0, 1280, 0, 0, 26400, 0, 14720, 0, 0, 0, 0, 1753, 0, 0, 0, 0, 640, 0, 0, 0, 3680, 0, 0, 0, 0, 5920, 551, 0, 1938, 276, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 1360, 0, 320, 0, 0, 0, 0, 0, 0, 0, 2880, 0, 0, 7360, 0, 0, 0, 0], "012034102103215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012034102103215432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034102103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012034102130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012034102130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034102130215432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012034102130251432010": [1407, 0, -3066, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3822, 0, 1944, 0, 0, 2013, 0, 0, 192, 60, 0, 0, 0, 93, 93, 0, 0, 480, 0, 0, 0, 0, 769, 75, 0, 192, 0, 0, 0, 72, 0, 0, 0, 405, 0, 0, 1022, 0, 0, 0, 0, 0, 0, 216, 0, 324, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0], "012034102132015403210": [60, 0, -90, 0, -54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 108, 0, 54, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 12, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0, 0], "012034102132015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034102132015432010": [-72037, 0, 0, 0, 0, 0, 0, 37708, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 731742, 299520, 0, 0, 336312, 0, 0, 71729, 0, 0, 0, 0, 44594, 0, 0, 0, 84078, 0, 0, 0, 44594, 95536, 26205, 0, 81156, 54836, 0, 0, 0, 0, 18720, 0, 0, 0, 0, 0, 0, 57038, 46638, 24960, 0, 0, 0, 0, 49920, 0, 0, 33280, 0, 0, 0, 0, 99840, 0, 0], "012034102132051432010": [285, 0, -570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 710, 570, 0, 360, 0, 0, 325, 0, 0, 0, 0, 0, 0, 0, 15, 85, 0, 0, 60, 0, 0, 0, 0, 95, 5, 0, 0, 0, 0, 8, 24, 0, 0, 0, 85, 0, 0, 190, 0, 0, 0, 0, 0, 0, 40, 0, 60, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0], "012034102132501432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012034102310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012034102310215430210": [-4300, 0, 0, -2004, 0, 0, 0, 3676, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31812, 0, 0, 14676, 0, 0, 0, 3791, 0, 0, 0, 0, 1640, 1640, 0, 0, 3259, 0, 0, 0, 0, 4885, 585, 0, 4710, 2636, 0, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2446, 2112, 3168, 0, 0, 0, 0, 0, 0, 0, 4892, 4224, 0, 0, 0, 0, 0, 0], "012034102310215432010": [-6706, 0, 0, 0, 0, 0, 0, 4732, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40236, 0, 0, 0, 13608, 0, 0, 6713, 0, 0, 0, 0, 2366, 4100, 3468, 0, 5845, 0, 0, 0, 0, 8953, 1449, 0, 7896, 3668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3402, 3402, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034102310251432010": [22515, 0, -52482, 0, 0, 0, 0, 2376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 74838, 0, 35478, 0, 0, 38316, 0, 0, 5076, 0, 0, 0, 0, 0, 0, 0, 0, 9579, 0, 0, 0, 0, 15965, 900, 0, 5670, 0, 0, 0, 2106, 2853, 0, 0, 6381, 0, 0, 16702, 0, 0, 0, 0, 0, 0, 3942, 0, 5913, 0, 0, 0, 0, 0, 0, 0, 11826, 0, 0], "012034102312015403210": [48, 0, 0, 0, -1674, 0, 0, 378, 0, 0, 252, 0, 0, 0, 0, 0, 2688, 0, 3060, 0, 1674, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 858, 0, 0, 204, 0, 0, 0, 0, 16, 36, 0, 216, 0, 0, 0, 126, 738, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 237, 0, 0, 711, 0, 0, 0, 0], "012034102312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034102312015432010": [-709, 0, 0, 0, 0, 0, 0, 508, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4254, 0, 0, 0, 1752, 0, 0, 677, 0, 0, 0, 0, 254, 0, 312, 0, 750, 0, 0, 0, 410, 892, 141, 0, 804, 452, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 438, 438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034102312051432010": [105, 0, -672, 0, 0, 0, 0, 462, 0, 0, 0, 0, 0, 0, 0, 0, 2898, 2058, 0, 378, 0, 0, 756, 0, 0, 0, 0, 12, 426, 0, 0, 0, 0, 0, 189, 0, 0, 0, 0, 35, 0, 0, 210, 0, 0, 0, 168, 693, 0, 0, 21, 0, 0, 70, 0, 0, 0, 0, 0, 0, 42, 0, 63, 0, 0, 0, 0, 0, 0, 0, 126, 0, 0], "012034102312501432010": [1752, 0, 0, -7104, 0, 0, 0, 0, 0, 0, 2772, 0, 0, 0, 1506, 0, 13968, 3168, 0, 1746, 0, 0, 3936, 0, 0, 0, 0, 0, 1584, 0, 0, 0, 0, 0, 984, 0, 0, 0, 0, 584, 528, 0, 396, 0, 0, 0, 0, 2799, 0, 0, 453, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 2067, 0, 0, 1752, 0, 924, 0, 0, 582, 0, 0], "012034102510342310210": [-20, 24, 0, 16, -18, 0, 0, 0, 16, 0, 18, 0, 20, 0, 12, 0, 20, 0, 32, 0, 40, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 1, 0, 0, 7, 0, 0, 0], "012034102510342312010": [-20, 24, 0, 16, -18, 0, 0, 0, 16, 0, 18, 0, 20, 0, 12, 0, 20, 0, 32, 0, 40, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 1, 0, 0, 7, 0, 0, 0], "012034102534102103210": [-512, 0, 0, 3488, -3696, 0, 0, 0, 2704, 0, 3696, 0, 3552, 0, 0, 0, 6752, 0, 0, 0, 0, 920, 0, 0, 0, 676, 0, 0, 0, 0, 172, 1948, 0, 512, 0, 0, 0, 0, 0, 0, 0, 717, 0, 120, 0, 0, 0, 1244, 0, 1024, 0, 0, 0, 0, 0, 3, 0, 196, 0, 1672, 0, 2048, 0, 0, 0, 0, 0, 0, 0, 1528, 0, 0, 0], "012034102534102130210": [-390, 0, 450, 2040, -2790, 0, 0, 0, 2040, 0, 2790, 0, 2732, 0, 0, 0, 5556, 0, 0, 0, 0, 0, 0, 0, 0, 510, 0, 0, 0, 0, 182, 8, 0, 0, 538, 0, 0, 0, 1540, 0, 0, 540, 0, 90, 0, 0, 0, 0, 0, 0, 184, 0, 0, 0, 1064, 0, 0, 0, 0, 920, 0, 1380, 0, 0, 0, 0, 221, 0, 0, 1383, 0, 0, 0], "012034102534102132010": [-1220, 0, 1410, 6328, -8652, 0, 0, 0, 6328, 0, 8652, 0, 8476, 0, 0, 0, 17194, 0, 0, 0, 0, 0, 0, 0, 0, 1588, 0, 0, 0, 0, 560, 0, 0, 0, 1680, 0, 0, 0, 4798, 0, 0, 1680, 6, 282, 0, 0, 0, 0, 0, 0, 560, 0, 0, 0, 3292, 0, 0, 0, 0, 2800, 0, 4200, 0, 0, 0, 0, 733, 0, 0, 4271, 0, 0, 0], "012034102534102310210": [-32, 0, 0, 224, -240, 0, 0, 0, 176, 0, 240, 0, 240, 0, 0, 0, 464, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 20, 140, 0, 92, 12, 0, 0, 0, 0, 0, 0, 47, 0, 8, 0, 0, 0, 76, 0, 112, 0, 0, 0, 0, 0, 1, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 112, 0, 0, 112, 0, 0, 0], "012034102534102312010": [-1220, 0, 1410, 6328, -8652, 0, 0, 0, 6328, 0, 8652, 0, 8476, 0, 0, 0, 17194, 0, 0, 0, 0, 0, 0, 0, 0, 1588, 0, 0, 0, 0, 560, 0, 0, 0, 1680, 0, 0, 0, 4798, 0, 0, 1680, 6, 282, 0, 0, 0, 0, 0, 0, 560, 0, 0, 0, 3292, 0, 0, 0, 0, 2800, 0, 4200, 0, 0, 0, 0, 733, 0, 0, 4271, 0, 0, 0], "012034102534120103210": [-2912, 0, 3360, 15232, -20832, 0, 0, 0, 15232, 0, 20832, 0, 20340, 0, 0, 0, 41308, 0, 0, 0, 0, 1326, 0, 0, 0, 3808, 0, 0, 0, 0, 1300, 11470, 0, 7077, 833, 0, 0, 0, 0, 0, 0, 4032, 0, 672, 0, 0, 0, 0, 0, 0, 1698, 0, 0, 0, 7974, 0, 0, 0, 0, 8490, 0, 12072, 0, 0, 0, 0, 0, 0, 0, 10238, 0, 0, 0], "012034102534120130210": [-523, 378, 240, 1340, -1866, 0, 0, 0, 1340, 0, 1866, 0, 1848, 0, 0, 0, 4010, 0, 0, 0, 0, 0, 0, 0, 0, 335, 0, 0, 0, 0, 173, 308, 0, 0, 211, 0, 0, 0, 789, 0, 0, 288, 0, 48, 0, 0, 0, 750, 0, 723, 0, 0, 0, 0, 0, 0, 0, 0, 0, 804, 0, 1206, 0, 0, 0, 0, 0, 0, 0, 1072, 0, 0, 0], "012034102534120132010": [-26, 0, 30, 136, -186, 0, 0, 0, 136, 0, 186, 0, 180, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 34, 0, 0, 0, 0, 10, 0, 0, 6, 36, 0, 0, 0, 100, 0, 0, 36, 0, 6, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 72, 0, 108, 0, 0, 0, 0, 3, 0, 0, 89, 0, 0, 0], "012034102534120310210": [-390, 0, 450, 2040, -2790, 0, 0, 0, 2040, 0, 2790, 0, 2732, 0, 0, 0, 5556, 0, 0, 0, 0, 0, 0, 0, 0, 510, 0, 0, 0, 0, 182, 1548, 0, 1155, 153, 0, 0, 0, 0, 0, 0, 540, 0, 90, 0, 0, 0, 0, 0, 0, 184, 0, 0, 0, 1064, 0, 0, 0, 0, 920, 0, 1380, 0, 0, 0, 0, 221, 0, 0, 1383, 0, 0, 0], "012034102534120312010": [-5, 0, -12, 244, -366, 0, 0, 0, 244, 0, 366, 0, 330, 78, 0, 0, 634, 0, 0, 0, 0, 0, 0, 0, 0, 61, 0, 0, 0, 0, 25, 0, 0, 0, 75, 0, 0, 0, 190, 0, 0, 75, 0, 0, 0, 0, 0, 84, 0, 120, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126, 0, 0, 134, 0, 0, 0], "012034102534123010210": [-390, 0, 450, 2040, -2790, 0, 0, 0, 2040, 0, 2790, 0, 2732, 0, 0, 0, 5556, 0, 0, 0, 0, 0, 0, 0, 0, 510, 0, 0, 0, 0, 182, 1548, 0, 1155, 153, 0, 0, 0, 0, 0, 0, 540, 0, 90, 0, 0, 0, 0, 0, 0, 184, 0, 0, 0, 1064, 0, 0, 0, 0, 920, 0, 1380, 0, 0, 0, 0, 221, 0, 0, 1383, 0, 0, 0], "012034102534123012010": [-5, 0, -12, 244, -366, 0, 0, 0, 244, 0, 366, 0, 330, 78, 0, 0, 634, 0, 0, 0, 0, 0, 0, 0, 0, 61, 0, 0, 0, 0, 25, 0, 0, 0, 75, 0, 0, 0, 190, 0, 0, 75, 0, 0, 0, 0, 0, 84, 0, 120, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 126, 0, 0, 134, 0, 0, 0], "012034105210321043210": [-264, 0, 0, 3576, 0, 0, 0, 0, 3576, 0, 0, 0, 5796, 14940, 0, 0, 4158, 0, 0, 1917, 4374, 0, 0, 0, 0, 960, 0, 0, 0, 0, 1260, 2079, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1134, 66, 360, 0, 0, 4680, 0, 0, 0, 0, 0, 0, 0, 0, 450, 110, 0, 0, 0, 900, 0, 0, 0, 0, 0, 220, 0, 0, 0, 1458, 0, 0], "012034105210321403210": [-195, 0, 0, 936, 0, 0, 0, 0, 696, 0, 0, 0, 892, 2530, 0, 0, 1326, 0, 0, 0, 0, 156, 0, 0, 0, 174, 0, 0, 0, 0, 217, 0, 0, 0, 0, 0, 0, 0, 0, 173, 65, 39, 0, 88, 0, 0, 780, 0, 0, 0, 0, 0, 0, 0, 130, 65, 0, 60, 0, 0, 130, 390, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034105210324103210": [-120, 0, 0, 864, 0, 0, 0, 0, 864, 0, 0, 0, 1258, 3130, 0, 0, 1614, 0, 0, 0, 0, 324, 0, 0, 0, 216, 0, 0, 0, 0, 178, 0, 0, 120, 0, 0, 0, 0, 0, 212, 0, 81, 0, 172, 0, 0, 780, 0, 0, 0, 0, 0, 0, 0, 120, 215, 0, 0, 0, 0, 430, 0, 0, 0, 0, 0, 180, 0, 0, 0, 0, 0, 0], "012034105210324310210": [-24, 0, 0, 240, 0, 0, 0, 0, 240, 0, 0, 0, 360, 936, 0, 0, 528, 0, 0, 0, 120, 0, 132, 0, 0, 60, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 48, 8, 33, 0, 12, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 16, 15, 0, 0, 0, 0, 96, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034105210324312010": [-52, 26, 0, 208, 0, 0, 0, 0, 188, 0, 0, 0, 304, 746, 0, 0, 442, 0, 0, 0, 104, 0, 0, 0, 0, 47, 0, 0, 0, 0, 69, 0, 0, 52, 0, 0, 0, 0, 0, 61, 0, 0, 0, 3, 0, 0, 273, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 78, 156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034105210342310210": [-8, 0, 96, 0, 0, 0, 0, 0, 144, 0, 0, 0, 232, 568, 0, 0, 336, 0, 0, 0, 216, 0, 172, 0, 0, 36, 0, 0, 0, 0, 52, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 43, 0, 4, 0, 0, 204, 0, 0, 16, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 64, 108, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0], "012034105210342312010": [-18, 0, 41, 0, 0, 0, 0, 0, 24, 0, 0, 0, 30, 86, 0, 0, 30, 0, 0, 0, 36, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 4, 0, 0, 0, 5, 0, 0, 21, 0, 0, 10, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 2, 18, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0], "012034105213021043210": [-128, 0, 0, 1296, 0, 0, 0, 0, 1296, 0, 0, 0, 1652, 4772, 0, 1248, 0, 900, 0, 128, 1404, 0, 0, 0, 0, 356, 0, 0, 0, 0, 0, 376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 413, 32, 284, 0, 0, 1124, 0, 0, 0, 0, 0, 0, 0, 80, 355, 0, 0, 0, 0, 260, 0, 0, 0, 0, 0, 120, 0, 0, 0, 468, 0, 0], "012034105234102103210": [0, -104, 0, 1448, -2172, 0, 0, 0, 1448, 0, 2172, 0, 1810, 1290, 0, 0, 3146, 0, 0, 0, 0, 303, 0, 0, 0, 362, 0, 0, 0, 0, 0, 905, 0, 550, 110, 0, 0, 0, 0, 54, 0, 412, 0, 0, 0, 0, 0, 215, 0, 0, 0, 0, 0, 0, 272, 0, 0, 0, 0, 645, 0, 816, 0, 0, 0, 0, 0, 0, 0, 487, 0, 0, 0], "012034105234102130210": [-21, 0, 0, 708, -1152, 0, 0, 0, 768, 0, 1152, 0, 960, 654, 0, 0, 1578, 0, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 111, 210, 0, 0, 0, 480, 33, 0, 210, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 213, 10, 0, 0, 0, 0, 0, 0, 15, 0, 0, 20, 327, 0, 0, 213, 0, 0, 0], "012034105234102132010": [-24, 0, 0, 408, -669, 0, 0, 0, 408, 0, 669, 0, 510, 252, 0, 0, 837, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 0, 0, 0, 0, 0, 54, 108, 0, 0, 0, 255, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 164, 0, 0, 84, 0, 0, 0], "012034105234102310210": [-96, 0, 0, 1632, -2676, 0, 0, 0, 1632, 0, 2676, 0, 2040, 1008, 0, 0, 3348, 0, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 0, 0, 0, 1020, 0, 981, 177, 0, 0, 0, 0, 72, 0, 432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336, 0, 76, 0, 0, 0, 0, 0, 0, 0, 0, 0, 656, 0, 0, 336, 0, 0, 0], "012034105234102312010": [-13, 12, 0, 68, -102, 0, 0, 0, 68, 0, 102, 0, 90, 72, 0, 0, 182, 0, 0, 0, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 5, 0, 0, 3, 18, 0, 0, 0, 50, 0, 0, 18, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 36, 0, 54, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0], "012034105234120103210": [0, -104, 0, 1448, -2172, 0, 0, 0, 1448, 0, 2172, 0, 1810, 1290, 0, 0, 3146, 0, 0, 0, 0, 303, 0, 0, 0, 362, 0, 0, 0, 0, 0, 905, 0, 550, 110, 0, 0, 0, 0, 54, 0, 412, 0, 0, 0, 0, 0, 215, 0, 0, 0, 0, 0, 0, 272, 0, 0, 0, 0, 645, 0, 816, 0, 0, 0, 0, 0, 0, 0, 487, 0, 0, 0], "012034105234120130210": [0, 0, -480, 4896, -7356, 0, 0, 0, 4896, 0, 7356, 0, 6120, 4176, 0, 0, 10140, 0, 0, 0, 0, 0, 0, 0, 0, 1224, 0, 0, 0, 0, 0, 3060, 0, 3015, 603, 0, 0, 0, 0, 216, 0, 1368, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 1392, 120, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2096, 0, 0, 1392, 0, 0, 0], "012034105234120132010": [0, 0, -120, 1224, -1839, 0, 0, 0, 1224, 0, 1839, 0, 1530, 1044, 0, 0, 2535, 0, 0, 0, 0, 0, 0, 0, 0, 306, 0, 0, 0, 0, 0, 0, 0, 180, 342, 0, 0, 0, 765, 54, 0, 342, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 348, 30, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 524, 0, 0, 348, 0, 0, 0], "012034105234120310210": [-3406, 0, 4440, 11288, -14268, 0, 0, 0, 11288, 0, 14268, 0, 15228, 17880, 0, 0, 32012, 0, 0, 0, 0, 0, 0, 0, 0, 2822, 0, 0, 0, 0, 1118, 8732, 0, 5871, 493, 0, 0, 0, 0, 0, 0, 2676, 0, 888, 0, 0, 0, 0, 0, 0, 1344, 0, 0, 0, 7080, 0, 0, 0, 0, 6720, 0, 10080, 0, 0, 0, 0, 0, 0, 0, 8872, 0, 0, 0], "012034105234120312010": [-7067, 0, 9300, 22300, -27870, 0, 0, 0, 22300, 0, 27870, 0, 30174, 36132, 0, 0, 63766, 0, 0, 0, 0, 0, 1356, 0, 0, 5575, 0, 0, 0, 0, 2299, 0, 0, 0, 5541, 0, 0, 0, 17386, 0, 0, 5202, 0, 1860, 0, 0, 0, 0, 0, 0, 2412, 0, 0, 0, 14280, 0, 0, 0, 0, 13416, 0, 20124, 0, 0, 0, 0, 0, 0, 0, 17948, 0, 0, 0], "012034105234123010210": [0, 0, -10, 220, -360, 0, 0, 0, 240, 0, 360, 0, 312, 212, 0, 0, 556, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 12, 168, 0, 165, 33, 0, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 74, 5, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 106, 0, 0, 98, 0, 0, 0], "012034105234123012010": [0, 0, -10, 220, -360, 0, 0, 0, 240, 0, 360, 0, 312, 212, 0, 0, 556, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 12, 0, 0, 39, 75, 0, 0, 0, 168, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 74, 5, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 106, 0, 0, 98, 0, 0, 0], "012034120103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012034120103215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034120103215432010": [-75880, 0, 0, 0, 0, 0, 0, 40012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 788208, 332928, 0, 0, 325032, 0, 0, 71045, 0, 0, 0, 0, 56420, 56420, 0, 0, 67153, 0, 0, 0, 0, 93115, 29151, 0, 81048, 67460, 0, 20808, 0, 0, 0, 0, 0, 0, 0, 0, 0, 72010, 39642, 27744, 0, 0, 0, 0, 55488, 0, 0, 36992, 0, 0, 0, 0, 110976, 0, 0], "012034120103251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012034120130215403210": [52515, -52770, 0, 0, -77832, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 104424, 0, 54792, 0, 0, 0, 0, 2304, 0, 0, 0, 0, 1980, 1980, 0, 0, 13203, 0, 0, 0, 0, 21345, 1428, 0, 2304, 768, 0, 0, 0, 0, 1440, 0, 2304, 0, 0, 0, 0, 7286, 0, 1920, 0, 0, 0, 0, 3840, 0, 0, 15532, 0, 0, 38916, 0, 7680, 0, 0], "012034120130215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034120130215432010": [-637, 0, 0, 0, 0, 0, 0, 364, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6126, 2304, 0, 0, 2808, 0, 0, 569, 0, 0, 0, 0, 434, 0, 0, 0, 702, 0, 0, 0, 434, 736, 213, 0, 660, 596, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 638, 414, 192, 0, 0, 0, 0, 384, 0, 0, 256, 0, 0, 0, 0, 768, 0, 0], "012034120130251432010": [2127, 0, -4590, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5598, 0, 2592, 0, 0, 2916, 0, 0, 224, 40, 0, 0, 0, 146, 0, 0, 0, 729, 0, 0, 0, 146, 1069, 110, 0, 224, 0, 0, 0, 144, 0, 0, 0, 594, 0, 0, 1506, 0, 0, 0, 216, 0, 0, 0, 0, 432, 0, 0, 288, 0, 0, 0, 0, 864, 0, 0], "012034120132015403210": [99, -114, 0, 0, -168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 312, 0, 168, 0, 0, 0, 0, 24, 12, 0, 0, 6, 6, 12, 0, 0, 39, 0, 0, 0, 0, 69, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 84, 0, 0, 0, 0], "012034120132015430210": [-69, 0, 0, -120, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 774, 0, 0, 360, 0, 0, 0, 63, 0, 0, 0, 0, 159, 36, 0, 0, 81, 0, 0, 123, 0, 0, 54, 0, 78, 36, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 45, 40, 60, 0, 0, 0, 0, 0, 0, 0, 120, 80, 0, 0, 0, 0, 0, 0], "012034120310215403210": [335, -378, 0, 0, -600, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 0, 600, 0, 0, 0, 0, 74, 0, 0, 0, 0, 20, 20, 0, 0, 145, 0, 0, 0, 0, 235, 18, 0, 84, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0, 0], "012034120310215430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034120310215432010": [-461640, 0, 0, 0, 0, 0, 0, 229620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4320720, 1550880, 0, 0, 1950228, 0, 0, 579885, 0, 0, 0, 0, 0, 0, 0, 0, 487557, 0, 0, 0, 0, 812595, 116755, 0, 637290, 97620, 0, 0, 0, 0, 493872, 0, 82596, 0, 0, 0, 529256, 53850, 0, 129240, 0, 0, 0, 0, 258480, 0, 0, 172320, 0, 0, 0, 0, 516960, 0, 0], "012034120310251432010": [4899, 0, -11337, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15954, 0, 6804, 0, 0, 7764, 0, 0, 1026, 324, 0, 0, 0, 0, 0, 0, 0, 1941, 0, 0, 0, 0, 3235, 234, 0, 1026, 0, 0, 0, 378, 657, 0, 0, 1395, 0, 0, 3716, 0, 0, 0, 567, 0, 0, 0, 0, 1134, 0, 0, 756, 0, 0, 0, 0, 2268, 0, 0], "012034120312015403210": [48, 0, 0, 0, -1674, 0, 0, 378, 0, 0, 252, 0, 0, 0, 0, 0, 2688, 0, 3060, 0, 1674, 0, 0, 0, 0, 0, 0, 0, 486, 0, 0, 858, 0, 0, 204, 0, 0, 0, 0, 16, 36, 0, 216, 0, 0, 0, 126, 738, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 237, 0, 0, 711, 0, 0, 0, 0], "012034120312015430210": [-2888, 0, 0, -780, 0, 0, 0, 2276, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19668, 0, 0, 9228, 0, 0, 0, 2521, 0, 0, 0, 0, 808, 808, 0, 0, 2105, 0, 0, 0, 0, 3239, 351, 0, 3090, 1300, 0, 0, 0, 0, 528, 0, 0, 0, 0, 0, 0, 1010, 1408, 2112, 0, 0, 0, 0, 0, 0, 0, 3076, 2816, 0, 0, 0, 0, 0, 0], "012034120534102103210": [-78, 75, 0, 360, -720, 0, 0, 0, 360, 0, 720, 0, 0, 453, 0, 0, 720, 0, 0, 0, 0, 248, 0, 0, 0, 90, 0, 0, 0, 0, 3, 200, 19, 0, 0, 0, 0, 0, 39, 0, 0, 93, 0, 0, 0, 46, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 120, 0, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034120534102130210": [-3635, 4194, 0, 4848, -9882, 0, 0, 0, 4848, 0, 9882, 0, 0, 6060, 0, 0, 10626, 0, 0, 0, 0, 76, 0, 0, 0, 1212, 0, 0, 0, 0, 0, 0, 0, 0, 485, 0, 0, 0, 3030, 187, 0, 466, 0, 0, 0, 208, 0, 580, 0, 0, 0, 0, 0, 0, 0, 0, 662, 0, 0, 1740, 0, 2648, 0, 0, 0, 0, 0, 0, 0, 372, 0, 0, 0], "012034120534102132010": [-5495, 6330, 0, 7488, -15252, 0, 0, 0, 7488, 0, 15252, 0, 0, 9360, 0, 0, 16356, 0, 0, 0, 0, 0, 76, 0, 0, 1872, 0, 0, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0, 4680, 283, 0, 754, 0, 0, 0, 316, 0, 868, 0, 0, 0, 0, 0, 0, 0, 0, 1024, 0, 0, 2680, 0, 4020, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0], "012034120534102310210": [-39, 42, 0, 96, -192, 0, 0, 0, 96, 0, 192, 0, 0, 120, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 60, 0, 54, 3, 0, 0, 0, 0, 3, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0], "012034120534102312010": [-8185, 9406, 0, 10880, -22080, 0, 0, 0, 10880, 0, 22080, 0, 0, 13600, 0, 0, 23360, 0, 0, 0, 0, 0, 660, 0, 0, 2720, 0, 0, 0, 0, 0, 0, 0, 0, 1083, 0, 0, 0, 6800, 581, 0, 918, 0, 0, 0, 0, 0, 0, 0, 0, 636, 0, 0, 0, 640, 0, 1920, 0, 0, 3840, 0, 5760, 0, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0], "012034120534120103210": [-840, 658, 0, 6272, -12453, 0, 0, 0, 6272, 0, 12453, 0, 0, 7840, 0, 0, 11907, 0, 0, 0, 0, 4032, 0, 0, 0, 1568, 0, 0, 0, 0, 0, 3576, 152, 0, 0, 0, 0, 0, 420, 0, 0, 1750, 0, 0, 0, 273, 0, 0, 0, 0, 406, 0, 0, 0, 0, 0, 742, 0, 0, 2030, 0, 938, 0, 0, 0, 0, 0, 0, 0, 0, 182, 0, 0], "012034120534120130210": [-39, 42, 0, 96, -192, 0, 0, 0, 96, 0, 192, 0, 0, 120, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 9, 18, 0, 0, 0, 60, 3, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0], "012034120534120132010": [-5495, 6330, 0, 7488, -15252, 0, 0, 0, 7488, 0, 15252, 0, 0, 9360, 0, 0, 16356, 0, 0, 0, 0, 0, 76, 0, 0, 1872, 0, 0, 0, 0, 0, 0, 0, 0, 773, 0, 0, 0, 4680, 283, 0, 754, 0, 0, 0, 316, 0, 868, 0, 0, 0, 0, 0, 0, 0, 0, 1024, 0, 0, 2680, 0, 4020, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0], "012034120534120310210": [-44, 48, 0, 112, -228, 0, 0, 0, 112, 0, 228, 0, 0, 144, 0, 0, 244, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 4, 76, 0, 69, 5, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 8, 0, 0, 0], "012034120534120312010": [-11, 12, 0, 28, -57, 0, 0, 0, 28, 0, 57, 0, 0, 36, 0, 0, 61, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 1, 0, 0, 3, 6, 0, 0, 0, 19, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 2, 0, 0, 0], "012034120534123010210": [-1661, 1932, 0, 2308, -4812, 0, 0, 0, 2308, 0, 4812, 0, 0, 3006, 0, 0, 5596, 0, 0, 0, 0, 0, 0, 0, 0, 577, 0, 0, 0, 0, 121, 76, 0, 0, 287, 0, 0, 0, 1548, 0, 0, 306, 0, 0, 0, 0, 0, 150, 0, 0, 90, 0, 0, 0, 0, 0, 450, 0, 0, 900, 0, 1350, 0, 0, 0, 0, 0, 0, 0, 392, 0, 0, 0], "012034120534123012010": [-7785, 8926, 0, 10880, -22080, 0, 0, 0, 10880, 0, 22080, 0, 0, 13600, 0, 0, 23360, 0, 0, 0, 0, 0, 340, 0, 0, 2720, 0, 0, 0, 0, 0, 0, 0, 0, 1163, 0, 0, 0, 6800, 501, 0, 1078, 0, 0, 0, 0, 0, 640, 0, 0, 316, 0, 0, 0, 0, 0, 1920, 0, 0, 3840, 0, 5760, 0, 0, 0, 0, 0, 0, 0, 640, 0, 0, 0], "012034123010215403210": [69, -78, 0, 0, -120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 120, 0, 0, 0, 0, 16, 8, 0, 0, 0, 4, 4, 0, 0, 29, 0, 0, 0, 0, 47, 4, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0, 0], "012034123010215430210": [-2073, 0, 0, 0, 0, 0, 0, 1896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12438, 0, 0, 5952, 0, 0, 0, 1722, 0, 0, 0, 0, 390, 356, 0, 0, 1399, 0, 0, 0, 34, 2179, 72, 0, 2196, 776, 0, 0, 0, 0, 496, 0, 0, 0, 0, 0, 0, 496, 992, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 0], "012034123010215432010": [-33809, 0, 0, 0, 0, 0, 0, 20636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 352614, 149760, 0, 0, 162264, 0, 0, 35053, 0, 0, 0, 0, 20458, 0, 0, 0, 40566, 0, 0, 0, 20458, 47152, 11625, 0, 40212, 24932, 0, 0, 0, 0, 10400, 0, 0, 0, 0, 0, 0, 26006, 21846, 0, 0, 0, 16640, 0, 24960, 0, 0, 0, 0, 0, 0, 0, 49920, 0, 0], "012034123010251432010": [300, -96, 0, -912, 0, 0, 0, 0, 0, 0, 0, 0, 0, 912, 0, 0, 0, 1416, 0, 0, 0, 0, 384, 0, 0, 0, 0, 0, 0, 297, 159, 0, 0, 0, 96, 0, 0, 0, 0, 100, 60, 0, 0, 0, 0, 0, 0, 396, 0, 0, 60, 0, 0, 152, 0, 0, 0, 0, 456, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034123012015403210": [69, -78, 0, 0, -120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 120, 0, 0, 0, 0, 16, 8, 0, 0, 0, 4, 4, 0, 0, 29, 0, 0, 0, 0, 47, 4, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0, 0], "012034123012015430210": [-2073, 0, 0, 0, 0, 0, 0, 1896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12438, 0, 0, 5952, 0, 0, 0, 1722, 0, 0, 0, 0, 390, 356, 0, 0, 1399, 0, 0, 0, 34, 2179, 72, 0, 2196, 776, 0, 0, 0, 0, 496, 0, 0, 0, 0, 0, 0, 496, 992, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 0], "012034125034102103210": [-3196, 3804, 0, 2712, -3990, 0, 0, 0, 2672, 0, 3990, 0, 0, 0, 3388, 0, 5282, 0, 0, 0, 0, 0, 0, 0, 0, 668, 0, 0, 0, 0, 48, 144, 0, 0, 0, 0, 0, 0, 1598, 0, 0, 36, 0, 6, 0, 0, 0, 252, 0, 388, 0, 0, 0, 0, 301, 0, 0, 10, 0, 0, 10, 1679, 0, 0, 0, 0, 0, 0, 0, 646, 0, 0, 0], "012034125034102130210": [-2097, 2460, 0, 1892, -2697, 0, 0, 0, 1812, 0, 2697, 0, 0, 0, 2272, 0, 3457, 0, 0, 0, 0, 0, 0, 0, 0, 453, 0, 0, 0, 0, 7, 0, 0, 21, 42, 0, 0, 0, 1143, 0, 0, 42, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 372, 0, 5, 20, 0, 0, 0, 1136, 0, 0, 0, 0, 0, 0, 0, 380, 0, 0, 0], "012034125034102132010": [-175, 210, 0, 140, -210, 0, 0, 0, 140, 0, 210, 0, 0, 0, 180, 0, 290, 0, 0, 0, 0, 0, 12, 0, 0, 35, 0, 0, 0, 0, 5, 0, 0, 0, 3, 0, 0, 0, 95, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 33, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0], "012034125034102310210": [-3812, 4518, 0, 3264, -4755, 0, 0, 0, 3184, 0, 4755, 0, 0, 0, 4036, 0, 6299, 0, 0, 0, 0, 0, 0, 0, 0, 796, 0, 0, 0, 0, 56, 168, 0, 0, 0, 0, 0, 0, 1906, 0, 0, 42, 0, 12, 0, 0, 0, 294, 0, 441, 0, 0, 0, 0, 372, 0, 5, 20, 0, 0, 0, 2018, 0, 0, 0, 0, 0, 0, 0, 772, 0, 0, 0], "012034125034102312010": [-175, 210, 0, 140, -210, 0, 0, 0, 140, 0, 210, 0, 0, 0, 180, 0, 290, 0, 0, 0, 0, 0, 12, 0, 0, 35, 0, 0, 0, 0, 5, 0, 0, 0, 3, 0, 0, 0, 95, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 33, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0], "012034125034120103210": [-1032, 1228, -5, 884, -1290, 0, 0, 0, 864, 0, 1290, 0, 0, 0, 1096, 0, 1714, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 16, 48, 0, 0, 0, 0, 0, 0, 516, 0, 0, 12, 0, 2, 0, 0, 0, 84, 0, 126, 0, 0, 0, 0, 97, 0, 0, 5, 0, 0, 0, 548, 0, 0, 0, 0, 0, 0, 0, 212, 0, 0, 0], "012034125034120130210": [-520, 652, -53, 436, -618, 0, 0, 0, 416, 0, 618, 0, 0, 0, 520, 0, 786, 0, 0, 0, 0, 0, 0, 0, 0, 104, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 0, 0, 2, 0, 0, 0, 36, 0, 30, 0, 0, 0, 0, 49, 12, 0, 5, 0, 0, 0, 260, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0], "012034125034120132010": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034125034120310210": [-1032, 1228, -5, 884, -1290, 0, 0, 0, 864, 0, 1290, 0, 0, 0, 1096, 0, 1714, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 16, 48, 0, 0, 0, 0, 0, 0, 516, 0, 0, 12, 0, 2, 0, 0, 0, 84, 0, 126, 0, 0, 0, 0, 97, 0, 0, 5, 0, 0, 0, 548, 0, 0, 0, 0, 0, 0, 0, 212, 0, 0, 0], "012034125034120312010": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034125034123010210": [-1032, 1228, -5, 884, -1290, 0, 0, 0, 864, 0, 1290, 0, 0, 0, 1096, 0, 1714, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 16, 48, 0, 0, 0, 0, 0, 0, 516, 0, 0, 12, 0, 2, 0, 0, 0, 84, 0, 126, 0, 0, 0, 0, 97, 0, 0, 5, 0, 0, 0, 548, 0, 0, 0, 0, 0, 0, 0, 212, 0, 0, 0], "012034125034123012010": [-95, 114, 0, 72, -108, 0, 0, 0, 76, 0, 114, 0, 0, 0, 95, 0, 150, 0, 0, 15, 0, 0, 12, 0, 0, 19, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 55, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 33, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 0, 2, 0, 21, 0, 0, 0], "012034150210321043210": [0, 0, 0, 0, 10332, 0, 0, 0, 11232, 0, 0, 0, 20664, 30366, 0, 0, 12594, 0, 0, 0, 10332, 0, 0, 0, 0, 2808, 0, 0, 0, 1446, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1236, 0, 2583, 0, 4644, 0, 0, 2916, 6672, 0, 0, 0, 0, 0, 0, 0, 6529, 0, 0, 0, 0, 1602, 0, 0, 0, 0, 1448, 0, 3444, 0, 0, 0, 0, 0], "012034150210321403210": [0, 0, 0, 24, 360, 0, 0, 0, 384, 0, 0, 0, 792, 1390, 0, 0, 834, 0, 0, 0, 0, 204, 0, 0, 0, 96, 0, 0, 0, 0, 118, 0, 0, 0, 0, 0, 0, 0, 0, 92, 0, 51, 0, 52, 0, 0, 420, 0, 0, 0, 0, 0, 0, 0, 0, 85, 0, 0, 0, 0, 130, 0, 0, 0, 0, 40, 0, 120, 0, 180, 0, 0, 0], "012034150210324103210": [60, 0, 0, 444, 0, 0, 0, 0, 864, 0, 0, 0, 1692, 3030, 0, 0, 1854, 0, 0, 0, 0, 444, 0, 0, 0, 216, 0, 0, 0, 0, 258, 0, 0, 90, 30, 0, 0, 0, 0, 192, 0, 141, 0, 132, 0, 0, 900, 0, 0, 0, 0, 0, 0, 0, 0, 235, 0, 0, 0, 0, 330, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0], "012034150210324310210": [-8, 0, 96, 0, 0, 0, 0, 0, 144, 0, 0, 0, 336, 568, 0, 0, 336, 0, 0, 0, 216, 0, 172, 0, 0, 36, 0, 0, 0, 0, 52, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 43, 0, 4, 0, 0, 204, 0, 0, 16, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 64, 108, 0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0], "012034150210324312010": [-13, 0, 0, 52, 0, 0, 0, 0, 32, 0, 0, 0, 78, 122, 0, 0, 52, 0, 0, 0, 26, 0, 0, 0, 0, 8, 0, 0, 0, 0, 4, 0, 0, 13, 0, 0, 0, 0, 0, 9, 0, 0, 0, 3, 0, 0, 39, 0, 0, 0, 0, 0, 0, 0, 13, 0, 0, 5, 0, 0, 0, 39, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034150210342310210": [0, 0, 216, 48, 0, 0, 0, 0, 432, 0, 0, 0, 1008, 1704, 0, 0, 1008, 0, 0, 0, 600, 0, 540, 0, 0, 108, 0, 0, 0, 0, 156, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 135, 0, 12, 0, 0, 612, 0, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 192, 324, 0, 0, 0, 128, 0, 0, 0, 0, 0, 0, 0], "012034150210342312010": [-18, 0, 41, 0, 0, 0, 0, 0, 24, 0, 0, 0, 56, 86, 0, 0, 30, 0, 0, 0, 36, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 4, 0, 0, 0, 5, 0, 0, 21, 0, 0, 10, 0, 0, 0, 0, 13, 0, 0, 0, 0, 0, 2, 18, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0], "012034150213021043210": [-324, 0, 0, 972, 4068, 0, 0, 0, 4320, 0, 0, 0, 9108, 14184, 0, 1992, 0, 5076, 0, 0, 4068, 0, 0, 0, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 336, 108, 1017, 0, 1476, 0, 0, 2052, 768, 0, 0, 0, 0, 0, 0, 216, 1951, 0, 0, 0, 0, 0, 0, 0, 0, 0, 212, 324, 1356, 0, 0, 0, 0, 0], "012034150234102103210": [-416, 0, 480, 2176, -2976, 0, 0, 0, 2176, 0, 2976, 0, 0, 2940, 0, 0, 6004, 0, 0, 0, 0, 378, 0, 0, 0, 544, 0, 0, 0, 0, 220, 1690, 0, 711, 59, 0, 0, 0, 0, 0, 0, 576, 0, 96, 0, 0, 0, 1122, 0, 1068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1230, 0, 1656, 0, 0, 0, 0, 0, 0, 0, 1514, 0, 0, 0], "012034150234102130210": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234102132010": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234102310210": [-2092, 1512, 960, 5360, -7464, 0, 0, 0, 5360, 0, 7464, 0, 0, 7392, 0, 0, 16040, 0, 0, 0, 0, 0, 0, 0, 0, 1340, 0, 0, 0, 0, 692, 4388, 0, 2367, 55, 0, 0, 0, 0, 0, 0, 1152, 0, 192, 0, 0, 0, 3000, 0, 2892, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3216, 0, 4824, 0, 0, 0, 0, 0, 0, 0, 4288, 0, 0, 0], "012034150234102312010": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234120103210": [-416, 0, 480, 2176, -2976, 0, 0, 0, 2176, 0, 2976, 0, 0, 2940, 0, 0, 6004, 0, 0, 0, 0, 378, 0, 0, 0, 544, 0, 0, 0, 0, 220, 1690, 0, 711, 59, 0, 0, 0, 0, 0, 0, 576, 0, 96, 0, 0, 0, 1122, 0, 1068, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1230, 0, 1656, 0, 0, 0, 0, 0, 0, 0, 1514, 0, 0, 0], "012034150234120130210": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234120132010": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234120310210": [-757, 0, 900, 3620, -4890, 0, 0, 0, 3620, 0, 4890, 0, 138, 4932, 0, 0, 9746, 0, 0, 0, 0, 0, 0, 0, 0, 905, 0, 0, 0, 0, 269, 0, 0, 135, 942, 0, 0, 0, 2666, 0, 0, 942, 0, 180, 0, 0, 0, 672, 0, 0, 0, 0, 0, 0, 1308, 0, 0, 0, 0, 2016, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2428, 0, 0, 0], "012034150234120312010": [-1100, 0, 1650, 880, -330, 0, 0, 0, 880, 0, 330, 0, 1980, 3390, 0, 0, 3790, 0, 0, 0, 0, 0, 744, 0, 0, 220, 0, 0, 0, 0, 310, 0, 0, 0, 186, 0, 0, 0, 1015, 0, 0, 0, 0, 330, 0, 0, 0, 1116, 0, 1611, 0, 0, 0, 0, 159, 0, 0, 0, 0, 870, 0, 1305, 0, 0, 0, 0, 0, 0, 0, 1730, 0, 0, 0], "012034150234123010210": [-806, 0, 930, 4216, -5766, 0, 0, 0, 4216, 0, 5766, 0, 0, 5538, 0, 0, 11158, 0, 0, 138, 0, 0, 0, 0, 0, 1054, 0, 0, 0, 0, 268, 0, 0, 174, 1116, 0, 0, 0, 3106, 0, 0, 1116, 0, 186, 0, 0, 0, 768, 0, 0, 0, 0, 0, 0, 1485, 0, 0, 0, 0, 2304, 0, 3525, 0, 0, 0, 0, 0, 0, 0, 2696, 0, 0, 0], "012034150234123012010": [-1100, 0, 1650, 880, -330, 0, 0, 0, 880, 0, 330, 0, 1980, 3390, 0, 0, 3790, 0, 0, 0, 0, 0, 744, 0, 0, 220, 0, 0, 0, 0, 310, 0, 0, 0, 186, 0, 0, 0, 1015, 0, 0, 0, 0, 330, 0, 0, 0, 1116, 0, 1611, 0, 0, 0, 0, 159, 0, 0, 0, 0, 870, 0, 1305, 0, 0, 0, 0, 0, 0, 0, 1730, 0, 0, 0], "012034152034102103210": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034152034102130210": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034152034102132010": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034152034102310210": [-20, 24, 0, 12, -18, 0, 0, 0, 16, 0, 24, 0, 0, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 6, 0, 0, 0], "012034152034102312010": [-175, 210, 0, 140, -210, 0, 0, 0, 140, 0, 210, 0, 0, 0, 180, 0, 290, 0, 0, 0, 0, 0, 12, 0, 0, 35, 0, 0, 0, 0, 5, 0, 0, 0, 3, 0, 0, 0, 95, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 33, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0], "012034152034120103210": [-20, 0, 30, 12, 0, 0, 0, 0, 16, 0, 6, 0, 36, 0, 20, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 3, 2, 0, 15, 0, 0, 0], "012034152034120130210": [-220, 0, 330, 176, -66, 0, 0, 0, 176, 0, 66, 0, 396, 0, 222, 0, 356, 0, 0, 0, 0, 3, 0, 0, 0, 44, 0, 0, 0, 0, 2, 3, 0, 0, 0, 0, 0, 0, 110, 0, 0, 0, 0, 66, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 165, 0, 0, 0, 0, 27, 0, 153, 0, 0, 0, 0, 6, 0, 0, 145, 0, 0, 0], "012034152034120132010": [-2020, 0, 3030, 1616, -606, 0, 0, 0, 1616, 0, 606, 0, 3636, 0, 2040, 0, 3272, 0, 0, 0, 0, 0, 48, 0, 0, 404, 0, 0, 0, 0, 20, 0, 0, 0, 12, 0, 0, 0, 1040, 0, 0, 0, 0, 606, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 1524, 0, 0, 0, 0, 264, 0, 1416, 0, 0, 0, 0, 39, 0, 0, 1333, 0, 0, 0], "012034152034120310210": [-4384, 0, 6570, 3584, -1434, 0, 0, 0, 3584, 0, 1434, 0, 7860, 0, 4512, 0, 7160, 0, 0, 0, 0, 0, 0, 0, 0, 896, 0, 0, 0, 0, 32, 96, 0, 0, 0, 0, 0, 0, 2192, 0, 0, 24, 0, 1314, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 3288, 0, 0, 0, 0, 504, 0, 3012, 0, 0, 0, 0, 141, 0, 0, 2863, 0, 0, 0], "012034152034120312010": [-2020, 0, 3030, 1616, -606, 0, 0, 0, 1616, 0, 606, 0, 3636, 0, 2040, 0, 3272, 0, 0, 0, 0, 0, 48, 0, 0, 404, 0, 0, 0, 0, 20, 0, 0, 0, 12, 0, 0, 0, 1040, 0, 0, 0, 0, 606, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 1524, 0, 0, 0, 0, 264, 0, 1416, 0, 0, 0, 0, 39, 0, 0, 1333, 0, 0, 0], "012034152034123010210": [-140, 0, 210, 112, -42, 0, 0, 0, 112, 0, 42, 0, 252, 0, 140, 0, 224, 0, 0, 28, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 16, 4, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 42, 0, 0, 0, 28, 0, 42, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 21, 0, 0, 91, 0, 0, 0], "012034152034123012010": [-100, 0, 150, 80, -30, 0, 0, 0, 80, 0, 30, 0, 180, 0, 100, 0, 160, 0, 0, 20, 0, 0, 16, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 60, 0, 0, 0, 0, 30, 0, 0, 0, 24, 0, 44, 0, 0, 0, 0, 56, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 15, 0, 0, 65, 0, 0, 0], "012034510210321043210": [9190, 0, 0, 0, 0, 0, 0, 0, 28860, 0, 0, 55140, 0, 0, 0, 0, 0, 0, 0, 16252, 15480, 0, 0, 0, 0, 7215, 0, 0, 0, 600, 0, 0, 0, 0, 8693, 0, 0, 600, 0, 3355, 11425, 8500, 0, 0, 0, 2620, 0, 0, 0, 0, 2612, 0, 0, 0, 0, 4810, 1330, 0, 0, 7900, 0, 0, 2580, 0, 0, 9620, 0, 0, 0, 0, 5160, 0, 0], "012034510210321403210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034510210321430210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034510210321432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034510210324103210": [5116, 0, 0, 10080, 0, 0, 0, 0, 28320, 0, 0, 60936, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6364, 0, 0, 2864, 12516, 0, 9652, 0, 11979, 3419, 0, 0, 0, 0, 4536, 0, 5832, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 3580, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 9440, 0, 0, 0, 0, 0, 0], "012034510210324130210": [2159, 0, 0, 4308, 0, 0, 0, 0, 11892, 0, 0, 25878, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2052, 0, 0, 2624, 0, 0, 1396, 5304, 0, 0, 0, 0, 1995, 0, 0, 0, 3908, 1749, 0, 2508, 0, 0, 0, 0, 0, 0, 474, 0, 1548, 0, 0, 0, 0, 1264, 1982, 0, 0, 0, 0, 0, 1896, 0, 0, 2528, 3964, 0, 0, 0, 0, 0, 0], "012034510210324132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034510210324310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510210324312010": [3885, 0, 0, 1500, 0, 0, 0, 0, 12900, 0, 0, 27810, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3284, 0, 2890, 0, 0, 1340, 1340, 0, 0, 0, 0, 3399, 0, 0, 0, 0, 485, 4370, 4220, 0, 0, 0, 0, 0, 0, 950, 0, 1520, 0, 0, 0, 0, 1900, 2150, 0, 0, 3800, 0, 0, 0, 0, 0, 3800, 500, 0, 0, 0, 0, 0, 0], "012034510210342310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510210342312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034510213021043210": [55020, 0, 0, 0, 0, 0, 0, 0, 153600, 0, 0, 330120, 0, 0, 0, 0, 0, 0, 0, 91728, 89280, 0, 0, 0, 0, 32100, 0, 0, 25200, 4665, 20535, 0, 0, 0, 54492, 0, 0, 0, 0, 0, 72480, 53880, 0, 0, 0, 14040, 0, 0, 0, 0, 14208, 0, 0, 0, 0, 25600, 6600, 0, 0, 41280, 0, 0, 14880, 0, 0, 51200, 0, 0, 0, 0, 29760, 0, 0], "012034510213021403210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034510213021430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034510213021432010": [10014, 0, 0, 0, 0, 0, 0, 0, 32172, 0, 0, 60084, 0, 0, 0, 0, 0, 0, 0, 25560, 0, 0, 4884, 0, 0, 8043, 0, 0, 0, 0, 1176, 0, 0, 0, 10281, 0, 0, 1176, 0, 3879, 13797, 9060, 0, 0, 0, 3036, 0, 0, 0, 0, 2304, 0, 0, 0, 0, 5362, 906, 0, 0, 7884, 0, 0, 4260, 0, 0, 10724, 0, 0, 0, 0, 8520, 0, 0], "012034510213024103210": [1179, 0, 0, 2775, 0, 0, 0, 0, 6387, 0, 0, 15399, 0, 0, 0, 0, 0, 0, 0, 4074, 0, 3908, 0, 0, 0, 1329, 0, 0, 1071, 2929, 0, 0, 0, 0, 979, 0, 0, 0, 1858, 0, 0, 1956, 0, 0, 0, 0, 0, 0, 470, 0, 1128, 0, 0, 0, 0, 602, 1404, 0, 0, 0, 0, 0, 1880, 0, 0, 1204, 2808, 0, 0, 2037, 0, 0, 0], "012034510213024130210": [853, 0, 0, 1068, 0, 0, 0, 0, 3912, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 0, 895, 0, 0, 332, 1713, 0, 0, 0, 0, 723, 0, 0, 0, 1381, 528, 0, 936, 0, 0, 0, 237, 0, 0, 0, 0, 360, 0, 0, 0, 0, 474, 415, 0, 0, 948, 0, 0, 0, 0, 0, 948, 356, 0, 0, 0, 0, 0, 0], "012034510213024132010": [997, 0, 0, 1500, 0, 0, 0, 0, 4920, 0, 0, 10482, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 1123, 0, 0, 428, 2157, 0, 0, 0, 0, 891, 0, 0, 0, 1729, 732, 0, 1104, 0, 0, 0, 285, 0, 0, 0, 0, 228, 0, 0, 0, 0, 570, 535, 0, 0, 1140, 0, 0, 0, 0, 0, 1140, 500, 0, 0, 0, 0, 0, 0], "012034510213024310210": [398, 0, 0, 996, 0, 0, 0, 0, 3252, 0, 0, 5376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 660, 0, 0, 813, 0, 0, 0, 236, 0, 0, 0, 0, 751, 0, 0, 236, 0, 109, 1119, 916, 0, 0, 0, 0, 0, 376, 0, 0, 132, 0, 0, 0, 0, 282, 166, 0, 1128, 0, 0, 0, 0, 0, 0, 0, 332, 0, 0, 0, 0, 0, 0], "012034510213024312010": [540, 0, 0, 300, 0, 0, 0, 0, 2100, 0, 0, 4140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 376, 0, 485, 0, 0, 160, 160, 0, 0, 0, 0, 561, 0, 0, 0, 0, 115, 755, 655, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 0, 0, 275, 250, 0, 300, 0, 0, 0, 300, 0, 0, 400, 500, 0, 0, 0, 0, 0, 0], "012034510213042310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034510213042312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034510213201043210": [16836, 0, 0, 7872, 0, 0, 0, 0, 55872, 0, 0, 124632, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11820, 0, 0, 8592, 5271, 3321, 0, 0, 14292, 18984, 0, 0, 0, 0, 0, 21264, 18984, 0, 0, 0, 3000, 0, 0, 0, 0, 4800, 0, 0, 0, 0, 8000, 6312, 0, 0, 0, 0, 0, 12000, 0, 0, 16000, 18624, 0, 0, 0, 0, 0, 0], "012034510213201403210": [72156, 0, 0, 0, 0, 0, 0, 0, 226440, 0, 0, 432936, 0, 0, 0, 0, 0, 0, 0, 120456, 0, 0, 0, 0, 0, 55581, 0, 0, 4116, 4116, 0, 0, 0, 0, 69189, 0, 0, 0, 0, 24435, 91263, 69189, 0, 0, 0, 19536, 0, 0, 0, 0, 19644, 0, 0, 0, 0, 36733, 9498, 0, 0, 58068, 0, 0, 20076, 0, 0, 73466, 0, 12084, 18126, 0, 40152, 0, 0], "012034510213201430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034510213201432010": [3033, 0, 0, 1200, 0, 0, 0, 0, 9288, 0, 0, 21798, 0, 0, 0, 0, 0, 0, 0, 27864, 0, 0, 12552, 0, 0, 1011, 0, 0, 5244, 0, 5904, 0, 0, 0, 5160, 0, 0, 0, 660, 0, 7149, 2022, 0, 0, 0, 0, 0, 0, 1086, 0, 96, 0, 0, 0, 0, 1348, 0, 0, 0, 0, 0, 0, 4344, 0, 0, 2696, 0, 0, 0, 0, 9288, 0, 0], "012034510213204103210": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 2325, 2256, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034510213204130210": [-40754, 0, 0, 0, 695520, 0, 0, 0, 470400, 0, 0, 1146516, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116179, 0, 19890, 85244, 243831, 0, 0, 0, 0, 59262, 0, 0, 0, 168532, 101031, 0, 59262, 0, 0, 0, 0, 0, 0, 14910, 0, 35784, 0, 0, 0, 0, 1120, 97720, 0, 0, 0, 0, 0, 59640, 0, 0, 2240, 195440, 231840, 0, 347760, 0, 0, 0], "012034510213204132010": [133, 0, 0, 300, 0, 0, 0, 0, 780, 0, 0, 1698, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 172, 0, 0, 92, 348, 0, 0, 0, 0, 129, 0, 0, 0, 256, 123, 0, 156, 0, 0, 0, 0, 0, 0, 30, 0, 72, 0, 0, 0, 0, 80, 130, 0, 0, 0, 0, 0, 120, 0, 0, 160, 260, 0, 0, 0, 0, 0, 0], "012034510213204310210": [9511, 0, 0, 0, 102600, 0, 0, 0, 114360, 0, 0, 262266, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24424, 0, 0, 16664, 51816, 0, 35152, 0, 36309, 9164, 0, 0, 0, 0, 19941, 0, 17952, 0, 0, 0, 0, 0, 0, 5010, 0, 12024, 0, 0, 0, 0, 7660, 21910, 0, 0, 0, 0, 0, 20040, 0, 0, 15320, 43820, 34200, 0, 51300, 0, 0, 0], "012034510213204312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034510213240103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034510213240130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510213240132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510213240310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510213240312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510213243010210": [16659, 0, 0, 3108, 0, 0, 0, 0, 50328, 0, 0, 109278, 0, 0, 0, 0, 0, 0, 0, 8724, 0, 0, 16368, 0, 0, 11145, 0, 0, 5748, 0, 0, 0, 2772, 0, 16776, 0, 0, 0, 0, 0, 22407, 18096, 0, 0, 0, 0, 0, 0, 2406, 0, 9048, 0, 0, 0, 0, 7870, 8388, 0, 0, 0, 0, 0, 9624, 0, 0, 15740, 16776, 0, 0, 0, 0, 0, 0], "012034510213243012010": [20121, 0, 0, 3804, 0, 0, 0, 0, 60840, 0, 0, 132138, 0, 0, 0, 0, 0, 0, 0, 11436, 0, 0, 0, 16368, 0, 13467, 0, 0, 6972, 0, 0, 0, 2508, 0, 20280, 0, 0, 0, 0, 0, 27093, 21864, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 9506, 10140, 0, 0, 0, 0, 0, 11400, 0, 0, 19012, 20280, 0, 0, 0, 0, 0, 0], "012034510213402310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034510213402312010": [84180, 0, 0, 39360, 0, 0, 0, 0, 279360, 0, 0, 623160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57168, 0, 59100, 0, 0, 42960, 26355, 16605, 0, 0, 0, 80628, 0, 0, 0, 0, 0, 106320, 94920, 0, 0, 0, 15000, 0, 0, 0, 0, 24000, 0, 0, 0, 0, 40000, 31560, 0, 0, 0, 0, 0, 60000, 0, 0, 80000, 93120, 0, 0, 0, 0, 0, 0], "012034510213420310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510213420312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510213423010210": [16659, 0, 0, 3108, 0, 0, 0, 0, 50328, 0, 0, 109278, 0, 0, 0, 0, 0, 0, 0, 8724, 0, 0, 16368, 0, 0, 11145, 0, 0, 5748, 0, 0, 0, 2772, 0, 16776, 0, 0, 0, 0, 0, 22407, 18096, 0, 0, 0, 0, 0, 0, 2406, 0, 9048, 0, 0, 0, 0, 7870, 8388, 0, 0, 0, 0, 0, 9624, 0, 0, 15740, 16776, 0, 0, 0, 0, 0, 0], "012034510213423012010": [271485, 0, 0, 0, 114120, 0, 0, 0, 848220, 0, 0, 1857150, 0, 0, 0, 0, 0, 0, 0, 166180, 0, 0, 0, 221552, 0, 186855, 0, 0, 100800, 0, 0, 0, 35420, 0, 281472, 0, 0, 0, 0, 0, 378625, 301440, 0, 0, 0, 0, 0, 0, 40250, 0, 96600, 0, 0, 0, 0, 128690, 144540, 0, 0, 0, 0, 0, 161000, 0, 0, 257380, 289080, 38040, 0, 57060, 0, 0, 0], "012034510231021043210": [4610, 0, 0, 0, 0, 0, 0, 0, 14460, 0, 0, 27660, 0, 0, 0, 0, 0, 0, 0, 4988, 7560, 0, 0, 0, 0, 3615, 0, 0, 0, 750, 0, 0, 0, 0, 4087, 0, 0, 750, 0, 755, 5275, 4730, 0, 0, 0, 0, 0, 0, 1310, 0, 2348, 0, 0, 0, 0, 2410, 1990, 0, 0, 3980, 0, 0, 1260, 0, 0, 4820, 0, 0, 0, 0, 2520, 0, 0], "012034510231021403210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034510231021430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034510231021432010": [10014, 0, 0, 0, 0, 0, 0, 0, 32172, 0, 0, 60084, 0, 0, 0, 0, 0, 0, 0, 25560, 0, 0, 4884, 0, 0, 8043, 0, 0, 0, 0, 1176, 0, 0, 0, 10281, 0, 0, 1176, 0, 3879, 13797, 9060, 0, 0, 0, 3036, 0, 0, 0, 0, 2304, 0, 0, 0, 0, 5362, 906, 0, 0, 7884, 0, 0, 4260, 0, 0, 10724, 0, 0, 0, 0, 8520, 0, 0], "012034510231024103210": [133, 0, 0, 300, 0, 0, 0, 0, 780, 0, 0, 1698, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 172, 0, 0, 92, 348, 0, 0, 0, 135, 156, 0, 0, 0, 256, 123, 0, 156, 0, 0, 0, 0, 0, 0, 30, 0, 72, 0, 0, 0, 0, 80, 130, 0, 0, 0, 0, 0, 120, 0, 0, 160, 260, 0, 0, 0, 0, 0, 0], "012034510231024130210": [853, 0, 0, 1068, 0, 0, 0, 0, 3912, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 0, 895, 0, 0, 332, 1713, 0, 0, 0, 0, 723, 0, 0, 0, 1381, 528, 0, 936, 0, 0, 0, 237, 0, 0, 0, 0, 360, 0, 0, 0, 0, 474, 415, 0, 0, 948, 0, 0, 0, 0, 0, 948, 356, 0, 0, 0, 0, 0, 0], "012034510231024132010": [997, 0, 0, 1500, 0, 0, 0, 0, 4920, 0, 0, 10482, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 1123, 0, 0, 428, 2157, 0, 0, 0, 0, 891, 0, 0, 0, 1729, 732, 0, 1104, 0, 0, 0, 285, 0, 0, 0, 0, 228, 0, 0, 0, 0, 570, 535, 0, 0, 1140, 0, 0, 0, 0, 0, 1140, 500, 0, 0, 0, 0, 0, 0], "012034510231024310210": [398, 0, 0, 996, 0, 0, 0, 0, 3252, 0, 0, 5376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 660, 0, 0, 813, 0, 0, 0, 236, 0, 0, 0, 0, 751, 0, 0, 236, 0, 109, 1119, 916, 0, 0, 0, 0, 0, 376, 0, 0, 132, 0, 0, 0, 0, 282, 166, 0, 1128, 0, 0, 0, 0, 0, 0, 0, 332, 0, 0, 0, 0, 0, 0], "012034510231024312010": [540, 0, 0, 300, 0, 0, 0, 0, 2100, 0, 0, 4140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 376, 0, 485, 0, 0, 160, 160, 0, 0, 0, 0, 561, 0, 0, 0, 0, 115, 755, 655, 0, 0, 0, 0, 0, 0, 0, 0, 180, 0, 0, 0, 0, 275, 250, 0, 300, 0, 0, 0, 300, 0, 0, 400, 500, 0, 0, 0, 0, 0, 0], "012034510231042103210": [3988, 0, 0, 6000, 0, 0, 0, 0, 19680, 0, 0, 41928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4492, 0, 0, 1712, 8628, 0, 6916, 0, 9447, 2687, 0, 0, 0, 0, 2928, 0, 4416, 0, 0, 0, 1140, 0, 0, 0, 0, 912, 0, 0, 0, 0, 2280, 2140, 0, 0, 4560, 0, 0, 0, 0, 0, 4560, 2000, 0, 0, 0, 0, 0, 0], "012034510231042130210": [4610, 0, 0, 4548, 0, 0, 0, 0, 19452, 0, 0, 41304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9447, 0, 0, 4463, 0, 0, 1600, 8505, 0, 6905, 0, 0, 922, 0, 0, 0, 0, 2295, 0, 5010, 0, 0, 0, 1242, 0, 0, 0, 0, 2883, 0, 0, 0, 0, 2484, 2000, 0, 0, 4968, 0, 0, 0, 0, 0, 4968, 1516, 0, 0, 0, 0, 0, 0], "012034510231042132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034510231042310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034510231042312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034510231201043210": [4610, 0, 0, 0, 0, 0, 0, 0, 14460, 0, 0, 27660, 0, 0, 0, 0, 0, 0, 0, 4988, 7560, 0, 0, 0, 0, 3615, 0, 0, 0, 750, 0, 0, 0, 0, 4087, 0, 0, 750, 0, 755, 5275, 4730, 0, 0, 0, 0, 0, 0, 1310, 0, 2348, 0, 0, 0, 0, 2410, 1990, 0, 0, 3980, 0, 0, 1260, 0, 0, 4820, 0, 0, 0, 0, 2520, 0, 0], "012034510231201403210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034510231201430210": [7211, 0, 0, 0, 11856, 0, 0, 0, 40700, 0, 0, 66978, 0, 0, 0, 0, 0, 0, 0, 86532, 0, 48216, 0, 0, 0, 10175, 0, 0, 0, 0, 728, 0, 0, 0, 12054, 0, 0, 0, 728, 19362, 17201, 0, 0, 0, 0, 0, 0, 0, 1086, 0, 1816, 0, 0, 0, 0, 5466, 1976, 0, 0, 3952, 0, 0, 392, 0, 0, 10932, 0, 3952, 0, 0, 24892, 0, 0], "012034510231201432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034510231204103210": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 2325, 2256, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034510231204130210": [-40754, 0, 0, 0, 695520, 0, 0, 0, 470400, 0, 0, 1146516, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116179, 0, 19890, 85244, 243831, 0, 0, 0, 0, 59262, 0, 0, 0, 168532, 101031, 0, 59262, 0, 0, 0, 0, 0, 0, 14910, 0, 35784, 0, 0, 0, 0, 1120, 97720, 0, 0, 0, 0, 0, 59640, 0, 0, 2240, 195440, 231840, 0, 347760, 0, 0, 0], "012034510231204132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034510231204310210": [2159, 0, 0, 4308, 0, 0, 0, 0, 11892, 0, 0, 25878, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2052, 0, 0, 2624, 0, 0, 1396, 5304, 0, 0, 0, 0, 1995, 0, 0, 0, 3908, 1749, 0, 2508, 0, 0, 0, 0, 0, 0, 474, 0, 1548, 0, 0, 0, 0, 1264, 1982, 0, 0, 0, 0, 0, 1896, 0, 0, 2528, 3964, 0, 0, 0, 0, 0, 0], "012034510231204312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034510231240103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034510231240130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510231240132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510231240310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510231240312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510231243010210": [16659, 0, 0, 3108, 0, 0, 0, 0, 50328, 0, 0, 109278, 0, 0, 0, 0, 0, 0, 0, 8724, 0, 0, 16368, 0, 0, 11145, 0, 0, 5748, 0, 0, 0, 2772, 0, 16776, 0, 0, 0, 0, 0, 22407, 18096, 0, 0, 0, 0, 0, 0, 2406, 0, 9048, 0, 0, 0, 0, 7870, 8388, 0, 0, 0, 0, 0, 9624, 0, 0, 15740, 16776, 0, 0, 0, 0, 0, 0], "012034510231243012010": [20121, 0, 0, 3804, 0, 0, 0, 0, 60840, 0, 0, 132138, 0, 0, 0, 0, 0, 0, 0, 11436, 0, 0, 0, 16368, 0, 13467, 0, 0, 6972, 0, 0, 0, 2508, 0, 20280, 0, 0, 0, 0, 0, 27093, 21864, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 9506, 10140, 0, 0, 0, 0, 0, 11400, 0, 0, 19012, 20280, 0, 0, 0, 0, 0, 0], "012034510231402103210": [3988, 0, 0, 6000, 0, 0, 0, 0, 19680, 0, 0, 41928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4492, 0, 0, 1712, 8628, 0, 6916, 0, 9447, 2687, 0, 0, 0, 0, 2928, 0, 4416, 0, 0, 0, 1140, 0, 0, 0, 0, 912, 0, 0, 0, 0, 2280, 2140, 0, 0, 4560, 0, 0, 0, 0, 0, 4560, 2000, 0, 0, 0, 0, 0, 0], "012034510231402130210": [4610, 0, 0, 4548, 0, 0, 0, 0, 19452, 0, 0, 41304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9447, 0, 0, 4463, 0, 0, 1600, 8505, 0, 6905, 0, 0, 922, 0, 0, 0, 0, 2295, 0, 5010, 0, 0, 0, 1242, 0, 0, 0, 0, 2883, 0, 0, 0, 0, 2484, 2000, 0, 0, 4968, 0, 0, 0, 0, 0, 4968, 1516, 0, 0, 0, 0, 0, 0], "012034510231402132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034510231402310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034510231402312010": [84180, 0, 0, 39360, 0, 0, 0, 0, 279360, 0, 0, 623160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57168, 0, 59100, 0, 0, 42960, 26355, 16605, 0, 0, 0, 80628, 0, 0, 0, 0, 0, 106320, 94920, 0, 0, 0, 15000, 0, 0, 0, 0, 24000, 0, 0, 0, 0, 40000, 31560, 0, 0, 0, 0, 0, 60000, 0, 0, 80000, 93120, 0, 0, 0, 0, 0, 0], "012034510231420103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034510231420130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510231420132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510231420310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034510231420312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034510231423010210": [16659, 0, 0, 3108, 0, 0, 0, 0, 50328, 0, 0, 109278, 0, 0, 0, 0, 0, 0, 0, 8724, 0, 0, 16368, 0, 0, 11145, 0, 0, 5748, 0, 0, 0, 2772, 0, 16776, 0, 0, 0, 0, 0, 22407, 18096, 0, 0, 0, 0, 0, 0, 2406, 0, 9048, 0, 0, 0, 0, 7870, 8388, 0, 0, 0, 0, 0, 9624, 0, 0, 15740, 16776, 0, 0, 0, 0, 0, 0], "012034510231423012010": [19209, 0, 0, 966, 0, 0, 0, 0, 55260, 0, 0, 118152, 0, 0, 0, 0, 0, 0, 0, 8694, 0, 0, 0, 14172, 0, 12543, 0, 0, 5088, 0, 0, 0, 1482, 0, 18420, 0, 0, 0, 0, 0, 24297, 20481, 0, 0, 0, 2850, 0, 0, 0, 0, 4560, 0, 0, 0, 0, 9049, 6360, 0, 0, 0, 0, 0, 11400, 0, 0, 18098, 18420, 0, 0, 0, 0, 0, 0], "012034510234102103210": [0, 0, 0, 0, 157272, 0, 0, 0, 172480, 0, 0, 314544, 0, 435728, 0, 0, 912968, 0, 0, 0, 0, 0, 0, 0, 0, 98152, 0, 55032, 0, 0, 0, 245380, 0, 167555, 33511, 0, 0, 0, 0, 37112, 0, 94856, 0, 0, 0, 0, 0, 161632, 0, 133252, 0, 0, 0, 0, 0, 11272, 264, 0, 0, 218392, 0, 267560, 0, 0, 0, 22544, 0, 52424, 0, 535120, 0, 0, 0], "012034510234102130210": [3724, 0, 0, 0, 18078, 0, 0, 0, 30136, 0, 0, 58500, 0, 85348, 0, 0, 202874, 0, 0, 0, 0, 0, 0, 0, 0, 17548, 0, 10014, 0, 0, 7622, 0, 0, 0, 22866, 0, 0, 0, 55303, 0, 0, 22866, 0, 0, 0, 0, 0, 31908, 0, 25431, 0, 0, 0, 0, 0, 3014, 1094, 0, 0, 44862, 0, 55238, 0, 0, 0, 6028, 0, 6026, 0, 110476, 0, 0, 0], "012034510234102132010": [-12295, 0, 0, 0, 102336, 0, 0, 0, 68224, 0, 0, 130902, 0, 178808, 0, 0, 386600, 0, 0, 0, 0, 0, 25132, 0, 0, 40438, 0, 23382, 0, 0, 0, 0, 0, 0, 37979, 0, 0, 0, 101095, 21037, 0, 31696, 0, 0, 0, 0, 0, 69394, 0, 70227, 0, 0, 0, 0, 0, 0, 1728, 0, 0, 92860, 0, 122234, 0, 0, 0, 0, 0, 34112, 0, 244468, 0, 0, 0], "012034510234102310210": [-19510, 0, 0, 0, 162768, 0, 0, 0, 108512, 0, 0, 208476, 0, 311704, 0, 0, 670600, 0, 0, 0, 0, 0, 0, 0, 0, 71144, 0, 44016, 0, 0, 0, 177860, 0, 118425, 19783, 0, 0, 0, 0, 26406, 0, 64248, 0, 0, 0, 0, 0, 0, 0, 0, 31396, 0, 0, 0, 121022, 0, 564, 0, 0, 156980, 0, 208342, 0, 0, 0, 0, 0, 54256, 0, 416684, 0, 0, 0], "012034510234102312010": [0, 0, 0, 0, 133404, 0, 0, 0, 142944, 0, 0, 266808, 0, 407624, 0, 0, 1028996, 0, 0, 0, 0, 0, 33804, 0, 0, 81012, 0, 45276, 0, 0, 47840, 0, 0, 0, 109716, 0, 0, 0, 274290, 0, 0, 101265, 0, 0, 0, 0, 0, 172224, 0, 157458, 0, 0, 0, 0, 0, 6751, 2372, 0, 27004, 208556, 0, 290600, 0, 0, 0, 0, 0, 44468, 0, 581200, 0, 0, 0], "012034510234120103210": [0, 0, -2572, 0, 17592, 0, 0, 0, 11728, 0, 0, 24896, 0, 37376, 0, 0, 92888, 0, 0, 0, 0, 0, 0, 0, 0, 7716, 0, 4784, 0, 0, 3580, 24660, 0, 17400, 3480, 0, 0, 0, 0, 0, 0, 9645, 0, 0, 0, 0, 0, 0, 0, 0, 4588, 0, 0, 0, 14876, 643, 840, 0, 0, 20368, 0, 27620, 0, 0, 0, 0, 0, 5864, 0, 55240, 0, 0, 0], "012034510234120130210": [0, 0, -19412, 0, 137352, 0, 0, 0, 91568, 0, 0, 197056, 0, 285576, 0, 0, 725248, 0, 0, 0, 0, 13140, 0, 0, 0, 58236, 0, 35344, 0, 0, 29740, 0, 0, 0, 76080, 0, 0, 0, 190200, 0, 0, 72795, 0, 0, 0, 0, 0, 0, 0, 0, 35688, 0, 0, 0, 116256, 4853, 8120, 0, 0, 159028, 0, 222220, 0, 0, 0, 0, 0, 45784, 0, 431300, 0, 0, 0], "012034510234120132010": [0, 0, -31508, 0, 216408, 0, 0, 0, 144272, 0, 0, 306784, 0, 459024, 0, 0, 1144072, 0, 0, 0, 0, 0, 13140, 0, 0, 94524, 0, 58456, 0, 0, 44860, 0, 0, 0, 121440, 0, 0, 0, 303600, 0, 0, 118155, 0, 0, 0, 0, 0, 0, 0, 0, 53832, 0, 0, 0, 182784, 7877, 10640, 0, 0, 250792, 0, 340120, 0, 0, 0, 0, 0, 72136, 0, 680240, 0, 0, 0], "012034510234120310210": [0, 0, -16908, 0, 93792, 0, 0, 0, 62528, 0, 0, 119952, 0, 161776, 0, 0, 350032, 0, 0, 0, 0, 0, 0, 0, 0, 36536, 0, 20904, 0, 0, 0, 91340, 0, 60970, 12194, 0, 0, 0, 0, 14188, 0, 35029, 0, 0, 0, 0, 0, 62780, 0, 43520, 0, 0, 0, 0, 0, 4227, 1752, 0, 0, 84392, 0, 110956, 0, 0, 0, 0, 0, 31264, 0, 221912, 0, 0, 0], "012034510234120312010": [0, 0, -9644, 0, 66648, 0, 0, 0, 44432, 0, 0, 94720, 0, 141024, 0, 0, 352984, 0, 0, 0, 0, 0, 0, 0, 0, 28932, 0, 17824, 0, 0, 14188, 93612, 0, 63810, 12762, 0, 0, 0, 0, 0, 0, 36165, 0, 0, 0, 0, 0, 56196, 0, 40800, 0, 0, 0, 0, 0, 2411, 3416, 0, 0, 77344, 0, 104908, 0, 0, 0, 0, 0, 22216, 0, 209816, 0, 0, 0], "012034510234123010210": [0, 0, -7658, 44888, 0, 0, 0, 0, 44888, 0, 0, 104032, 0, 83126, 119956, 0, 150136, 0, 0, 0, 0, 0, 0, 0, 0, 17976, 0, 6754, 0, 0, 0, 0, 0, 15345, 21045, 0, 0, 0, 44940, 1900, 0, 21045, 0, 3098, 0, 0, 0, 7716, 0, 0, 0, 0, 0, 0, 0, 5787, 13080, 0, 0, 0, 0, 59978, 0, 0, 0, 0, 0, 0, 0, 75068, 0, 0, 0], "012034510234123012010": [-14660, 0, 15351, 144662, -174388, 0, 0, 0, 57468, 0, 0, 58654, 0, 88847, 0, 0, 174388, 0, 0, 0, 0, 0, 0, 0, 0, 17140, 0, 2773, 0, 0, 5920, 0, 0, 0, 17760, 0, 0, 0, 51730, 0, 0, 17760, 0, 10107, 0, 0, 0, 44148, 0, 48630, 0, 0, 0, 0, 0, 8796, 0, 0, 0, 0, 0, 43597, 0, 0, 0, 0, 19156, 0, 87194, 0, 0, 0, 0], "012034512010321043210": [52080, 0, 0, 0, 0, 0, 0, 0, 163200, 0, 0, 312480, 0, 0, 0, 0, 0, 0, 0, 59472, 83520, 0, 0, 0, 0, 40800, 0, 0, 0, 2535, 10065, 0, 0, 0, 51708, 0, 0, 12600, 0, 0, 68820, 57720, 0, 0, 0, 14760, 0, 0, 0, 0, 14592, 0, 0, 0, 0, 27200, 7800, 0, 0, 45120, 0, 0, 13920, 0, 0, 54400, 0, 0, 0, 0, 27840, 0, 0], "012034512010321403210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034512010321430210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034512010321432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034512010324103210": [104, 0, 0, 132, 0, 0, 0, 0, 588, 0, 0, 1020, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 135, 0, 0, 48, 48, 0, 0, 0, 134, 173, 0, 0, 0, 0, 29, 209, 173, 0, 0, 0, 0, 0, 76, 0, 0, 0, 0, 0, 0, 0, 57, 22, 0, 228, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 0, 0, 0, 0], "012034512010324130210": [2159, 0, 0, 4308, 0, 0, 0, 0, 11892, 0, 0, 25878, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2052, 0, 0, 2624, 0, 0, 1396, 5304, 0, 0, 0, 0, 1995, 0, 0, 0, 3908, 1749, 0, 2508, 0, 0, 0, 0, 0, 0, 474, 0, 1548, 0, 0, 0, 0, 1264, 1982, 0, 0, 0, 0, 0, 1896, 0, 0, 2528, 3964, 0, 0, 0, 0, 0, 0], "012034512010324132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512010324310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512010324312010": [3885, 0, 0, 1500, 0, 0, 0, 0, 12900, 0, 0, 27810, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3284, 0, 2890, 0, 0, 1340, 1340, 0, 0, 0, 0, 3399, 0, 0, 0, 0, 485, 4370, 4220, 0, 0, 0, 0, 0, 0, 950, 0, 1520, 0, 0, 0, 0, 1900, 2150, 0, 0, 3800, 0, 0, 0, 0, 0, 3800, 500, 0, 0, 0, 0, 0, 0], "012034512010342310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512010342312010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034512013021043210": [52080, 0, 0, 0, 0, 0, 0, 0, 163200, 0, 0, 312480, 0, 0, 0, 0, 0, 0, 0, 59472, 83520, 0, 0, 0, 0, 40800, 0, 0, 0, 2535, 10065, 0, 0, 0, 51708, 0, 0, 12600, 0, 0, 68820, 57720, 0, 0, 0, 14760, 0, 0, 0, 0, 14592, 0, 0, 0, 0, 27200, 7800, 0, 0, 45120, 0, 0, 13920, 0, 0, 54400, 0, 0, 0, 0, 27840, 0, 0], "012034512013021403210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034512013021430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034512013021432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034512013024103210": [1179, 0, 0, 2775, 0, 0, 0, 0, 6387, 0, 0, 15399, 0, 0, 0, 0, 0, 0, 0, 4074, 0, 3908, 0, 0, 0, 1329, 0, 0, 1071, 2929, 0, 0, 0, 0, 979, 0, 0, 0, 1858, 0, 0, 1956, 0, 0, 0, 0, 0, 0, 470, 0, 1128, 0, 0, 0, 0, 602, 1404, 0, 0, 0, 0, 0, 1880, 0, 0, 1204, 2808, 0, 0, 2037, 0, 0, 0], "012034512013024130210": [5504, 0, 0, 0, 0, 0, 0, 0, 15648, 0, 0, 33024, 0, 0, 0, 0, 0, 0, 0, 408, 0, 0, 5204, 0, 0, 3641, 0, 0, 1084, 1084, 0, 0, 0, 0, 4525, 0, 0, 0, 0, 135, 5707, 5826, 0, 0, 0, 1304, 0, 0, 0, 0, 2084, 0, 0, 0, 0, 2608, 1338, 0, 0, 5216, 0, 0, 0, 0, 0, 5216, 68, 0, 0, 204, 0, 0, 0], "012034512013024132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512013024310210": [11540, 0, 0, 21504, 0, 0, 0, 0, 66216, 0, 0, 133752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27024, 0, 0, 15092, 0, 0, 5848, 29052, 0, 23204, 0, 0, 2308, 0, 0, 0, 0, 9180, 0, 14865, 0, 0, 0, 0, 0, 0, 0, 0, 9876, 0, 0, 0, 0, 6831, 8552, 0, 7452, 0, 0, 0, 7452, 0, 0, 9936, 17104, 0, 0, 0, 0, 0, 0], "012034512013024312010": [3885, 0, 0, 1500, 0, 0, 0, 0, 12900, 0, 0, 27810, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3284, 0, 2890, 0, 0, 1340, 1340, 0, 0, 0, 0, 3399, 0, 0, 0, 0, 485, 4370, 4220, 0, 0, 0, 0, 0, 0, 950, 0, 1520, 0, 0, 0, 0, 1900, 2150, 0, 0, 3800, 0, 0, 0, 0, 0, 3800, 500, 0, 0, 0, 0, 0, 0], "012034512013042310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034512013042312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512013201043210": [1572, 0, 0, 180, 0, 0, 0, 0, 4740, 0, 0, 9972, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1103, 0, 0, 328, 328, 0, 0, 0, 1511, 1654, 0, 0, 0, 0, 157, 1729, 1654, 0, 0, 0, 380, 0, 0, 0, 0, 304, 0, 0, 0, 0, 760, 410, 0, 0, 1520, 0, 0, 0, 0, 0, 1520, 60, 0, 0, 0, 0, 0, 0], "012034512013201403210": [72156, 0, 0, 0, 0, 0, 0, 0, 226440, 0, 0, 432936, 0, 0, 0, 0, 0, 0, 0, 120456, 0, 0, 0, 0, 0, 55581, 0, 0, 4116, 4116, 0, 0, 0, 0, 69189, 0, 0, 0, 0, 24435, 91263, 69189, 0, 0, 0, 19536, 0, 0, 0, 0, 19644, 0, 0, 0, 0, 36733, 9498, 0, 0, 58068, 0, 0, 20076, 0, 0, 73466, 0, 12084, 18126, 0, 40152, 0, 0], "012034512013201430210": [19464, 0, 0, 0, 0, 0, 0, 0, 61104, 0, 0, 116784, 0, 0, 0, 0, 0, 0, 0, 32544, 0, 0, 0, 0, 0, 15276, 0, 0, 0, 1221, 579, 0, 0, 0, 18552, 0, 0, 1800, 0, 6012, 24432, 18552, 0, 0, 0, 5544, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 10184, 2832, 0, 0, 16752, 0, 0, 5424, 0, 0, 20368, 0, 0, 0, 0, 10848, 0, 0], "012034512013201432010": [10014, 0, 0, 0, 0, 0, 0, 0, 32172, 0, 0, 60084, 0, 0, 0, 0, 0, 0, 0, 25560, 0, 0, 4884, 0, 0, 8043, 0, 0, 0, 0, 1176, 0, 0, 0, 10281, 0, 0, 1176, 0, 3879, 13797, 9060, 0, 0, 0, 3036, 0, 0, 0, 0, 2304, 0, 0, 0, 0, 5362, 906, 0, 0, 7884, 0, 0, 4260, 0, 0, 10724, 0, 0, 0, 0, 8520, 0, 0], "012034512013204103210": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 2325, 2256, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512013204130210": [-40754, 0, 0, 0, 695520, 0, 0, 0, 470400, 0, 0, 1146516, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116179, 0, 19890, 85244, 243831, 0, 0, 0, 0, 59262, 0, 0, 0, 168532, 101031, 0, 59262, 0, 0, 0, 0, 0, 0, 14910, 0, 35784, 0, 0, 0, 0, 1120, 97720, 0, 0, 0, 0, 0, 59640, 0, 0, 2240, 195440, 231840, 0, 347760, 0, 0, 0], "012034512013204132010": [15195, 0, 0, 9300, 0, 0, 0, 0, 54900, 0, 0, 119070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11028, 0, 12180, 0, 0, 6180, 6180, 0, 0, 0, 0, 13983, 0, 0, 0, 0, 3045, 18240, 16740, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 7600, 9150, 0, 0, 0, 0, 0, 11400, 0, 0, 15200, 18300, 0, 0, 0, 0, 0, 0], "012034512013204310210": [2159, 0, 0, 4308, 0, 0, 0, 0, 11892, 0, 0, 25878, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2052, 0, 0, 2624, 0, 0, 1396, 5304, 0, 0, 0, 0, 1995, 0, 0, 0, 3908, 1749, 0, 2508, 0, 0, 0, 0, 0, 0, 474, 0, 1548, 0, 0, 0, 0, 1264, 1982, 0, 0, 0, 0, 0, 1896, 0, 0, 2528, 3964, 0, 0, 0, 0, 0, 0], "012034512013204312010": [15195, 0, 0, 9300, 0, 0, 0, 0, 54900, 0, 0, 119070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11028, 0, 12180, 0, 0, 6180, 6180, 0, 0, 0, 0, 13983, 0, 0, 0, 0, 3045, 18240, 16740, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 7600, 9150, 0, 0, 0, 0, 0, 11400, 0, 0, 15200, 18300, 0, 0, 0, 0, 0, 0], "012034512013240103210": [3039, 0, 0, 1860, 0, 0, 0, 0, 10980, 0, 0, 23814, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2436, 0, 0, 1236, 1236, 0, 0, 0, 2757, 3348, 0, 0, 0, 0, 609, 3648, 3348, 0, 0, 0, 0, 0, 0, 570, 0, 1368, 0, 0, 0, 0, 1520, 1830, 0, 0, 0, 0, 0, 2280, 0, 0, 3040, 3660, 0, 0, 0, 0, 0, 0], "012034512013240130210": [4300, 0, 0, 2004, 0, 0, 0, 0, 14676, 0, 0, 31812, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3676, 0, 0, 3259, 0, 0, 1640, 1640, 0, 0, 0, 0, 3791, 0, 0, 0, 0, 585, 4885, 4710, 0, 0, 0, 0, 0, 0, 792, 0, 2636, 0, 0, 0, 0, 2112, 2446, 0, 0, 0, 0, 0, 3168, 0, 0, 4224, 4892, 0, 0, 0, 0, 0, 0], "012034512013240132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512013240310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512013240312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512013243010210": [2717, 0, 0, 858, 0, 0, 0, 0, 8580, 0, 0, 18876, 0, 0, 0, 0, 0, 0, 0, 7722, 0, 0, 4500, 0, 0, 1859, 0, 0, 1144, 0, 0, 0, 2586, 0, 4464, 0, 0, 0, 4010, 0, 3861, 3003, 0, 0, 0, 0, 0, 0, 0, 0, 900, 0, 0, 0, 0, 1287, 1430, 0, 0, 0, 0, 0, 0, 0, 0, 2574, 2860, 0, 0, 0, 0, 0, 0], "012034512013243012010": [133, 0, 0, 42, 0, 0, 0, 0, 420, 0, 0, 924, 0, 0, 0, 0, 0, 0, 0, 378, 0, 0, 0, 180, 0, 91, 0, 0, 56, 0, 0, 0, 114, 0, 216, 0, 0, 0, 190, 0, 189, 147, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63, 70, 0, 0, 0, 0, 0, 0, 0, 0, 126, 140, 0, 0, 0, 0, 0, 0], "012034512013402310210": [-5088, 0, 0, 0, 61920, 0, 0, 0, 41280, 0, 0, 93312, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9973, 0, 0, 1388, 1388, 0, 0, 0, 1381, 8954, 0, 0, 0, 0, 2987, 16159, 8954, 0, 4680, 0, 7140, 0, 0, 0, 0, 2064, 0, 0, 7800, 0, 0, 7310, 0, 0, 0, 0, 0, 5160, 0, 0, 0, 17200, 20640, 0, 30960, 0, 0, 0], "012034512013402312010": [-18054, 0, 0, 0, 214404, 0, 0, 0, 165600, 0, 33996, 354480, 0, 0, 0, 0, 0, 44316, 0, 0, 0, 0, 0, 0, 0, 41400, 0, 0, 0, 0, 0, 0, 4554, 8919, 39573, 0, 0, 24435, 0, 0, 69000, 35019, 0, 0, 0, 0, 0, 0, 5175, 0, 12420, 0, 0, 0, 0, 0, 35360, 0, 0, 0, 0, 0, 20700, 0, 0, 0, 70720, 82800, 0, 129360, 0, 0, 0], "012034512013420310210": [0, 0, 18972, 0, 0, 0, 0, 0, 35856, 0, 0, 75888, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8268, 0, 0, 2784, 15636, 0, 12852, 0, 14985, 2997, 0, 0, 0, 0, 5500, 0, 6210, 0, 0, 0, 1980, 0, 0, 1032, 0, 0, 0, 0, 1028, 0, 462, 3996, 0, 0, 0, 0, 0, 8964, 0, 0, 11952, 11952, 0, 0, 0, 0, 0, 0], "012034512013420312010": [0, 0, 141, 0, 0, 0, 0, 0, 324, 0, 0, 564, 0, 0, 0, 114, 0, 0, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 52, 148, 0, 0, 0, 38, 46, 0, 0, 0, 96, 52, 0, 46, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 35, 10, 0, 0, 105, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0], "012034512013423010210": [0, -4760, 0, 91980, 0, 0, 0, 0, 91980, 0, 0, 252140, 0, 0, 0, 0, 0, 0, 0, 82950, 0, 0, 0, 0, 0, 19040, 0, 0, 15820, 0, 0, 30216, 9122, 0, 25368, 0, 0, 0, 0, 0, 42280, 23800, 0, 0, 0, 0, 35560, 0, 0, 0, 26082, 0, 0, 0, 0, 0, 42000, 0, 0, 0, 0, 171885, 65205, 0, 0, 0, 30660, 0, 0, 0, 0, 0, 0], "012034512013423012010": [0, -600, 0, 22800, 0, 0, 0, 0, 22800, 0, 0, 65400, 0, 0, 0, 0, 0, 0, 0, 24846, 0, 0, 12504, 0, 0, 2400, 0, 0, 13200, 0, 0, 0, 1554, 0, 7680, 0, 0, 0, 0, 0, 12800, 3000, 0, 0, 0, 0, 0, 0, 0, 0, 7770, 0, 0, 0, 12700, 0, 3800, 0, 0, 7600, 0, 67577, 21877, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034512031021043210": [9190, 0, 0, 0, 0, 0, 0, 0, 28860, 0, 0, 55140, 0, 0, 0, 0, 0, 0, 0, 16252, 15480, 0, 0, 0, 0, 7215, 0, 0, 0, 600, 0, 0, 0, 0, 8693, 0, 0, 600, 0, 3355, 11425, 8500, 0, 0, 0, 2620, 0, 0, 0, 0, 2612, 0, 0, 0, 0, 4810, 1330, 0, 0, 7900, 0, 0, 2580, 0, 0, 9620, 0, 0, 0, 0, 5160, 0, 0], "012034512031021403210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034512031021430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034512031021432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034512031024103210": [133, 0, 0, 300, 0, 0, 0, 0, 780, 0, 0, 1698, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 172, 0, 0, 92, 348, 0, 0, 0, 135, 156, 0, 0, 0, 256, 123, 0, 156, 0, 0, 0, 0, 0, 0, 30, 0, 72, 0, 0, 0, 0, 80, 130, 0, 0, 0, 0, 0, 120, 0, 0, 160, 260, 0, 0, 0, 0, 0, 0], "012034512031024130210": [853, 0, 0, 1068, 0, 0, 0, 0, 3912, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 0, 895, 0, 0, 332, 1713, 0, 0, 0, 0, 723, 0, 0, 0, 1381, 528, 0, 936, 0, 0, 0, 237, 0, 0, 0, 0, 360, 0, 0, 0, 0, 474, 415, 0, 0, 948, 0, 0, 0, 0, 0, 948, 356, 0, 0, 0, 0, 0, 0], "012034512031024132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512031024310210": [11540, 0, 0, 21504, 0, 0, 0, 0, 66216, 0, 0, 133752, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27024, 0, 0, 15092, 0, 0, 5848, 29052, 0, 23204, 0, 0, 2308, 0, 0, 0, 0, 9180, 0, 14865, 0, 0, 0, 0, 0, 0, 0, 0, 9876, 0, 0, 0, 0, 6831, 8552, 0, 7452, 0, 0, 0, 7452, 0, 0, 9936, 17104, 0, 0, 0, 0, 0, 0], "012034512031024312010": [9815, 0, 0, 18300, 0, 0, 0, 0, 52500, 0, 0, 113790, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19788, 0, 11660, 0, 0, 5860, 23340, 0, 17480, 0, 0, 1963, 0, 0, 0, 0, 7665, 0, 11280, 0, 0, 0, 0, 0, 0, 2850, 0, 4560, 0, 0, 0, 0, 5700, 8750, 0, 0, 11400, 0, 0, 0, 0, 0, 11400, 6100, 0, 0, 0, 0, 0, 0], "012034512031042103210": [3988, 0, 0, 6000, 0, 0, 0, 0, 19680, 0, 0, 41928, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4492, 0, 0, 1712, 8628, 0, 6916, 0, 9447, 2687, 0, 0, 0, 0, 2928, 0, 4416, 0, 0, 0, 1140, 0, 0, 0, 0, 912, 0, 0, 0, 0, 2280, 2140, 0, 0, 4560, 0, 0, 0, 0, 0, 4560, 2000, 0, 0, 0, 0, 0, 0], "012034512031042130210": [4610, 0, 0, 4548, 0, 0, 0, 0, 19452, 0, 0, 41304, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9447, 0, 0, 4463, 0, 0, 1600, 8505, 0, 6905, 0, 0, 922, 0, 0, 0, 0, 2295, 0, 5010, 0, 0, 0, 1242, 0, 0, 0, 0, 2883, 0, 0, 0, 0, 2484, 2000, 0, 0, 4968, 0, 0, 0, 0, 0, 4968, 1516, 0, 0, 0, 0, 0, 0], "012034512031042132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034512031042310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034512031042312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512031201043210": [6180, 0, 0, 0, 0, 0, 0, 0, 19380, 0, 0, 37080, 0, 0, 0, 0, 0, 0, 0, 9888, 10080, 0, 0, 0, 0, 4845, 0, 0, 0, 0, 210, 0, 0, 0, 6207, 0, 0, 0, 210, 1795, 8145, 6255, 0, 0, 0, 2670, 0, 0, 0, 0, 1008, 0, 0, 1220, 0, 2315, 0, 0, 0, 5340, 0, 0, 1680, 0, 0, 6460, 0, 0, 0, 0, 3360, 0, 0], "012034512031201403210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034512031201430210": [3793, 0, 0, 0, 5892, 0, 0, 0, 21064, 0, 0, 34542, 0, 0, 0, 0, 0, 0, 0, 45516, 0, 25584, 0, 0, 0, 5266, 0, 0, 0, 0, 619, 0, 0, 0, 6396, 0, 0, 0, 619, 10041, 8983, 0, 0, 0, 0, 543, 0, 0, 0, 0, 476, 0, 0, 0, 0, 2856, 439, 0, 0, 1964, 0, 0, 208, 0, 0, 5712, 0, 1964, 0, 0, 13208, 0, 0], "012034512031201432010": [117690, 0, 0, 0, 0, 0, 0, 0, 472536, 0, 0, 706140, 0, 0, 0, 0, 0, 0, 0, 1444248, 0, 0, 693204, 0, 0, 118134, 0, 0, 0, 0, 53640, 0, 0, 0, 173856, 0, 0, 0, 53640, 235380, 214770, 555, 0, 888, 0, 0, 0, 0, 60732, 0, 5784, 0, 0, 0, 0, 79681, 0, 2220, 0, 0, 0, 0, 240708, 0, 0, 160472, 0, 0, 0, 0, 481416, 0, 0], "012034512031204103210": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 2325, 2256, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512031204130210": [-40754, 0, 0, 0, 695520, 0, 0, 0, 470400, 0, 0, 1146516, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116179, 0, 19890, 85244, 243831, 0, 0, 0, 0, 59262, 0, 0, 0, 168532, 101031, 0, 59262, 0, 0, 0, 0, 0, 0, 14910, 0, 35784, 0, 0, 0, 0, 1120, 97720, 0, 0, 0, 0, 0, 59640, 0, 0, 2240, 195440, 231840, 0, 347760, 0, 0, 0], "012034512031204132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512031204310210": [2159, 0, 0, 4308, 0, 0, 0, 0, 11892, 0, 0, 25878, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2052, 0, 0, 2624, 0, 0, 1396, 5304, 0, 0, 0, 0, 1995, 0, 0, 0, 3908, 1749, 0, 2508, 0, 0, 0, 0, 0, 0, 474, 0, 1548, 0, 0, 0, 0, 1264, 1982, 0, 0, 0, 0, 0, 1896, 0, 0, 2528, 3964, 0, 0, 0, 0, 0, 0], "012034512031204312010": [15195, 0, 0, 9300, 0, 0, 0, 0, 54900, 0, 0, 119070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11028, 0, 12180, 0, 0, 6180, 6180, 0, 0, 0, 0, 13983, 0, 0, 0, 0, 3045, 18240, 16740, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 7600, 9150, 0, 0, 0, 0, 0, 11400, 0, 0, 15200, 18300, 0, 0, 0, 0, 0, 0], "012034512031240103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034512031240130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512031240132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512031240310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512031240312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512031243010210": [2717, 0, 0, 858, 0, 0, 0, 0, 8580, 0, 0, 18876, 0, 0, 0, 0, 0, 0, 0, 7722, 0, 0, 4500, 0, 0, 1859, 0, 0, 1144, 0, 0, 0, 2586, 0, 4464, 0, 0, 0, 4010, 0, 3861, 3003, 0, 0, 0, 0, 0, 0, 0, 0, 900, 0, 0, 0, 0, 1287, 1430, 0, 0, 0, 0, 0, 0, 0, 0, 2574, 2860, 0, 0, 0, 0, 0, 0], "012034512031243012010": [133, 0, 0, 42, 0, 0, 0, 0, 420, 0, 0, 924, 0, 0, 0, 0, 0, 0, 0, 378, 0, 0, 0, 180, 0, 91, 0, 0, 56, 0, 0, 0, 114, 0, 216, 0, 0, 0, 190, 0, 189, 147, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 63, 70, 0, 0, 0, 0, 0, 0, 0, 0, 126, 140, 0, 0, 0, 0, 0, 0], "012034512031402103210": [1572, 0, 0, 180, 0, 0, 0, 0, 4740, 0, 0, 9972, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1103, 0, 0, 328, 328, 0, 0, 0, 1511, 1654, 0, 0, 0, 0, 157, 1729, 1654, 0, 0, 0, 380, 0, 0, 0, 0, 304, 0, 0, 0, 0, 760, 410, 0, 0, 1520, 0, 0, 0, 0, 0, 1520, 60, 0, 0, 0, 0, 0, 0], "012034512031402130210": [1066, 0, 0, 0, 0, 0, 0, 0, 3036, 0, 0, 6396, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 980, 0, 0, 705, 0, 0, 216, 216, 0, 0, 0, 0, 875, 0, 0, 0, 0, 37, 1103, 1120, 0, 0, 0, 236, 0, 0, 0, 0, 412, 0, 0, 0, 0, 506, 270, 0, 0, 1012, 0, 0, 0, 0, 0, 1012, 0, 0, 0, 0, 0, 0, 0], "012034512031402132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034512031402310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034512031402312010": [84180, 0, 0, 39360, 0, 0, 0, 0, 279360, 0, 0, 623160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 57168, 0, 59100, 0, 0, 42960, 26355, 16605, 0, 0, 0, 80628, 0, 0, 0, 0, 0, 106320, 94920, 0, 0, 0, 15000, 0, 0, 0, 0, 24000, 0, 0, 0, 0, 40000, 31560, 0, 0, 0, 0, 0, 60000, 0, 0, 80000, 93120, 0, 0, 0, 0, 0, 0], "012034512031420103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034512031420130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512031420132010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512031420310210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512031420312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512031423010210": [2717, 0, 0, 858, 0, 0, 0, 0, 8580, 0, 0, 18876, 0, 0, 0, 0, 0, 0, 0, 7722, 0, 0, 4500, 0, 0, 1859, 0, 0, 1144, 0, 0, 0, 2586, 0, 4464, 0, 0, 0, 4010, 0, 3861, 3003, 0, 0, 0, 0, 0, 0, 0, 0, 900, 0, 0, 0, 0, 1287, 1430, 0, 0, 0, 0, 0, 0, 0, 0, 2574, 2860, 0, 0, 0, 0, 0, 0], "012034512031423012010": [745, 0, 0, 0, 540, 0, 0, 0, 2490, 0, 0, 5550, 0, 0, 0, 0, 0, 0, 0, 2310, 0, 0, 0, 1044, 0, 535, 0, 0, 350, 0, 0, 0, 690, 0, 1284, 0, 0, 0, 1150, 0, 1125, 855, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 355, 430, 0, 0, 0, 0, 0, 0, 0, 0, 710, 860, 180, 0, 270, 0, 0, 0], "012034512034102103210": [0, 0, 0, 0, 64704, 0, 0, 0, 65088, 0, 5280, 134688, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16272, 0, 0, 0, 5931, 4365, 0, 0, 8028, 15192, 0, 0, 10296, 0, 0, 22644, 15192, 0, 0, 0, 3480, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 3072, 8872, 0, 0, 13920, 0, 0, 0, 0, 0, 6144, 10784, 23328, 0, 32352, 0, 0, 0], "012034512034102130210": [0, 0, 0, 0, 20784, 0, 0, 0, 20436, 0, 888, 42456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5109, 0, 0, 0, 2576, 0, 0, 0, 1243, 3812, 0, 0, 2576, 0, 1715, 5939, 3812, 0, 0, 0, 0, 0, 0, 668, 0, 2108, 0, 0, 0, 0, 998, 3934, 0, 0, 7868, 0, 5196, 0, 0, 0, 1996, 0, 7224, 0, 10392, 0, 0, 0], "012034512034102132010": [0, 0, 0, 0, 20784, 0, 0, 0, 20436, 0, 888, 42456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5109, 0, 0, 0, 2576, 0, 0, 0, 1243, 3812, 0, 0, 2576, 0, 1715, 5939, 3812, 0, 0, 0, 0, 0, 0, 668, 0, 2108, 0, 0, 0, 0, 998, 3934, 0, 0, 7868, 0, 5196, 0, 0, 0, 1996, 0, 7224, 0, 10392, 0, 0, 0], "012034512034102310210": [-658, 0, 0, 0, 16044, 0, 0, 0, 10696, 0, 0, 28140, 0, 0, 19264, 0, 58324, 0, 0, 0, 0, 0, 0, 0, 0, 2674, 0, 0, 0, 0, 5894, 17732, 4412, 16443, 3157, 0, 0, 0, 0, 0, 0, 3178, 0, 616, 0, 0, 0, 3612, 0, 0, 0, 0, 0, 0, 0, 770, 4648, 0, 0, 7756, 0, 18592, 0, 0, 0, 0, 0, 5348, 0, 37184, 0, 0, 0], "012034512034102312010": [0, 0, 0, 0, 233730, 0, 0, 0, 178080, 0, 0, 467460, 0, 0, 298095, 0, 720930, 0, 0, 0, 0, 0, 0, 0, 0, 44520, 0, 0, 0, 0, 75495, 0, 50367, 30633, 106017, 0, 0, 0, 249726, 0, 0, 55650, 0, 0, 0, 0, 48510, 0, 0, 0, 18627, 0, 0, 0, 0, 3710, 82950, 0, 0, 93135, 0, 238665, 0, 0, 0, 7420, 0, 77910, 0, 477330, 0, 0, 0], "012034512034120103210": [0, 0, 713, 0, 1852, 0, 0, 0, 3870, 0, 662, 7218, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 879, 0, 0, 354, 354, 0, 0, 0, 429, 894, 0, 0, 0, 0, 273, 1347, 894, 0, 0, 0, 0, 0, 324, 0, 0, 0, 0, 0, 0, 0, 96, 294, 0, 1097, 588, 0, 463, 0, 0, 0, 0, 0, 838, 0, 926, 0, 0, 0], "012034512034120130210": [0, 0, 0, 0, 20784, 0, 0, 0, 20436, 0, 888, 42456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5109, 0, 0, 0, 2576, 0, 0, 0, 1243, 3812, 0, 0, 2576, 0, 1715, 5939, 3812, 0, 0, 0, 0, 0, 0, 668, 0, 2108, 0, 0, 0, 0, 998, 3934, 0, 0, 7868, 0, 5196, 0, 0, 0, 1996, 0, 7224, 0, 10392, 0, 0, 0], "012034512034120132010": [0, 0, 0, 0, 20784, 0, 0, 0, 20436, 0, 888, 42456, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5109, 0, 0, 0, 2576, 0, 0, 0, 1243, 3812, 0, 0, 2576, 0, 1715, 5939, 3812, 0, 0, 0, 0, 0, 0, 668, 0, 2108, 0, 0, 0, 0, 998, 3934, 0, 0, 7868, 0, 5196, 0, 0, 0, 1996, 0, 7224, 0, 10392, 0, 0, 0], "012034512034120310210": [0, 0, -55696, 0, 192732, 0, 0, 0, 63208, 0, 0, 162680, 0, 0, 105054, 0, 240656, 0, 0, 0, 0, 0, 0, 0, 0, 20208, 0, 4406, 0, 0, 8420, 0, 0, 0, 25260, 0, 0, 0, 63150, 0, 0, 25260, 0, 0, 0, 0, 0, 11133, 0, 0, 6393, 0, 0, 0, 0, 1684, 21154, 16320, 0, 58628, 0, 108347, 0, 0, 0, 0, 0, 64244, 0, 216694, 0, 0, 0], "012034512034120312010": [0, 0, -12, 0, 216, 0, 0, 0, 144, 0, 0, 384, 0, 0, 0, 0, 312, 292, 0, 0, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 45, 45, 0, 0, 0, 0, 0, 60, 45, 0, 0, 0, 56, 0, 0, 12, 60, 0, 0, 0, 0, 0, 3, 0, 0, 0, 112, 0, 132, 0, 0, 0, 0, 0, 72, 0, 264, 0, 0, 0], "012034512034123010210": [504, 0, 0, 756, 0, 0, 0, 0, 3248, 0, 0, 5292, 0, 0, 4060, 0, 7070, 0, 0, 0, 0, 0, 0, 0, 0, 812, 0, 0, 0, 0, 0, 0, 32, 1269, 1173, 0, 0, 0, 2046, 0, 0, 1141, 0, 406, 0, 0, 0, 1092, 0, 0, 0, 0, 0, 0, 0, 819, 546, 0, 1246, 0, 0, 2030, 0, 0, 0, 0, 77, 0, 0, 3535, 0, 0, 0], "012034512034123012010": [0, 0, 0, 215, 0, 0, 0, 0, 215, 0, 0, 645, 0, 0, 400, 0, 370, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 215, 0, 0, 0, 30, 120, 30, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 288, 166, 100, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 200, 0, 0, 0, 0, 0, 0, 0, 185, 0, 0, 0], "012034512301021043210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034512301021403210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034512301021430210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034512301021432010": [9162, 0, 0, 0, 0, 0, 0, 0, 30540, 0, 0, 54972, 0, 0, 0, 0, 0, 0, 0, 36648, 0, 0, 11964, 0, 0, 7635, 0, 0, 0, 0, 2046, 0, 0, 0, 10239, 0, 0, 1140, 906, 5355, 13407, 7248, 0, 0, 0, 3054, 0, 0, 0, 0, 1272, 0, 0, 0, 0, 5090, 0, 0, 0, 6108, 0, 0, 6108, 0, 0, 10180, 0, 0, 0, 0, 12216, 0, 0], "012034512301024103210": [6132, 0, 0, 2460, 0, 0, 0, 0, 20700, 0, 0, 44172, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4713, 0, 0, 1848, 1848, 0, 0, 0, 5121, 6594, 0, 0, 0, 0, 1107, 7239, 6594, 0, 0, 0, 1140, 0, 0, 0, 0, 1824, 0, 0, 0, 0, 3040, 2310, 0, 0, 0, 0, 0, 4560, 0, 0, 6080, 6900, 0, 0, 0, 0, 0, 0], "012034512301024130210": [853, 0, 0, 1068, 0, 0, 0, 0, 3912, 0, 0, 8322, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 852, 0, 0, 895, 0, 0, 332, 1713, 0, 0, 0, 0, 723, 0, 0, 0, 1381, 528, 0, 936, 0, 0, 0, 237, 0, 0, 0, 0, 360, 0, 0, 0, 0, 474, 415, 0, 0, 948, 0, 0, 0, 0, 0, 948, 356, 0, 0, 0, 0, 0, 0], "012034512301024132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512301024310210": [2073, 0, 0, 0, 0, 0, 0, 0, 5952, 0, 0, 12438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1896, 0, 0, 1399, 0, 0, 356, 390, 0, 0, 0, 0, 1722, 0, 0, 34, 0, 72, 2179, 2196, 0, 0, 0, 496, 0, 0, 0, 0, 776, 0, 0, 0, 0, 992, 496, 0, 0, 1984, 0, 0, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 0, 0], "012034512301024312010": [10530, 0, 0, 4560, 0, 0, 0, 0, 34560, 0, 0, 76860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8928, 0, 7350, 0, 0, 5160, 3705, 1455, 0, 0, 0, 9588, 0, 0, 0, 0, 0, 12470, 11820, 0, 0, 0, 0, 0, 0, 2500, 0, 4000, 0, 0, 0, 0, 5000, 5760, 0, 0, 10000, 0, 0, 0, 0, 0, 10000, 1520, 0, 0, 0, 0, 0, 0], "012034512301042103210": [1572, 0, 0, 180, 0, 0, 0, 0, 4740, 0, 0, 9972, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1103, 0, 0, 328, 328, 0, 0, 0, 1511, 1654, 0, 0, 0, 0, 157, 1729, 1654, 0, 0, 0, 380, 0, 0, 0, 0, 304, 0, 0, 0, 0, 760, 410, 0, 0, 1520, 0, 0, 0, 0, 0, 1520, 60, 0, 0, 0, 0, 0, 0], "012034512301042130210": [1066, 0, 0, 0, 0, 0, 0, 0, 3036, 0, 0, 6396, 0, 0, 0, 0, 0, 0, 0, 68, 0, 0, 980, 0, 0, 705, 0, 0, 216, 216, 0, 0, 0, 0, 875, 0, 0, 0, 0, 37, 1103, 1120, 0, 0, 0, 236, 0, 0, 0, 0, 412, 0, 0, 0, 0, 506, 270, 0, 0, 1012, 0, 0, 0, 0, 0, 1012, 0, 0, 0, 0, 0, 0, 0], "012034512301042132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034512301042310210": [1970, 0, 0, 2820, 0, 0, 0, 0, 9444, 0, 0, 20280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3993, 0, 0, 2129, 0, 0, 928, 4167, 0, 3239, 0, 0, 394, 0, 0, 0, 0, 1269, 0, 2202, 0, 0, 0, 414, 0, 0, 0, 0, 1461, 0, 0, 0, 0, 1104, 1160, 0, 0, 0, 0, 0, 1656, 0, 0, 2208, 3148, 0, 0, 0, 0, 0, 0], "012034512301042312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512301201043210": [777, 0, 0, 300, 0, 0, 0, 0, 2580, 0, 0, 5562, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 578, 0, 0, 268, 268, 0, 0, 0, 821, 844, 0, 0, 0, 0, 97, 874, 844, 0, 0, 0, 0, 0, 0, 190, 0, 304, 0, 0, 0, 0, 380, 430, 0, 0, 760, 0, 0, 0, 0, 0, 760, 100, 0, 0, 0, 0, 0, 0], "012034512301201403210": [8604, 0, 0, 0, 0, 0, 0, 0, 26988, 0, 0, 51624, 0, 0, 0, 0, 0, 0, 0, 14112, 0, 0, 0, 0, 0, 6747, 0, 0, 0, 0, 222, 0, 0, 0, 8601, 0, 0, 0, 222, 2645, 11319, 8601, 0, 0, 0, 3618, 0, 0, 0, 0, 1488, 0, 0, 1564, 0, 3325, 96, 0, 0, 7428, 0, 0, 2352, 0, 0, 8996, 0, 0, 0, 0, 4704, 0, 0], "012034512301201430210": [553, 0, 0, 0, 0, 0, 0, 0, 1542, 0, 0, 3318, 0, 0, 0, 0, 0, 0, 0, 990, 0, 68, 0, 0, 0, 319, 0, 0, 266, 44, 222, 0, 0, 0, 554, 0, 0, 0, 0, 0, 739, 537, 0, 0, 0, 138, 0, 0, 0, 0, 140, 0, 0, 0, 0, 257, 64, 0, 0, 404, 0, 0, 148, 0, 0, 514, 0, 0, 0, 0, 330, 0, 0], "012034512301201432010": [40255, 0, 0, 0, 0, 0, 0, 0, 160872, 0, 0, 241530, 0, 0, 0, 0, 0, 0, 0, 495936, 0, 0, 238128, 0, 0, 40033, 0, 0, 740, 0, 19080, 0, 0, 0, 59532, 0, 0, 0, 18340, 80140, 73575, 0, 0, 296, 0, 0, 0, 0, 21034, 0, 1968, 0, 0, 0, 0, 27182, 0, 0, 0, 0, 1480, 0, 82656, 0, 0, 53624, 0, 0, 0, 0, 165312, 0, 0], "012034512301204103210": [22627, 0, 0, 0, 0, 0, 0, 0, 67110, 0, 0, 135762, 0, 0, 0, 0, 0, 0, 12258, 0, 0, 22612, 0, 0, 0, 16180, 0, 0, 2390, 8519, 0, 0, 0, 0, 16550, 0, 0, 0, 0, 4905, 20041, 22203, 0, 0, 0, 7176, 0, 0, 0, 0, 7280, 0, 0, 0, 0, 11185, 3328, 0, 0, 21008, 0, 0, 7696, 0, 0, 22370, 0, 0, 0, 0, 4086, 0, 0], "012034512301204130210": [25054, 0, 0, 0, 0, 0, 0, 0, 71748, 0, 0, 150324, 0, 0, 0, 0, 0, 0, 1224, 0, 0, 0, 22612, 0, 0, 16765, 0, 0, 4688, 5300, 0, 0, 0, 0, 20471, 0, 0, 0, 0, 1461, 25767, 26124, 0, 0, 0, 5996, 0, 0, 0, 0, 9360, 0, 0, 0, 0, 11958, 5894, 0, 0, 23780, 0, 0, 204, 0, 0, 23916, 0, 0, 0, 0, 408, 0, 0], "012034512301204132010": [1963, 0, 0, 3660, 0, 0, 0, 0, 10500, 0, 0, 22758, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1860, 0, 2332, 0, 0, 1172, 4668, 0, 0, 0, 0, 1791, 0, 0, 0, 3496, 1533, 0, 2256, 0, 0, 0, 0, 0, 0, 570, 0, 912, 0, 0, 0, 0, 1140, 1750, 0, 0, 2280, 0, 0, 0, 0, 0, 2280, 1220, 0, 0, 0, 0, 0, 0], "012034512301204310210": [4300, 0, 0, 2004, 0, 0, 0, 0, 14676, 0, 0, 31812, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3676, 0, 0, 3259, 0, 0, 1640, 1640, 0, 0, 0, 0, 3791, 0, 0, 0, 0, 585, 4885, 4710, 0, 0, 0, 0, 0, 0, 792, 0, 2636, 0, 0, 0, 0, 2112, 2446, 0, 0, 0, 0, 0, 3168, 0, 0, 4224, 4892, 0, 0, 0, 0, 0, 0], "012034512301204312010": [3885, 0, 0, 1500, 0, 0, 0, 0, 12900, 0, 0, 27810, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3284, 0, 2890, 0, 0, 1340, 1340, 0, 0, 0, 0, 3399, 0, 0, 0, 0, 485, 4370, 4220, 0, 0, 0, 0, 0, 0, 950, 0, 1520, 0, 0, 0, 0, 1900, 2150, 0, 0, 3800, 0, 0, 0, 0, 0, 3800, 500, 0, 0, 0, 0, 0, 0], "012034512301240103210": [1572, 0, 0, 180, 0, 0, 0, 0, 4740, 0, 0, 9972, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1103, 0, 0, 328, 328, 0, 0, 0, 1511, 1654, 0, 0, 0, 0, 157, 1729, 1654, 0, 0, 0, 380, 0, 0, 0, 0, 304, 0, 0, 0, 0, 760, 410, 0, 0, 1520, 0, 0, 0, 0, 0, 1520, 60, 0, 0, 0, 0, 0, 0], "012034512301240130210": [2073, 0, 0, 0, 0, 0, 0, 0, 5952, 0, 0, 12438, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1896, 0, 0, 1399, 0, 0, 356, 390, 0, 0, 0, 0, 1722, 0, 0, 34, 0, 72, 2179, 2196, 0, 0, 0, 496, 0, 0, 0, 0, 776, 0, 0, 0, 0, 992, 496, 0, 0, 1984, 0, 0, 0, 0, 0, 1984, 0, 0, 0, 0, 0, 0, 0], "012034512301240132010": [7860, 0, 0, 900, 0, 0, 0, 0, 23700, 0, 0, 49860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6044, 0, 5515, 0, 0, 1640, 1640, 0, 0, 0, 0, 6759, 0, 0, 0, 0, 785, 8645, 8270, 0, 0, 0, 1900, 0, 0, 0, 0, 1520, 0, 0, 0, 0, 3800, 2050, 0, 0, 7600, 0, 0, 0, 0, 0, 7600, 300, 0, 0, 0, 0, 0, 0], "012034512301240310210": [4300, 0, 0, 2004, 0, 0, 0, 0, 14676, 0, 0, 31812, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3676, 0, 0, 3259, 0, 0, 1640, 1640, 0, 0, 0, 0, 3791, 0, 0, 0, 0, 585, 4885, 4710, 0, 0, 0, 0, 0, 0, 792, 0, 2636, 0, 0, 0, 0, 2112, 2446, 0, 0, 0, 0, 0, 3168, 0, 0, 4224, 4892, 0, 0, 0, 0, 0, 0], "012034512301240312010": [15195, 0, 0, 9300, 0, 0, 0, 0, 54900, 0, 0, 119070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11028, 0, 12180, 0, 0, 6180, 6180, 0, 0, 0, 0, 13983, 0, 0, 0, 0, 3045, 18240, 16740, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 7600, 9150, 0, 0, 0, 0, 0, 11400, 0, 0, 15200, 18300, 0, 0, 0, 0, 0, 0], "012034512301243010210": [16659, 0, 0, 3108, 0, 0, 0, 0, 50328, 0, 0, 109278, 0, 0, 0, 0, 0, 0, 0, 8724, 0, 0, 16368, 0, 0, 11145, 0, 0, 5748, 0, 0, 0, 2772, 0, 16776, 0, 0, 0, 0, 0, 22407, 18096, 0, 0, 0, 0, 0, 0, 2406, 0, 9048, 0, 0, 0, 0, 7870, 8388, 0, 0, 0, 0, 0, 9624, 0, 0, 15740, 16776, 0, 0, 0, 0, 0, 0], "012034512301243012010": [20121, 0, 0, 3804, 0, 0, 0, 0, 60840, 0, 0, 132138, 0, 0, 0, 0, 0, 0, 0, 11436, 0, 0, 0, 16368, 0, 13467, 0, 0, 6972, 0, 0, 0, 2508, 0, 20280, 0, 0, 0, 0, 0, 27093, 21864, 0, 0, 0, 0, 0, 0, 2850, 0, 6840, 0, 0, 0, 0, 9506, 10140, 0, 0, 0, 0, 0, 11400, 0, 0, 19012, 20280, 0, 0, 0, 0, 0, 0], "012034512301402103210": [0, 0, 0, 7272, 0, 0, 0, 0, 12312, 0, 0, 21816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2919, 1881, 0, 636, 636, 0, 0, 0, 2322, 2880, 0, 0, 0, 0, 398, 4026, 2880, 0, 0, 0, 0, 0, 0, 1260, 0, 672, 0, 0, 1120, 0, 0, 2052, 0, 0, 1680, 0, 0, 0, 0, 0, 1680, 2424, 0, 0, 0, 0, 0, 0], "012034512301402130210": [0, 0, 0, 7272, 0, 0, 0, 0, 12312, 0, 0, 21816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2919, 1881, 0, 636, 636, 0, 0, 0, 2322, 2880, 0, 0, 0, 0, 398, 4026, 2880, 0, 0, 0, 0, 0, 0, 1260, 0, 672, 0, 0, 1120, 0, 0, 2052, 0, 0, 1680, 0, 0, 0, 0, 0, 1680, 2424, 0, 0, 0, 0, 0, 0], "012034512301402132010": [0, 0, 0, 7272, 0, 0, 0, 0, 12312, 0, 0, 21816, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2919, 1881, 0, 636, 636, 0, 0, 0, 2322, 2880, 0, 0, 0, 0, 398, 4026, 2880, 0, 0, 0, 0, 0, 0, 1260, 0, 672, 0, 0, 1120, 0, 0, 2052, 0, 0, 1680, 0, 0, 0, 0, 0, 1680, 2424, 0, 0, 0, 0, 0, 0], "012034512301402310210": [156, 0, 0, 324, 0, 0, 0, 0, 1164, 0, 0, 1908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 291, 0, 0, 0, 0, 12, 12, 0, 192, 363, 0, 0, 0, 0, 49, 489, 366, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 54, 0, 420, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 0, 0, 0, 0], "012034512301402312010": [156, 0, 0, 324, 0, 0, 0, 0, 1164, 0, 0, 1908, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 291, 0, 0, 0, 0, 12, 12, 0, 192, 363, 0, 0, 0, 0, 49, 489, 366, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 54, 0, 420, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 0, 0, 0, 0], "012034512301420103210": [0, 0, 25092, 0, 0, 0, 0, 0, 47088, 0, 0, 100368, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10740, 0, 0, 4128, 20652, 0, 16524, 0, 23130, 4626, 0, 0, 0, 0, 6224, 0, 8757, 0, 0, 0, 0, 0, 0, 5376, 0, 1260, 0, 0, 1936, 0, 123, 7848, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0, 0], "012034512301420130210": [0, 0, 4320, 0, 0, 0, 0, 0, 8244, 0, 0, 17280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1929, 0, 0, 528, 3567, 0, 2988, 0, 4050, 810, 0, 0, 51, 0, 1105, 0, 1557, 0, 0, 0, 294, 0, 0, 687, 0, 0, 0, 0, 392, 0, 0, 1080, 0, 0, 2748, 0, 0, 0, 0, 0, 2748, 0, 0, 0, 0, 0, 0, 0], "012034512301420132010": [0, 0, 25092, 0, 0, 0, 0, 0, 47088, 0, 0, 100368, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10740, 0, 0, 4128, 20652, 0, 0, 0, 10737, 8757, 0, 0, 0, 16524, 6224, 0, 8757, 0, 0, 0, 0, 0, 0, 5376, 0, 1260, 0, 0, 1936, 0, 123, 7848, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0, 0], "012034512301420310210": [0, 0, 25092, 0, 0, 0, 0, 0, 47088, 0, 0, 100368, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10740, 0, 0, 4128, 20652, 0, 16524, 0, 23130, 4626, 0, 0, 0, 0, 6224, 0, 8757, 0, 0, 0, 0, 0, 0, 5376, 0, 1260, 0, 0, 1936, 0, 123, 7848, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0, 0], "012034512301420312010": [0, 0, 25092, 0, 0, 0, 0, 0, 47088, 0, 0, 100368, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10740, 0, 0, 4128, 20652, 0, 0, 0, 10737, 8757, 0, 0, 0, 16524, 6224, 0, 8757, 0, 0, 0, 0, 0, 0, 5376, 0, 1260, 0, 0, 1936, 0, 123, 7848, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0, 0], "012034512301423010210": [-25, 30, 0, 60, 0, 0, 0, 0, 60, 0, 0, 180, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 5, 0, 0, 40, 0, 0, 32, 24, 0, 16, 0, 0, 0, 0, 0, 35, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 40, 0, 10, 0, 0, 20, 0, 190, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034512301423012010": [-1982969, 0, 0, 5705364, 0, 0, 0, 0, 2091284, 0, 0, 5218278, 0, 0, 0, 0, 0, 0, 0, 686932, 0, 0, 542288, 0, 0, 537337, 0, 14516, 0, 0, 0, 0, 2268, 0, 137840, 0, 0, 351858, 0, 0, 890723, 0, 0, 542112, 0, 0, 130280, 0, 0, 0, 271900, 0, 0, 0, 0, 0, 1274484, 903520, 0, 1901788, 0, 3196148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034512304102103210": [3484, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 20904, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3148, 0, 0, 0, 2333, 0, 0, 640, 668, 0, 0, 0, 0, 2885, 0, 0, 28, 0, 135, 3647, 3672, 0, 0, 0, 820, 0, 0, 0, 0, 1312, 0, 0, 0, 0, 1662, 842, 0, 0, 0, 0, 0, 3280, 0, 0, 3324, 3324, 0, 0, 0, 0, 0, 0], "012034512304102130210": [58412, 0, 0, 0, 42120, 0, 0, 0, 201432, 0, 0, 434712, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45404, 0, 0, 45635, 0, 0, 18892, 18892, 0, 0, 0, 0, 53539, 0, 0, 0, 0, 9009, 69761, 64890, 0, 0, 0, 11712, 0, 0, 0, 0, 27820, 0, 0, 0, 0, 28892, 23030, 0, 0, 0, 0, 0, 46848, 0, 0, 57784, 69484, 14040, 0, 21060, 0, 0, 0], "012034512304102132010": [69360, 0, 0, 0, 73800, 0, 0, 0, 259800, 0, 0, 563760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45404, 0, 58615, 0, 0, 25340, 25340, 0, 0, 0, 0, 67419, 0, 0, 0, 0, 15785, 89245, 78770, 0, 0, 0, 14700, 0, 0, 0, 0, 23520, 0, 0, 0, 0, 35100, 30650, 0, 0, 0, 0, 0, 58800, 0, 0, 70200, 90700, 24600, 0, 36900, 0, 0, 0], "012034512304102310210": [0, 0, 0, 35598, 0, 0, 0, 0, 53100, 0, 0, 106794, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2700, 0, 0, 13869, 0, 594, 0, 22917, 0, 0, 0, 0, 6864, 0, 0, 6054, 17160, 9027, 0, 7539, 0, 0, 0, 0, 0, 0, 0, 0, 4080, 0, 0, 0, 33, 2917, 8850, 0, 0, 17700, 0, 17799, 0, 0, 0, 5834, 0, 0, 0, 0, 0, 0, 0], "012034512304102312010": [-5958, 0, 0, 105834, 0, 0, 0, 0, 117738, 0, 0, 281754, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25104, 0, 0, 17322, 51402, 0, 34080, 0, 0, 0, 0, 0, 0, 0, 28494, 1986, 8520, 0, 0, 0, 0, 16236, 0, 0, 0, 21864, 0, 0, 0, 0, 1984, 31800, 0, 0, 39246, 0, 122991, 35037, 0, 0, 3968, 0, 0, 0, 0, 0, 0, 0], "012034512304120103210": [2399, 0, 0, 564, 0, 0, 0, 0, 7500, 0, 0, 16086, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2204, 0, 0, 0, 1694, 0, 0, 724, 724, 0, 0, 0, 0, 2029, 0, 0, 0, 0, 183, 2582, 2580, 0, 0, 0, 1250, 0, 0, 0, 0, 914, 0, 0, 0, 905, 1156, 0, 0, 0, 0, 0, 0, 2285, 0, 0, 2312, 2500, 0, 0, 0, 0, 0, 0], "012034512304120130210": [69, 0, 0, 120, 0, 0, 0, 0, 360, 0, 0, 774, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 81, 0, 0, 36, 159, 0, 0, 0, 0, 63, 0, 0, 0, 123, 54, 0, 78, 0, 0, 0, 15, 0, 0, 0, 0, 36, 0, 0, 0, 0, 40, 45, 0, 0, 0, 0, 0, 60, 0, 0, 80, 120, 0, 0, 0, 0, 0, 0], "012034512304120132010": [1279, 0, 0, 2520, 0, 0, 0, 0, 7080, 0, 0, 15234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 948, 0, 1591, 0, 0, 716, 3129, 0, 0, 0, 0, 1221, 0, 0, 0, 2413, 1134, 0, 1458, 0, 0, 0, 285, 0, 0, 0, 0, 456, 0, 0, 0, 0, 760, 895, 0, 0, 0, 0, 0, 1140, 0, 0, 1520, 2360, 0, 0, 0, 0, 0, 0], "012034512304120310210": [14979, 0, 0, 0, 31680, 0, 0, 0, 68124, 0, 0, 153234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11868, 0, 0, 14640, 0, 0, 9564, 9564, 0, 0, 0, 0, 15723, 0, 0, 0, 0, 4473, 21212, 18690, 0, 0, 0, 12234, 0, 0, 0, 0, 8130, 0, 0, 0, 11515, 7834, 0, 0, 0, 0, 0, 0, 14391, 0, 0, 15668, 24468, 10560, 0, 15840, 0, 0, 0], "012034512304120312010": [17745, 0, 0, 0, 46800, 0, 0, 0, 88500, 0, 0, 200070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11868, 0, 18930, 0, 0, 12780, 12780, 0, 0, 0, 0, 19923, 0, 0, 0, 0, 6945, 27290, 22890, 0, 0, 0, 16050, 0, 0, 0, 0, 7290, 0, 0, 0, 15325, 9550, 0, 0, 0, 0, 0, 0, 18225, 0, 0, 19100, 32100, 15600, 0, 23400, 0, 0, 0], "012034512304123010210": [-12, 0, 0, 534, 0, 0, 0, 0, 534, 0, 0, 1530, 0, 0, 0, 0, 0, 0, 0, 714, 0, 0, 0, 0, 0, 60, 0, 0, 306, 300, 0, 360, 18, 0, 0, 0, 0, 0, 0, 0, 0, 72, 3, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 0, 294, 0, 89, 0, 0, 178, 0, 1496, 436, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012034512304123012010": [-129, 0, 0, 1620, 0, 0, 0, 0, 1620, 0, 0, 4086, 0, 0, 0, 0, 2424, 0, 0, 0, 0, 0, 0, 0, 0, 645, 0, 240, 0, 0, 258, 0, 0, 0, 774, 0, 0, 0, 378, 0, 1081, 774, 0, 0, 0, 0, 0, 0, 0, 0, 258, 0, 0, 0, 215, 0, 472, 0, 0, 944, 0, 1762, 173, 0, 0, 0, 0, 0, 0, 1212, 0, 0, 0], "012034512340102103210": [3484, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 20904, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3148, 0, 0, 0, 2333, 0, 0, 640, 668, 0, 0, 0, 0, 2885, 0, 0, 28, 0, 135, 3647, 3672, 0, 0, 0, 820, 0, 0, 0, 0, 1312, 0, 0, 0, 0, 1662, 842, 0, 0, 0, 0, 0, 3280, 0, 0, 3324, 3324, 0, 0, 0, 0, 0, 0], "012034512340102130210": [2888, 0, 0, 780, 0, 0, 0, 0, 9228, 0, 0, 19668, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2276, 0, 0, 2105, 0, 0, 808, 808, 0, 0, 0, 0, 2521, 0, 0, 0, 0, 351, 3239, 3090, 0, 0, 0, 528, 0, 0, 0, 0, 1300, 0, 0, 0, 0, 1408, 1010, 0, 0, 0, 0, 0, 2112, 0, 0, 2816, 3076, 0, 0, 0, 0, 0, 0], "012034512340102132010": [1968, 0, 0, 0, 5976, 0, 0, 0, 11400, 0, 0, 23760, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1460, 0, 2773, 0, 0, 308, 308, 0, 0, 0, 0, 3105, 0, 0, 0, 0, 651, 4519, 3470, 0, 0, 0, 1764, 0, 0, 0, 0, 0, 0, 0, 1568, 0, 60, 302, 0, 0, 0, 0, 0, 2352, 0, 0, 2472, 4132, 1992, 0, 2988, 0, 0, 0], "012034512340102310210": [58412, 0, 0, 0, 42120, 0, 0, 0, 201432, 0, 0, 434712, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 45404, 0, 0, 45635, 0, 0, 18892, 18892, 0, 0, 0, 0, 53539, 0, 0, 0, 0, 9009, 69761, 64890, 0, 0, 0, 11712, 0, 0, 0, 0, 27820, 0, 0, 0, 0, 28892, 23030, 0, 0, 0, 0, 0, 46848, 0, 0, 57784, 69484, 14040, 0, 21060, 0, 0, 0], "012034512340102312010": [30660, 0, 0, 12300, 0, 0, 0, 0, 103500, 0, 0, 220860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20484, 0, 23565, 0, 0, 9240, 9240, 0, 0, 0, 0, 27849, 0, 0, 0, 0, 5535, 36195, 32970, 0, 0, 0, 5700, 0, 0, 0, 0, 9120, 0, 0, 0, 0, 15200, 11550, 0, 0, 0, 0, 0, 22800, 0, 0, 30400, 34500, 0, 0, 0, 0, 0, 0], "012034512340120103210": [4349, 0, 0, 0, 3384, 0, 0, 0, 15072, 0, 0, 32862, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3956, 0, 0, 0, 3362, 0, 0, 1624, 1624, 0, 0, 0, 0, 3907, 0, 0, 0, 0, 525, 5062, 4896, 0, 0, 0, 2606, 0, 0, 0, 0, 1790, 0, 0, 0, 1983, 2136, 0, 0, 0, 0, 0, 0, 4475, 0, 0, 4272, 5212, 1128, 0, 1692, 0, 0, 0], "012034512340120130210": [9753, 0, 0, 25680, 0, 0, 0, 0, 61380, 0, 0, 135558, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9060, 0, 0, 13212, 0, 0, 8532, 27708, 0, 0, 0, 0, 9621, 0, 0, 0, 19176, 9423, 0, 11886, 0, 0, 0, 10230, 0, 0, 0, 0, 5382, 0, 0, 0, 10665, 5950, 0, 0, 0, 0, 0, 0, 8925, 0, 0, 11900, 20460, 0, 0, 0, 0, 0, 0], "012034512340120132010": [2277, 0, 0, 6720, 0, 0, 0, 0, 15300, 0, 0, 33822, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1812, 0, 3288, 0, 0, 2148, 6912, 0, 0, 0, 0, 2361, 0, 0, 0, 4764, 2487, 0, 2814, 0, 0, 0, 2550, 0, 0, 0, 0, 858, 0, 0, 0, 2685, 1430, 0, 0, 0, 0, 0, 0, 2145, 0, 0, 2860, 5100, 0, 0, 0, 0, 0, 0], "012034512340120310210": [14979, 0, 0, 0, 31680, 0, 0, 0, 68124, 0, 0, 153234, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11868, 0, 0, 14640, 0, 0, 9564, 9564, 0, 0, 0, 0, 15723, 0, 0, 0, 0, 4473, 21212, 18690, 0, 0, 0, 12234, 0, 0, 0, 0, 8130, 0, 0, 0, 11515, 7834, 0, 0, 0, 0, 0, 0, 14391, 0, 0, 15668, 24468, 10560, 0, 15840, 0, 0, 0], "012034512340120312010": [17745, 0, 0, 0, 46800, 0, 0, 0, 88500, 0, 0, 200070, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11868, 0, 18930, 0, 0, 12780, 12780, 0, 0, 0, 0, 19923, 0, 0, 0, 0, 6945, 27290, 22890, 0, 0, 0, 16050, 0, 0, 0, 0, 7290, 0, 0, 0, 15325, 9550, 0, 0, 0, 0, 0, 0, 18225, 0, 0, 19100, 32100, 15600, 0, 23400, 0, 0, 0], "012034512340123010210": [-28, 0, 0, 560, 0, 0, 0, 0, 560, 0, 0, 1512, 0, 0, 0, 1568, 0, 0, 0, 2226, 0, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 536, 414, 0, 448, 0, 0, 0, 0, 0, 756, 168, 0, 0, 0, 0, 0, 0, 0, 0, 462, 0, 0, 0, 756, 0, 224, 0, 0, 448, 0, 3647, 931, 0, 0, 0, 0, 0, 0, 784, 0, 0, 0], "012034512340123012010": [-12, 0, 0, 144, 0, 0, 0, 0, 144, 0, 0, 360, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 24, 0, 45, 39, 0, 0, 0, 72, 0, 0, 0, 0, 0, 124, 72, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 20, 0, 40, 0, 0, 80, 0, 160, 20, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0], "012301021043215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301021043215430210": [-30, 0, 0, 0, -2376, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1992, 0, 0, 0, 4932, 0, 0, 1896, 0, 0, 0, 600, 0, 0, 0, 399, 597, 0, 0, 0, 474, 0, 0, 0, 0, 990, 0, 0, 600, 432, 0, 180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 696, 52, 720, 0, 0, 0, 0, 0, 0, 0, 1392, 104, 1776, 4848, 0, 792, 0, 0], "012301021043215432010": [-747, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4482, 0, 0, 0, 1845, 0, 0, 684, 576, 0, 0, 0, 93, 93, 0, 0, 438, 0, 0, 0, 0, 699, 67, 0, 684, 624, 0, 780, 0, 0, 0, 0, 255, 0, 0, 0, 1040, 780, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301021043251432010": [1200, 0, -2472, 0, 0, 0, 0, 0, 0, 0, 648, 0, 0, 0, 648, 0, 0, 2688, 0, 0, 0, 0, 672, 0, 0, 0, 324, 0, 0, 243, 405, 0, 0, 0, 240, 0, 0, 0, 0, 196, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 360, 0, 0, 896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0, 0], "012301021403215403210": [177, -198, 0, 0, -372, 0, 0, 0, 0, 0, 0, 0, 0, 84, 0, 0, 0, 0, 672, 0, 372, 0, 0, 0, 0, 69, 45, 0, 12, 12, 0, 0, 0, 0, 93, 0, 0, 0, 0, 159, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 228, 0, 0, 0, 0], "012301021403215430210": [-5, 0, 0, 0, -984, 0, 0, 0, 0, 0, 0, 0, 0, 868, 0, 0, 0, 0, 1998, 0, 0, 764, 0, 0, 0, 240, 0, 0, 0, 80, 0, 0, 0, 0, 191, 0, 0, 80, 0, 345, 0, 0, 240, 168, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 284, 18, 280, 0, 0, 0, 0, 0, 0, 0, 568, 36, 684, 1952, 0, 328, 0, 0], "012301021403215432010": [-4711, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 0, 0, 28266, 0, 0, 0, 12120, 0, 0, 2204, 6309, 0, 0, 0, 6378, 0, 996, 0, 4026, 0, 0, 0, 2578, 0, 3623, 0, 2204, 2424, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301021403251432010": [2313, 0, -6387, 0, 1728, 0, 0, 0, 0, 0, 0, 0, 0, 1728, 0, 0, 0, 8214, 0, 6426, 0, 0, 5556, 0, 0, 1158, 492, 0, 0, 222, 0, 0, 0, 0, 1389, 0, 0, 222, 0, 2389, 0, 0, 1158, 0, 0, 0, 174, 0, 0, 0, 636, 0, 0, 2129, 0, 0, 0, 0, 0, 0, 522, 0, 783, 0, 0, 0, 0, 0, 0, 0, 1566, 0, 0], "012301021430215403210": [21, 0, 0, 0, -420, 0, 0, 0, 0, 0, 72, 0, 0, 1032, 0, 558, 0, 0, 714, 0, 420, 0, 0, 0, 0, 57, 306, 0, 276, 33, 0, 0, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 126, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 28, 0, 0, 279, 0, 0, 0, 0, 0, 0, 56, 0, 0, 726, 0, 0, 0, 0], "012301021430215430210": [1354, 0, 0, 0, -25470, 0, 0, 0, 0, 0, 3518, 0, 0, 0, 0, 0, 0, 0, 42816, 0, 0, 16980, 0, 0, 0, 1522, 0, 0, 0, 0, 4863, 3104, 0, 0, 3469, 0, 0, 0, 0, 2988, 3301, 0, 1522, 1680, 0, 0, 0, 0, 1050, 0, 0, 0, 0, 0, 0, 3180, 0, 4200, 0, 0, 0, 0, 0, 0, 0, 8460, 0, 8310, 25200, 0, 8490, 0, 0], "012301021430215432010": [-4711, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8596, 0, 0, 0, 0, 0, 0, 0, 28266, 0, 0, 0, 12120, 0, 0, 2204, 6309, 0, 0, 0, 6378, 0, 996, 0, 4026, 0, 0, 0, 2578, 0, 3623, 0, 2204, 2424, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3030, 3030, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301021430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012301021430251432010": [2640, 0, -3545, 0, -4878, 0, 0, 0, 576, 0, 0, 0, 0, 3702, 0, 2640, 0, 8096, 0, 0, 0, 0, 2112, 0, 0, 36, 0, 180, 0, 0, 0, 0, 0, 0, 528, 0, 0, 1410, 0, 0, 0, 0, 0, 0, 0, 0, 372, 0, 0, 0, 1056, 0, 0, 2007, 0, 0, 352, 0, 0, 146, 0, 0, 813, 0, 0, 1238, 0, 0, 4290, 0, 1626, 0, 0], "012301021430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012301021430521432010": [1332, -1488, -864, 0, 1452, 0, 0, 0, 0, 0, 0, 0, 0, 6092, 0, 3632, 0, 0, 0, 5388, 0, 0, 2832, 0, 0, 75, 1707, 0, 1908, 92, 0, 0, 0, 0, 708, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 380, 0, 0, 1160, 0, 0, 0, 656, 0, 0, 0, 0, 0, 2320, 0, 1312, 0, 0], "012301021432015403210": [0, 0, 8976, 0, -77312, 0, 0, 0, 0, 0, 0, 0, 0, 305152, 0, 0, 133548, 0, 118720, 0, 77312, 0, 0, 0, 0, 11814, 59070, 0, 81324, 11356, 0, 0, 6388, 0, 25716, 0, 0, 0, 0, 0, 0, 0, 32145, 15756, 0, 0, 0, 0, 0, 0, 1212, 0, 0, 55140, 0, 0, 3759, 0, 95616, 0, 63744, 0, 0, 0, 0, 0, 0, 0, 191232, 0, 0, 0, 0], "012301021432015430210": [0, 0, 0, 0, -143820, 0, 0, 0, 0, 0, 0, 0, 0, 1071228, 0, 0, 444736, 0, 287640, 0, 0, 142176, 0, 0, 0, 43311, 216555, 0, 289716, 38824, 0, 0, 57048, 0, 92592, 0, 0, 0, 0, 0, 0, 0, 115740, 46784, 0, 0, 0, 0, 0, 0, 0, 0, 0, 171526, 0, 5776, 7716, 0, 303762, 0, 233920, 0, 0, 0, 0, 0, 15432, 0, 607524, 0, 47940, 0, 0], "012301021432015432010": [0, 0, 0, 0, -127944, 0, 0, 0, 0, 0, 0, 0, 0, 1151976, 0, 0, 460792, 0, 255888, 0, 0, 0, 96816, 0, 0, 45660, 228300, 0, 310020, 42460, 0, 0, 74328, 0, 98532, 0, 0, 0, 0, 0, 0, 0, 123165, 52076, 0, 0, 0, 0, 0, 0, 0, 0, 0, 177304, 0, 12112, 8211, 0, 319980, 0, 227536, 0, 21324, 0, 0, 0, 0, 0, 639960, 0, 42648, 0, 0], "012301021432051430210": [3752, 0, 0, -15184, 9204, 0, 0, 0, 3069, 0, 0, 0, 0, 18742, 0, 0, 15042, 4632, 0, 9204, 0, 8224, 0, 0, 0, 0, 0, 0, 3459, 130, 0, 0, 0, 0, 2056, 0, 0, 1876, 0, 0, 0, 0, 1632, 0, 0, 0, 2217, 0, 0, 0, 1044, 0, 0, 2814, 0, 0, 0, 0, 8442, 0, 6651, 0, 1740, 0, 0, 0, 0, 0, 4769, 0, 0, 0, 0], "012301021432051432010": [771, 0, -1896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2856, 2958, 0, 0, 0, 0, 816, 0, 0, 60, 102, 0, 0, 0, 51, 0, 0, 0, 204, 0, 0, 0, 0, 323, 3, 0, 60, 192, 0, 0, 0, 0, 0, 0, 408, 0, 0, 952, 0, 0, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301021432501430210": [32, 0, 0, -582, 930, 0, 0, 0, 0, 0, 0, 0, 0, 1116, 0, 0, 450, 756, 0, 930, 0, 582, 0, 0, 0, 59, 327, 0, 340, 0, 0, 38, 0, 0, 136, 0, 0, 0, 0, 0, 24, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 225, 0, 0, 93, 0, 0, 0, 0], "012301021432501432010": [6284, 0, -31998, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 127608, 37320, 0, 9936, 0, 0, 29856, 0, 0, 2191, 17239, 0, 18660, 0, 0, 0, 0, 0, 7464, 0, 0, 0, 0, 0, 1204, 0, 6856, 0, 0, 0, 368, 30582, 0, 0, 1422, 0, 0, 10666, 0, 0, 0, 0, 0, 0, 1104, 0, 1656, 0, 0, 0, 0, 0, 0, 0, 3312, 0, 0], "012301021435021430210": [732, -756, 0, -2544, 5127, 0, 0, 0, 360, 0, 0, 0, 0, 5283, 0, 0, 3234, 0, 0, 5127, 0, 2544, 0, 0, 0, 522, 0, 0, 0, 54, 0, 0, 0, 0, 636, 0, 0, 1671, 0, 0, 0, 0, 612, 24, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 407, 0, 0, 0, 0, 120, 0, 0, 0, 0, 754, 0, 0, 78, 0, 0, 0, 0], "012301021435021432010": [-659, 0, -8, 0, 3249, 0, 0, 0, 0, 0, 0, 0, 0, 4869, 0, 0, 2512, 0, 0, 3249, 0, 0, 1892, 0, 0, 756, 315, 0, 0, 147, 0, 0, 0, 0, 473, 0, 0, 1403, 0, 0, 0, 0, 756, 27, 0, 0, 45, 0, 0, 942, 0, 0, 0, 0, 0, 137, 0, 0, 405, 0, 270, 0, 0, 0, 0, 0, 0, 0, 810, 0, 0, 0, 0], "012301021435201430210": [0, 0, 56, -672, 1260, 0, 0, 0, 448, 0, 0, 0, 0, 1260, 0, 0, 728, 840, 0, 1260, 0, 672, 0, 0, 0, 7, 35, 16, 428, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 210, 56, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 84, 14, 0, 112, 0, 224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301021435201432010": [0, 0, -33846, 0, 67692, 0, 0, 0, 0, 0, 0, 0, 0, 101980, 0, 0, 0, 58106, 0, 50548, 0, 0, 39656, 0, 0, 6261, 31305, 0, 30120, 0, 0, 0, 2134, 0, 12048, 0, 0, 0, 0, 0, 1692, 0, 13791, 4852, 0, 0, 0, 0, 0, 0, 3690, 0, 0, 22226, 0, 0, 6065, 0, 8572, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17144, 34288, 17144, 0, 0], "012301021435204132010": [1830, 0, -6897, 5536, 0, 0, 0, 0, 2748, 0, 0, 0, 0, 11072, 0, 0, 0, 7358, 0, 0, 7380, 0, 5880, 0, 0, 0, 0, 0, 2772, 8, 0, 0, 0, 0, 1470, 0, 0, 915, 0, 0, 0, 0, 1380, 0, 1437, 0, 1416, 0, 0, 0, 480, 0, 0, 654, 0, 0, 0, 687, 0, 0, 0, 0, 461, 0, 0, 0, 0, 0, 5536, 0, 0, 0, 0], "012301021435240103210": [1111, -1426, 0, 0, 232, 0, 0, 0, 0, 0, 0, 0, 0, 2156, 0, 0, 0, 0, 1056, 0, 0, 220, 0, 0, 0, 0, 231, 0, 264, 11, 0, 0, 330, 0, 275, 0, 0, 440, 0, 0, 0, 0, 66, 0, 0, 0, 0, 0, 0, 106, 0, 0, 0, 178, 0, 0, 0, 0, 322, 0, 0, 212, 0, 0, 0, 106, 0, 0, 962, 644, 0, 0, 0], "012301021435240130210": [3717, -4440, 0, 0, -51, 0, 0, 0, 0, 0, 0, 0, 0, 6585, 0, 0, 0, 0, 3363, 0, 1656, 0, 0, 0, 0, 0, 219, 0, 408, 63, 0, 0, 825, 0, 825, 0, 0, 1749, 0, 0, 0, 0, 102, 0, 414, 0, 276, 0, 0, 0, 0, 0, 0, 0, 0, 277, 0, 0, 828, 0, 0, 0, 0, 0, 0, 554, 0, 0, 3318, 1656, 0, 0, 0], "012301021435240132010": [490, -4760, 3080, 0, 4270, 0, 0, 0, 12460, 0, 0, 0, 0, 29190, 0, 0, 0, 0, 20650, 0, 24780, 0, 16520, 0, 0, 329, 2135, 1126, 10888, 0, 0, 0, 0, 0, 4130, 0, 0, 0, 0, 0, 0, 0, 5040, 616, 0, 770, 0, 0, 0, 5180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3080, 0, 0, 0, 0, 0, 12460, 12460, 0, 0, 0], "012301021435243010210": [0, -128, 0, 0, 320, 0, 0, 0, 0, 0, 0, 0, 0, 2848, 0, 0, 0, 0, 0, 1312, 0, 0, 276, 0, 0, 168, 840, 0, 864, 1, 0, 0, 414, 0, 345, 0, 0, 0, 0, 0, 63, 0, 384, 0, 0, 0, 0, 0, 0, 230, 0, 0, 0, 272, 0, 0, 0, 0, 80, 0, 0, 736, 0, 0, 0, 368, 0, 0, 1264, 160, 0, 0, 0], "012301021435243012010": [0, -30880, 0, 0, 77200, 0, 0, 0, 4280, 0, 0, 0, 0, 582080, 0, 0, 0, 0, 0, 246520, 0, 0, 0, 25856, 0, 27685, 138425, 0, 175860, 20280, 0, 0, 64640, 0, 58176, 0, 0, 0, 0, 0, 0, 0, 72720, 0, 79860, 0, 53240, 0, 0, 71280, 0, 0, 0, 0, 0, 0, 0, 0, 17160, 0, 0, 142560, 0, 0, 0, 71280, 0, 0, 252440, 38600, 0, 0, 0], "012301024103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301024103215430210": [0, 0, -25092, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100368, 0, 0, 47088, 0, 0, 0, 4626, 23130, 0, 16524, 0, 20652, 4128, 0, 0, 10740, 0, 0, 0, 0, 0, 6224, 0, 8757, 1260, 0, 5376, 0, 0, 0, 0, 0, 0, 0, 0, 1936, 7848, 123, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 15696, 0, 0, 0, 0, 0, 0], "012301024103215432010": [0, 0, -44736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 142464, 0, 0, 0, 0, 0, 178944, 0, 0, 0, 56576, 0, 0, 26979, 63417, 10844, 6180, 758, 0, 0, 0, 0, 14144, 0, 0, 0, 0, 23826, 0, 0, 17680, 0, 0, 0, 0, 0, 32648, 0, 21376, 0, 0, 0, 0, 20088, 29680, 0, 35616, 0, 23744, 0, 0, 0, 0, 0, 0, 0, 71232, 0, 0, 0, 0], "012301024103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012301024130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301024130215430210": [-3912, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25632, 0, 0, 12120, 0, 0, 0, 4174, 3761, 0, 0, 0, 868, 868, 0, 0, 2813, 0, 0, 0, 0, 4399, 427, 0, 4174, 784, 0, 0, 0, 0, 980, 0, 0, 0, 0, 0, 0, 1070, 1900, 0, 0, 0, 3920, 0, 0, 0, 0, 180, 3800, 0, 540, 0, 360, 0, 0], "012301024130215432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301024130251432010": [18705, 0, -43728, 0, 0, 0, 0, 0, 2376, 0, 0, 0, 0, 0, 0, 0, 0, 62682, 0, 31590, 0, 0, 33108, 0, 0, 4536, 0, 0, 0, 0, 0, 0, 0, 0, 8277, 0, 0, 0, 0, 13795, 720, 0, 5130, 0, 0, 0, 1566, 2223, 0, 0, 5283, 0, 0, 13982, 0, 0, 0, 594, 0, 0, 3510, 0, 5265, 0, 0, 0, 0, 0, 0, 0, 10530, 0, 0], "012301024132015403210": [5055, -5658, 0, 0, -9960, 0, 0, 0, 960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17880, 0, 9960, 0, 0, 0, 0, 1344, 0, 0, 0, 0, 300, 300, 0, 0, 2415, 0, 0, 0, 0, 3925, 228, 0, 1584, 128, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830, 0, 0, 0, 0, 320, 0, 0, 0, 0, 1340, 0, 0, 4980, 0, 0, 0, 0], "012301024132015430210": [-3912, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25632, 0, 0, 12120, 0, 0, 0, 4174, 3761, 0, 0, 0, 868, 868, 0, 0, 2813, 0, 0, 0, 0, 4399, 427, 0, 4174, 784, 0, 0, 0, 0, 980, 0, 0, 0, 0, 0, 0, 1070, 1900, 0, 0, 0, 3920, 0, 0, 0, 0, 180, 3800, 0, 540, 0, 360, 0, 0], "012301024132015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301024132051432010": [1050, 0, -2236, 0, 0, 0, 0, 0, 840, 0, 0, 0, 3372, 0, 0, 0, 4382, 2644, 0, 2628, 0, 0, 2045, 0, 0, 0, 0, 80, 600, 0, 0, 309, 0, 0, 434, 0, 0, 0, 0, 350, 0, 0, 280, 0, 1400, 0, 0, 0, 0, 0, 301, 0, 0, 0, 0, 0, 0, 0, 0, 0, 572, 0, 438, 0, 0, 282, 0, 0, 1686, 0, 876, 0, 0], "012301024132501432010": [-980, 0, -9429, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 0, 0, 0, 0, 65296, 21700, 0, 9702, 0, 0, 17360, 0, 0, 196, 0, 996, 11348, 0, 0, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 0, 0, 5670, 294, 0, 0, 3318, 16338, 0, 0, 0, 0, 0, 0, 0, 0, 770, 3633, 0, 0, 1078, 0, 1617, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0], "012301024135201432010": [13454, 0, -41034, 0, 41706, 0, 0, 0, 2016, 0, 0, 0, 41706, 0, 0, 0, 0, 45150, 0, 52290, 0, 0, 38136, 0, 0, 0, 0, 192, 1440, 0, 0, 0, 0, 0, 9534, 0, 0, 5467, 15764, 840, 0, 0, 672, 0, 19761, 0, 0, 0, 0, 0, 1638, 0, 0, 0, 0, 0, 0, 504, 0, 0, 1176, 0, 1764, 0, 0, 0, 0, 0, 0, 0, 3528, 0, 0], "012301042103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301042103215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012301042103215432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301042103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012301042130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301042130215430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301042130215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301042130251432010": [18705, 0, -43728, 0, 0, 0, 0, 0, 2376, 0, 0, 0, 0, 0, 0, 0, 0, 62682, 0, 31590, 0, 0, 33108, 0, 0, 4536, 0, 0, 0, 0, 0, 0, 0, 0, 8277, 0, 0, 0, 0, 13795, 720, 0, 5130, 0, 0, 0, 1566, 2223, 0, 0, 5283, 0, 0, 13982, 0, 0, 0, 594, 0, 0, 3510, 0, 5265, 0, 0, 0, 0, 0, 0, 0, 10530, 0, 0], "012301042132015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012301042132015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301042132015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301042132051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012301042132501432010": [-980, 0, -9429, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 0, 0, 0, 0, 65296, 21700, 0, 9702, 0, 0, 17360, 0, 0, 196, 0, 996, 11348, 0, 0, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 0, 0, 5670, 294, 0, 0, 3318, 16338, 0, 0, 0, 0, 0, 0, 0, 0, 770, 3633, 0, 0, 1078, 0, 1617, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0], "012301042310215403210": [11, -12, 0, 0, -30, 0, 0, 0, 4, 0, 0, 2, 0, 0, 4, 0, 0, 0, 54, 0, 30, 0, 0, 0, 0, 5, 0, 0, 0, 0, 1, 2, 0, 0, 7, 0, 0, 0, 0, 12, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 16, 0, 0, 0, 0], "012301042310215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012301042310215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301042310251432010": [18705, 0, -43728, 0, 0, 0, 0, 0, 2376, 0, 0, 0, 0, 0, 0, 0, 0, 62682, 0, 31590, 0, 0, 33108, 0, 0, 4536, 0, 0, 0, 0, 0, 0, 0, 0, 8277, 0, 0, 0, 0, 13795, 720, 0, 5130, 0, 0, 0, 1566, 2223, 0, 0, 5283, 0, 0, 13982, 0, 0, 0, 594, 0, 0, 3510, 0, 5265, 0, 0, 0, 0, 0, 0, 0, 10530, 0, 0], "012301042312015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012301042312015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301042312015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301042312051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012301042312501432010": [-609, 0, 0, -7924, 0, 0, 0, 0, 7924, 0, 0, 0, 0, 0, 10010, 0, 35700, 8274, 0, 6258, 0, 0, 11004, 0, 0, 1218, 0, 734, 4504, 0, 0, 0, 0, 0, 2751, 0, 0, 0, 0, 1827, 0, 0, 3591, 0, 0, 0, 644, 10248, 0, 0, 0, 0, 0, 0, 0, 0, 483, 0, 0, 0, 0, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2086, 0, 0], "012301042534102103210": [-702, 756, 0, 0, 216, 0, 0, 0, 768, 0, 0, 1752, 0, 0, 0, 0, 3216, 0, 288, 0, 0, 1008, 0, 0, 0, 486, 0, 678, 0, 0, 0, 720, 0, 0, 0, 0, 0, 0, 351, 0, 0, 432, 0, 0, 0, 87, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 71, 0, 0, 0, 0, 0, 60, 0, 0, 0, 316, 0, 768, 1716, 0, 0, 0], "012301042534102130210": [-38, 45, 0, 0, 26, 0, 0, 0, 8, 0, 0, 42, 0, 0, 49, 0, 88, 0, 0, 0, 21, 0, 0, 0, 0, 10, 0, 12, 0, 0, 4, 12, 0, 0, 0, 0, 0, 0, 19, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 0, 8, 57, 0, 0, 0], "012301042534102132010": [-175, 210, 0, 0, 0, 0, 0, 0, 124, 0, 0, 248, 0, 0, 0, 0, 728, 0, 534, 0, 0, 0, 0, 0, 0, 35, 0, 66, 0, 0, 139, 0, 0, 117, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 40, 0, 0, 78, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 0, 0, 80, 0, 124, 364, 0, 0, 0], "012301042534102310210": [-75, 106, 0, 0, -40, 0, 0, 0, 12, 0, 0, 112, 0, 0, 0, 0, 288, 0, 222, 0, 0, 0, 0, 0, 0, 15, 0, 18, 0, 0, 55, 0, 0, 57, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 16, 0, 0, 0, 38, 35, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 38, 0, 0, 0, 0, 16, 0, 76, 124, 0, 0, 0], "012301042534102312010": [-175, 210, 0, 0, 0, 0, 0, 0, 124, 0, 0, 248, 0, 0, 0, 0, 728, 0, 534, 0, 0, 0, 0, 0, 0, 35, 0, 66, 0, 0, 139, 0, 0, 117, 0, 0, 0, 0, 29, 0, 0, 0, 0, 0, 0, 40, 0, 0, 78, 111, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 62, 0, 0, 0, 0, 80, 0, 124, 364, 0, 0, 0], "012301042534120103210": [-1386, 1554, 441, 0, -609, 0, 0, 0, 756, 0, 0, 2667, 0, 0, 0, 0, 4809, 0, 0, 0, 0, 1638, 0, 0, 0, 714, 0, 903, 0, 0, 0, 1170, 156, 0, 0, 0, 0, 0, 693, 0, 0, 546, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 147, 0, 77, 0, 441, 0, 0, 0, 0, 0, 0, 0, 154, 0, 1638, 2100, 0, 0, 0], "012301042534120130210": [-202, 240, 53, 0, -100, 0, 0, 0, 40, 0, 0, 192, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 60, 0, 0, 2, 48, 0, 42, 0, 0, 0, 0, 80, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 53, 0, 0, 73, 0, 0, 0, 0, 0, 0, 146, 146, 0, 0, 0], "012301042534120132010": [-202, 240, 53, 0, -100, 0, 0, 0, 40, 0, 0, 192, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 60, 0, 0, 2, 48, 0, 42, 0, 0, 0, 0, 80, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 53, 0, 0, 73, 0, 0, 0, 0, 0, 0, 146, 146, 0, 0, 0], "012301042534120310210": [-202, 240, 53, 0, -100, 0, 0, 0, 40, 0, 0, 192, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 60, 0, 0, 2, 48, 0, 42, 0, 0, 0, 0, 80, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 53, 0, 0, 73, 0, 0, 0, 0, 0, 0, 146, 146, 0, 0, 0], "012301042534120312010": [-202, 240, 53, 0, -100, 0, 0, 0, 40, 0, 0, 192, 0, 0, 0, 0, 392, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 60, 0, 0, 2, 48, 0, 42, 0, 0, 0, 0, 80, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 53, 0, 0, 73, 0, 0, 0, 0, 0, 0, 146, 146, 0, 0, 0], "012301042534123010210": [-1664, 1980, 433, 0, -824, 0, 0, 0, 320, 0, 0, 1548, 0, 0, 0, 0, 3196, 0, 0, 0, 0, 0, 0, 84, 0, 400, 0, 480, 0, 0, 28, 0, 0, 0, 84, 0, 0, 0, 1042, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 342, 0, 0, 0, 433, 0, 0, 593, 0, 0, 0, 0, 0, 0, 1186, 1186, 0, 0, 0], "012301042534123012010": [-1827, 2166, 0, 0, 66, 0, 0, 0, 828, 0, 0, 1722, 0, 0, 0, 0, 3846, 0, 0, 0, 0, 0, 0, 0, 0, 471, 0, 678, 0, 0, 45, 528, 0, 393, 0, 0, 0, 0, 717, 0, 0, 132, 0, 0, 0, 0, 0, 138, 0, 207, 0, 0, 0, 0, 0, 0, 188, 0, 0, 0, 0, 414, 0, 0, 0, 0, 376, 0, 828, 1956, 0, 0, 0], "012301201043215403210": [9, -10, 0, 0, -20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 36, 0, 20, 0, 0, 0, 0, 4, 2, 0, 0, 1, 1, 0, 0, 0, 5, 0, 0, 0, 0, 9, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 12, 0, 0, 0, 0], "012301201043215430210": [36, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 1680, 0, 0, 0, 1656, 0, 0, 0, 1944, 0, 0, 720, 0, 0, 0, 216, 408, 0, 0, 159, 669, 0, 0, 0, 180, 0, 0, 0, 0, 236, 0, 0, 216, 360, 0, 0, 0, 0, 0, 0, 0, 0, 0, 520, 0, 288, 0, 0, 0, 0, 120, 0, 0, 0, 0, 456, 0, 0, 1368, 0, 360, 0, 0], "012301201043215432010": [0, -528, 0, 0, 0, 0, 0, 0, 0, 0, 4212, 0, 0, 0, 3648, 0, 0, 0, 2640, 0, 0, 0, 768, 0, 0, 240, 1020, 0, 0, 261, 1563, 0, 0, 0, 192, 0, 0, 0, 0, 60, 0, 0, 240, 996, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1404, 0, 496, 192, 0, 0, 0, 0, 0, 0, 0, 0, 608, 0, 0, 1824, 0, 0, 0, 0], "012301201043251432010": [2400, 0, -4944, 0, 0, 0, 0, 0, 0, 0, 1620, 0, 0, 0, 1296, 0, 0, 5376, 0, 0, 0, 0, 1344, 0, 0, 0, 324, 0, 0, 81, 567, 0, 0, 0, 480, 0, 0, 0, 0, 500, 0, 144, 0, 324, 0, 0, 0, 0, 0, 0, 720, 0, 0, 2332, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 0, 648, 0, 0, 0, 0], "012301201403215403210": [174, -204, 0, 0, -216, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 408, 0, 216, 0, 0, 0, 0, 0, 84, 0, 96, 27, 69, 0, 0, 0, 54, 0, 0, 0, 0, 30, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 168, 0, 0, 0, 0], "012301201403215430210": [-3132, 0, 0, 0, -9360, 0, 0, 0, 0, 0, 4320, 0, 0, 18288, 0, 0, 0, 0, 37512, 0, 0, 16080, 0, 0, 0, 3186, 12798, 0, 10488, 2841, 7647, 0, 0, 0, 4020, 0, 0, 0, 0, 0, 0, 0, 5808, 1728, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4464, 1640, 0, 0, 0, 4320, 0, 0, 0, 0, 4608, 3280, 0, 13824, 0, 3120, 0, 0], "012301201403215432010": [0, -46809, 0, 0, 0, 0, 0, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 10122, 50610, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301201403251432010": [10500, 0, -21630, 0, 0, 0, 0, 0, 0, 0, 5670, 0, 0, 5670, 0, 0, 0, 23520, 0, 0, 0, 0, 5880, 0, 0, 0, 1701, 162, 648, 0, 567, 0, 0, 0, 2100, 0, 0, 0, 0, 2093, 0, 630, 0, 1134, 0, 0, 0, 0, 0, 0, 3150, 0, 0, 9730, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 945, 0, 0, 2835, 0, 0, 0, 0], "012301201430215403210": [69, -78, 0, 0, -120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 120, 0, 0, 0, 0, 16, 8, 0, 0, 0, 4, 4, 0, 0, 29, 0, 0, 0, 0, 47, 4, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0, 0], "012301201430215430210": [18, 0, 0, 0, -504, 0, 0, 0, 0, 0, 276, 0, 0, 0, 0, 0, 0, 0, 900, 0, 0, 336, 0, 0, 0, 34, 47, 0, 0, 0, 124, 124, 0, 0, 53, 0, 0, 0, 0, 47, 37, 0, 34, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 70, 0, 42, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 252, 0, 168, 0, 0], "012301201430215432010": [0, -46809, 0, 0, 0, 0, 0, 0, 0, 0, 126420, 0, 0, 0, 0, 0, 0, 0, 234045, 0, 0, 0, 102420, 0, 0, 10122, 50610, 0, 23160, 0, 42675, 0, 0, 0, 25605, 0, 0, 0, 19515, 0, 8449, 0, 15912, 25284, 0, 0, 0, 0, 0, 0, 4800, 0, 0, 0, 42140, 31605, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301201430251430210": [20, 0, -30, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 36, 0, 6, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 3, 0, 0, 15, 0, 2, 0, 0], "012301201430251432010": [2296, 0, -9527, 0, 11823, 0, 0, 0, 39438, 0, 0, 0, 0, 78099, 0, 57400, 0, 686, 0, 84609, 0, 0, 45920, 0, 0, 0, 0, 3396, 29250, 0, 0, 0, 0, 0, 11480, 0, 0, 1148, 0, 0, 0, 0, 13776, 630, 0, 0, 0, 0, 3255, 0, 0, 0, 0, 0, 0, 1988, 0, 1575, 0, 0, 0, 0, 12131, 0, 0, 0, 0, 0, 33138, 0, 24262, 0, 0], "012301201430521430210": [20, -24, 0, -12, 18, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 20, 0, 0, 0, 24, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0], "012301201430521432010": [1332, -1488, -864, 0, 1452, 0, 0, 0, 0, 0, 0, 0, 0, 6092, 0, 3632, 0, 0, 0, 5388, 0, 0, 2832, 0, 0, 75, 1707, 0, 1908, 92, 0, 0, 0, 0, 708, 0, 0, 0, 0, 0, 0, 0, 552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 380, 0, 0, 1160, 0, 0, 0, 656, 0, 0, 0, 0, 0, 2320, 0, 1312, 0, 0], "012301201432010543210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012301201432015043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 60, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 6, 0, 0, 15, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 0, 2, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0, 0], "012301201432015403210": [15504, 0, 0, 0, -169648, 0, 0, 0, 0, 0, 0, 0, 0, 498752, 0, 0, 253900, 0, 246272, 0, 169648, 0, 0, 0, 0, 15348, 92244, 0, 132180, 0, 0, 0, 10460, 0, 52872, 0, 0, 0, 0, 0, 18428, 0, 48393, 28500, 0, 0, 0, 0, 0, 0, 6220, 0, 0, 103200, 0, 0, 7775, 0, 167100, 0, 111400, 0, 0, 0, 0, 0, 0, 0, 334200, 0, 0, 0, 0], "012301201432015430210": [19510, 0, 0, 0, -162768, 0, 0, 0, 0, 0, 0, 0, 0, 670600, 0, 0, 311704, 0, 208476, 0, 0, 108512, 0, 0, 0, 19783, 118425, 0, 177860, 0, 0, 0, 44016, 0, 71144, 0, 0, 0, 0, 0, 26406, 0, 64248, 31396, 0, 0, 0, 0, 0, 0, 0, 0, 0, 121022, 0, 564, 0, 0, 208342, 0, 156980, 0, 0, 0, 0, 0, 0, 0, 416684, 0, 54256, 0, 0], "012301201432051043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201432051403210": [100, 0, -150, 0, -56, 0, 0, 0, 0, 0, 0, 498, 0, 556, 0, 0, 354, 112, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 0, 148, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 36, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0, 0], "012301201432051430210": [40, 0, 0, -112, 10, 0, 0, 0, 0, 0, 0, 0, 0, 56, 0, 0, 116, 76, 0, 10, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 12, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 45, 0, 0, 23, 0, 0, 0, 0], "012301201432501043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 46, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201432501403210": [100, 0, -150, 0, -56, 0, 0, 0, 0, 0, 0, 498, 0, 556, 0, 0, 354, 242, 0, 0, 56, 0, 0, 0, 0, 0, 54, 0, 0, 148, 0, 0, 6, 0, 20, 0, 0, 23, 0, 0, 0, 0, 0, 0, 177, 36, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0, 0], "012301201432501430210": [630, 0, 0, -2409, 1428, 0, 0, 0, 0, 0, 0, 0, 0, 2280, 0, 0, 2185, 1594, 0, 1428, 0, 1229, 0, 0, 0, 0, 630, 0, 720, 0, 0, 77, 0, 0, 288, 0, 0, 0, 0, 0, 30, 0, 180, 0, 0, 0, 0, 0, 0, 0, 177, 0, 0, 630, 0, 0, 0, 0, 0, 0, 0, 0, 295, 0, 0, 945, 0, 0, 426, 0, 0, 0, 0], "012301201435021430210": [756, -714, 0, -3612, 7245, 0, 0, 0, 2492, 0, 0, 0, 0, 7245, 0, 0, 4620, 0, 0, 7371, 0, 3696, 0, 0, 0, 0, 0, 160, 2012, 0, 0, 0, 0, 0, 924, 0, 0, 378, 0, 0, 0, 0, 966, 0, 0, 0, 406, 0, 469, 0, 0, 0, 0, 0, 0, 140, 0, 0, 560, 0, 1218, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0], "012301201435021432010": [0, -45456, 0, 0, 188340, 0, 0, 0, 0, 0, 0, 0, 0, 272660, 0, 0, 149400, 0, 0, 282180, 0, 0, 119520, 0, 0, 14103, 70515, 0, 74700, 0, 0, 0, 0, 0, 29880, 0, 0, 0, 0, 0, 6096, 0, 32778, 19416, 0, 0, 0, 0, 4760, 0, 0, 0, 0, 0, 0, 29540, 18150, 0, 21080, 0, 24480, 0, 15640, 0, 0, 0, 0, 0, 42160, 0, 31280, 0, 0], "012301201435201043210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201435201403210": [10, -12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 6, 0, 20, 0, 0, 4, 10, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 2, 0, 0, 5, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 9, 0, 0, 0, 0], "012301201435201430210": [0, 48, 0, -768, 1152, 0, 0, 0, 214, 0, 0, 0, 0, 1932, 0, 0, 240, 1012, 0, 1152, 0, 768, 0, 0, 0, 47, 235, 0, 558, 52, 0, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 240, 0, 236, 0, 286, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 472, 0, 386, 0, 0, 0, 0, 0, 0, 0, 390, 0, 0, 0, 0], "012301201435204103210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201435204130210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201435204310210": [30, -28, -10, 0, 0, 0, 0, 0, 0, 0, 0, 78, 0, 108, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 22, 0, 0, 6, 0, 6, 0, 0, 9, 0, 0, 0, 0, 0, 0, 23, 8, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0, 0], "012301201435240103210": [10, 0, 0, 0, -87, 0, 0, 0, 166, 0, 0, 104, 0, 305, 0, 114, 0, 0, 191, 0, 0, 52, 0, 0, 0, 0, 0, 0, 74, 4, 0, 0, 63, 0, 50, 0, 0, 5, 0, 0, 0, 0, 60, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 196, 52, 0, 0, 0], "012301201435240130210": [1444, -2442, 0, 0, 1773, 0, 0, 0, 12696, 0, 0, 22665, 0, 26245, 0, 0, 0, 0, 14635, 0, 2828, 0, 0, 0, 0, 0, 0, 0, 0, 3323, 0, 0, 2828, 0, 2828, 0, 0, 722, 0, 0, 0, 0, 3174, 69, 0, 5359, 0, 0, 0, 1344, 0, 0, 0, 0, 0, 0, 0, 115, 0, 0, 1344, 2688, 0, 0, 0, 0, 0, 0, 12236, 8204, 0, 0, 0], "012301201435240310210": [375, -482, 0, 0, 80, 0, 0, 0, 0, 0, 0, 480, 0, 948, 0, 0, 0, 0, 416, 0, 0, 0, 60, 0, 0, 0, 87, 0, 0, 131, 0, 0, 90, 0, 75, 0, 0, 144, 0, 0, 0, 0, 0, 0, 124, 58, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 0, 124, 0, 0, 124, 0, 0, 0, 62, 0, 0, 434, 248, 0, 0, 0], "012301201435243010210": [0, -128, 0, 0, 320, 0, 0, 0, 0, 0, 0, 0, 0, 2848, 0, 0, 0, 0, 0, 1312, 0, 0, 276, 0, 0, 168, 840, 0, 864, 1, 0, 0, 414, 0, 345, 0, 0, 0, 0, 0, 63, 0, 384, 0, 0, 0, 0, 0, 0, 230, 0, 0, 0, 272, 0, 0, 0, 0, 80, 0, 0, 736, 0, 0, 0, 368, 0, 0, 1264, 160, 0, 0, 0], "012301204103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301204103215430210": [0, 0, 0, 0, -134460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 268920, 0, 0, 121248, 0, 15948, 0, 28026, 17379, 0, 0, 0, 12804, 12804, 0, 0, 27111, 0, 0, 0, 0, 40917, 7817, 0, 28026, 13380, 0, 15624, 0, 0, 0, 0, 0, 0, 0, 0, 12340, 27930, 0, 0, 0, 0, 25476, 0, 0, 0, 0, 22410, 10536, 0, 67230, 0, 44820, 0, 0], "012301204103215432010": [0, 0, 0, 0, -40320, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36400, 80640, 0, 0, 0, 45360, 14896, 0, 9219, 5565, 356, 2628, 2450, 0, 0, 0, 0, 7616, 0, 0, 0, 0, 13510, 0, 0, 9520, 896, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8400, 4480, 0, 0, 0, 0, 4480, 0, 6720, 0, 0, 6720, 0, 0, 20160, 0, 13440, 0, 0], "012301204103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012301204130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301204130215430210": [-972, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7992, 0, 0, 3888, 0, 0, 0, 1332, 1017, 0, 0, 0, 84, 84, 0, 0, 951, 0, 0, 0, 0, 1557, 133, 0, 1332, 0, 0, 0, 0, 0, 588, 0, 0, 0, 0, 0, 392, 90, 234, 0, 0, 0, 1176, 0, 0, 0, 0, 180, 1056, 0, 540, 0, 360, 0, 0], "012301204130215432010": [-2890, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17340, 0, 0, 0, 7152, 0, 0, 3767, 2013, 0, 148, 0, 0, 0, 1248, 0, 3036, 0, 0, 0, 476, 4644, 634, 0, 3804, 0, 0, 0, 0, 0, 1788, 0, 0, 0, 0, 0, 2384, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301204130251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012301204132015403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301204132015430210": [-972, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7992, 0, 0, 3888, 0, 0, 0, 1332, 1017, 0, 0, 0, 84, 84, 0, 0, 951, 0, 0, 0, 0, 1557, 133, 0, 1332, 0, 0, 0, 0, 0, 588, 0, 0, 0, 0, 0, 392, 90, 234, 0, 0, 0, 1176, 0, 0, 0, 0, 180, 1056, 0, 540, 0, 360, 0, 0], "012301240103215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012301240103215430210": [-972, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7992, 0, 0, 3888, 0, 0, 0, 1332, 1017, 0, 0, 0, 84, 84, 0, 0, 951, 0, 0, 0, 0, 1557, 133, 0, 1332, 0, 0, 0, 0, 0, 588, 0, 0, 0, 0, 0, 392, 90, 234, 0, 0, 0, 1176, 0, 0, 0, 0, 180, 1056, 0, 540, 0, 360, 0, 0], "012301240103215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301240103251432010": [7873, 0, -17202, 0, 0, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 21570, 0, 11232, 0, 0, 11868, 0, 0, 1096, 0, 0, 0, 0, 494, 0, 0, 0, 2967, 0, 0, 0, 494, 4451, 370, 0, 1216, 0, 0, 0, 496, 0, 0, 0, 2190, 0, 0, 5614, 0, 0, 0, 120, 0, 0, 1248, 0, 1872, 0, 0, 0, 0, 0, 0, 0, 3744, 0, 0], "012301240130215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012301240130215430210": [-972, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7992, 0, 0, 3888, 0, 0, 0, 1332, 1017, 0, 0, 0, 84, 84, 0, 0, 951, 0, 0, 0, 0, 1557, 133, 0, 1332, 0, 0, 0, 0, 0, 588, 0, 0, 0, 0, 0, 392, 90, 234, 0, 0, 0, 1176, 0, 0, 0, 0, 180, 1056, 0, 540, 0, 360, 0, 0], "012301240130215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301240130251432010": [18705, 0, -43728, 0, 0, 0, 0, 0, 2376, 0, 0, 0, 0, 0, 0, 0, 0, 62682, 0, 31590, 0, 0, 33108, 0, 0, 4536, 0, 0, 0, 0, 0, 0, 0, 0, 8277, 0, 0, 0, 0, 13795, 720, 0, 5130, 0, 0, 0, 1566, 2223, 0, 0, 5283, 0, 0, 13982, 0, 0, 0, 594, 0, 0, 3510, 0, 5265, 0, 0, 0, 0, 0, 0, 0, 10530, 0, 0], "012301240132015403210": [5055, -5658, 0, 0, -9960, 0, 0, 0, 960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17880, 0, 9960, 0, 0, 0, 0, 1344, 0, 0, 0, 0, 300, 300, 0, 0, 2415, 0, 0, 0, 0, 3925, 228, 0, 1584, 128, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830, 0, 0, 0, 0, 320, 0, 0, 0, 0, 1340, 0, 0, 4980, 0, 0, 0, 0], "012301240132015430210": [-3912, 0, 0, 0, -1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25632, 0, 0, 12120, 0, 0, 0, 4174, 3761, 0, 0, 0, 868, 868, 0, 0, 2813, 0, 0, 0, 0, 4399, 427, 0, 4174, 784, 0, 0, 0, 0, 980, 0, 0, 0, 0, 0, 0, 1070, 1900, 0, 0, 0, 3920, 0, 0, 0, 0, 180, 3800, 0, 540, 0, 360, 0, 0], "012301402103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301402103215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012301402103215432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301402103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012301402130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301402130215430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301402130215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301402130251432010": [41055, 0, -97464, 0, 0, 0, 0, 0, 7128, 0, 0, 0, 0, 0, 0, 0, 0, 143526, 0, 65610, 0, 0, 71724, 0, 0, 10008, 0, 0, 1440, 1440, 0, 0, 0, 0, 17931, 0, 0, 0, 0, 30365, 0, 0, 12150, 0, 0, 0, 3618, 6849, 0, 0, 11709, 0, 0, 30706, 0, 0, 0, 1782, 0, 0, 7290, 0, 10935, 0, 0, 0, 0, 0, 0, 0, 21870, 0, 0], "012301402132015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012301402132015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301402132015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301402132051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012301402132501432010": [-980, 0, -9429, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 0, 0, 0, 0, 65296, 21700, 0, 9702, 0, 0, 17360, 0, 0, 196, 0, 996, 11348, 0, 0, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 0, 0, 5670, 294, 0, 0, 3318, 16338, 0, 0, 0, 0, 0, 0, 0, 0, 770, 3633, 0, 0, 1078, 0, 1617, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0], "012301402310215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301402310215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012301402310215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301402310251432010": [41055, 0, -97464, 0, 0, 0, 0, 0, 7128, 0, 0, 0, 0, 0, 0, 0, 0, 143526, 0, 65610, 0, 0, 71724, 0, 0, 10008, 0, 0, 1440, 1440, 0, 0, 0, 0, 17931, 0, 0, 0, 0, 30365, 0, 0, 12150, 0, 0, 0, 3618, 6849, 0, 0, 11709, 0, 0, 30706, 0, 0, 0, 1782, 0, 0, 7290, 0, 10935, 0, 0, 0, 0, 0, 0, 0, 21870, 0, 0], "012301402312015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012301402312015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301402312015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301402312051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012301402312501432010": [-609, 0, 0, -7924, 0, 0, 0, 0, 7924, 0, 0, 0, 0, 0, 10010, 0, 35700, 8274, 0, 6258, 0, 0, 11004, 0, 0, 1218, 0, 734, 4504, 0, 0, 0, 0, 0, 2751, 0, 0, 0, 0, 1827, 0, 0, 3591, 0, 0, 0, 644, 10248, 0, 0, 0, 0, 0, 0, 0, 0, 483, 0, 0, 0, 0, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2086, 0, 0], "012301402534102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012301402534102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012301402534102132010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012301402534102310210": [-298, 268, 110, 0, 0, 0, 0, 0, 0, 0, 0, 0, 394, 8, 0, 0, 828, 0, 386, 0, 0, 0, 0, 0, 0, 66, 0, 66, 0, 0, 130, 32, 0, 28, 0, 0, 0, 0, 135, 0, 0, 8, 0, 22, 0, 0, 0, 0, 0, 193, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 138, 0, 0, 414, 0, 0, 0], "012301402534102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012301420103215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012301420103215430210": [-432, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3132, 0, 0, 1548, 0, 0, 0, 552, 447, 0, 0, 0, 24, 24, 0, 0, 381, 0, 0, 0, 0, 627, 43, 0, 552, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 152, 30, 114, 0, 0, 0, 456, 0, 0, 0, 0, 60, 456, 0, 0, 0, 0, 0, 0], "012301420103215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301420103251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012301420130215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012301420130215430210": [-432, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3132, 0, 0, 1548, 0, 0, 0, 552, 447, 0, 0, 0, 24, 24, 0, 0, 381, 0, 0, 0, 0, 627, 43, 0, 552, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 152, 30, 114, 0, 0, 0, 456, 0, 0, 0, 0, 60, 456, 0, 0, 0, 0, 0, 0], "012301420130215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301420130251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012301420132015403210": [63, 0, 0, 0, -2016, 0, 0, 0, 567, 0, 0, 0, 0, 0, 0, 0, 2184, 0, 3654, 0, 2016, 0, 0, 0, 0, 168, 0, 18, 345, 0, 0, 756, 0, 0, 315, 0, 0, 0, 0, 301, 0, 0, 378, 0, 0, 0, 63, 504, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 189, 0, 0, 0, 0, 147, 0, 0, 1008, 0, 0, 0, 0], "012301420132015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301420310215403210": [9915, -11058, 0, 0, -20040, 0, 0, 0, 1920, 0, 0, 0, 0, 0, 0, 0, 0, 0, 35880, 0, 20040, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 540, 540, 0, 0, 4875, 0, 0, 0, 0, 7945, 468, 0, 3264, 128, 0, 0, 0, 0, 160, 0, 0, 0, 0, 0, 0, 1510, 0, 0, 0, 0, 640, 0, 0, 0, 0, 2700, 0, 0, 10020, 0, 0, 0, 0], "012301420310215430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301420310215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012301420310251432010": [36975, 0, -85830, 0, 0, 0, 0, 0, 2808, 0, 0, 0, 0, 0, 0, 0, 0, 121470, 0, 57834, 0, 0, 62412, 0, 0, 8208, 0, 0, 0, 0, 0, 0, 0, 0, 15603, 0, 0, 0, 0, 26005, 1800, 0, 8910, 1566, 0, 0, 0, 4383, 0, 0, 10467, 0, 0, 30518, 0, 0, 0, 702, 0, 0, 6426, 0, 9639, 0, 0, 0, 0, 0, 0, 0, 19278, 0, 0], "012301420312015403210": [63, 0, 0, 0, -2016, 0, 0, 0, 567, 0, 0, 0, 0, 0, 0, 0, 2184, 0, 3654, 0, 2016, 0, 0, 0, 0, 168, 0, 18, 345, 0, 0, 756, 0, 0, 315, 0, 0, 0, 0, 301, 0, 0, 378, 0, 0, 0, 63, 504, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 0, 0, 189, 0, 0, 0, 0, 147, 0, 0, 1008, 0, 0, 0, 0], "012301420312015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012301423010215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012301423010215430210": [-14425, 0, 0, 0, 0, 0, 0, 0, 17056, 0, 0, 0, 0, 432, 0, 0, 0, 0, 86550, 0, 0, 40704, 0, 0, 0, 11486, 0, 540, 0, 0, 3518, 3572, 0, 0, 9283, 0, 0, 0, 0, 14335, 0, 0, 15210, 7928, 0, 4422, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6712, 6784, 4264, 0, 0, 13424, 0, 0, 0, 0, 0, 13568, 0, 0, 0, 0, 0, 0], "012301423010215432010": [-4875, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46962, 17712, 0, 0, 21528, 0, 0, 5036, 3247, 0, 0, 0, 3284, 0, 0, 0, 5382, 0, 0, 0, 3284, 5686, 1691, 0, 5036, 3912, 0, 1230, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4890, 3168, 0, 0, 0, 1968, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 5904, 0, 0], "012301423010251432010": [0, 0, 0, -84, 0, 0, 0, 0, 84, 0, 0, 0, 0, 328, 0, 0, 0, 252, 0, 102, 0, 0, 144, 0, 0, 0, 0, 0, 0, 78, 86, 0, 0, 0, 36, 0, 0, 0, 0, 0, 32, 0, 21, 0, 0, 0, 0, 48, 0, 0, 22, 0, 0, 0, 0, 0, 35, 0, 0, 70, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 34, 0, 0], "012301423012015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012301423012015430210": [-3039, 0, 0, -1860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23814, 0, 0, 10980, 0, 0, 0, 3348, 2757, 0, 0, 0, 1236, 1236, 0, 0, 2436, 0, 0, 0, 0, 3648, 609, 0, 3348, 1368, 0, 570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1830, 1520, 2280, 0, 0, 0, 0, 0, 0, 0, 3660, 3040, 0, 0, 0, 0, 0, 0], "012301423012051430210": [30, 0, -90, -72, 0, 0, 0, 0, 72, 0, 0, 0, 0, 387, 0, 0, 695, 396, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 48, 0, 0, 15, 0, 0, 46, 0, 18, 0, 45, 0, 0, 210, 0, 0, 26, 0, 0, 0, 0, 0, 30, 0, 0, 65, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0], "012301423012501430210": [60, 0, -80, -96, 0, 0, 0, 0, 36, 0, 0, 0, 0, 126, 0, 0, 330, 82, 0, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 24, 0, 0, 0, 0, 20, 8, 0, 9, 0, 0, 0, 0, 60, 0, 0, 28, 0, 0, 40, 0, 0, 15, 0, 0, 30, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0], "012304102103215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012304102103215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012304102103215432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304102103251432010": [969, 0, -2106, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2610, 0, 1296, 0, 0, 1404, 0, 0, 128, 40, 0, 0, 0, 62, 0, 0, 0, 351, 0, 0, 0, 62, 523, 50, 0, 128, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 702, 0, 0, 0, 0, 0, 0, 144, 0, 216, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0], "012304102130215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012304102130215430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304102130215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304102130251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012304102132015403210": [1044, 0, -1350, 0, -4842, 0, 0, 0, 432, 0, 0, 0, 0, 0, 0, 0, 2964, 0, 8820, 0, 4842, 0, 0, 0, 0, 588, 0, 0, 0, 0, 96, 1578, 0, 0, 816, 0, 0, 0, 0, 1328, 84, 0, 696, 0, 0, 0, 48, 0, 0, 0, 270, 0, 0, 892, 0, 0, 0, 0, 0, 0, 144, 0, 0, 0, 0, 663, 0, 0, 2421, 0, 0, 0, 0], "012304102132015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304102132015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304102132051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012304102132501432010": [-980, 0, -9429, 0, 0, 0, 0, 0, 14532, 0, 0, 0, 0, 0, 0, 0, 65296, 21700, 0, 9702, 0, 0, 17360, 0, 0, 196, 0, 996, 11348, 0, 0, 0, 0, 0, 4340, 0, 0, 0, 0, 0, 0, 0, 5670, 294, 0, 0, 3318, 16338, 0, 0, 0, 0, 0, 0, 0, 0, 770, 3633, 0, 0, 1078, 0, 1617, 0, 0, 0, 0, 0, 0, 0, 3234, 0, 0], "012304102310215403210": [93, -102, 0, 0, -216, 0, 0, 0, 24, 0, 0, 0, 0, 0, 24, 0, 0, 0, 384, 0, 216, 0, 0, 0, 0, 30, 0, 0, 0, 0, 12, 12, 0, 0, 51, 0, 0, 0, 0, 81, 6, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 108, 0, 0, 0, 0], "012304102310215430210": [-777, 0, 0, -300, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5562, 0, 0, 2580, 0, 0, 0, 844, 821, 0, 0, 0, 268, 268, 0, 0, 578, 0, 0, 0, 0, 874, 97, 0, 844, 304, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 430, 380, 0, 0, 0, 760, 0, 0, 0, 0, 100, 760, 0, 0, 0, 0, 0, 0], "012304102310215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304102310251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012304102312015403210": [126, 0, 0, 0, -4662, 0, 0, 0, 1512, 0, 0, 0, 0, 0, 0, 0, 6468, 0, 8568, 0, 4662, 0, 0, 0, 0, 168, 0, 72, 1128, 0, 0, 2142, 0, 0, 630, 0, 0, 0, 0, 322, 0, 0, 756, 0, 0, 0, 252, 1638, 0, 0, 0, 0, 0, 140, 0, 0, 0, 378, 0, 0, 0, 0, 0, 0, 0, 777, 0, 0, 2331, 0, 0, 0, 0], "012304102312015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304102312015432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304102312051432010": [0, 0, -5103, 0, 0, 0, 0, 0, 6804, 0, 0, 0, 0, 0, 0, 0, 31892, 20412, 0, 6174, 0, 0, 8890, 0, 0, 0, 0, 444, 5472, 0, 0, 490, 0, 0, 2100, 0, 0, 0, 0, 0, 0, 0, 2625, 0, 0, 0, 1596, 7896, 0, 0, 0, 0, 0, 0, 0, 0, 175, 1701, 0, 0, 686, 0, 1029, 0, 0, 0, 0, 0, 0, 0, 2058, 0, 0], "012304102312501432010": [-609, 0, 0, -7924, 0, 0, 0, 0, 7924, 0, 0, 0, 0, 0, 10010, 0, 35700, 8274, 0, 6258, 0, 0, 11004, 0, 0, 1218, 0, 734, 4504, 0, 0, 0, 0, 0, 2751, 0, 0, 0, 0, 1827, 0, 0, 3591, 0, 0, 0, 644, 10248, 0, 0, 0, 0, 0, 0, 0, 0, 483, 0, 0, 0, 0, 0, 3024, 0, 0, 0, 0, 0, 0, 0, 2086, 0, 0], "012304102534102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012304102534102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 42, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 12, 0, 0, 0, 0, 6, 0, 0, 42, 0, 0, 0], "012304102534102132010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 42, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 12, 0, 0, 0, 0, 6, 0, 0, 42, 0, 0, 0], "012304102534102310210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012304102534102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 84, 0, 42, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 17, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 12, 0, 0, 0, 0, 6, 0, 0, 42, 0, 0, 0], "012304105234102103210": [-50, 0, 75, 0, 28, 0, 0, 0, 0, 28, 0, 0, 103, 159, 0, 0, 224, 0, 168, 0, 0, 0, 0, 0, 0, 10, 0, 3, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 27, 0, 0, 0, 0, 24, 0, 0, 126, 0, 0, 0], "012304105234102130210": [-50, 0, 75, 0, 28, 0, 0, 0, 0, 28, 0, 0, 103, 159, 0, 0, 224, 0, 168, 0, 0, 0, 0, 0, 0, 10, 0, 3, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 27, 0, 0, 0, 0, 24, 0, 0, 126, 0, 0, 0], "012304105234102132010": [-10, 12, 0, 0, -2, 0, 0, 0, 0, 0, 2, 0, 10, 6, 0, 0, 20, 0, 6, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 9, 0, 0, 0], "012304105234102310210": [-100, 0, 150, 0, 56, 0, 0, 0, 0, 56, 0, 0, 242, 354, 0, 0, 556, 0, 498, 0, 0, 0, 0, 0, 0, 20, 0, 6, 0, 0, 148, 0, 0, 54, 0, 0, 0, 0, 23, 0, 0, 0, 0, 30, 0, 0, 0, 0, 36, 177, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 102, 0, 0, 306, 0, 0, 0], "012304105234102312010": [-10, 12, 0, 0, -2, 0, 0, 0, 0, 0, 2, 0, 10, 6, 0, 0, 20, 0, 6, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 9, 0, 0, 0], "012304120103215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012304120103215430210": [-432, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3132, 0, 0, 1548, 0, 0, 0, 552, 447, 0, 0, 0, 24, 24, 0, 0, 381, 0, 0, 0, 0, 627, 43, 0, 552, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 152, 30, 114, 0, 0, 0, 456, 0, 0, 0, 0, 60, 456, 0, 0, 0, 0, 0, 0], "012304120103215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304120103251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012304120130215403210": [2391, -2706, 0, 0, -4776, 0, 0, 0, 480, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8736, 0, 4776, 0, 0, 0, 0, 696, 0, 0, 0, 117, 135, 252, 0, 0, 1131, 0, 0, 0, 0, 1957, 0, 0, 816, 32, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 358, 0, 0, 0, 0, 160, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0, 0], "012304120130215430210": [-432, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3132, 0, 0, 1548, 0, 0, 0, 552, 447, 0, 0, 0, 24, 24, 0, 0, 381, 0, 0, 0, 0, 627, 43, 0, 552, 0, 0, 0, 0, 0, 228, 0, 0, 0, 0, 0, 152, 30, 114, 0, 0, 0, 456, 0, 0, 0, 0, 60, 456, 0, 0, 0, 0, 0, 0], "012304120130215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304120130251432010": [2253, 0, -5226, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7386, 0, 3402, 0, 0, 3732, 0, 0, 522, 198, 0, 0, 0, 0, 0, 0, 0, 933, 0, 0, 0, 0, 1555, 108, 0, 522, 0, 0, 0, 126, 279, 0, 0, 639, 0, 0, 1742, 0, 0, 0, 0, 0, 0, 378, 0, 567, 0, 0, 0, 0, 0, 0, 0, 1134, 0, 0], "012304120132015403210": [5055, -5658, 0, 0, -9960, 0, 0, 0, 960, 0, 0, 0, 0, 0, 0, 0, 0, 0, 17880, 0, 9960, 0, 0, 0, 0, 1344, 0, 0, 0, 0, 300, 300, 0, 0, 2415, 0, 0, 0, 0, 3925, 228, 0, 1584, 128, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 830, 0, 0, 0, 0, 320, 0, 0, 0, 0, 1340, 0, 0, 4980, 0, 0, 0, 0], "012304120132015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304120310215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012304120310215430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304120310215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304120310251432010": [210, 0, -132, -432, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 564, 0, 54, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 63, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 0, 117, 0, 0, 144, 0, 0, 0, 0, 18, 0, 0], "012304120312015403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012304120312015430210": [-1572, 0, 0, -180, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9972, 0, 0, 4740, 0, 0, 0, 1654, 1511, 0, 0, 0, 328, 328, 0, 0, 1103, 0, 0, 0, 0, 1729, 157, 0, 1654, 304, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 0, 410, 760, 0, 0, 0, 1520, 0, 0, 0, 0, 60, 1520, 0, 0, 0, 0, 0, 0], "012304123010215403210": [15, -2, -20, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0, 0], "012304123010215430210": [-3039, 0, 0, -1860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23814, 0, 0, 10980, 0, 0, 0, 3348, 2757, 0, 0, 0, 1236, 1236, 0, 0, 2436, 0, 0, 0, 0, 3648, 609, 0, 3348, 1368, 0, 570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1830, 1520, 2280, 0, 0, 0, 0, 0, 0, 0, 3660, 3040, 0, 0, 0, 0, 0, 0], "012304123010215432010": [-4875, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46962, 17712, 0, 0, 21528, 0, 0, 5036, 3247, 0, 0, 0, 3284, 0, 0, 0, 5382, 0, 0, 0, 3284, 5686, 1691, 0, 5036, 3912, 0, 1230, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4890, 3168, 0, 0, 0, 1968, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 5904, 0, 0], "012304123010251432010": [0, 0, 0, -84, 0, 0, 0, 0, 84, 0, 0, 0, 0, 328, 0, 0, 0, 252, 0, 102, 0, 0, 144, 0, 0, 0, 0, 0, 0, 78, 86, 0, 0, 0, 36, 0, 0, 0, 0, 0, 32, 0, 21, 0, 0, 0, 0, 48, 0, 0, 22, 0, 0, 0, 0, 0, 35, 0, 0, 70, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 34, 0, 0], "012304123012015403210": [69, -78, 0, 0, -120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 216, 0, 120, 0, 0, 0, 0, 16, 8, 0, 0, 0, 4, 4, 0, 0, 29, 0, 0, 0, 0, 47, 4, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0, 0], "012304123012015430210": [-3039, 0, 0, -1860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23814, 0, 0, 10980, 0, 0, 0, 3348, 2757, 0, 0, 0, 1236, 1236, 0, 0, 2436, 0, 0, 0, 0, 3648, 609, 0, 3348, 1368, 0, 570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1830, 1520, 2280, 0, 0, 0, 0, 0, 0, 0, 3660, 3040, 0, 0, 0, 0, 0, 0], "012304123012051430210": [30, 0, -90, -72, 0, 0, 0, 0, 72, 0, 0, 0, 0, 387, 0, 0, 695, 396, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 0, 59, 0, 0, 0, 0, 48, 0, 0, 15, 0, 0, 46, 0, 18, 0, 45, 0, 0, 210, 0, 0, 26, 0, 0, 0, 0, 0, 30, 0, 0, 65, 0, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0], "012304123012501430210": [60, 0, -80, -96, 0, 0, 0, 0, 36, 0, 0, 0, 0, 126, 0, 0, 330, 82, 0, 0, 0, 96, 0, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 24, 0, 0, 0, 0, 20, 8, 0, 9, 0, 0, 0, 0, 60, 0, 0, 28, 0, 0, 40, 0, 0, 15, 0, 0, 30, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0], "012304150234102103210": [-10, -4, 20, 0, 8, 0, 0, 0, 0, 8, 0, 0, 16, 40, 0, 0, 52, 0, 42, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 19, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 6, 0, 0, 0, 0, 6, 0, 0, 30, 0, 0, 0], "012304150234102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012304150234102132010": [-100, 0, 150, 0, 56, 0, 0, 0, 0, 56, 0, 0, 112, 318, 0, 0, 448, 0, 306, 0, 36, 0, 24, 0, 0, 20, 0, 6, 0, 0, 112, 0, 0, 0, 6, 0, 0, 0, 65, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 159, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 72, 0, 0, 252, 0, 0, 0], "012304150234102310210": [-5, -2, 10, 0, 4, 0, 0, 0, 0, 4, 0, 0, 8, 22, 0, 0, 32, 0, 30, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 9, 0, 0, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 11, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 18, 0, 0, 0], "012304150234102312010": [-50, 0, 75, 0, 28, 0, 0, 0, 0, 28, 0, 0, 56, 159, 0, 0, 224, 0, 168, 0, 0, 0, 0, 0, 0, 10, 0, 3, 0, 0, 56, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 75, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 27, 0, 0, 0, 0, 24, 0, 0, 126, 0, 0, 0], "012304510210321043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304510210321403210": [-303, 330, 0, 0, 648, 0, 0, 0, 0, 648, 0, 1128, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 159, 0, 0, 12, 12, 0, 0, 0, 0, 96, 0, 0, 0, 0, 36, 261, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 276, 0, 0, 0], "012304510210321430210": [-194, 231, 0, 0, 225, 0, 0, 0, 0, 225, 0, 441, 0, 0, 0, 0, 0, 0, 0, 225, 0, 108, 0, 0, 0, 46, 0, 0, 41, 0, 48, 0, 0, 0, 36, 0, 0, 0, 7, 0, 120, 9, 0, 0, 0, 0, 12, 0, 18, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 36, 0, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0], "012304510210321432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304510210324103210": [-9, 6, 0, 0, 96, 0, 0, 0, 0, 96, 0, 168, 0, 0, 0, 0, 96, 0, 0, 120, 0, 96, 0, 0, 0, 21, 0, 0, 12, 45, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 108, 0, 0, 0], "012304510210324130210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510210324132010": [-90, 28, 0, 0, 414, 0, 0, 0, 0, 234, 0, 428, 0, 288, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 114, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 30, 0, 0, 18, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 69, 60, 0, 207, 0, 0, 0], "012304510210324310210": [-3, 0, 0, 0, 88, 0, 0, 0, 0, 88, 0, 158, 0, 140, 0, 0, 14, 0, 0, 0, 0, 0, 21, 0, 0, 11, 0, 0, 44, 0, 0, 19, 0, 0, 0, 0, 0, 0, 0, 4, 1, 10, 0, 0, 0, 0, 40, 7, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 10, 0, 0, 44, 0, 0, 0], "012304510210324312010": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304510210342310210": [-816, 0, 1050, 0, 6282, 0, 0, 0, 0, 6282, 0, 11868, 0, 9660, 0, 0, 0, 0, 0, 0, 0, 0, 1260, 0, 0, 696, 0, 0, 3498, 0, 0, 1332, 0, 0, 0, 0, 0, 0, 0, 24, 272, 648, 0, 210, 0, 0, 2172, 0, 0, 0, 252, 0, 0, 0, 1048, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1047, 0, 0, 3141, 0, 0, 0], "012304510210342312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510213021043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304510213021403210": [-303, 330, 0, 0, 648, 0, 0, 0, 0, 648, 0, 1128, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 159, 0, 0, 12, 12, 0, 0, 0, 0, 96, 0, 0, 0, 0, 36, 261, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 276, 0, 0, 0], "012304510213021430210": [-1182, 1404, 0, 0, 1512, 0, 0, 0, 0, 1512, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 720, 0, 0, 0, 294, 0, 0, 336, 9, 327, 0, 0, 0, 252, 0, 0, 0, 0, 0, 814, 72, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 80, 0, 60, 0, 0, 0, 240, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0], "012304510213021432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304510213024103210": [-8772, 0, 12330, 0, 30510, 0, 0, 0, 0, 30510, 0, 57708, 0, 24348, 0, 0, 0, 0, 0, 5544, 0, 9072, 0, 0, 0, 4404, 0, 0, 12894, 4896, 0, 4176, 0, 0, 0, 0, 0, 0, 0, 0, 2924, 3312, 0, 2466, 0, 0, 0, 1512, 0, 0, 0, 0, 0, 0, 5848, 0, 0, 0, 0, 0, 0, 0, 2268, 0, 0, 0, 6009, 0, 0, 18027, 0, 0, 0], "012304510213024130210": [-42, 0, 45, 0, 576, 0, 0, 0, 0, 576, 0, 1080, 0, 912, 0, 0, 0, 18, 0, 0, 0, 0, 153, 0, 0, 66, 0, 0, 312, 0, 0, 135, 0, 0, 0, 0, 0, 0, 0, 0, 14, 72, 0, 9, 0, 0, 225, 45, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 288, 0, 0, 0], "012304510213024132010": [-450, 0, 0, 927, 864, 0, 0, 0, 0, 918, 0, 1809, 0, 1122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 558, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 148, 0, 0, 135, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 296, 0, 0, 225, 0, 0, 9, 0, 0, 0, 0, 0, 453, 0, 27, 432, 0, 0, 0], "012304510213024310210": [-84, 72, 0, 0, 1098, 0, 0, 0, 0, 1098, 0, 2052, 0, 1716, 0, 0, 0, 36, 0, 0, 0, 0, 306, 0, 0, 132, 0, 0, 570, 0, 0, 270, 0, 0, 0, 0, 0, 0, 0, 0, 28, 144, 0, 0, 0, 0, 450, 90, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 183, 0, 0, 549, 0, 0, 0], "012304510213024312010": [-495, 570, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1560, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 195, 0, 0, 60, 30, 30, 0, 0, 0, 108, 0, 0, 0, 0, 0, 345, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304510213042310210": [-643, 738, 0, 0, 1128, 0, 0, 0, 0, 1128, 0, 2088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 263, 0, 0, 76, 40, 36, 0, 0, 0, 148, 0, 0, 0, 0, 0, 461, 168, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0], "012304510213042312010": [-7500, 0, 6714, 0, 25290, 0, 0, 0, 0, 16218, 0, 32436, 0, 20076, 0, 0, 0, 0, 0, 0, 0, 0, 432, 0, 0, 1500, 0, 0, 10218, 0, 180, 0, 0, 0, 108, 0, 0, 0, 0, 0, 2680, 0, 0, 2250, 0, 0, 468, 0, 0, 0, 216, 0, 0, 0, 5468, 0, 0, 1512, 0, 0, 0, 0, 756, 0, 0, 0, 5223, 3024, 0, 12645, 0, 0, 0], "012304510213201043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304510213201403210": [-303, 330, 0, 0, 648, 0, 0, 0, 0, 648, 0, 1128, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 0, 0, 159, 0, 0, 12, 12, 0, 0, 0, 0, 96, 0, 0, 0, 0, 36, 261, 96, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 92, 0, 0, 276, 0, 0, 0], "012304510213201430210": [-1182, 1404, 0, 0, 1512, 0, 0, 0, 0, 1512, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 720, 0, 0, 0, 294, 0, 0, 336, 9, 327, 0, 0, 0, 252, 0, 0, 0, 0, 0, 814, 72, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 80, 0, 60, 0, 0, 0, 240, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0], "012304510213201432010": [-13215, 12114, 0, 0, 26856, 0, 0, 0, 0, 17496, 0, 34992, 0, 0, 0, 0, 0, 0, 0, 36216, 0, 0, 17136, 0, 0, 2643, 0, 0, 6924, 0, 7140, 0, 0, 0, 4284, 0, 0, 0, 216, 0, 11401, 0, 0, 936, 0, 0, 0, 0, 3504, 0, 0, 0, 0, 0, 3632, 0, 390, 1560, 0, 0, 0, 0, 1560, 0, 0, 0, 0, 3120, 0, 0, 3120, 0, 0], "012304510213204103210": [-440, 456, 0, 0, 3390, 0, 0, 0, 0, 3390, 0, 6420, 0, 5652, 0, 0, 0, 0, 0, 120, 0, 288, 0, 0, 0, 376, 0, 0, 1886, 0, 0, 0, 0, 0, 288, 0, 0, 0, 940, 0, 0, 360, 0, 0, 0, 0, 1494, 48, 0, 0, 0, 0, 0, 0, 318, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 585, 0, 0, 1755, 0, 0, 0], "012304510213204130210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510213204132010": [-450, 0, 0, 927, 864, 0, 0, 0, 0, 918, 0, 1809, 0, 1122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 558, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 148, 0, 0, 135, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 296, 0, 0, 225, 0, 0, 9, 0, 0, 0, 0, 0, 453, 0, 27, 432, 0, 0, 0], "012304510213204310210": [-13, 14, 0, 0, 72, 0, 0, 0, 0, 72, 0, 136, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 40, 0, 0, 20, 0, 18, 1, 0, 0, 0, 0, 1, 0, 6, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012304510213204312010": [-1235, 1410, 0, 0, 2280, 0, 0, 0, 0, 2280, 0, 4200, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 112, 0, 535, 0, 0, 140, 20, 0, 0, 0, 0, 332, 0, 0, 0, 0, 0, 965, 360, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 380, 0, 0, 1140, 0, 0, 0], "012304510213240103210": [-104, 0, 0, 0, 4092, 0, 0, 0, 0, 4092, 0, 7560, 0, 6728, 0, 0, 0, 0, 90, 864, 0, 1635, 0, 0, 0, 520, 0, 0, 2116, 0, 0, 861, 0, 0, 0, 0, 0, 0, 0, 0, 0, 624, 26, 0, 0, 0, 1778, 0, 0, 0, 109, 0, 0, 0, 283, 0, 0, 0, 0, 545, 0, 0, 0, 0, 0, 0, 152, 0, 0, 2091, 0, 0, 0], "012304510213240130210": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304510213240132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510213240310210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304510213240312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510213243010210": [-1517, 1710, 0, 0, 3096, 0, 0, 0, 0, 3096, 0, 5640, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 304, 0, 0, 745, 0, 0, 116, 20, 0, 0, 0, 0, 476, 0, 0, 0, 0, 0, 1299, 552, 0, 0, 0, 0, 0, 0, 16, 0, 48, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0], "012304510213243012010": [-1725, 1950, 0, 0, 3360, 0, 0, 0, 0, 3360, 0, 6120, 0, 0, 0, 0, 0, 0, 0, 240, 0, 0, 0, 228, 0, 810, 0, 0, 120, 0, 0, 0, 0, 0, 513, 0, 0, 0, 0, 15, 1430, 570, 0, 0, 0, 20, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 280, 0, 0, 0, 80, 0, 0, 0, 0, 0, 640, 0, 0, 1680, 0, 0, 0], "012304510213402310210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304510213402312010": [-765, 870, 0, 0, 1440, 0, 0, 0, 0, 1440, 0, 2640, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 96, 0, 345, 0, 0, 60, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 615, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 780, 0, 0, 0], "012304510213420310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510213420312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510213423010210": [-1517, 1710, 0, 0, 3096, 0, 0, 0, 0, 3096, 0, 5640, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 304, 0, 0, 745, 0, 0, 116, 20, 0, 0, 0, 0, 476, 0, 0, 0, 0, 0, 1299, 552, 0, 0, 0, 0, 0, 0, 16, 0, 48, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0], "012304510213423012010": [-1725, 1950, 0, 0, 3360, 0, 0, 0, 0, 3360, 0, 6120, 0, 0, 0, 0, 0, 0, 0, 240, 0, 0, 0, 228, 0, 810, 0, 0, 120, 0, 0, 0, 0, 0, 513, 0, 0, 0, 0, 15, 1430, 570, 0, 0, 0, 20, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 280, 0, 0, 0, 80, 0, 0, 0, 0, 0, 640, 0, 0, 1680, 0, 0, 0], "012304510231021043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304510231021403210": [-141, 0, 180, 0, 594, 0, 0, 0, 0, 594, 0, 1062, 0, 354, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 102, 0, 0, 186, 9, 0, 0, 0, 0, 72, 0, 0, 0, 0, 27, 167, 72, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 0, 0, 261, 0, 0, 0], "012304510231021430210": [-60, 72, 0, 0, 72, 0, 0, 0, 0, 72, 0, 144, 0, 0, 0, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 12, 0, 0, 24, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304510231021432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304510231024103210": [-252, 0, 0, 0, 5390, 0, 0, 0, 0, 4970, 0, 9268, 0, 7924, 0, 0, 0, 0, 0, 0, 0, 1708, 0, 0, 0, 588, 0, 0, 2618, 0, 0, 1396, 104, 0, 0, 0, 0, 0, 0, 0, 84, 672, 0, 42, 0, 0, 1988, 308, 0, 0, 0, 0, 0, 0, 168, 0, 0, 70, 0, 0, 0, 0, 462, 0, 0, 0, 945, 140, 0, 2695, 0, 0, 0], "012304510231024130210": [-13, 14, 0, 0, 72, 0, 0, 0, 0, 72, 0, 136, 0, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 40, 0, 0, 0, 0, 3, 6, 0, 0, 0, 20, 1, 0, 6, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012304510231024132010": [-450, 0, 0, 927, 864, 0, 0, 0, 0, 918, 0, 1809, 0, 1122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 558, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 148, 0, 0, 135, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 296, 0, 0, 225, 0, 0, 9, 0, 0, 0, 0, 0, 453, 0, 27, 432, 0, 0, 0], "012304510231024310210": [-84, 72, 0, 0, 1098, 0, 0, 0, 0, 1098, 0, 2052, 0, 1716, 0, 0, 0, 36, 0, 0, 0, 0, 306, 0, 0, 132, 0, 0, 570, 0, 0, 270, 0, 0, 0, 0, 0, 0, 0, 0, 28, 144, 0, 0, 0, 0, 450, 90, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 183, 0, 0, 549, 0, 0, 0], "012304510231024312010": [-495, 570, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1560, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 195, 0, 0, 60, 30, 30, 0, 0, 0, 108, 0, 0, 0, 0, 0, 345, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304510231042103210": [-210, 0, 0, 0, 8190, 0, 0, 0, 0, 8190, 0, 15120, 0, 12180, 0, 0, 0, 0, 0, 0, 0, 2520, 0, 0, 0, 1050, 0, 0, 3990, 0, 0, 2136, 72, 0, 168, 0, 0, 0, 0, 0, 350, 1260, 0, 0, 0, 0, 3150, 0, 0, 0, 252, 0, 0, 0, 700, 0, 0, 0, 0, 0, 0, 0, 630, 0, 0, 0, 1365, 0, 0, 4095, 0, 0, 0], "012304510231042130210": [-210, 0, 0, 420, 420, 0, 0, 0, 0, 420, 0, 840, 0, 525, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 42, 0, 3, 264, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 63, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 105, 0, 0, 0, 0, 0, 0, 0, 0, 210, 0, 0, 210, 0, 0, 0], "012304510231042132010": [-1520, 1680, 0, 0, 8370, 0, 0, 0, 0, 8370, 0, 16020, 0, 14220, 0, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 880, 0, 0, 4850, 0, 120, 0, 0, 0, 648, 0, 0, 0, 2380, 0, 0, 720, 0, 0, 0, 0, 3810, 0, 0, 0, 0, 0, 0, 0, 930, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1395, 0, 0, 4185, 0, 0, 0], "012304510231042310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510231042312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510231201043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304510231201403210": [-141, 0, 180, 0, 594, 0, 0, 0, 0, 594, 0, 1062, 0, 354, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 102, 0, 0, 186, 9, 0, 0, 0, 0, 72, 0, 0, 0, 0, 27, 167, 72, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 118, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 87, 0, 0, 261, 0, 0, 0], "012304510231201430210": [-2425, 2877, 0, 0, 3012, 0, 0, 0, 0, 3012, 0, 5859, 0, 0, 0, 0, 0, 0, 0, 3012, 0, 1350, 0, 0, 0, 617, 0, 0, 544, 0, 642, 98, 0, 0, 478, 0, 0, 0, 0, 0, 1605, 165, 0, 0, 0, 0, 150, 0, 225, 0, 0, 0, 0, 0, 0, 0, 225, 0, 0, 0, 450, 0, 0, 0, 0, 0, 450, 0, 0, 0, 0, 0, 0], "012304510231201432010": [-13215, 12114, 0, 0, 26856, 0, 0, 0, 0, 17496, 0, 34992, 0, 0, 0, 0, 0, 0, 0, 36216, 0, 0, 17136, 0, 0, 2643, 0, 0, 6924, 0, 7140, 0, 0, 0, 4284, 0, 0, 0, 216, 0, 11401, 0, 0, 936, 0, 0, 0, 0, 3504, 0, 0, 0, 0, 0, 3632, 0, 390, 1560, 0, 0, 0, 0, 1560, 0, 0, 0, 0, 3120, 0, 0, 3120, 0, 0], "012304510231204103210": [-440, 456, 0, 0, 3390, 0, 0, 0, 0, 3390, 0, 6420, 0, 5652, 0, 0, 0, 0, 0, 120, 0, 288, 0, 0, 0, 376, 0, 0, 1886, 0, 0, 0, 0, 0, 288, 0, 0, 0, 940, 0, 0, 360, 0, 0, 0, 0, 1494, 48, 0, 0, 0, 0, 0, 0, 318, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 585, 0, 0, 1755, 0, 0, 0], "012304510231204130210": [-60, 0, 90, 0, 54, 0, 0, 0, 0, 54, 0, 108, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 27, 0, 0, 0], "012304510231204132010": [-3183, 0, 2835, 0, 11286, 0, 0, 0, 0, 7506, 0, 14814, 0, 9660, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 723, 0, 0, 4614, 0, 0, 216, 0, 0, 0, 0, 0, 0, 0, 72, 1061, 54, 0, 945, 0, 0, 531, 0, 0, 0, 126, 0, 0, 0, 2374, 0, 0, 630, 0, 0, 0, 0, 315, 0, 0, 0, 2301, 1260, 0, 5643, 0, 0, 0], "012304510231204310210": [-52, 0, 70, 0, 330, 0, 0, 0, 0, 330, 0, 628, 0, 564, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 0, 202, 0, 0, 80, 0, 72, 4, 0, 0, 0, 0, 4, 0, 24, 0, 14, 0, 0, 128, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 55, 0, 0, 165, 0, 0, 0], "012304510231204312010": [-99, 114, 0, 0, 168, 0, 0, 0, 0, 168, 0, 312, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 12, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 73, 24, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, 0, 0, 8, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 84, 0, 0, 0], "012304510231240103210": [-1572, 0, 2250, 0, 4878, 0, 0, 0, 0, 4878, 0, 9324, 0, 4296, 0, 0, 0, 0, 1260, 2352, 0, 1728, 0, 0, 0, 660, 0, 0, 2238, 636, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 524, 432, 0, 450, 0, 0, 0, 192, 0, 0, 0, 0, 0, 0, 1048, 0, 0, 0, 0, 576, 0, 0, 0, 0, 0, 0, 447, 0, 0, 3069, 0, 0, 0], "012304510231240130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231240132010": [-765, 870, 0, 0, 1440, 0, 0, 0, 0, 1440, 0, 2640, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 96, 0, 345, 0, 0, 60, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 615, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 780, 0, 0, 0], "012304510231240310210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304510231240312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231243010210": [-1517, 1710, 0, 0, 3096, 0, 0, 0, 0, 3096, 0, 5640, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 304, 0, 0, 745, 0, 0, 116, 20, 0, 0, 0, 0, 476, 0, 0, 0, 0, 0, 1299, 552, 0, 0, 0, 0, 0, 0, 16, 0, 48, 0, 0, 0, 0, 0, 274, 0, 0, 0, 64, 0, 0, 0, 0, 0, 580, 0, 0, 1548, 0, 0, 0], "012304510231243012010": [-159, 180, 0, 0, 312, 0, 0, 0, 0, 312, 0, 570, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 0, 75, 0, 0, 12, 0, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 133, 54, 0, 0, 0, 0, 0, 0, 2, 4, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 8, 0, 0, 0, 0, 0, 60, 0, 0, 156, 0, 0, 0], "012304510231402103210": [-126, 0, 0, 0, 4662, 0, 0, 0, 0, 4662, 0, 8568, 0, 6468, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 0, 0, 630, 0, 0, 2142, 0, 0, 1128, 72, 0, 168, 0, 0, 0, 0, 0, 322, 756, 0, 0, 0, 0, 1638, 252, 0, 0, 0, 0, 0, 0, 140, 0, 0, 0, 0, 0, 0, 0, 378, 0, 0, 0, 777, 0, 0, 2331, 0, 0, 0], "012304510231402130210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304510231402132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231402310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510231402312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510231420103210": [-63, 0, 0, 0, 2016, 0, 0, 0, 0, 2016, 0, 3654, 0, 2184, 0, 0, 0, 0, 0, 0, 0, 567, 0, 0, 0, 315, 0, 0, 756, 0, 0, 345, 18, 0, 168, 0, 0, 0, 0, 0, 301, 378, 0, 0, 0, 0, 504, 63, 0, 0, 0, 0, 0, 0, 98, 0, 0, 0, 0, 189, 0, 0, 0, 0, 0, 0, 147, 0, 0, 1008, 0, 0, 0], "012304510231420130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231420132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231420310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231420312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304510231423010210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510231423012010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304510234102103210": [0, -17952, 0, 0, 196544, 0, 0, 0, 0, 196544, 0, 303328, 0, 352740, 0, 0, 808576, 0, 0, 0, 0, 0, 0, 0, 0, 68268, 0, 19132, 0, 0, 30532, 216468, 0, 156090, 31218, 0, 0, 0, 0, 0, 0, 85335, 0, 3540, 0, 0, 0, 0, 0, 0, 37044, 0, 0, 0, 145500, 4425, 0, 0, 0, 167520, 0, 251280, 0, 0, 0, 0, 0, 0, 0, 502560, 0, 0, 0], "012304510234102130210": [0, -22404, 0, 11420, 179772, 0, 0, 0, 0, 179772, 0, 281784, 0, 324935, 0, 0, 763628, 0, 0, 0, 0, 12576, 0, 0, 0, 62208, 0, 17265, 0, 0, 31160, 0, 0, 0, 80904, 0, 0, 0, 202260, 0, 0, 77760, 0, 1713, 0, 0, 0, 0, 0, 0, 32208, 0, 0, 0, 136296, 0, 0, 2855, 0, 161040, 0, 247848, 0, 0, 0, 0, 0, 0, 0, 471700, 0, 0, 0], "012304510234102132010": [0, 0, 0, -17952, 108352, 0, 0, 0, 0, 108352, 0, 162848, 0, 175740, 0, 0, 387008, 0, 0, 0, 0, 0, 0, 0, 0, 33780, 0, 6692, 0, 0, 13532, 0, 0, 1629, 42225, 0, 0, 0, 104748, 0, 0, 42225, 0, 2124, 0, 0, 0, 0, 0, 0, 18636, 0, 0, 0, 69348, 5647, 0, 0, 0, 82560, 0, 114864, 0, 0, 0, 5984, 0, 0, 0, 247680, 0, 0, 0], "012304510234102310210": [-2904, 0, 0, 1880, 27928, 0, 0, 0, 0, 27928, 0, 44072, 0, 52598, 0, 0, 124696, 0, 0, 0, 0, 0, 0, 0, 0, 10008, 0, 3026, 0, 0, 5584, 33396, 0, 20079, 3435, 0, 0, 0, 0, 0, 0, 11784, 0, 282, 0, 0, 0, 21720, 0, 19548, 0, 0, 0, 0, 0, 0, 0, 470, 0, 26064, 0, 39096, 0, 0, 0, 0, 0, 0, 0, 76312, 0, 0, 0], "012304510234102312010": [-18546, 0, 0, 16260, 145180, 0, 0, 0, 0, 145180, 0, 227864, 0, 275721, 0, 0, 637268, 0, 0, 0, 0, 0, 9048, 0, 0, 53706, 0, 17411, 0, 0, 24602, 0, 0, 0, 64758, 0, 0, 0, 171168, 0, 0, 62496, 0, 2439, 0, 0, 0, 0, 0, 0, 25356, 0, 0, 0, 113190, 0, 0, 4065, 0, 135828, 0, 203742, 0, 0, 0, 0, 0, 0, 0, 391224, 0, 0, 0], "012304510234120103210": [-4728, 0, 2820, 0, 40016, 0, 0, 0, 0, 40016, 0, 62944, 0, 76596, 0, 0, 181312, 0, 0, 0, 0, 0, 0, 0, 0, 14616, 0, 4612, 0, 0, 8128, 48732, 0, 29253, 4905, 0, 0, 0, 0, 0, 0, 17088, 0, 564, 0, 0, 0, 31680, 0, 29076, 0, 0, 0, 0, 0, 0, 0, 0, 0, 36888, 0, 55332, 0, 0, 0, 0, 0, 0, 0, 110664, 0, 0, 0], "012304510234120130210": [0, 0, -22128, 0, 193664, 0, 0, 0, 0, 193664, 0, 298816, 0, 334164, 0, 0, 772648, 0, 0, 0, 0, 7692, 0, 0, 0, 63972, 0, 15556, 0, 0, 29860, 0, 0, 0, 81888, 0, 0, 0, 204720, 0, 0, 79965, 0, 2412, 0, 0, 0, 0, 0, 0, 39048, 0, 0, 0, 139512, 8547, 0, 0, 0, 161052, 0, 245424, 0, 0, 0, 0, 0, 0, 0, 483156, 0, 0, 0], "012304510234120132010": [0, 0, -11799, 0, 102764, 0, 0, 0, 0, 102764, 0, 158332, 0, 159357, 0, 0, 358360, 0, 0, 0, 0, 0, 0, 0, 0, 30264, 0, 4573, 0, 0, 12610, 0, 0, 0, 37830, 0, 0, 0, 94575, 0, 0, 37830, 0, 5133, 0, 0, 0, 65928, 0, 41733, 0, 0, 0, 0, 0, 9366, 5004, 0, 0, 76854, 0, 115281, 0, 0, 0, 0, 0, 0, 0, 230562, 0, 0, 0], "012304510234120310210": [0, 0, -15504, 0, 111920, 0, 0, 0, 0, 111920, 0, 161824, 0, 155372, 0, 0, 304576, 0, 0, 0, 0, 0, 0, 0, 0, 31848, 0, 3868, 0, 0, 0, 3700, 0, 0, 30368, 0, 0, 0, 75920, 11356, 0, 31293, 0, 3308, 0, 0, 0, 0, 0, 0, 20292, 0, 0, 0, 63360, 8011, 0, 0, 0, 69416, 0, 104124, 0, 0, 0, 0, 0, 0, 0, 208248, 0, 0, 0], "012304510234120312010": [0, 0, -300, 0, 3600, 0, 0, 0, 0, 3600, 0, 6000, 0, 6480, 0, 0, 18240, 0, 0, 0, 0, 0, 3852, 0, 0, 900, 0, 0, 0, 0, 1980, 0, 0, 0, 2088, 0, 0, 0, 5220, 0, 0, 1125, 0, 0, 0, 0, 0, 2160, 0, 9156, 1656, 0, 0, 0, 0, 75, 200, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3640, 0, 0, 10920, 0, 0, 0], "012304510234123010210": [0, 0, -2064, 0, 15104, 0, 0, 0, 0, 15104, 0, 21952, 0, 27324, 0, 0, 55168, 0, 0, 0, 0, 0, 0, 0, 0, 5412, 0, 1636, 0, 0, 1900, 0, 0, 1065, 6765, 0, 0, 0, 16380, 0, 0, 6765, 0, 780, 0, 0, 0, 9108, 0, 10680, 0, 0, 0, 0, 0, 1491, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11712, 0, 0, 35136, 0, 0, 0], "012304510234123012010": [0, 0, -2064, 0, 15104, 0, 0, 0, 0, 15104, 0, 21952, 0, 27324, 0, 0, 55168, 0, 0, 0, 0, 0, 0, 0, 0, 5412, 0, 1636, 0, 0, 1900, 0, 0, 1065, 6765, 0, 0, 0, 16380, 0, 0, 6765, 0, 780, 0, 0, 0, 9108, 0, 10680, 0, 0, 0, 0, 0, 1491, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11712, 0, 0, 35136, 0, 0, 0], "012304512010321043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304512010321403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512010321430210": [-4627, 5478, 0, 0, 5202, 0, 0, 0, 0, 5202, 0, 10032, 0, 0, 0, 0, 0, 0, 0, 5202, 0, 2520, 0, 0, 0, 1055, 0, 0, 982, 0, 1104, 0, 0, 0, 792, 0, 0, 0, 122, 0, 2781, 162, 0, 168, 0, 0, 0, 0, 210, 0, 0, 0, 0, 0, 0, 210, 420, 0, 0, 0, 840, 0, 0, 0, 0, 0, 840, 0, 0, 0, 0, 0, 0], "012304512010321432010": [-13215, 12114, 0, 0, 26856, 0, 0, 0, 0, 17496, 0, 34992, 0, 0, 0, 0, 0, 0, 0, 36216, 0, 0, 17136, 0, 0, 2643, 0, 0, 6924, 0, 7140, 0, 0, 0, 4284, 0, 0, 0, 216, 0, 11401, 0, 0, 936, 0, 0, 0, 0, 3504, 0, 0, 0, 0, 0, 3632, 0, 390, 1560, 0, 0, 0, 0, 1560, 0, 0, 0, 0, 3120, 0, 0, 3120, 0, 0], "012304512010324103210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512010324130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512010324132010": [-6, 6, 0, 0, 12, 0, 0, 0, 0, 12, 0, 18, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0], "012304512010324310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512010324312010": [-99, 114, 0, 0, 168, 0, 0, 0, 0, 168, 0, 312, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 39, 0, 0, 12, 6, 6, 0, 0, 12, 24, 0, 0, 0, 0, 0, 69, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 84, 0, 0, 0], "012304512010342310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512010342312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013021043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304512013021403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013021430210": [-1182, 1404, 0, 0, 1512, 0, 0, 0, 0, 1512, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 720, 0, 0, 0, 294, 0, 0, 336, 9, 327, 0, 0, 0, 252, 0, 0, 0, 0, 0, 814, 72, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 80, 0, 60, 0, 0, 0, 240, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0], "012304512013021432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304512013024103210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013024130210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013024132010": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512013024310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013024312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013042310210": [-1683, 1938, 0, 0, 3024, 0, 0, 0, 0, 3024, 0, 5640, 0, 0, 0, 0, 0, 840, 0, 0, 2664, 0, 1632, 0, 0, 663, 0, 0, 372, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 561, 408, 0, 0, 0, 0, 0, 444, 0, 0, 60, 0, 0, 0, 0, 0, 182, 0, 0, 0, 0, 1332, 0, 0, 0, 0, 364, 0, 0, 1092, 0, 0, 0], "012304512013042312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013201043210": [-8, 0, 0, 0, 168, 0, 0, 0, 0, 168, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 40, 0, 0, 8, 39, 9, 40, 0, 0, 20, 0, 0, 0, 0, 0, 36, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0], "012304512013201403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013201430210": [-1182, 1404, 0, 0, 1512, 0, 0, 0, 0, 1512, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 720, 0, 0, 0, 294, 0, 0, 336, 9, 327, 0, 0, 0, 252, 0, 0, 0, 0, 0, 814, 72, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 80, 0, 60, 0, 0, 0, 240, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0], "012304512013201432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304512013204103210": [-27, 30, 0, 0, 72, 0, 0, 0, 0, 72, 0, 132, 0, 0, 0, 36, 0, 0, 0, 24, 0, 36, 0, 0, 0, 15, 0, 0, 12, 24, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 9, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 48, 0, 0, 0], "012304512013204130210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013204132010": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512013204310210": [-4789, 5454, 0, 0, 9048, 0, 0, 0, 0, 9048, 0, 16632, 0, 0, 0, 0, 0, 864, 0, 0, 0, 0, 560, 0, 0, 2129, 0, 0, 532, 100, 0, 0, 0, 0, 1324, 0, 0, 0, 0, 0, 3803, 1464, 0, 0, 0, 0, 0, 288, 0, 0, 112, 0, 0, 0, 0, 0, 754, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1508, 0, 0, 4524, 0, 0, 0], "012304512013204312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013240103210": [-7809, 8718, 0, 0, 17232, 0, 0, 0, 0, 17232, 0, 31200, 0, 0, 0, 0, 0, 0, 936, 0, 0, 1920, 0, 0, 0, 4173, 0, 0, 540, 72, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 0, 7243, 3264, 0, 0, 0, 160, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 1354, 0, 0, 640, 0, 0, 0, 0, 0, 0, 2388, 0, 0, 9084, 0, 0, 0], "012304512013240130210": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512013240132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013240310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013240312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512013243010210": [-3575, 4290, 0, 0, 3432, 0, 0, 0, 0, 3432, 0, 6864, 0, 0, 0, 0, 0, 0, 0, 3432, 0, 0, 480, 0, 0, 715, 0, 0, 572, 0, 0, 0, 1008, 0, 888, 0, 0, 0, 1648, 0, 1573, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 572, 0, 286, 0, 0, 0, 0, 1716, 0, 0, 0, 0, 572, 0, 0, 1716, 0, 0, 0], "012304512013243012010": [-875, 1050, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1680, 0, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 96, 0, 175, 0, 0, 140, 0, 0, 0, 240, 0, 216, 0, 0, 0, 400, 0, 385, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 70, 0, 0, 0, 0, 420, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304512013402310210": [-120, 138, 0, 0, 258, 0, 0, 0, 0, 258, 0, 486, 0, 0, 0, 156, 0, 54, 0, 0, 0, 0, 0, 0, 0, 48, 0, 0, 66, 39, 0, 0, 0, 15, 30, 0, 0, 0, 0, 0, 85, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 78, 0, 0, 0, 0, 0, 0, 0, 156, 0, 0, 0], "012304512013402312010": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512013420310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013420312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512013423010210": [-567, 642, 0, 0, 1128, 0, 0, 0, 0, 1128, 0, 2064, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 672, 267, 0, 0, 60, 72, 0, 96, 0, 0, 0, 0, 0, 0, 0, 0, 413, 192, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 94, 0, 0, 0, 0, 84, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0], "012304512013423012010": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 29, 0, 0, 4, 4, 0, 0, 0, 0, 8, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512031021043210": [-24, 0, 0, 0, 408, 0, 0, 0, 0, 408, 0, 672, 0, 0, 0, 0, 0, 0, 0, 0, 168, 0, 0, 0, 0, 102, 0, 0, 0, 93, 3, 96, 0, 0, 42, 0, 0, 0, 0, 18, 78, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0], "012304512031021403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031021430210": [-60, 72, 0, 0, 72, 0, 0, 0, 0, 72, 0, 144, 0, 0, 0, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 12, 0, 0, 24, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 40, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012304512031021432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304512031024103210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031024130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031024132010": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512031024310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031024312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031042103210": [-15275, 17106, 0, 0, 29640, 0, 0, 0, 0, 29640, 0, 53160, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2560, 0, 0, 0, 7195, 0, 0, 860, 860, 0, 0, 0, 0, 3968, 0, 0, 0, 0, 756, 11705, 4608, 0, 0, 0, 160, 0, 0, 0, 0, 256, 0, 0, 0, 0, 0, 2310, 0, 0, 0, 0, 0, 640, 0, 0, 0, 4940, 0, 0, 14820, 0, 0, 0], "012304512031042130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031042132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031042310210": [-1683, 1938, 0, 0, 3024, 0, 0, 0, 0, 3024, 0, 5640, 0, 0, 0, 0, 0, 840, 0, 0, 2664, 0, 1632, 0, 0, 663, 0, 0, 372, 792, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 561, 408, 0, 0, 0, 0, 0, 444, 0, 0, 60, 0, 0, 0, 0, 0, 182, 0, 0, 0, 0, 1332, 0, 0, 0, 0, 364, 0, 0, 1092, 0, 0, 0], "012304512031042312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031201043210": [-8, 0, 0, 0, 168, 0, 0, 0, 0, 168, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 40, 0, 0, 8, 39, 9, 40, 0, 0, 20, 0, 0, 0, 0, 0, 36, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0], "012304512031201403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031201430210": [-1182, 1404, 0, 0, 1512, 0, 0, 0, 0, 1512, 0, 2952, 0, 0, 0, 0, 0, 0, 0, 1512, 0, 720, 0, 0, 0, 294, 0, 0, 336, 9, 327, 0, 0, 0, 252, 0, 0, 0, 0, 0, 814, 72, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 80, 0, 60, 0, 0, 0, 240, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 0], "012304512031201432010": [-4995, 4554, 0, 0, 10224, 0, 0, 0, 0, 6624, 0, 13248, 0, 0, 0, 0, 0, 0, 0, 13824, 0, 0, 6480, 0, 0, 999, 0, 0, 2628, 0, 2724, 96, 0, 0, 1596, 0, 0, 0, 0, 0, 4325, 0, 0, 360, 0, 0, 0, 0, 1320, 0, 0, 0, 0, 0, 1360, 0, 150, 600, 0, 0, 0, 0, 600, 0, 0, 0, 0, 1200, 0, 0, 1200, 0, 0], "012304512031204103210": [-393, 438, 0, 0, 936, 0, 0, 0, 0, 936, 0, 1704, 0, 0, 144, 0, 0, 0, 0, 48, 0, 144, 0, 0, 0, 213, 0, 0, 84, 12, 0, 0, 0, 0, 132, 0, 0, 0, 0, 0, 351, 168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 58, 0, 0, 0, 0, 0, 0, 0, 0, 0, 116, 0, 0, 492, 0, 0, 0], "012304512031204130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031204132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031204310210": [-4789, 5454, 0, 0, 9048, 0, 0, 0, 0, 9048, 0, 16632, 0, 0, 0, 0, 0, 864, 0, 0, 0, 0, 560, 0, 0, 2129, 0, 0, 532, 100, 0, 0, 0, 0, 1324, 0, 0, 0, 0, 0, 3803, 1464, 0, 0, 0, 0, 0, 288, 0, 0, 112, 0, 0, 0, 0, 0, 754, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1508, 0, 0, 4524, 0, 0, 0], "012304512031204312010": [-1235, 1410, 0, 0, 2280, 0, 0, 0, 0, 2280, 0, 4200, 0, 0, 0, 0, 0, 240, 0, 0, 0, 0, 0, 112, 0, 535, 0, 0, 140, 20, 0, 0, 0, 0, 332, 0, 0, 0, 0, 0, 965, 360, 0, 0, 0, 0, 0, 80, 0, 0, 0, 0, 0, 0, 0, 0, 190, 0, 0, 0, 0, 0, 0, 0, 0, 0, 380, 0, 0, 1140, 0, 0, 0], "012304512031240103210": [-7809, 8718, 0, 0, 17232, 0, 0, 0, 0, 17232, 0, 31200, 0, 0, 0, 0, 0, 0, 936, 0, 0, 1920, 0, 0, 0, 4173, 0, 0, 540, 72, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 0, 7243, 3264, 0, 0, 0, 160, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 1354, 0, 0, 640, 0, 0, 0, 0, 0, 0, 2388, 0, 0, 9084, 0, 0, 0], "012304512031240130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031240132010": [-765, 870, 0, 0, 1440, 0, 0, 0, 0, 1440, 0, 2640, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 96, 0, 345, 0, 0, 60, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 615, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 780, 0, 0, 0], "012304512031240310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031240312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031243010210": [-3575, 4290, 0, 0, 3432, 0, 0, 0, 0, 3432, 0, 6864, 0, 0, 0, 0, 0, 0, 0, 3432, 0, 0, 480, 0, 0, 715, 0, 0, 572, 0, 0, 0, 1008, 0, 888, 0, 0, 0, 1648, 0, 1573, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 572, 0, 286, 0, 0, 0, 0, 1716, 0, 0, 0, 0, 572, 0, 0, 1716, 0, 0, 0], "012304512031243012010": [-875, 1050, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1680, 0, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 96, 0, 175, 0, 0, 140, 0, 0, 0, 240, 0, 216, 0, 0, 0, 400, 0, 385, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 70, 0, 0, 0, 0, 420, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304512031402103210": [-11873, 13326, 0, 0, 25104, 0, 0, 0, 0, 25104, 0, 45600, 0, 0, 0, 0, 0, 1512, 0, 0, 0, 2560, 0, 0, 0, 6061, 0, 0, 860, 104, 0, 0, 0, 0, 3968, 0, 0, 0, 0, 0, 10571, 4608, 0, 0, 0, 160, 0, 0, 0, 0, 256, 0, 0, 0, 0, 0, 2058, 0, 0, 0, 0, 0, 640, 0, 0, 0, 4436, 0, 0, 13308, 0, 0, 0], "012304512031402130210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 18, 0, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304512031402132010": [-1155, 1314, 0, 0, 1800, 0, 0, 0, 0, 1800, 0, 3240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 435, 0, 0, 60, 60, 0, 0, 0, 0, 192, 0, 0, 0, 0, 84, 705, 192, 0, 0, 0, 0, 0, 0, 0, 160, 64, 0, 0, 0, 0, 0, 150, 0, 0, 0, 0, 0, 0, 0, 0, 0, 300, 0, 0, 900, 0, 0, 0], "012304512031402310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512031402312010": [-765, 870, 0, 0, 1440, 0, 0, 0, 0, 1440, 0, 2640, 0, 0, 0, 0, 0, 120, 0, 0, 0, 0, 0, 96, 0, 345, 0, 0, 60, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 615, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 130, 0, 0, 0, 0, 0, 0, 0, 0, 0, 260, 0, 0, 780, 0, 0, 0], "012304512031420103210": [-9915, 11058, 0, 0, 20040, 0, 0, 0, 0, 20040, 0, 35880, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1920, 0, 0, 0, 4875, 0, 0, 540, 540, 0, 0, 0, 0, 2784, 0, 0, 0, 0, 468, 7945, 3264, 0, 0, 0, 160, 0, 0, 0, 0, 128, 0, 0, 0, 0, 0, 1510, 0, 0, 640, 0, 0, 0, 0, 0, 0, 2700, 0, 0, 10020, 0, 0, 0], "012304512031420130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031420132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031420310210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031420312010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512031423010210": [-3575, 4290, 0, 0, 3432, 0, 0, 0, 0, 3432, 0, 6864, 0, 0, 0, 0, 0, 0, 0, 3432, 0, 0, 480, 0, 0, 715, 0, 0, 572, 0, 0, 0, 1008, 0, 888, 0, 0, 0, 1648, 0, 1573, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 572, 0, 286, 0, 0, 0, 0, 1716, 0, 0, 0, 0, 572, 0, 0, 1716, 0, 0, 0], "012304512031423012010": [-875, 1050, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1680, 0, 0, 0, 0, 0, 0, 0, 840, 0, 0, 0, 96, 0, 175, 0, 0, 140, 0, 0, 0, 240, 0, 216, 0, 0, 0, 400, 0, 385, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 70, 0, 0, 0, 0, 420, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304512034102103210": [-32, 0, 0, 0, 564, 0, 0, 0, 0, 564, 0, 936, 0, 0, 720, 0, 1116, 0, 0, 0, 0, 0, 0, 0, 0, 136, 0, 0, 20, 0, 0, 340, 0, 327, 59, 0, 0, 0, 0, 24, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 20, 0, 0, 0, 0, 360, 0, 0, 0, 0, 40, 0, 0, 840, 0, 0, 0], "012304512034102130210": [-3, 0, 0, 0, 60, 0, 0, 0, 0, 60, 0, 102, 0, 6, 84, 0, 138, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 3, 0, 0, 9, 18, 0, 0, 0, 42, 0, 0, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 4, 0, 0, 0, 0, 42, 0, 0, 0, 0, 5, 0, 0, 99, 0, 0, 0], "012304512034102132010": [-201, 48, 0, 0, 3252, 0, 0, 0, 0, 3252, 0, 5538, 0, 0, 4270, 0, 7928, 0, 0, 0, 0, 0, 0, 0, 0, 813, 0, 0, 0, 0, 205, 0, 0, 351, 966, 0, 0, 0, 2340, 0, 0, 966, 0, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 785, 0, 220, 0, 0, 440, 0, 2795, 0, 0, 0, 0, 0, 0, 0, 5590, 0, 0, 0], "012304512034102310210": [-32, 0, 0, 0, 564, 0, 0, 0, 0, 564, 0, 936, 0, 0, 720, 0, 1116, 0, 0, 0, 0, 0, 0, 0, 0, 136, 0, 0, 20, 0, 0, 340, 0, 327, 59, 0, 0, 0, 0, 24, 0, 144, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 20, 0, 0, 0, 0, 360, 0, 0, 0, 0, 40, 0, 0, 840, 0, 0, 0], "012304512034102312010": [-201, 48, 0, 0, 3252, 0, 0, 0, 0, 3252, 0, 5538, 0, 0, 4270, 0, 7928, 0, 0, 0, 0, 0, 0, 0, 0, 813, 0, 0, 0, 0, 205, 0, 0, 351, 966, 0, 0, 0, 2340, 0, 0, 966, 0, 0, 0, 0, 0, 0, 0, 0, 88, 0, 0, 0, 785, 0, 220, 0, 0, 440, 0, 2795, 0, 0, 0, 0, 0, 0, 0, 5590, 0, 0, 0], "012304512034120103210": [-18, 0, -60, 0, 1080, 0, 0, 0, 0, 1080, 0, 1812, 0, 0, 1404, 0, 2496, 0, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 0, 0, 54, 756, 0, 738, 144, 0, 0, 0, 0, 0, 0, 333, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 234, 15, 64, 0, 0, 0, 0, 702, 0, 0, 0, 0, 128, 0, 0, 1788, 0, 0, 0], "012304512034120130210": [-30, 0, 30, 0, 216, 0, 0, 0, 0, 216, 0, 372, 0, 0, 288, 0, 534, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 18, 0, 0, 6, 60, 0, 0, 0, 162, 0, 0, 60, 0, 6, 0, 0, 0, 48, 0, 72, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 144, 0, 0, 0, 0, 29, 0, 0, 375, 0, 0, 0], "012304512034120132010": [-18, 0, -60, 0, 1080, 0, 0, 0, 0, 1080, 0, 1812, 0, 0, 1404, 0, 2496, 0, 0, 0, 0, 0, 0, 0, 0, 270, 0, 0, 0, 0, 54, 0, 0, 171, 333, 0, 0, 0, 756, 0, 0, 333, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 234, 15, 64, 0, 0, 0, 0, 702, 0, 0, 0, 0, 128, 0, 0, 1788, 0, 0, 0], "012304512034120310210": [-30, 0, 30, 0, 216, 0, 0, 0, 0, 216, 0, 372, 0, 0, 288, 0, 534, 0, 0, 0, 0, 0, 0, 0, 0, 54, 0, 0, 0, 0, 18, 0, 0, 6, 60, 0, 0, 0, 162, 0, 0, 60, 0, 6, 0, 0, 0, 48, 0, 72, 0, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 144, 0, 0, 0, 0, 29, 0, 0, 375, 0, 0, 0], "012304512034120312010": [-684, 0, -300, 0, 14688, 0, 0, 0, 0, 14688, 0, 24072, 0, 0, 18360, 0, 30192, 0, 0, 0, 0, 0, 0, 0, 0, 3672, 0, 0, 0, 0, 0, 0, 0, 1989, 3933, 0, 0, 0, 9180, 648, 0, 3933, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 3060, 75, 680, 0, 0, 0, 0, 9180, 0, 0, 0, 0, 1360, 0, 0, 22440, 0, 0, 0], "012304512034123010210": [-21, 0, 0, 0, 420, 0, 0, 0, 0, 420, 0, 714, 0, 0, 555, 0, 1026, 0, 0, 21, 0, 0, 0, 0, 0, 105, 0, 0, 0, 0, 30, 0, 0, 15, 126, 0, 0, 0, 318, 0, 0, 126, 0, 0, 0, 0, 0, 96, 0, 144, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 288, 0, 0, 0, 0, 56, 0, 0, 723, 0, 0, 0], "012304512034123012010": [-684, 0, -300, 0, 14688, 0, 0, 0, 0, 14688, 0, 24072, 0, 0, 18360, 0, 30192, 0, 0, 0, 0, 0, 0, 0, 0, 3672, 0, 0, 0, 0, 0, 0, 0, 1989, 3933, 0, 0, 0, 9180, 648, 0, 3933, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 0, 3060, 75, 680, 0, 0, 0, 0, 9180, 0, 0, 0, 0, 1360, 0, 0, 22440, 0, 0, 0], "012304512301021043210": [-8, 0, 0, 0, 168, 0, 0, 0, 0, 168, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 40, 0, 0, 8, 39, 9, 40, 0, 0, 20, 0, 0, 0, 0, 0, 36, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0], "012304512301021403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301021430210": [-90, 44, 80, 0, 72, 0, 0, 0, 0, 72, 0, 144, 0, 0, 48, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 18, 0, 0, 0, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 50, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0], "012304512301021432010": [-33669, 24894, 0, 0, 94788, 0, 0, 0, 0, 76788, 0, 112032, 0, 0, 0, 0, 0, 0, 0, 112788, 0, 0, 52128, 0, 0, 19197, 0, 0, 0, 0, 948, 0, 0, 0, 13032, 0, 0, 0, 948, 20772, 32311, 0, 0, 1800, 0, 0, 0, 0, 11532, 0, 0, 0, 0, 0, 13376, 0, 750, 3000, 0, 0, 0, 0, 3000, 0, 0, 0, 0, 6000, 0, 0, 6000, 0, 0], "012304512301024103210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301024130210": [-335, 378, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 74, 0, 0, 0, 0, 18, 235, 84, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512301024132010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301024310210": [-1709, 1950, 0, 0, 3096, 0, 0, 0, 0, 3096, 0, 5688, 0, 0, 0, 0, 0, 0, 0, 0, 384, 0, 496, 0, 0, 745, 0, 0, 116, 116, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 1203, 504, 0, 0, 0, 32, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 258, 0, 0, 0, 128, 0, 0, 0, 0, 0, 644, 0, 0, 1548, 0, 0, 0], "012304512301024312010": [-495, 570, 0, 0, 840, 0, 0, 0, 0, 840, 0, 1560, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 48, 0, 195, 0, 0, 60, 30, 30, 0, 0, 0, 108, 0, 0, 0, 0, 0, 345, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 0, 0, 420, 0, 0, 0], "012304512301042103210": [-831, 930, 0, 0, 1560, 0, 0, 0, 0, 1560, 0, 2784, 0, 0, 108, 0, 0, 0, 0, 0, 0, 132, 0, 0, 0, 390, 0, 0, 0, 54, 0, 0, 0, 0, 213, 0, 0, 0, 0, 45, 632, 246, 0, 0, 0, 20, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 128, 0, 0, 80, 0, 0, 0, 0, 0, 0, 216, 0, 0, 780, 0, 0, 0], "012304512301042130210": [-6855, 7746, 0, 0, 11520, 0, 0, 0, 0, 11520, 0, 20640, 0, 0, 960, 0, 0, 0, 0, 0, 0, 0, 660, 0, 0, 2880, 0, 0, 0, 480, 0, 0, 0, 0, 1413, 0, 0, 0, 0, 411, 4640, 1578, 0, 0, 0, 80, 0, 0, 0, 0, 196, 0, 0, 0, 0, 0, 1040, 0, 0, 320, 0, 0, 0, 0, 0, 0, 1920, 0, 0, 5760, 0, 0, 0], "012304512301042132010": [-345, 390, 0, 0, 600, 0, 0, 0, 0, 600, 0, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 32, 0, 145, 0, 0, 20, 20, 0, 0, 0, 0, 72, 0, 0, 0, 0, 20, 235, 80, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 50, 0, 0, 0, 0, 0, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012304512301042310210": [-420, 478, 0, 0, 752, 0, 0, 0, 0, 752, 0, 1374, 0, 0, 248, 0, 0, 264, 0, 0, 878, 0, 520, 0, 0, 188, 0, 0, 0, 256, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 140, 130, 0, 0, 0, 0, 0, 105, 0, 0, 41, 0, 0, 0, 0, 0, 82, 0, 0, 0, 0, 315, 0, 0, 0, 0, 164, 0, 0, 244, 0, 0, 0], "012304512301042312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301201043210": [-8, 0, 0, 0, 168, 0, 0, 0, 0, 168, 0, 288, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 0, 0, 0, 40, 0, 0, 8, 39, 9, 40, 0, 0, 20, 0, 0, 0, 0, 0, 36, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0], "012304512301201403210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301201430210": [-90, 44, 80, 0, 72, 0, 0, 0, 0, 72, 0, 144, 0, 0, 48, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 18, 0, 0, 0, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 50, 0, 0, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 0], "012304512301201432010": [-28548, 20826, 0, 0, 81252, 0, 0, 0, 0, 65412, 0, 95346, 0, 0, 0, 0, 0, 0, 0, 97092, 0, 0, 44280, 0, 0, 16353, 0, 0, 0, 0, 948, 948, 0, 0, 10833, 0, 0, 0, 0, 17739, 27571, 0, 0, 1584, 0, 0, 0, 0, 9750, 0, 0, 0, 0, 0, 11240, 0, 660, 2640, 0, 0, 0, 0, 2640, 0, 0, 0, 0, 5280, 0, 0, 5280, 0, 0], "012304512301204103210": [-2391, 2706, 0, 0, 4776, 0, 0, 0, 0, 4776, 0, 8736, 0, 0, 0, 0, 0, 0, 0, 0, 0, 480, 0, 0, 0, 1131, 0, 0, 252, 135, 117, 0, 0, 0, 696, 0, 0, 0, 0, 0, 1957, 816, 0, 0, 0, 40, 0, 0, 0, 0, 32, 0, 0, 0, 0, 0, 358, 0, 0, 160, 0, 0, 0, 0, 0, 0, 636, 0, 0, 2388, 0, 0, 0], "012304512301204130210": [-643, 738, 0, 0, 1128, 0, 0, 0, 0, 1128, 0, 2088, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 80, 0, 0, 263, 0, 0, 76, 40, 36, 0, 0, 0, 148, 0, 0, 0, 0, 0, 461, 168, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 0, 0, 0, 94, 0, 0, 0, 0, 0, 0, 0, 0, 0, 188, 0, 0, 564, 0, 0, 0], "012304512301204132010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301204310210": [-1709, 1950, 0, 0, 3096, 0, 0, 0, 0, 3096, 0, 5688, 0, 0, 0, 0, 0, 0, 0, 0, 384, 0, 496, 0, 0, 745, 0, 0, 116, 116, 0, 0, 0, 0, 380, 0, 0, 0, 0, 0, 1203, 504, 0, 0, 0, 32, 0, 0, 0, 0, 48, 0, 0, 0, 0, 0, 258, 0, 0, 0, 128, 0, 0, 0, 0, 0, 644, 0, 0, 1548, 0, 0, 0], "012304512301204312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301240103210": [-11873, 13326, 0, 0, 25104, 0, 0, 0, 0, 25104, 0, 45600, 0, 0, 0, 0, 0, 0, 1512, 0, 0, 2560, 0, 0, 0, 6061, 0, 0, 860, 104, 0, 0, 0, 0, 3968, 0, 0, 0, 0, 0, 10571, 4608, 0, 0, 0, 160, 0, 0, 0, 0, 256, 0, 0, 0, 0, 0, 2058, 0, 0, 0, 0, 0, 640, 0, 0, 0, 4436, 0, 0, 13308, 0, 0, 0], "012304512301240130210": [-127, 144, 0, 0, 246, 0, 0, 0, 0, 246, 0, 450, 0, 0, 0, 0, 0, 0, 18, 0, 0, 0, 20, 0, 0, 59, 0, 0, 10, 1, 0, 0, 0, 0, 37, 0, 0, 0, 0, 0, 104, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 22, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44, 0, 0, 132, 0, 0, 0], "012304512301240132010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301240310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301240312010": [-3267, 3734, 0, 0, 5596, 0, 0, 0, 0, 5596, 0, 10260, 0, 0, 640, 0, 0, 0, 588, 0, 0, 0, 0, 296, 0, 1399, 0, 0, 0, 26, 0, 0, 0, 0, 858, 0, 0, 0, 0, 0, 2519, 932, 0, 0, 0, 40, 0, 0, 0, 0, 64, 0, 0, 0, 0, 0, 582, 0, 0, 0, 0, 0, 160, 0, 0, 0, 1244, 0, 0, 3092, 0, 0, 0], "012304512301243010210": [-3575, 4290, 0, 0, 3432, 0, 0, 0, 0, 3432, 0, 6864, 0, 0, 0, 0, 0, 0, 0, 3432, 0, 0, 480, 0, 0, 715, 0, 0, 572, 0, 0, 0, 1008, 0, 888, 0, 0, 0, 1648, 0, 1573, 0, 0, 0, 0, 0, 0, 0, 0, 0, 96, 0, 0, 0, 572, 0, 286, 0, 0, 0, 0, 1716, 0, 0, 0, 0, 572, 0, 0, 1716, 0, 0, 0], "012304512301243012010": [-615, 690, 0, 0, 1320, 0, 0, 0, 0, 1320, 0, 2400, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 96, 0, 315, 0, 0, 60, 0, 0, 0, 0, 0, 216, 0, 0, 0, 0, 0, 565, 240, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 110, 0, 0, 0, 0, 60, 0, 0, 0, 0, 220, 0, 0, 660, 0, 0, 0], "012304512301402103210": [-15951, 17958, 0, 0, 31692, 0, 0, 0, 0, 31692, 0, 57468, 0, 0, 2736, 0, 0, 2556, 0, 0, 0, 3264, 0, 0, 0, 7923, 0, 0, 0, 0, 0, 0, 180, 0, 5280, 0, 0, 0, 0, 0, 14117, 5916, 0, 0, 0, 500, 0, 0, 0, 0, 400, 0, 0, 0, 0, 0, 2810, 0, 0, 2000, 0, 0, 0, 0, 0, 0, 4620, 0, 0, 17124, 0, 0, 0], "012304512301402130210": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301402132010": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301402310210": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301402312010": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301420103210": [-1701, 1926, 0, 0, 3216, 0, 0, 0, 0, 3216, 0, 5856, 0, 0, 0, 0, 0, 840, 392, 0, 0, 1344, 0, 0, 0, 801, 0, 0, 12, 776, 0, 960, 0, 0, 0, 0, 0, 0, 0, 0, 567, 576, 0, 0, 0, 224, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 114, 0, 0, 448, 0, 0, 0, 0, 0, 0, 228, 0, 0, 2028, 0, 0, 0], "012304512301420130210": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 24, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301420132010": [-153, 174, 0, 0, 288, 0, 0, 0, 0, 288, 0, 528, 0, 0, 0, 0, 0, 24, 24, 0, 0, 0, 0, 0, 0, 69, 0, 0, 12, 0, 0, 0, 0, 24, 48, 0, 0, 0, 0, 0, 123, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 52, 0, 0, 156, 0, 0, 0], "012304512301420310210": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301420312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512301423010210": [-312, 366, 0, 0, 384, 0, 0, 0, 0, 384, 0, 726, 0, 0, 108, 0, 0, 0, 0, 182, 0, 0, 0, 0, 0, 96, 0, 0, 0, 131, 0, 168, 0, 117, 0, 0, 0, 0, 0, 0, 65, 42, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 29, 0, 50, 0, 0, 100, 0, 187, 0, 0, 0, 0, 0, 0, 0, 192, 0, 0, 0], "012304512301423012010": [-333, 382, 0, 0, 548, 0, 0, 0, 0, 548, 0, 1008, 0, 0, 98, 0, 0, 0, 0, 82, 0, 0, 0, 0, 0, 137, 0, 0, 0, 8, 0, 0, 0, 14, 88, 0, 0, 0, 0, 0, 253, 88, 0, 0, 0, 0, 0, 18, 0, 0, 14, 0, 0, 0, 0, 0, 62, 0, 0, 124, 0, 178, 0, 0, 0, 0, 0, 0, 0, 274, 0, 0, 0], "012304512304102103210": [-177, 198, 0, 0, 372, 0, 0, 0, 0, 372, 0, 672, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 0, 0, 93, 0, 0, 0, 0, 12, 12, 0, 45, 69, 0, 0, 0, 0, 0, 159, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 228, 0, 0, 0], "012304512304102130210": [-235, 264, 0, 0, 360, 0, 0, 0, 0, 360, 0, 630, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 90, 0, 0, 0, 10, 0, 0, 0, 0, 37, 0, 0, 10, 0, 9, 140, 42, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 60, 0, 0, 180, 0, 0, 0], "012304512304102132010": [-120, 135, 0, 0, 180, 0, 0, 0, 0, 180, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 45, 0, 0, 0, 5, 0, 0, 0, 0, 18, 0, 0, 5, 0, 5, 70, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 90, 0, 0, 0], "012304512304102310210": [-1797, 1998, 0, 0, 3972, 0, 0, 0, 0, 3972, 0, 7152, 0, 0, 0, 0, 804, 0, 0, 0, 0, 0, 450, 0, 0, 993, 0, 0, 0, 0, 102, 102, 0, 0, 654, 0, 0, 0, 0, 0, 1689, 792, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 796, 0, 0, 2388, 0, 0, 0], "012304512304102312010": [-120, 135, 0, 0, 180, 0, 0, 0, 0, 180, 0, 315, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 45, 0, 0, 0, 5, 0, 0, 0, 0, 18, 0, 0, 5, 0, 5, 70, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 90, 0, 0, 0], "012304512304120103210": [-69, 78, 0, 0, 120, 0, 0, 0, 0, 120, 0, 216, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29, 0, 0, 4, 4, 0, 0, 0, 8, 16, 0, 0, 0, 0, 4, 47, 16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512304120130210": [-1797, 1998, 0, 0, 3972, 0, 0, 0, 0, 3972, 0, 7152, 0, 0, 0, 0, 804, 0, 0, 0, 0, 0, 450, 0, 0, 993, 0, 0, 0, 0, 102, 102, 0, 0, 654, 0, 0, 0, 0, 0, 1689, 792, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 796, 0, 0, 2388, 0, 0, 0], "012304512304120132010": [-177, 198, 0, 0, 372, 0, 0, 0, 0, 372, 0, 672, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 36, 0, 93, 0, 0, 0, 0, 12, 12, 0, 0, 60, 0, 0, 0, 0, 0, 159, 72, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 38, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 228, 0, 0, 0], "012304512304120310210": [-1797, 1998, 0, 0, 3972, 0, 0, 0, 0, 3972, 0, 7152, 0, 0, 0, 0, 804, 0, 0, 0, 0, 0, 450, 0, 0, 993, 0, 0, 0, 0, 102, 102, 0, 0, 654, 0, 0, 0, 0, 0, 1689, 792, 0, 0, 0, 0, 0, 0, 0, 0, 90, 0, 0, 0, 0, 0, 398, 0, 0, 0, 0, 0, 0, 0, 0, 0, 796, 0, 0, 2388, 0, 0, 0], "012304512304120312010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512304123010210": [-5261, 5886, 0, 0, 11544, 0, 0, 0, 0, 11544, 0, 20952, 0, 0, 0, 0, 0, 0, 0, 864, 0, 0, 1072, 0, 0, 2761, 0, 0, 500, 68, 0, 0, 0, 0, 1868, 0, 0, 0, 0, 0, 4867, 2136, 0, 0, 0, 0, 0, 144, 0, 0, 128, 0, 0, 0, 0, 0, 962, 0, 0, 0, 0, 432, 0, 0, 0, 0, 1924, 0, 0, 5772, 0, 0, 0], "012304512304123012010": [-15, 2, 20, 0, 12, 0, 0, 0, 0, 12, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012304512340102103210": [-9, 10, 0, 0, 20, 0, 0, 0, 0, 20, 0, 36, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 1, 1, 0, 0, 2, 4, 0, 0, 0, 0, 0, 9, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 12, 0, 0, 0], "012304512340102130210": [-537, 594, 0, 0, 1236, 0, 0, 0, 0, 1236, 0, 2220, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 120, 0, 0, 309, 0, 0, 0, 60, 54, 0, 0, 0, 222, 0, 0, 0, 0, 0, 549, 252, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0], "012304512340102132010": [-45, 50, 0, 0, 100, 0, 0, 0, 0, 100, 0, 180, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 8, 0, 25, 0, 0, 0, 5, 5, 0, 0, 0, 18, 0, 0, 0, 0, 0, 45, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512340102310210": [-537, 594, 0, 0, 1236, 0, 0, 0, 0, 1236, 0, 2220, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 120, 0, 0, 309, 0, 0, 0, 60, 54, 0, 0, 0, 222, 0, 0, 0, 0, 0, 549, 252, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0], "012304512340102312010": [-45, 50, 0, 0, 100, 0, 0, 0, 0, 100, 0, 180, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 8, 0, 25, 0, 0, 0, 5, 5, 0, 0, 0, 18, 0, 0, 0, 0, 0, 45, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512340120103210": [-6486, 7092, 0, 0, 16248, 0, 0, 0, 0, 16248, 0, 29040, 0, 0, 0, 2424, 0, 0, 0, 0, 0, 1920, 0, 0, 0, 4062, 0, 0, 0, 645, 567, 0, 0, 0, 2976, 0, 0, 0, 0, 0, 7122, 3456, 0, 0, 0, 120, 0, 0, 0, 0, 192, 0, 0, 0, 0, 0, 1436, 0, 0, 0, 0, 0, 480, 0, 0, 0, 3112, 0, 0, 9336, 0, 0, 0], "012304512340120130210": [-537, 594, 0, 0, 1236, 0, 0, 0, 0, 1236, 0, 2220, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 120, 0, 0, 309, 0, 0, 0, 60, 54, 0, 0, 0, 222, 0, 0, 0, 0, 0, 549, 252, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0], "012304512340120132010": [-45, 50, 0, 0, 100, 0, 0, 0, 0, 100, 0, 180, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 8, 0, 25, 0, 0, 0, 5, 5, 0, 0, 0, 18, 0, 0, 0, 0, 0, 45, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 60, 0, 0, 0], "012304512340120310210": [-537, 594, 0, 0, 1236, 0, 0, 0, 0, 1236, 0, 2220, 0, 0, 0, 228, 0, 0, 0, 0, 0, 0, 120, 0, 0, 309, 0, 0, 0, 60, 54, 0, 0, 0, 222, 0, 0, 0, 0, 0, 549, 252, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 122, 0, 0, 0, 0, 0, 0, 0, 0, 0, 244, 0, 0, 732, 0, 0, 0], "012304512340120312010": [-1605, 1770, 0, 0, 3780, 0, 0, 0, 0, 3780, 0, 6780, 0, 0, 0, 660, 0, 0, 600, 0, 0, 0, 0, 168, 0, 945, 0, 0, 0, 30, 0, 0, 0, 0, 738, 0, 0, 0, 0, 0, 1765, 780, 0, 0, 0, 0, 0, 0, 0, 0, 120, 0, 0, 0, 200, 0, 370, 0, 0, 0, 0, 0, 0, 0, 0, 0, 740, 0, 0, 2220, 0, 0, 0], "012304512340123010210": [-5079, 5454, 0, 0, 14316, 0, 0, 0, 0, 14316, 0, 25428, 0, 0, 0, 1500, 0, 0, 0, 1296, 0, 0, 1608, 0, 0, 3579, 0, 0, 0, 102, 0, 0, 0, 0, 2802, 0, 0, 0, 0, 0, 6363, 3204, 0, 0, 0, 0, 0, 216, 0, 0, 192, 0, 0, 0, 0, 0, 1318, 0, 0, 0, 0, 648, 0, 0, 0, 0, 2636, 0, 0, 7908, 0, 0, 0], "012304512340123012010": [-195, 210, 0, 0, 540, 0, 0, 0, 0, 540, 0, 960, 0, 0, 0, 60, 0, 0, 0, 60, 0, 0, 0, 48, 0, 135, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 0, 0, 0, 245, 120, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 50, 0, 0, 0, 0, 30, 0, 0, 0, 0, 100, 0, 0, 300, 0, 0, 0], "012340102103215403210": [0, 0, 0, 0, -36, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 0, 0, 0, 0, 24, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012340102103215430210": [-15528, 0, 0, 0, -5580, 0, 0, 0, 0, 5580, 0, 0, 0, 0, 0, 0, 0, 0, 104328, 0, 0, 48900, 0, 0, 0, 14911, 9089, 0, 0, 0, 4972, 4972, 0, 0, 10982, 0, 0, 0, 0, 16646, 1738, 0, 16306, 7056, 0, 2940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7840, 7530, 11760, 0, 0, 0, 0, 0, 0, 0, 15680, 15060, 0, 0, 0, 1860, 0, 0], "012340102103215432010": [-1743, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10458, 0, 0, 0, 4320, 0, 0, 1892, 1270, 0, 0, 0, 635, 0, 738, 0, 1818, 0, 0, 0, 1004, 2149, 419, 0, 1892, 864, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1080, 1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340102103251432010": [1365, 0, -3432, 0, 0, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 5538, 0, 2790, 0, 0, 2964, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 0, 741, 0, 0, 0, 0, 1235, 0, 0, 585, 0, 0, 0, 342, 171, 0, 0, 495, 0, 0, 1066, 0, 0, 153, 78, 0, 0, 258, 0, 465, 0, 0, 0, 0, 156, 0, 0, 930, 0, 0], "012340102130215403210": [8, 0, 0, 0, -168, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 168, 0, 0, 0, 0, 20, 0, 0, 40, 9, 39, 8, 0, 0, 40, 0, 0, 0, 0, 36, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0, 0], "012340102130215430210": [-15528, 0, 0, 0, -5580, 0, 0, 0, 0, 5580, 0, 0, 0, 0, 0, 0, 0, 0, 104328, 0, 0, 48900, 0, 0, 0, 14911, 9089, 0, 0, 0, 4972, 4972, 0, 0, 10982, 0, 0, 0, 0, 16646, 1738, 0, 16306, 7056, 0, 2940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7840, 7530, 11760, 0, 0, 0, 0, 0, 0, 0, 15680, 15060, 0, 0, 0, 1860, 0, 0], "012340102130215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340102130251432010": [1365, 0, -3432, 0, 0, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 5538, 0, 2790, 0, 0, 2964, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 0, 741, 0, 0, 0, 0, 1235, 0, 0, 585, 0, 0, 0, 342, 171, 0, 0, 495, 0, 0, 1066, 0, 0, 153, 78, 0, 0, 258, 0, 465, 0, 0, 0, 0, 156, 0, 0, 930, 0, 0], "012340102132015403210": [8, 0, 0, 0, -168, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 168, 0, 0, 0, 0, 20, 0, 0, 40, 9, 39, 8, 0, 0, 40, 0, 0, 0, 0, 36, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0, 0], "012340102132015430210": [-15528, 0, 0, 0, -5580, 0, 0, 0, 0, 5580, 0, 0, 0, 0, 0, 0, 0, 0, 104328, 0, 0, 48900, 0, 0, 0, 14911, 9089, 0, 0, 0, 4972, 4972, 0, 0, 10982, 0, 0, 0, 0, 16646, 1738, 0, 16306, 7056, 0, 2940, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7840, 7530, 11760, 0, 0, 0, 0, 0, 0, 0, 15680, 15060, 0, 0, 0, 1860, 0, 0], "012340102132015432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340102132051432010": [-1840, 0, 0, 0, 0, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 0, 0, 16640, 11040, 0, 5160, 0, 0, 6160, 0, 0, 368, 0, 272, 3636, 0, 700, 0, 0, 0, 1540, 0, 0, 0, 0, 0, 0, 0, 2385, 552, 0, 0, 860, 4080, 0, 0, 0, 0, 0, 0, 0, 0, 895, 920, 0, 40, 0, 0, 860, 0, 0, 0, 0, 1840, 0, 0, 1720, 0, 0], "012340102132501432010": [-1010, 0, 0, 0, 0, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 9280, 3220, 0, 2280, 0, 0, 3080, 0, 0, 328, 0, 252, 1736, 0, 0, 0, 0, 0, 770, 0, 0, 0, 0, 210, 0, 0, 1215, 282, 0, 0, 450, 2340, 0, 0, 0, 0, 0, 0, 0, 0, 485, 470, 0, 60, 0, 0, 380, 0, 0, 0, 0, 940, 0, 0, 760, 0, 0], "012340102310215403210": [24, 0, 0, 0, -408, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 408, 0, 0, 0, 0, 42, 0, 0, 96, 3, 93, 0, 0, 0, 102, 0, 0, 0, 0, 78, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0, 0], "012340102310215430210": [-3984, 0, 0, 0, -900, 0, 0, 0, 0, 900, 0, 0, 0, 0, 0, 0, 0, 0, 25704, 0, 0, 12060, 0, 0, 0, 3973, 3407, 0, 0, 0, 1156, 1156, 0, 0, 2726, 0, 0, 0, 0, 4158, 274, 0, 4198, 1568, 0, 980, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1960, 1910, 0, 0, 0, 3920, 0, 0, 0, 0, 0, 3820, 0, 0, 0, 300, 0, 0], "012340102310215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340102310251432010": [1365, 0, -3432, 0, 0, 0, 0, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 5538, 0, 2790, 0, 0, 2964, 0, 0, 468, 0, 0, 0, 0, 0, 0, 0, 0, 741, 0, 0, 0, 0, 1235, 0, 0, 585, 0, 0, 0, 342, 171, 0, 0, 495, 0, 0, 1066, 0, 0, 153, 78, 0, 0, 258, 0, 465, 0, 0, 0, 0, 156, 0, 0, 930, 0, 0], "012340102312015403210": [20, 0, 0, 0, -498, 0, 0, 0, 0, 84, 0, 0, 0, 0, 0, 0, 192, 0, 876, 0, 498, 0, 0, 0, 0, 98, 0, 0, 4, 6, 0, 98, 0, 0, 100, 0, 0, 0, 0, 170, 0, 0, 120, 0, 0, 0, 0, 18, 0, 0, 0, 0, 0, 46, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 69, 0, 0, 207, 0, 0, 0, 0], "012340102312015430210": [-3984, 0, 0, 0, -900, 0, 0, 0, 0, 900, 0, 0, 0, 0, 0, 0, 0, 0, 25704, 0, 0, 12060, 0, 0, 0, 3973, 3407, 0, 0, 0, 1156, 1156, 0, 0, 2726, 0, 0, 0, 0, 4158, 274, 0, 4198, 1568, 0, 980, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1960, 1910, 0, 0, 0, 3920, 0, 0, 0, 0, 0, 3820, 0, 0, 0, 300, 0, 0], "012340102312015432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340102312051432010": [-1840, 0, 0, 0, 0, 0, 0, 0, 0, 5520, 0, 0, 0, 0, 0, 0, 16640, 11040, 0, 5160, 0, 0, 6160, 0, 0, 368, 0, 272, 3636, 0, 700, 0, 0, 0, 1540, 0, 0, 0, 0, 0, 0, 0, 2385, 552, 0, 0, 860, 4080, 0, 0, 0, 0, 0, 0, 0, 0, 895, 920, 0, 40, 0, 0, 860, 0, 0, 0, 0, 1840, 0, 0, 1720, 0, 0], "012340102312501432010": [-1010, 0, 0, 0, 0, 0, 0, 0, 0, 2820, 0, 0, 0, 0, 0, 0, 9280, 3220, 0, 2280, 0, 0, 3080, 0, 0, 328, 0, 252, 1736, 0, 0, 0, 0, 0, 770, 0, 0, 0, 0, 210, 0, 0, 1215, 282, 0, 0, 450, 2340, 0, 0, 0, 0, 0, 0, 0, 0, 485, 470, 0, 60, 0, 0, 380, 0, 0, 0, 0, 940, 0, 0, 760, 0, 0], "012340102534102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012340102534102130210": [-25, 30, 0, 0, -4, 0, 0, 0, 0, 4, 0, 0, 32, 8, 0, 0, 76, 0, 48, 0, 0, 0, 0, 0, 0, 5, 0, 6, 0, 0, 13, 0, 0, 9, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340102534102132010": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 16, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340102534102310210": [-60, 48, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 0, 162, 0, 84, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 2, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "012340102534102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012340105234102103210": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 24, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340105234102130210": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 24, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340105234102132010": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 24, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340105234102310210": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 24, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340105234102312010": [-50, 60, 0, 0, -8, 0, 0, 0, 0, 8, 0, 0, 40, 24, 0, 0, 80, 0, 6, 0, 0, 0, 0, 0, 0, 10, 0, 12, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 25, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 36, 0, 0, 0], "012340120103215403210": [8, 0, 0, 0, -168, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 168, 0, 0, 0, 0, 20, 0, 0, 40, 9, 39, 8, 0, 0, 40, 0, 0, 0, 0, 36, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0, 0], "012340120103215430210": [-31434, 0, 0, 0, -7380, 0, 0, 0, 0, 7380, 0, 0, 0, 0, 0, 0, 0, 0, 203364, 0, 0, 96540, 0, 0, 0, 30893, 19627, 0, 0, 0, 7676, 7676, 0, 0, 22216, 0, 0, 0, 0, 34468, 3854, 0, 32738, 9408, 0, 0, 0, 0, 5880, 0, 0, 0, 0, 0, 0, 9800, 15270, 23520, 0, 0, 0, 0, 0, 0, 0, 31360, 30540, 0, 0, 0, 2460, 0, 0], "012340120103215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340120103251432010": [1077, 0, -3045, 0, 0, 0, 0, 0, 0, 936, 0, 0, 342, 0, 0, 0, 0, 5718, 0, 2502, 0, 0, 2964, 0, 0, 423, 0, 0, 0, 0, 171, 0, 0, 0, 741, 0, 0, 0, 0, 1064, 0, 0, 657, 0, 0, 0, 684, 0, 0, 0, 648, 0, 0, 859, 0, 0, 477, 156, 0, 0, 174, 0, 417, 0, 0, 0, 0, 312, 0, 0, 834, 0, 0], "012340120130215403210": [8, 0, 0, 0, -168, 0, 0, 0, 0, 72, 0, 0, 0, 0, 0, 0, 0, 0, 288, 0, 168, 0, 0, 0, 0, 20, 0, 0, 40, 9, 39, 8, 0, 0, 40, 0, 0, 0, 0, 36, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 16, 0, 0, 48, 0, 0, 0, 0], "012340120130215430210": [-31434, 0, 0, 0, -7380, 0, 0, 0, 0, 7380, 0, 0, 0, 0, 0, 0, 0, 0, 203364, 0, 0, 96540, 0, 0, 0, 30893, 19627, 0, 0, 0, 7676, 7676, 0, 0, 22216, 0, 0, 0, 0, 34468, 3854, 0, 32738, 9408, 0, 0, 0, 0, 5880, 0, 0, 0, 0, 0, 0, 9800, 15270, 23520, 0, 0, 0, 0, 0, 0, 0, 31360, 30540, 0, 0, 0, 2460, 0, 0], "012340120130215432010": [-3297, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19782, 0, 0, 0, 6720, 0, 0, 3724, 2366, 0, 0, 0, 1183, 2008, 1650, 0, 2828, 0, 0, 0, 0, 4319, 847, 0, 3724, 1344, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1680, 1680, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340120130251432010": [-4970, 0, 0, -47488, 0, 0, 0, 0, 0, 72612, 0, 0, 55396, 0, 0, 39188, 0, 172284, 0, 47712, 0, 0, 83272, 0, 0, 9112, 0, 0, 0, 0, 8104, 0, 0, 0, 20818, 0, 0, 0, 0, 13530, 0, 0, 27265, 138, 0, 0, 32278, 0, 0, 0, 25732, 0, 0, 0, 0, 0, 38115, 230, 0, 0, 0, 0, 19824, 0, 0, 0, 0, 24204, 0, 0, 15904, 0, 0], "012340120132015403210": [0, 0, 0, 0, -36, 0, 0, 0, 0, 36, 0, 0, 0, 0, 0, 0, 0, 0, 72, 0, 48, 0, 0, 0, 0, 0, 0, 0, 24, 3, 21, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 6, 0, 0, 0], "012340120132015430210": [-21984, 0, 0, 0, -10944, 0, 0, 0, 0, 10944, 0, 0, 0, 0, 0, 0, 0, 0, 153792, 0, 0, 77808, 0, 0, 0, 26004, 10548, 0, 228, 228, 0, 0, 0, 0, 19452, 0, 0, 0, 0, 32496, 1352, 0, 28797, 1236, 0, 0, 0, 0, 12360, 0, 0, 0, 0, 0, 10300, 0, 4027, 18540, 0, 0, 0, 0, 0, 0, 0, 24720, 23504, 0, 0, 0, 3648, 0, 0], "012340120310215403210": [24, 0, 0, 0, -408, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 408, 0, 0, 0, 0, 42, 0, 0, 96, 3, 93, 0, 0, 0, 102, 0, 0, 0, 0, 78, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0, 0], "012340120310215430210": [-8094, 0, 0, 0, -540, 0, 0, 0, 0, 540, 0, 0, 0, 0, 0, 0, 0, 0, 49644, 0, 0, 23700, 0, 0, 0, 8303, 7297, 0, 0, 0, 1556, 1556, 0, 0, 5536, 0, 0, 0, 0, 8708, 674, 0, 8438, 1568, 0, 0, 0, 0, 1960, 0, 0, 0, 0, 0, 0, 1960, 3890, 0, 0, 0, 7840, 0, 0, 0, 0, 0, 7780, 0, 0, 0, 180, 0, 0], "012340120310215432010": [-1080, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6480, 0, 0, 0, 2664, 0, 0, 1335, 825, 0, 180, 0, 0, 0, 360, 0, 1026, 0, 0, 0, 0, 1590, 230, 0, 1380, 0, 0, 0, 0, 0, 876, 0, 168, 0, 0, 0, 1168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], "012340120310251432010": [-5340, 0, 0, -44400, 0, 0, 0, 0, 0, 66900, 0, 0, 37600, 0, 39188, 0, 0, 165240, 0, 51264, 0, 0, 82848, 0, 0, 10500, 0, 0, 0, 0, 18800, 0, 0, 0, 20712, 0, 0, 0, 0, 15720, 0, 0, 27225, 30, 0, 0, 35982, 0, 0, 0, 24336, 0, 0, 0, 0, 0, 36399, 50, 0, 0, 0, 0, 19644, 0, 0, 0, 0, 22300, 0, 0, 17088, 0, 0], "012340120312015403210": [24, 0, 0, 0, -408, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 408, 0, 0, 0, 0, 42, 0, 0, 96, 3, 93, 0, 0, 0, 102, 0, 0, 0, 0, 78, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0, 0], "012340120312015430210": [-2328, 0, 0, 0, -576, 0, 0, 0, 0, 576, 0, 0, 0, 0, 0, 0, 0, 0, 15120, 0, 0, 7608, 0, 0, 0, 2751, 1905, 0, 12, 12, 0, 0, 0, 0, 1902, 0, 0, 0, 0, 3174, 82, 0, 2898, 0, 0, 0, 0, 0, 1236, 0, 0, 0, 0, 0, 824, 0, 586, 0, 0, 0, 2472, 0, 0, 0, 0, 0, 2408, 0, 0, 0, 192, 0, 0], "012340120312051430210": [0, 0, 0, -1256, 0, 0, 0, 0, 0, 1884, 0, 0, 1260, 0, 1224, 0, 6372, 3768, 0, 636, 0, 2064, 0, 0, 0, 0, 0, 0, 696, 24, 0, 0, 0, 0, 516, 0, 0, 0, 0, 0, 0, 0, 645, 0, 0, 0, 0, 1704, 0, 0, 252, 0, 0, 0, 0, 0, 379, 0, 0, 0, 0, 0, 0, 0, 0, 0, 128, 628, 0, 0, 212, 0, 0], "012340120312501430210": [0, 0, 1040, -6000, 0, 0, 0, 0, 0, 6660, 0, 0, 9672, 0, 624, 0, 22624, 8784, 0, 0, 0, 6000, 0, 0, 0, 0, 0, 0, 840, 1284, 0, 0, 0, 0, 1500, 0, 0, 0, 0, 0, 0, 0, 1875, 0, 0, 0, 0, 4140, 0, 0, 1620, 0, 0, 0, 0, 0, 2285, 0, 0, 0, 532, 0, 0, 0, 0, 520, 0, 2220, 0, 0, 0, 0, 0], "012340123010215403210": [24, 0, 0, 0, -408, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 408, 0, 0, 0, 0, 42, 0, 0, 96, 3, 93, 0, 0, 0, 102, 0, 0, 0, 0, 78, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0, 0], "012340123010215430210": [-3039, 0, 0, -1860, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23814, 0, 0, 10980, 0, 0, 0, 3348, 2757, 0, 0, 0, 1236, 1236, 0, 0, 2436, 0, 0, 0, 0, 3648, 609, 0, 3348, 1368, 0, 570, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1830, 1520, 2280, 0, 0, 0, 0, 0, 0, 0, 3660, 3040, 0, 0, 0, 0, 0, 0], "012340123010215432010": [-8265, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 85014, 35424, 0, 0, 39096, 0, 0, 9472, 5159, 0, 0, 0, 4978, 0, 0, 0, 9774, 0, 0, 0, 4978, 11312, 3097, 0, 9472, 5064, 0, 0, 0, 0, 2460, 0, 0, 0, 0, 0, 0, 6330, 5346, 0, 0, 0, 3936, 0, 5904, 0, 0, 0, 0, 0, 0, 0, 11808, 0, 0], "012340123010251432010": [-960, 0, 0, 0, 0, 0, 0, 0, 0, 2880, 0, 0, 0, 7384, 0, 0, 0, 5760, 0, 1560, 0, 0, 2976, 0, 0, 192, 0, 0, 0, 1839, 1853, 0, 0, 0, 744, 0, 0, 0, 0, 0, 344, 0, 912, 288, 0, 0, 0, 804, 0, 0, 700, 0, 0, 0, 0, 0, 1424, 480, 0, 2608, 0, 0, 260, 0, 0, 0, 0, 960, 0, 0, 520, 0, 0], "012340123012015403210": [24, 0, 0, 0, -408, 0, 0, 0, 0, 168, 0, 0, 0, 0, 0, 0, 0, 0, 672, 0, 408, 0, 0, 0, 0, 42, 0, 0, 96, 3, 93, 0, 0, 0, 102, 0, 0, 0, 0, 78, 18, 0, 108, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, 0, 0, 120, 0, 0, 0, 0], "012340123012015430210": [-6132, 0, 0, -2460, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 44172, 0, 0, 20700, 0, 0, 0, 6594, 5121, 0, 0, 0, 1848, 1848, 0, 0, 4713, 0, 0, 0, 0, 7239, 1107, 0, 6594, 1824, 0, 0, 0, 0, 1140, 0, 0, 0, 0, 0, 0, 2310, 3040, 4560, 0, 0, 0, 0, 0, 0, 0, 6900, 6080, 0, 0, 0, 0, 0, 0], "012340123012051430210": [402, 0, -1638, 0, 0, 0, 0, 0, 0, 864, 0, 0, 0, 4113, 0, 0, 7405, 4140, 0, 0, 0, 2112, 0, 0, 0, 0, 0, 0, 0, 625, 0, 0, 0, 0, 528, 0, 0, 201, 0, 0, 458, 0, 216, 0, 603, 0, 0, 2166, 0, 0, 334, 0, 0, 0, 0, 0, 360, 144, 0, 763, 0, 0, 0, 0, 0, 0, 704, 288, 0, 0, 0, 0, 0], "012340123012501430210": [12, 0, 0, -550, 0, 0, 0, 0, 0, 780, 0, 0, 0, 558, 0, 0, 2988, 1410, 0, 588, 0, 1044, 0, 0, 0, 0, 0, 0, 528, 102, 0, 0, 0, 0, 264, 0, 0, 0, 0, 0, 0, 3, 327, 0, 0, 0, 0, 996, 0, 0, 0, 0, 0, 0, 0, 5, 17, 0, 0, 0, 0, 0, 0, 0, 0, 10, 34, 260, 0, 0, 196, 0, 0], "012340150234102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012340150234102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 46, 0, 0, 108, 0, 78, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 22, 0, 0, 12, 0, 0, 0, 0, 9, 0, 0, 0, 0, 2, 0, 0, 0, 0, 8, 23, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 0, 54, 0, 0, 0], "012340150234102132010": [-60, 48, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 162, 0, 84, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 2, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "012340150234102310210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340150234102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340510234102103210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340510234102130210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340510234102132010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340510234102310210": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012340510234102312010": [-30, 28, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 60, 0, 18, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 15, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 30, 0, 0, 0], "012345010234102103210": [-60, 48, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 162, 0, 84, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 2, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "012345010234102130210": [-210, 196, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286, 0, 0, 648, 0, 366, 0, 0, 0, 48, 0, 0, 42, 0, 42, 0, 0, 118, 0, 12, 0, 0, 0, 0, 0, 105, 0, 0, 0, 0, 14, 0, 0, 0, 0, 20, 119, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0], "012345010234102132010": [-60, 48, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 162, 0, 84, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 2, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0], "012345010234102310210": [-210, 196, 70, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 286, 0, 0, 648, 0, 366, 0, 0, 0, 48, 0, 0, 42, 0, 42, 0, 0, 118, 0, 12, 0, 0, 0, 0, 0, 105, 0, 0, 0, 0, 14, 0, 0, 0, 0, 20, 119, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 108, 0, 0, 324, 0, 0, 0], "012345010234102312010": [-60, 48, 30, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 76, 0, 0, 162, 0, 84, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 28, 0, 0, 0, 0, 0, 0, 0, 30, 0, 0, 0, 0, 6, 0, 2, 0, 0, 0, 42, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 27, 0, 0, 81, 0, 0, 0]}

==> anc/rolle6_artifact/data/marker_boundary_certificates.json <==
{"scope":"Further marker obstructions, independently rationally verified. Previous H6-stage certificates and counts remain separate.","certificates":[{"signature":[-1,-1,-1,-1,-1,-1,-1,-1,1,-1,1,1,-1,1,-1,-1,-1,-1],"chart":"qa_qd_Bpos","tests":[{"vector":[-100000,-48701,76879,41797,-3925,-3043],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,55019,-48673,-26816,3637,2151],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,55091,-44468,-24498,3703,2041],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,49747,-56775,-28556,3722,2163],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,51823,-67214,-36831,3801,2738],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,40325,-92543,-48087,4186,3400],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q2"},{"vector":[100000,51559,-50794,-26209,3576,2058],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[100000,50340,-46300,-23095,3526,1867],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[-100000,-43822,86645,45945,-4065,-3284],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q2"},{"vector":[100000,34865,-96464,-46507,4593,3200],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q2"},{"vector":[100000,55134,-85827,-41382,5256,2848],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0"},{"vector":[0,-27,0,12,0,-1],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0"},{"vector":[0,-27,0,12,0,-1],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q2"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2"},{"vector":[0,-27,0,12,0,-1],"rows":["P0","Q5"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q5"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q5"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q5"}],"pairs":[],"degrees":[20,2],"polynomials":[{"name":"R1","positive_content":125,"factors":[],"reduced":[[[8,0],-4],[[7,1],-24],[[7,0],28],[[6,1],84],[[6,0],146],[[5,1],1152],[[5,0],-1196],[[4,1],-3090],[[4,0],2639],[[3,1],2184],[[3,0],-2228],[[2,1],-144],[[2,0],374],[[1,1],-312],[[1,0],316],[[0,1],75],[[0,0],-79]]},{"name":"bound_Q4_Q0","positive_content":18750,"factors":[{"terms":[[[1,0],1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0],2],[[0,0],-1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0],-20],[[7,1],24],[[7,0],104],[[6,1],-84],[[6,0],-44],[[5,1],-1152],[[5,0],-229],[[4,1],3090],[[4,0],352],[[3,1],-2184],[[3,0],-187],[[2,1],144],[[2,0],-101],[[1,1],312],[[1,0],140],[[0,1],-75],[[0,0],-35]]},{"name":"bound_Q4_Q2","positive_content":18750,"factors":[{"terms":[[[1,0],-1],[[0,0],2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0],1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0],-110],[[7,1],24],[[7,0],428],[[6,1],-84],[[6,0],127],[[5,1],-1152],[[5,0],-1219],[[4,1],3090],[[4,0],352],[[3,1],-2184],[[3,0],803],[[2,1],144],[[2,0],-272],[[1,1],312],[[1,0],-184],[[0,1],-75],[[0,0],55]]},{"name":"test_0_l1","positive_content":4590000000,"factors":[],"reduced":[[[8,0],24417095],[[7,1],-13072728],[[7,0],-91132016],[[6,1],45754548],[[6,0],-176286088],[[5,1],627490944],[[5,0],488320300],[[4,1],-1683113730],[[4,0],-144305560],[[3,1],1189618248],[[3,0],-73807004],[[2,1],-78436368],[[2,0],-52095172],[[1,1],-169945464],[[1,0],65740720],[[0,1],40852275],[[0,0],-16435180]]},{"name":"test_0_l2","positive_content":450000000,"factors":[],"reduced":[[[10,0],1440624887],[[9,1],-881204112],[[9,0],-3026706844],[[8,1],1965291120],[[8,0],-26972197611],[[7,1],45332824716],[[7,0],41265945354],[[6,1],-56662497972],[[6,0],-76711521015],[[5,1],-21573999702],[[5,0],207059753661],[[4,1],-16920236340],[[4,0],-172350051723],[[3,1],62020381104],[[3,0],13927152594],[[2,1],-17079464358],[[2,0],24030224481],[[1,1],-7959018231],[[1,0],-2173645399],[[0,1],2753762850],[[0,0],-882021448]]},{"name":"test_0_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],1581785020277],[[19,1],-641183382240],[[19,0],-21100981814150],[[18,2],-128790127872],[[18,1],11910010520352],[[18,0],71961229150937],[[17,2],-280980565632],[[17,1],-18552946758480],[[17,0],131862657476838],[[16,2],20511926441856],[[16,1],-605540595635604],[[16,0],-817040680858785],[[15,2],13044357332064],[[15,1],2586522875386644],[[15,0],-995743190375988],[[14,2],-984142149447600],[[14,1],2634721531073010],[[14,0],6736551741537978],[[13,2],873500511593088],[[13,1],-23253211827057096],[[13,0],-2059560314758470],[[12,2],12682166271658128],[[12,1],5948813857550922],[[12,0],-14841659317804197],[[11,2],-42898866213580344],[[11,1],117538258326502014],[[11,0],-1077452864872742],[[10,2],57526296109842708],[[10,1],-241101858537461181],[[10,0],57192632817725519],[[9,2],-33766724111856480],[[9,1],187038697536929652],[[9,0],-73889810611481144],[[8,2],2498382284767956],[[8,1],-24013319604992937],[[8,0],25276027804022289],[[7,2],5925525823039896],[[7,1],-52154538838349940],[[7,0],15278461601345016],[[6,2],-1638572533421508],[[6,1],27929258025983064],[[6,0],-13039468300411908],[[5,2],-244644215087376],[[5,1],208167913114974],[[5,0],823872911862522],[[4,2],-124854164092440],[[4,1],-3453255274484106],[[4,0],1630058887058433],[[3,2],140013624409434],[[3,1],629470216782972],[[3,0],-371967388963350],[[2,2],1693884711897],[[2,1],89464225956480],[[2,0],-42335221606615],[[1,2],-15889937783400],[[1,1],-27819724537500],[[1,0],17963710630240],[[0,2],2594351041875],[[0,1],953065481250],[[0,0],-1093550531923]]},{"name":"test_1_l1","positive_content":54000000,"factors":[],"reduced":[[[8,0],1487355802],[[7,1],-555216120],[[7,0],-5671815148],[[6,1],1943256420],[[6,0],-5989442690],[[5,1],26650373760],[[5,0],22551237788],[[4,1],-71484075450],[[4,0],-9595118747],[[3,1],50524666920],[[3,0],-1323055372],[[2,1],-3331296720],[[2,0],-714889550],[[1,1],-7217809560],[[1,0],990778292],[[0,1],1735050375],[[0,0],-247694573]]},{"name":"test_1_l2","positive_content":270000000,"factors":[],"reduced":[[[10,0],3668297690],[[9,1],-1134592272],[[9,0],-13312124908],[[8,1],3440016864],[[8,0],-13739422863],[[7,1],55184533092],[[7,0],44087799942],[[6,1],-116616989844],[[6,0],-78031143618],[[5,1],89334854478],[[5,0],170626304739],[[4,1],-104560204644],[[4,0],-121744933827],[[3,1],85311860688],[[3,0],-5748400422],[[2,1],-10165681926],[[2,0],23337701628],[[1,1],-13090149261],[[1,0],-1136410105],[[0,1],3545600850],[[0,0],-869269816]]},{"name":"test_1_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],19987696900],[[19,1],80696506320],[[19,0],-4256085887560],[[18,2],-120082120704],[[18,1],2780161954056],[[18,0],21431275537024],[[17,2],361178994816],[[17,1],-21964099629744],[[17,0],66849453194172],[[16,2],14142179468736],[[16,1],-161648862023844],[[16,0],-411540849664836],[[15,2],-35996325446304],[[15,1],995948178422832],[[15,0],-334095911211252],[[14,2],-493567854213168],[[14,1],1187250508158408],[[14,0],3091673591151774],[[13,2],1233045235354752],[[13,1],-10961817352556652],[[13,0],-1120688453840586],[[12,2],3582509013462240],[[12,1],4961118163470498],[[12,0],-7266435445426242],[[11,2],-17347039454615256],[[11,1],49411069375447944],[[11,0],903277001992484],[[10,2],26593147737257508],[[10,1],-104637316091558382],[[10,0],24805238742516958],[[9,2],-19133529494975712],[[9,1],78961196844102186],[[9,0],-32705754420226210],[[8,2],6215011380506772],[[8,1],-5618606322464442],[[8,0],10471528509595224],[[7,2],-774025886415816],[[7,1],-25456086145022454],[[7,0],7591573063450920],[[6,2],88113500394444],[[6,1],11774131322006187],[[6,0],-5927192198802588],[[5,2],394541094722544],[[5,1],1030902026302872],[[5,0],217976785550286],[[4,2],-483888970767348],[[4,1],-1761337915261317],[[4,0],774976078228314],[[3,2],147538512116226],[[3,1],232126331332518],[[3,0],-153774435495216],[[2,2],21351758034645],[[2,1],68122128850911],[[2,0],-25893026988596],[[1,2],-18080044749000],[[1,1],-15879358690722],[[1,0],8930511017522],[[0,2],2442725184375],[[0,1],477799251075],[[0,0],-522716770592]]},{"name":"test_2_l1","positive_content":162000000,"factors":[],"reduced":[[[8,0],489370836],[[7,1],-166627240],[[7,0],-1874169724],[[6,1],583195340],[[6,0],-1645267850],[[5,1],7998107520],[[5,0],6913148484],[[4,1],-21453257150],[[4,0],-3173596871],[[3,1],15163078840],[[3,0],-251822836],[[2,1],-999763440],[[2,0],-62309070],[[1,1],-2166154120],[[1,0],125357156],[[0,1],520710125],[[0,0],-31339289]]},{"name":"test_2_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],12201216535],[[9,1],-3397824144],[[9,0],-46094158031],[[8,1],10791273168],[[8,0],-28341190056],[[7,1],163551624444],[[7,0],128085601704],[[6,1],-372724129908],[[6,0],-227892813921],[[5,1],330529471506],[[5,0],467419867608],[[4,1],-357655671828],[[4,0],-316419243174],[[3,1],258423615216],[[3,0],-28585496964],[[2,1],-24083191782],[[2,0],66980354091],[[1,1],-40730740947],[[1,0],-3522924770],[[0,1],10618200450],[[0,0],-2257214237]]},{"name":"test_2_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],-63972187829],[[19,1],59845101696],[[19,0],-711501929758],[[18,2],-40174612992],[[18,1],555764298336],[[18,0],5280399589151],[[17,2],145622613888],[[17,1],-7762872449568],[[17,0],18902485468992],[[16,2],4536350716608],[[16,1],-35869044763320],[[16,0],-119906442385107],[[15,2],-13983644228832],[[15,1],273651361115352],[[15,0],-90462612720360],[[14,2],-148499990300304],[[14,1],334269657557580],[[14,0],902118255910956],[[13,2],431286983122176],[[13,1],-3193941243686448],[[13,0],-335126596419348],[[12,2],872434147731840],[[12,1],1590890115498348],[[12,0],-2172809772006543],[[11,2],-4941478811503368],[[11,1],14098319804949288],[[11,0],384875362620026],[[10,2],7941633918266124],[[10,1],-30086207164220892],[[10,0],7142421902827669],[[9,2],-6102423723223296],[[9,1],22472386220162292],[[9,0],-9473305897005104],[[8,2],2416404802146876],[[8,1],-1157895806958894],[[8,0],2965677847656807],[[7,2],-604399675102488],[[7,1],-7562106240928566],[[7,0],2275432704099192],[[6,2],102911063330052],[[6,1],3325322724674595],[[6,0],-1730880470044668],[[5,2],176954741208432],[[5,1],398693136746262],[[5,0],48683629470924],[[4,2],-188240065949124],[[4,1],-533601114737259],[[4,0],230947002325623],[[3,2],51647797211238],[[3,1],61980803051250],[[3,0],-44475499307214],[[2,2],8630267690295],[[2,1],23018956175031],[[2,0],-7960828682999],[[1,2],-6465171114000],[[1,1],-5099974988208],[[1,0],2678270245046],[[0,2],848920528125],[[0,1],161447708175],[[0,0],-158118059785]]},{"name":"test_3_l1","positive_content":162000000,"factors":[],"reduced":[[[8,0],464095036],[[7,1],-187142760],[[7,0],-1762808764],[[6,1],654999660],[[6,0],-2466775790],[[5,1],8982852480],[[5,0],8423732144],[[4,1],-24094630350],[[4,0],-4243999751],[[3,1],17029991160],[[3,0],376593464],[[2,1],-1122856560],[[2,0],-688919570],[[1,1],-2432855880],[[1,0],482904356],[[0,1],584821125],[[0,0],-120726089]]},{"name":"test_3_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],8925588131],[[9,1],-3532559688],[[9,0],-30331094839],[[8,1],10843664076],[[8,0],-57922817262],[[7,1],171351337248],[[7,0],133846409730],[[6,1],-369478948986],[[6,0],-196925367960],[[5,1],295287837012],[[5,0],445686731745],[[4,1],-337665588246],[[4,0],-309601472013],[[3,1],266417886672],[[3,0],-39195417930],[[2,1],-29919941919],[[2,0],65132335110],[[1,1],-41172354594],[[1,0],3954920285],[[0,1],11039249025],[[0,0],-4117446616]]},{"name":"test_3_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],146555948609],[[19,1],130439944080],[[19,0],-5289949249730],[[18,2],-152260007040],[[18,1],2233338394248],[[18,0],24658126662641],[[17,2],642729012480],[[17,1],-22725217856304],[[17,0],65045134432704],[[16,2],16371663963552],[[16,1],-139047658763292],[[16,0],-425844586784163],[[15,2],-59259292207776],[[15,1],931527209650824],[[15,0],-336107787875520],[[14,2],-493835643020304],[[14,1],1285124381416404],[[14,0],3236563020740952],[[13,2],1632128644587168],[[13,1],-11146442334750036],[[13,0],-1356293125939782],[[12,2],2053747127563992],[[12,1],5205439998247230],[[12,0],-7405657508280111],[[11,2],-14258703175618824],[[11,1],49501513807811028],[[11,0],1784671883114326],[[10,2],22538388145664916],[[10,1],-105334832414521368],[[10,0],23497260847226039],[[9,2],-15543284671142856],[[9,1],79864257932193870],[[9,0],-31659277446638990],[[8,2],4234260743486460],[[8,1],-6226220398736808],[[8,0],10082201656816713],[[7,2],-354889833507144],[[7,1],-25203952051249014],[[7,0],7447404185378268],[[6,2],350132207958540],[[6,1],11775660168516093],[[6,0],-5669937082435722],[[5,2],154202922128808],[[5,1],901674198686880],[[5,0],119140009989402],[[4,2],-414117880452054],[[4,1],-1664518717445535],[[4,0],760137996582771],[[3,2],149756683105494],[[3,1],213223522743882],[[3,0],-136472823318318],[[2,2],14528215968813],[[2,1],60382901156103],[[2,0],-26983456520095],[[1,2],-16363539149850],[[1,1],-11926599192360],[[1,0],7793256529324],[[0,2],2296485151875],[[0,1],-2187824625],[[0,0],-334673991409]]},{"name":"test_4_l1","positive_content":54000000,"factors":[],"reduced":[[[8,0],1856978861],[[7,1],-899597280],[[7,0],-6978116804],[[6,1],3148590480],[[6,0],-11558834830],[[5,1],43180669440],[[5,0],34360988104],[[4,1],-115823149800],[[4,0],-11352468781],[[3,1],81863352480],[[3,0],-4321694936],[[2,1],-5397583680],[[2,0],-3012660670],[[1,1],-11694764640],[[1,0],3817050556],[[0,1],2811241500],[[0,0],-954262639]]},{"name":"test_4_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],8599394389],[[9,1],-4045033584],[[9,0],-24261645404],[[8,1],10106275608],[[8,0],-99944070006],[[7,1],204296275224],[[7,0],178131610572],[[6,1],-312176043468],[[6,0],-323779099743],[[5,1],40649393916],[[5,0],830506592694],[[4,1],-176396159268],[[4,0],-667873854144],[[3,1],291204567936],[[3,0],34930018968],[[2,1],-64296916722],[[2,0],100261680243],[[1,1],-39924993042],[[1,0],-7217087870],[[0,1],12640729950],[[0,0],-3886696310]]},{"name":"test_4_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],971551370953],[[19,1],-359381174544],[[19,0],-14549666046958],[[18,2],-128626994304],[[18,1],8378305412328],[[18,0],51975784667137],[[17,2],-8235126144],[[17,1],-20004319800000],[[17,0],110593211599050],[[16,2],18301048292448],[[16,1],-434730084727176],[[16,0],-673584862795953],[[15,2],-7968015100800],[[15,1],1975352755883508],[[15,0],-725689585817472],[[14,2],-797028548766912],[[14,1],2104726139411058],[[14,0],5340495553723284],[[13,2],1050782538867840],[[13,1],-18674742429950868],[[13,0],-1715157400391160],[[12,2],9059655781620792],[[12,1],5893228899039996],[[12,0],-11968810298157081],[[11,2],-32858997250780080],[[11,1],90966542453822358],[[11,0],-204346541707630],[[10,2],45370766027340504],[[10,1],-188322597951949035],[[10,0],44625170228638939],[[9,2],-27907294582137888],[[9,1],145178993541904902],[[9,0],-57964224563195086],[[8,2],3796605127364832],[[8,1],-16625955687356475],[[8,0],19502527227865107],[[7,2],3371088884166000],[[7,1],-42084709590138318],[[7,0],12372623682173472],[[6,2],-950090982051816],[[6,1],21760667915644737],[[6,0],-10311228159514032],[[5,2],-16081104179808],[[5,1],538697249824482],[[5,0],584505561771672],[[4,2],-259805769253722],[[4,1],-2811311550725985],[[4,0],1300975913205597],[[3,2],143758896679980],[[3,1],477822467191806],[[3,0],-285440787462090],[[2,2],8811321923178],[[2,1],80995562391177],[[2,0],-36980831444813],[[1,2],-16673747826600],[[1,1],-23049156552426],[[1,0],14601514731470],[[0,2],2534617473750],[[0,1],739731867975],[[0,0],-876163526753]]},{"name":"test_5_l1","positive_content":162000000,"factors":[],"reduced":[[[8,0],767035831],[[7,1],-462400000],[[7,0],-2836943324],[[6,1],1618400000],[[6,0],-6835537690],[[5,1],22195200000],[[5,0],17719914704],[[4,1],-59534000000],[[4,0],-5475303211],[[3,1],42078400000],[[3,0],-2163285296],[[2,1],-2774400000],[[2,0],-2442737690],[[1,1],-6011200000],[[1,0],2711856676],[[0,1],1445000000],[[0,0],-677964169]]},{"name":"test_5_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],-2529037016],[[9,1],-899395200],[[9,0],33804850117],[[8,1],-8437521600],[[8,0],-183798984585],[[7,1],82820491200],[[7,0],140719028838],[[6,1],443450181600],[[6,0],-345164067162],[[5,1],-1366604935200],[[5,0],1282464306111],[[4,1],933078333600],[[4,0],-1189880950095],[[3,1],640396800],[[3,0],154771156482],[[2,1],-153196023600],[[2,0],174032002482],[[1,1],24512252400],[[1,0],-40897727735],[[0,1],2810610000],[[0,0],-39614453]]},{"name":"test_5_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],820411804191],[[19,1],-312250463040],[[19,0],-10118989554090],[[18,2],-52360939008],[[18,1],5261298774864],[[18,0],33947564090521],[[17,2],-128021948928],[[17,1],-6092364244656],[[17,0],48795978283800],[[16,2],8432305248384],[[16,1],-264981621390468],[[16,0],-327561670484415],[[15,2],6506870455296],[[15,1],1100127613689852],[[15,0],-459032601211128],[[14,2],-408186224398080],[[14,1],1106336057374470],[[14,0],2884920042275616],[[13,2],334297640270592],[[13,1],-9648094817822952],[[13,0],-898202220851502],[[12,2],5329024953520032],[[12,1],1892450600605362],[[12,0],-6209127608701209],[[11,2],-17729072873171136],[[11,1],50708891946378606],[[11,0],-483912702187062],[[10,2],23326181979998112],[[10,1],-103175908933560213],[[10,0],24046335328279623],[[9,2],-12946304952676800],[[9,1],80529823720828800],[[9,0],-31118212318251778],[[8,2],-71631669050496],[[8,1],-11437845086326575],[[8,0],10786194516241671],[[7,2],3068980504939584],[[7,1],-21483751003740186],[[7,0],6270278102892396],[[6,2],-752163448671072],[[6,1],11863491323309979],[[6,0],-5421097265356170],[[5,2],-223992045814464],[[5,1],-86298344411460],[[5,0],341768363632986],[[4,2],21732261283080],[[4,1],-1395597763082289],[[4,0],682775125368993],[[3,2],47708325921456],[[3,1],265611121290678],[[3,0],-157845775125210],[[2,2],-3590518070952],[[2,1],32511173732295],[[2,0],-16064111900781],[[1,2],-4816601895600],[[1,1],-10438596264492],[[1,0],6998826386424],[[0,2],885629205000],[[0,1],297037176825],[[0,0],-397887530285]]},{"name":"test_6_l1","positive_content":54000000,"factors":[],"reduced":[[[8,0],1338415957],[[7,1],-508243680],[[7,0],-5099541988],[[6,1],1778852880],[[6,0],-6034675670],[[5,1],24395696640],[[5,0],21975722768],[[4,1],-65436373800],[[4,0],-10505925557],[[3,1],46250174880],[[3,0],121244528],[[2,1],-3049462080],[[2,0],-1206360710],[[1,1],-6607167840],[[1,0],999382172],[[0,1],1588261500],[[0,0],-249845543]]},{"name":"test_6_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],9562397237],[[9,1],-3244165344],[[9,0],-34144159900],[[8,1],10024550928],[[8,0],-43838932866],[[7,1],157130868384],[[7,0],124573971648],[[6,1],-342490376088],[[6,0],-201342218517],[[5,1],279697906656],[[5,0],437709060456],[[4,1],-316118752488],[[4,0],-304114517694],[[3,1],245064730176],[[3,0],-28643741268],[[2,1],-26617336452],[[2,0],62019649857],[[1,1],-38017812672],[[1,0],402251360],[[0,1],10138016700],[[0,0],-3091794076]]},{"name":"test_6_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],12568237336],[[19,1],132209292048],[[19,0],-3805510103284],[[18,2],-127755988992],[[18,1],1978612730808],[[18,0],19746827759566],[[17,2],491120091648],[[17,1],-21398927113728],[[17,0],59331452058672],[[16,2],14154561914112],[[16,1],-123165653680800],[[16,0],-377509007503176],[[15,2],-46259629006464],[[15,1],845124657634692],[[15,0],-299891301369708],[[14,2],-449599887876672],[[14,1],1114656972243930],[[14,0],2868055217112138],[[13,2],1358883847504512],[[13,1],-9927154428638724],[[13,0],-1153492497363192],[[12,2],2378017770355584],[[12,1],4486206487909536],[[12,0],-6600130976537184],[[11,2],-14115898830149856],[[11,1],44872945221468366],[[11,0],1175705131754936],[[10,2],22243968731534256],[[10,1],-95080371175384935],[[10,0],21938056891427872],[[9,2],-15982495222648608],[[9,1],71809191678167670],[[9,0],-29219198091655552],[[8,2],5137356359344176],[[8,1],-5252241277293471],[[8,0],9351650280766848],[[7,2],-790650840898656],[[7,1],-22926953468188782],[[7,0],6785286662067852],[[6,2],263428983013392],[[6,1],10588300718742189],[[6,0],-5237811784556490],[[5,2],289721194162848],[[5,1],909158116612014],[[5,0],153812545101960],[[4,2],-440211996268272],[[4,1],-1547398381608945],[[4,0],688981168765812],[[3,2],140980507864776],[[3,1],195839808392826],[[3,0],-129035246919492],[[2,2],17892767729916],[[2,1],59030156055213],[[2,0],-23951616057926],[[1,2],-16435451140200],[[1,1],-12421426948482],[[1,0],7440191774384],[[0,2],2242413922500],[[0,1],179334529575],[[0,0],-371617352936]]},{"name":"test_7_l1","positive_content":270000000,"factors":[],"reduced":[[[8,0],241514243],[[7,1],-83656536],[[7,0],-924228704],[[6,1],292797876],[[6,0],-951697084],[[5,1],4015513728],[[5,0],3789336976],[[4,1],-10770779010],[[4,0],-2008294420],[[3,1],7612744776],[[3,0],192105928],[[2,1],-501939216],[[2,0],-156959992],[[1,1],-1087534968],[[1,0],79649728],[[0,1],261426675],[[0,0],-19912432]]},{"name":"test_7_l2","positive_content":270000000,"factors":[],"reduced":[[[10,0],3237275543],[[9,1],-1003654392],[[9,0],-12061836874],[[8,1],3261596724],[[8,0],-10199853213],[[7,1],48050934192],[[7,0],37326128088],[[6,1],-113650417494],[[6,0],-58871614032],[[5,1],107166778308],[[5,0],118479520896],[[4,1],-112383807354],[[4,0],-76287889152],[[3,1],76777880688],[[3,0],-13165230048],[[2,1],-6151023801],[[2,0],17895217242],[[1,1],-12262526946],[[1,0],407415170],[[0,1],3136419975],[[0,0],-907591327]]},{"name":"test_7_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],-62553344328],[[19,1],76216953232],[[19,0],-499389126836],[[18,2],-40830111360],[[18,1],214894232536],[[18,0],4288206397526],[[17,2],186772884480],[[17,1],-7086860522016],[[17,0],15271806400392],[[16,2],4285404754848],[[16,1],-19073426716680],[[16,0],-100780787652570],[[15,2],-17088971622624],[[15,1],199527285309516],[[15,0],-72543548651856],[[14,2],-123408694485936],[[14,1],292172887036878],[[14,0],768715851287328],[[13,2],454370498553312],[[13,1],-2622604047672132],[[13,0],-333719111775264],[[12,2],365717276798328],[[12,1],1295417546189220],[[12,0],-1786705740037176],[[11,2],-3428619235679736],[[11,1],11660537828757414],[[11,0],443089977913380],[[10,2],5818158293170284],[[10,1],-24885449481303991],[[10,0],5689202146523282],[[9,2],-4521758890157784],[[9,1],18603117592704794],[[9,0],-7655582502167024],[[8,2],1832227040690100],[[8,1],-1009118689796769],[[8,0],2399002187252772],[[7,2],-556362170687736],[[7,1],-6172911158609832],[[7,0],1833321030008112],[[6,2],161722775440980],[[6,1],2703028477527324],[[6,0],-1373176400001000],[[5,2],122875586374392],[[5,1],319796593219824],[[5,0],24369410086224],[[4,2],-158557092600726],[[4,1],-419682980135196],[[4,0],183885927344904],[[3,2],45908906252346],[[3,1],44959185895980],[[3,0],-32262865961424],[[2,2],6681507454107],[[2,1],17893794471978],[[2,0],-6753637760640],[[1,2],-5415861999150],[[1,1],-3396189558080],[[1,0],1937382924328],[[0,2],718552423125],[[0,1],28869995500],[[0,0],-88760341558]]},{"name":"test_8_l1","positive_content":54000000,"factors":[],"reduced":[[[8,0],2228828651],[[7,1],-1294158720],[[7,0],-8268235244],[[6,1],4529555520],[[6,0],-18426679810],[[5,1],62119618560],[[5,0],48629497984],[[4,1],-166622935200],[[4,0],-14229336031],[[3,1],117768443520],[[3,0],-7019326976],[[2,1],-7764952320],[[2,0],-6132171970],[[1,1],-16824063360],[[1,0],7261669396],[[0,1],4044246000],[[0,0],-1815417349]]},{"name":"test_8_l2","positive_content":90000000,"factors":[],"reduced":[[[10,0],-1033405877],[[9,1],-885497760],[[9,0],25669236124],[[8,1],-7662688560],[[8,0],-163825308930],[[7,1],79285152240],[[7,0],133573416216],[[6,1],405664080120],[[6,0],-340421283459],[[5,1],-1262514391560],[[5,0],1224114625092],[[4,1],860014872360],[[4,0],-1129557595950],[[3,1],4497240960],[[3,0],150531439164],[[2,1],-142450905420],[[2,0],164142126879],[[1,1],22119562620],[[1,0],-40366610900],[[0,1],2767180500],[[0,0],405431764]]},{"name":"test_8_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],2160809299513],[[19,1],-861819647040],[[19,0],-27195020529310],[[18,2],-139011707520],[[18,1],14709088830096],[[18,0],91238286321553],[[17,2],-426124333440],[[17,1],-17746098667776],[[17,0],143818831706658],[[16,2],23103919046880],[[16,1],-741357914441292],[[16,0],-929030871507315],[[15,2],23718954574080],[[15,1],3084157788196356],[[15,0],-1249713489065556],[[14,2],-1144458282807360],[[14,1],3087214890784650],[[14,0],7994027332065354],[[13,2],848090378952000],[[13,1],-27060819821208828],[[13,0],-2438764139602392],[[12,2],15303567695468760],[[12,1],5666916337187814],[[12,0],-17319080059628331],[[11,2],-50543917973678160],[[11,1],140947610327678070],[[11,0],-1612902131264374],[[10,2],66726208381463640],[[10,1],-287232254251853499],[[10,0],67645102429652407],[[9,2],-37767274725044880],[[9,1],223807898829984642],[[9,0],-87314535384957442],[[8,2],873469388103840],[[8,1],-30977535723724557],[[8,0],30197617477156095],[[7,2],8187076734119280],[[7,1],-60476156409325806],[[7,0],17661359645350032],[[6,2],-2140197025542120],[[6,1],33154955330657373],[[6,0],-15273617691587988],[[5,2],-503731277401680],[[5,1],-124922231152506],[[5,0],994176936656628],[[4,2],5628592692270],[[4,1],-3959343940064535],[[4,0],1909207493685291],[[3,2],138443843517300],[[3,1],749162979016830],[[3,0],-443011951595550],[[2,2],-6125334468390],[[2,1],94828322944125],[[2,0],-46104201846971],[[1,2],-14848534804500],[[1,1],-30695323917042],[[1,0],20237194253294],[[0,2],2617561068750],[[0,1],989830900575],[[0,0],-1199468945183]]},{"name":"test_9_l1","positive_content":1350000000,"factors":[],"reduced":[[[8,0],85433909],[[7,1],-49152000],[[7,0],-317159636],[[6,1],172032000],[[6,0],-823057390],[[5,1],2359296000],[[5,0],2227550896],[[4,1],-6328320000],[[4,0],-1049733649],[[3,1],4472832000],[[3,0],114014896],[[2,1],-294912000],[[2,0],-356113390],[[1,1],-638976000],[[1,0],272664364],[[0,1],153600000],[[0,0],-68166091]]},{"name":"test_9_l2","positive_content":450000000,"factors":[],"reduced":[[[10,0],-293033035],[[9,1],-430248960],[[9,0],5524815560],[[8,1],-275719680],[[8,0],-36233375658],[[7,1],26457269760],[[7,0],28786039032],[[6,1],31627687680],[[6,0],-44050024809],[[5,1],-169575240960],[[5,0],182861116260],[[4,1],104148737280],[[4,0],-162772562754],[[3,1],22869872640],[[3,0],4123222212],[[2,1],-24397649280],[[2,0],30153062397],[[1,1],-25764480],[[1,0],-2910205300],[[0,1],1344528000],[[0,0],-874086940]]},{"name":"test_9_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],1950023535361],[[19,1],-372196591440],[[19,0],-25080925915390],[[18,2],-277537366656],[[18,1],9899223636936],[[18,0],89828112919561],[[17,2],905311499904],[[17,1],-28342861627680],[[17,0],114353065773114],[[16,2],31841017675488],[[16,1],-525708415273032],[[16,0],-887948311741665],[[15,2],-86401636201728],[[15,1],2504015188348932],[[15,0],-1083308295307224],[[14,2],-1071481344730560],[[14,1],3007872548743770],[[14,0],7728259561691424],[[13,2],2709077230436544],[[13,1],-25447605499468908],[[13,0],-2977630787322780],[[12,2],7194383388753624],[[12,1],8321909509503036],[[12,0],-16980153006049941],[[11,2],-34065047359747152],[[11,1],123109476266217942],[[11,0],3426795782320514],[[10,2],47669518793624184],[[10,1],-256100040697819503],[[10,0],54686827383819247],[[9,2],-25667409328239600],[[9,1],198904728344833266],[[9,0],-73618211608852882],[[8,2],-1478931723516672],[[8,1],-25136759816428671],[[8,0],24471918197236527],[[7,2],5962116816291888],[[7,1],-55138303169997750],[[7,0],16240209834635688],[[6,2],-430269159344904],[[6,1],28923973559245017],[[6,0],-12907125314261724],[[5,2],-818522025504048],[[5,1],420953265806742],[[5,0],337897591142316],[[4,2],-113424327336690],[[4,1],-3477783040735833],[[4,0],1768178142156369],[[3,2],199183797575892],[[3,1],568689391607166],[[3,0],-349083978527730],[[2,2],-10880284442814],[[2,1],91891567746405],[[2,0],-49383364408625],[[1,2],-16605629426700],[[1,1],-20364475834770],[[1,0],15615046817690],[[0,2],2906862153750],[[0,1],-326073931125],[[0,0],-553475676989]]},{"name":"test_10_l1","positive_content":216000000,"factors":[],"reduced":[[[8,0],561659581],[[7,1],-243333120],[[7,0],-2124971764],[[6,1],851665920],[[6,0],-4035048350],[[5,1],11679989760],[[5,0],12850885424],[[4,1],-31329139200],[[4,0],-7951312121],[[3,1],22143313920],[[3,0],2387561264],[[2,1],-1459998720],[[2,0],-1723383710],[[1,1],-3163330560],[[1,0],795025676],[[0,1],760416000],[[0,0],-198756419]]},{"name":"test_10_l2","positive_content":180000000,"factors":[],"reduced":[[[10,0],14499364699],[[9,1],-7769981952],[[9,0],-59231959421],[[8,1],26204926464],[[8,0],-67237490973],[[7,1],377414180352],[[7,0],282080085090],[[6,1],-956329714944],[[6,0],-206516243205],[[5,1],532084025088],[[5,0],59558229885],[[4,1],170934886656],[[4,0],6910789473],[[3,1],-197040771072],[[3,0],-13089866790],[[2,1],17351121024],[[2,0],-9040413495],[[1,1],15963917184],[[1,0],8208586795],[[0,1],-3093782400],[[0,0],-1641717359]]},{"name":"test_10_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],3877127847737],[[19,1],-4050423731472],[[19,0],-37442036117186],[[18,2],1007891030016],[[18,1],33738356457912],[[18,0],58564786506587],[[17,2],-6412784836608],[[17,1],146237140216656],[[17,0],428134880518302],[[16,2],-89308677814272],[[16,1],-1711728265223556],[[16,0],-1397452185650847],[[15,2],546698772209664],[[15,1],2696012801623872],[[15,0],-778664647299048],[[14,2],1648859067887616],[[14,1],9355384320643404],[[14,0],7047520484320092],[[13,2],-11218105138286592],[[13,1],-34625307830560200],[[13,0],-3731432904679584],[[12,2],17176054206048768],[[12,1],19377320181557058],[[12,0],-12050676733287525],[[11,2],-3799141570003968],[[11,1],80671743423343728],[[11,0],6424134873803818],[[10,2],-10994824314478080],[[10,1],-174268242980369886],[[10,0],28749891994485905],[[9,2],2692273404238848],[[9,1],135437778768201612],[[9,0],-41795442196346270],[[8,2],12812279304775680],[[8,1],-17779775170764636],[[8,0],14366126530268949],[[7,2],-12295534273053696],[[7,1],-39092079457505880],[[7,0],9463921557778500],[[6,2],2697690280923648],[[6,1],22336281757070946],[[6,0],-8115061882576938],[[5,2],1846215956708352],[[5,1],-238116796145532],[[5,0],548992025218236],[[4,2],-1203565406587776],[[4,1],-3137502147753096],[[4,0],1146462247989213],[[3,2],150483788064000],[[3,1],753268809465432],[[3,0],-319685260785846],[[2,2],67181116694400],[[2,1],81053550910854],[[2,0],-25128698915611],[[1,2],-24370411680000],[[1,1],-49550643431916],[[1,0],19152405299170],[[0,2],2361474000000],[[0,1],4877031833850],[[0,0],-1915240529917]]},{"name":"test_14_l1","positive_content":216000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_14_l2","positive_content":360000000,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,0],37],[[3,0],-194],[[2,0],171],[[1,0],46],[[0,0],-23]]},{"name":"test_14_value","positive_content":1012500000000,"factors":[{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"},{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[14,0],2188],[[13,1],-464],[[13,0],-15984],[[12,2],-288],[[12,1],3736],[[12,0],1340],[[11,2],1728],[[11,1],21168],[[11,0],194224],[[10,2],25704],[[10,1],-214292],[[10,0],-267570],[[9,2],-144360],[[9,1],149152],[[9,0],-518026],[[8,2],-483084],[[8,1],2005884],[[8,0],771801],[[7,2],2817504],[[7,1],-5882736],[[7,0],1516968],[[6,2],-4709448],[[6,1],6841698],[[6,0],-3598944],[[5,2],3641760],[[5,1],-3651480],[[5,0],2432380],[[4,2],-1189728],[[4,1],510550],[[4,0],-327510],[[3,2],-104832],[[3,1],362488],[[3,0],-291640],[[2,2],203094],[[2,1],-183276],[[2,0],113950],[[1,2],-58050],[[1,1],31072],[[1,0],-9666],[[0,2],5625],[[0,1],-1700],[[0,0],-487]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_2","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_3","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_4","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_5","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_6","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_7","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_8","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_9","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_10","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_11","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_12","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_13","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_14","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_15","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_16","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[0,[1,[1,2,0],0],[0,[1,[1,[1,[0,2,[0,2,[1,2,[0,2,[1,2,[0,2,[0,2,[1,2,{"test":9,"indices":[30,31,32]}]]]]]]]],[0,0,[1,[0,2,[1,[0,2,[0,[1,2,0],[0,[1,[0,2,{"test":9,"indices":[30,31,32]}],0],{"test":9,"indices":[30,31,32]}]]],0]],0]]],0],0],[0,[1,[0,[1,[0,[1,[1,[0,2,[1,1,{"test":9,"indices":[30,31,32]}]],[0,[1,[0,2,{"test":9,"indices":[30,31,32]}],{"test":9,"indices":[30,31,32]}],{"test":9,"indices":[30,31,32]}]],[1,{"test":5,"indices":[18,19,20]},0]],[1,[0,[0,[1,{"test":9,"indices":[30,31,32]},{"test":5,"indices":[18,19,20]}],{"test":5,"indices":[18,19,20]}],[1,[0,{"test":5,"indices":[18,19,20]},{"test":8,"indices":[27,28,29]}],{"test":8,"indices":[27,28,29]}]],[0,{"test":8,"indices":[27,28,29]},[1,[0,{"test":8,"indices":[27,28,29]},{"test":0,"indices":[3,4,5]}],{"test":0,"indices":[3,4,5]}]]]],0],[1,[0,[1,[0,[1,[0,{"test":8,"indices":[27,28,29]},[0,{"test":8,"indices":[27,28,29]},{"test":10,"indices":[33,34,35]}]],[0,[1,{"test":8,"indices":[27,28,29]},{"test":0,"indices":[3,4,5]}],{"test":0,"indices":[3,4,5]}]],{"test":0,"indices":[3,4,5]}],[0,{"test":0,"indices":[3,4,5]},[1,{"test":0,"indices":[3,4,5]},{"test":4,"indices":[15,16,17]}]]],[0,[1,[1,{"test":10,"indices":[33,34,35]},[0,[0,{"test":0,"indices":[3,4,5]},{"test":4,"indices":[15,16,17]}],{"test":4,"indices":[15,16,17]}]],{"test":4,"indices":[15,16,17]}],{"test":4,"indices":[15,16,17]}]],[1,[0,{"test":4,"indices":[15,16,17]},[0,{"test":4,"indices":[15,16,17]},[1,[0,{"test":4,"indices":[15,16,17]},{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}]]],0]]],0],[0,[1,[0,[0,[1,[1,[0,{"test":4,"indices":[15,16,17]},[1,[1,{"test":10,"indices":[33,34,35]},[0,{"test":4,"indices":[15,16,17]},[0,{"test":4,"indices":[15,16,17]},[1,[0,{"test":4,"indices":[15,16,17]},{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}]]]],[0,[1,{"test":4,"indices":[15,16,17]},{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}]]],[1,[0,[0,{"test":4,"indices":[15,16,17]},{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}]],{"test":3,"indices":[12,13,14]}],[0,[1,[1,[1,[0,[1,[1,{"test":10,"indices":[33,34,35]},[1,{"test":10,"indices":[33,34,35]},{"test":3,"indices":[12,13,14]}]],{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}],{"test":3,"indices":[12,13,14]}],[1,{"test":3,"indices":[12,13,14]},[1,{"test":3,"indices":[12,13,14]},{"test":6,"indices":[21,22,23]}]]]],[1,[0,[0,{"test":3,"indices":[12,13,14]},[1,{"test":3,"indices":[12,13,14]},{"test":6,"indices":[21,22,23]}]],{"test":6,"indices":[21,22,23]}],{"test":6,"indices":[21,22,23]}]],[1,[0,{"test":6,"indices":[21,22,23]},{"test":1,"indices":[6,7,8]}],{"test":7,"indices":[24,25,26]}]],[0,[0,[1,{"test":1,"indices":[6,7,8]},[1,{"test":7,"indices":[24,25,26]},{"test":2,"indices":[9,10,11]}]],[1,[0,{"test":7,"indices":[24,25,26]},[1,[0,{"test":7,"indices":[24,25,26]},{"test":14,"indices":[36,37,38]}],{"test":14,"indices":[36,37,38]}]],[1,[0,{"test":7,"indices":[24,25,26]},{"test":2,"indices":[9,10,11]}],{"test":2,"indices":[9,10,11]}]]],{"test":14,"indices":[36,37,38]}]]]]],"statistics":{"nodes":225,"leaves":113,"maxdepth":16},"mask":[[0,-1],[1,-1],[5,-1],[7,-1],[10,1],[13,1],[16,-1]]},{"signature":[1,-1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,-1,-1],"chart":"qa_qd_Bpos","tests":[{"vector":[46496,15612,-100000,26715,16796,-4629],"rows":["Q0","P5"],"det_sign":-1,"lower_bound":"P35","upper_bound":"Q0"},{"vector":[-51176,-3517,100000,-24997,-14599,4117],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-45683,8873,100000,-33875,-16759,5116],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-100000,24225,95255,-26012,-12048,3416],"rows":["P1","Q5"],"det_sign":1,"lower_bound":"Q2","upper_bound":"Q5"},{"vector":[-78370,43620,100000,-44584,-14188,5401],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[75915,-49274,-100000,49070,15128,-5833],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-82808,38112,100000,-40487,-13198,4990],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[40652,-45696,-100000,49179,18297,-6333],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"P35","upper_bound":"Q0"},{"vector":[-86644,34284,100000,-38362,-12631,4777],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-53568,52224,100000,-17883,-13167,1881],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-83042,40169,100000,-42890,-13650,5221],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-52241,86897,100000,-60791,-17040,6857],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-76931,46856,100000,-47098,-14714,5643],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-85052,36184,100000,-39340,-12871,4873],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[56,-21,-64,24,8,-3],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q5"},{"vector":[65891,-34985,-100000,44540,15805,-5618],"rows":["Q0","P5"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[-42155,18197,50000,-20252,-6615,2499],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[56,-21,-64,24,8,-3],"rows":["P1","Q5"],"det_sign":1,"lower_bound":"Q2","upper_bound":"Q5"},{"vector":[56,-21,-64,24,8,-3],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[0,-7,0,8,0,-1],"rows":["P1","Q2"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"},{"vector":[0,-7,0,8,0,-1],"rows":["P1","Q2"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q5"},{"vector":[0,-7,0,8,0,-1],"rows":["P1","P4"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q5"},{"vector":[-7,0,8,0,-1,0],"rows":["P1","Q2"],"det_sign":-1,"lower_bound":"Q2","upper_bound":"Q0"}],"pairs":[],"degrees":[20,2],"polynomials":[{"name":"physical","positive_content":5,"factors":[],"reduced":[[[2,0],-2],[[1,0],2],[[0,0],1]]},{"name":"R1","positive_content":125,"factors":[],"reduced":[[[8,0],-4],[[7,1],-24],[[7,0],28],[[6,1],84],[[6,0],146],[[5,1],1152],[[5,0],-1196],[[4,1],-3090],[[4,0],2639],[[3,1],2184],[[3,0],-2228],[[2,1],-144],[[2,0],374],[[1,1],-312],[[1,0],316],[[0,1],75],[[0,0],-79]]},{"name":"bound_Q2_Q0","positive_content":11250,"factors":[{"terms":[[[1,0],1],[[0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0],1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"}],"reduced":[[[6,0],25],[[5,1],-12],[[5,0],-96],[[4,1],30],[[4,0],-51],[[3,1],600],[[3,0],248],[[2,1],-930],[[2,0],-51],[[1,1],462],[[1,0],-96],[[0,1],-75],[[0,0],25]]},{"name":"bound_P35_Q0","positive_content":3125,"factors":[],"reduced":[[[10,0],7],[[9,1],72],[[9,0],22],[[8,1],324],[[8,0],-690],[[7,1],-5832],[[7,0],-36],[[6,1],-17118],[[6,0],14757],[[5,1],84888],[[5,0],-35076],[[4,1],-98334],[[4,0],27825],[[3,1],37152],[[3,0],-5004],[[2,1],5103],[[2,0],-3687],[[1,1],-6480],[[1,0],1786],[[0,1],1125],[[0,0],-218]]},{"name":"bound_P35_P13","positive_content":9375,"factors":[{"terms":[[[1,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,0],7],[[7,1],72],[[7,0],-79],[[6,1],-252],[[6,0],52],[[5,1],-3456],[[5,0],3533],[[4,1],9270],[[4,0],-8906],[[3,1],-6552],[[3,0],6629],[[2,1],432],[[2,0],-632],[[1,1],936],[[1,0],-943],[[0,1],-225],[[0,0],232]]},{"name":"test_0_ep_P1_sign","positive_content":54000000,"factors":[],"reduced":[[[8,0],2210438201],[[7,1],2571316920],[[7,0],-10127411264],[[6,1],-8999609220],[[6,0],-65921561500],[[5,1],-123423212160],[[5,0],303921839224],[[4,1],331057053450],[[4,0],-521274850276],[[3,1],-233989839720],[[3,0],414488466784],[[2,1],15427901520],[[2,0],-90349072240],[[1,1],33427119960],[[1,0],-40983214304],[[0,1],-8035365375],[[0,0],10245803576]]},{"name":"test_0_ep_P1_lo","positive_content":140625000000,"factors":[],"reduced":[[[20,0],7984865213939],[[19,1],-3142059534864],[[19,0],-77004495545630],[[18,2],10683812530368],[[18,1],33728808155832],[[18,0],74277221341718],[[17,2],-81054510625728],[[17,1],88897247411328],[[17,0],1285430540661192],[[16,2],-828944263490256],[[16,1],-1718407240686972],[[16,0],-4231225365388572],[[15,2],6705853154084736],[[15,1],-607905795300552],[[15,0],3032577209146026],[[14,2],7538534244273456],[[14,1],36080300194216200],[[14,0],11865842049367578],[[13,2],-119291941352490048],[[13,1],67600609226562204],[[13,0],-164482678207589574],[[12,2],365847282210858300],[[12,1],-1095092077481397234],[[12,0],910060337307235899],[[11,2],-674465966851952952],[[11,1],3476831318958833604],[[11,0],-2520593046908441438],[[10,2],884681279744327136],[[10,1],-5422504637156632848],[[10,0],3926857553881540208],[[9,2],-839400367760440920],[[9,1],4640846205827795742],[[9,0],-3519673532868915608],[[8,2],560616094380761208],[[8,1],-2010341296381303314],[[8,0],1630540744037239071],[[7,2],-227959119077458104],[[7,1],154562923308462642],[[7,0],-142777814564521956],[[6,2],3917093177220048],[[6,1],265320743163326532],[[6,0],-213753159852689346],[[5,2],61166332772970696],[[5,1],-153150104611820322],[[5,0],101114296406779836],[[4,2],-34532962296175377],[[4,1],51041001342067200],[[4,0],-23286615915457623],[[3,2],5074205322868470],[[3,1],-7069757245848450],[[3,0],3288825200426772],[[2,2],2128540118968242],[[2,1],-3484882220423796],[[2,0],1475031943483472],[[1,2],-929268976228650],[[1,1],1679881100864868],[[1,0],-830758679716712],[[0,2],104334106741875],[[0,1],-198849277437300],[[0,0],102500035909364]]},{"name":"test_0_ep_P1_hi","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],630478281434],[[19,1],-657367993824],[[19,0],-6330849730016],[[18,2],517162466880],[[18,1],3272456459496],[[18,0],10686845805350],[[17,2],-6615691438464],[[17,1],55722161880252],[[17,0],85216138055670],[[16,2],-15203318171184],[[16,1],-262737170967024],[[16,0],-472907417594853],[[15,2],499543261055856],[[15,1],-1636131706043742],[[15,0],1265740387960674],[[14,2],-1682354578791024],[[14,1],9841769483352876],[[14,0],-261758232363849],[[13,2],-4810418781996528],[[13,1],9676716269315616],[[13,0],-22421755550826390],[[12,2],51612960054533652],[[12,1],-179858586095246736],[[12,0],119345124937675224],[[11,2],-179521447427024940],[[11,1],570204883681410321],[[11,0],-310099568203879604],[[10,2],359413563461057064],[[10,1],-943670016973278984],[[10,0],471083172017673329],[[9,2],-454784668491336912],[[9,1],939350250976822188],[[9,0],-430849210299014762],[[8,2],356790083869103688],[[8,1],-563011158889708488],[[8,0],218861356172234799],[[7,2],-143183367975572028],[[7,1],160850294178611526],[[7,0],-33456997626968640],[[6,2],-10025179926383016],[[6,1],34101278629326045],[[6,0],-27389781259780416],[[5,2],41314517229625704],[[5,1],-54680845935133098],[[5,0],19086463587598464],[[4,2],-17812276612420131],[[4,1],21948535065962178],[[4,0],-5301019399070100],[[3,2],1304379993184137],[[3,1],-1877191401071916],[[3,0],228847402566768],[[2,2],1288242007427196],[[2,1],-1505369320308963],[[2,0],419045153312408],[[1,2],-417698479467450],[[1,1],519000397966902],[[1,0],-140359781837840],[[0,2],40474658863125],[[0,1],-51082716335325],[[0,0],14035978183784]]},{"name":"test_0_l1","positive_content":45000000,"factors":[],"reduced":[[[10,0],59875119533],[[9,1],62192540664],[[9,0],-296148028834],[[8,1],-256724580708],[[8,0],-933794214576],[[7,1],-2740088297304],[[7,0],5917643865084],[[6,1],9502055794638],[[6,0],-12648813999039],[[5,1],-15894157100616],[[5,0],15584417446956],[[4,1],17893084459518],[[4,0],-13738588269579],[[3,1],-9297139417056],[[3,0],8401728983556],[[2,1],-51153167223],[[2,0],-1330285909371],[[1,1],1532224589112],[[1,0],-1253202351742],[[0,1],-338988266325],[[0,0],302439001358]]},{"name":"test_0_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],2210438201],[[7,1],2571316920],[[7,0],-10127411264],[[6,1],-8999609220],[[6,0],-65921561500],[[5,1],-123423212160],[[5,0],303921839224],[[4,1],331057053450],[[4,0],-521274850276],[[3,1],-233989839720],[[3,0],414488466784],[[2,1],15427901520],[[2,0],-90349072240],[[1,1],33427119960],[[1,0],-40983214304],[[0,1],-8035365375],[[0,0],10245803576]]},{"name":"test_0_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],1260956562868],[[19,1],-1314735987648],[[19,0],-12661699460032],[[18,2],1034324933760],[[18,1],6544912918992],[[18,0],20657509633576],[[17,2],-13231382876928],[[17,1],106314125215680],[[17,0],179204285852160],[[16,2],-35405276434848],[[16,1],-478579080392172],[[16,0],-926814279238368],[[15,2],1037409429487392],[[15,1],-2985755411887668],[[15,0],1984806417886044],[[14,2],-2969400036935088],[[14,1],16252866490547574],[[14,0],904144701998022],[[13,2],-12866621197376736],[[13,1],21676661791037532],[[13,0],-39706618105601268],[[12,2],99101625479430264],[[12,1],-309854139515905140],[[12,0],200327604204157062],[[11,2],-296435760802419960],[[11,1],933186152440292058],[[11,0],-515936038288549030],[[10,2],553352665992332508],[[10,1],-1485960402334888257],[[10,0],780207387869572351],[[9,2],-704774427563756664],[[9,1],1436169657054715914],[[9,0],-709036994505469606],[[8,2],590261842166691096],[[8,1],-857743862655813138],[[8,0],358510678076258970],[[7,2],-270482307397265736],[[7,1],268380377104452768],[[7,0],-57806602231688088],[[6,2],4134831266351628],[[6,1],30920006998812384],[[6,0],-40474674428380068],[[5,2],68560153642295928],[[5,1],-82417799464377840],[[5,0],29896539320360616],[[4,2],-33866698125651462],[[4,1],39234834831645810],[[4,0],-9411976584529224],[[3,2],3453113608656354],[[3,1],-4885262086589550],[[3,0],829796697651408],[[2,2],2256909498525267],[[2,1],-2493387304741953],[[2,0],691749494148808],[[1,2],-802853729166150],[[1,1],985657548194754],[[1,0],-266887728848080],[[0,2],80949317726250],[[0,1],-102165432670650],[[0,0],28071956367568]]},{"name":"test_1_ep_P5_sign","positive_content":54000000,"factors":[],"reduced":[[[8,0],2101922599],[[7,1],2033962680],[[7,0],-9424671736],[[6,1],-7118869380],[[6,0],-46348438940],[[5,1],-97630208640],[[5,0],227965641596],[[4,1],261872695050],[[4,0],-396573315434],[[3,1],-185090603880],[[3,0],315426036836],[[2,1],12203776080],[[2,0],-65671084400],[[1,1],26441514840],[[1,0],-33832223896],[[0,1],-6356133375],[[0,0],8458055974]]},{"name":"test_1_ep_P5_lo","positive_content":843750000000,"factors":[],"reduced":[[[20,0],5169475845394],[[19,1],-14892830242128],[[19,0],-49923534350176],[[18,2],6400218246912],[[18,1],132314061505608],[[18,0],208393728706144],[[17,2],-54965948588928],[[17,1],359528881105008],[[17,0],-701568401791260],[[16,2],-457865148690432],[[16,1],-5513766037045488],[[16,0],2545078052870490],[[15,2],4596228503692704],[[15,1],14212406703088404],[[15,0],-6073552711449192],[[14,2],1226733485748912],[[14,1],-8850867090677550],[[14,0],4616750987165184],[[13,2],-82829355220294272],[[13,1],38491345050785928],[[13,0],-6691510879380690],[[12,2],286716677702666976],[[12,1],-304470001638317934],[[12,0],95454321564587496],[[11,2],-498501337277925864],[[11,1],858179006501315130],[[11,0],-348547127351494774],[[10,2],531514992817218924],[[10,1],-1253779544542062807],[[10,0],608073004520749741],[[9,2],-364373333729863632],[[9,1],1040005679913353916],[[9,0],-585323426484954160],[[8,2],144035030105183664],[[8,1],-440737782140255436],[[8,0],291622034062063374],[[7,2],-3872608680162024],[[7,1],4865934412122156],[[7,0],-26268148265601984],[[6,2],-33308260247417652],[[6,1],96644318199063804],[[6,0],-52552626156411852],[[5,2],19523203377930432],[[5,1],-47736326061646794],[[5,0],28727257905686202],[[4,2],-3974806181239308],[[4,1],6998839533621288],[[4,0],-4326356792516910],[[3,2],-693454896115866],[[3,1],2146941043021638],[[3,0],-1231912324115580],[[2,2],542674643246379],[[2,1],-1111563472947885],[[2,0],602566380478420],[[1,2],-108824693721300],[[1,1],185128696245942],[[1,0],-90622690386838],[[0,2],7732285683750],[[0,1],-11236493918700],[[0,0],4807826323444]]},{"name":"test_1_ep_P5_hi","positive_content":843750000000,"factors":[],"reduced":[[[20,0],1303618088494],[[19,1],-1352984783616],[[19,0],-12965703078580],[[18,2],791786054016],[[18,1],7930079117712],[[18,0],24955685605186],[[17,2],-10098491045760],[[17,1],94084675545024],[[17,0],137587638290928],[[16,2],-27417977885664],[[16,1],-526410608963508],[[16,0],-748494853285758],[[15,2],792309368860992],[[15,1],-1977714077587164],[[15,0],1699539930696012],[[14,2],-2246288149701936],[[14,1],13517333591951898],[[14,0],-487613647015662],[[13,2],-9872065039006656],[[13,1],10380566701676196],[[13,0],-25783324196311392],[[12,2],75363962094417384],[[12,1],-223430099820822216],[[12,0],142985419753396434],[[11,2],-224949706542411408],[[11,1],695143385595318042],[[11,0],-379884759354370510],[[10,2],420614555688917532],[[10,1],-1115777506928989851],[[10,0],580971404035978177],[[9,2],-538028271299538648],[[9,1],1076855745345623442],[[9,0],-527696932174190302],[[8,2],453017580692306544],[[8,1],-637752855137113188],[[8,0],262436272073743182],[[7,2],-208945282340416320],[[7,1],195364188418037562],[[7,0],-37448427126510276],[[6,2],3918409486953660],[[6,1],25844364091257948],[[6,0],-32770156195975062],[[5,2],52629428085583464],[[5,1],-62318034073431828],[[5,0],22423688483180280],[[4,2],-26130654664015914],[[4,1],29411788451316912],[[4,0],-6707686920166428],[[3,2],2688517347953436],[[3,1],-3600477332681544],[[3,0],514954515452928],[[2,2],1735868592285003],[[2,1],-1915369170662457],[[2,0],526608586836118],[[1,2],-619279655027850],[[1,1],754360041433086],[[1,0],-199896750997540],[[0,2],62502131317500],[[0,1],-78464168128350],[[0,0],21131512656244]]},{"name":"test_1_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-12886192523],[[9,1],38947445784],[[9,0],41906295703],[[8,1],-193569170148],[[8,0],-228386020674],[[7,1],-1630144067184],[[7,0],1921378154154],[[6,1],7626316859838],[[6,0],-6952117213971],[[5,1],-12785032864116],[[5,0],11651896857585],[[4,1],10458201320658],[[4,0],-9784001674791],[[3,1],-3381419430576],[[3,0],3672653517546],[[2,1],-632316522123],[[2,0],210361331301],[[1,1],685232763642],[[1,0],-604379022155],[[0,1],-121710768075],[[0,0],108824575552]]},{"name":"test_1_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],2101922599],[[7,1],2033962680],[[7,0],-9424671736],[[6,1],-7118869380],[[6,0],-46348438940],[[5,1],-97630208640],[[5,0],227965641596],[[4,1],261872695050],[[4,0],-396573315434],[[3,1],-185090603880],[[3,0],315426036836],[[2,1],12203776080],[[2,0],-65671084400],[[1,1],26441514840],[[1,0],-33832223896],[[0,1],-6356133375],[[0,0],8458055974]]},{"name":"test_1_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],651809044247],[[19,1],-676492391808],[[19,0],-6482851539290],[[18,2],395893027008],[[18,1],3965039558856],[[18,0],12818354263631],[[17,2],-5049245522880],[[17,1],49414908492900],[[17,0],64656434456274],[[16,2],-11731977217872],[[16,1],-284558310423216],[[16,0],-380890046298090],[[15,2],380997594539136],[[15,1],-1106501544807354],[[15,0],1078450073133474],[[14,2],-1279492752099888],[[14,1],8197933140103500],[[14,0],-906610808060151],[[13,2],-3652292906095968],[[13,1],3798195775382448],[[13,0],-14506625067837060],[[12,2],39313180471277772],[[12,1],-129788380295177022],[[12,0],85523912301128034],[[11,2],-137236595624375544],[[11,1],425857895801384589],[[11,0],-229066004029237226],[[10,2],275754068048813256],[[10,1],-711149727546257760],[[10,0],351818010057032075],[[9,2],-350012553147846144],[[9,1],707809389800263290],[[9,0],-321765821156365292],[[8,2],275282410980313332],[[8,1],-421034048043892605],[[8,0],161033948805387297],[[7,2],-110755090179199800],[[7,1],117023808752293509],[[7,0],-21762449081391342],[[6,2],-7606278173532240],[[6,1],28026904849197246],[[6,0],-22105871728357794],[[5,2],31879095918180192],[[5,1],-41742701574577236],[[5,0],14429881858671264],[[4,2],-13760576455285557],[[4,1],16468752847101093],[[4,0],-3787411860296436],[[3,2],1010308443435558],[[3,1],-1321931398833981],[[3,0],97873052107350],[[2,2],994329186371064],[[2,1],-1169215636168692],[[2,0],323707500156380],[[1,2],-322510997598300],[[1,1],398597974092018],[[1,0],-105657563281220],[[0,2],31251065658750],[[0,1],-39232084064175],[[0,0],10565756328122]]},{"name":"test_2_ep_P5_sign","positive_content":54000000,"factors":[],"reduced":[[[8,0],2462493419],[[7,1],3140814720],[[7,0],-11420381036],[[6,1],-10992851520],[[6,0],-67945299970],[[5,1],-150759106560],[[5,0],330179638336],[[4,1],404379895200],[[4,0],-581432970559],[[3,1],-285814139520],[[3,0],465234671296],[[2,1],18844888320],[[2,0],-97783039810],[[1,1],40830591360],[[1,0],-49110157676],[[0,1],-9815046000],[[0,0],12277539419]]},{"name":"test_2_ep_P5_lo","positive_content":7593750000000,"factors":[],"reduced":[[[20,0],1032487268604],[[19,1],-2485194031152],[[19,0],-9821023696164],[[18,2],1019659542912],[[18,1],22002038389368],[[18,0],37063115080294],[[17,2],-8724658566528],[[17,1],60963421148736],[[17,0],-102393193000296],[[16,2],-73247851434528],[[16,1],-922508785910760],[[16,0],369467044631262],[[15,2],730109186825472],[[15,1],2351595827169204],[[15,0],-992957325746688],[[14,2],220812541781184],[[14,1],-1258311447510846],[[14,0],934156770466080],[[13,2],-13204213317959616],[[13,1],5473832021079252],[[13,0],-1264706031395376],[[12,2],45223235821560600],[[12,1],-48328571158248462],[[12,0],15332572313977350],[[11,2],-77672728377546192],[[11,1],138678037571350770],[[11,0],-56290193118670914],[[10,2],81652594357722456],[[10,1],-203080706334657717],[[10,0],98681167821598005],[[9,2],-55287103877242704],[[9,1],167578548972542034],[[9,0],-94981858476824446],[[8,2],21821122715107104],[[8,1],-69965351349269232],[[8,0],47023388411569116],[[7,2],-784682710714512],[[7,1],143750750193138],[[7,0],-4025705211701766],[[6,2],-4933980444166632],[[6,1],15434688947623737],[[6,0],-8453460692817945],[[5,2],2984091421041648],[[5,1],-7437891948789786],[[5,0],4510962036679458],[[4,2],-640126527538626],[[4,1],1063441568649804],[[4,0],-654059722721238],[[3,2],-97007889289068],[[3,1],331801864990410],[[3,0],-192819050296278],[[2,2],84059709265530],[[2,1],-170375253830067],[[2,0],91490427625053],[[1,2],-17438143738500],[[1,1],28693461900594],[[1,0],-13672567795350],[[0,2],1276534518750],[[0,1],-1792432335900],[[0,0],736245635254]]},{"name":"test_2_ep_P5_hi","positive_content":7593750000000,"factors":[],"reduced":[[[20,0],220347818104],[[19,1],-243403744512],[[19,0],-2173845888744],[[18,2],130717134720],[[18,1],1556423443632],[[18,0],3487742482164],[[17,2],-1613119300992],[[17,1],15801673885584],[[17,0],27786370820472],[[16,2],-5021521605792],[[16,1],-99989458305684],[[16,0],-125733701698584],[[15,2],127183998469248],[[15,1],-284990001640068],[[15,0],214967512102140],[[14,2],-329665044491712],[[14,1],2288426338054506],[[14,0],88486517076366],[[13,2],-1640406000993984],[[13,1],1202241327010332],[[13,0],-4228472498239488],[[12,2],11723607845546616],[[12,1],-35711127047979420],[[12,0],22866678979839792],[[11,2],-34314506859080880],[[11,1],112904739189070350],[[11,0],-61280645711514586],[[10,2],64074758295934872],[[10,1],-181191852688024713],[[10,0],94370150236752585],[[9,2],-82811594338793136],[[9,1],173390747966192046],[[9,0],-85864037552265246],[[8,2],70795182338424864],[[8,1],-101029617553303380],[[8,0],42461672192168004],[[7,2],-33288917425155504],[[7,1],30104953153847238],[[7,0],-5811123056967474],[[6,2],966485908008792],[[6,1],4291146823809993],[[6,0],-5360974867082367],[[5,2],8231462897698512],[[5,1],-9676707155187486],[[5,0],3533991945736962],[[4,2],-4151851841925738],[[4,1],4548954691704804],[[4,0],-1023392442493092],[[3,2],439038272575836],[[3,1],-566132632299258],[[3,0],76939929305334],[[2,2],273182206608378],[[2,1],-292832742399663],[[2,0],79735348803859],[[1,2],-98345792609100],[[1,1],116436630418974],[[1,0],-30397055537190],[[0,2],9957612723750],[[0,1],-12148994100150],[[0,0],3223868645004]]},{"name":"test_2_l1","positive_content":270000000,"factors":[],"reduced":[[[10,0],-8121394505],[[9,1],18519633504],[[9,0],29776748413],[[8,1],-92760794928],[[8,0],-119181297759],[[7,1],-772625502864],[[7,0],903853360854],[[6,1],3660803824248],[[6,0],-3303549364521],[[5,1],-6171771556296],[[5,0],5578278545607],[[4,1],5038249682088],[[4,0],-4680995222361],[[3,1],-1612183879296],[[3,0],1743411737286],[[2,1],-310003063308],[[2,0],98060970621],[[1,1],328074228252],[[1,0],-279777846335],[[0,1],-57873854700],[[0,0],49752460195]]},{"name":"test_2_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],2462493419],[[7,1],3140814720],[[7,0],-11420381036],[[6,1],-10992851520],[[6,0],-67945299970],[[5,1],-150759106560],[[5,0],330179638336],[[4,1],404379895200],[[4,0],-581432970559],[[3,1],-285814139520],[[3,0],465234671296],[[2,1],18844888320],[[2,0],-97783039810],[[1,1],40830591360],[[1,0],-49110157676],[[0,1],-9815046000],[[0,0],12277539419]]},{"name":"test_2_value","positive_content":15187500000000,"factors":[],"reduced":[[[20,0],110173909052],[[19,1],-121701872256],[[19,0],-1086922944372],[[18,2],65358567360],[[18,1],778211721816],[[18,0],1788196122624],[[17,2],-806559650496],[[17,1],8223320897004],[[17,0],13347794459766],[[16,2],-2171552813136],[[16,1],-52967556102000],[[16,0],-63924862394871],[[15,2],60991404646464],[[15,1],-159835276535982],[[15,0],140487639498162],[[14,2],-191658220769376],[[14,1],1358116167003972],[[14,0],-46742012559357],[[13,2],-599943945812832],[[13,1],426914866103736],[[13,0],-2401089224713110],[[12,2],6141678781657788],[[12,1],-20867615655288186],[[12,0],13719028214618514],[[11,2],-21405776966619480],[[11,1],69315360051834147],[[11,0],-36982596799132772],[[10,2],43266485106816876],[[10,1],-115800829850068152],[[10,0],57158032275379371],[[9,2],-55303190910862488],[[9,1],114609655356830934],[[9,0],-52390255828347102],[[8,2],43765979479587792],[[8,1],-67379953656004539],[[8,0],26126834367318861],[[7,2],-17722376902037592],[[7,1],18261528619981641],[[7,0],-3423741156645768],[[6,2],-1157965436617524],[[6,1],4624293031885182],[[6,0],-3606530116326948],[[5,2],5070446469695016],[[5,1],-6578441707078596],[[5,0],2291823585565752],[[4,2],-2195214064028469],[[4,1],2564816496390885],[[4,0],-583389807462054],[[3,2],162221253350958],[[3,1],-204935808349065],[[3,0],12912164534916],[[2,2],158277447441189],[[2,1],-181007622680028],[[2,0],49609901930906],[[1,2],-51381281654550],[[1,1],61716890028762],[[1,0],-16119343225020],[[0,2],4978806361875],[[0,1],-6074497050075],[[0,0],1611934322502]]},{"name":"test_3_l1","positive_content":1728000000,"factors":[],"reduced":[[[8,0],63292213],[[7,1],43758960],[[7,0],-275048332],[[6,1],-153156360],[[6,0],-805154090],[[5,1],-2100430080],[[5,0],4581502832],[[4,1],5633966100],[[4,0],-8143457423],[[3,1],-3982065360],[[3,0],6463138112],[[2,1],262553760],[[2,0],-1220864210],[[1,1],568866480],[[1,0],-800155852],[[0,1],-136746750],[[0,0],200038963]]},{"name":"test_3_l2","positive_content":360000000,"factors":[],"reduced":[[[10,0],-2893673591],[[9,1],6667266816],[[9,0],11659842067],[[8,1],-26852055552],[[8,0],-37844825961],[[7,1],-304204009536],[[7,0],237293438226],[[6,1],1014900268032],[[6,0],-733800437019],[[5,1],-1228284165024],[[5,0],1151490965349],[[4,1],812781218592],[[4,0],-1028695655259],[[3,1],-254437835904],[[3,0],464784035154],[[2,1],-45451560672],[[2,0],-6248909721],[[1,1],56705524848],[[1,0],-73298066045],[[0,1],-10989442800],[[0,0],14659613209]]},{"name":"test_3_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],355806700171],[[19,1],-466638715320],[[19,0],-3148579464418],[[18,2],211065053184],[[18,1],5447809661556],[[18,0],2259948639433],[[17,2],-886798430208],[[17,1],9044927243712],[[17,0],30646577096916],[[16,2],-21283502893056],[[16,1],-306604724743350],[[16,0],51112710393528],[[15,2],72695689767936],[[15,1],839107334625588],[[15,0],-396566774268690],[[14,2],560086285658112],[[14,1],2663984580968430],[[14,0],-1449417316707147],[[13,2],-1488437667053568],[[13,1],-13661727917008500],[[13,0],7742118179519400],[[12,2],-600780532004352],[[12,1],6379422038974287],[[12,0],-2601521467744422],[[11,2],4519025987473152],[[11,1],53413834261343814],[[11,0],-37512639378426856],[[10,2],-5731249770570240],[[10,1],-114345369454682307],[[10,0],83591216617371379],[[9,2],5365892085269760],[[9,1],86994996663211890],[[9,0],-71940667878091540],[[8,2],-3512245826055168],[[8,1],-7679047988198466],[[8,0],14368413853479147],[[7,2],-358083745926912],[[7,1],-24781699178695458],[[7,0],17731735520079702],[[6,2],2125921604341248],[[6,1],9989232498263961],[[6,0],-10340500552685814],[[5,2],-869107204272384],[[5,1],1831660305830838],[[5,0],-447316851433620],[[4,2],-210069160919424],[[4,1],-1400667777586476],[[4,0],1333961421263022],[[3,2],193525664543424],[[3,1],-51876537758154],[[3,0],-102844420874850],[[2,2],-15081584690304],[[2,1],83374439484015],[[2,0],-60374031439538],[[1,2],-11380901371200],[[1,1],3455798617290],[[1,0],4309884574172],[[0,2],2061182160000],[[0,1],-2664118334625],[[0,0],958742874796]]},{"name":"test_4_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-25674294458],[[9,1],49655843424],[[9,0],98292806398],[[8,1],-254955760488],[[8,0],-208160742549],[[7,1],-2049763561164],[[7,0],1928004321354],[[6,1],10115089197048],[[6,0],-8218834055361],[[5,1],-17351551955826],[[5,0],14580927512535],[[4,1],14076712975248],[[4,0],-12180457833561],[[3,1],-4360117638096],[[3,0],4238358398286],[[2,1],-912323460708],[[2,0],449206957671],[[1,1],899151928587],[[1,0],-751203278765],[[0,1],-155174510700],[[0,0],129500216242]]},{"name":"test_4_l2","positive_content":594000000,"factors":[],"reduced":[[[8,0],239700574],[[7,1],318226920],[[7,0],-1117915756],[[6,1],-1113794220],[[6,0],-4194566150],[[5,1],-15274892160],[[5,0],25247643896],[[4,1],40971715950],[[4,0],-47946362459],[[3,1],-28958649720],[[3,0],38931401456],[[2,1],1909361520],[[2,0],-7217721890],[[1,1],4136949960],[[1,0],-4936638796],[[0,1],-994459125],[[0,0],1234159699]]},{"name":"test_4_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],3591949215649],[[19,1],-4030474323552],[[19,0],-34863295181722],[[18,2],1184455972224],[[18,1],30915175899216],[[18,0],62753338694815],[[17,2],-13273902231552],[[17,1],205140854714976],[[17,0],328860282300270],[[16,2],-51001606840608],[[16,1],-1858337438571288],[[16,0],-1359136414099581],[[15,2],1010383567881696],[[15,1],-681391229598000],[[15,0],2053520869125876],[[14,2],-2501640205893216],[[14,1],29016022242168144],[[14,0],-2645782544682678],[[13,2],-10712056346752608],[[13,1],-28871620290330408],[[13,0],-21018814492321320],[[12,2],93981085209817272],[[12,1],-277552629456096456],[[12,0],176603653649193423],[[11,2],-325963041250814712],[[11,1],1078243918598336796],[[11,0],-542260562585137138],[[10,2],672582638042102880],[[10,1],-1856024626124321760],[[10,0],882911265507494851],[[9,2],-880153226095071168],[[9,1],1813410243173993568],[[9,0],-813888617634151654],[[8,2],710765707864427280],[[8,1],-1011752727187697514],[[8,0],383401754362767003],[[7,2],-293766284181676824],[[7,1],230504293100342682],[[7,0],-23113172386389840],[[6,2],-16122587027519808],[[6,1],95088192937828902],[[6,0],-69608179250085702],[[5,2],82454900737361328],[[5,1],-101950512955890804],[[5,0],35037474809347356],[[4,2],-36041054983344594],[[4,1],36355102406415918],[[4,0],-6528658532473995],[[3,2],2717923966704090],[[3,1],-2167445185259706],[[3,0],-494894552187234],[[2,2],2580514607204820],[[2,1],-2846647297692162],[[2,0],751297187988661],[[1,2],-840001381141500],[[1,1],935633865180648],[[1,0],-219887022445990],[[0,2],81395482668750],[[0,1],-92089947360300],[[0,0],21988702244599]]},{"name":"test_5_ep_P5_sign","positive_content":54000000,"factors":[],"reduced":[[[8,0],2873511946],[[7,1],4082866680],[[7,0],-13535481124],[[6,1],-14290033380],[[6,0],-53994027890],[[5,1],-195977600640],[[5,0],321635101304],[[4,1],525669085050],[[4,0],-611625288521],[[3,1],-371540867880],[[3,0],497198368544],[[2,1],24497200080],[[2,0],-92781261350],[[1,1],53077266840],[[1,0],-62529881284],[[0,1],-12758958375],[[0,0],15632470321]]},{"name":"test_5_ep_P5_lo","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],4522573004102],[[19,1],-8763025499040],[[19,0],-43430378042900],[[18,2],3197756161152],[[18,1],77617763228400],[[18,0],133461312733304],[[17,2],-27016007044608],[[17,1],229509584527824],[[17,0],-165930444252510],[[16,2],-232950976084512],[[16,1],-3386007201296880],[[16,0],669726176995986],[[15,2],2266813540737504],[[15,1],8071042075543080],[[15,0],-3013454303098944],[[14,2],964125994622832],[[14,1],281574150215508],[[14,0],3139130891951184],[[13,2],-41500609832813472],[[13,1],-387166457422908],[[13,0],763845353044134],[[12,2],136953869449104216],[[12,1],-124097797848873384],[[12,0],32896620732004878],[[11,2],-224849813573298024],[[11,1],413077834788326100],[[11,0],-156303675805144232],[[10,2],223504521907291524],[[10,1],-620831012986909608],[[10,0],292993930118659820],[[9,2],-143498660039709192],[[9,1],500157633843189282],[[9,0],-282986499165696668],[[8,2],56065943028190824],[[8,1],-188441469801627336],[[8,0],131044512023869188],[[7,2],-4080723868246104],[[7,1],-17054993786269194],[[7,0],-1029669414252690],[[6,2],-11508002772300972],[[6,1],49611125578446495],[[6,0],-29200414320208491],[[5,2],7972022319508872],[[5,1],-19868739424121772],[[5,0],12612555581159928],[[4,2],-2059631207275878],[[4,1],1826810481006180],[[4,0],-976759869887832],[[3,2],-163179442680426],[[3,1],1120018534467084],[[3,0],-751971299517042],[[2,2],236723070780189],[[2,1],-445649907883950],[[2,0],241868552044139],[[1,2],-55241643847050],[[1,1],68609854460994],[[1,0],-27510863235932],[[0,2],4424694221250],[[0,1],-4162059064650],[[0,0],1041140216402]]},{"name":"test_5_ep_P5_hi","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],1303775373002],[[19,1],-1499945400912],[[19,0],-12642707221076],[[18,2],453088688256],[[18,1],11503357293480],[[18,0],20985268958642],[[17,2],-5058667261440],[[17,1],75065442826536],[[17,0],134861016704520],[[16,2],-22297747539744],[[16,1],-676848868560684],[[16,0],-510433980057102],[[15,2],405242827245792],[[15,1],-199043183708964],[[15,0],509638833010200],[[14,2],-735509337968016],[[14,1],9777878752473432],[[14,0],-139660928568384],[[13,2],-5796603011645856],[[13,1],-9127506883109976],[[13,0],-7241277174012156],[[12,2],33521590358169624],[[12,1],-90574484683074570],[[12,0],55721879575337622],[[11,2],-90978486041078568],[[11,1],336528846325695078],[[11,0],-171877885646833088],[[10,2],169231810381680132],[[10,1],-553438841527422870],[[10,0],279874470184784474],[[9,2],-228482313628139208],[[9,1],515955193680670788],[[9,0],-255548534642647736],[[8,2],207276535778713704],[[8,1],-279560803391039412],[[8,0],118036959944561418],[[7,2],-104439661556405400],[[7,1],70109049116704500],[[7,0],-6793318497491346],[[6,2],6710070662480340],[[6,1],17860799076840387],[[6,0],-20186038702531203],[[5,2],24173622870296904],[[5,1],-26787812559058458],[[5,0],9938591001943194],[[4,2],-12902311402663734],[[4,1],12044671767603396],[[4,0],-2091592365325068],[[3,2],1491897928905126],[[3,1],-1476789319849122],[[3,0],21454524174702],[[2,2],820651075638813],[[2,1],-817774596534384],[[2,0],211400353018427],[[1,2],-305049269309850],[[1,1],329483312431980],[[1,0],-76627446664070],[[0,2],31228087511250],[[0,1],-35071720338000],[[0,0],8366205830852]]},{"name":"test_5_l1","positive_content":270000000,"factors":[],"reduced":[[[10,0],-10729325437],[[9,1],19060190784],[[9,0],42075098453],[[8,1],-98019458568],[[8,0],-85728034944],[[7,1],-786248198964],[[7,0],738805693704],[[6,1],3890110855248],[[6,0],-3149395095306],[[5,1],-6680373337566],[[5,0],5596584700014],[[4,1],5417460673128],[[4,0],-4676744913186],[[3,1],-1674547626096],[[3,0],1627105120836],[[2,1],-352216232208],[[2,0],168468738696],[[1,1],345622451517],[[1,0],-284487162280],[[0,1],-59563096200],[[0,0],48833770763]]},{"name":"test_5_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],2873511946],[[7,1],4082866680],[[7,0],-13535481124],[[6,1],-14290033380],[[6,0],-53994027890],[[5,1],-195977600640],[[5,0],321635101304],[[4,1],525669085050],[[4,0],-611625288521],[[3,1],-371540867880],[[3,0],497198368544],[[2,1],24497200080],[[2,0],-92781261350],[[1,1],53077266840],[[1,0],-62529881284],[[0,1],-12758958375],[[0,0],15632470321]]},{"name":"test_5_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,0],651887686501],[[19,1],-749972700456],[[19,0],-6321353610538],[[18,2],226544344128],[[18,1],5751678646740],[[18,0],10647804124405],[[17,2],-2529333630720],[[17,1],38684214084492],[[17,0],65509958425920],[[16,2],-9826024965552],[[16,1],-349151139899658],[[16,0],-257468545384449],[[15,2],192479572789776],[[15,1],-152944404564618],[[15,0],356808035705244],[[14,2],-472369961925648],[[14,1],5605471279323774],[[14,0],-404694693078312],[[13,2],-2039331682217808],[[13,1],-5472115654321548],[[13,0],-4196636377568520],[[12,2],17852255680049172],[[12,1],-53965595996386227],[[12,0],34214437869952452],[[11,2],-62057703819846564],[[11,1],208907872417079163],[[11,0],-104883981625234282],[[10,2],128407354212298896],[[10,1],-359047435393567821],[[10,0],170842581330802864],[[9,2],-168438437683160544],[[9,1],350234621340327366],[[9,0],-157573206416169376],[[8,2],136273443960232872],[[8,1],-194947892632074744],[[8,0],74296361672794662],[[7,2],-56423513566130580],[[7,1],44206366074173154],[[7,0],-4565226095433060],[[6,2],-3045375693011520],[[6,1],18309122223137802],[[6,0],-13395847822935528],[[5,2],15810024513607272],[[5,1],-19524411897905160],[[5,0],6737079218402904],[[4,2],-6916357530851067],[[4,1],6947574660651744],[[4,0],-1251273188585130],[[3,2],522497753922843],[[3,1],-416488095932508],[[3,0],-94035118078776],[[2,2],494898293408094],[[2,1],-541650843908460],[[2,0],142913272108354],[[1,2],-161136931558050],[[1,1],178164339317040],[[1,0],-41831029154260],[[0,2],15614043755625],[[0,1],-17535860169000],[[0,0],4183102915426]]},{"name":"test_6_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-19890003923],[[9,1],42675996960],[[9,0],73630003135],[[8,1],-218934094320],[[8,0],-160984168545],[[7,1],-1762283489760],[[7,0],1648613624010],[[6,1],8684437657320],[[6,0],-7067323130895],[[5,1],-14888857091040],[[5,0],12534432177153],[[4,1],12081288141720],[[4,0],-10464173615295],[[3,1],-3746136392640],[[3,0],3632466526890],[[2,1],-781691873220],[[2,0],401773610355],[[1,1],772188288480],[[1,0],-655882288385],[[0,1],-133362490500],[[0,0],113472486577]]},{"name":"test_6_l2","positive_content":162000000,"factors":[],"reduced":[[[8,0],804475197],[[7,1],996004000],[[7,0],-3715902788],[[6,1],-3486014000],[[6,0],-12827519830],[[5,1],-47808192000],[[5,0],78878329248],[[4,1],128235515000],[[4,0],-150000886957],[[3,1],-90636364000],[[3,0],121706501248],[[2,1],5976024000],[[2,0],-22289557830],[[1,1],12948052000],[[1,0],-15667950788],[[0,1],-3112512500],[[0,0],3916987697]]},{"name":"test_6_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],3350117284625],[[19,1],-3658170647520],[[19,0],-32539332828338],[[18,2],1029574416384],[[18,1],28140761564928],[[18,0],62633230982135],[[17,2],-11539049757696],[[17,1],182390049491256],[[17,0],273412703434170],[[16,2],-44395708649472],[[16,1],-1669628508283656],[[16,0],-1195589455053339],[[15,2],878961368017152],[[15,1],-409818395968092],[[15,0],1942812850779336],[[14,2],-2170289176156800],[[14,1],24973634444820408],[[14,0],-2824468000279512],[[13,2],-9364722926167296],[[13,1],-26198531968381416],[[13,0],-16794270981295500],[[12,2],81706661664096384],[[12,1],-233657790719080536],[[12,0],149050545457796067],[[11,2],-282421204519332672],[[11,1],916790066998317630],[[11,0],-460826961345149882],[[10,2],581176925041767264],[[10,1],-1582472622252632184],[[10,0],751397643224234201],[[9,2],-759034399075686720],[[9,1],1548295259950055808],[[9,0],-692399242156884986],[[8,2],612074729741083488],[[8,1],-864543832735165758],[[8,0],325202396062481517],[[7,2],-252631831241282112],[[7,1],196675427021032602],[[7,0],-18355830689951400],[[6,2],-14042539270478304],[[6,1],82088288501815404],[[6,0],-60008211903483078],[[5,2],71004099291400512],[[5,1],-87802384708580832],[[5,0],30021334723787916],[[4,2],-31015974022934400],[[4,1],31283580510200790],[[4,0],-5543751137094255],[[3,2],2335773978202032],[[3,1],-1830308150505870],[[3,0],-450490346680146],[[2,2],2221798413270456],[[2,1],-2470100226089796],[[2,0],651519897124169],[[1,2],-723097202533200],[[1,1],810199899344484],[[1,0],-189936446576750],[[0,2],70067558385000],[[0,1],-79744084581150],[[0,0],18993644657675]]},{"name":"test_8_l1","positive_content":1530000000,"factors":[],"reduced":[[[10,0],-994666072],[[9,1],2299953528],[[9,0],3581732936],[[8,1],-11799514836],[[8,0],-7999819413],[[7,1],-94973944608],[[7,0],88467399048],[[6,1],468053698806],[[6,0],-381304558872],[[5,1],-802464516972],[[5,0],676486515516],[[4,1],651139389306],[[4,0],-564390249372],[[3,1],-201894440112],[[3,0],195387894552],[[2,1],-42133440951],[[2,0],22334106702],[[1,1],41617138014],[[1,0],-35735451550],[[0,1],-7187354775],[[0,0],6192688703]]},{"name":"test_8_l2","positive_content":270000000,"factors":[],"reduced":[[[8,0],458897266],[[7,1],547673496],[[7,0],-2109425812],[[6,1],-1916857236],[[6,0],-6882448262],[[5,1],-26288327808],[[5,0],43091356268],[[4,1],70512962610],[[4,0],-82144321493],[[3,1],-49838288136],[[3,0],66641316596],[[2,1],3286040976],[[2,0],-12085346474],[[1,1],7119755448],[[1,0],-8681507764],[[0,1],-1711479675],[[0,0],2170376941]]},{"name":"test_8_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],1633095934979],[[19,1],-1753680125424],[[19,0],-15867340091390],[[18,2],478439714880],[[18,1],13528749818904],[[18,0],31704679022861],[[17,2],-5346638425152],[[17,1],86084815696344],[[17,0],123633203290194],[[16,2],-20795259920112],[[16,1],-795286518505020],[[16,0],-560018125604775],[[15,2],407624487594048],[[15,1],-121012906688532],[[15,0],940165664372220],[[14,2],-995226332956272],[[14,1],11508646443647364],[[14,0],-1449383466362946],[[13,2],-4372615818830304],[[13,1],-12630455554620096],[[13,0],-7266895966597980],[[12,2],37770152982449796],[[12,1],-105474622706614818],[[12,0],67354398769072719],[[11,2],-130115679919064280],[[11,1],417625683941121534],[[11,0],-209588965167065426],[[10,2],267277888247895072],[[10,1],-722449960004426406],[[10,0],342343509224071451],[[9,2],-348706890267240816],[[9,1],707316055449377448],[[9,0],-315440495356962362],[[8,2],281003538691412964],[[8,1],-394824225416979240],[[8,0],147765707190555447],[[7,2],-115913092263257304],[[7,1],89460661010790348],[[7,0],-7831097635811772],[[6,2],-6479998905068568],[[6,1],37882820755873044],[[6,0],-27637094612852394],[[5,2],32598660455958672],[[5,1],-40308008818593960],[[5,0],13735357095719100],[[4,2],-14235641868983823],[[4,1],14333405497165728],[[4,0],-2508959103075831],[[3,2],1071399057822486],[[3,1],-824051429136036],[[3,0],-217541488378470],[[2,2],1019984673787938],[[2,1],-1139300990347356],[[2,0],300329515019165],[[1,2],-331931394903600],[[1,1],373026299070624],[[1,0],-87207864799790],[[0,2],32163894855000],[[0,1],-36715186916400],[[0,0],8720786479979]]},{"name":"test_9_ep_P1_sign","positive_content":486000000,"factors":[],"reduced":[[[8,0],160655197],[[7,1],47175480],[[7,0],-666208528],[[6,1],-165114180],[[6,0],-2155692560],[[5,1],-2264423040],[[5,0],10096133228],[[4,1],6073843050],[[4,0],-15870815672],[[3,1],-4292968680],[[3,0],12124678868],[[2,1],283052880],[[2,0],-2603859620],[[1,1],613281240],[[1,0],-1232314288],[[0,1],-147423375],[[0,0],308078572]]},{"name":"test_9_ep_P1_lo","positive_content":843750000000,"factors":[],"reduced":[[[20,0],548084741629],[[19,1],-5057849179632],[[19,0],-2951922826474],[[18,2],2457629247744],[[18,1],45591937958760],[[18,0],29375533163995],[[17,2],-22118663229696],[[17,1],111313896570720],[[17,0],-368996316211470],[[16,2],-166908077240256],[[16,1],-1816515369924300],[[16,0],1828159624848135],[[15,2],1836620984461824],[[15,1],4947124432417560],[[15,0],-3438544215156168],[[14,2],-280374302653632],[[14,1],-6028191525587220],[[14,0],242097954801000],[[13,2],-31932994392395712],[[13,1],27895607078469624],[[13,0],1025737007078028],[[12,2],124008370502488560],[[12,1],-143651035733573898],[[12,0],39458127768454635],[[11,2],-238837408355757024],[[11,1],366705212073710868],[[11,0],-149188753399408570],[[10,2],277980854616603072],[[10,1],-527422434672264846],[[10,0],257433031155894817],[[9,2],-198418553592838128],[[9,1],445337408822905740],[[9,0],-248135888766296290],[[8,2],71753083022522088],[[8,1],-195290574857205480],[[8,0],125481304556096325],[[7,2],7521776292213216],[[7,1],3173733632906460],[[7,0],-11338940291256276],[[6,2],-21369932117457264],[[6,1],44056275565148262],[[6,0],-23844083012052150],[[5,2],9236687826293136],[[5,1],-21366679038398784],[[5,0],12977341976859432],[[4,2],-931369746632292],[[4,1],2555817896048328],[[4,0],-1755154539751695],[[3,2],-578438605976616],[[3,1],1165140137805984],[[3,0],-637211679648510],[[2,2],230212851414480],[[2,1],-471689211338406],[[2,0],268218195305305],[[1,2],-31965871063500],[[1,1],60307386082260],[[1,0],-34095015911698],[[0,2],1431241143750],[[0,1],-2108542419750],[[0,0],1221513240229]]},{"name":"test_9_ep_P1_hi","positive_content":843750000000,"factors":[],"reduced":[[[20,0],544211964229],[[19,1],-241260757680],[[19,0],-5512240135258],[[18,2],146559093120],[[18,1],707443648008],[[18,0],25887832640251],[[17,2],-3079847193984],[[17,1],20984371285248],[[17,0],-68414671910406],[[16,2],6614773536096],[[16,1],-44603996396076],[[16,0],-92717167475679],[[15,2],222503557896576],[[15,1],-800397653816088],[[15,0],1425244860673296],[[14,2],-1381076489273184],[[14,1],3022814892925620],[[14,0],-2799477968013588],[[13,2],-1151630901039168],[[13,1],10533897077447088],[[13,0],-10025696542544520],[[12,2],30145514880286872],[[12,1],-93796723356457770],[[12,0],65595021197583831],[[11,2],-112866985760878800],[[11,1],276994527883546140],[[11,0],-165344575658896018],[[10,2],225461771596402704],[[10,1],-459015314143485858],[[10,0],241544993647316197],[[9,2],-279164084535718272],[[9,1],474500027235233784],[[9,0],-216656892380970238],[[8,2],213746196268518408],[[8,1],-305078241768896340],[[8,0],111147508037747229],[[7,2],-83439647680002768],[[7,1],99411074610444000],[[7,0],-18983077237289292],[[6,2],-7037294055127776],[[6,1],14310742931692686],[[6,0],-13339916750004762],[[5,2],24676025852548224],[[5,1],-31762088456210604],[[5,0],10431263805385596],[[4,2],-10504649428829226],[[4,1],13554774990592776],[[4,0],-3205389384079971],[[3,2],748187883719892],[[3,1],-1200772326276972],[[3,0],172783359686634],[[2,2],766601229206736],[[2,1],-946826714222946],[[2,0],257650585386709],[[1,2],-247682947624200],[[1,1],327099092395884],[[1,0],-87425916777790],[[0,2],24000285622500],[[0,1],-32194792558650],[[0,0],8742591677779]]},{"name":"test_9_l1","positive_content":810000000,"factors":[],"reduced":[[[10,0],-1434362],[[9,1],1783233144],[[9,0],-955207982],[[8,1],-8449128468],[[8,0],-5914517259],[[7,1],-76084614144],[[7,0],83013685044],[[6,1],329324949558],[[6,0],-290011321386],[[5,1],-532125261756],[[5,0],471842872554],[[4,1],441201600378],[[4,0],-401887972206],[[3,1],-152339060016],[[3,0],159268130916],[[2,1],-23574766743],[[2,0],9211121016],[[1,1],30081444822],[[1,0],-29253419660],[[0,1],-5572603575],[[0,0],5571169213]]},{"name":"test_9_l2","positive_content":486000000,"factors":[],"reduced":[[[8,0],160655197],[[7,1],47175480],[[7,0],-666208528],[[6,1],-165114180],[[6,0],-2155692560],[[5,1],-2264423040],[[5,0],10096133228],[[4,1],6073843050],[[4,0],-15870815672],[[3,1],-4292968680],[[3,0],12124678868],[[2,1],283052880],[[2,0],-2603859620],[[1,1],613281240],[[1,0],-1232314288],[[0,1],-147423375],[[0,0],308078572]]},{"name":"test_9_value","positive_content":843750000000,"factors":[],"reduced":[[[20,0],544211964229],[[19,1],-241260757680],[[19,0],-5512240135258],[[18,2],146559093120],[[18,1],707443648008],[[18,0],25887832640251],[[17,2],-3079847193984],[[17,1],20984371285248],[[17,0],-68414671910406],[[16,2],6614773536096],[[16,1],-44603996396076],[[16,0],-92717167475679],[[15,2],222503557896576],[[15,1],-800397653816088],[[15,0],1425244860673296],[[14,2],-1381076489273184],[[14,1],3022814892925620],[[14,0],-2799477968013588],[[13,2],-1151630901039168],[[13,1],10533897077447088],[[13,0],-10025696542544520],[[12,2],30145514880286872],[[12,1],-93796723356457770],[[12,0],65595021197583831],[[11,2],-112866985760878800],[[11,1],276994527883546140],[[11,0],-165344575658896018],[[10,2],225461771596402704],[[10,1],-459015314143485858],[[10,0],241544993647316197],[[9,2],-279164084535718272],[[9,1],474500027235233784],[[9,0],-216656892380970238],[[8,2],213746196268518408],[[8,1],-305078241768896340],[[8,0],111147508037747229],[[7,2],-83439647680002768],[[7,1],99411074610444000],[[7,0],-18983077237289292],[[6,2],-7037294055127776],[[6,1],14310742931692686],[[6,0],-13339916750004762],[[5,2],24676025852548224],[[5,1],-31762088456210604],[[5,0],10431263805385596],[[4,2],-10504649428829226],[[4,1],13554774990592776],[[4,0],-3205389384079971],[[3,2],748187883719892],[[3,1],-1200772326276972],[[3,0],172783359686634],[[2,2],766601229206736],[[2,1],-946826714222946],[[2,0],257650585386709],[[1,2],-247682947624200],[[1,1],327099092395884],[[1,0],-87425916777790],[[0,2],24000285622500],[[0,1],-32194792558650],[[0,0],8742591677779]]},{"name":"test_10_l1","positive_content":810000000,"factors":[],"reduced":[[[10,0],-2529448114],[[9,1],5131198800],[[9,0],9536464350],[[8,1],-26361455520],[[8,0],-20219799145],[[7,1],-211758434580],[[7,0],197944021150],[[6,1],1045991116260],[[6,0],-849598205635],[[5,1],-1795027572150],[[5,0],1508854850029],[[4,1],1456034672820],[[4,0],-1259641762195],[[3,1],-450647064720],[[3,0],436832651290],[[2,1],-94477179810],[[2,0],47895925145],[[1,1],92962646025],[[1,0],-78294982875],[[0,1],-16034996250],[[0,0],13505548136]]},{"name":"test_10_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],2532397172],[[7,1],3271060920],[[7,0],-11765119148],[[6,1],-11448713220],[[6,0],-41879852710],[[5,1],-157010924160],[[5,0],256771650448],[[4,1],421149093450],[[4,0],-489335629507],[[3,1],-297666543720],[[3,0],397427270008],[[2,1],19626365520],[[2,0],-72954931450],[[1,1],42523791960],[[1,0],-51017850188],[[0,1],-10222065375],[[0,0],12754462547]]},{"name":"test_10_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,0],591513809648],[[19,1],-655000410656],[[19,0],-5741907328048],[[18,2],186458754240],[[18,1],5043463561936],[[18,0],10689249275704],[[17,2],-2079918570240],[[17,1],32818041483888],[[17,0],51134512677576],[[16,2],-8123464648080],[[16,1],-300545618155800],[[16,0],-216142959183744],[[15,2],158468875936560],[[15,1],-80246740315824],[[15,0],333042744074532],[[14,2],-386068329827280],[[14,1],4545562931154420],[[14,0],-460103020809426],[[13,2],-1693276156848240],[[13,1],-4781735573169564],[[13,0],-3084080429547630],[[12,2],14670346650251580],[[12,1],-42397274405329278],[[12,0],26982992478435873],[[11,2],-50720918536673100],[[11,1],166419978109644810],[[11,0],-83486853531037886],[[10,2],104537160360275400],[[10,1],-287115149641248286],[[10,0],136260792486174811],[[9,2],-136744097762055600],[[9,1],280590529640316980],[[9,0],-125619698723564824],[[8,2],110411299672685280],[[8,1],-156340865552061381],[[8,0],58993756391268285],[[7,2],-45630044959761180],[[7,1],35369431426290873],[[7,0],-3318732088903398],[[6,2],-2506813883916120],[[6,1],14893005724582905],[[6,0],-10873697535996204],[[5,2],12809277764839080],[[5,1],-15825117331533774],[[5,0],5423557884592212],[[4,2],-5598689649394905],[[4,1],5624035253228799],[[4,0],-995093619639309],[[3,2],422160054720345],[[3,1],-328466983784793],[[3,0],-82108611084576],[[2,2],400880531966760],[[2,1],-443556801680415],[[2,0],116925129755459],[[1,2],-130491330203250],[[1,1],145481196550360],[[1,0],-34042721288230],[[0,2],12644508740625],[[0,1],-14319015408500],[[0,0],3404272128823]]},{"name":"test_11_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-50319148748],[[9,1],75714445440],[[9,0],205275200200],[[8,1],-391494929400],[[8,0],-370189514955],[[7,1],-3115848639420],[[7,0],2845286987550],[[6,1],15554964068640],[[6,0],-12355798385655],[[5,1],-26810458100010],[[5,0],22148670670833],[[4,1],21713509225800],[[4,0],-18514343542815],[[3,1],-6664692966480],[[3,0],6394131314610],[[2,1],-1426747784040],[[2,0],665063339685],[[1,1],1379582698095],[[1,0],-1098593052455],[[0,1],-236607642000],[[0,0],186288493252]]},{"name":"test_11_l2","positive_content":162000000,"factors":[],"reduced":[[[8,0],1063510957],[[7,1],1880737960],[[7,0],-5194412808],[[6,1],-6582582860],[[6,0],-24719376720],[[5,1],-90275422080],[[5,0],144058868888],[[4,1],242145012350],[[4,0],-275666841942],[[3,1],-171147154360],[[3,0],224930601168],[[2,1],11284427760],[[2,0],-42586387340],[[1,1],24449593480],[[1,0],-27763268328],[[0,1],-5877306125],[[0,0],6940817082]]},{"name":"test_11_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],2537577874283],[[19,1],-2995376719992],[[19,0],-24543758720858],[[18,2],900140275008],[[18,1],23262714290532],[[18,0],37277679850421],[[17,2],-9896547952512],[[17,1],153489682652040],[[17,0],284882576303604],[[16,2],-40270639465584],[[16,1],-1415266255197270],[[16,0],-1027909053073074],[[15,2],753028722704304],[[15,1],-548983637818920],[[15,0],1098836416945758],[[14,2],-1772922000213360],[[14,1],22734281681156322],[[14,0],-743501273840403],[[13,2],-8007769969937712],[[13,1],-23012021620818576],[[13,0],-17383434687465330],[[12,2],68949836683726788],[[12,1],-216852177875983407],[[12,0],136801029129562281],[[11,2],-240882768838971324],[[11,1],844059672847104246],[[11,0],-421627875201142658],[[10,2],502563926152409688],[[10,1],-1449302453007687237],[[10,0],689741867035414754],[[9,2],-664134189493699440],[[9,1],1407349547522363850],[[9,0],-637083825224533208],[[8,2],540426453070976856],[[8,1],-776015482643570277],[[8,0],299725736275703604],[[7,2],-225011916904993164],[[7,1],171384046014608829],[[7,0],-17650541589548052],[[6,2],-11508843549883608],[[6,1],74297003882991462],[[6,0],-54085843756038822],[[5,2],62715143616684264],[[5,1],-76772712012259860],[[5,0],26710522072023108],[[4,2],-27507855310228935],[[4,1],26980812360480969],[[4,0],-4777841054909361],[[3,2],2089523632697109],[[3,1],-1592282701669293],[[3,0],-400636957127226],[[2,2],1964504723236272],[[2,1],-2098890223285644],[[2,0],549253225517459],[[1,2],-640120206814650],[[1,1],689668893740226],[[1,0],-159390949913330],[[0,2],62027151823125],[[0,1],-67880796627975],[[0,0],15939094991333]]},{"name":"test_12_l1","positive_content":270000000,"factors":[],"reduced":[[[10,0],-9748731803],[[9,1],17934718032],[[9,0],37865693059],[[8,1],-92169872784],[[8,0],-78355464222],[[7,1],-740037488652],[[7,0],695686629912],[[6,1],3657444697764],[[6,0],-2965587306318],[[5,1],-6277964614218],[[5,0],5266254832914],[[4,1],5091953984964],[[4,0],-4400096593518],[[3,1],-1575298164528],[[3,0],1530947305788],[[2,1],-330616361394],[[2,0],160091024388],[[1,1],325021208391],[[1,0],-269220797300],[[0,1],-56045993850],[[0,0],46297262047]]},{"name":"test_12_l2","positive_content":270000000,"factors":[],"reduced":[[[8,0],553547078],[[7,1],764242776],[[7,0],-2596309700],[[6,1],-2674849716],[[6,0],-10094025322],[[5,1],-36683653248],[[5,0],60385836256],[[4,1],98396257410],[[4,0],-114764027905],[[3,1],-69546092616],[[3,0],93248275624],[[2,1],4585456656],[[2,0],-17354331694],[[1,1],9935156088],[[1,0],-11767223012],[[0,1],-2388258675],[[0,0],2941805753]]},{"name":"test_12_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,0],628363729153],[[19,1],-715177379928],[[19,0],-6095654860930],[[18,2],213482335680],[[18,1],5485412300748],[[18,0],10571835406957],[[17,2],-2387258521344],[[17,1],36676158561828],[[17,0],60721581468228],[[16,2],-9231306206544],[[16,1],-331573610113110],[[16,0],-243712314022425],[[15,2],181687434589296],[[15,1],-134954108269614],[[15,0],350703166776180],[[14,2],-447549654260304],[[14,1],5260017312352818],[[14,0],-421784914171152],[[13,2],-1925546321650608],[[13,1],-5177726381267172],[[13,0],-3884372130116760],[[12,2],16871659167857292],[[12,1],-50498775847638981],[[12,0],32067195676043928],[[11,2],-58592884182137820],[[11,1],195785222272899993],[[11,0],-98368567709102062],[[10,2],121094145707340024],[[10,1],-336714925223242707],[[10,0],160202011687092652],[[9,2],-158684742822984912],[[9,1],328675017620652546],[[9,0],-147724748891437144],[[8,2],128282263464222288],[[8,1],-183127413619975500],[[8,0],69625726557459414],[[7,2],-53074915522375788],[[7,1],41607531664208046],[[7,0],-4243922862280764],[[6,2],-2884975022289096],[[6,1],17204415126994998],[[6,0],-12590455661160528],[[5,2],14882461039802664],[[5,1],-18387963236775960],[[5,0],6334199165126040],[[4,2],-6508278682506261],[[4,1],6548993920379016],[[4,0],-1178034537606522],[[3,2],491303335032837],[[3,1],-391671635720292],[[3,0],-88852565313840],[[2,2],465820607498796],[[2,1],-511519203750132],[[2,0],134972228241730],[[1,2],-151653814362450],[[1,1],168198607526928],[[1,0],-39505175047780],[[0,2],14695137050625],[[0,1],-16554981055800],[[0,0],3950517504778]]},{"name":"test_13_l1","positive_content":270000000,"factors":[],"reduced":[[[10,0],-6066465278],[[9,1],13547602728],[[9,0],22133757286],[[8,1],-69512818716],[[8,0],-48812444673],[[7,1],-559400596128],[[7,0],521742123468],[[6,1],2757455281746],[[6,0],-2244791430102],[[5,1],-4728003709572],[[5,0],3982778683782],[[4,1],3836294501886],[[4,0],-3323630650242],[[3,1],-1189290267792],[[3,0],1151631795132],[[2,1],-248301361341],[[2,0],129976097952],[[1,1],245169489114],[[1,0],-209488129100],[[0,1],-42336258525],[[0,0],36269793247]]},{"name":"test_13_l2","positive_content":162000000,"factors":[],"reduced":[[[8,0],781475202],[[7,1],949845160],[[7,0],-3600823388],[[6,1],-3324458060],[[6,0],-12044038690],[[5,1],-45592567680],[[5,0],74855739828],[[4,1],122292564350],[[4,0],-142593167767],[[3,1],-86435909560],[[3,0],115699081708],[[2,1],5699070960],[[2,0],-21067567710],[[1,1],12347987080],[[1,0],-14998965308],[[0,1],-2968266125],[[0,0],3749741327]]},{"name":"test_13_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,0],1657520066195],[[19,1],-1792507610400],[[19,0],-16101699589742],[[18,2],494808236352],[[18,1],13817533798128],[[18,0],31666133072813],[[17,2],-5533057325376],[[17,1],88496589993408],[[17,0],129637262726922],[[16,2],-21463902001584],[[16,1],-815156828728056],[[16,0],-577702621169571],[[15,2],421705299187008],[[15,1],-151654690453968],[[15,0],953568359698908],[[14,2],-1032663739358448],[[14,1],11945432596265496],[[14,0],-1433584710314466],[[13,2],-4513228018595424],[[13,1],-12905152829056584],[[13,0],-7732058490894360],[[12,2],39106852149429396],[[12,1],-110286421825489776],[[12,0],70392187836048675],[[11,2],-134897726382907896],[[11,1],435251611626600132],[[11,0],-218534603312947106],[[10,2],277335322066185840],[[10,1],-752301808098865212],[[10,0],356758420351353731],[[9,2],-362032523203766544],[[9,1],736273773796123320],[[9,0],-328744890875282030],[[8,2],291855837289492260],[[8,1],-410941936314413082],[[8,0],154143412144505499],[[7,2],-120433369582776312],[[7,1],93193134815385414],[[7,0],-8360952822231096],[[6,2],-6709943944207944],[[6,1],39291993542872422],[[6,0],-28683710427380694],[[5,2],33857598841135344],[[5,1],-41857559258099220],[[5,0],14284734874592268],[[4,2],-14787949682769147],[[4,1],14890976390893374],[[4,0],-2617715396160363],[[3,2],1113377202517950],[[3,1],-861493464805878],[[3,0],-222088029941634],[[2,2],1059418652475150],[[2,1],-1180587576845394],[[2,0],311220164438801],[[1,2],-344781769455000],[[1,1],386795321846976],[[1,0],-90487489473950],[[0,2],33409086187500],[[0,1],-38070405693600],[[0,0],9048748947395]]},{"name":"test_14_ep_P1_sign","positive_content":54000000,"factors":[],"reduced":[[[8,0],932],[[7,1],1080],[[7,0],-4268],[[6,1],-3780],[[6,0],-13630],[[5,1],-51840],[[5,0],85528],[[4,1],139050],[[4,0],-162787],[[3,1],-98280],[[3,0],131968],[[2,1],6480],[[2,0],-23890],[[1,1],14040],[[1,0],-17228],[[0,1],-3375],[[0,0],4307]]},{"name":"test_14_ep_P1_lo","positive_content":337500000000,"factors":[{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"}],"reduced":[[[18,0],-817042],[[17,1],1749000],[[17,0],6478878],[[16,2],-654048],[[16,1],-14212452],[[16,0],-12950199],[[15,2],5232384],[[15,1],-55977684],[[15,0],21763674],[[14,2],49472856],[[14,1],628446894],[[14,0],-246766827],[[13,2],-437876712],[[13,1],-1115790378],[[13,0],778007277],[[12,2],-349962228],[[12,1],-734885562],[[12,0],-201073566],[[11,2],8030244096],[[11,1],-2096848896],[[11,0],-851975142],[[10,2],-25049393424],[[10,1],29803513839],[[10,0],-7073110962],[[9,2],40576808844],[[9,1],-77881063479],[[9,0],29164156117],[[8,2],-40505645700],[[8,1],99969909285],[[8,0],-46682075616],[[7,2],25907152536],[[7,1],-71695173090],[[7,0],39227502204],[[6,2],-9986436270],[[6,1],26768882739],[[6,0],-16888136319],[[5,2],1398908718],[[5,1],-1852665807],[[5,0],1827715965],[[4,2],774484551],[[4,1],-2774265621],[[4,0],1547665578],[[3,2],-552822516],[[3,1],1287828780],[[3,0],-743203560],[[2,2],167248638],[[2,1],-270114972],[[2,0],138623430],[[1,2],-26761725],[[1,1],30039954],[[1,0],-11490165],[[0,2],1839375],[[0,1],-1525650],[[0,0],328259]]},{"name":"test_14_ep_P1_hi","positive_content":337500000000,"factors":[{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"}],"reduced":[[[18,0],-320992],[[17,1],344496],[[17,0],2634864],[[16,2],-94176],[[16,1],-3359928],[[16,0],-1723044],[[15,2],543456],[[15,1],-10273056],[[15,0],-24502308],[[14,2],8112312],[[14,1],177185976],[[14,0],-12522048],[[13,2],-42764544],[[13,1],-337109388],[[13,0],234820488],[[12,2],-131052276],[[12,1],-1285487706],[[12,0],321201183],[[11,2],675809244],[[11,1],4053383238],[[11,0],-2068438566],[[10,2],-2039782716],[[10,1],2943939714],[[10,0],-643220841],[[9,2],4887488268],[[9,1],-24107694486],[[9,0],12113291758],[[8,2],-6971324940],[[8,1],36615548073],[[8,0],-20852191974],[[7,2],5787067464],[[7,1],-24167924229],[[7,0],14921203119],[[6,2],-2953639134],[[6,1],5134863576],[[6,0],-3097010868],[[5,2],944087076],[[5,1],2039382699],[[5,0],-1800463587],[[4,2],-101478933],[[4,1],-1221187209],[[4,0],1011105642],[[3,2],-103785489],[[3,1],154132422],[[3,0],-71118069],[[2,2],70309863],[[2,1],-2213646],[[2,0],-35050881],[[1,2],-18560475],[[1,1],7063854],[[1,0],3611949],[[0,2],1839375],[[0,1],-1525650],[[0,0],328259]]},{"name":"test_14_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-6614],[[9,1],15552],[[9,0],26914],[[8,1],-60264],[[8,0],-77637],[[7,1],-720252],[[7,0],490722],[[6,1],2261844],[[6,0],-1545543],[[5,1],-2446038],[[5,0],2443935],[[4,1],1374894],[[4,0],-2191923],[[3,1],-363528],[[3,0],989358],[[2,1],-89424],[[2,0],-8382],[[1,1],94041],[[1,0],-159305],[[0,1],-18225],[[0,0],31861]]},{"name":"test_14_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],932],[[7,1],1080],[[7,0],-4268],[[6,1],-3780],[[6,0],-13630],[[5,1],-51840],[[5,0],85528],[[4,1],139050],[[4,0],-162787],[[3,1],-98280],[[3,0],131968],[[2,1],6480],[[2,0],-23890],[[1,1],14040],[[1,0],-17228],[[0,1],-3375],[[0,0],4307]]},{"name":"test_14_value","positive_content":337500000000,"factors":[{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"}],"reduced":[[[18,0],-320992],[[17,1],344496],[[17,0],2555496],[[16,2],-94176],[[16,1],-3649512],[[16,0],-884184],[[15,2],1663200],[[15,1],-8842848],[[15,0],-24437892],[[14,2],414072],[[14,1],177777060],[[14,0],-34999650],[[13,2],-136193184],[[13,1],-265440336],[[13,0],334776120],[[12,2],513675324],[[12,1],-1136783712],[[12,0],-162351729],[[11,2],2007972180],[[11,1],-789583002],[[11,0],510413796],[[10,2],-14303236500],[[10,1],23545023000],[[10,0],-9293567514],[[9,2],33734236968],[[9,1],-67937340570],[[9,0],29978821150],[[8,2],-43666079400],[[8,1],95055569094],[[8,0],-45025899570],[[7,2],35155520640],[[7,1],-76863997281],[[7,0],36871645674],[[6,2],-17991223686],[[6,1],36885531765],[[6,0],-16015462356],[[5,2],5054597316],[[5,1],-9069040380],[[5,0],2375180514],[[4,2],177101127],[[4,1],-537273420],[[4,0],935844585],[[3,2],-843730695],[[3,1],1433653521],[[3,0],-597385602],[[2,2],364456989],[[2,1],-600384525],[[2,0],176610312],[[1,2],-73180800],[[1,1],122344800],[[1,0],-32614008],[[0,2],5940000],[[0,1],-10061250],[[0,0],2717834]]},{"name":"test_15_ep_P1_sign","positive_content":3240000000,"factors":[],"reduced":[[[8,0],48010612],[[7,1],63123848],[[7,0],-223604372],[[6,1],-220933468],[[6,0],-986214352],[[5,1],-3029944704],[[5,0],5477164178],[[4,1],8127195430],[[4,0],-10137126277],[[3,1],-5744270168],[[3,0],8191489642],[[2,1],378743088],[[2,0],-1585890908],[[1,1],820610024],[[1,0],-981090548],[[0,1],-197262025],[[0,0],245272637]]},{"name":"test_15_ep_P1_lo","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],4081486517067],[[19,1],-8413862420640],[[19,0],-36607933960350],[[18,2],3188618478720],[[18,1],76743074517360],[[18,0],103816456309495],[[17,2],-28697566308480],[[17,1],199642445147760],[[17,0],-216289507323360],[[16,2],-217238255203680],[[16,1],-3274051386330240],[[16,0],1417996729176615],[[15,2],2388384211288320],[[15,1],8338282296109800],[[15,0],-5050242228542544],[[14,2],-310912711804800],[[14,1],-2160260577402540],[[14,0],4620222312683160],[[13,2],-41897008308718080],[[13,1],11458869898706700],[[13,0],2035775434767930],[[12,2],160443162841149000],[[12,1],-172250514847088880],[[12,0],38349018727196475],[[11,2],-300870171214374960],[[11,1],538572219332094600],[[11,0],-192176161715196510],[[10,2],335579704356824280],[[10,1],-813253986632278830],[[10,0],367141846962694461],[[9,2],-226337696753961600],[[9,1],665650185161711130],[[9,0],-360913926106018030],[[8,2],76659474108230640],[[8,1],-251877791296934490],[[8,0],170067390394358085],[[7,2],8197948838090160],[[7,1],-27346698774501180],[[7,0],-1310212363529700],[[6,2],-21789740062205640],[[6,1],68805255253661790],[[6,0],-38498421023236440],[[5,2],9942850209260160],[[5,1],-25580083092601290],[[5,0],16189449666306186],[[4,2],-1543543906186710],[[4,1],1525603543780110],[[4,0],-1009920233034855],[[3,2],-433106102770020],[[3,1],1580252397416220],[[3,0],-973535508929850],[[2,2],267409330680690],[[2,1],-529810948809030],[[2,0],287894945715345],[[1,2],-54007632468000],[[1,1],75432618826650],[[1,0],-32613797755680],[[0,2],4168133493750],[[0,1],-4605435296250],[[0,0],1464115554067]]},{"name":"test_15_ep_P1_hi","positive_content":2531250000000,"factors":[],"reduced":[[[20,0],1026813751567],[[19,1],-1193866141200],[[19,0],-9994945255830],[[18,2],426816869760],[[18,1],8784861362280],[[18,0],16281649354965],[[17,2],-4966983296640],[[17,1],66948426344040],[[17,0],111629342668950],[[16,2],-16723172697120],[[16,1],-553166142676260],[[16,0],-457971280068075],[[15,2],376526850632640],[[15,1],-586388867089260],[[15,0],762078799421676],[[14,2],-1038638188987200],[[14,1],10278198638623380],[[14,0],-722466281416470],[[13,2],-3835728130723200],[[13,1],-6268217309981040],[[13,0],-10355016859236480],[[12,2],36232931555694360],[[12,1],-115070699454018090],[[12,0],73686841103977965],[[11,2],-126770999612159520],[[11,1],421002648572957790],[[11,0],-215833086659066770],[[10,2],260688264721702200],[[10,1],-716456794565257830],[[10,0],345236094530795541],[[9,2],-339170499337074480],[[9,1],702358087505343540],[[9,0],-317661701765745930],[[8,2],272436370399200240],[[8,1],-398516102507083350],[[8,0],152621398829139705],[[7,2],-111987240376474080],[[7,1],96606525951091470],[[7,0],-13021648549860840],[[6,2],-6453355141630440],[[6,1],33930975147362790],[[6,0],-25328570982256530],[[5,2],31589630954014320],[[5,1],-39626736762296220],[[5,0],13713530087137476],[[4,2],-13772664835901730],[[4,1],14569440637872750],[[4,0],-2870068714328325],[[3,2],1033125271176960],[[3,1],-977586577255050],[[3,0],-100883322405990],[[2,2],987921446874930],[[2,1],-1098071483768670],[[2,0],293898186199315],[[1,2],-321352956058500],[[1,1],365601347515680],[[1,0],-89270187838170],[[0,2],31138852331250],[[0,1],-35984384598000],[[0,0],8927018783817]]},{"name":"test_16_l1","positive_content":450000000,"factors":[],"reduced":[[[10,0],-997808284],[[9,1],2142402696],[[9,0],3693020036],[[8,1],-10989732348],[[8,0],-8119539537],[[7,1],-88473296520],[[7,0],82923684852],[[6,1],435919437450],[[6,0],-355049899902],[[5,1],-747301799664],[[5,0],629497337694],[[4,1],606399148278],[[4,0],-525529610730],[[3,1],-188055347760],[[3,0],182505736092],[[2,1],-39227790105],[[2,0],20118518220],[[1,1],38761619148],[[1,0],-32926196416],[[0,1],-6695008425],[[0,0],5697200141]]},{"name":"test_16_l2","positive_content":270000000,"factors":[],"reduced":[[[8,0],121597816],[[7,1],149880024],[[7,0],-561331276],[[6,1],-524580084],[[6,0],-1929298226],[[5,1],-7194241152],[[5,0],11874254804],[[4,1],19297053090],[[4,0],-22579644011],[[3,1],-13639082184],[[3,0],18319095836],[[2,1],899280144],[[2,0],-3353158454],[[1,1],1948440312],[[1,0],-2359891564],[[0,1],-468375075],[[0,0],589972891]]},{"name":"test_16_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,0],139115221158],[[19,1],-152292388368],[[19,0],-1351254860716],[[18,2],43076625984],[[18,1],1170338353992],[[18,0],2591464126534],[[17,2],-482907531456],[[17,1],7614232763448],[[17,0],11438383479936],[[16,2],-1856533280112],[[16,1],-69542904929268],[[16,0],-49915001374218],[[15,2],36784728705312],[[15,1],-18118392384516],[[15,0],81240463189248],[[14,2],-90884160153360],[[14,1],1045117475051532],[[14,0],-118163663145708],[[13,2],-391911048539136],[[13,1],-1091523569582112],[[13,0],-704100769207140],[[12,2],3420128677444164],[[12,1],-9786851650170786],[[12,0],6240208968177270],[[11,2],-11820435080473152],[[11,1],38369536163528754],[[11,0],-19284680307285168],[[10,2],24320639023153704],[[10,1],-66219756817842450],[[10,0],31439153680075402],[[9,2],-31758990251909760],[[9,1],64793353912844124],[[9,0],-28970614939237600],[[8,2],25607168394720948],[[8,1],-36188758325396202],[[8,0],13610183969411682],[[7,2],-10568136160465632],[[7,1],8239930076154822],[[7,0],-772110079664508],[[6,2],-588011366691504],[[6,1],3432371697821190],[[6,0],-2509464526023432],[[5,2],2970561164527152],[[5,1],-3675351944291916],[[5,0],1256710700904168],[[4,2],-1297533336348375],[[4,1],1310064504329586],[[4,0],-232495460753214],[[3,2],97705154751372],[[3,1],-76755918844362],[[3,0],-18759134658432],[[2,2],92950996121676],[[2,1],-103405473862494],[[2,0],27291702152718],[[1,2],-30250998817200],[[1,1],33921727874976],[[1,0],-7960217007580],[[0,2],2931298335000],[[0,1],-3338752743600],[[0,0],796021700758]]},{"name":"test_18_l1","positive_content":90000000,"factors":[],"reduced":[[[10,0],-6614],[[9,1],15552],[[9,0],23674],[[8,1],-79704],[[8,0],-53337],[[7,1],-642492],[[7,0],597642],[[6,1],3160944],[[6,0],-2573433],[[5,1],-5415498],[[5,0],4562895],[[4,1],4395384],[[4,0],-3807873],[[3,1],-1364688],[[3,0],1319838],[[2,1],-283824],[[2,0],150783],[[1,1],281151],[[1,0],-241925],[[0,1],-48600],[[0,0],41986]]},{"name":"test_18_l2","positive_content":54000000,"factors":[],"reduced":[[[8,0],932],[[7,1],1080],[[7,0],-4268],[[6,1],-3780],[[6,0],-13630],[[5,1],-51840],[[5,0],85528],[[4,1],139050],[[4,0],-162787],[[3,1],-98280],[[3,0],131968],[[2,1],6480],[[2,0],-23890],[[1,1],14040],[[1,0],-17228],[[0,1],-3375],[[0,0],4307]]},{"name":"test_18_value","positive_content":337500000000,"factors":[{"terms":[[[2,0],-10],[[1,0],10],[[0,0],5]],"exponent":1,"kind":"physical"}],"reduced":[[[18,0],-320992],[[17,1],344496],[[17,0],2798496],[[16,2],-94176],[[16,1],-2308152],[[16,0],-3639804],[[15,2],963360],[[15,1],-19107168],[[15,0],-26197212],[[14,2],4963032],[[14,1],135917880],[[14,0],81769140],[[13,2],-75132144],[[13,1],153428484],[[13,0],-120878040],[[12,2],127101204],[[12,1],-2052648282],[[12,0],221060961],[[11,2],949114260],[[11,1],495060798],[[11,0],1589955876],[[10,2],-6487729560],[[10,1],20393147760],[[10,0],-11659795809],[[9,2],19865507688],[[9,1],-62056942260],[[9,0],30681465370],[[8,2],-36528105060],[[8,1],91185792879],[[8,0],-42963064065],[[7,2],42706969200],[[7,1],-79973882121],[[7,0],34844734074],[[6,2],-31371902046],[[6,1],43945335435],[[6,0],-15905750286],[[5,2],12991264056],[[5,1],-13857455010],[[5,0],3077955954],[[4,2],-1401497343],[[4,1],623349255],[[4,0],597916635],[[3,2],-1380420495],[[3,1],1702902381],[[3,0],-589152762],[[2,2],745443324],[[2,1],-838220775],[[2,0],210033747],[[1,2],-157380300],[[1,1],177748800],[[1,0],-41726508],[[0,2],12774375],[[0,1],-14617500],[[0,0],3477209]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_2","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_3","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_4","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_5","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_6","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_7","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_8","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_9","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_10","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_11","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_12","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_13","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_14","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_15","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_16","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_17","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_18","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_19","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_20","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_21","positive_content":10,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_22","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[0,[1,[1,4,1],1],[0,[1,[1,[0,4,[1,4,[1,[0,4,[0,4,[1,3,1]]],1]]],1],1],[0,[1,[1,[1,[1,2,[0,{"test":0,"indices":[8,9,10]},[1,{"test":0,"indices":[8,9,10]},[0,{"test":2,"indices":[17,18,19]},[1,[0,{"test":0,"indices":[8,9,10]},[0,{"test":15,"indices":[65,66,67]},[1,{"test":5,"indices":[29,30,31]},[0,{"test":15,"indices":[65,66,67]},{"test":5,"indices":[32,33,34]}]]]],[0,{"test":15,"indices":[65,66,67]},[0,{"test":15,"indices":[65,66,67]},{"test":5,"indices":[32,33,34]}]]]]]]],[0,[0,[1,[1,[1,{"test":0,"indices":[8,9,10]},[1,{"test":0,"indices":[8,9,10]},[0,{"test":0,"indices":[8,9,10]},[1,{"test":0,"indices":[8,9,10]},[0,{"test":0,"indices":[8,9,10]},{"test":0,"indices":[5,6,7]}]]]]],[0,1,[0,[1,[1,[0,[1,[1,{"test":0,"indices":[8,9,10]},1],1],{"test":0,"indices":[5,6,7]}],1],1],{"test":0,"indices":[5,6,7]}]]],1],[1,[1,[1,{"test":0,"indices":[8,9,10]},{"test":0,"indices":[5,6,7]}],{"test":0,"indices":[5,6,7]}],{"test":2,"indices":[20,21,22]}]],[0,[1,[0,[1,[1,[1,{"test":0,"indices":[8,9,10]},{"test":2,"indices":[20,21,22]}],{"test":2,"indices":[20,21,22]}],{"test":2,"indices":[20,21,22]}],[1,[1,[0,[0,{"test":2,"indices":[20,21,22]},{"test":11,"indices":[50,51,52]}],{"test":11,"indices":[50,51,52]}],{"test":11,"indices":[50,51,52]}],{"test":2,"indices":[20,21,22]}]],{"test":2,"indices":[20,21,22]}],[1,[0,{"test":15,"indices":[65,66,67]},[0,{"test":15,"indices":[65,66,67]},{"test":5,"indices":[32,33,34]}]],[1,[0,[1,{"test":15,"indices":[65,66,67]},[0,{"test":2,"indices":[20,21,22]},{"test":1,"indices":[14,15,16]}]],{"test":1,"indices":[14,15,16]}],[0,[0,{"test":2,"indices":[20,21,22]},{"test":1,"indices":[14,15,16]}],{"test":1,"indices":[14,15,16]}]]]]]],[0,1,[1,[0,[1,[1,{"test":2,"indices":[20,21,22]},1],1],{"test":1,"indices":[14,15,16]}],1]]],1],[1,[1,[0,[0,[1,[1,2,[0,[1,[1,2,[0,[1,{"test":1,"indices":[11,12,13]},[0,{"test":1,"indices":[11,12,13]},{"test":5,"indices":[32,33,34]}]],[1,2,{"test":5,"indices":[32,33,34]}]]],{"test":5,"indices":[32,33,34]}],[1,[1,2,[1,2,[0,{"test":12,"indices":[53,54,55]},[0,{"test":12,"indices":[53,54,55]},[1,2,[0,{"test":12,"indices":[53,54,55]},[0,{"test":12,"indices":[53,54,55]},[1,[0,{"test":12,"indices":[53,54,55]},[1,[1,2,{"test":4,"indices":[26,27,28]}],{"test":4,"indices":[26,27,28]}]],{"test":4,"indices":[26,27,28]}]]]]]]]],{"test":12,"indices":[53,54,55]}]]],[1,[0,{"test":12,"indices":[53,54,55]},[0,{"test":12,"indices":[53,54,55]},{"test":4,"indices":[26,27,28]}]],[0,{"test":1,"indices":[14,15,16]},{"test":4,"indices":[26,27,28]}]]],[1,[1,2,[0,[1,[1,2,[1,2,[1,2,[0,{"test":4,"indices":[26,27,28]},[1,2,[0,{"test":4,"indices":[26,27,28]},[0,{"test":4,"indices":[26,27,28]},[1,2,{"test":4,"indices":[26,27,28]}]]]]]]]],{"test":4,"indices":[26,27,28]}],[1,[1,2,[1,2,[1,2,[1,2,[0,[1,2,{"test":10,"indices":[47,48,49]}],2]]]]],{"test":10,"indices":[47,48,49]}]]],[0,[1,{"test":4,"indices":[26,27,28]},{"test":10,"indices":[47,48,49]}],{"test":10,"indices":[47,48,49]}]]],[0,[1,[1,2,[1,2,[0,[1,[0,[0,[1,[0,[1,[1,2,{"test":16,"indices":[68,69,70]}],{"test":16,"indices":[68,69,70]}],{"test":16,"indices":[68,69,70]}],{"test":16,"indices":[68,69,70]}],{"test":16,"indices":[68,69,70]}],{"test":6,"indices":[35,36,37]}],{"test":6,"indices":[35,36,37]}],[1,[0,[0,[0,[1,[1,2,[0,{"test":6,"indices":[35,36,37]},[0,{"test":6,"indices":[35,36,37]},[1,[1,2,{"test":13,"indices":[56,57,58]}],{"test":6,"indices":[35,36,37]}]]]],{"test":6,"indices":[35,36,37]}],[1,[1,2,{"test":13,"indices":[56,57,58]}],{"test":13,"indices":[56,57,58]}]],{"test":13,"indices":[56,57,58]}],[0,{"test":13,"indices":[56,57,58]},[0,[0,[1,[1,2,[1,2,{"test":13,"indices":[56,57,58]}]],{"test":13,"indices":[56,57,58]}],[1,[1,2,[1,2,{"test":8,"indices":[38,39,40]}]],{"test":8,"indices":[38,39,40]}]],[1,[1,2,{"test":8,"indices":[38,39,40]}],{"test":8,"indices":[38,39,40]}]]]],[0,{"test":13,"indices":[56,57,58]},[0,{"test":13,"indices":[56,57,58]},{"test":8,"indices":[38,39,40]}]]]]]],[0,{"test":6,"indices":[35,36,37]},[0,{"test":13,"indices":[56,57,58]},{"test":8,"indices":[38,39,40]}]]],[0,[0,[1,[1,2,[1,2,[0,{"test":8,"indices":[38,39,40]},[1,[1,2,[0,[0,[1,[0,{"test":8,"indices":[38,39,40]},{"test":14,"indices":[62,63,64]}],{"test":14,"indices":[62,63,64]}],{"test":14,"indices":[62,63,64]}],{"test":14,"indices":[62,63,64]}]],{"test":14,"indices":[62,63,64]}]]]],{"test":18,"indices":[71,72,73]}],0],0]]],[0,[0,{"test":1,"indices":[14,15,16]},[1,[0,[1,[0,{"test":1,"indices":[14,15,16]},{"test":6,"indices":[35,36,37]}],{"test":1,"indices":[14,15,16]}],{"test":6,"indices":[35,36,37]}],{"test":9,"indices":[41,42,43]}]],[0,[0,[1,{"test":6,"indices":[35,36,37]},{"test":9,"indices":[44,45,46]}],{"test":8,"indices":[38,39,40]}],{"test":14,"indices":[62,63,64]}]]],[0,[0,[1,[0,1,{"test":9,"indices":[41,42,43]}],1],{"test":9,"indices":[41,42,43]}],[1,[0,[1,[1,[0,{"test":3,"indices":[23,24,25]},{"test":8,"indices":[38,39,40]}],{"test":3,"indices":[23,24,25]}],{"test":3,"indices":[23,24,25]}],{"test":14,"indices":[62,63,64]}],{"test":14,"indices":[59,60,61]}]]]]]],"statistics":{"nodes":379,"leaves":190,"maxdepth":22},"mask":[[1,-1],[3,1],[5,-1],[7,1],[9,-1],[10,1],[15,1],[16,-1]]},{"signature":[-1,-1,-1,-1,-1,-1,-1,-1,1,-1,-1,1,-1,1,-1,-1,-1,-1],"chart":"quartic","tests":[{"vector":[100000,50527,-71252,-28059,5383,1900],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[77981,100000,-99079,-43993,8340,2363],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[41994,100000,-93088,-55797,6639,3169],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[100000,59668,-57892,-29580,4269,2248],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[52813,99556,-100000,-53502,7368,2991],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[-55635,-100000,93358,50043,-7086,-2802],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[100000,55986,-45698,-25194,3715,2077],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[-51409,-99357,100000,51194,-7571,-2834],"rows":["Q3","Clo"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[0,-27,0,12,0,-1],"rows":["P0","Clo"],"det_sign":1,"lower_bound":"Q4","upper_bound":"Q5"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q5"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q5"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[-27,0,12,0,-1,0],"rows":["Q0","P1"],"det_sign":1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[0,-7,0,8,0,-1],"rows":["P0","Clo"],"det_sign":1,"lower_bound":"Q4","upper_bound":"Q5"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[-27,0,12,0,-1,0],"rows":["P0","Q0"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q3"},{"vector":[432,27,-192,-12,16,1],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q0"},{"vector":[351,27,-156,-12,13,1],"rows":["P0","Q3"],"det_sign":-1,"lower_bound":"Q4","upper_bound":"Q5"}],"pairs":[[16,17]],"degrees":[22,3],"polynomials":[{"name":"physical","positive_content":1,"factors":[],"reduced":[[[2,0],-2],[[1,0],2],[[0,0],1]]},{"name":"R1","positive_content":27,"factors":[{"terms":[[[1,0],1],[[0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[5,1],1],[[5,0],-1],[[4,1],-1],[[4,0],1],[[3,1],-8],[[3,0],8],[[2,1],-8],[[1,1],-1],[[0,1],1]]},{"name":"bound_Q4_Q0","positive_content":18,"factors":[{"terms":[[[1,0],2],[[0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[1,0],1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[5,1],-45],[[5,0],37],[[4,1],315],[[4,0],-247],[[3,1],-720],[[3,0],574],[[2,1],720],[[2,0],-593],[[1,1],-315],[[1,0],266],[[0,1],45],[[0,0],-38]]},{"name":"bound_Q4_Q3","positive_content":6,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-135],[[8,0],91],[[7,1],540],[[7,0],-364],[[6,1],270],[[6,0],100],[[5,1],-1620],[[5,0],974],[[4,0],-701],[[3,1],1620],[[3,0],-646],[[2,1],-270],[[2,0],370],[[1,1],-540],[[1,0],176],[[0,1],135],[[0,0],-44]]},{"name":"test_0_ep_P0_sign","positive_content":259200,"factors":[],"reduced":[[[8,1],812250000],[[8,0],-308555057],[[7,1],-3249000000],[[7,0],1234220228],[[6,1],-1624500000],[[6,0],-2110508570],[[5,1],9747000000],[[5,0],2011754912],[[4,0],-6835878083],[[3,1],-9747000000],[[3,0],11758754912],[[2,1],1624500000],[[2,0],-3735008570],[[1,1],3249000000],[[1,0],-2014779772],[[0,1],-812250000],[[0,0],503694943]]},{"name":"test_0_ep_P0_lo","positive_content":86400,"factors":[],"reduced":[[[20,2],-4739973782850],[[20,1],10915227057600],[[20,0],-4792570639757],[[19,2],35557132828500],[[19,1],-94916284844940],[[19,0],44226748374254],[[18,2],-37395091018350],[[18,1],171657893832795],[[18,0],-101407416096770],[[17,2],-219058874671500],[[17,1],674056579710870],[[17,0],-269000683727664],[[16,2],318322826409150],[[16,1],-2578838918687865],[[16,0],1484023128146346],[[15,2],638914313430000],[[15,1],-213443145486360],[[15,0],-876628510306914],[[14,2],-919115146445400],[[14,1],10965813310056465],[[14,0],-5540250233257293],[[13,2],-1206655725546000],[[13,1],-10321728929728470],[[13,0],9775725574254834],[[12,2],1519493995214100],[[12,1],-15547133090008665],[[12,0],3145045478241912],[[11,2],1609832016459000],[[11,1],28114919402570100],[[11,0],-20413679702933842],[[10,2],-1735369313253300],[[10,1],2262923451297630],[[10,0],12782956092253261],[[9,2],-1457402678541000],[[9,1],-28072318954579020],[[9,0],8295636070599878],[[8,2],1478044877714100],[[8,1],11684668453412310],[[8,0],-10225889001261543],[[7,2],782901914454000],[[7,1],10412842641535260],[[7,0],-1086137814215976],[[6,2],-895429936445400],[[6,1],-8687566518920595],[[6,0],4101720487017657],[[5,2],-166382826570000],[[5,1],-102166199178570],[[5,0],-669820294592994],[[4,2],327204780159150],[[4,1],1786991489943435],[[4,0],-663677231049060],[[3,2],-35498497171500],[[3,1],-433247198090220],[[3,0],214389024150228],[[2,2],-49237696018350],[[2,1],-65831089173975],[[2,0],23223649460608],[[1,2],17793225328500],[[1,1],36002088091350],[[1,0],-15866790869080],[[0,2],-1779322532850],[[0,1],-3600208809135],[[0,0],1586679086908]]},{"name":"test_0_ep_P0_hi","positive_content":432000,"factors":[],"reduced":[[[20,2],3867748625430],[[20,1],-4573891192284],[[20,0],1341508961123],[[19,2],-29085350181300],[[19,1],30003337181934],[[19,0],-7271650943324],[[18,2],29308018908330],[[18,1],-21022002343071],[[18,0],1124333886644],[[17,2],195794873435700],[[17,1],-144578200206762],[[17,0],19876746601992],[[16,2],-315308227249170],[[16,1],-6563491600797],[[16,0],132695297206620],[[15,2],-526715947134000],[[15,1],658065231451134],[[15,0],-332206642075722],[[14,2],1044097872658920],[[14,1],615223495840203],[[14,0],-641931903104433],[[13,2],681335102782800],[[13,1],-3079916654845770],[[13,0],2203545962646438],[[12,2],-1772095064589180],[[12,1],-438337724185125],[[12,0],-161629213425612],[[11,2],-326734516438200],[[11,1],6514471658399220],[[11,0],-4404978322213682],[[10,2],1696292751593340],[[10,1],-2324932582808538],[[10,0],3464327615955581],[[9,2],-192182827516200],[[9,1],-6005617652295072],[[9,0],1922026197412726],[[8,2],-876925018539180],[[8,1],4137089957169102],[[8,0],-2742160728472719],[[7,2],323089071310800],[[7,1],2045402899282206],[[7,0],-297896339427618],[[6,2],174505609546920],[[6,1],-2414654403548301],[[6,0],1143401207481723],[[5,2],-143000586054000],[[5,1],100230061384062],[[5,0],-160860926957154],[[4,2],29969403793830],[[4,1],472516698673935],[[4,0],-204594349569762],[[3,2],13548027818700],[[3,1],-126917627497182],[[3,0],62565923800884],[[2,2],-13317879551670],[[2,1],-13860361290501],[[2,0],7628177418488],[[1,2],3952151975700],[[1,1],8856947146230],[[1,0],-4852809764360],[[0,2],-395215197570],[[0,1],-885694714623],[[0,0],485280976436]]},{"name":"test_0_l1","positive_content":259200,"factors":[],"reduced":[[[8,1],812250000],[[8,0],-308555057],[[7,1],-3249000000],[[7,0],1234220228],[[6,1],-1624500000],[[6,0],-2110508570],[[5,1],9747000000],[[5,0],2011754912],[[4,0],-6835878083],[[3,1],-9747000000],[[3,0],11758754912],[[2,1],1624500000],[[2,0],-3735008570],[[1,1],3249000000],[[1,0],-2014779772],[[0,1],-812250000],[[0,0],503694943]]},{"name":"test_0_l2","positive_content":28800,"factors":[],"reduced":[[[10,1],44590216500],[[10,0],-25901160913],[[9,1],-179089582500],[[9,0],99244068026],[[8,1],-85536850500],[[8,0],-25643997240],[[7,1],533625165000],[[7,0],-203393285196],[[6,1],-10202031000],[[6,0],-2097305991],[[5,1],-526338000000],[[5,0],282229225098],[[4,1],97925031000],[[4,0],71424139860],[[3,1],168158835000],[[3,0],-217099556664],[[2,1],-46047649500],[[2,0],25194897111],[[1,1],3643582500],[[1,0],18415039370],[[0,1],-728716500],[[0,0],-3683007874]]},{"name":"test_0_value","positive_content":259200,"factors":[],"reduced":[[[20,2],2433128224050],[[20,1],-1397835263970],[[20,0],-26186451197],[[19,2],-24331282240500],[[19,1],13339193928210],[[19,0],864757187564],[[18,2],72466323695550],[[18,1],-62374790398545],[[18,0],7440727306000],[[17,2],5275230259500],[[17,1],214187817125970],[[17,0],-113020291562664],[[16,2],-375401144911950],[[16,1],-351399464053965],[[16,0],381654726327426],[[15,2],462940434810000],[[15,1],-606001783533030],[[15,0],-104018650177782],[[14,2],580761841858200],[[14,1],3031175234384505],[[14,0],-1785112274417007],[[13,2],-1520595408582000],[[13,1],-2114027630802270],[[13,0],2958382419284874],[[12,2],33637185794700],[[12,1],-5188160762932995],[[12,0],1059459257813136],[[11,2],2172151988253000],[[11,1],7936416831698460],[[11,0],-6421986179665318],[[10,2],-1119262776821100],[[10,1],1463437210684230],[[10,0],4086461561183227],[[9,2],-1558268586747000],[[9,1],-8480423894174640],[[9,0],2438332499270402],[[8,2],1401458063294700],[[8,1],3066314780796300],[[8,0],-3065805311195127],[[7,2],468962231418000],[[7,1],3172732417932210],[[7,0],-307034718916974],[[6,2],-769295128141800],[[6,1],-2388493572558075],[[6,0],1175276052295773],[[5,2],36606654810000],[[5,1],-40840150448430],[[5,0],-190991764925166],[[4,2],184161941338050],[[4,1],448531482711735],[[4,0],-178723003280100],[[3,2],-48016492240500],[[3,1],-104282547510330],[[3,0],57495514465212],[[2,2],-10431911304450],[[2,1],-16742308790835],[[2,0],6147695148592],[[1,2],5275230259500],[[1,1],8899745783850],[[1,0],-4208581313320],[[0,2],-527523025950],[[0,1],-889974578385],[[0,0],420858131332]]},{"name":"test_1_ep_P0_lo","positive_content":86400,"factors":[],"reduced":[[[20,2],-13153731511050],[[20,1],26105258703960],[[20,0],-11157643402966],[[19,2],113219760906000],[[19,1],-241601849107740],[[19,0],107967176276284],[[18,2],-238328300450925],[[18,1],601436092885875],[[18,0],-318188713990510],[[17,2],-280607654490750],[[17,1],729645602157270],[[17,0],-154974910516584],[[16,2],1185204800071575],[[16,1],-4983968538320805],[[16,0],2528057822552826],[[15,2],-176194038807000],[[15,1],2674263385946430],[[15,0],-3259386938230296],[[14,2],-1677817438756200],[[14,1],14831894000851380],[[14,0],-4890683058746658],[[13,2],695361796011000],[[13,1],-19144136673723600],[[13,0],12751604737046484],[[12,2],172784483718300],[[12,1],-16742678262836220],[[12,0],1363356073796502],[[11,2],976242816207000],[[11,1],39708646422757290],[[11,0],-21951192364849892],[[10,2],1170096705163350],[[10,1],-648359970224445],[[10,0],9989407782182459],[[9,2],-3768003722758500],[[9,1],-36470156114196810],[[9,0],16833748465385818],[[8,2],108673044002550],[[8,1],15566257086938865],[[8,0],-14262978741417033],[[7,2],3772710902367000],[[7,1],13890413926489590],[[7,0],-4427677927703406],[[6,2],-1641182330347200],[[6,1],-10973110837557510],[[6,0],7600443117107682],[[5,2],-1421787724713000],[[5,1],-666660613406760],[[5,0],-1178861605293336],[[4,2],1198942965724950],[[4,1],2400472705360950],[[4,0],-1072916741304930],[[3,2],3314435679000],[[3,1],-518300044226370],[[3,0],347809725899778],[[2,2],-256645854655425],[[2,1],-74258940070980],[[2,0],27044562206303],[[1,2],85743429599250],[[1,1],37885957310700],[[1,0],-21807703565090],[[0,2],-8574342959925],[[0,1],-3788595731070],[[0,0],2180770356509]]},{"name":"test_1_ep_P0_hi","positive_content":86400,"factors":[],"reduced":[[[20,2],31742234676450],[[20,1],-40434177474360],[[20,0],13200669449486],[[19,2],-231760843278750],[[19,1],259181708497920],[[19,0],-72508131734930],[[18,2],168608737072575],[[18,1],-94482773225775],[[18,0],-17244037163800],[[17,2],1840277788206750],[[17,1],-1762255636115310],[[17,0],510625268432400],[[16,2],-2667767018139675],[[16,1],827368870398075],[[16,0],360946267529280],[[15,2],-5314447577034000],[[15,1],6859001097004410],[[15,0],-3454471206108762],[[14,2],10221409439578800],[[14,1],-760010877224370],[[14,0],-160040114314440],[[13,2],6346506851964000],[[13,1],-21557652986854980],[[13,0],11345403586342380],[[12,2],-18759664873685700],[[12,1],4512147524245620],[[12,0],-3318544479806160],[[11,2],-329331880525500],[[11,1],39561667294635990],[[11,0],-21349525172059010],[[10,2],18059600017171350],[[10,1],-17880766164268065],[[10,0],12919565663818283],[[9,2],-7162857101992500],[[9,1],-36297378516510450],[[9,0],19160859104338570],[[8,2],-7819236249250950],[[8,1],24926924837921715],[[8,0],-16842401879040105],[[7,2],7432630065972000],[[7,1],13930999200747810],[[7,0],-6932806578663510],[[6,2],-452337145702200],[[6,1],-14487795199715220],[[6,0],9820068292168140],[[5,2],-2806020154206000],[[5,1],-287011378504980],[[5,0],-590387979564132],[[4,2],1620965047887450],[[4,1],3042103223651490],[[4,0],-1917310189178910],[[3,2],97955132402250],[[3,1],-739477297831410],[[3,0],478470442384380],[[2,2],-390615417758925],[[2,1],-41762612816010],[[2,0],92975131560545],[[1,2],127047718491750],[[1,1],32926514931000],[[1,0],-47073257486810],[[0,2],-12704771849175],[[0,1],-3292651493100],[[0,0],4707325748681]]},{"name":"test_1_ep_Clo_lo","positive_content":86400,"factors":[],"reduced":[[[20,2],-8574342959925],[[20,1],21966230683395],[[20,0],-10428746754574],[[19,2],85743429599250],[[19,1],-219662306833950],[[19,0],104287467545740],[[18,2],-265804631757675],[[18,1],631344407741685],[[18,0],-317272198139830],[[17,2],85743429599250],[[17,1],402546229625250],[[17,0],-116743041795120],[[16,2],1020346812231075],[[16,1],-4641306892906680],[[16,0],2380074869147640],[[15,2],-1714868591985000],[[15,1],3463949983415130],[[15,0],-2920482532248792],[[14,2],-377271090236700],[[14,1],14066458445413305],[[14,0],-5696154430793880],[[13,2],3772710902367000],[[13,1],-21603406954714110],[[13,0],14350206646283460],[[12,2],-3206804267011950],[[12,1],-14837808743867835],[[12,0],-49625078377425],[[11,2],-2229329169580500],[[11,1],44763252650011980],[[11,0],-21994762431707750],[[10,2],5676215039470350],[[10,1],-5676215039470350],[[10,0],9335536565816963],[[9,2],-2229329169580500],[[9,1],-40304594310850980],[[9,0],20539161048723730],[[8,2],-3206804267011950],[[8,1],21251417277891735],[[8,0],-18094238089257210],[[7,2],3772710902367000],[[7,1],14057985149980110],[[7,0],-3480489406063650],[[6,2],-377271090236700],[[6,1],-13311916264939905],[[6,0],7993032924382725],[[5,2],-1714868591985000],[[5,1],-34212799445130],[[5,0],-1171401140818662],[[4,2],1020346812231075],[[4,1],2600613268444530],[[4,0],-1240885211527965],[[3,2],85743429599250],[[3,1],-574033088823750],[[3,0],371546617429380],[[2,2],-265804631757675],[[2,1],-99735144226335],[[2,0],48267577844180],[[1,2],85743429599250],[[1,1],48175447635450],[[1,0],-29631409688960],[[0,2],-8574342959925],[[0,1],-4817544763545],[[0,0],2963140968896]]},{"name":"test_1_ep_Clo_hi","positive_content":86400,"factors":[],"reduced":[[[20,2],30215771826075],[[20,1],-38089626184305],[[20,0],12726480180086],[[19,2],-225654991877250],[[19,1],247089791603700],[[19,0],-69961057945010],[[18,2],199137994080075],[[18,1],-105736568752215],[[18,0],-21697761617200],[[17,2],1718160760176750],[[17,1],-1679129083818450],[[17,0],519898369731960],[[16,2],-2875365965790675],[[16,1],1073549384143470],[[16,0],303091950851430],[[15,2],-4447416678021000],[[15,1],5924388640193280],[[15,0],-3214975653111102],[[14,2],10703771700297300],[[14,1],-1113150035035395],[[14,0],-681382591603890],[[13,2],3427909882047000],[[13,1],-18680769898338510],[[13,0],12383465565400080],[[12,2],-18817670461999950],[[12,1],4873080465093915],[[12,0],-5792901702840555],[[11,2],5043817352794500],[[11,1],33596774217214380],[[11,0],-17906192784593930],[[10,2],16441549395773850],[[10,1],-17566501816974150],[[10,0],12028358490984353],[[9,2],-12816875499781500],[[9,1],-27473776546976280],[[9,0],17223144368371450],[[8,2],-4735781291493450],[[8,1],21589869133680435],[[8,0],-17542950960291360],[[7,2],10668731308767000],[[7,1],7180521219090360],[[7,0],-2487065099187900],[[6,2],-3083959099748700],[[6,1],-9622314314488305],[[6,0],6899761043344605],[[5,2],-3550934025189000],[[5,1],1253122332644970],[[5,0],-1009070299158522],[[4,2],2718491837307075],[[4,1],733856967814680],[[4,0],-883465481805735],[[3,2],-5844341423250],[[3,1],-313449765935400],[[3,0],229085608777590],[[2,2],-561579257000925],[[2,1],169959320134065],[[2,0],29107352714390],[[1,2],188106232506750],[[1,1],-54770905678050],[[1,0],-15692458198760],[[0,2],-18810623250675],[[0,1],5477090567805],[[0,0],1569245819876]]},{"name":"test_1_l1","positive_content":259200,"factors":[],"reduced":[[[8,1],1256348025],[[8,0],-301072552],[[7,1],-5025392100],[[7,0],1204290208],[[6,1],-2512696050],[[6,0],-3601948120],[[5,1],15076176300],[[5,0],6590828632],[[4,0],-15623357038],[[3,1],-15076176300],[[3,0],21667004932],[[2,1],2512696050],[[2,0],-6114644170],[[1,1],5025392100],[[1,0],-3821101892],[[0,1],-1256348025],[[0,0],955275473]]},{"name":"test_1_l2","positive_content":259200,"factors":[],"reduced":[[[10,1],9237853125],[[10,0],-6095673887],[[9,1],-38651177475],[[9,0],25806107704],[[8,1],-9976881375],[[8,0],-16836234030],[[7,1],107454707550],[[7,0],-44036849004],[[6,1],-23796709650],[[6,0],46672662276],[[5,1],-90457057800],[[5,0],-13661857368],[[4,1],38872885950],[[4,0],51402091230],[[3,1],13154702850],[[3,0],-43198814526],[[2,1],-12637383075],[[2,0],-1834312401],[[1,1],8498824875],[[1,0],6156324055],[[0,1],-1699764975],[[0,0],-1231264811]]},{"name":"test_1_value","positive_content":86400,"factors":[],"reduced":[[[20,2],31742234676450],[[20,1],-40434177474360],[[20,0],13200669449486],[[19,2],-231760843278750],[[19,1],259181708497920],[[19,0],-72508131734930],[[18,2],168608737072575],[[18,1],-94482773225775],[[18,0],-17244037163800],[[17,2],1840277788206750],[[17,1],-1762255636115310],[[17,0],510625268432400],[[16,2],-2667767018139675],[[16,1],827368870398075],[[16,0],360946267529280],[[15,2],-5314447577034000],[[15,1],6859001097004410],[[15,0],-3454471206108762],[[14,2],10221409439578800],[[14,1],-760010877224370],[[14,0],-160040114314440],[[13,2],6346506851964000],[[13,1],-21557652986854980],[[13,0],11345403586342380],[[12,2],-18759664873685700],[[12,1],4512147524245620],[[12,0],-3318544479806160],[[11,2],-329331880525500],[[11,1],39561667294635990],[[11,0],-21349525172059010],[[10,2],18059600017171350],[[10,1],-17880766164268065],[[10,0],12919565663818283],[[9,2],-7162857101992500],[[9,1],-36297378516510450],[[9,0],19160859104338570],[[8,2],-7819236249250950],[[8,1],24926924837921715],[[8,0],-16842401879040105],[[7,2],7432630065972000],[[7,1],13930999200747810],[[7,0],-6932806578663510],[[6,2],-452337145702200],[[6,1],-14487795199715220],[[6,0],9820068292168140],[[5,2],-2806020154206000],[[5,1],-287011378504980],[[5,0],-590387979564132],[[4,2],1620965047887450],[[4,1],3042103223651490],[[4,0],-1917310189178910],[[3,2],97955132402250],[[3,1],-739477297831410],[[3,0],478470442384380],[[2,2],-390615417758925],[[2,1],-41762612816010],[[2,0],92975131560545],[[1,2],127047718491750],[[1,1],32926514931000],[[1,0],-47073257486810],[[0,2],-12704771849175],[[0,1],-3292651493100],[[0,0],4707325748681]]},{"name":"test_2_ep_P0_lo","positive_content":259200,"factors":[],"reduced":[[[20,2],-5373690421050],[[20,1],11713256866170],[[20,0],-5612972528173],[[19,2],42755363757000],[[19,1],-102570814373400],[[19,0],51580790956210],[[18,2],-65005153857675],[[18,1],197755973828235],[[18,0],-119105847431095],[[17,2],-193347755993250],[[17,1],632928741250950],[[17,0],-288738284193870],[[16,2],411602195694825],[[16,1],-2570067223202655],[[16,0],1642571615927625],[[15,2],396788336559000],[[15,1],22419597340530],[[15,0],-1141279099817784],[[14,2],-895334805736200],[[14,1],10278200108768130],[[14,0],-5485810556136120],[[13,2],-688444460811000],[[13,1],-10032640459341660],[[13,0],10355932408712820],[[12,2],1043108028600300],[[12,1],-14091143741698410],[[12,0],1926684617524905],[[11,2],1238410199367000],[[11,1],26251516491665130],[[11,0],-19571036201577710],[[10,2],-961520837880150],[[10,1],1643050509335325],[[10,0],13395276738933416],[[9,2],-1605808778089500],[[9,1],-25800367714159230],[[9,0],7194369230496280],[[8,2],1004672637013050],[[8,1],10954878846458085],[[8,0],-10469268735001710],[[7,2],1156454335377000],[[7,1],9436262241935610],[[7,0],98292192164430],[[6,2],-873371724829200],[[6,1],-7969303455036480],[[6,0],3549152227136610],[[5,2],-349956414279000],[[5,1],-32405449113180],[[5,0],-875683421744784],[[4,2],419838351034950],[[4,1],1588656667233330],[[4,0],-426805012514415],[[3,2],-23133878964000],[[3,1],-401474455249950],[[3,0],171728057303760],[[2,2],-75986694311175],[[2,1],-41107760547210],[[2,0],6380454149150],[[1,2],26283053076750],[[1,1],26331820045200],[[1,0],-8779564936220],[[0,2],-2628305307675],[[0,1],-2633182004520],[[0,0],877956493622]]},{"name":"test_2_ep_P0_hi","positive_content":259200,"factors":[],"reduced":[[[20,2],1528150576500],[[20,1],2444805151290],[[20,0],-2501379440843],[[19,2],-20772275991750],[[19,1],-16353726927750],[[19,0],22329513342470],[[18,2],94044214798875],[[18,1],-58060141147305],[[18,0],-19010757167345],[[17,2],-97643059166250],[[17,1],727612695944550],[[17,0],-397515125635410],[[16,2],-415207653240375],[[16,1],-1654653825915885],[[16,0],1452218570169015],[[15,2],1008448704324000],[[15,1],-1533395441370240],[[15,0],-487099753304844],[[14,2],396684838971000],[[14,1],10126171711025910],[[14,0],-6036421565679420],[[13,2],-2824768182546000],[[13,1],-7462916340094620],[[13,0],10079714162602560],[[12,2],879011448309000],[[12,1],-16133546829925620],[[12,0],2815369691278695],[[11,2],3856504392742500],[[11,1],25453434543246810],[[11,0],-20296878913279900],[[10,2],-2587486736720250],[[10,1],3674520939922425],[[10,0],13674432518668066],[[9,2],-2754382960264500],[[9,1],-26517610263752910],[[9,0],7140919924736780],[[8,2],2762345636084250],[[8,1],10536033667857345],[[8,0],-10527681881520750],[[7,2],865029409830000],[[7,1],9613813277075220],[[7,0],293271368039040],[[6,2],-1470177038124000],[[6,1],-7924278396792960],[[6,0],3408723300952050],[[5,2],42073144416000],[[5,1],90504371969640],[[5,0],-909462377578404],[[4,2],367227104071500],[[4,1],1475476276490460],[[4,0],-365421965287605],[[3,2],-86661518712750],[[3,1],-381632131434600],[[3,0],159960228049500],[[2,2],-26752730189625],[[2,1],-41453905131270],[[2,0],3140523067450],[[1,2],12172345368750],[[1,1],26543015343900],[[1,0],-7349450804620],[[0,2],-1217234536875],[[0,1],-2654301534390],[[0,0],734945080462]]},{"name":"test_2_ep_Clo_sign","positive_content":432000,"factors":[],"reduced":[[[8,1],-1355745735],[[8,0],683023172],[[7,1],5422982940],[[7,0],-2732092688],[[6,1],2711491470],[[6,0],2800898924],[[5,1],-16268948820],[[5,0],1159627636],[[4,0],4994583494],[[3,1],16268948820],[[3,0],-15109321184],[[2,1],-2711491470],[[2,0],5512390394],[[1,1],-5422982940],[[1,0],2690890252],[[0,1],1355745735],[[0,0],-672722563]]},{"name":"test_2_ep_Clo_lo","positive_content":259200,"factors":[],"reduced":[[[20,2],-2628305307675],[[20,1],8506656929295],[[20,0],-4694306361833],[[19,2],26283053076750],[[19,1],-85066569292950],[[19,0],46943063618330],[[18,2],-81477464537925],[[18,1],220786335811485],[[18,0],-125174172055115],[[17,2],26283053076750],[[17,1],369266947111350],[[17,0],-211309764626370],[[16,2],312768331613325],[[16,1],-2307393566136180],[[16,0],1500016211854635],[[15,2],-525661061535000],[[15,1],774566792812530],[[15,0],-1145397877151124],[[14,2],-115645433537700],[[14,1],9271791090128205],[[14,0],-5427610290083550],[[13,2],1156454335377000],[[13,1],-11558278527874110],[[13,0],10948607789596320],[[12,2],-982986185070450],[[12,1],-11932056667744335],[[12,0],948235131802140],[[11,2],-683359379995500],[[11,1],28404504945728280],[[11,0],-19602617009350180],[[10,2],1739938113680850],[[10,1],-1739938113680850],[[10,0],13850528110140136],[[9,2],-683359379995500],[[9,1],-27037786185737280],[[9,0],8118528556382600],[[8,2],-982986185070450],[[8,1],13898029037885235],[[8,0],-11966807721012645],[[7,2],1156454335377000],[[7,1],9245369857120110],[[7,0],546783597099210],[[6,2],-115645433537700],[[6,1],-9040500223052805],[[6,0],3728535366506955],[[5,2],-525661061535000],[[5,1],276755330257470],[[5,0],-896492145873594],[[4,2],312768331613325],[[4,1],1681856902909530],[[4,0],-494609022668220],[[3,2],26283053076750],[[3,1],-421833053264850],[[3,0],184240235561730],[[2,2],-81477464537925],[[2,1],-57831406735635],[[2,0],14134699218445],[[1,2],26283053076750],[[1,1],32500463139450],[[1,0],-11840452597870],[[0,2],-2628305307675],[[0,1],-3250046313945],[[0,0],1184045259787]]},{"name":"test_2_ep_Clo_hi","positive_content":259200,"factors":[],"reduced":[[[20,2],2443278947625],[[20,1],1394015115465],[[20,0],-2204264361023],[[19,2],-24432789476250],[[19,1],-13940151154650],[[19,0],22042643610230],[[18,2],75741647376375],[[18,1],-23425390178505],[[18,0],-31418678416805],[[17,2],-24432789476250],[[17,1],596970698590350],[[17,0],-345447237140310],[[16,2],-290750194767375],[[16,1],-1709489504288160],[[16,0],1403818986604845],[[15,2],488655789525000],[[15,1],-904972758103890],[[15,0],-552504963216684],[[14,2],107504273695500],[[14,1],10133029087546635],[[14,0],-6103907121580770],[[13,2],-1075042736955000],[[13,1],-9399242111363370],[[13,0],10751158122017520],[[12,2],913786326411750],[[12,1],-15622585450836345],[[12,0],2174425385847900],[[11,2],635252526382500],[[11,1],29206777963346460],[[11,0],-20624561538716140],[[10,2],-1617450663327750],[[10,1],1617450663327750],[[10,0],13545588630066676],[[9,2],635252526382500],[[9,1],-30477283016111460],[[9,0],9217468951012820],[[8,2],913786326411750],[[8,1],13795012798012845],[[8,0],-12534373738576695],[[7,2],-1075042736955000],[[7,1],11549327585273370],[[7,0],276873273699150],[[6,2],107504273695500],[[6,1],-10348037634937635],[[6,0],4136626239661365],[[5,2],488655789525000],[[5,1],-72338820946110],[[5,0],-968821931795574],[[4,2],-290750194767375],[[4,1],2290989893822910],[[4,0],-596420712450690],[[3,2],-24432789476250],[[3,1],-548105119637850],[[3,0],227090671973790],[[2,2],75741647376375],[[2,1],-128057904574245],[[2,0],20897578781065],[[1,2],-24432789476250],[[1,1],62805730107150],[[1,0],-16330297020670],[[0,2],2443278947625],[[0,1],-6280573010715],[[0,0],1633029702067]]},{"name":"test_2_l1","positive_content":432000,"factors":[],"reduced":[[[8,1],1355745735],[[8,0],-683023172],[[7,1],-5422982940],[[7,0],2732092688],[[6,1],-2711491470],[[6,0],-2800898924],[[5,1],16268948820],[[5,0],-1159627636],[[4,0],-4994583494],[[3,1],-16268948820],[[3,0],15109321184],[[2,1],2711491470],[[2,0],-5512390394],[[1,1],5422982940],[[1,0],-2690890252],[[0,1],-1355745735],[[0,0],672722563]]},{"name":"test_2_l2","positive_content":432000,"factors":[],"reduced":[[[10,1],5112474813],[[10,0],-3419333063],[[9,1],-21495136860],[[9,0],15047595799],[[8,1],-4998761586],[[8,0],-13902451515],[[7,1],59259222540],[[7,0],-22587770346],[[6,1],-14633326512],[[6,0],37516551951],[[5,1],-48806846460],[[5,0],-16516303227],[[4,1],22767800922],[[4,0],21329804739],[[3,1],5816572740],[[3,0],-16729182114],[[2,1],-7202950029],[[2,0],-345874230],[[1,1],5226188040],[[1,0],1625129695],[[0,1],-1045237608],[[0,0],-325025939]]},{"name":"test_2_value","positive_content":259200,"factors":[],"reduced":[[[20,2],1528150576500],[[20,1],2444805151290],[[20,0],-2501379440843],[[19,2],-20772275991750],[[19,1],-16353726927750],[[19,0],22329513342470],[[18,2],94044214798875],[[18,1],-58060141147305],[[18,0],-19010757167345],[[17,2],-97643059166250],[[17,1],727612695944550],[[17,0],-397515125635410],[[16,2],-415207653240375],[[16,1],-1654653825915885],[[16,0],1452218570169015],[[15,2],1008448704324000],[[15,1],-1533395441370240],[[15,0],-487099753304844],[[14,2],396684838971000],[[14,1],10126171711025910],[[14,0],-6036421565679420],[[13,2],-2824768182546000],[[13,1],-7462916340094620],[[13,0],10079714162602560],[[12,2],879011448309000],[[12,1],-16133546829925620],[[12,0],2815369691278695],[[11,2],3856504392742500],[[11,1],25453434543246810],[[11,0],-20296878913279900],[[10,2],-2587486736720250],[[10,1],3674520939922425],[[10,0],13674432518668066],[[9,2],-2754382960264500],[[9,1],-26517610263752910],[[9,0],7140919924736780],[[8,2],2762345636084250],[[8,1],10536033667857345],[[8,0],-10527681881520750],[[7,2],865029409830000],[[7,1],9613813277075220],[[7,0],293271368039040],[[6,2],-1470177038124000],[[6,1],-7924278396792960],[[6,0],3408723300952050],[[5,2],42073144416000],[[5,1],90504371969640],[[5,0],-909462377578404],[[4,2],367227104071500],[[4,1],1475476276490460],[[4,0],-365421965287605],[[3,2],-86661518712750],[[3,1],-381632131434600],[[3,0],159960228049500],[[2,2],-26752730189625],[[2,1],-41453905131270],[[2,0],3140523067450],[[1,2],12172345368750],[[1,1],26543015343900],[[1,0],-7349450804620],[[0,2],-1217234536875],[[0,1],-2654301534390],[[0,0],734945080462]]},{"name":"test_3_l1","positive_content":345600,"factors":[],"reduced":[[[8,1],852778800],[[8,0],-407954377],[[7,1],-3411115200],[[7,0],1631817508],[[6,1],-1705557600],[[6,0],-1143981730],[[5,1],10233345600],[[5,0],-2279416088],[[4,0],-1125557803],[[3,1],-10233345600],[[3,0],7953929512],[[2,1],1705557600],[[2,0],-2849539330],[[1,1],3411115200],[[1,0],-1779297692],[[0,1],-852778800],[[0,0],444824423]]},{"name":"test_3_l2","positive_content":115200,"factors":[],"reduced":[[[10,1],8745003810],[[10,0],-3415811551],[[9,1],-36050009850],[[9,0],13407468362],[[8,1],-12140034570],[[8,0],-9821631840],[[7,1],102800056500],[[7,0],-14738224452],[[6,1],-14979924540],[[6,0],-31939696197],[[5,1],-92100110400],[[5,0],111425237646],[[4,1],30329942940],[[4,0],-62435454480],[[3,1],20000090700],[[3,0],462787212],[[2,1],-10884993030],[[2,0],7687607367],[[1,1],5349973050],[[1,0],-6628862260],[[0,1],-1069994610],[[0,0],1325772452]]},{"name":"test_3_value","positive_content":86400,"factors":[],"reduced":[[[20,2],6791216851350],[[20,1],-1101454330680],[[20,0],-1810991460893],[[19,2],-76201178449500],[[19,1],23023269492840],[[19,0],14262088925066],[[18,2],280984306847850],[[18,1],-241356471307380],[[18,0],33136051123345],[[17,2],-192247317553500],[[17,1],1160881283128680],[[17,0],-602545940423166],[[16,2],-1160437727590650],[[16,1],-1790031501631260],[[16,0],1709461596316809],[[15,2],2419236642078000],[[15,1],-3879526470496920],[[15,0],630408764794452],[[14,2],796154137619400],[[14,1],15830241622216020],[[14,0],-10553396368814958],[[13,2],-6237427309506000],[[13,1],-8807528278037880],[[13,0],14139017558578956],[[12,2],3004099658820900],[[12,1],-28152118790776080],[[12,0],10399092679853619],[[11,2],6987792641031000],[[11,1],39198384240746040],[[11,0],-41390824601043802],[[10,2],-6874731407225700],[[10,1],8922378904754220],[[10,0],32166765512064883],[[9,2],-2992175321913000],[[9,1],-43509948333923160],[[9,0],2461626575590598],[[8,2],5847230066868900],[[8,1],15996242829825900],[[8,0],-11992499800562073],[[7,2],-667212632514000],[[7,1],16503780603725640],[[7,0],-311592556393476],[[6,2],-2022109240620600],[[6,1],-13059065226725100],[[6,0],4583645099005722],[[5,2],960370893342000],[[5,1],-186027793440120],[[5,0],-689900819813724],[[4,2],20746188289350],[[4,1],2681937906404040],[[4,0],-884466707190585],[[3,2],-175669297681500],[[3,1],-583818821093520],[[3,0],269167041171078],[[2,2],98626088255850],[[2,1],-179049788439840],[[2,0],48721541623123],[[1,2],-26467118833500],[[1,1],80780299898400],[[1,0],-27097724761330],[[0,2],2646711883350],[[0,1],-8078029989840],[[0,0],2709772476133]]},{"name":"test_4_l1","positive_content":259200,"factors":[],"reduced":[[[8,1],2012868225],[[8,0],-899722823],[[7,1],-8051472900],[[7,0],3598891292],[[6,1],-4025736450],[[6,0],-4794633950],[[5,1],24154418700],[[5,0],1787782328],[[4,0],-12361565867],[[3,1],-24154418700],[[3,0],25942201028],[[2,1],4025736450],[[2,0],-8820370400],[[1,1],8051472900],[[1,0],-4452581608],[[0,1],-2012868225],[[0,0],1113145402]]},{"name":"test_4_l2","positive_content":86400,"factors":[],"reduced":[[[10,1],26775790920],[[10,0],-17698527329],[[9,1],-115763140575],[[9,0],80395131238],[[8,1],-10251697365],[[8,0],-84603778950],[[7,1],303989537250],[[7,0],-106132323108],[[6,1],-121239676530],[[6,0],225246102777],[[5,1],-217389768300],[[5,0],-146621042916],[[4,1],157471304580],[[4,0],135877185450],[[3,1],-14136512850],[[3,0],-75695829582],[[2,1],-44095744710],[[2,0],-5453834097],[[1,1],43299884475],[[1,0],4705225135],[[0,1],-8659976895],[[0,0],-941045027]]},{"name":"test_4_value","positive_content":86400,"factors":[],"reduced":[[[20,2],26866254753450],[[20,1],-29745138093210],[[20,0],7541639158534],[[19,2],-203597375598900],[[19,1],189378787587030],[[19,0],-32408970175870],[[18,2],204212892041325],[[18,1],-146366374394610],[[18,0],-12464804646785],[[17,2],1463185470129750],[[17,1],-580850707768740],[[17,0],-153783742319310],[[16,2],-2623838780425275],[[16,1],-1051318407235770],[[16,0],1991057917848735],[[15,2],-3559787407971000],[[15,1],3278421070336350],[[15,0],-2807307861113298],[[14,2],9372131911099800],[[14,1],10924170573527415],[[14,0],-8129015942559915],[[13,2],2195164640057400],[[13,1],-24499547067276990],[[13,0],21597563448772410],[[12,2],-15969435334058700],[[12,1],-15888174376850235],[[12,0],309830114238315],[[11,2],5299430725242000],[[11,1],59792095228407120],[[11,0],-41434668716305000],[[10,2],13435692979995450],[[10,1],-8490051576564525],[[10,0],28314624052872337],[[9,2],-11601777531707100],[[9,1],-59389763175269910],[[9,0],22206546951463130],[[8,2],-3365575043251950],[[8,1],31186350904856805],[[8,0],-26742254555638245],[[7,2],9265862575287000],[[7,1],22118309328714210],[[7,0],-3124423170754710],[[6,2],-2973401632335600],[[6,1],-20351505857727915],[[6,0],10821416245594395],[[5,2],-2992851463581000],[[5,1],155245777888770],[[5,0],-1662294752491458],[[4,2],2390325508863450],[[4,1],3796597613367945],[[4,0],-1687064283771315],[[3,2],-27511663275900],[[3,1],-1076111497701990],[[3,0],530625993294570],[[2,2],-480790553540175],[[2,1],51324864622515],[[2,0],39430215669850],[[1,2],161882031417750],[[1,1],12822255084150],[[1,0],-31430025908440],[[0,2],-16188203141775],[[0,1],-1282225508415],[[0,0],3143002590844]]},{"name":"test_5_ep_P0_lo","positive_content":86400,"factors":[],"reduced":[[[20,2],-14667354320400],[[20,1],30803391534240],[[20,0],-14198493139394],[[19,2],120917668482000],[[19,1],-275937008949180],[[19,0],133006384899968],[[18,2],-216446142753900],[[18,1],595253050206435],[[18,0],-338061673414265],[[17,2],-432833638041000],[[17,1],1351331869825890],[[17,0],-544354227028578],[[16,2],1210980763646100],[[16,1],-6449147339776065],[[16,0],3849054042216027],[[15,2],517816348668000],[[15,1],1442481452155440],[[15,0],-3459894999020598],[[14,2],-2190716073417600],[[14,1],22960732072498065],[[14,0],-10904863299064851],[[13,2],-706497271740000],[[13,1],-24854184700957710],[[13,0],22704598520978898],[[12,2],1674542656886400],[[12,1],-29474869490067825],[[12,0],2557064106795399],[[11,2],2367897809976000],[[11,1],59337297083554560],[[11,0],-39518178282429904],[[10,2],-888753887998200],[[10,1],2225534483638710],[[10,0],24319727305597792],[[9,2],-4302873743022000],[[9,1],-57075259995822600],[[9,0],20193580249934156],[[8,2],1584397095359400],[[8,1],24054664189118490],[[8,0],-23775167418321936],[[7,2],3620489681556000],[[7,1],21395958406844940],[[7,0],-1557940618561272],[[6,2],-2139204323973600],[[6,1],-17517505892618475],[[6,0],9014007510427659],[[5,2],-1233583132428000],[[5,1],-492186094997850],[[5,0],-1928480427724278],[[4,2],1230297669687600],[[4,1],3677719622572755],[[4,0],-1159239021445725],[[3,2],-33617579850000],[[3,1],-888432302427840],[[3,0],431164525854426],[[2,2],-242202017475900],[[2,1],-97290958028895],[[2,0],21260259410431],[[1,2],82283856399000],[[1,1],58931290774350],[[1,0],-23496557655010],[[0,2],-8228385639900],[[0,1],-5893129077435],[[0,0],2349655765501]]},{"name":"test_5_ep_P0_hi","positive_content":86400,"factors":[],"reduced":[[[20,2],4872916373400],[[20,1],4970046804390],[[20,0],-5663532459512],[[19,2],-61607101095000],[[19,1],-31744172275290],[[19,0],51337173285614],[[18,2],260522875143900],[[18,1],-155515222659015],[[18,0],-49776440178755],[[17,2],-241898224149000],[[17,1],1733289185706570],[[17,0],-888470430675114],[[16,2],-1127189386277100],[[16,1],-3942825177546855],[[16,0],3361123412699331],[[15,2],2622959256888000],[[15,1],-3393016692112890],[[15,0],-1501943288452662],[[14,2],987084562089600],[[14,1],23502249086130495],[[14,0],-12865207147900707],[[13,2],-7192234649808000],[[13,1],-17707573968050250],[[13,0],22252286707587174],[[12,2],2543635215867600],[[12,1],-37001626962619725],[[12,0],5443464230723751],[[11,2],9380058794514000],[[11,1],58940794503691200],[[11,0],-42502177787245168],[[10,2],-6921838661797800],[[10,1],8487834676370730],[[10,0],25654270686735532],[[9,2],-6124977788130000],[[9,1],-61317150424061580],[[9,0],20317578777543812],[[8,2],6960767730690600],[[8,1],23951090824961580],[[8,0],-24427475278122162],[[7,2],1461739256784000],[[7,1],22692187619725590],[[7,0],-923123314636674],[[6,2],-3391414140650400],[[6,1],-18315388859253165],[[6,0],8790148484024973],[[5,2],356442281352000],[[5,1],-103952294468370],[[5,0],-2095374353300886],[[4,2],707916687665400],[[4,1],3612449375677125],[[4,0],-1017486241003185],[[3,2],-216142349427000],[[3,1],-888084374532930],[[3,0],414093882786162],[[2,2],-22791746798100],[[2,1],-135712726227765],[[2,0],16138273703047],[[1,2],15660523071000],[[1,1],75250616377950],[[1,0],-21738204884770],[[0,2],-1566052307100],[[0,1],-7525061637795],[[0,0],2173820488477]]},{"name":"test_5_ep_Clo_lo","positive_content":432000,"factors":[],"reduced":[[[20,2],-1645677127980],[[20,1],4759336194867],[[20,0],-2477051629849],[[19,2],16456771279800],[[19,1],-47593361948670],[[19,0],24770516298490],[[18,2],-51015990967380],[[18,1],129129238684521],[[18,0],-69519834941995],[[17,2],16456771279800],[[17,1],156172977817470],[[17,0],-80281200029010],[[16,2],195835578229620],[[16,1],-1174726956041208],[[16,0],710565439251363],[[15,2],-329135425596000],[[15,1],601743258078858],[[15,0],-664465607588436],[[14,2],-72409793631120],[[14,1],4197761674702713],[[14,0],-2230491940667790],[[13,2],724097936311200],[[13,1],-5679175886567766],[[13,0],4870862986346160],[[12,2],-615483245864520],[[12,1],-5026567669046901],[[12,0],71039716895316],[[11,2],-427876053274800],[[11,1],13001891813969148],[[11,0],-7917609898181828],[[10,2],1089438258722760],[[10,1],-1089438258722760],[[10,0],4957175059450544],[[9,2],-427876053274800],[[9,1],-12146139707419548],[[9,0],4656405862512520],[[8,2],-615483245864520],[[8,1],6257534160775941],[[8,0],-5571011198016105],[[7,2],724097936311200],[[7,1],4230980013945366],[[7,0],-84214963910406],[[6,2],-72409793631120],[[6,1],-4052942087440473],[[6,0],1894859940403803],[[5,2],-329135425596000],[[5,1],56527593113142],[[5,0],-391857775105578],[[4,2],195835578229620],[[4,1],783055799581968],[[4,0],-268325938560225],[[3,2],16456771279800],[[3,1],-189086520377070],[[3,0],92348549068260],[[2,2],-51015990967380],[[2,1],-27097256749761],[[2,0],8593412775146],[[1,2],16456771279800],[[1,1],14679819389070],[[1,0],-6366074370380],[[0,2],-1645677127980],[[0,1],-1467981938907],[[0,0],636607437038]]},{"name":"test_5_ep_Clo_hi","positive_content":432000,"factors":[],"reduced":[[[20,2],1403847853380],[[20,1],535374623871],[[20,0],-1015419172837],[[19,2],-14038478533800],[[19,1],-5353746238710],[[19,0],10154191728370],[[18,2],43519283454780],[[18,1],-15577889365827],[[18,0],-14695535492167],[[17,2],-14038478533800],[[17,1],288499775104710],[[17,0],-157134644829042],[[16,2],-167057894552220],[[16,1],-810118687735944],[[16,0],647253702934863],[[15,2],280769570676000],[[15,1],-408811368474126],[[15,0],-304389436048548],[[14,2],61769305548720],[[14,1],4708595081374749],[[14,0],-2634342665290206],[[13,2],-617693055487200],[[13,1],-4369188401411598],[[13,0],4741590774916680],[[12,2],525039097164120],[[12,1],-7255699812888633],[[12,0],823905854829228],[[11,2],365000441878800],[[11,1],13489153864764444],[[11,0],-8549021893021388],[[10,2],-929347278937560],[[10,1],929347278937560],[[10,0],4789606112972792],[[9,2],365000441878800],[[9,1],-14219154748522044],[[9,0],5305132413621856],[[8,2],525039097164120],[[8,1],6205621618560393],[[8,0],-5906754860895285],[[7,2],-617693055487200],[[7,1],5604574512385998],[[7,0],-245290681982118],[[6,2],61769305548720],[[6,1],-4832133692472189],[[6,0],2136021721633263],[[5,2],280769570676000],[[5,1],-152727772877874],[[5,0],-432431233846674],[[4,2],-167057894552220],[[4,1],1144234476840384],[[4,0],-329922879353301],[[3,2],-14038478533800],[[3,1],-260422818037110],[[3,0],117326651741868],[[2,2],43519283454780],[[2,1],-71460677543733],[[2,0],13245858596786],[[1,2],-14038478533800],[[1,1],33430703306310],[[1,0],-9238033044140],[[0,2],1403847853380],[[0,1],-3343070330631],[[0,0],923803304414]]},{"name":"test_5_l1","positive_content":777600,"factors":[],"reduced":[[[8,1],588840300],[[8,0],-249653723],[[7,1],-2355361200],[[7,0],998614892],[[6,1],-1177680600],[[6,0],-1359709790],[[5,1],7066083600],[[5,0],583977248],[[4,0],-3729152777],[[3,1],-7066083600],[[3,0],7650060848],[[2,1],1177680600],[[2,0],-2537390390],[[1,1],2355361200],[[1,0],-1356746308],[[0,1],-588840300],[[0,0],339186577]]},{"name":"test_5_l2","positive_content":86400,"factors":[],"reduced":[[[10,1],24123790980],[[10,0],-15631796117],[[9,1],-104720266800],[[9,0],71418330064],[[8,1],-7122067560],[[8,0],-75566503830],[[7,1],273035286000],[[7,0],-95549624184],[[6,1],-115151440320],[[6,0],205963461441],[[5,1],-190784257200],[[5,0],-137076524268],[[4,1],146948816520],[[4,0],122989605570],[[3,1],-18656276400],[[3,0],-65698131396],[[2,1],-40573996740],[[2,0],-5020993281],[[1,1],41125514400],[[1,0],3330213580],[[0,1],-8225102880],[[0,0],-666042716]]},{"name":"test_5_value","positive_content":86400,"factors":[],"reduced":[[[20,2],4872916373400],[[20,1],4970046804390],[[20,0],-5663532459512],[[19,2],-61607101095000],[[19,1],-31744172275290],[[19,0],51337173285614],[[18,2],260522875143900],[[18,1],-155515222659015],[[18,0],-49776440178755],[[17,2],-241898224149000],[[17,1],1733289185706570],[[17,0],-888470430675114],[[16,2],-1127189386277100],[[16,1],-3942825177546855],[[16,0],3361123412699331],[[15,2],2622959256888000],[[15,1],-3393016692112890],[[15,0],-1501943288452662],[[14,2],987084562089600],[[14,1],23502249086130495],[[14,0],-12865207147900707],[[13,2],-7192234649808000],[[13,1],-17707573968050250],[[13,0],22252286707587174],[[12,2],2543635215867600],[[12,1],-37001626962619725],[[12,0],5443464230723751],[[11,2],9380058794514000],[[11,1],58940794503691200],[[11,0],-42502177787245168],[[10,2],-6921838661797800],[[10,1],8487834676370730],[[10,0],25654270686735532],[[9,2],-6124977788130000],[[9,1],-61317150424061580],[[9,0],20317578777543812],[[8,2],6960767730690600],[[8,1],23951090824961580],[[8,0],-24427475278122162],[[7,2],1461739256784000],[[7,1],22692187619725590],[[7,0],-923123314636674],[[6,2],-3391414140650400],[[6,1],-18315388859253165],[[6,0],8790148484024973],[[5,2],356442281352000],[[5,1],-103952294468370],[[5,0],-2095374353300886],[[4,2],707916687665400],[[4,1],3612449375677125],[[4,0],-1017486241003185],[[3,2],-216142349427000],[[3,1],-888084374532930],[[3,0],414093882786162],[[2,2],-22791746798100],[[2,1],-135712726227765],[[2,0],16138273703047],[[1,2],15660523071000],[[1,1],75250616377950],[[1,0],-21738204884770],[[0,2],-1566052307100],[[0,1],-7525061637795],[[0,0],2173820488477]]},{"name":"test_6_l1","positive_content":432000,"factors":[],"reduced":[[[8,1],582380415],[[8,0],-266806621],[[7,1],-2329521660],[[7,0],1067226484],[[6,1],-1164760830],[[6,0],-509024710],[[5,1],6988564980],[[5,0],-2208218564],[[4,0],72557711],[[3,1],-6988564980],[[3,0],4780346416],[[2,1],1164760830],[[2,0],-1673785540],[[1,1],2329521660],[[1,0],-1262295176],[[0,1],-582380415],[[0,0],315573794]]},{"name":"test_6_l2","positive_content":432000,"factors":[],"reduced":[[[10,1],1875001365],[[10,0],-540022939],[[9,1],-7627865580],[[9,0],1899694832],[[8,1],-3110702130],[[8,0],-645621696],[[7,1],22244296140],[[7,0],-2338557708],[[6,1],-1790041680],[[6,0],-13027637415],[[5,1],-20965694940],[[5,0],33607292544],[[4,1],5284324170],[[4,0],-20056708848],[[3,1],5709963780],[[3,0],1777813656],[[2,1],-2130721605],[[2,0],2211754176],[[1,1],639300600],[[1,0],-1941285220],[[0,1],-127860120],[[0,0],388257044]]},{"name":"test_6_value","positive_content":1296000,"factors":[],"reduced":[[[20,2],438368578560],[[20,1],-89398101672],[[20,0],-94414445894],[[19,2],-4855413921750],[[19,1],1567845385920],[[19,0],734434454834],[[18,2],17599115092635],[[18,1],-14402590421076],[[18,0],2019417313807],[[17,2],-11459607827850],[[17,1],65016682679700],[[17,0],-33351002462622],[[16,2],-72214306635015],[[16,1],-93463867458072],[[16,0],91363791298989],[[15,2],148054917139200],[[15,1],-234840981636378],[[15,0],51123507199746],[[14,2],47591905625640],[[14,1],899680485696957],[[14,0],-617616577661061],[[13,2],-377799603937200],[[13,1],-468261932044014],[[13,0],790881446459154],[[12,2],190366624005840],[[12,1],-1640240226813789],[[12,0],678290722832175],[[11,2],411164556200100],[[11,1],2225693485712502],[[11,0],-2519106901013506],[[10,2],-425585974081770],[[10,1],555816649473315],[[10,0],2016703198207735],[[9,2],-156796119724500],[[9,1],-2510796597277302],[[9,0],1659883043126],[[8,2],352169374705290],[[8,1],898107428763729],[[8,0],-619400148276747],[[7,2],-60798296444400],[[7,1],968893011883314],[[7,0],-26575557905598],[[6,2],-112795660665360],[[6,1],-752263130019717],[[6,0],249573929672481],[[5,2],65030765176800],[[5,1],-20154263011722],[[5,0],-28357340833686],[[4,2],-4993047233640],[[4,1],159795983874357],[[4,0],-54773578198059],[[3,2],-10516151555550],[[3,1],-32437155271950],[[3,0],15130348059624],[[2,2],7221096097335],[[2,1],-12409344636039],[[2,0],3718406617468],[[1,2],-2025045104850],[[1,1],5319903579930],[[1,0],-1854453701080],[[0,2],202504510485],[[0,1],-531990357993],[[0,0],185445370108]]},{"name":"test_7_ep_P0_sign","positive_content":345600,"factors":[],"reduced":[[[8,1],1355325075],[[8,0],-554881082],[[7,1],-5421300300],[[7,0],2219524328],[[6,1],-2710650150],[[6,0],-3395976890],[[5,1],16263900900],[[5,0],2419595522],[[4,0],-10063355288],[[3,1],-16263900900],[[3,0],18683496422],[[2,1],2710650150],[[2,0],-6106627040],[[1,1],5421300300],[[1,0],-3201775972],[[0,1],-1355325075],[[0,0],800443993]]},{"name":"test_7_ep_P0_lo","positive_content":86400,"factors":[],"reduced":[[[20,2],-15839240008950],[[20,1],32671583790570],[[20,0],-14893315607335],[[19,2],132044880631500],[[19,1],-294265433672820],[[19,0],140063936858662],[[18,2],-247301885290950],[[18,1],653288236202970],[[18,0],-364932883539985],[[17,2],-434426787715500],[[17,1],1332333127950660],[[17,0],-512110934916522],[[16,2],1338158532311550],[[16,1],-6712357301900100],[[16,0],3928316845920603],[[15,2],362719605582000],[[15,1],1880149289935500],[[15,0],-3783379702551684],[[14,2],-2277777727873800],[[14,1],23173853905201950],[[14,0],-10497673653430254],[[13,2],-355344805386000],[[13,1],-25851256358660820],[[13,0],22608807745139412],[[12,2],1400734645976700],[[12,1],-29137310689897530],[[12,0],2177325408087291],[[11,2],2205202267593000],[[11,1],60211139331334680],[[11,0],-38581210248279506],[[10,2],-356427371042100],[[10,1],1629969954128640],[[10,0],22730918256097451],[[9,2],-4618805272029000],[[9,1],-57413520827799840],[[9,0],21688252860377854],[[8,2],1308518327873700],[[8,1],24354396403442190],[[8,0],-24074907451639719],[[7,2],4071038463558000],[[7,1],21488335817650740],[[7,0],-2195463196016688],[[6,2],-2225082688957800],[[6,1],-17580839767274790],[[6,0],9511450075015176],[[5,2],-1428911717562000],[[5,1],-521337478630140],[[5,0],-2000872288912704],[[4,2],1357919171905050],[[4,1],3682576358427060],[[4,0],-1202879304510915],[[3,2],-26040236116500],[[3,1],-887728839299460],[[3,0],445915544984814],[[2,2],-273649404748950],[[2,1],-90633545001810],[[2,0],20552746472879],[[1,2],92523601444500],[[1,1],56151371191500],[[1,0],-23712679305050],[[0,2],-9252360144450],[[0,1],-5615137119150],[[0,0],2371267930505]]},{"name":"test_7_ep_P0_hi","positive_content":86400,"factors":[],"reduced":[[[20,2],35175532493250],[[20,1],-45443301162210],[[20,0],14845973227661],[[19,2],-248885646721200],[[19,1],275645709402210],[[19,0],-72542108268020],[[18,2],121026643958250],[[18,1],-12669100146990],[[18,0],-63406744439785],[[17,2],2141515833601500],[[17,1],-1879024892732280],[[17,0],438478053422970],[[16,2],-2569582400273550],[[16,1],-514776416953230],[[16,0],1494997570370715],[[15,2],-6892393100688000],[[15,1],9018812625857730],[[15,0],-4987720494968082],[[14,2],10579158502857000],[[14,1],5199988894606170],[[14,0],-4515817403830020],[[13,2],10404244584259200],[[13,1],-34871176064308140],[[13,0],23208138245529960],[[12,2],-20731741994146500],[[12,1],-1657305116651700],[[12,0],-5342914856157585],[[11,2],-6250507585920000],[[11,1],68911850014442820],[[11,0],-40451297980081910],[[10,2],22011146493162300],[[10,1],-25007078057603040],[[10,0],29563625710756283],[[9,2],-2123889175441800],[[9,1],-64268475353138700],[[9,0],25833774179133130],[[8,2],-12115601096782500],[[8,1],42489511886523870],[[8,0],-30071437483274295],[[7,2],5131007042760000],[[7,1],24385822923483630],[[7,0],-5304800563376250],[[6,2],2224544162077800],[[6,1],-26039899445695110],[[6,0],13560225923698500],[[5,2],-2470583924748000],[[5,1],-303089516412840],[[5,0],-1504500782462412],[[4,2],730759578005250],[[4,1],5827993389299970],[[4,0],-2567512945406955],[[3,2],225369703522800],[[3,1],-1389882635201430],[[3,0],699312792624420],[[2,2],-276473194413750],[[2,1],-228371013357030],[[2,0],137238762445085],[[1,2],84122269375500],[[1,1],119517188607000],[[1,0],-71230715983010],[[0,2],-8412226937550],[[0,1],-11951718860700],[[0,0],7123071598301]]},{"name":"test_9_l1","positive_content":345600,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_9_l2","positive_content":115200,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,0],37],[[3,0],-194],[[2,0],171],[[1,0],46],[[0,0],-23]]},{"name":"test_9_value","positive_content":172800,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[16,2],54675],[[16,1],-61830],[[16,0],17587],[[15,2],-437400],[[15,1],434700],[[15,0],-80756],[[14,2],656100],[[14,1],-459270],[[14,0],-151758],[[13,2],2187000],[[13,1],-2101140],[[13,0],678956],[[12,2],-5030100],[[12,1],2490750],[[12,0],2739002],[[11,2],-3936600],[[11,1],7085880],[[11,0],-10525320],[[10,2],13340700],[[10,1],-8452080],[[10,0],473968],[[9,2],2187000],[[9,1],-12482640],[[9,0],37577944],[[8,2],-18042750],[[8,1],17189820],[[8,0],-55758807],[[7,2],2187000],[[7,1],8910540],[[7,0],24532516],[[6,2],13340700],[[6,1],-17522190],[[6,0],7816402],[[5,2],-3936600],[[5,1],-306180],[[5,0],-8452044],[[4,2],-5030100],[[4,1],7963110],[[4,0],351284],[[3,2],2187000],[[3,1],-2054160],[[3,0],788144],[[2,2],656100],[[2,1],-1093500],[[2,0],62568],[[1,2],-437400],[[1,1],513000],[[1,0],-95120],[[0,2],54675],[[0,1],-54810],[[0,0],11890]]},{"name":"test_10_l1","positive_content":345600,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_10_l2","positive_content":115200,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,0],37],[[3,0],-194],[[2,0],171],[[1,0],46],[[0,0],-23]]},{"name":"test_10_value","positive_content":172800,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[16,2],54675],[[16,1],-61830],[[16,0],17587],[[15,2],-437400],[[15,1],554580],[[15,0],-200636],[[14,2],656100],[[14,1],-1387530],[[14,0],776502],[[13,2],2187000],[[13,1],-1294380],[[13,0],-127804],[[12,2],-5030100],[[12,1],10806210],[[12,0],-6535498],[[11,2],-3936600],[[11,1],-10886400],[[11,0],13242672],[[10,2],13340700],[[10,1],-16281540],[[10,0],4739428],[[9,2],2187000],[[9,1],33645240],[[9,0],-41527952],[[8,2],-18042750],[[8,1],-1501740],[[8,0],44049069],[[7,2],2187000],[[7,1],-30834540],[[7,0],-7615412],[[6,2],13340700],[[6,1],16224030],[[6,0],-11876642],[[5,2],-3936600],[[5,1],7265700],[[5,0],3287772],[[4,2],-5030100],[[4,1],-8070030],[[4,0],3207992],[[3,2],2187000],[[3,1],1707480],[[3,0],-1418944],[[2,2],656100],[[2,1],252720],[[2,0],-133128],[[1,2],-437400],[[1,1],-157680],[[1,0],143344],[[0,2],54675],[[0,1],19710],[[0,0],-17918]]},{"name":"test_12_l1","positive_content":345600,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_12_l2","positive_content":115200,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,0],37],[[3,0],-194],[[2,0],171],[[1,0],46],[[0,0],-23]]},{"name":"test_12_value","positive_content":518400,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[16,2],18225],[[16,1],-27270],[[16,0],12325],[[15,2],-145800],[[15,1],219780],[[15,0],-100172],[[14,2],218700],[[14,1],-373410],[[14,0],178446],[[13,2],729000],[[13,1],-1041660],[[13,0],528020],[[12,2],-1676700],[[12,1],3461130],[[12,0],-2164930],[[11,2],-1312200],[[11,1],-343440],[[11,0],1440192],[[10,2],4446900],[[10,1],-7474140],[[10,0],4188844],[[9,2],729000],[[9,1],5234760],[[9,0],-9243440],[[8,2],-6014250],[[8,1],5919480],[[8,0],7733979],[[7,2],729000],[[7,1],-6603660],[[7,0],-3395732],[[6,2],4446900],[[6,1],-1341090],[[6,0],1195126],[[5,2],-1312200],[[5,1],2846340],[[5,0],-177540],[[4,2],-1676700],[[4,1],-63990],[[4,0],-417340],[[3,2],729000],[[3,1],-392040],[[3,0],220016],[[2,2],218700],[[2,1],-90720],[[2,0],31512],[[1,2],-145800],[[1,1],79920],[[1,0],-29744],[[0,2],18225],[[0,1],-9990],[[0,0],3718]]},{"name":"test_16_l1","positive_content":86400,"factors":[],"reduced":[[[8,1],675],[[8,0],389],[[7,1],-2700],[[7,0],-1556],[[6,1],-1350],[[6,0],-16630],[[5,1],8100],[[5,0],55336],[[4,0],-78739],[[3,1],-8100],[[3,0],63436],[[2,1],1350],[[2,0],-17980],[[1,1],2700],[[1,0],-4256],[[0,1],-675],[[0,0],1064]]},{"name":"test_16_l2","positive_content":28800,"factors":[],"reduced":[[[10,1],60345],[[10,0],-233],[[9,1],-289575],[[9,0],-1409],[[8,1],120285],[[8,0],-159645],[[7,1],627750],[[7,0],535254],[[6,1],-674730],[[6,0],-1180296],[[5,1],-145800],[[5,0],1723773],[[4,1],699030],[[4,0],-1308195],[[3,1],-433350],[[3,0],505176],[[2,1],-156735],[[2,0],138111],[[1,1],240975],[[1,0],-240530],[[0,1],-48195],[[0,0],48106]]},{"name":"test_17_l1","positive_content":86400,"factors":[],"reduced":[[[8,1],675],[[8,0],377],[[7,1],-2700],[[7,0],-1508],[[6,1],-1350],[[6,0],-11890],[[5,1],8100],[[5,0],40948],[[4,0],-59527],[[3,1],-8100],[[3,0],49048],[[2,1],1350],[[2,0],-13240],[[1,1],2700],[[1,0],-4208],[[0,1],-675],[[0,0],1052]]},{"name":"test_17_l2","positive_content":28800,"factors":[],"reduced":[[[10,1],49410],[[10,0],-5954],[[9,1],-247050],[[9,0],39238],[[8,1],142155],[[8,0],-184575],[[7,1],518400],[[7,0],289032],[[6,1],-679590],[[6,0],-368973],[[5,1],-72900],[[5,0],625854],[[4,1],691740],[[4,0],-631980],[[3,1],-421200],[[3,0],328128],[[2,1],-160380],[[2,0],86208],[[1,1],222750],[[1,0],-169940],[[0,1],-43335],[[0,0],33988]]},{"name":"test_17_value","positive_content":86400,"factors":[],"reduced":[[[20,2],20229750],[[20,1],-22710780],[[20,0],8854918],[[19,2],-205578000],[[19,1],230529240],[[19,0],-88765864],[[18,2],655826625],[[18,1],-800930430],[[18,0],298836925],[[17,2],-261346500],[[17,1],744299280],[[17,0],-182432316],[[16,2],-2509855875],[[16,1],2210128740],[[16,0],-1307422041],[[15,2],4452732000],[[15,1],-7102559520],[[15,0],3594935400],[[14,2],890109000],[[14,1],6398825445],[[14,0],-2536991553],[[13,2],-9911484000],[[13,1],6020966520],[[13,0],-5766650304],[[12,2],8110489500],[[12,1],-19865902455],[[12,0],17633916159],[[11,2],6499764000],[[11,1],13256361990],[[11,0],-22042545862],[[10,2],-14535348750],[[10,1],11345066145],[[10,0],14731271851],[[9,2],4524903000],[[9,1],-21305309310],[[9,0],-6915278902],[[8,2],8673095250],[[8,1],5980491225],[[8,0],7082874897],[[7,2],-8809236000],[[7,1],8460574740],[[7,0],-7742211306],[[6,2],332424000],[[6,1],-6488264025],[[6,0],3301956357],[[5,2],4164048000],[[5,1],-413668620],[[5,0],872700954],[[4,2],-2276120250],[[4,1],1716261615],[[4,0],-1226790105],[[3,2],-258066000],[[3,1],-51999570],[[3,0],197256048],[[2,2],619741125],[[2,1],-456938415],[[2,0],143789308],[[1,2],-195736500],[[1,1],160805250],[[1,0],-56827240],[[0,2],19409625],[[0,1],-16027065],[[0,0],5682724]]},{"name":"pair_0_w1","positive_content":5380840125,"factors":[],"reduced":[[[1,1],-15],[[1,0],3],[[0,1],270],[[0,0],-124]]},{"name":"pair_0_w2","positive_content":1076168025,"factors":[],"reduced":[[[1,1],-150],[[1,0],30],[[0,1],-3855],[[0,0],1819]]},{"name":"pair_0_value","positive_content":557885504160000,"factors":[],"reduced":[[[19,3],-1249323750],[[19,2],1703612250],[[19,1],-871371650],[[19,0],116124430],[[18,3],11712751875],[[18,2],-16751830725],[[18,1],9019932865],[[18,0],-1321366143],[[17,3],-30057581250],[[17,2],50660190450],[[17,1],-29757607230],[[17,0],4881069006],[[16,3],-18404971875],[[16,2],61837425],[[16,1],2327362695],[[16,0],-1212223893],[[15,3],164724840000],[[15,2],-287242949250],[[15,1],207731193780],[[15,0],-38146192434],[[14,3],-116293725000],[[14,2],478763223075],[[14,1],-453578099370],[[14,0],99864156783],[[13,3],-291592710000],[[13,2],148275890550],[[13,1],91941968640],[[13,0],-53811267894],[[12,3],428739480000],[[12,2],-1132428788325],[[12,1],1007278609050],[[12,0],-189299685357],[[11,3],130973962500],[[11,2],717420005100],[[11,1],-1682030708580],[[11,0],448019185380],[[10,3],-575396966250],[[10,2],931874060025],[[10,1],1472316444530],[[10,0],-579355267945],[[9,3],215096917500],[[9,2],-1166668758000],[[9,1],-1945866416740],[[9,0],838382600712],[[8,3],328714301250],[[8,2],-333066109275],[[8,1],3341634274500],[[8,0],-1225730652699],[[7,3],-315474750000],[[7,2],885509994150],[[7,1],-3303002582550],[[7,0],1151184264024],[[6,3],-18589500000],[[6,2],20624448825],[[6,1],1429389341490],[[6,0],-541333430235],[[5,3],147360060000],[[5,2],-502569283050],[[5,1],5850344730],[[5,0],52397642568],[[4,3],-57791475000],[[4,2],151521307425],[[4,1],-157577464410],[[4,0],43730936361],[[3,3],-15366408750],[[3,2],128614857750],[[3,1],-34497232920],[[3,0],-2364258744],[[2,3],16923279375],[[2,2],-98519878800],[[2,1],54181044285],[[2,0],-8779772676],[[1,3],-4415006250],[[1,2],24296440050],[[1,1],-14943567320],[[1,0],2717707384],[[0,3],386825625],[[0,2],-2078269650],[[0,1],1305257485],[[0,0],-237678852]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_2","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_3","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_4","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_5","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_6","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_7","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_8","positive_content":1,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_9","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_10","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_11","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_12","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_13","positive_content":1,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_14","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_15","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_16","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_17","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[1,[1,2,[0,3,[0,3,[1,[1,2,[0,2,{"test":4,"indices":[28,29,30]}]],[0,[0,[0,3,[1,3,[0,[1,3,[0,3,[1,3,[0,3,{"test":2,"indices":[20,21,17,18]}]]]],[1,[0,3,[1,3,{"test":2,"indices":[20,21,17,18]}]],{"test":2,"indices":[20,21,17,18]}]]]],[1,[0,[1,2,[1,[0,2,{"test":4,"indices":[28,29,30]}],[0,[0,[0,3,{"test":2,"indices":[22,23,24]}],{"test":2,"indices":[22,23,24]}],{"test":4,"indices":[28,29,30]}]]],[1,{"test":4,"indices":[28,29,30]},{"test":7,"indices":[41,42,43]}]],[0,{"test":2,"indices":[22,23,24]},[0,{"test":5,"indices":[35,36,37]},[0,[1,[1,[0,{"test":5,"indices":[35,36,37]},[1,{"test":1,"indices":[12,13,10,11]},{"test":5,"indices":[35,36,37]}]],{"test":5,"indices":[35,36,37]}],{"test":5,"indices":[35,36,37]}],[1,[1,[1,{"test":1,"indices":[14,15,16]},[0,[1,{"test":1,"indices":[14,15,16]},[0,{"test":5,"indices":[35,36,37]},{"test":0,"indices":[7,8,9]}]],{"test":0,"indices":[7,8,9]}]],[0,[0,{"test":5,"indices":[35,36,37]},{"test":0,"indices":[7,8,9]}],{"test":0,"indices":[7,8,9]}]],{"test":0,"indices":[7,8,9]}]]]]]],[1,[1,{"test":4,"indices":[28,29,30]},[0,{"test":1,"indices":[14,15,16]},{"test":0,"indices":[4,5,6]}]],[0,[0,{"test":0,"indices":[7,8,9]},[0,{"test":0,"indices":[7,8,9]},{"test":3,"indices":[25,26,27]}]],[0,[0,{"test":3,"indices":[25,26,27]},[1,[1,{"test":10,"indices":[47,48,49]},[1,{"test":10,"indices":[47,48,49]},{"test":12,"indices":[50,51,52]}]],{"test":17,"indices":[55,56,57]}]],[0,[0,[1,[1,{"test":10,"indices":[47,48,49]},[1,{"test":10,"indices":[47,48,49]},{"pair":0,"indices":[53,54,55,56,58,59,60]}]],[1,[1,{"pair":0,"indices":[53,54,55,56,58,59,60]},[0,{"test":6,"indices":[38,39,40]},{"test":9,"indices":[44,45,46]}]],{"test":9,"indices":[44,45,46]}]],0],0]]]]]]]]],[1,[0,3,[1,[1,[0,3,[0,[0,[0,[0,3,[1,3,[0,[1,3,1],{"test":2,"indices":[20,21,17,18]}]]],[1,[0,[0,[1,[0,3,{"test":2,"indices":[19,20,21]}],{"test":2,"indices":[20,21,17,18]}],{"test":2,"indices":[20,21,17,18]}],{"test":2,"indices":[22,23,24]}],{"test":2,"indices":[20,21,17,18]}]],{"test":5,"indices":[33,34,31,32]}],[0,[0,[0,{"test":0,"indices":[7,8,9]},[1,{"test":0,"indices":[7,8,9]},{"test":3,"indices":[25,26,27]}]],{"test":3,"indices":[25,26,27]}],[0,[0,[1,{"test":17,"indices":[55,56,57]},{"test":6,"indices":[38,39,40]}],[1,[0,{"test":6,"indices":[38,39,40]},{"test":9,"indices":[44,45,46]}],{"test":9,"indices":[44,45,46]}]],{"test":9,"indices":[44,45,46]}]]]],1],1]],1]],"statistics":{"nodes":177,"leaves":89,"maxdepth":17},"mask":[[0,-1],[1,-1],[5,-1],[10,-1],[13,1],[16,-1]]}]}


==> anc/rolle6_artifact/data/marker_boundary_rejected_n6.json <==
{
  "010210342315240103210": [
    "marker_boundary_elimination"
  ],
  "010213402135024130210": [
    "marker_boundary_elimination"
  ],
  "010213402135024132010": [
    "marker_boundary_elimination"
  ],
  "010213402135204130210": [
    "marker_boundary_elimination"
  ],
  "010213402135204132010": [
    "marker_boundary_elimination"
  ],
  "010231402531204312010": [
    "marker_boundary_elimination"
  ],
  "010231420531204312010": [
    "marker_boundary_elimination"
  ],
  "012010342315240103210": [
    "marker_boundary_elimination"
  ],
  "012010342351240103210": [
    "marker_boundary_elimination"
  ],
  "012031402531204312010": [
    "marker_boundary_elimination"
  ],
  "012031420531204312010": [
    "marker_boundary_elimination"
  ],
  "012301042153243010210": [
    "marker_boundary_elimination"
  ],
  "012301042513243010210": [
    "marker_boundary_elimination"
  ],
  "012301042513243012010": [
    "marker_boundary_elimination"
  ]
}


==> anc/rolle6_artifact/data/marker_hermite6_certificates.json <==
{"scope":"Necessary full-H6 quadratic-form inequalities, a B chord, and exact elimination of the boundary term. No numerical search is an exclusion proof.","certificates":[{"signature":[1,-1,-1,1,-1,-1,-1,-1,1,-1,-1,1,1,1,-1,1,-1,-1],"chart":"quartic","tests":[{"vector":[-100000,-11291,84861,-12778,-10487,2326],"rows":["Q3","P4"],"det_sign":-1,"lower_bound":"P25","upper_bound":"Q3"},{"vector":[56,-21,-64,24,8,-3],"rows":["Q0","P5"],"det_sign":-1,"lower_bound":"P25","upper_bound":"Q0"},{"vector":[56,-21,-64,24,8,-3],"rows":["Q0","P4"],"det_sign":-1,"lower_bound":"P25","upper_bound":"Q0"},{"vector":[56,-21,-64,24,8,-3],"rows":["Q3","P4"],"det_sign":-1,"lower_bound":"P25","upper_bound":"Q3"}],"pairs":[[2,3]],"degrees":[20,3],"polynomials":[{"name":"R1","positive_content":27,"factors":[{"terms":[[[1,0],1],[[0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[5,1],1],[[5,0],-1],[[4,1],-1],[[4,0],1],[[3,1],-8],[[3,0],8],[[2,1],-8],[[1,1],-1],[[0,1],1]]},{"name":"bound_P25_Q0","positive_content":243,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-5],[[8,0],4],[[7,1],20],[[7,0],-14],[[6,1],10],[[6,0],-13],[[5,1],-60],[[5,0],70],[[4,0],-42],[[3,1],60],[[3,0],-24],[[2,1],-10],[[2,0],12],[[1,1],-20],[[1,0],8],[[0,1],5],[[0,0],-2]]},{"name":"bound_P25_Q3","positive_content":3,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-135],[[8,0],62],[[7,1],540],[[7,0],-110],[[6,1],270],[[6,0],-805],[[5,1],-1620],[[5,0],2662],[[4,0],-2470],[[3,1],1620],[[3,0],352],[[2,1],-270],[[2,0],224],[[1,1],-540],[[1,0],16],[[0,1],135],[[0,0],-4]]},{"name":"bound_P35_Q0","positive_content":1,"factors":[],"reduced":[[[10,1],-405],[[10,0],400],[[9,1],-1620],[[9,0],1630],[[8,1],15795],[[8,0],-15315],[[7,1],-6480],[[7,0],9180],[[6,1],-42930],[[6,0],51315],[[5,1],29160],[[5,0],-72264],[[4,1],38070],[[4,0],8385],[[3,1],-32400],[[3,0],22140],[[2,1],-8505],[[2,0],-1950],[[1,1],11340],[[1,0],-4850],[[0,1],-2025],[[0,0],967]]},{"name":"test_0_ep_P5_sign","positive_content":172800,"factors":[],"reduced":[[[8,1],-1825968150],[[8,0],2401444171],[[7,1],7303872600],[[7,0],-9605776684],[[6,1],3651936300],[[6,0],-10351440710],[[5,1],-21911617800],[[5,0],64674540524],[[4,0],-80880281531],[[3,1],21911617800],[[3,0],42762922724],[[2,1],-3651936300],[[2,0],-6699504410],[[1,1],-7303872600],[[1,0],-2301904084],[[0,1],1825968150],[[0,0],575476021]]},{"name":"test_0_ep_P5_lo","positive_content":777600,"factors":[],"reduced":[[[20,2],4166212607550],[[20,1],-7680194889555],[[20,0],3499802210419],[[19,2],-36182069086950],[[19,1],66440267374845],[[19,0],-30215913360298],[[18,2],76570572250800],[[18,1],-148659791825235],[[18,0],72673337016442],[[17,2],100554070558500],[[17,1],-167088714647970],[[17,0],59877687892317],[[16,2],-436921369521750],[[16,1],1096599772112205],[[16,0],-625339551113238],[[15,2],83782953531000],[[15,1],-1651966786438545],[[15,0],1550185514885502],[[14,2],814755404311200],[[14,1],971083404967755],[[14,0],-2024919314038911],[[13,2],-597184403257800],[[13,1],1365590135166630],[[13,0],-902034189983979],[[12,2],-525173793585300],[[12,1],-5300439365142060],[[12,0],10493070741180138],[[11,2],751577149075500],[[11,1],5722686727724610],[[11,0],-21758695436405200],[[10,2],-189001716508800],[[10,1],1508365514508210],[[10,0],23088493846643110],[[9,2],-212367304234800],[[9,1],-7695758097918000],[[9,0],-13314548374784509],[[8,2],367875450767700],[[8,1],4454560809956625],[[8,0],3521692628270052],[[7,2],-246751730217000],[[7,1],1521497133702525],[[7,0],7506205597860],[[6,2],-58724805924000],[[6,1],-2565187691267865],[[6,0],-135518251633380],[[5,2],184052061513000],[[5,1],877274781513060],[[5,0],-6206363900364],[[4,2],-83539530261450],[[4,1],-9050301613515],[[4,0],-2976147261207],[[3,2],-18433658668950],[[3,1],-40468206204555],[[3,0],3495747750330],[[2,2],29088868942800],[[2,1],587119166175],[[2,0],139054531075],[[1,2],-9047069212500],[[1,1],1792759727400],[[1,0],-216892853050],[[0,2],904706921250],[[0,1],-179275972740],[[0,0],21689285305]]},{"name":"test_0_ep_P5_hi","positive_content":86400,"factors":[],"reduced":[[[20,2],26232362207550],[[20,1],-52191095419350],[[20,0],26098355897873],[[19,2],-253449416866500],[[19,1],501628669727040],[[19,0],-249658348268294],[[18,2],720024073739550],[[18,1],-1475866060748820],[[18,0],759645457078661],[[17,2],30525149821500],[[17,1],85988846440800],[[17,0],-102771484599750],[[16,2],-3103902692280450],[[16,1],8431734020586840],[[16,0],-5386335156823341],[[15,2],3649115503890000],[[15,1],-21431264951604240],[[15,0],18134791850970984],[[14,2],2911316568514200],[[14,1],23073748537372380],[[14,0],-27566803109182920],[[13,2],-8596003241934000],[[13,1],9994039750294560],[[13,0],-5837209696989624],[[12,2],4113663721445700],[[12,1],-68914126304041950],[[12,0],116038519654076931],[[11,2],5169812005089000],[[11,1],76497614458819560],[[11,0],-242457118609743830],[[10,2],-9334668067253100],[[10,1],9334668067253100],[[10,0],261903938068290917],[[9,2],5169812005089000],[[9,1],-86837238468997560],[[9,0],-160789692145835270],[[8,2],4113663721445700],[[8,1],60686798861150550],[[8,0],51238057071480681],[[7,2],-8596003241934000],[[7,1],7197966733573440],[[7,0],-4439173188629064],[[6,2],2911316568514200],[[6,1],-28896381674400780],[[6,0],-1581738003296340],[[5,2],3649115503890000],[[5,1],14133033943824240],[[5,0],352642403256744],[[4,2],-3103902692280450],[[4,1],-2223928636025940],[[4,0],-58503828516951],[[3,2],30525149821500],[[3,1],-147039146083800],[[3,0],13742511662550],[[2,2],720024073739550],[[2,1],35817913269720],[[2,0],3803470069391],[[1,2],-253449416866500],[[1,1],5270164005960],[[1,0],-1479095407754],[[0,2],26232362207550],[[0,1],-273628995750],[[0,0],139622686073]]},{"name":"test_0_l1","positive_content":28800,"factors":[],"reduced":[[[10,1],-105345330840],[[10,0],115911910631],[[9,1],510292940850],[[9,0],-566412582475],[[8,1],-233867425770],[[8,0],189445088415],[[7,1],-1086320735100],[[7,0],2509225434390],[[6,1],1244762644860],[[6,0],-5835824188245],[[5,1],197204560200],[[5,0],6665722085499],[[4,1],-1277630071560],[[4,0],-4380710012505],[[3,1],823381321500],[[3,0],1449198640650],[[2,1],283168565820],[[2,0],-80576506725],[[1,1],-444558087450],[[1,0],-69266612305],[[0,1],88911617490],[[0,0],13853322461]]},{"name":"test_0_l2","positive_content":172800,"factors":[],"reduced":[[[8,1],-1825968150],[[8,0],2401444171],[[7,1],7303872600],[[7,0],-9605776684],[[6,1],3651936300],[[6,0],-10351440710],[[5,1],-21911617800],[[5,0],64674540524],[[4,0],-80880281531],[[3,1],21911617800],[[3,0],42762922724],[[2,1],-3651936300],[[2,0],-6699504410],[[1,1],-7303872600],[[1,0],-2301904084],[[0,1],1825968150],[[0,0],575476021]]},{"name":"test_0_value","positive_content":259200,"factors":[],"reduced":[[[20,2],8744120735850],[[20,1],-17494416774450],[[20,0],8827528988411],[[19,2],-87441207358500],[[19,1],174944167744500],[[19,0],-88275289884110],[[18,2],271067742811350],[[18,1],-565947675478350],[[18,0],296508643195805],[[17,2],-87441207358500],[[17,1],247575632782500],[[17,0],-152732027065110],[[16,2],-1040550367566150],[[16,1],2946701027739600],[[16,0],-1942469488693335],[[15,2],1748824147170000],[[15,1],-9134362009964700],[[15,0],7596514403328828],[[14,2],384741312377400],[[14,1],11144771565107850],[[14,0],-12341550639845850],[[13,2],-3847413123774000],[[13,1],3847523479362900],[[13,0],-1639051128030540],[[12,2],3270301155207900],[[12,1],-30824507679837750],[[12,0],48385313136337665],[[11,2],2273471391321000],[[11,1],32745419234443800],[[11,0],-100758536827674950],[[10,2],-5788607927132700],[[10,1],5788607927132700],[[10,0],107812053322943933],[[9,2],2273471391321000],[[9,1],-37292362017085800],[[9,0],-65739646201910150],[[8,2],3270301155207900],[[8,1],24283905369421950],[[8,0],20831106611707815],[[7,2],-3847413123774000],[[7,1],3847302768185100],[[7,0],-1638940772441640],[[6,2],384741312377400],[[6,1],-11914254189862650],[[6,0],-812037762360600],[[5,2],1748824147170000],[[5,1],5636713715624700],[[5,0],210976540534128],[[4,2],-1040550367566150],[[4,1],-865600292607300],[[4,0],-36318828519885],[[3,2],-87441207358500],[[3,1],-72693218065500],[[3,0],7402398358890],[[2,2],271067742811350],[[2,1],23812189855650],[[2,0],1628710528805],[[1,2],-87441207358500],[[1,1],-61753027500],[[1,0],-772329498110],[[0,2],8744120735850],[[0,1],6175302750],[[0,0],77232949811]]},{"name":"test_1_l1","positive_content":14400,"factors":[],"reduced":[[[10,1],-120285],[[10,0],134678],[[9,1],546750],[[9,0],-616114],[[8,1],-196830],[[8,0],172011],[[7,1],-874800],[[7,0],2308800],[[6,1],1137240],[[6,0],-5183946],[[5,1],-656100],[[5,0],5861256],[[4,1],-1027890],[[4,0],-3346866],[[3,1],1749600],[[3,0],646680],[[2,1],32805],[[2,0],-35754],[[1,1],-765450],[[1,0],105596],[[0,1],174960],[[0,0],-18412]]},{"name":"test_1_l2","positive_content":86400,"factors":[],"reduced":[[[8,1],-6075],[[8,0],6827],[[7,1],24300],[[7,0],-27308],[[6,1],12150],[[6,0],-19210],[[5,1],-72900],[[5,0],153208],[[4,0],-183757],[[3,1],72900],[[3,0],80308],[[2,1],-12150],[[2,0],-7060],[[1,1],-24300],[[1,0],-3008],[[0,1],6075],[[0,0],752]]},{"name":"test_1_value","positive_content":2332800,"factors":[],"reduced":[[[20,2],441450],[[20,1],-569660],[[20,0],184658],[[19,2],-5398650],[[19,1],8044820],[[19,0],-3210650],[[18,2],22706325],[[18,1],-44207570],[[18,0],22253085],[[17,2],-29018250],[[17,1],101697220],[[17,0],-65863770],[[16,2],-46627650],[[16,1],43875230],[[16,0],-11584580],[[15,2],160461000],[[15,1],-838297010],[[15,0],653408410],[[14,2],-128198700],[[14,1],1898081315],[[14,0],-1766063983],[[13,2],-80076600],[[13,1],-857030090],[[13,0],1049014242],[[12,2],424261800],[[12,1],-3456718900],[[12,0],4126283230],[[11,2],-583969500],[[11,1],5825182080],[[11,0],-10641815532],[[10,2],-214492050],[[10,1],-829056060],[[10,0],11165780158],[[9,2],1216368900],[[9,1],-5622756960],[[9,0],-5296236108],[[8,2],-494278200],[[8,1],4571784460],[[8,0],300900804],[[7,2],-961875000],[[7,1],685099130],[[7,0],474023692],[[6,2],774594900],[[6,1],-2306468675],[[6,0],143455678],[[5,2],265437000],[[5,1],751976450],[[5,0],-173469076],[[4,2],-416668050],[[4,1],158936530],[[4,0],15086046],[[3,2],47089350],[[3,1],-69854380],[[3,0],5655880],[[2,2],75194325],[[2,1],-34017490],[[2,0],3858064],[[1,2],-29018250],[[1,1],15938740],[[1,0],-1750416],[[0,2],3065850],[[0,1],-1639180],[[0,0],166920]]},{"name":"test_2_l1","positive_content":14400,"factors":[],"reduced":[[[10,1],-193185],[[10,0],216602],[[9,1],1020600],[[9,0],-1148620],[[8,1],-852930],[[8,0],842655],[[7,1],-1822500],[[7,0],4395900],[[6,1],3470040],[[6,0],-12215790],[[5,1],-656100],[[5,0],14176158],[[4,1],-3360690],[[4,0],-8045910],[[3,1],2697300],[[3,0],1786080],[[2,1],688905],[[2,0],-21210],[[1,1],-1239300],[[1,0],46940],[[0,1],247860],[[0,0],-9388]]},{"name":"test_2_l2","positive_content":86400,"factors":[],"reduced":[[[8,1],-6075],[[8,0],6827],[[7,1],24300],[[7,0],-27308],[[6,1],12150],[[6,0],-19210],[[5,1],-72900],[[5,0],153208],[[4,0],-183757],[[3,1],72900],[[3,0],80308],[[2,1],-12150],[[2,0],-7060],[[1,1],-24300],[[1,0],-3008],[[0,1],6075],[[0,0],752]]},{"name":"test_3_l1","positive_content":14400,"factors":[],"reduced":[[[10,1],-229635],[[10,0],251972],[[9,1],1093500],[[9,0],-1216120],[[8,1],-415530],[[8,0],461955],[[7,1],-2405700],[[7,0],5011500],[[6,1],2449440],[[6,0],-11462490],[[5,1],656100],[[5,0],12802398],[[4,1],-2558790],[[4,0],-8313210],[[3,1],1530900],[[3,0],2693280],[[2,1],579555],[[2,0],-73860],[[1,1],-874800],[[1,0],-166360],[[0,1],174960],[[0,0],33272]]},{"name":"test_3_l2","positive_content":86400,"factors":[],"reduced":[[[8,1],-6075],[[8,0],6827],[[7,1],24300],[[7,0],-27308],[[6,1],12150],[[6,0],-19210],[[5,1],-72900],[[5,0],153208],[[4,0],-183757],[[3,1],72900],[[3,0],80308],[[2,1],-12150],[[2,0],-7060],[[1,1],-24300],[[1,0],-3008],[[0,1],6075],[[0,0],752]]},{"name":"pair_0_w1","positive_content":1076168025,"factors":[],"reduced":[[[0,1],3525],[[0,0],-2153]]},{"name":"pair_0_w2","positive_content":358722675,"factors":[],"reduced":[[[1,1],23490],[[1,0],-14666],[[0,1],-28395],[[0,0],16627]]},{"name":"pair_0_value","positive_content":247949112960000,"factors":[],"reduced":[[[19,3],150907100625],[[19,2],-366046773975],[[19,1],299370569355],[[19,0],-80949991621],[[18,3],-1535089471875],[[18,2],3739010740425],[[18,1],-3064878277065],[[18,0],828720680579],[[17,3],4839434606250],[[17,2],-12651816505500],[[17,1],10916652075210],[[17,0],-3053882233464],[[16,3],-1321738053750],[[16,2],8163020675025],[[16,1],-9617995330560],[[16,0],3119995146213],[[15,3],-20710698637500],[[15,2],56646393323175],[[15,1],-52665742445310],[[15,0],15852068905011],[[14,3],33407709862500],[[14,2],-182262147199425],[[14,1],227666026250100],[[14,0],-78970115988543],[[13,3],16006560052500],[[13,2],203207246145900],[[13,1],-366651025745940],[[13,0],144473860549716],[[12,3],-86901675187500],[[12,2],120924456608025],[[12,1],-19270099918530],[[12,0],-11124125381943],[[11,3],48862678443750],[[11,2],-585782738980425],[[11,1],1103001968808900],[[11,0],-471683820319665],[[10,3],87286748478750],[[10,2],486854522834625],[[10,1],-1985138197138080],[[10,0],1011904250354701],[[9,3],-117312057810000],[[9,2],212199929783550],[[9,1],1775236450837500],[[9,0],-1122978179376962],[[8,3],-16235522550000],[[8,2],-580516222166325],[[8,1],-981232881301710],[[8,0],794317397223279],[[7,3],101680163662500],[[7,2],275908100933025],[[7,1],497071555318260],[[7,0],-408093825398697],[[6,3],-36196889377500],[[6,2],68669205482925],[[6,1],-328770300922920],[[6,0],173883464741175],[[5,3],-35905482562500],[[5,2],-113350897654200],[[5,1],184258656078390],[[5,0],-60694501411866],[[4,3],27371425837500],[[4,2],59013764714475],[[4,1],-66858454930770],[[4,0],13329914436951],[[3,3],567202550625],[[3,2],-32167808850600],[[3,1],19985639249835],[[3,0],-857842739460],[[2,3],-5698043971875],[[2,2],15090157298250],[[2,1],-6477821086635],[[2,0],-203978856192],[[1,3],1821292593750],[[1,2],-3642361420950],[[1,1],1429891430760],[[1,0],37544163248],[[0,3],-176925566250],[[0,2],324231012000],[[0,1],-123733617030],[[0,0],-2219838028]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_2","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_3","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[1,[0,2,[0,2,[1,1,[1,3,[1,[0,1,{"test":1,"indices":[10,11,12]}],[0,{"test":0,"indices":[7,8,9]},[0,[1,[0,{"test":0,"indices":[4,5,6]},[0,[1,{"test":1,"indices":[10,11,12]},{"test":0,"indices":[7,8,9]}],{"pair":0,"indices":[13,14,15,16,17,18,19]}]],{"test":0,"indices":[7,8,9]}],{"pair":0,"indices":[13,14,15,16,17,18,19]}]]]]]]],[0,2,[1,[1,[0,2,[1,[0,[0,2,{"test":0,"indices":[7,8,9]}],{"test":0,"indices":[7,8,9]}],0]],0],0]]],"statistics":{"nodes":41,"leaves":21,"maxdepth":12},"mask":[[1,-1],[5,-1],[6,-1],[9,-1],[10,-1],[12,1],[15,1]]},{"signature":[1,1,-1,1,-1,-1,-1,1,1,-1,1,1,1,1,-1,1,1,-1],"chart":"quartic","tests":[{"vector":[-7,0,8,0,-1,0],"rows":["P1","Q5"],"det_sign":-1,"lower_bound":"Q5","upper_bound":"P03"},{"vector":[56,21,-64,-24,8,3],"rows":["P1","Q5"],"det_sign":-1,"lower_bound":"Q5","upper_bound":"P03"}],"pairs":[[1,0]],"degrees":[20,3],"polynomials":[{"name":"R1","positive_content":27,"factors":[{"terms":[[[1,0],1],[[0,0],-1]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[5,1],1],[[5,0],-1],[[4,1],-1],[[4,0],1],[[3,1],-8],[[3,0],8],[[2,1],-8],[[1,1],-1],[[0,1],1]]},{"name":"bound_Q5_P12","positive_content":243,"factors":[{"terms":[[[1,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[9,1],5],[[9,0],-4],[[8,1],-35],[[8,0],30],[[7,1],50],[[7,0],-58],[[6,1],90],[[6,0],-68],[[5,1],-180],[[5,0],362],[[4,1],-60],[[4,0],-418],[[3,1],190],[[3,0],152],[[2,1],-10],[[1,1],-65],[[0,1],15]]},{"name":"bound_Q5_P13","positive_content":1,"factors":[],"reduced":[[[10,1],405],[[10,0],-400],[[9,1],-4455],[[9,0],4430],[[8,1],10935],[[8,0],-11400],[[7,1],8910],[[7,0],-10140],[[6,1],-34830],[[6,0],74880],[[5,0],-96672],[[4,1],34830],[[4,0],40050],[[3,1],-8910],[[3,0],-1230],[[2,1],-10935],[[2,0],-465],[[1,1],4455],[[1,0],-25],[[0,1],-405],[[0,0],5]]},{"name":"test_0_l1","positive_content":345600,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":4,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_0_l2","positive_content":115200,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"},{"terms":[[[6,0],43],[[5,0],-129],[[4,0],-282],[[3,0],779],[[2,0],-282],[[1,0],-129],[[0,0],43]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_0_value","positive_content":4665600,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[16,2],2025],[[16,1],-1930],[[16,0],481],[[15,2],-16200],[[15,1],12860],[[15,0],-1268],[[14,2],24300],[[14,1],-6660],[[14,0],-13624],[[13,2],81000],[[13,1],-90600],[[13,0],45168],[[12,2],-186300],[[12,1],88290],[[12,0],85446],[[11,2],-145800],[[11,1],294480],[[11,0],-442816],[[10,2],494100],[[10,1],-351380],[[10,0],218520],[[9,2],81000],[[9,1],-455660],[[9,0],1045572],[[8,2],-668250],[[8,1],668250],[[8,0],-1698939],[[7,2],81000],[[7,1],293660],[[7,0],670912],[[6,2],494100],[[6,1],-636820],[[6,0],361240],[[5,2],-145800],[[5,1],-2880],[[5,0],-294136],[[4,2],-186300],[[4,1],284310],[[4,0],-12564],[[3,2],81000],[[3,1],-71400],[[3,0],35568],[[2,2],24300],[[2,1],-41940],[[2,0],4016],[[1,2],-16200],[[1,1],19540],[[1,0],-4608],[[0,2],2025],[[0,1],-2120],[[0,0],576]]},{"name":"test_1_l1","positive_content":86400,"factors":[],"reduced":[[[8,1],-6075],[[8,0],1067],[[7,1],24300],[[7,0],-4268],[[6,1],12150],[[6,0],950],[[5,1],-72900],[[5,0],12088],[[4,0],17843],[[3,1],72900],[[3,0],-60812],[[2,1],-12150],[[2,0],13100],[[1,1],-24300],[[1,0],20032],[[0,1],6075],[[0,0],-5008]]},{"name":"test_1_l2","positive_content":14400,"factors":[],"reduced":[[[10,1],-266085],[[10,0],96982],[[9,1],1385100],[[9,0],-540260],[[8,1],-962280],[[8,0],743955],[[7,1],-2988900],[[7,0],986640],[[6,1],4271940],[[6,0],-3029625],[[5,1],656100],[[5,0],1531488],[[4,1],-4381290],[[4,0],1426590],[[3,1],2114100],[[3,0],-1637760],[[2,1],1126305],[[2,0],-315525],[[1,1],-1166400],[[1,0],765190],[[0,1],211410],[[0,0],-153038]]},{"name":"pair_0_w1","positive_content":358722675,"factors":[],"reduced":[[[1,0],8],[[0,1],45],[[0,0],-37]]},{"name":"pair_0_w2","positive_content":358722675,"factors":[],"reduced":[[[1,1],23490],[[1,0],-14666],[[0,1],-28395],[[0,0],16627]]},{"name":"pair_0_value","positive_content":20083878149760000,"factors":[],"reduced":[[[19,3],7927875],[[19,2],-11045025],[[19,1],5356265],[[19,0],-985739],[[18,3],-72717750],[[18,2],87451200],[[18,1],-28606990],[[18,0],1869700],[[17,3],174686625],[[17,2],-111065175],[[17,1],-90527085],[[17,0],53672483],[[16,3],166758750],[[16,2],-687185775],[[16,1],861062660],[[16,0],-299635187],[[15,3],-1060695000],[[15,2],1953442125],[[15,1],-1349810590],[[15,0],358316137],[[14,3],524880000],[[14,2],781976700],[[14,1],-3244547880],[[14,0],1442886124],[[13,3],2235114000],[[13,2],-9359422425],[[13,1],14435833240],[[13,0],-5730337839],[[12,3],-2576286000],[[12,2],10750850325],[[12,1],-15836381960],[[12,0],6591347043],[[11,3],-1917452250],[[11,2],8052864750],[[11,1],-13871247030],[[11,0],5407933346],[[10,3],4259182500],[[10,2],-26722395450],[[10,1],56118355980],[[10,0],-26112197270],[[9,3],-42099750],[[9,2],13330306350],[[9,1],-60615231540],[[9,0],34732806676],[[8,3],-3533098500],[[8,2],16371106425],[[8,1],23867366985],[[8,0],-22554214846],[[7,3],1316574000],[[7,2],-21363472575],[[7,1],4009414895],[[7,0],6196693672],[[6,3],1465290000],[[6,2],3964078800],[[6,1],-2453083960],[[6,0],-35938496],[[5,3],-951345000],[[5,2],6456429675],[[5,1],-4803648435],[[5,0],374834560],[[4,3],-218700000],[[4,2],-4486227525],[[4,1],3985327405],[[4,0],-614537640],[[3,3],253965375],[[3,2],1062375525],[[3,1],-1050624860],[[3,0],201152736],[[2,3],-18042750],[[2,2],-60743250],[[2,1],39792600],[[2,0],-9845344],[[1,3],-16675875],[[1,2],-10413225],[[1,1],24416740],[[1,0],-4784256],[[0,3],2733750],[[0,2],1088550],[[0,1],-2881100],[[0,0],565632]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[0,1,[1,{"pair":0,"indices":[6,7,3,4,8,9,10]},[1,[0,2,[1,[0,{"test":0,"indices":[3,4,5]},[1,{"test":0,"indices":[3,4,5]},0]],0]],0]]],"statistics":{"nodes":15,"leaves":8,"maxdepth":7},"mask":[[0,1],[3,1],[5,-1],[6,-1],[9,-1],[16,1]]}]}


==> anc/rolle6_artifact/data/marker_hermite6_rejected_n6.json <==
{
  "010213402351204132010": [
    "marker_full_H6_chord"
  ],
  "010213402531204132010": [
    "marker_full_H6_chord"
  ],
  "010231402135204312010": [
    "marker_full_H6_chord"
  ],
  "010231402153204312010": [
    "marker_full_H6_chord"
  ]
}


==> anc/rolle6_artifact/data/marker_hermite_certificates.json <==
{"method":"Full H5 test vector, two-row Farkas identity, coefficient chart and boundary decomposition","certificates":[{"signature":[1,-1,-1,-1,-1,-1,-1,-1,1,-1,1,1,1,1,-1,1,1,-1],"chart":"qd_Qc","tests":[{"vector":[-7,0,8,0,-1],"rows":["Q2","P4"],"det_sign":-1}],"degrees":[16,2],"polynomials":[{"name":"chart_width","positive_content":3375,"factors":[],"reduced":[[[8,0],-2],[[7,0],6],[[6,0],17],[[5,0],-6],[[4,0],-92],[[3,0],100],[[2,0],-10],[[1,0],-20],[[0,0],5]]},{"name":"R1","positive_content":3375,"factors":[],"reduced":[[[8,1],2],[[8,0],-2],[[7,1],-6],[[7,0],6],[[6,1],-17],[[6,0],17],[[5,1],6],[[5,0],-46],[[4,1],92],[[4,0],23],[[3,1],-100],[[2,1],10],[[1,1],20],[[0,1],-5]]},{"name":"H3","positive_content":84375,"factors":[],"reduced":[[[12,1],2],[[12,0],-2],[[11,1],-10],[[11,0],10],[[10,1],1],[[10,0],19],[[9,1],18],[[9,0],-158],[[8,1],43],[[8,0],142],[[7,1],-238],[[7,0],428],[[6,1],457],[[6,0],-922],[[5,1],-478],[[5,0],548],[[4,1],277],[[4,0],13],[[3,1],-50],[[3,0],-100],[[2,1],-45],[[2,0],20],[[1,1],30],[[0,1],-5]]},{"name":"test_0_l1","positive_content":120000,"factors":[],"reduced":[[[6,0],37],[[5,0],-111],[[4,0],-318],[[3,0],821],[[2,0],-318],[[1,0],-111],[[0,0],37]]},{"name":"test_0_l2","positive_content":72000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[0,0],-1]]},{"name":"test_0_value","positive_content":562500000,"factors":[],"reduced":[[[16,2],8748],[[16,1],-19872],[[16,0],2444],[[15,2],-52488],[[15,1],121608],[[15,0],320],[[14,2],-69984],[[14,1],190188],[[14,0],-105984],[[13,2],498636],[[13,1],-1819584],[[13,0],53728],[[12,2],1279395],[[12,1],-472662],[[12,0],1536487],[[11,2],-3735396],[[11,1],9508104],[[11,0],-2046528],[[10,2],-4050324],[[10,1],1586250],[[10,0],-6374686],[[9,2],9762768],[[9,1],-40726368],[[9,0],14859860],[[8,2],14574168],[[8,1],43552404],[[8,0],-2545317],[[7,2],-41334300],[[7,1],7821576],[[7,0],-17274676],[[6,2],26790750],[[6,1],-33727806],[[6,0],15659312],[[5,2],3542940],[[5,1],11104776],[[5,0],-1461384],[[4,2],-10541340],[[4,1],6749730],[[4,0],-3688364],[[3,2],3061800],[[3,1],-4094820],[[3,0],1386448],[[2,2],656100],[[2,1],-87480],[[2,0],107856],[[1,2],-437400],[[1,1],372060],[[1,0],-122368],[[0,2],54675],[[0,1],-54000],[[0,0],15296]]},{"name":"test_0_value0","positive_content":112500000,"factors":[{"terms":[[[2,0],-1],[[1,0],4],[[0,0],-1]],"exponent":1,"kind":"positive_on_open_box"},{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[10,0],1222],[[9,0],3826],[[8,0],-32349],[[7,0],-65928],[[6,0],260487],[[5,0],-56922],[[4,0],-318258],[[3,0],243168],[[2,0],-3432],[[1,0],-38240],[[0,0],7648]]},{"name":"test_0_value1","positive_content":15187500000,"factors":[],"reduced":[[[16,1],324],[[16,0],-736],[[15,1],-1944],[[15,0],4504],[[14,1],-2592],[[14,0],7044],[[13,1],18468],[[13,0],-67392],[[12,1],47385],[[12,0],-17506],[[11,1],-138348],[[11,0],352152],[[10,1],-150012],[[10,0],58750],[[9,1],361584],[[9,0],-1508384],[[8,1],539784],[[8,0],1613052],[[7,1],-1530900],[[7,0],289688],[[6,1],992250],[[6,0],-1249178],[[5,1],131220],[[5,0],411288],[[4,1],-390420],[[4,0],249990],[[3,1],113400],[[3,0],-151660],[[2,1],24300],[[2,0],-3240],[[1,1],-16200],[[1,0],13780],[[0,1],2025],[[0,0],-2000]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[0,0,[0,0,[1,[0,1,[1,[0,[0,1,[1,[0,1,{"test":0,"indices":[3,4,5]}],1]],{"test":0,"indices":[3,4,6,7]}],2]],1]]],"statistics":{"nodes":19,"leaves":10,"maxdepth":9},"mask":[[5,-1],[7,-1],[12,1],[16,1]]}]}


==> anc/rolle6_artifact/data/marker_hermite_rejected_n6.json <==
{
  "010213042315204312010": [
    "marker_full_H5"
  ],
  "010213402513240312010": [
    "marker_full_H5"
  ]
}


==> anc/rolle6_artifact/data/marker_moving_hermite6_certificates.json <==
{"scope":"Further marker obstructions, independently rationally verified. Previous H6-stage certificates and counts remain separate.","certificates":[{"signature":[1,-1,-1,1,-1,-1,-1,-1,1,-1,1,-1,-1,-1,-1,-1,-1,-1],"chart":"qa_Bpos","tests":[{"vector_polynomials":[[[[0,0],191943360082],[[0,1],180890985657],[[1,0],-169704438192]],[[[0,0],-420014162646],[[0,1],102389180957],[[1,0],278596373807]],[[[0,0],-141732128809],[[0,1],-22475284370],[[1,0],3958166330]],[[[0,0],39991047895],[[0,1],-12014802271],[[1,0],-60522255311]],[[[0,0],10000000000]],[[[0,0],-6996048125],[[0,1],566248598],[[1,0],6721009126]]],"rows":["Q0","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-7547919,44733576,-73370595,100000000,60989998,-16929719],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[4610,-84328,-100000,7080,14635,-2301],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector_polynomials":[[[[0,0],13033408900556],[[0,1],-3510161963011],[[0,2],10563755732],[[1,0],-22100773022653],[[1,1],3171308320714],[[2,0],9362530317174]],[[[0,0],14024770521264],[[0,1],206981271841],[[0,2],274384525258],[[1,0],-24619631181226],[[1,1],-123532442399],[[2,0],10729604692269]],[[[0,0],10533011965037],[[0,1],9317266536160],[[0,2],1225213346331],[[1,0],-18730398488934],[[1,1],-8140373063959],[[2,0],8218590783473]],[[[0,0],6021447079918],[[0,1],5678674612879],[[0,2],741872400237],[[1,0],-10560544297097],[[1,1],-4956878007055],[[2,0],4607252870456]],[[[0,0],10000000000]],[[[0,0],-403908716753],[[0,1],-365316343472],[[0,2],-47481861925],[[1,0],703382938063],[[1,1],318734840591],[[2,0],-305647168357]]],"rows":["Q0","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-4258154,31056657,-62493568,100000000,45264368,-14276899],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[19210,-73632,-100000,9051,14683,-2438],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[4610,-84328,-100000,7080,14635,-2301],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector_polynomials":[[[[0,0],13033408900556],[[0,1],-3510161963011],[[0,2],10563755732],[[1,0],-22100773022653],[[1,1],3171308320714],[[2,0],9362530317174]],[[[0,0],14024770521264],[[0,1],206981271841],[[0,2],274384525258],[[1,0],-24619631181226],[[1,1],-123532442399],[[2,0],10729604692269]],[[[0,0],10533011965037],[[0,1],9317266536160],[[0,2],1225213346331],[[1,0],-18730398488934],[[1,1],-8140373063959],[[2,0],8218590783473]],[[[0,0],6021447079918],[[0,1],5678674612879],[[0,2],741872400237],[[1,0],-10560544297097],[[1,1],-4956878007055],[[2,0],4607252870456]],[[[0,0],10000000000]],[[[0,0],-403908716753],[[0,1],-365316343472],[[0,2],-47481861925],[[1,0],703382938063],[[1,1],318734840591],[[2,0],-305647168357]]],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[14197,-100000,-88761,57026,25161,-6981],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[195438,-100000000,-60619894,75286596,26974987,-8355125],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[6296,-100000,-71074,69451,26314,-7913],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector_polynomials":[[[[0,0],2204058816772],[[0,1],1250784520712],[[1,0],-2011316213831]],[[[0,0],-4313465402515],[[0,1],-2099166656877],[[1,0],3881676933151]],[[[0,0],-13483089273301],[[0,1],-6750287068335],[[1,0],12220166837006]],[[[0,0],-7632064963863],[[0,1],-3761507484116],[[1,0],6946835541700]],[[[0,0],10000000000]],[[[0,0],527960140843],[[0,1],260035134816],[[1,0],-481570880577]]],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-26545,83844,51744,-100000,-28486,10456],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[28934,-59523,-100000,14403,16345,-3112],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-5542,99041,48236,-100000,-31391,10611],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector_polynomials":[[[[0,0],305168011165],[[0,1],112300384116],[[1,0],-266299008106]],[[[0,0],99270861250],[[0,1],540123074730],[[1,0],-171578286725]],[[[0,0],142011453197],[[0,1],992532922812],[[1,0],-247803817385]],[[[0,0],35899628184],[[0,1],520218206089],[[1,0],-60794790268]],[[[0,0],10000000000]],[[[0,0],-2865204591],[[0,1],-35290407139],[[1,0],3413679014]]],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[930460,-100000000,-73316781,56553455,23398788,-6639203],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[19210,-73632,-100000,9051,14683,-2438],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-19166,65926,23365,-100000,-24916,10042],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-13230,54512,-816,-100000,-21755,9609],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8045,59557,5089,-100000,-25104,9917],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[-21072,73594,34526,-100000,-26638,10225],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-5964,67855,9660,-100000,-25819,9926],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector_polynomials":[[[[0,0],-10577408722826],[[0,1],-2687263720492],[[0,2],-54398521273],[[1,0],17669004464529],[[1,1],2327173867232],[[2,0],-7365777506855]],[[[0,0],28418391232725],[[0,1],8263523421553],[[0,2],431985365629],[[1,0],-51599881750698],[[1,1],-7324981269661],[[2,0],23310807799340]],[[[0,0],126831228735971],[[0,1],25939402808769],[[0,2],1133827413724],[[1,0],-222808134709738],[[1,1],-22761291347418],[[2,0],97746443903825]],[[[0,0],73835980343364],[[0,1],14880959488735],[[0,2],615372376394],[[1,0],-129571011518755],[[1,1],-13055043169264],[[2,0],56821055585913]],[[[0,0],10000000000]],[[[0,0],-4735753086253],[[0,1],-963551791610],[[0,2],-40018287441],[[1,0],8308435103442],[[1,1],845424437542],[[2,0],-3643497929428]]],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[-5968,57416,-467,-100000,-24569,9809],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-14220,90556,47292,-100000,-30007,10516],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-14020,58285,10457,-100000,-23956,9904],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[19850,-100000,-95787,55133,25198,-6874],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-4530,59722,-458,-100000,-24783,9798],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-5251,64693,5249,-100000,-25343,9862],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8645,60815,7112,-100000,-25129,9920],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[5479810,-100000000,-67429601,74080042,27057521,-8315371],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8946,53775,87,-100000,-23907,9813],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[14197,-100000,-88761,57026,25161,-6981],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8511,52792,-1823,-100000,-23734,9786],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11150530,-100000000,-73841590,74113097,27390829,-8391268],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-10526,66877,16207,-100000,-26104,10051],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector_polynomials":[[[[0,0],1467422748087],[[0,1],1489849989455],[[1,0],-1412873227751]],[[[0,0],-3278200623995],[[0,1],-3131391910579],[[1,0],3121828723398]],[[[0,0],-11147649930871],[[0,1],-10194450592758],[[1,0],10630877743555]],[[[0,0],-6442132194487],[[0,1],-5701154246636],[[1,0],6157863166704]],[[[0,0],10000000000]],[[[0,0],441229402985],[[0,1],390173532187],[[1,0],-422779523805]]],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-4121,44759,-16968,-100000,-22605,9565],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-7460,100000,70393,-72147,-26941,8186],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[-26545,83844,51744,-100000,-28486,10456],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-6756,51365,-5637,-100000,-23627,9736],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-13426,61189,12851,-100000,-24861,9976],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[-16079,79291,36707,-100000,-28158,10336],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8045,59557,5089,-100000,-25104,9917],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-13935,58475,10649,-100000,-24052,9912],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[8352936,-83726975,-34250883,100000000,29183262,-10378828],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[19850,-100000,-95787,55133,25198,-6874],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector_polynomials":[[[[0,0],-931909348927],[[0,1],41207351546],[[1,0],803812730055]],[[[0,0],-1314368275347],[[0,1],-92041067007],[[1,0],1063774987322]],[[[0,0],-352413046262],[[0,1],-260109912614],[[1,0],221080192152]],[[[0,0],-61950887273],[[0,1],-177397410487],[[1,0],52271642486]],[[[0,0],10000000000]],[[[0,0],470787729],[[0,1],11633719826],[[1,0],-1359909876]]],"rows":["Q0","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-4834,45663,-14681,-100000,-22758,9604],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[-8041,46470,-14612,-100000,-21219,9464],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[670269,-73556863,-14499431,100000000,27838860,-10147714],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[670085,-94660511,-38388989,100000000,30756000,-10498728],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[1196352,-85769431,-28906513,100000000,29530674,-10356137],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[1601904,-75681929,-17903934,100000000,28114122,-10190124],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[1752649,-70570751,-12264222,100000000,27388279,-10104917],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[2422420,-68503084,-10630398,100000000,27069769,-10074298],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[2422420,-68503084,-10630398,100000000,27069769,-10074298],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[2951373,-76283700,-20025408,100000000,28169690,-10210054],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[2947133,-68782250,-11504536,100000000,27089472,-10082387],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[3482106,-74668591,-18756048,100000000,27924024,-10186314],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[3804127,-63501345,-8558315,100000000,26855004,-10089930],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[3882703,-70457502,-14398667,100000000,27297899,-10116976],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[4121139,-64568113,-7972316,100000000,26418832,-10017499],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[5323876,-59687109,-8688751,100000000,26944266,-10152089],"rows":["P1","P3"],"det_sign":1,"lower_bound":"Q3","upper_bound":"P13","two_row_only":true},{"vector":[4508141,-58350030,-1369418,100000000,25464295,-9913516],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[5201768,-66182724,-10944121,100000000,26604428,-10051399],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6086049,-76608612,-23728588,100000000,28144205,-10237892],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[4643155,-52778767,4681266,100000000,24610163,-9821334],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[4910959,-55122412,1803156,100000000,24941224,-9861134],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[7642590,-82360024,-31934921,100000000,28983668,-10349451],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[5429366,-54391155,2052787,100000000,24780115,-9851278],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6632790,-65509273,-11689151,100000000,26423774,-10047552],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[3800588,-36907786,-11075822,50000000,13837108,-5099617],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[8541283,-77396988,-27229166,100000000,28203966,-10268756],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[5886895,-54191704,1777615,100000000,24703462,-9849908],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6370380,-52659275,-978180,100000000,25463233,-9990415],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[7835490,-64636333,-11962672,100000000,26212678,-10038343],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6063087,-50499446,3891402,100000000,24553265,-9861506],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[6063087,-50499446,3891402,100000000,24553265,-9861506],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[5824140,-49876540,6490620,100000000,24033391,-9781052],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[7488716,-59523986,-5840904,100000000,25409401,-9947004],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6604936,-51813999,3563822,100000000,24244969,-9814371],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[8585368,-63161399,-11078716,100000000,25920522,-10015677],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9514581,-68512394,-18117908,100000000,26745343,-10116036],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6489350,-49970270,5624444,100000000,23963796,-9785757],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[14233983,-100000000,-80701999,69256187,26779655,-7999427],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13720807,-93556476,-51235615,100000000,30703088,-10597333],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9589698,-65640701,-14931218,100000000,26263703,-10064636],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9741184,-53254617,-13656351,100000000,27400820,-10348220],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[9363779,-58975154,-7194689,100000000,25143895,-9944329],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9167313,-55908980,-3617843,100000000,24627343,-9890352],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11642226,-65012822,-16340850,100000000,26008594,-10061989],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[10608645,-52785025,-14870999,100000000,27395100,-10367950],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[8268841,-51297085,2208293,100000000,23938627,-9813457],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9138012,-54320081,-1882962,100000000,24348814,-9863613],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[8792095,-50873653,405482,100000000,24212980,-9873645],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[11211644,-61214934,-11609474,100000000,25360211,-9990453],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[9410265,-52620589,-430523,100000000,24003776,-9837525],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11424051,-60005603,-10476871,100000000,25114674,-9968915],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12882675,-64945181,-17533889,100000000,25896504,-10065326],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12255497,-60089082,-11422802,100000000,25037360,-9972452],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[10203818,-53265955,-1977575,100000000,24000988,-9849925],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12769858,-52109817,-16505813,100000000,26874457,-10341530],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[10309622,-52406782,-1272879,100000000,23819798,-9837781],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[6507047,-30829829,-6975083,50000000,12629054,-5001787],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11014276,-54105701,-3726277,100000000,24033546,-9865177],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[10092105,-50968249,254319,100000000,23585857,-9819155],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[16020499,-70084416,-26617324,100000000,26634157,-10176340],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13787348,-61696132,-14773055,100000000,25179039,-10005926],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[16669499,-69918867,-27082020,100000000,26557717,-10175716],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[17289466,-70819904,-28752781,100000000,26692977,-10196147],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11995813,-55086613,-5794276,100000000,24069629,-9882982],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12759024,-56761234,-8329101,100000000,24296454,-9912559],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13609762,-58642705,-11214964,100000000,24567199,-9947636],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[14568283,-60779479,-14531438,100000000,24891536,-9989386],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12104802,-53718336,-4625337,100000000,23760026,-9862535],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11389227,-51851421,-2226086,100000000,23511029,-9838047],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13869431,-52604660,-15195107,100000000,25874226,-10219786],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[18727064,-71969333,-31539003,100000000,26828350,-10225218],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13502154,-56157043,-8506459,100000000,24035936,-9902790],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12607169,-52719954,-7888602,100000000,24412367,-9985681],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[11701927,-51884544,-2730752,100000000,23454141,-9841744],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[11950381,-51927978,-3272243,100000000,23440879,-9849375],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[15896073,-44684330,-27672654,100000000,28835679,-10779976],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[19236145,-70132681,-29896696,100000000,26410499,-10189333],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[7252386,-28768943,-5482792,50000000,12086156,-4963770],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[25398058,-83455617,-51854331,100000000,28860897,-10496755],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12374917,-52450415,-4116376,100000000,23428704,-9852671],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[12787026,-53031328,-5058032,100000000,23464426,-9859889],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[7550254,-26442318,-8072694,50000000,12707960,-5093751],"rows":["P1","Q2"],"det_sign":1,"lower_bound":"Q3","upper_bound":"Q2","two_row_only":true},{"vector":[20244965,-68294621,-28721175,100000000,25912033,-10152869],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[19181288,-65273065,-24150982,100000000,25316044,-10085607],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13666087,-53842430,-6857428,100000000,23447551,-9873535],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[21608519,-69063955,-30943578,100000000,25954758,-10172273],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13983384,-56909267,-9775748,100000000,24120338,-9916121],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13554295,-55753033,-8171901,100000000,23932941,-9896139],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13487949,-55586796,-7940172,100000000,23907323,-9893380],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true},{"vector":[13391213,-55345482,-7605409,100000000,23870493,-9889441],"rows":["Q0","P1"],"det_sign":-1,"lower_bound":"Q3","upper_bound":"Q0","two_row_only":true}],"pairs":[],"degrees":[24,6],"polynomials":[{"name":"R1","positive_content":125,"factors":[],"reduced":[[[8,1],4],[[8,0],-4],[[7,1],-28],[[7,0],28],[[6,1],-146],[[6,0],146],[[5,1],116],[[5,0],-1196],[[4,1],466],[[4,0],2639],[[3,1],-472],[[3,0],-2228],[[2,1],-104],[[2,0],374],[[1,1],224],[[1,0],316],[[0,1],-56],[[0,0],-79]]},{"name":"R3","positive_content":125,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":2,"kind":"positive_on_open_box"}],"reduced":[[[4,1],4],[[4,0],11],[[3,1],-44],[[3,0],-76],[[2,1],30],[[2,0],60],[[1,1],28],[[1,0],32],[[0,1],-14],[[0,0],-16]]},{"name":"bound_Q3_P03","positive_content":3125,"factors":[{"terms":[[[2,0],1],[[1,0],2],[[0,0],-2]],"exponent":3,"kind":"positive_on_open_box"}],"reduced":[[[4,1],-12],[[4,0],-7],[[3,1],132],[[3,0],62],[[2,1],-90],[[2,0],-45],[[1,1],-84],[[1,0],-34],[[0,1],42],[[0,0],17]]},{"name":"bound_Q3_P13","positive_content":3125,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-12],[[8,0],-7],[[7,1],84],[[7,0],-8],[[6,1],438],[[6,0],452],[[5,1],-348],[[5,0],652],[[4,1],-1398],[[4,0],-3958],[[3,1],1416],[[3,0],3748],[[2,1],312],[[2,0],-232],[[1,1],-672],[[1,0],-872],[[0,1],168],[[0,0],218]]},{"name":"test_0_l1","positive_content":450000000,"factors":[],"reduced":[[[12,1],542063564061303406512],[[12,0],27351554150315506347654],[[11,2],91338287873824928352],[[11,1],-1307413979665898247570],[[11,0],-193389937122978930270573],[[10,3],3847649696843587248],[[10,2],-374901386207629349976],[[10,1],-41036307235781417100062],[[10,0],347001453693969313090149],[[9,3],-19238248484217936240],[[9,2],-5571139470687285197400],[[9,1],4818342521554380108586],[[9,0],491613215151057641796939],[[8,3],-202001609084288330520],[[8,2],267644509419754990512],[[8,1],349200111743550793430106],[[8,0],-3563921104180025481489528],[[7,3],-115429490905307617440],[[7,2],28241811979459643456352],[[7,1],-537142885419807938627058],[[7,0],8422309725642107400901131],[[6,3],952293299968787843880],[[6,2],-4161967137930200564160],[[6,1],-106825175523257960407500],[[6,0],-11857619783982786724068885],[[5,3],219316032720084473136],[[5,2],-85386609936321568828344],[[5,1],818934837112834222290150],[[5,0],10719526157327331713342169],[[4,3],-1904586599937575687760],[[4,2],102410690369113858649256],[[4,1],-474105859357924643273604],[[4,0],-5903281203862835780375076],[[3,3],923435927242460939520],[[3,2],-17892473296859413357968],[[3,1],-340541453170892438475174],[[3,0],1341327467483105052166305],[[2,3],577147454526538087200],[[2,2],-37288373585224831853208],[[2,1],519137847816063987195966],[[2,0],484730489420903992368969],[[1,3],-538670957558102214720],[[1,2],24157016995382184684936],[[1,1],-225961109124142857171350],[[1,0],-373262640847499595993903],[[0,3],107734191511620442944],[[0,2],-4319908986983017338216],[[0,1],35023731452398494729268],[[0,0],57882077503159639492320]]},{"name":"test_0_l2","positive_content":54000000,"factors":[],"reduced":[[[10,1],903439273435505677520],[[10,0],10560960097594629771325],[[9,2],152230479789708213920],[[9,1],-6386676534960544463422],[[9,0],-58523590918473916891172],[[8,3],6412749494739312080],[[8,2],-1098023005786206226027],[[8,1],-27425213659330130334648],[[8,0],104074345053132541408733],[[7,3],-44889246463175184560],[[7,2],-4932155381728523507492],[[7,1],99344353719908974316064],[[7,0],-249462822366157922445320],[[6,3],-234065356557984890920],[[6,2],10891453653753130273730],[[6,1],-13344316184176304090418],[[6,0],894935713506819583192487],[[5,3],185969735347440050320],[[5,2],11699848309980322916272],[[5,1],-199956939381887842042422],[[5,0],-1759578049225509582768668],[[4,3],747085316137129857320],[[4,2],-33139070445752152659613],[[4,1],165358502773811630163618],[[4,0],1766701443371398047638882],[[3,3],-756704440379238825440],[[3,2],11646149931156218966032],[[3,1],79962475655033443600716],[[3,0],-848104095653129667567020],[[2,3],-166731486863222114080],[[2,2],13703372303500245763130],[[2,1],-161243960793092880383712],[[2,0],92034130334777496100553],[[1,3],359113971705401476480],[[1,2],-11028237777489740674532],[[1,1],75341452762235119138442],[[1,0],57287116061485012352468],[[0,3],-89778492926350369120],[[0,2],2224252765108456419913],[[0,1],-12511518475692009905056],[[0,0],-10252951734835446407100]]},{"name":"test_0_value","positive_content":843750000000,"factors":[],"reduced":[[[22,2],106201650768747228322368],[[22,1],4218330535347115844361812],[[22,0],32055355687052146484890979],[[21,3],8970748194899836447872],[[21,2],-1514724301900257977813256],[[21,1],-58065600945235341730230314],[[21,0],-381548101981907623270855438],[[20,4],1954828216234181184],[[20,3],-127331620750059139042652],[[20,2],-1334366416647467145859852],[[20,1],86476663212592530369667608],[[20,0],1495884029444754641907524033],[[19,4],892158675782714040576],[[19,3],-162356494132391550929812],[[19,2],57996482498035170313626592],[[19,1],1036491285579515155515782978],[[19,0],-1070901448961944353877776054],[[18,4],-13376137147502044354752],[[18,3],4718288583278333884231162],[[18,2],58968141581541277145459150],[[18,1],-2875017014831879752754396150],[[18,0],-6926740423891830479027933180],[[17,4],-15501730122462111092928],[[17,3],10124118679027607441954988],[[17,2],-513816588069938727447688404],[[17,1],-6078386025924664155469784892],[[17,0],14726059741057183204782421938],[[16,4],549863577159182396043408],[[16,3],-26402793392194139945173056],[[16,2],-534022499944516743762559635],[[16,1],28981378860851133547316507868],[[16,0],4598945207142433599832635657],[[15,4],814557039210112325346144],[[15,3],-87537321209276516063023212],[[15,2],2532826606472255568116083422],[[15,1],993972594912464770778517294],[[15,0],-49709576461392019053959741730],[[14,4],-4742481693410183307836304],[[14,3],56880391929696805090691490],[[14,2],3249356275565237369300962989],[[14,1],-148955713292188634732932617990],[[14,0],174966863055011783359915277190],[[13,4],-4539644669406820071152160],[[13,3],471331407988397391467408724],[[13,2],-12874633108504244513087576958],[[13,1],229729656354374797513039815892],[[13,0],-728474129517001594663162358138],[[12,4],21583133388963082636335648],[[12,3],-239536880250642503696094174],[[12,2],-2005512602583410870991328581],[[12,1],73589083267819492902356313956],[[12,0],1997875052984879256882727757578],[[11,4],3672883504987001946162336],[[11,3],-1541569670419644662054979244],[[11,2],36346939302519642573192237388],[[11,1],-609316805781256205587563190926],[[11,0],-3297451472427792830656810221872],[[10,4],-51292451842655825715377808],[[10,3],1724109915943633661118772594],[[10,2],-32646443486573129753882103772],[[10,1],773333547076573009308190636744],[[10,0],3345653800069116380610633115920],[[9,4],26291441768877543923946336],[[9,3],1538659611588491437811405972],[[9,2],-14439706731407092859871865760],[[9,1],-372982703443106517248393920162],[[9,0],-2007261945477991129489716817666],[[8,4],45457769374056684788849712],[[8,3],-3594241113365740571902861482],[[8,2],32292896530261641363287457708],[[8,1],-126245532334796654787022109346],[[8,0],536373689038825632644236847133],[[7,4],-49410846772542526201289856],[[7,3],1113813639796294403946134400],[[7,2],427628347555038522714698640],[[7,1],314972259846255272926491853848],[[7,0],123217365722315861192503565820],[[6,4],-3838655632427397874152576],[[6,3],1951606934973051493520911992],[[6,2],-25030352985062721617155348122],[[6,1],-235773355217801942634033435810],[[6,0],-150764874213781380701611696122],[[5,4],26543801220878658570522624],[[5,3],-1868838674851946248431767184],[[5,2],13802551193558560842874768152],[[5,1],100432049067001446991307250336],[[5,0],49665195385566300277236725880],[[4,4],-10893328814465723068887168],[[4,3],275624290750223102507192010],[[4,2],3859078390508142908487358131],[[4,1],-19476470723415772223831465038],[[4,0],-5917700173877191372904161075],[[3,4],-2506498196811958345909248],[[3,3],424942080908999611383704424],[[3,2],-7321641333328720081958645094],[[3,1],-4489790500264150346153276756],[[3,0],-1458238476154873563921620146],[[2,4],3156362260983637083071232],[[2,3],-275624870657779526721730112],[[2,2],3416120201526001626004817327],[[2,1],4003406880680135678864220810],[[2,0],1054534365533423089391384957],[[1,4],-908798672001430715850240],[[1,3],68704395516213465076277552],[[1,2],-739693730095435135428083138],[[1,1],-999603476104831634377709896],[[1,0],-266384320996312144499675514],[[0,4],90879867200143071585024],[[0,3],-6479785233922073481765560],[[0,2],64238002729135235200438901],[[0,1],88706008834950196325866630],[[0,0],24377084975983718861194111]]},{"name":"test_1_l1","positive_content":45000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-205832478912183732],[[8,0],257941916037052127],[[7,1],1440827352385286124],[[7,0],-1649265100884759704],[[6,1],7512885480294706218],[[6,0],-26304409115234523028],[[5,1],-5969141888453328228],[[5,0],118648014219310543828],[[4,1],-23979483793269404778],[[4,0],-212058370681694720722],[[3,1],24288232511637680376],[[3,0],171752793778653946684],[[2,1],5351644451716777032],[[2,0],-38036860413228995752],[[1,1],-11526618819082288992],[[1,0],-16469203582561988408],[[0,1],2881654704770572248],[[0,0],4117300895640497102]]},{"name":"test_1_l2","positive_content":45000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-171438632661908412],[[8,0],291252205252119899],[[7,1],1200070428633358884],[[7,0],-1679324718994204832],[[6,1],6257510092159657038],[[6,0],-18978838524553748488],[[5,1],-4971720347195343948],[[5,0],91101526479355850356],[[4,1],-19972600705112329998],[[4,0],-166508036652664881844],[[3,1],20229758654105192616],[[3,0],135332693706128220652],[[2,1],4457404449209618712],[[2,0],-28750840586282527972],[[1,1],-9600563429066871072],[[1,0],-14022906270651610496],[[0,1],2400140857266717768],[[0,0],3505726567662902624]]},{"name":"test_1_value","positive_content":703125000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],3913192146382395120],[[20,1],-3078484964510885520],[[20,0],13750593432483017531],[[19,2],-62611074342118321920],[[19,1],63499457416935882480],[[19,0],-146741389218362831870],[[18,2],27392345024676765840],[[18,1],-200603178181363552440],[[18,0],-692031029703392795515],[[17,2],2242259099877112403760],[[17,1],-3095845249090907081520],[[17,0],11515640771416996874730],[[16,2],-85111929183817093860],[[16,1],30345785787772034092080],[[16,0],-27521059822670001324315],[[15,2],-17850025975723295339880],[[15,1],-116044006623425284241160],[[15,0],-65476790821316514203772],[[14,2],16514649155770303005180],[[14,1],-210464007707108219572260],[[14,0],884863231965800909537970],[[13,2],55851034909242734350200],[[13,1],1753094835383679837785880],[[13,0],-5759942289070900773543420],[[12,2],-128912288878275242438160],[[12,1],-2022946101886845968690760],[[12,0],22733195374825663915245810],[[11,2],28024325556317522651880],[[11,1],-4150211452510349899507080],[[11,0],-54156657459200513639361440],[[10,2],248915217537274366786860],[[10,1],13375410405709194513445620],[[10,0],79771415598283634995767188],[[9,2],-408394428568979093106120],[[9,1],-13807863629475460289499000],[[9,0],-72457208733931076997502520],[[8,2],224868651797754548774460],[[8,1],4105263967132685400482220],[[8,0],37600397493410394935673060],[[7,2],117184452015567204263520],[[7,1],4167941318537642624936160],[[7,0],-7214062290587393595580920],[[6,2],-269751987418724025202080],[[6,1],-4969820933853971670252720],[[6,0],-3166971074616863562143460],[[5,2],163790570478981530142720],[[5,1],2369796500595120566139360],[[5,0],2463473791039174340789208],[[4,2],-6503725347287540689440],[[4,1],-538568517523696270047180],[[4,0],-698050315485275479832550],[[3,2],-48648804763825936131840],[[3,1],-34025745411829496159280],[[3,0],55197415703971619297940],[[2,2],29693302006749614170560],[[2,1],70202252813632644357120],[[2,0],39695074159191212082530],[[1,2],-7669856606909494435200],[[1,1],-20975246663539098352800],[[1,0],-14472038004796229054060],[[0,2],766985660690949443520],[[0,1],2097524666353909835280],[[0,0],1447203800479622905406]]},{"name":"test_2_l1","positive_content":225000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-1391230620],[[8,0],3199675199],[[7,1],9738614340],[[7,0],-16972392656],[[6,1],50779917630],[[6,0],-170468646160],[[5,1],-40345687980],[[5,0],800362365076],[[4,1],-162078367230],[[4,0],-1434596651824],[[3,1],164165213160],[[3,0],1159299865036],[[2,1],36171996120],[[2,0],-249768791500],[[1,1],-77908914720],[[1,0],-117140997296],[[0,1],19477228680],[[0,0],29285249324]]},{"name":"test_2_l2","positive_content":45000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-6320800980],[[8,0],12271700311],[[7,1],44245606860],[[7,0],-68049204184],[[6,1],230709235770],[[6,0],-618516338060],[[5,1],-183303228420],[[5,0],3136653390524],[[4,1],-736373314170],[[4,0],-5846345741666],[[3,1],745854515640],[[3,0],4767420043364],[[2,1],164340825480],[[2,0],-978801993920],[[1,1],-353964854880],[[1,0],-523146874744],[[0,1],88491213720],[[0,0],130786718686]]},{"name":"test_2_value","positive_content":3515625000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],27098351568],[[20,1],-62741165400],[[20,0],30206538497],[[19,2],-433573625088],[[19,1],978225259608],[[19,0],-490288881170],[[18,2],189688460976],[[18,1],-557871639948],[[18,0],1238189890547],[[17,2],15527355448464],[[17,1],-46698790703112],[[17,0],24099041191278],[[16,2],-589389146604],[[16,1],215833002488784],[[16,0],-262418666374155],[[15,2],-123609130677432],[[15,1],-292877009664480],[[15,0],930780990974712],[[14,2],114361818204852],[[14,1],-1975335962270400],[[14,0],3038937871408068],[[13,2],386761222754280],[[13,1],8574754533341760],[[13,0],-38093301546094200],[[12,2],-892700995704624],[[12,1],-6916396392174924],[[12,0],150543218435250648],[[11,2],194064844754232],[[11,1],-24075781353024480],[[11,0],-336210880801612712],[[10,2],1723705819476804],[[10,1],67224214209068712],[[10,0],471977334734858924],[[9,2],-2828078813866968],[[9,1],-70113400561610928],[[9,0],-422100068578182824],[[8,2],1557186449091444],[[8,1],25210689604469352],[[8,0],225935562478038924],[[7,2],811487236055328],[[7,1],17206901793811296],[[7,0],-52322231946267264],[[6,2],-1867997766988512],[[6,1],-25828479084096000],[[6,0],-14164147837181328],[[5,2],1134228603230208],[[5,1],14598305073472320],[[5,0],15200322921882912],[[4,2],-45037460306016],[[4,1],-4060658701627272],[[4,0],-5247651718544952],[[3,2],-336886706693376],[[3,1],-71854832152224],[[3,0],569707935469680],[[2,2],205622291697984],[[2,1],486309215051136],[[2,0],276589092688760],[[1,2],-53112769073280],[[1,1],-151050108888000],[[1,0],-107333676128720],[[0,2],5311276907328],[[0,1],15105010888800],[[0,0],10733367612872]]},{"name":"test_3_l1","positive_content":450000000,"factors":[],"reduced":[[[14,1],1121042298295827624953388],[[14,0],4231553109208158901117601],[[13,2],-2338089635600614425095688],[[13,1],-22594956705188617947913497],[[13,0],-41272993905201671655927282],[[12,3],1567407502775505449324772],[[12,2],28973121959087123641884633],[[12,1],76382811511880973992534570],[[12,0],-96798953992944690665910621],[[11,4],-363218968599089937544200],[[11,3],-13500150154283209462924730],[[11,2],5883032705397553750863996],[[11,1],332158942411479685973934862],[[11,0],1927012585807683174426153789],[[10,5],27054326542377176467500],[[10,4],2370164947139826653164672],[[10,3],-49550615231167866956508600],[[10,2],-412935476678102809145982551],[[10,1],-3082449003875652592345856835],[[10,0],-8790780896906730360693991648],[[9,5],-135271632711885882337500],[[9,4],16298645330730336893852140],[[9,3],171375253405628256491539742],[[9,2],1295804378713926251564251906],[[9,1],11240250647005696281000159751],[[9,0],22745206115893991627507684440],[[8,5],-1420352143474801764543750],[[8,4],-14981261300003272188317520],[[8,3],59797321743187712633888178],[[8,2],-3584683946859276448787047932],[[8,1],-26353548753632732492077586940],[[8,0],-39466309362557714201089453188],[[7,5],-811629796271315294025000],[[7,4],-82164703336387865911633260],[[7,3],13768710727013855853221946],[[7,2],9759946766951364524914110072],[[7,1],43084022219418042250537410498],[[7,0],48834808307662089740734461579],[[6,5],6695945819238351175706250],[[6,4],39822559317173654260709040],[[6,3],-1844940228186074293756197186],[[6,2],-17399969654615556497543432223],[[6,1],-48709409632842416556393330303],[[6,0],-43864096519426018736163004926],[[5,5],1542096612915499058647500],[[5,4],257381623701471118967948928],[[5,3],3672285919433503609577676270],[[5,2],17594486816535131226136291110],[[5,1],36409292851666371389726421789],[[5,0],28223265336553664278645818116],[[4,5],-13391891638476702351412500],[[4,4],-335750453138417619936031560],[[4,3],-2571774037805766028604268360],[[4,2],-8747607940413748287939643116],[[4,1],-16074210829138854639357070608],[[4,0],-12319906213545639302915215506],[[3,5],6493038370170522352200000],[[3,4],65650579266371699590254240],[[3,3],96423576557647535419125078],[[3,2],314077217962988962880475372],[[3,1],2446591795831869379845972896],[[3,0],3126412442891462609673387849],[[2,5],4058148981356576470125000],[[2,4],109273900119157843385040480],[[2,3],808606821341460839329675522],[[2,2],1880827623537266190874422345],[[2,1],1200365233617943624838079181],[[2,0],-210057142049894814770759583],[[1,5],-3787605715932804705450000],[[1,4],-69141198223670551374119960],[[1,3],-403976842657526912947850946],[[1,2],-844963783933690277978413646],[[1,1],-624230898075213520863523086],[[1,0],-81809550349509422656674376],[[0,5],757521143186560941090000],[[0,4],11794213420579206624576472],[[0,3],60243873648488578257859796],[[0,2],112709216336393207748906631],[[0,1],76306058505868269588093142],[[0,0],10101158344669353978920761]]},{"name":"test_3_l2","positive_content":54000000,"factors":[],"reduced":[[[12,1],1868403830493046041588980],[[12,0],-1489236966019920761284740],[[11,2],-3896816059334357375159480],[[11,1],-24877811269916669318441396],[[11,0],18245564177713681728086714],[[10,3],2612345837959175748874620],[[10,2],46000721493387278616129299],[[10,1],19103727572076694020472316],[[10,0],-244112373386345463422319237],[[9,4],-605364947665149895907000],[[9,3],-25590450281838173786547204],[[9,2],7332045274701714677181962],[[9,1],548538681918629724565315238],[[9,0],1118322957979213410475769692],[[8,5],45090544237295294112500],[[8,4],5016136108932463863515619],[[8,3],-45036946954246303462217570],[[8,2],-630347056475612435880845271],[[8,1],-1857104364087219845684130566],[[8,0],-2142089605963921924895706271],[[7,5],-315633809661067058787500],[[7,4],17035258299822193221844524],[[7,3],307029194022468655196327564],[[7,2],999776843236557005010203292],[[7,1],1258634991317406466867267166],[[7,0],1245385759709214383686805392],[[6,5],-1645804864661278235106250],[[6,4],-46023656228736919721289060],[[6,3],-74844789370977656692753526],[[6,2],1245330459152880383150554728],[[6,1],3392504189781186930032609908],[[6,0],1693169984215124848407697424],[[5,5],1307625782881563529262500],[[5,4],-47701550702625937491226404],[[5,3],-977246747135686175714594350],[[5,2],-4499176536059795633208638868],[[5,1],-6966291460766022918713417260],[[5,0],-2986671563124851908651589882],[[4,5],5253048403644901764106250],[[4,4],160131435568429465530341136],[[4,3],1287015287406631997556023080],[[4,2],3723319121045057797562618361],[[4,1],3985063248325191769447112296],[[4,0],953497185165943028422931786],[[3,5],-5320684220000844705275000],[[3,4],-75064299130102532334671904],[[3,3],-237908508866713155142611724],[[3,2],63589866967812000660934968],[[3,1],1159119748280162209736296114],[[3,0],1230309151160338817772136468],[[2,5],-1172354150169677646925000],[[2,4],-52513070718703115922853560],[[2,3],-508596666026208603601607864],[[2,2],-1688492765192425363393892348],[[2,1],-2406472475927055717837906832],[[2,0],-1297228127192080668858985178],[[1,5],2525070477288536470300000],[[1,4],50372734615243697081109024],[[1,3],332428834919035617733406930],[[1,2],876808072384442766660281444],[[1,1],1041371725777467753608077648],[[1,0],476313292954318906669940338],[[0,5],-631267619322134117575000],[[0,4],-10474406336982899634602756],[[0,3],-59620021184508032718909836],[[0,2],-140139194081963822465107129],[[0,1],-151463324321845258480177998],[[0,0],-63655434103581042801369525]]},{"name":"test_3_value","positive_content":843750000000,"factors":[],"reduced":[[[24,2],110781173018750376158879856],[[24,1],846331076208256643076651724],[[24,0],1091241805329782200003809581],[[23,3],-222109310797072158502812768],[[23,2],-4288074791076105866784133872],[[23,1],-18040214068823106779195856490],[[23,0],-14162517886347597969419239302],[[22,4],144033712965256954621702992],[[22,3],5502114162584405250555156512],[[22,2],44092008600569509540848529901],[[22,1],48853847848083064692126025796],[[22,0],-61092571353582303690237565649],[[21,5],-32904552682706751916847136],[[21,4],-2660468234372606479592546392],[[21,3],-30653592484733575688761512842],[[21,2],11511762422500694289376442948],[[21,1],1091623255430612736949152330458],[[21,0],1436723231283392414681513386068],[[20,6],2435178312596098313914800],[[20,5],505178780998130820152604912],[[20,4],5554693626281653807759152210],[[20,3],-130996477810494450212866712734],[[20,2],-2122254802850048529052481516771],[[20,1],-7485141140349035500964152928146],[[20,0],-3326900220611281724280012747462],[[19,6],-32469814631367050670436800],[[19,5],188600407188345025303616784],[[19,4],91841224520911560927414116544],[[19,3],1376442087631456365775357775298],[[19,2],7963800948942194174082790073296],[[19,1],2906948672249464260179146631060],[[19,0],-29561010477662627722888901195024],[[18,6],-77102808179299885909496400],[[18,5],-19563333604879731195594941928],[[18,4],-238707109337542437286195504066],[[18,3],-2042615769690129995288294092572],[[18,2],15124496625049477780327937768817],[[18,1],112285670343892131297345203444230],[[18,0],197214496775985201428661930659653],[[17,6],1278482482454494931533580400],[[17,5],-12261705497235623606825840472],[[17,4],-395679382228874630397295678032],[[17,3],-15815500238431230710019196156980],[[17,2],-142404889516517983986311339198730],[[17,1],-380333070608979083842331354976510],[[17,0],-483352773290266738466152887911910],[[16,6],3813639221137580922407453100],[[16,5],131594882987797140616006300632],[[16,4],3625477979148971028282231830214],[[16,3],61128111209637323601730165637838],[[16,2],199447073298680243002781698606977],[[16,1],271930248800532293980926203191464],[[16,0],524578816880854737945278237194062],[[15,6],-5317898906307539151348010200],[[15,5],-65093676879114346401651664728],[[15,4],-6720283406671606226386039634580],[[15,3],3620113433874148239728088845802],[[15,2],449680728928591608018650674522962],[[15,1],752593424599538762577673569028658],[[15,0],-419840072778830490669266227351742],[[14,6],-23127186251404839646887990300],[[14,5],-62865907254925468082890751916],[[14,4],-13131488144204127802569547548864],[[14,3],-364512766297474949351598853343118],[[14,2],-1469435969872967280609883718942511],[[14,1],-463149699289751961253981351117370],[[14,0],2134485929194304598923830791638982],[[13,6],2639891428071867000779733000],[[13,5],676655033801947399675924689888],[[13,4],65386220530782762302408695939836],[[13,3],549416051734148387409331174527478],[[13,2],-116773847083856562767323373598986],[[13,1],-5878005785691503240241536247580634],[[13,0],-7712157309631966291833384201613648],[[12,6],71990161211072932170859218600],[[12,5],-2997108779219829317570336290368],[[12,4],-52235309507228219530390625852333],[[12,3],511809413990650512013332490983404],[[12,2],6345315192775540437273624270686227],[[12,1],17454258269552104465938554489320822],[[12,0],14522233054695425618770034951555229],[[11,6],43166570767865110265105290200],[[11,5],2303328889485421466546068870416],[[11,4],-135731569099905319010824888139814],[[11,3],-2515862825161412071895534378619116],[[11,2],-12485974801736300866820018378852200],[[11,1],-23895089097318344777945477547316502],[[11,0],-16091851086485273927794184312578602],[[10,6],-206631698740795046580816983100],[[10,5],7915135676929764182633489027652],[[10,4],348187472026608181100759485946613],[[10,3],3226035542711543149844391907567884],[[10,2],11315194204625769022526429547404810],[[10,1],17498795099743163522277064994135674],[[10,0],10349120572998832780035861825074204],[[9,6],-67843851650097736424336779800],[[9,5],-18233424556612091369043096928536],[[9,4],-304873988890465365801323172306890],[[9,3],-1612088173115016459665872301041644],[[9,2],-3786643479852292710165595625740500],[[9,1],-4690741833909029121299699962576210],[[9,0],-2740814293409049553693122991798042],[[8,6],458777156146620113955453570900],[[8,5],12856016387619881145393806592180],[[8,4],42211387066387421485064051449569],[[8,3],-461135789249396810234141658459588],[[8,2],-2246001627213289075203524813215908],[[8,1],-3040193466977398864152735968374296],[[8,0],-1087094265836859988707539204137458],[[7,6],-274914708779402292821213599200],[[7,5],2858604856245456861467617970904],[[7,4],143313797480479902542880583511940],[[7,3],1108054457662477869247992608712936],[[7,2],3014276105036312387390700228281616],[[7,1],3296816499937403970768434961576066],[[7,0],1134670521828467195441597440168104],[[6,6],-193910158703253406326077023200],[[6,5],-10591990978108751442896636580120],[[6,4],-132614346219421349019762187018626],[[6,3],-628677775260801579844673475589776],[[6,2],-1292955237983881671849481294907964],[[6,1],-1123987933622437643348755339034624],[[6,0],-263076598454539208919335675153338],[[5,6],287991330987628779551861068800],[[5,5],6537422494833887835898884734688],[[5,4],45768522706355866678094175717600],[[5,3],123387095876242513899101008855974],[[5,2],134383097454627500147596972056948],[[5,1],2370811290082947387642265896344],[[5,0],-84562342707464608132430677642452],[[4,6],-80619667854955685497220997600],[[4,5],-549493145391481831359995780628],[[4,4],4888515404172500751204064002093],[[4,3],42495027628539633770161747433336],[[4,2],103927025445854099605101808535351],[[4,1],121742040932882283845606778665768],[[4,0],67645355264696743722122008865236],[[3,6],-47727423921213058321302393600],[[3,5],-1376809198055780349760343196336],[[3,4],-11743678313863961207957910260398],[[3,3],-37879032762768136521507975165134],[[3,2],-55468081182267335595210686065354],[[3,1],-42906997666678827863564350663912],[[3,0],-18060430259541296995783631861958],[[2,6],40567449571299311048169902400],[[2,5],803838960204317415804126857952],[[2,4],5217879099925404319229530926981],[[2,3],13103689643923381010159158892966],[[2,2],14606959474074006633952887425983],[[2,1],8046790099942414082780745922250],[[2,0],2642553253121836404785714679615],[[1,6],-11136127095455464600429008000],[[1,5],-192349535483673030798712744416],[[1,4],-1103646219598960275779296805790],[[1,3],-2453040952428748136811637205118],[[1,2],-2373388366819729507336941589934],[[1,1],-1056477426737234010306110627386],[[1,0],-277427590203575227413157757522],[[0,6],1113612709545546460042900800],[[0,5],17735733301641191209197112176],[[0,4],94668428686909067480056207307],[[0,3],198120094923228214450491594582],[[0,2],183567442739845705035606016887],[[0,1],80434719809400750618825940438],[[0,0],20651899478081314181689957144]]},{"name":"test_4_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-4076596901124020],[[8,0],2575928874928264],[[7,1],28536178307868140],[[7,0],-22533506203085116],[[6,1],148795786891026730],[[6,0],-660362278081669430],[[5,1],-118221310132596580],[[5,0],2732592594641269496],[[4,1],-474923538980948330],[[4,0],-4704286741729032119],[[3,1],481038434332634360],[[3,0],3784354595131266656],[[2,1],105991519429224520],[[2,0],-892728301445738570],[[1,1],-228289426462945120],[[1,0],-316048483084014556],[[0,1],57072356615736280],[[0,0],79012120771003639]]},{"name":"test_4_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-82023150208733916],[[10,0],-327921429788600636],[[9,1],656185201669871328],[[9,0],1393537698316801432],[[8,1],2374349153059032786],[[8,0],-4537522782573248451],[[7,1],-5055179891981747346],[[7,0],23555787566476730766],[[6,1],-5522342742664670286],[[6,0],-79236586786701033999],[[5,1],17919749159088188958],[[5,0],131551679804862363609],[[4,1],-12827514967692486516],[[4,0],-110687353035299993079],[[3,1],-1376512501479288264],[[3,0],42606868136556284034],[[2,1],6920298745175435256],[[2,0],459637892661079149],[[1,1],-3687015676444868040],[[1,0],-5628135403859465375],[[0,1],634672893380648304],[[0,0],980704060936934164]]},{"name":"test_4_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],959906535465381360],[[20,1],14847546543238400568],[[20,0],50915293226223998764],[[19,2],-15358504567446101760],[[19,1],-187258665849306919224],[[19,0],-464610292632524785936],[[18,2],5441552968871933088],[[18,1],150494058433876714632],[[18,0],1677259054414882432270],[[17,2],569193336512449565760],[[17,1],2593893522992769217656],[[17,0],-5173043250785155093866],[[16,2],-8937559666579022532],[[16,1],-2373275205952825466502],[[16,0],22230639940136279021949],[[15,2],-5124619495304177986008],[[15,1],-19703194254525931774722],[[15,0],-63876587867538854446794],[[14,2],3316928855802888970080],[[14,1],6863796727361734728096],[[14,0],77969282665865334447489],[[13,2],19795724681302733611716],[[13,1],150575852444042159296794],[[13,0],-106182475860654697845885],[[12,2],-29935926337182508010952],[[12,1],-194141968747024499763156],[[12,0],754569395638056268601928],[[11,2],-17786027107763509872048],[[11,1],-383127653232271616987202],[[11,0],-2634581971380615682789180],[[10,2],76401429163991222964000],[[10,1],1203412360375718319096420],[[10,0],4615831671124672819664272],[[9,2],-61434682219589554440780],[[9,1],-1158793869408681138264630],[[9,0],-4497528175121907952543735],[[8,2],-8923292839300457315556],[[8,1],228674645575025478304338],[[8,0],2279741254161107819667738],[[7,2],48326438549629332511776],[[7,1],467400305098476068549976],[[7,0],-241127388785304939519132],[[6,2],-32667053204527299656064],[[6,1],-440854912577205576301716],[[6,0],-365885194590273553954635],[[5,2],4098348469076290203168],[[5,1],156277492126071974750736],[[5,0],194560331037602839573551],[[4,2],7202634810873995869920],[[4,1],-8207877904987539150360],[[4,0],-27955507230945915409680],[[3,2],-5320895634395522939520],[[3,1],-12651864586988692610304],[[3,0],-6621079601917923704346],[[2,2],1793565834730256154624],[[2,1],4837099794144261655920],[[2,0],3273036067359648935536],[[1,2],-317737572299654442432],[[1,1],-816513169658735280480],[[1,0],-542462053451764407133],[[0,2],23987699394603661248],[[0,1],58043969795952717696],[[0,0],36438132344782060189]]},{"name":"test_5_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-118876880],[[8,0],806299067],[[7,1],832138160],[[7,0],-3581826908],[[6,1],4339006120],[[6,0],-39407794930],[[5,1],-3447429520],[[5,0],150374464168],[[4,1],-13849156520],[[4,0],-233140042747],[[3,1],14027471840],[[3,0],181044699208],[[2,1],3090798880],[[2,0],-46183777090],[[1,1],-6657105280],[[1,0],-12140962268],[[0,1],1664276320],[[0,0],3035240567]]},{"name":"test_5_l2","positive_content":540000000,"factors":[],"reduced":[[[10,1],-703787212],[[10,0],-1071587404],[[9,1],5630297696],[[9,0],3246575384],[[8,1],20236250862],[[8,0],-42760087572],[[7,1],-42419759142],[[7,0],269276414742],[[6,1],-42401656992],[[6,0],-801154731543],[[5,1],149799416346],[[5,0],1243469727525],[[4,1],-125965898922],[[4,0],-1050129947283],[[3,1],4295131872],[[3,0],436017139578],[[2,1],62927374032],[[2,0],-8174613477],[[1,1],-39279446920],[[1,0],-58571487925],[[0,1],7356606488],[[0,0],11009952071]]},{"name":"test_5_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],51997419120],[[20,1],647753230780],[[20,0],970258351607],[[19,2],-831958705920],[[19,1],-8108807485420],[[19,0],-7759323823730],[[18,2],304750119216],[[18,1],7711165952326],[[18,0],54388695104933],[[17,2],30682998375120],[[17,1],88102440104244],[[17,0],-407446352273544],[[16,2],-585018831204],[[16,1],-47706125709264],[[16,0],1707681812195418],[[15,2],-271661189825736],[[15,1],-606761048044236],[[15,0],-3339992286996702],[[14,2],185593964137380],[[14,1],-642337166204238],[[14,0],2430410270532303],[[13,2],1020379514463792],[[13,1],6785502885000084],[[13,0],-6223658936690136],[[12,2],-1643559634163304],[[12,1],-5642353082948574],[[12,0],47297552255038803],[[11,2],-740589000740616],[[11,1],-21546251133517048],[[11,0],-145499245407738866],[[10,2],4064615823169380],[[10,1],56820733110173662],[[10,0],239077654540269632],[[9,2],-3750600771934320],[[9,1],-54832966469626300],[[9,0],-230215910362872290],[[8,2],-41743293047532],[[8,1],13730989892699850],[[8,0],122646555944885622],[[7,2],2713800129416352],[[7,1],20209749909237444],[[7,0],-19683419488653396],[[6,2],-2123228858840928],[[6,1],-22140374585395548],[[6,0],-16619420487568164],[[5,2],364869722644416],[[5,1],9167163211761144],[[5,0],11053624694178558],[[4,2],441031378298400],[[4,1],-909889814112702],[[4,0],-2160004825757883],[[3,2],-342870797203200],[[3,1],-689604213301320],[[3,0],-285174283385490],[[2,2],110808512125248],[[2,1],302649240065200],[[2,0],206627234846957],[[1,2],-17561106845184],[[1,1],-49979147693104],[[1,0],-35578869457532],[[0,2],1098444277056],[[0,1],3072670855912],[[0,0],2150749501907]]},{"name":"test_6_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-1500781230],[[10,0],3021597319],[[9,1],12482763930],[[9,0],-20086844375],[[8,1],38960152335],[[8,0],-131550790575],[[7,1],-101852867610],[[7,0],923050835340],[[6,1],-45328169835],[[6,0],-2427897556260],[[5,1],350105525640],[[5,0],3492920137836],[[4,1],-424655440560],[[4,0],-2950677623160],[[3,1],97867420560],[[3,0],1326338315520],[[2,1],183149153460],[[2,0],-75538640550],[[1,1],-138410672400],[[1,0],-170697292220],[[0,1],27682134480],[[0,0],34139458444]]},{"name":"test_6_l2","positive_content":162000000,"factors":[],"reduced":[[[8,1],-35297340],[[8,0],207037538],[[7,1],247081380],[[7,0],-934042172],[[6,1],1288352910],[[6,0],-12990382930],[[5,1],-1023622860],[[5,0],48064357492],[[4,1],-4112140110],[[4,0],-73702084303],[[3,1],4165086120],[[3,0],57171071212],[[2,1],917730840],[[2,0],-15002331310],[[1,1],-1976651040],[[1,0],-3475450652],[[0,1],494162760],[[0,0],868862663]]},{"name":"test_6_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],5605530960],[[20,1],-10553940104],[[20,0],5427565859],[[19,2],-121895132160],[[19,1],275559379568],[[19,0],-158455814558],[[18,2],565981243680],[[18,1],-1852985704364],[[18,0],1299809886089],[[17,2],2835748008720],[[17,1],-8091389600796],[[17,0],5099529536886],[[16,2],-19002241045980],[[16,1],137491436782344],[[16,0],-129901643255379],[[15,2],-18262882944360],[[15,1],-372584017612164],[[15,0],547560566876100],[[14,2],189183508574400],[[14,1],-869593889797284],[[14,0],1090800773408694],[[13,2],-103248355080960],[[13,1],5506639032255240],[[13,0],-17104965380194620],[[12,2],-756615357487980],[[12,1],-6451333643823888],[[12,0],68739577685442183],[[11,2],1345846841015640],[[11,1],-11042763145395184],[[11,0],-154113024701778566],[[10,2],360826932759960],[[10,1],41432137082821744],[[10,0],217597902597337139],[[9,2],-3461333713753440],[[9,1],-52545555889432216],[[9,0],-197060581114366634],[[8,2],3863149343247600],[[8,1],29423743362007800],[[8,0],108083373843242235],[[7,2],-424592734466880],[[7,1],3686137692135528],[[7,0],-26333784199905348],[[6,2],-2671578565669440],[[6,1],-18917627718008856],[[6,0],-7087126233002874],[[5,2],2321013023677440],[[5,1],14635882369704192],[[5,0],8449237719075180],[[4,2],-389595868799040],[[4,1],-5176236183581616],[[4,0],-3150661497052899],[[3,2],-515097517253760],[[3,1],190569128201376],[[3,0],348890559819114],[[2,2],362902117549440],[[2,1],529179578722336],[[2,0],178093897800689],[[1,2],-96527071603200],[[1,1],-173795976726400],[[1,0],-68481952281590],[[0,2],9652707160320],[[0,1],17379597672640],[[0,0],6848195228159]]},{"name":"test_7_l1","positive_content":90000000,"factors":[],"reduced":[[[14,1],11210422982958276249533880],[[14,0],16690054647981032221733785],[[13,2],-23380896356006144250956880],[[13,1],-193213428827172235819658613],[[13,0],-147160566094807550811522048],[[12,3],15674075027755054493247720],[[12,2],294558222453600526183289502],[[12,1],519463885576864098104180926],[[12,0],-1275536293554960651064625178],[[11,4],-3632189685990899375442000],[[11,3],-152109139130808095920889122],[[11,2],-98281313307071995188000471],[[11,1],3174466141287307513548878888],[[11,0],13777105615668233539009295874],[[10,5],270543265423771764675000],[[10,4],28715327905491974544091217],[[10,3],-298255528659186196562930238],[[10,2],-3839712524161294661555606557],[[10,1],-22571862974679581590416204639],[[10,0],-54467479296522094199851343840],[[9,5],-1758531225254516470387500],[[9,4],115734498383325422856526415],[[9,3],1836303339112771637073692500],[[9,2],11391389728530244724525951105],[[9,1],67194087346998249516350937665],[[9,0],127243425550427007294713266265],[[8,5],-10957002249662756469337500],[[8,4],-249034641758896308180441495],[[8,3],-981746182327139282884455090],[[8,2],-19077800055974249417156721165],[[8,1],-130937449265033980607944298172],[[8,0],-202414462957162605385971708657],[[7,5],3855241532288747646618750],[[7,4],-364751425204139803202444760],[[7,3],-1717274737591650312210430050],[[7,2],34565543378828465590523579448],[[7,1],188119629119400801107050772484],[[7,0],233870674175418161583554862153],[[6,5],40378582364497935877743750],[[6,4],684540786712823721204380640],[[6,3],-2656449405416349919047394218],[[6,2],-58596369924304581045951725244],[[6,1],-200515471467594877927387233123],[[6,0],-202420466399612334324368367354],[[5,5],-20087837457715053527118750],[[5,4],438216262303881788771026308],[[5,3],10854917966940424062648693888],[[5,2],63495716712264531840350488767],[[5,1],152669759375898699513359408619],[[5,0],132986747891376953035321934980],[[4,5],-38755322771955305289693750],[[4,4],-1130704273752601453853679360],[[4,3],-9809888798287420495730260980],[[4,2],-37824330235414280139174842445],[[4,1],-79112641073340351671166624990],[[4,0],-66321651347287625889200647110],[[3,5],27595413073224719996850000],[[3,4],411717414943391339959143240],[[3,3],2291468859023830875672834600],[[3,2],9457058203448985206547703140],[[3,1],26053850829113403942776706262],[[3,0],24643613928377528228270125197],[[2,5],7304668166441837646225000],[[2,4],206288865583000079009506380],[[2,3],1341097540318047434486603720],[[2,2],1287818022709835096814268962],[[2,1],-4796096409989388065588091529],[[2,0],-6561876272999415928844683038],[[1,5],-9469014289832011763625000],[[1,4],-163164568261672966723464460],[[1,3],-843737644977003613382304432],[[1,2],-1173977120269231622515902511],[[1,1],457350659921871431947151508],[[1,0],1210858429426152735130557709],[[0,5],1893802857966402352725000],[[0,4],27547848091947334219074092],[[0,3],122359304688918793132569472],[[0,2],143128499436074571349211768],[[0,1],-72859680436194427500068284],[[0,0],-140460510587396358509504770]]},{"name":"test_7_l2","positive_content":54000000,"factors":[],"reduced":[[[12,1],-1868403830493046041588980],[[12,0],1489236966019920761284740],[[11,2],3896816059334357375159480],[[11,1],24877811269916669318441396],[[11,0],-18245564177713681728086714],[[10,3],-2612345837959175748874620],[[10,2],-46000721493387278616129299],[[10,1],-19103727572076694020472316],[[10,0],244112373386345463422319237],[[9,4],605364947665149895907000],[[9,3],25590450281838173786547204],[[9,2],-7332045274701714677181962],[[9,1],-548538681918629724565315238],[[9,0],-1118322957979213410475769692],[[8,5],-45090544237295294112500],[[8,4],-5016136108932463863515619],[[8,3],45036946954246303462217570],[[8,2],630347056475612435880845271],[[8,1],1857104364087219845684130566],[[8,0],2142089605963921924895706271],[[7,5],315633809661067058787500],[[7,4],-17035258299822193221844524],[[7,3],-307029194022468655196327564],[[7,2],-999776843236557005010203292],[[7,1],-1258634991317406466867267166],[[7,0],-1245385759709214383686805392],[[6,5],1645804864661278235106250],[[6,4],46023656228736919721289060],[[6,3],74844789370977656692753526],[[6,2],-1245330459152880383150554728],[[6,1],-3392504189781186930032609908],[[6,0],-1693169984215124848407697424],[[5,5],-1307625782881563529262500],[[5,4],47701550702625937491226404],[[5,3],977246747135686175714594350],[[5,2],4499176536059795633208638868],[[5,1],6966291460766022918713417260],[[5,0],2986671563124851908651589882],[[4,5],-5253048403644901764106250],[[4,4],-160131435568429465530341136],[[4,3],-1287015287406631997556023080],[[4,2],-3723319121045057797562618361],[[4,1],-3985063248325191769447112296],[[4,0],-953497185165943028422931786],[[3,5],5320684220000844705275000],[[3,4],75064299130102532334671904],[[3,3],237908508866713155142611724],[[3,2],-63589866967812000660934968],[[3,1],-1159119748280162209736296114],[[3,0],-1230309151160338817772136468],[[2,5],1172354150169677646925000],[[2,4],52513070718703115922853560],[[2,3],508596666026208603601607864],[[2,2],1688492765192425363393892348],[[2,1],2406472475927055717837906832],[[2,0],1297228127192080668858985178],[[1,5],-2525070477288536470300000],[[1,4],-50372734615243697081109024],[[1,3],-332428834919035617733406930],[[1,2],-876808072384442766660281444],[[1,1],-1041371725777467753608077648],[[1,0],-476313292954318906669940338],[[0,5],631267619322134117575000],[[0,4],10474406336982899634602756],[[0,3],59620021184508032718909836],[[0,2],140139194081963822465107129],[[0,1],151463324321845258480177998],[[0,0],63655434103581042801369525]]},{"name":"test_7_value","positive_content":843750000000,"factors":[],"reduced":[[[24,2],133202018984666928657947616],[[24,1],815381405802566271650111984],[[24,0],1101666464091921645332802761],[[23,3],-268871103509084447004726528],[[23,2],-4626593351797515054476517544],[[23,1],-17582299666041450489573941630],[[23,0],-14299172257387713266083554740],[[22,4],175381863020767063608198432],[[22,3],6176121777775375229212327040],[[22,2],43223536411846846261312745616],[[22,1],47133349612685151406836533400],[[22,0],-59940000278622507936207089486],[[21,5],-40168932054688550667731136],[[21,4],-3057360533287538842719250160],[[21,3],-28589834923865571666926244554],[[21,2],36845007964010617950589766760],[[21,1],1083189854032346908279776930724],[[21,0],1435976243609755082999560445840],[[20,6],2976264843443641843264800],[[20,5],586849918611604715708656840],[[20,4],3592672301448361265600774541],[[20,3],-176010279079373653575894047990],[[20,2],-2131065210014718822983484437313],[[20,1],-7330050470962631183502094612614],[[20,0],-3413290667883336765898696971640],[[19,6],-37880679939842485963936800],[[19,5],748854470638356094245350288],[[19,4],117978615362621393625896467446],[[19,3],1343107635719174003724730447846],[[19,2],7396957386587223933401899329314],[[19,1],2593220806135109597640732817288],[[19,0],-29108761098537176219953526778354],[[18,6],-125259509424731260021646400],[[18,5],-24803703829660673629057387220],[[18,4],-179363556304988160156067528133],[[18,3],-1253170703607411973259143226230],[[18,2],16112919756604378042853260343125],[[18,1],110683479577581399632316409939306],[[18,0],197173233633357469024660787347657],[[17,6],1608004179740648940907730400],[[17,5],-32553308787352082237737854660],[[17,4],-799875869502214896500519563914],[[17,3],-16216100569788039043948707060630],[[17,2],-137943852707081801008732373971386],[[17,1],-373666368234477940261781906569422],[[17,0],-490066169190085286378184365641602],[[16,6],5710823869921780422190890600],[[16,5],196993692274645022979565739064],[[16,4],3304619298967699857579894091251],[[16,3],54991065454968571183943992382958],[[16,2],184550561211227611956698187336423],[[16,1],272192042812711035704540986911678],[[16,0],552906433388279898974792194655289],[[15,6],-7827458236378446040473310200],[[15,5],90026103287642467077953713500],[[15,4],-3550564687867610549814526414740],[[15,3],13953774674968081014294741305628],[[15,2],447005290374993488139686672721588],[[15,1],704082270264957378119586272868802],[[15,0],-481495107300953725738719201518684],[[14,6],-37532397690526279142890702800],[[14,5],-570889600710414304821507955308],[[14,4],-14800002349179922614634295923974],[[14,3],-348085618129928701628672911433748],[[14,2],-1392850868507735376995823839688494],[[14,1],-342715819935103213456847201642116],[[14,0],2212958387147560700481309167870228],[[13,6],22225330041894976360897008000],[[13,5],406819205082624442737830168928],[[13,4],54079092586601195237208757921980],[[13,3],484561172165259890455699425671374],[[13,2],-241170216822779228984476719725916],[[13,1],-5984756506866129418666342695986268],[[13,0],-7757385835903097692817190881244496],[[12,6],115351483076867951754144843600],[[12,5],-884743113474448875382798769352],[[12,4],-32064458292763833929289005834041],[[12,3],557168096856575493668963358698918],[[12,2],6333534709992441671242502581161927],[[12,1],17375136240041809972726542882178406],[[12,0],14491765048146700793151147781349218],[[11,6],-56920910275659254076410959800],[[11,5],617923045185574194292308400544],[[11,4],-132846537536125656497777436023226],[[11,3],-2419225338462496150480146719653678],[[11,2],-12174296187113558896569009172078482],[[11,1],-23570486790974903785834586125215168],[[11,0],-16002459754632193244341531980755150],[[10,6],-207162369355923774897226995600],[[10,5],5186109169645104531688728979144],[[10,4],300911634436778484391246991102655],[[10,3],2983840732499466458118683804572850],[[10,2],10828631705727768819506598880088137],[[10,1],17114460581733362333323846455239006],[[10,0],10270240067874514854068382367946031],[[9,6],127958860724437416769783045200],[[9,5],-11712084282092732030647124269264],[[9,4],-243816130478109350619771723065050],[[9,3],-1398511932252127795822866218327774],[[9,2],-3471758931575305977447280298457262],[[9,1],-4511018306882659492936226628617374],[[9,0],-2727666627393411996208446236258578],[[8,6],231764707944431361874308083400],[[8,5],8458552789981001190577286405880],[[8,4],20149031818637358273646773945795],[[8,3],-485639115663795764428883946152694],[[8,2],-2203565012227041819980025876308925],[[8,1],-2951391320757624463596558447898242],[[8,0],-1041994090658278099056335652525663],[[7,6],-243712412891547847657716499200],[[7,5],1465883818494012222328970282928],[[7,4],116796129881807726181075653984268],[[7,3],979713902636559823102636086962100],[[7,2],2769002536708663067483969907880056],[[7,1],3104011460975036725675273120044306],[[7,0],1079107026151061873571406114373268],[[6,6],-47443445668131848366325523200],[[6,5],-6342707582171847943423226277168],[[6,4],-95524678984690356053137593205362],[[6,3],-502124913555007472890712500044276],[[6,2],-1102350555143894996228109064000320],[[6,1],-1000951215024674776037273689383232],[[6,0],-231547935929524411208868693421528],[[5,6],158390285119025153401949068800],[[5,5],3990095505491029449623640625344],[[5,4],29660512475932397082048074470524],[[5,3],81286406843927391294430367809002],[[5,2],86941138785066370057058896714484],[[5,1],-18966471005608364549656681153136],[[5,0],-91388396304516886601947020656252],[[4,6],-57851828809952748869231697600],[[4,5],-509243614168357618018283578056],[[4,4],2398788036312664330119214325445],[[4,3],29048853160892638142394460936814],[[4,2],76906671479372070443506163670441],[[4,1],100223589539560912553386436476590],[[4,0],64635222140321442995721175111672],[[3,6],-19820345006220153251546793600],[[3,5],-647927591776408639225851733728],[[3,4],-5811219743428050949096211737646],[[3,3],-19078862901400727672559963051506],[[3,2],-27791632653578080974403618940346],[[3,1],-25015491650463163378210050657980],[[3,0],-15137594185242200876444251376002],[[2,6],20674944351220220735146502400],[[2,5],398358320435559873989260699840],[[2,4],2431394374613425926782422030941],[[2,3],5219172092740105948912536352150],[[2,2],4035382348745000074275492682737],[[2,1],1718390688318890662135593883782],[[2,0],1598862063941357150342407557557],[[1,6],-5833479093149538012799008000],[[1,5],-95869267058352258715869774016],[[1,4],-499239311862153113294187239070],[[1,3],-859768159731032276130644085770],[[1,2],-360814736945539288649757776170],[[1,1],89582191658903895394175411182],[[1,0],-90329984532049701774919425138],[[0,6],583347909314953801279900800],[[0,5],8799615637563330278499447136],[[0,4],42304190310460047875828544259],[[0,3],67406007276155852447079261974],[[0,2],25787905999627574614863144445],[[0,1],-6054849539769591683003264126],[[0,0],6775014843500646850991400694]]},{"name":"test_8_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-974687220],[[8,0],3202985876],[[7,1],6822810540],[[7,0],-15736005164],[[6,1],35576083530],[[6,0],-166261606690],[[5,1],-28265929380],[[5,0],714684229444],[[4,1],-113551061130],[[4,0],-1212586257811],[[3,1],115013091960],[[3,0],966153532204],[[2,1],25341867720],[[2,0],-221818778230],[[1,1],-54582484320],[[1,0],-85913485004],[[0,1],13645621080],[[0,0],21478371251]]},{"name":"test_8_l2","positive_content":270000000,"factors":[],"reduced":[[[10,1],-7298049096],[[10,0],-27825419440],[[9,1],58384392768],[[9,0],117232949912],[[8,1],210918460896],[[8,0],-304510507611],[[7,1],-447404303736],[[7,0],1738541690436],[[6,1],-478928754486],[[6,0],-6258002155974],[[5,1],1584546877368],[[5,0],10607032993758],[[4,1],-1180990053126],[[4,0],-9004269055194],[[3,1],-82309508424],[[3,0],3441790140924],[[2,1],624587110056],[[2,0],119435395224],[[1,1],-347115983760],[[1,0],-511438296460],[[0,1],61235824104],[[0,0],90737615735]]},{"name":"test_8_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],249197092416],[[20,1],3899637386372],[[20,0],12678930220255],[[19,2],-3987153478656],[[19,1],-49200103468340],[[19,0],-115090390043434],[[18,2],1411472399616],[[18,1],37189565319338],[[18,0],393319329835771],[[17,2],147783542663808],[[17,1],712590013119180],[[17,0],-1139212448773338],[[16,2],-2318605314624],[[16,1],-679124106304824],[[16,0],5129852700723033],[[15,2],-1330939560316608],[[15,1],-5264542279246884],[[15,0],-14743414021323234],[[14,2],860638911213024],[[14,1],2779385720516454],[[14,0],15710658522537777],[[13,2],5139362956494528],[[13,1],36728355994421388],[[13,0],-18119489984772756],[[12,2],-7780912055879364],[[12,1],-50207122391767206],[[12,0],173750679956671350],[[11,2],-4602617410838400],[[11,1],-88886742514893824],[[11,0],-633587003035619296],[[10,2],19905702211943928],[[10,1],290499994646123366],[[10,0],1117944221107398469],[[9,2],-16062436667982816],[[9,1],-282599410934611172],[[9,0],-1087213650437347162],[[8,2],-2449733227295940],[[8,1],56541876624382422],[[8,0],543989689256919993],[[7,2],12874470495120864],[[7,1],114463139838385920],[[7,0],-48268050247759164],[[6,2],-8564031609687936],[[6,1],-108124963943026200],[[6,0],-94463105575130454],[[5,2],857072579561280],[[5,1],37645249692518724],[[5,0],48062492780668566],[[4,2],2027163986916768],[[4,1],-1232301034758702],[[4,0],-6111372366087486],[[3,2],-1378901368397952],[[3,1],-3380924988656376],[[3,0],-1939672606739412],[[2,2],424054222623360],[[2,1],1178309389278368],[[2,0],818924732269882],[[1,2],-66235349488896],[[1,1],-176189617145024],[[1,0],-119051830665010],[[0,2],4224988716480],[[0,1],10583201869352],[[0,0],6753118487905]]},{"name":"test_9_l1","positive_content":675000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-2966230735858100],[[8,0],5597335418298809],[[7,1],20763615151006700],[[7,0],-31288033880769536],[[6,1],108267421858820650],[[6,0],-270119913742764232],[[5,1],-86020691339884900],[[5,0],1409295931227572572],[[4,1],-345565880727468650],[[4,0],-2659633893849410692],[[3,1],350015226831255800],[[3,0],2174583461078962372],[[2,1],77121999132310600],[[2,0],-439195065686675932],[[1,1],-166108921208053600],[[1,0],-244856646862552736],[[0,1],41527230302013400],[[0,0],61214161715638184]]},{"name":"test_9_l2","positive_content":675000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-2407765825733100],[[8,0],4170318945147445],[[7,1],16854360780131700],[[7,0],-23904573257789080],[[6,1],87883452639258150],[[6,0],-187768379428913372],[[5,1],-69825208946259900],[[5,0],1044252505934963396],[[4,1],-280504718697906150],[[4,0],-2025076826193734858],[[3,1],284116367436505800],[[3,0],1665456088974103196],[[2,1],62601911469060600],[[2,0],-325011031495700072],[[1,1],-134834886241053600],[[1,0],-197263712710572280],[[0,1],33708721560263400],[[0,0],49315928177643070]]},{"name":"test_9_value","positive_content":2109375000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],222806254866518448],[[20,1],2820261479398952],[[20,0],863203466893021723],[[19,2],-3564900077864295168],[[19,1],1300174129966924312],[[19,0],-8623573884492020374],[[18,2],1559643784065629136],[[18,1],-29193728561747110060],[[18,0],-44253501975501302471],[[17,2],127667984038515070704],[[17,1],102713638795828946040],[[17,0],605846354940041004906],[[16,2],-4846036043346776244],[[16,1],1643964877781345614416],[[16,0],-905990081956869828237],[[15,2],-1016330731573623900552],[[15,1],-11344551204799806669168],[[15,0],-2698615664414317140096],[[14,2],940298097100424480172],[[14,1],-5430377417313926232312],[[14,0],23161600569225210111960],[[13,2],3180002272582384549080],[[13,1],124637971741084991390640],[[13,0],-238101842812414710368400],[[12,2],-7339906454067717232464],[[12,1],-174714559674624918496428],[[12,0],1224327930726357685548312],[[11,2],1595626994226571865352],[[11,1],-249729064143679866362192],[[11,0],-3278306107603735739386000],[[10,2],14172538767368088588444],[[10,1],918286724663727977279552],[[10,0],5058692382869126073935848],[[9,2],-23252840579761898047848],[[9,1],-945536815419134840887136],[[9,0],-4598355625697556752085136],[[8,2],12803394331213332725484],[[8,1],241677786267449116144752],[[8,0],2243669747209843727434344],[[7,2],6672156108232761443808],[[7,1],323174382457442524753920],[[7,0],-271504407708112382094048],[[6,2],-15358926372968582694432],[[6,1],-337165599492051526834368],[[6,0],-289329684121725040896960],[[5,2],9325778603692996159488],[[5,1],139479977956942145626752],[[5,0],159075128578945530041664],[[4,2],-370303995588153660576],[[4,1],-23767036372478098304400],[[4,0],-31799676023709296655984],[[3,2],-2769927360500557345536],[[3,1],-4430389268975181804096],[[3,0],-305622221109261509568],[[2,2],1690653861927141983424],[[2,1],4195169145563911418624],[[2,0],2540078530022077359472],[[1,2],-436700259538376158080],[[1,1],-1169338001442105998720],[[1,0],-791406475406646832480],[[0,2],43670025953837615808],[[0,1],116933800144210599872],[[0,0],79140647540664683248]]},{"name":"test_10_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4991393792],[[10,0],9797627481],[[9,1],43688084476],[[9,0],-67719252921],[[8,1],112199249952],[[8,0],-342208633107],[[7,1],-402826093962],[[7,0],2814726961092],[[6,1],-8481897222],[[6,0],-7794696031248],[[5,1],1354463161506],[[5,0],11458364780100],[[4,1],-1921706661462],[[4,0],-9761463160428],[[3,1],525328117392],[[3,0],4331947317888],[[2,1],787242403512],[[2,0],-131483583552],[[1,1],-612382955240],[[1,0],-634335497280],[[0,1],122476591048],[[0,0],126867099456]]},{"name":"test_10_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1252311380],[[8,0],3530566841],[[7,1],8766179660],[[7,0],-17879201504],[[6,1],45709365370],[[6,0],-191185519300],[[5,1],-36317030020],[[5,0],842765140864],[[4,1],-145894275770],[[4,0],-1455960413356],[[3,1],147772742840],[[3,0],1165861476904],[[2,1],32560095880],[[2,0],-262567267960],[[1,1],-70129437280],[[1,0],-108045620864],[[0,1],17532359320],[[0,0],27011405216]]},{"name":"test_10_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],25775593776],[[20,1],76580184744],[[20,0],189381144058],[[19,2],-547016467248],[[19,1],-353567282868],[[19,0],-2016785475664],[[18,2],2469390254784],[[18,1],-13854633260976],[[18,0],-5954563260038],[[17,2],11797779368016],[[17,1],74374464645846],[[17,0],118435564797018],[[16,2],-79033267516644],[[16,1],578503293898536],[[16,0],-357503500990797],[[15,2],-34303605870996],[[15,1],-3739076508640734],[[15,0],461464966635378],[[14,2],800354626153200],[[14,1],-1284050522126772],[[14,0],3854761845593667],[[13,2],-899425442737008],[[13,1],37250888236333848],[[13,0],-60768871098507150],[[12,2],-2971658186932464],[[12,1],-57283107260621130],[[12,0],311941335391902924],[[11,2],7739715762615852],[[11,1],-59916315145389084],[[11,0],-821743310502386968],[[10,2],-961203268409472],[[10,1],272491719708805398],[[10,0],1261096848382961785],[[9,2],-17569082095902072],[[9,1],-329971648076154216],[[9,0],-1155947468018523322],[[8,2],23778798400500660],[[8,1],150551419151370870],[[8,0],582664909621048035],[[7,2],-5096882364525504],[[7,1],55018931533138188],[[7,0],-85551134935855704],[[6,2],-14861545041419712],[[6,1],-117932798983610556],[[6,0],-71864219916540552],[[5,2],14203644885128448],[[5,1],75257637395564016],[[5,0],47234366537088768],[[4,2],-2744769605707872],[[4,1],-22821730361121726],[[4,0],-12253339950380052],[[3,2],-2960692000959168],[[3,1],-291675458917224],[[3,0],469441920068952],[[2,2],2163856234966272],[[2,1],2824749460195056],[[2,0],931949334315592],[[1,2],-579439091710080],[[1,1],-881791918696080],[[1,0],-310771436102080],[[0,2],57943909171008],[[0,1],88179191869608],[[0,0],31077143610208]]},{"name":"test_11_l1","positive_content":90000000,"factors":[],"reduced":[[[12,1],27829261562364863502351480],[[12,0],163602534766630339807522573],[[11,2],-30054083725032007408519680],[[11,1],-415962268375042502662314995],[[11,0],-1136409169967914839460540597],[[10,3],8114192560653035442462720],[[10,2],274590587997959174531405676],[[10,1],321313835067037327600419137],[[10,0],-1245992724672293768454676348],[[9,3],-52742251644244730376007680],[[9,2],782900199837146194288242660],[[9,1],5185311121319872024325370655],[[9,0],20936122501165971401712673285],[[8,3],-328624798706447935419740160],[[8,2],-2703388281084459898902228780],[[8,1],-18036942605685255210485750610],[[8,0],-64446476741366851114144298745],[[7,3],115627243989305755055093760],[[7,2],362809729646802735032755800],[[7,1],37070652441399565544681018325],[[7,0],110894712462689429663837682282],[[6,3],1211043239677465539787560960],[[6,2],-940032171812949898992210180],[[6,1],-61669728078466768502536018005],[[6,0],-126619946541809667955329136728],[[5,3],-602478797628487881602856960],[[5,2],11091061515374936410743177084],[[5,1],71817441195710255791203775533],[[5,0],100851553229485371172325882208],[[4,3],-1162358084313547327132784640],[[4,2],-14552477809005972995426062980],[[4,1],-50223664617814484357410901370],[[4,0],-56764571134216771380364765530],[[3,3],827647641186609615131197440],[[3,2],5915797088670656816326107480],[[3,1],18397930988182538596131164595],[[3,0],22238799092869504946192689150],[[2,3],219083199137631956946493440],[[2,2],844960401289918509691992660],[[2,1],-1732735100349635771420657495],[[2,0],-5595723510267250095656556892],[[1,3],-283996739622856240486195200],[[1,2],-1193633124892176388181530140],[[1,1],-826666069472161045981355425],[[1,0],852067989573062730009073088],[[0,3],56799347924571248097239040],[[0,2],196650907763390467264378476],[[0,1],103006430666630234613193042],[[0,0],-126078710073043579239220658]]},{"name":"test_11_l2","positive_content":54000000,"factors":[],"reduced":[[[10,1],-4638210260394143917058580],[[10,0],-10425691122671722846597216],[[9,2],5009013954172001234753280],[[9,1],53837737434686268477524650],[[9,0],50839692752665369523743848],[[8,3],-1352365426775505907077120],[[8,2],-43562741965017012792962512],[[8,1],50375872711648962428492396],[[8,0],231786880137063498500797405],[[7,3],9466557987428541349539840],[[7,2],-136412946096162483844181312],[[7,1],-764939657343904971036178544],[[7,0],-893717619493852417859898628],[[6,3],49361338077305965608314880],[[6,2],435305328789436233462466400],[[6,1],596081114121504235228704740],[[6,0],102750477451429327522399777],[[5,3],-39218597376489671305236480],[[5,2],350712810301399743405050752],[[5,1],2169453600202310783565776194],[[5,0],2440364414800694624267872526],[[4,3],-157550572219346438174484480],[[4,2],-1475621517954021695422502128],[[4,1],-3729972267063088565622042976],[[4,0],-2993522971005896864872913960],[[3,3],159579120359509697035100160],[[3,2],793093137981283146471146752],[[3,1],1195907070836078890940123524],[[3,0],710975532846754350845384408],[[2,3],35161501096163153584005120],[[2,2],435802837937211211883656160],[[2,1],1163672802932086534538190980],[[2,0],803829481668679600200658243],[[1,3],-75732463899428330796318720],[[1,2],-467046672587120190654302912],[[1,1],-899634721116270886155087074],[[1,0],-534782546483986727021006270],[[0,3],18933115974857082699079680],[[0,2],99230119307178043341939248],[[0,1],168633959281570213049432766],[[0,0],91786608268914324269932186]]},{"name":"test_11_value","positive_content":843750000000,"factors":[],"reduced":[[[22,2],359537824109441683800960480],[[22,1],4247227729348195383620859560],[[22,0],11789651165361118880071408061],[[21,3],-387319086794926759460219136],[[21,2],-10036984587020963342209564872],[[21,1],-71792367853283792938603997478],[[21,0],-135078649670584426925516977532],[[20,4],104311103880757844520787968],[[20,3],6730427232960790437756345384],[[20,2],59563705007142625927577502830],[[20,1],112347722411397677231726473188],[[20,0],-45376213828035094747501309599],[[19,4],-1376866729908616236403949568],[[19,3],-6127864845718033196819008488],[[19,2],270722733886880664752704886800],[[19,1],2704083540132541595938979837966],[[19,0],5377102840825699193545432889060],[[18,4],-3651486255587334227284353024],[[18,3],-264055712604863040116591961852],[[18,2],-2539068418122248102562460519426],[[18,1],-10412012576852678524360329852948],[[18,0],-15948029126399471656249114821635],[[17,4],56849153201839152151124926464],[[17,3],250285702044220460093612875752],[[17,2],1610486937701601314135331082584],[[17,1],-19132014385499362722060276331926],[[17,0],-34253311978370902128336621313794],[[16,4],170953016275414517507367008256],[[16,3],1927779527578599954686501019936],[[16,2],32924119310574059739951087520596],[[16,1],154016698815321743443160398140456],[[16,0],233607414121187707264114302581184],[[15,4],-303396622630760557664683978752],[[15,3],-6586157562600363543580215909096],[[15,2],-78879564413547026421249024095220],[[15,1],-140295823736704930156236615950652],[[15,0],-359183738564982537033378182817372],[[14,4],-1062180615800065790081214425088],[[14,3],1923343549568276692242427357860],[[14,2],-109598279048321684872141145341194],[[14,1],-528822274521077047270460488940568],[[14,0],211813979827120564042654379610615],[[13,4],881335546662508796629302128640],[[13,3],42832855662087823490759293811448],[[13,2],567880482254784379981930509030960],[[13,1],831049765562128354593212330154994],[[13,0],-1106819762055581030312936650254332],[[12,4],2963975884462974318186541326336],[[12,3],-88347199913791106112507938113116],[[12,2],-275591056328342665373393205211440],[[12,1],2077154461048338657714516469177212],[[12,0],4913126124594025006045357022465867],[[11,4],-1599430120055036832680303874048],[[11,3],-26282019086682278294084850196488],[[11,2],-1583372354533882028873117910959192],[[11,1],-7715830364578317514616975547607374],[[11,0],-9644965068557282537519770052406876],[[10,4],-5256173770532245560238856718336],[[10,3],284001921388979601663487987791108],[[10,2],3263825352704494135875516007674242],[[10,1],10018358580124950973927776592328380],[[10,0],10100213251211797274005410681542299],[[9,4],2267483386363951388422211039232],[[9,3],-354979682786410889429633547480552],[[9,2],-2452032996261296408187088777352192],[[9,1],-5755558722895632588119394280183710],[[9,0],-5397769735133717149651369154606458],[[8,4],7815763124276202811694800779264],[[8,3],119594439360790525071366213434220],[[8,2],149635797421012030715465585826354],[[8,1],-63995231598968843961747960376332],[[8,0],506304495528313097822878930150494],[[7,4],-6858898679626071583566439268352],[[7,3],116474907340436114364086126801232],[[7,2],1025348216397189080101155492176472],[[7,1],2093491233061145839215675710504700],[[7,0],1066270703758949047813859348685780],[[6,4],-2460137199136412039807311429632],[[6,3],-140479167511211023271949035282496],[[6,2],-710964203857957091095356263488188],[[6,1],-1146035458620951631575378733513224],[[6,0],-542210374401275501744685221311395],[[5,4],5380254720574144546286401486848],[[5,3],57752529091703672302786419239904],[[5,2],168882730648533841536420180099312],[[5,1],166890697922252292933188812988610],[[5,0],25893114233722269193365934004064],[[4,4],-1760111638270641924438019424256],[[4,3],-3362857325100873209433320692524],[[4,2],18224296745944562300853688983180],[[4,1],58072270816620373481905114161548],[[4,0],53896599512632766912842279155797],[[3,4],-781511959073871160344283447296],[[3,3],-7599085056038426143320490224240],[[3,2],-20817095005885412170938916893180],[[3,1],-24526294636536704127788330753430],[[3,0],-16915177095221360394448006577684],[[2,4],734258913539222706141722148864],[[2,3],3980884861557727384866044442048],[[2,2],6144263933639085984602554937492],[[2,1],2967673966033565453731955303148],[[2,0],1784116932790884213967693823067],[[1,4],-204449763606285375260744417280],[[1,3],-922352633038286019945616008096],[[1,2],-1090967421504305205033957196112],[[1,1],-153932216007677233537032209842],[[1,0],-57721647963129509285467664350],[[0,4],20444976360628537526074441728],[[0,3],84643809202648037509141305744],[[0,2],92899838974315533409606619528],[[0,1],13167808839860289452851773816],[[0,0],4805201796734030777332093300]]},{"name":"test_12_l1","positive_content":4320000000,"factors":[],"reduced":[[[8,1],-27331984],[[8,0],69006387],[[7,1],191323888],[[7,0],-358021500],[[6,1],997617416],[[6,0],-2922510270],[[5,1],-792627536],[[5,0],14530383420],[[4,1],-3184176136],[[4,0],-26607010323],[[3,1],3225174112],[[3,0],21582035292],[[2,1],710631584],[[2,0],-4480433358],[[1,1],-1530591104],[[1,0],-2325924348],[[0,1],382647776],[[0,0],581481087]]},{"name":"test_12_l2","positive_content":4320000000,"factors":[],"reduced":[[[10,1],-806821556],[[10,0],-3879962514],[[9,1],6454572448],[[9,0],16979347902],[[8,1],23404394106],[[8,0],-30795216996],[[7,1],-50068919346],[[7,0],156870508926],[[6,1],-56112160596],[[6,0],-634010839239],[[5,1],177691242798],[[5,0],1125376938237],[[4,1],-120459652386],[[4,0],-950886532659],[[3,1],-19332035664],[[3,0],343088632794],[[2,1],66795395616],[[2,0],21341280939],[[1,1],-33518642360],[[1,0],-51524941065],[[0,1],5555785144],[[0,0],8685568161]]},{"name":"test_12_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],864125030784],[[20,1],14822631039008],[[20,0],57820697750753],[[19,2],-13826000492544],[[19,1],-187509453322400],[[19,0],-533739084390506],[[18,2],4804552327296],[[18,1],125397251258192],[[18,0],1606147956385607],[[17,2],513808485962112],[[17,1],2992954366611552],[[17,0],-2653024250613714],[[16,2],-7123516742304],[[16,1],-3083646653754816],[[16,0],13266407552914095],[[15,2],-4668781433753664],[[15,1],-23070583687386336],[[15,0],-52131005353833180],[[14,2],2930890705322976],[[14,1],20298902923148592],[[14,0],65072973917371242],[[13,2],18293805286099776],[[13,1],140068900284777888],[[13,0],-30964929458990484],[[12,2],-26774272820888064],[[12,1],-223809724561688304],[[12,0],476069334984936093],[[11,2],-17999552834357952],[[11,1],-291545135106494432],[[11,0],-2064735464368913966],[[10,2],69642860686550112],[[10,1],1073056551961161584],[[10,0],3855209845087886369],[[9,2],-51763204702421184],[[9,1],-1040955577397930720],[[9,0],-3783929986853887406],[[8,2],-12408368624914464],[[8,1],174018423566084880],[[8,0],1816768436277925749],[[7,2],43512520617573120],[[7,1],446300452525125120],[[7,0],-67837244102634180],[[6,2],-26413414510890240],[[6,1],-386794371846872256],[[6,0],-366392373429277374],[[5,2],1834587004879872],[[5,1],119154400253367168],[[5,0],159606412901308020],[[4,2],6443093217261312],[[4,1],2473617332900400],[[4,0],-12567122714266617],[[3,2],-4286274726279168],[[3,1],-12329003336578368],[[3,0],-8230643858017554],[[2,2],1378885903965696],[[2,1],3800102664963584],[[2,0],2649806341129655],[[1,2],-239260685325312],[[1,1],-566786800151936],[[1,0],-350857236378602],[[0,2],18051369917952],[[0,1],38515670406080],[[0,0],21154231145153]]},{"name":"test_13_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-1443781280],[[10,0],3345745361],[[9,1],12131322880],[[9,0],-21641143285],[[8,1],36499185360],[[8,0],-106876090305],[[7,1],-101602847760],[[7,0],829990335570],[[6,1],-35572587360],[[6,0],-2239479727275],[[5,1],347540909040],[[5,0],3253198810869],[[4,1],-437289930960],[[4,0],-2755283457675],[[3,1],105434808960],[[3,0],1227896070450],[[2,1],186250959360],[[2,0],-51611404905],[[1,1],-141739774400],[[1,0],-170241741805],[[0,1],28347954880],[[0,0],34048348361]]},{"name":"test_13_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-193690880],[[8,0],1080310259],[[7,1],1355836160],[[7,0],-4902313676],[[6,1],7069717120],[[6,0],-54457591330],[[5,1],-5617035520],[[5,0],212489867056],[[4,1],-22564987520],[[4,0],-335958061879],[[3,1],22855523840],[[3,0],262462114096],[[2,1],5035962880],[[2,0],-65497971490],[[1,1],-10846689280],[[1,0],-18848057036],[[0,1],2711672320],[[0,0],4712014259]]},{"name":"test_13_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],14930733408],[[20,1],-15676769248],[[20,0],38810981401],[[19,2],-328898243328],[[19,1],624282575464],[[19,0],-676033787746],[[18,2],1586456504736],[[18,1],-6241254850216],[[18,0],3408643128115],[[17,2],7345875508704],[[17,1],-8453461620084],[[17,0],19341624209190],[[16,2],-53039384475624],[[16,1],375476305698672],[[16,0],-353026655700063],[[15,2],-41731107715152],[[15,1],-1292435027592468],[[15,0],1557994152267600],[[14,2],525574833768792],[[14,1],-2037500341297908],[[14,0],1765724934871896],[[13,2],-355658649253200],[[13,1],16702489583438100],[[13,0],-42866103168689460],[[12,2],-2060014506728544],[[12,1],-21406596627820380],[[12,0],186795114162677349],[[11,2],3992857526595792],[[11,1],-31365352701959828],[[11,0],-437717204690492794],[[10,2],665910181671864],[[10,1],124478829014838500],[[10,0],631913796693940615],[[9,2],-9919276777063248],[[9,1],-156226107423619460],[[9,0],-573556439291193142],[[8,2],11600754253392024],[[8,1],83314773672747852],[[8,0],306849147810772479],[[7,2],-1591747831743552],[[7,1],15003156740087292],[[7,0],-66196108002954480],[[6,2],-7814606068395072],[[6,1],-56353784150041332],[[6,0],-25672495885765626],[[5,2],6953143618879488],[[5,1],41562967484637984],[[5,0],24782021626470180],[[4,2],-1213215569153856],[[4,1],-14141283200415084],[[4,0],-8470532875824285],[[3,2],-1518327010238976],[[3,1],292879174189728],[[3,0],797923754138418],[[2,2],1079683225805184],[[2,1],1558847661292208],[[2,0],521537138910763],[[1,2],-287677965684480],[[1,1],-502544144765600],[[1,0],-192693263310010],[[0,2],28767796568448],[[0,1],50254414476560],[[0,0],19269326331001]]},{"name":"test_14_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-22462510788],[[10,0],47972425693],[[9,1],199966884084],[[9,0],-327516458609],[[8,1],478047175218],[[8,0],-1652699570313],[[7,1],-1911927415608],[[7,0],13440712355898],[[6,1],181887204402],[[6,0],-37045765170207],[[5,1],6389390772684],[[5,0],54343861893561],[[4,1],-9435997578708],[[4,0],-46249469835327],[[3,1],2673195784128],[[3,0],20540713097562],[[2,1],3818278453608],[[2,0],-666588356193],[[1,1],-2991051599760],[[1,0],-2979059945465],[[0,1],598210319952],[[0,0],595811989093]]},{"name":"test_14_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-450373284],[[8,0],1043653384],[[7,1],3152612988],[[7,0],-5525733388],[[6,1],16438624866],[[6,0],-57626558450],[[5,1],-13060825236],[[5,0],266531334068],[[4,1],-52468487586],[[4,0],-474344390555],[[3,1],53144047512],[[3,0],382727641340],[[2,1],11709705384],[[2,0],-83297835638],[[1,1],-25220903904],[[1,0],-37952609836],[[0,1],6305225976],[[0,0],9488152459]]},{"name":"test_14_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],89480180832],[[20,1],366008339352],[[20,0],791731239145],[[19,2],-1808648769984],[[19,1],-2692923233280],[[19,0],-7970625590026],[[18,2],7144218439296],[[18,1],-48836901398268],[[18,0],-33518729135813],[[17,2],41227898009184],[[17,1],335525043229308],[[17,0],508465849749018],[[16,2],-221170113682632],[[16,1],1784455875968760],[[16,0],-930391422287793],[[15,2],-110056432465440],[[15,1],-13369223195515836],[[15,0],-1572405145752612],[[14,2],2314084213535184],[[14,1],-1898731412764488],[[14,0],16005831031351914],[[13,2],-2889119874153888],[[13,1],125759821763525868],[[13,0],-180505469735229840],[[12,2],-8562109592553192],[[12,1],-200171106348589440],[[12,0],961714356228945177],[[11,2],24381107832039456],[[11,1],-194216134724583780],[[11,0],-2620373706910845346],[[10,2],-4814686168061664],[[10,1],912419960690396616],[[10,0],4092655898182765465],[[9,2],-54524252802645888],[[9,1],-1094183075088094236],[[9,0],-3766425292246439026],[[8,2],76814901444287808],[[8,1],477606005818342704],[[8,0],1872743016261928533],[[7,2],-17931532528885248],[[7,1],201896766223281612],[[7,0],-242473556049667224],[[6,2],-47161554427570176],[[6,1],-389711608837011540],[[6,0],-249571292548493514],[[5,2],45922627895307264],[[5,1],238796452805630400],[[5,0],151626159120100308],[[4,2],-9084818134053504],[[4,1],-69844008989566224],[[4,0],-36039161417107137],[[3,2],-9464823198835200],[[3,1],-1561039203183408],[[3,0],572072952092658],[[2,2],6965664416309760],[[2,1],8882742290134512],[[2,0],2968792841172463],[[1,2],-1867584440279040],[[1,1],-2750303207299200],[[1,0],-957586263952450],[[0,2],186758444027904],[[0,1],275030320729920],[[0,0],95758626395245]]},{"name":"test_15_l1","positive_content":54000000,"factors":[],"reduced":[[[10,1],-233064088212480243920],[[10,0],765897960940103252276],[[9,2],4818804889836803237840],[[9,1],-3770880966568748336246],[[9,0],-3657081773987226861110],[[8,3],-24908256720727643306420],[[8,2],-71459886948254909665011],[[8,1],61822491887661850105312],[[8,0],27498494848615182322118],[[7,3],174357797045093503144940],[[7,2],-87564429377286463082016],[[7,1],-590774490095904166357432],[[7,0],-5838206540690725772792],[[6,3],909151370306558980684330],[[6,2],2154916014384125730291360],[[6,1],488694151403961422548366],[[6,0],-197431638700327742167210],[[5,3],-722339444901101655886180],[[5,2],-1258705917484403283635544],[[5,1],1680548001724105689572558],[[5,0],453471966690360243805186],[[4,3],-2901811907964770445197930],[[4,2],-5135821921226647446914484],[[4,1],-3270930128387583960618932],[[4,0],-455982970598201039892973],[[3,3],2939174293045861910157560],[[3,2],5075496330592765441904736],[[3,1],1883618887465219094542052],[[3,0],214924685400075950616172],[[2,3],647614674738918725966920],[[2,2],822785133976016519684520],[[2,1],155603087045530143683764],[[2,0],-22564226257372055798470],[[1,3],-1394862376360748025159520],[[1,2],-2027343679361712085668336],[[1,1],-488511946279655159729178],[[1,0],-13393844739669763351542],[[0,3],348715594090187006289880],[[0,2],489970102725999210084644],[[0,1],96722122935322774252898],[[0,0],1540970121686381318949]]},{"name":"test_15_l2","positive_content":90000000,"factors":[],"reduced":[[[12,1],-699192264637440731760],[[12,0],-43050298950524939984938],[[11,2],14456414669510409713520],[[11,1],755771098062069500895358],[[11,0],288117502741492029385993],[[10,3],-74724770162182929919260],[[10,2],-2385308112277751304258917],[[10,1],-4462395435752591637238419],[[10,0],-758894258977214674420267],[[9,3],597798161297463439354080],[[9,2],10819474646321625348073765],[[9,1],10583418293594511015084035],[[9,0],838836404134469706887715],[[8,3],2353830260108762292456690],[[8,2],-17887495717042370049643590],[[8,1],-13643410253631012422814375],[[8,0],-1230979816823655750642105],[[7,3],-5940619227893542928581170],[[7,2],29023861353033651121215600],[[7,1],30943320989429474081683770],[[7,0],4196299687747353009633363],[[6,3],-11993325611030360252041230],[[6,2],-123117193550912618006699040],[[6,1],-74509597206308742322358103],[[6,0],-8215631999513134720763808],[[5,3],21856995272438507001383550],[[5,2],236950271309448443404405992],[[5,1],94086047777913625806757149],[[5,0],8720806690648049491068042],[[4,3],10536192592867793118615660],[[4,2],-174473109676565283573211500],[[4,1],-62158643249794316871659715],[[4,0],-5301254295863776891439805],[[3,3],-23762476911574171714324680],[[3,2],39929176534721037074781360],[[3,1],21862834639641822536644440],[[3,0],1643331016219719656265785],[[2,3],1345045862919292738546680],[[2,2],-1904093348631588510974610],[[2,1],-3601781207926635808706495],[[2,0],15469784216189014643182],[[1,3],7323027475893927132087480],[[1,2],5595532854916902249679030],[[1,1],59816942218233666789573],[[1,0],-178480668280919557371262],[[0,3],-2092293564541122037739280],[[0,2],-2025562325701335226033517],[[0,1],-14572161170347352239609],[[0,0],31026569091407445458778]]},{"name":"test_15_value","positive_content":843750000000,"factors":[],"reduced":[[[22,2],10495334311802349822336],[[22,1],748091119932478378441288],[[22,0],16269140482184421039298614],[[21,3],-287966328528349901389824],[[21,2],-13763356047562804009825120],[[21,1],-214991366152860318734094432],[[21,0],-192106465953040853787925950],[[20,4],1855310691228975331267488],[[20,3],74916522743087523196787000],[[20,2],897490609361217537842536812],[[20,1],2233334262455161148398533464],[[20,0],994414334376686195743787379],[[19,4],-29684971059663605300279808],[[19,3],-906722885545694169379499288],[[19,2],-7216292346176440705861121424],[[19,1],-9170289325433477203529546032],[[19,0],-2992491076282464367516121898],[[18,4],7606991386925656364685696],[[18,3],237888705074439799574456876],[[18,2],17682861328071927798529826726],[[18,1],18454750697989580983980846386],[[18,0],6944233939098843474469308021],[[17,4],1143795777849360429129071424],[[17,3],19095136099269273563419192872],[[17,2],1436053590460218721678557498],[[17,1],-37144558903689625632632614950],[[17,0],-17741738264506820268341331870],[[16,4],13448826982541496086799336],[[16,3],-21227604095899335236422680912],[[16,2],33269012937983222737279578522],[[16,1],150550093639831363563357504630],[[16,0],40215786826502305933794312201],[[15,4],-11653448504885533349409371472],[[15,3],-188292891267153649247999932392],[[15,2],-489435330897062423577713613576],[[15,1],-350687525765044752492257939028],[[15,0],-57915572738277884514475686498],[[14,4],4654221662306632986072904752],[[14,3],259372144607339669349187256412],[[14,2],800264268880055292145353391710],[[14,1],233372942349941665902442290582],[[14,0],76994474543407782242735187924],[[13,4],54151550378404159925636070120],[[13,3],987468061307010564880647187224],[[13,2],778885044685562601569284788120],[[13,1],-68422656568589908508307630010],[[13,0],-231961723576496446339523386014],[[12,4],-49931408613393457338713572944],[[12,3],-2052662942871316144198856289660],[[12,2],-1299877001989521719343939929720],[[12,1],1912571498919091881136116296634],[[12,0],650995500340208932732169005137],[[11,4],-104595702002736347356836013248],[[11,3],-1363998679078635770692971551768],[[11,2],-6529849577520616413507167713836],[[11,1],-6324937461166178920565972501744],[[11,0],-1116524116610977731461800736448],[[10,4],161232590207516494072669836144],[[10,3],6900239554390290038789386263740],[[10,2],18130339665717386888250408586272],[[10,1],9207689158377877978223280380032],[[10,0],1190404569710013913742664009399],[[9,4],25391135672662027511037060552],[[9,3],-6197454278330250547233278543072],[[9,2],-17977901458861451704053254633534],[[9,1],-7028675510818651752987764854640],[[9,0],-794066489531561633785664059806],[[8,4],-135655623440568362387240254296],[[8,3],-56789682464477185752614994024],[[8,2],5894416735086088293954621392808],[[8,1],2383399694833484585296665068328],[[8,0],303029890491518988699186198549],[[7,4],22008309954884057199827809728],[[7,3],3337563260763474802088508872412],[[7,2],2795722411213676098742620212324],[[7,1],327252571451925076720060112736],[[7,0],-34458368317354594456603611174],[[6,4],55968402088437454702783951488],[[6,3],-1942728210072279484322083267848],[[6,2],-2761091528001835397200275030888],[[6,1],-579540420696956333234592336594],[[6,0],-23559580066154623594473961530],[[5,4],-9470806524380114966567765952],[[5,3],229103518881845480665115629380],[[5,2],521953585879002364405539337572],[[5,1],171066347375129127373039989222],[[5,0],11215134695824901154348429114],[[4,4],-21763523313045694553502856896],[[4,3],127588140612504908788631823960],[[4,2],149392924078911427022033541000],[[4,1],2622724083978711753565777594],[[4,0],-769569021118047858770393643],[[3,4],6159933996151771304824852224],[[3,3],-44882553976248108404487930288],[[3,2],-69229335484483462140295931032],[[3,1],-15002420332363972501223460096],[[3,0],-986132052742337426363799318],[[2,4],4587453916286935250472324864],[[2,3],12385866954832233620503880768],[[2,2],13363273559406036394974217284],[[2,1],5703298197370281182308773098],[[2,0],429163999316148202200226227],[[1,4],-2581892998280066142263679360],[[1,3],-4925284914821323411737770672],[[1,2],-3484038806308612334592916080],[[1,1],-1248545693326151169619516354],[[1,0],-76217366332709343836026476],[[0,4],363640895480879164928427648],[[0,3],756489619652529909086870048],[[0,2],506034693820921714623017210],[[0,1],119329808962053790563109142],[[0,0],5140516512628209003887013]]},{"name":"test_16_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-3829414266486344],[[10,0],6937178229889263],[[9,1],33280055120403292],[[9,0],-48818874937417887],[[8,1],87980378686760484],[[8,0],-256879645648783509],[[7,1],-302040593750571054],[[7,0],2104812432452063604],[[6,1],-22069592843232174],[[6,0],-5836511541506403036],[[5,1],1018359468257790942],[[5,0],8587245235259147664],[[4,1],-1418624636368593354],[[4,0],-7320474839243418096],[[3,1],381175084536662064],[[3,0],3249584119277760936],[[2,1],584492530640717304],[[2,0],-97883578034103324],[[1,1],-453190867849921880],[[1,0],-476341634523557940],[[0,1],90638173569984376],[[0,0],95268326904711588]]},{"name":"test_16_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-881580329504180],[[8,0],2661582218937361],[[7,1],6171062306529260],[[7,0],-13291069864261984],[[6,1],32177682026902570],[[6,0],-147030190296768140],[[5,1],-25565829555621220],[[5,0],633070069783411064],[[4,1],-102704108387236970],[[4,0],-1078412695147941836],[[3,1],104026478881493240],[[3,0],860517794795489504],[[2,1],22921088567108680],[[2,0],-197280269078506400],[[1,1],-49368498452234080],[[1,0],-76764853588562944],[[0,1],12342124613058520],[[0,0],19191213397140736]]},{"name":"test_16_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],36669653153946528],[[20,1],77245381862400424],[[20,0],206286188991412273],[[19,2],-798958493925860256],[[19,1],-72451169272783600],[[19,0],-2330602576878948394],[[18,2],3843013618653981504],[[18,1],-19462211783085411812],[[18,0],-5617028333877432017],[[17,2],16691505377668619616],[[17,1],86409849346413088092],[[17,0],138624166796930192742],[[16,2],-124644955756310717688],[[16,1],879813481446577498440],[[16,0],-532038352720271810937],[[15,2],-49738436550317024280],[[15,1],-5254320687607167223908],[[15,0],1206610124296352229636],[[14,2],1245271950427307962896],[[14,1],-2446871745085121172972],[[14,0],5290602552649290162786],[[13,2],-1343952927122900404032],[[13,1],54199747928870039466192],[[13,0],-94365528232990583495940],[[12,2],-4624715395325418427728],[[12,1],-81715847862564623322120],[[12,0],474620529788631183559083],[[11,2],11627455878495610792104],[[11,1],-89245040657984951851360],[[11,0],-1230297696536230270409314],[[10,2],-1084497860749215302256],[[10,1],398389588186323650498536],[[10,0],1872253181709966353748139],[[9,2],-26541615726474149748912],[[9,1],-484455424211787029739664],[[9,0],-1713029916781511339125834],[[8,2],35307466532835509969352],[[8,1],225575312975595581604936],[[8,0],869483339233020965445567],[[7,2],-7269663944851258632192],[[7,1],76631123825841573988608],[[7,0],-135261839570859646880316],[[6,2],-22236574507574720937984],[[6,1],-173383467665242544225760],[[6,0],-102726090370529967623826],[[5,2],21079384280515878667776],[[5,1],112761578995336139694144],[[5,0],70324527584590976590476],[[4,2],-4030744470006727809216],[[4,1],-34772426814948525436776],[[4,0],-18972344498933363205183],[[3,2],-4415608294513642719360],[[3,1],-270156028419585001632],[[3,0],909893572606087504962],[[2,2],3217429340448750631680],[[2,1],4234462732776097447168],[[2,0],1389831451764469336177],[[1,2],-861096693667547823360],[[1,1],-1327719598826852351680],[[1,0],-470820232929344264230],[[0,2],86109669366754782336],[[0,1],132771959882685235168],[[0,0],47082023292934426423]]},{"name":"test_17_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-525471892],[[10,0],1157354096],[[9,1],4382090456],[[9,0],-7541501476],[[8,1],13549426362],[[8,0],-42091405122],[[7,1],-36000407622],[[7,0],311002199622],[[6,1],-15119413032],[[6,0],-828436975503],[[5,1],123587064306],[[5,0],1197464374965],[[4,1],-151375832022],[[4,0],-1012683730083],[[3,1],35321997552],[[3,0],453135410298],[[2,1],65067157872],[[2,0],-22350681417],[[1,1],-49265104840],[[1,0],-60622114105],[[0,1],9853020968],[[0,0],12124422821]]},{"name":"test_17_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-118876880],[[8,0],806299067],[[7,1],832138160],[[7,0],-3581826908],[[6,1],4339006120],[[6,0],-39407794930],[[5,1],-3447429520],[[5,0],150374464168],[[4,1],-13849156520],[[4,0],-233140042747],[[3,1],14027471840],[[3,0],181044699208],[[2,1],3090798880],[[2,0],-46183777090],[[1,1],-6657105280],[[1,0],-12140962268],[[0,1],1664276320],[[0,0],3035240567]]},{"name":"test_17_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],5604307536],[[20,1],-9314957108],[[20,0],5829688007],[[19,2],-123223329120],[[19,1],271604191076],[[19,0],-169571246306],[[18,2],588939392496],[[18,1],-2111370578810],[[18,0],1473205318349],[[17,2],2804522518224],[[17,1],-6256684631820],[[17,0],3987833228976],[[16,2],-19787692397580],[[16,1],140156036280588],[[16,0],-131367823541778],[[15,2],-17394492183408],[[15,1],-416083634361984],[[15,0],605384688130950],[[14,2],196102709565876],[[14,1],-834683269499058],[[14,0],783730781746797],[[13,2],-116231033392056],[[13,1],5797970347902996],[[13,0],-16549351741700670],[[12,2],-777679675946280],[[12,1],-7053095665115670],[[12,0],69262830740178885],[[11,2],1422640170551040],[[11,1],-11281318204923112],[[11,0],-158148822537502238],[[10,2],333266512307988],[[10,1],43403211443416822],[[10,0],225145415761550234],[[9,2],-3611758283832648],[[9,1],-54964018053188692],[[9,0],-203954151923354060],[[8,2],4090466236912092],[[8,1],30352513311815046],[[8,0],110713818086918292],[[7,2],-485259419733984],[[7,1],4300644288240552],[[7,0],-25699857946432968],[[6,2],-2804453066757600],[[6,1],-19831863307983168],[[6,0],-8141700592233762],[[5,2],2454801234024960],[[5,1],15114065417033136],[[5,0],8840306865520740],[[4,2],-417259977485472],[[4,1],-5269394337997614],[[4,0],-3185169655287549],[[3,2],-541946993503104],[[3,1],153873544244136],[[3,0],329165994981018],[[2,2],382946980616256],[[2,1],560189433419296],[[2,0],188424885129803],[[1,2],-101914941475200],[[1,1],-182300998070800],[[1,0],-71052279338570],[[0,2],10191494147520],[[0,1],18230099807080],[[0,0],7105227933857]]},{"name":"test_18_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2486881216],[[10,0],9114642833],[[9,1],22920302648],[[9,0],-56059110733],[[8,1],46674091296],[[8,0],-202623624021],[[7,1],-234727512276],[[7,0],1728816420006],[[6,1],71323124244],[[6,0],-4724207837709],[[5,1],775763720388],[[5,0],6884390360955],[[4,1],-1227936543276],[[4,0],-5825226977349],[[3,1],367850992416],[[3,0],2578174042014],[[2,1],486811336176],[[2,0],-84657287631],[[1,1],-385849389520],[[1,0],-373257481915],[[0,1],77169877904],[[0,0],74651496383]]},{"name":"test_18_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-504208820],[[8,0],1063735974],[[7,1],3529461740],[[7,0],-5767570356],[[6,1],18403621930],[[6,0],-46073780850],[[5,1],-14622055780],[[5,0],241602294096],[[4,1],-58740327530],[[4,0],-455082474909],[[3,1],59496640760],[[3,0],371688169656],[[2,1],13109429320],[[2,0],-74813683590],[[1,1],-28235693920],[[1,0],-42070605396],[[0,1],7058923480],[[0,0],10517651349]]},{"name":"test_18_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],86249106048],[[20,1],756620992760],[[20,0],2101815517033],[[19,2],-1592884451712],[[19,1],-7793170946696],[[19,0],-20060800760002],[[18,2],4445760241920],[[18,1],-46662691313860],[[18,0],-41673699848525],[[17,2],41173162508160],[[17,1],477104596406400],[[17,0],825111134573190],[[16,2],-124882203861216],[[16,1],1188246606241632],[[16,0],-1541894399229831],[[15,2],-128022076562976],[[15,1],-12515488389650256],[[15,0],-2805058069058712],[[14,2],1457200839432384],[[14,1],2783006137589844],[[14,0],13078301608385772],[[13,2],-2044663101317376],[[13,1],103277258077005456],[[13,0],-111265947348749520],[[12,2],-5519072827034496],[[12,1],-176718609663697212],[[12,0],663886814937321003],[[11,2],17886194305160928],[[11,1],-142261843843796480],[[11,0],-1938888854895839038],[[10,2],-5266274201681856],[[10,1],734047456844722100],[[10,0],3126520187442037153],[[9,2],-39779300638735680],[[9,1],-873069491257399616],[[9,0],-2894805835438835854],[[8,2],59232874560684768],[[8,1],356713677484531644],[[8,0],1400076593578847373],[[7,2],-15300855814228992],[[7,1],183954897622286952],[[7,0],-131066332946735100],[[6,2],-35600484752759808],[[6,1],-309721861549654440],[[6,0],-217356640478601402],[[5,2],35536277821335552],[[5,1],177762172738570464],[[5,0],115601584652098908],[[4,2],-7237544479140096],[[4,1],-48354131505776124],[[4,0],-22946386248066075],[[3,2],-7222359492085248],[[3,1],-2393690975338128],[[3,0],-900511425077574],[[2,2],5363045495012352],[[2,1],6720080241098912],[[2,0],2266260198395581],[[1,2],-1440177191685120],[[1,1],-2038141445422880],[[1,0],-684064223174830],[[0,2],144017719168512],[[0,1],203814144542288],[[0,0],68406422317483]]},{"name":"test_19_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-5748392070],[[10,0],24236609929],[[9,1],54297095850],[[9,0],-146738185145],[[8,1],97349499675],[[8,0],-524122903965],[[7,1],-581424735150],[[7,0],4395230746980],[[6,1],251134337925],[[6,0],-11907576493020],[[5,1],1908416008260],[[5,0],17281328289996],[[4,1],-3147225200100],[[4,0],-14590865720520],[[3,1],971458369200],[[3,0],6465196722480],[[2,1],1233262300500],[[2,0],-236627629590],[[1,1],-984084595200],[[1,0],-919781034020],[[0,1],196816919040],[[0,0],183956206804]]},{"name":"test_19_l2","positive_content":162000000,"factors":[],"reduced":[[[8,1],-615552540],[[8,0],1089800098],[[7,1],4308867780],[[7,0],-6205858012],[[6,1],22467667710],[[6,0],-47509248530],[[5,1],-17851023660],[[5,0],265814417732],[[4,1],-71711870910],[[4,0],-516236310263],[[3,1],72635199720],[[3,0],424626973052],[[2,1],16004366040],[[2,0],-82595743310],[[1,1],-34470942240],[[1,0],-50525640892],[[0,1],8617735560],[[0,0],12631410223]]},{"name":"test_19_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39603144720],[[20,1],379676234600],[[20,0],1029920725915],[[19,2],-705132050880],[[19,1],-4045011807824],[[19,0],-9741857193646],[[18,2],1620368801760],[[18,1],-21199567737988],[[18,0],-22483363329767],[[17,2],19072687145040],[[17,1],237336146563548],[[17,0],411277975186542],[[16,2],-41895433674540],[[16,1],475989642795048],[[16,0],-663963966591963],[[15,2],-59476621669560],[[15,1],-5733182826848220],[[15,0],-2052697979013564],[[14,2],534038574809520],[[14,1],1912369309899492],[[14,0],6835200791127198],[[13,2],-839442016130400],[[13,1],45462836397568920],[[13,0],-43082992518263340],[[12,2],-2040813485813340],[[12,1],-79677986556914016],[[12,0],268358831157860871],[[11,2],7357201822722120],[[11,1],-60268799620183088],[[11,0],-811870048665789502],[[10,2],-2683225309815960],[[10,1],320837141579415824],[[10,0],1330728761735601979],[[9,2],-16204416575731680],[[9,1],-378897626489908232],[[9,0],-1236697268588262778],[[8,2],25058276614301040],[[8,1],148965603570716520],[[8,0],591042826448024955],[[7,2],-6881327302288320],[[7,1],85073812920100536],[[7,0],-45911291560374516],[[6,2],-14835486244259520],[[6,1],-133983225702911112],[[6,0],-97121317608782778],[[5,2],15055181395292160],[[5,1],74179260552233856],[[5,0],48708345093271116],[[4,2],-3124185527396160],[[4,1],-19394819644736352],[[4,0],-8698377949132443],[[3,2],-3030718508415360],[[3,1],-1189170871633248],[[3,0],-654180347395542],[[2,2],2264064859136640],[[2,1],2777567262600032],[[2,0],947852547768313],[[1,2],-608626849958400],[[1,1],-835401210237440],[[1,0],-276368160790150],[[0,2],60862684995840],[[0,1],83540121023744],[[0,0],27636816079015]]},{"name":"test_20_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1966937780],[[8,0],3723640544],[[7,1],13768564460],[[7,0],-20795375516],[[6,1],71793228970],[[6,0],-191998917190],[[5,1],-57041195620],[[5,0],973325299576],[[4,1],-229148251370],[[4,0],-1815400711279],[[3,1],232098658040],[[3,0],1480795246816],[[2,1],51140382280],[[2,0],-304114370650],[[1,1],-110148515680],[[1,0],-162414895676],[[0,1],27537128920],[[0,0],40603723919]]},{"name":"test_20_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-32788101084],[[10,0],-178484950418],[[9,1],262304808672],[[9,0],794060448838],[[8,1],952163320914],[[8,0],-1337469917709],[[7,1],-2042020993554],[[7,0],6097843128354],[[6,1],-2318332216014],[[6,0],-25197765961581],[[5,1],7251325533342],[[5,0],45266289041595],[[4,1],-4773984813684],[[4,0],-38234491126101],[[3,1],-908516283336],[[3,0],13640493131286],[[2,1],2687394263544],[[2,0],844551725091],[[1,1],-1303830434760],[[1,0],-1977881664305],[[0,1],211199254896],[[0,0],325651694782]]},{"name":"test_20_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],362574501360],[[20,1],6428980831996],[[20,0],27341490233378],[[19,2],-5801192021760],[[19,1],-81401303807788],[[19,0],-254127959837792],[[18,2],2002944776352],[[18,1],54600411822946],[[18,0],763312279012232],[[17,2],215781340276800],[[17,1],1309245381214404],[[17,0],-1107964510849104],[[16,2],-2857875525828],[[16,1],-1387194086572062],[[16,0],5298372610774170],[[15,2],-1966667026381272],[[15,1],-10147675669675446],[[15,0],-22693349040912960],[[14,2],1222069536482400],[[14,1],9428321438941218],[[14,0],30898722617056362],[[13,2],7743291577810884],[[13,1],60859138201006278],[[13,0],-15693907828067427],[[12,2],-11205628791486408],[[12,1],-99320378842508430],[[12,0],199469761419631413],[[11,2],-7841794018122672],[[11,1],-124444094781258322],[[11,0],-877447946904795896],[[10,2],29317602559817760],[[10,1],465944011902822034],[[10,0],1651536063026311304],[[9,2],-21170500736248140],[[9,1],-451460251599069874],[[9,0],-1624417504843838921],[[8,2],-5780681363821284],[[8,1],73195651853313720],[[8,0],776918139062805264],[[7,2],18134082826304544],[[7,1],194537627538940200],[[7,0],-26050280354130594],[[6,2],-10623647886201216],[[6,1],-166242114848559360],[[6,0],-156666701142795849],[[5,2],583206706808352],[[5,1],50363654998644204],[[5,0],66761294129927625],[[4,2],2638089812348640],[[4,1],1143597500343102],[[4,0],-4816244512928847],[[3,2],-1727467187886720],[[3,1],-5100454414139016],[[3,0],-3478814923909074],[[2,2],560630200897536],[[2,1],1564781355829504],[[2,0],1093938232301705],[[1,2],-99859776773568],[[1,1],-240644694565408],[[1,0],-149375918975489],[[0,2],7825701492672],[[0,1],17404744711480],[[0,0],9841820659178]]},{"name":"test_21_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16870268400],[[10,0],55497921092],[[9,1],153781259700],[[9,0],-346919523160],[[8,1],330249749400],[[8,0],-1310283240810],[[7,1],-1542074520150],[[7,0],11176010534550],[[6,1],372268180350],[[6,0],-30665563517655],[[5,1],5113512499950],[[5,0],44789563048533],[[4,1],-7930532842650],[[4,0],-37955704876155],[[3,1],2338688012400],[[3,0],16799833868250],[[2,1],3162712991400],[[2,0],-529196666685],[[1,1],-2498256663000],[[1,0],-2447174533585],[[0,1],499651332600],[[0,0],489434906717]]},{"name":"test_21_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2091012500],[[8,0],4770806246],[[7,1],14637087500],[[7,0],-25356262484],[[6,1],76321956250],[[6,0],-208482482290],[[5,1],-60639362500],[[5,0],1059211428064],[[4,1],-243602956250],[[4,0],-1964463269701],[[3,1],246739475000],[[3,0],1598692653064],[[2,1],54366325000],[[2,0],-327670194790],[[1,1],-117096700000],[[1,0],-175909162484],[[0,1],29274175000],[[0,0],43977290621]]},{"name":"test_21_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],88127925024],[[20,1],699767951024],[[20,0],1898043612781],[[19,2],-1664380341984],[[19,1],-6981932165360],[[19,0],-18213082380946],[[18,2],5137890840768],[[18,1],-48192145965832],[[18,0],-40531325000021],[[17,2],41744760589152],[[17,1],458952512121552],[[17,0],780539276441886],[[16,2],-149206611330072],[[16,1],1328357006072520],[[16,0],-1512907761758433],[[15,2],-126402581241576],[[15,1],-12902758840891536],[[15,0],-2208495056013948],[[14,2],1678081384752336],[[14,1],1915965086828052],[[14,0],12867320368038282],[[13,2],-2261114107551360],[[13,1],109405416967696500],[[13,0],-125978049737248560],[[12,2],-6312789567090432],[[12,1],-184352591652299088],[[12,0],734909851228947315],[[11,2],19610879767330776],[[11,1],-154480906038839828],[[11,0],-2109109737257586658],[[10,2],-5180477578618128],[[10,1],781104346347024728],[[10,0],3372918337126718071],[[9,2],-43718627571891024],[[9,1],-931870923808477076],[[9,0],-3117238658838252790],[[8,2],64008720458503992],[[8,1],387952202816398776],[[8,0],1517366387041293327],[[7,2],-16057589727223296],[[7,1],189773008894015764],[[7,0],-154948710013958328],[[6,2],-38722834239330816],[[6,1],-331080426915987372],[[6,0],-227994970500408342],[[5,2],38365053598278144],[[5,1],193465774973016192],[[5,0],125135873692599372],[[4,2],-7746562111053888],[[4,1],-53659952928322968],[[4,0],-26091373826807079],[[3,2],-7830405650487168],[[3,1],-2317407065942640],[[3,0],-617314749834882],[[2,2],5798884239789312],[[2,1],7324689231549200],[[2,0],2460443091111913],[[1,2],-1556475526583040],[[1,1],-2231747228701760],[[1,0],-755321862111310],[[0,2],155647552658304],[[0,1],223174722870176],[[0,0],75532186211131]]},{"name":"test_22_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-15855117432],[[10,0],40648363147],[[9,1],144575525136],[[9,0],-268541753711],[[8,1],309994161372],[[8,0],-1285540989447],[[7,1],-1450694647332],[[7,0],10377561037722],[[6,1],353004373008],[[6,0],-28400915839563],[[5,1],4810002879276],[[5,0],41513999447469],[[4,1],-7464552326532],[[4,0],-35257409327043],[[3,1],2202366110112],[[3,0],15666856013778],[[2,1],2976327299232],[[2,0],-550916687217],[[1,1],-2351279217840],[[1,0],-2243864877485],[[0,1],470255843568],[[0,0],448772975497]]},{"name":"test_22_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-98525476],[[8,0],195546150],[[7,1],689678332],[[7,0],-1077761028],[[6,1],3596179874],[[6,0],-10083664788],[[5,1],-2857238804],[[5,0],50279861502],[[4,1],-11478217954],[[4,0],-92989556601],[[3,1],11626006168],[[3,0],75699434310],[[2,1],2561662376],[[2,0],-15699616920],[[1,1],-5517426656],[[1,0],-8171595300],[[0,1],1379356664],[[0,0],2042898825]]},{"name":"test_22_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],38810526480],[[20,1],222246313300],[[20,0],467442505943],[[19,2],-740291490144],[[19,1],-2049235489792],[[19,0],-4495466477294],[[18,2],2393657776944],[[18,1],-21441107890898],[[18,0],-20375398432621],[[17,2],18117452823696],[[17,1],184262615433618],[[17,0],279083693302716],[[16,2],-69942016890972],[[16,1],652092636880164],[[16,0],-338017307482767],[[15,2],-47185385460624],[[15,1],-5879817136670106],[[15,0],-1887850410822816],[[14,2],776585106207972],[[14,1],438316593093708],[[14,0],7587748927044750],[[13,2],-1102258209629016],[[13,1],51594171774624606],[[13,0],-62114081488985010],[[12,2],-2875375134185832],[[12,1],-85542015023597640],[[12,0],351283431585633672],[[11,2],9204426837554976],[[11,1],-75306955683969826],[[11,0],-1001776265395890590],[[10,2],-2619152299969020],[[10,1],370202337292275016],[[10,0],1599530768523823268],[[9,2],-20276298374055912],[[9,1],-439669636703500102],[[9,0],-1479025812622295666],[[8,2],29963058145205004],[[8,1],182263335737255052],[[8,0],722709843373712244],[[7,2],-7644998743532640],[[7,1],89892017384762838],[[7,0],-77310266678326218],[[6,2],-18029382974446176],[[6,1],-156009114609365514],[[6,0],-105822409435158570],[[5,2],17939295259605504],[[5,1],91084961509555776],[[5,0],58666560162128904],[[4,2],-3641801037783840],[[4,1],-25385968363407396],[[4,0],-12340696784521314],[[3,2],-3650335948973952],[[3,1],-935326898468040],[[3,0],-244194104194458],[[2,2],2707947324871488],[[2,1],3368717574412600],[[2,0],1144634650689482],[[1,2],-727059297363840],[[1,1],-1030987062148960],[[1,0],-352895359719680],[[0,2],72705929736384],[[0,1],103098706214896],[[0,0],35289535971968]]},{"name":"test_23_l1","positive_content":225000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[12,1],159300925940953479220886208],[[12,0],1657553800411249966179862226],[[11,2],-73927252504130604234863424],[[11,1],-2647268243404071490441874892],[[11,0],-13721884194995193562855806130],[[10,3],12076266893451397589151120],[[10,2],904208138607776607739330548],[[10,1],6270387241754244327404427664],[[10,0],-21662040406362999592424523022],[[9,4],-811978515628836180240528],[[9,3],-120848838499246395598391220],[[9,2],-163949936879258928778467086],[[9,1],37652510652963167109761575730],[[9,0],411391362272666525683874569172],[[8,5],19217559956525979941772],[[8,4],6805962533920766724580561],[[8,3],-189685644144762170503291670],[[8,2],-12852504267132926794269850744],[[8,1],-216080363454745827378789327236],[[8,0],-1492977192060853657141442914097],[[7,5],-134522919695681859592404],[[7,4],22430118937858799790776408],[[7,3],1546145101443142209296085368],[[7,2],33524516598250928842597315996],[[7,1],471873158278928227034014766876],[[7,0],2878345795048291798487883060986],[[6,5],-701440938413198267874678],[[6,4],-65528255493777849152910392],[[6,3],-1343326587035605155099112400],[[6,2],-30121790144360600095754299180],[[6,1],-599123060600622233258842098062],[[6,0],-3511719544738050508892164680038],[[5,5],557309238739253418311388],[[5,4],-43769345006450949821023828],[[5,3],-1907987849449340171715955384],[[5,2],9609930013565031273675063946],[[5,1],550778006289433616320127739542],[[5,0],2899069894055632811952230726228],[[4,5],2238845734935276663216438],[[4,4],176155180120349704264864012],[[4,3],2680398488777806348185307078],[[4,2],-15687993243371564056855938874],[[4,1],-433110199075995294976891133174],[[4,0],-1638810248515554667598341234634],[[3,5],-2267672074870065633129096],[[3,4],-69059132353120095897521044],[[3,3],728977148767579313240567840],[[3,2],34604751340096076780531961220],[[3,1],280550799900713672772259353512],[[3,0],606042790998102349623612093346],[[2,5],-499656558869675478486072],[[2,4],-76639231972877688095881124],[[2,3],-2476429339624777723683239972],[[2,2],-28923047375007463315970552884],[[2,1],-125507733705405902962490583392],[[2,0],-131967027597990644520877734450],[[1,5],1076183357565454876739232],[[1,4],63846521805220398692227232],[[1,3],1298878884762492740904265760],[[1,2],10829795085851411244460696054],[[1,1],33775118358775425832714821822],[[1,0],16543707476402292503941915780],[[0,5],-269045839391363719184808],[[0,4],-13119705646604173042214960],[[0,3],-226753352654183023531263530],[[0,2],-1647216191951991496920567582],[[0,1],-4588390880721264626778023292],[[0,0],-2192512835370821994596797140]]},{"name":"test_23_l2","positive_content":45000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[12,1],2389513889114302188313293120],[[12,0],11203492057298511014486913664],[[11,2],-1108908787561959063522951360],[[11,1],-32946908607969858691425748428],[[11,0],-88859189887926602734539749558],[[10,3],181144003401770963837266800],[[10,2],12425784470002005424273246932],[[10,1],43893421102680204474287068748],[[10,0],-165498165235468205014967689700],[[9,4],-12179677734432542703607920],[[9,3],-1737720663355399739207055984],[[9,2],4678484040183297616151356706],[[9,1],440420767002392303911664869402],[[9,0],2590855326646140064489335974116],[[8,5],288263399347889699126580],[[8,4],100408785890260445637236933],[[8,3],-3230602361476458842416473370],[[8,2],-164107874746718574334600392458],[[8,1],-1701698737222938360675769511704],[[8,0],-8451195337814357147655195432463],[[7,5],-2017843795435227893886060],[[7,4],343174392542086217787532048],[[7,3],20742533535397839173306457664],[[7,2],279173757531983829965705965556],[[7,1],2240038688536278943251264627844],[[7,0],14212683380085861585375347133262],[[6,5],-10521614076197974018120170],[[6,4],-915043985276481392125113220],[[6,3],-7556101065739376310204662896],[[6,2],99554185805578251851286886144],[[6,1],-779316094500285132053227854214],[[6,0],-14737892360263497092429554037428],[[5,5],8359638581088801274670820],[[5,4],-883708846147038056061586148],[[5,3],-52085055827138557309015132820],[[5,2],-595669385239406100977928993214],[[5,1],-371449933523447921073890814434],[[5,0],10756333316700924204954572538028],[[4,5],33582686024029149948246570],[[4,4],2949140784815563104508031942],[[4,3],64158509309468050585526439770],[[4,2],360738003743753569297371098788],[[4,1],-820294375114074070621692135646],[[4,0],-6533714323403253873552357109822],[[3,5],-34015081123050984496936440],[[3,4],-1263055656347075247209044388],[[3,3],-2610130309347803696615568584],[[3,2],252402021300046401130617451604],[[3,1],2137123575156592762212672659656],[[3,0],3580536651990413999836088531774],[[2,5],-7494848383045132177291080],[[2,4],-1081708632462978976269674200],[[2,3],-34271655140452246472711855404],[[2,2],-393063054869176716202909220024],[[2,1],-1654050836928891524343885560668],[[2,0],-1542057558367062154820239115280],[[1,5],16142750363481823151088480],[[1,4],964420435552510201309294408],[[1,3],19909648096762760531500194940],[[1,2],171243545793223221679406291462],[[1,1],575119961975906029834426598718],[[1,0],424014628846709353716222890084],[[0,5],-4035687590870455787772120],[[0,4],-198476236817613650864695882],[[0,3],-3489163517610763658760802006],[[0,2],-26246606215526303611792096932],[[0,1],-79213423102505190586902256008],[[0,0],-56405433021893045080566338934]]},{"name":"test_23_value","positive_content":703125000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[24,2],57804159321957691538428522752],[[24,1],847999783348059504130020142176],[[24,0],2013687202275220377464113334902],[[23,3],-27368960321922567022033611264],[[23,2],-1585560691363326386730671539440],[[23,1],-15497881977375217013937952856880],[[23,0],-26808265180598327450338441523426],[[22,4],4544752218892827746879876544],[[22,3],595735379650207122957669168288],[[22,2],11582643794427991712973351677778],[[22,1],36063853444536571948907129610224],[[22,0],-18646968093341014565192336950898],[[21,5],-309099643850887694687670336],[[21,4],-87234124450639396199751175728],[[21,3],-2759670631860119015957641684104],[[21,2],17764156859312819941140943851518],[[21,1],692426028026904703625965201927126],[[21,0],1603354575490627268878244827570682],[[20,6],7375338283800464693643312],[[20,5],5390672362910520732165703656],[[20,4],260618716230571031903312535689],[[20,3],-13627506498699616627922645063866],[[20,2],-466685490027793853825150842892450],[[20,1],-3894288976376385681296434819081420],[[20,0],-6014224608976030259128719882934845],[[19,6],-118005412540807435098292992],[[19,5],-8962078418347196844538311720],[[19,4],2537318306350307879368875646078],[[19,3],104711491760159565558104122294504],[[19,2],1223388077195024551601925833835290],[[19,1],-1731601497584596465729636902963762],[[19,0],-12843338226357740392327331992609498],[[18,6],51627367986603252855503184],[[18,5],-178533151102412710836341933580],[[18,4],-9317528200451529531447711681049],[[18,3],-67583143483637692732214727625186],[[18,2],4048970516326241580727107526494990],[[18,1],58683164434085514897455174159884860],[[18,0],136292761950864935170580300480188371],[[17,6],4226068836617666269457617776],[[17,5],281189848304824478547876965160],[[17,4],-12688286110294002521433420227298],[[17,3],-1146053272761902777246422207855152],[[17,2],-23934520563185873153823519660904416],[[17,1],-131090813832375472852370901578422992],[[17,0],-350729794411283962998846959393983440],[[16,6],-160413607672660107086742036],[[16,5],1388341713156109936288927068240],[[16,4],114093849201116156567990571924141],[[16,3],3163114929356704815419852136122424],[[16,2],17917317291807299764417598967895284],[[16,1],-95028689153503778930707040653038648],[[16,0],352517849460352405810695130564895919],[[15,6],-33642605581555819700053967688],[[15,5],-4056260614592035813527506387184],[[15,4],-125343433148466955786319348960280],[[15,3],2054300010570850134799276059173196],[[15,2],111080583636455785200217980060152370],[[15,1],757210106703245035169065787185738350],[[15,0],-224673138954947525013014071966565716],[[14,6],31125771392208911123348187468],[[14,5],-1495139704553205164638261914120],[[14,4],-457722228257914180469070201720216],[[14,3],-20907387448542085155453924888815214],[[14,2],-272667089401469223064932967414746294],[[14,1],-659080906342712511128997348301994136],[[14,0],1603842004962902522479542738459050342],[[13,6],105264515655542132340024170520],[[13,5],21420919041363136172692091177568],[[13,4],1353697445065519051845884774250936],[[13,3],26010750705534493603194034463980560],[[13,2],23721150600469807354413737187506868],[[13,1],-2007596586550860936107443160541658832],[[13,0],-6174636558767652288572669115012259390],[[12,6],-242965769083238708402691627216],[[12,5],-27941286515422763825210818549980],[[12,4],-488056774225086383927351957577822],[[12,3],27005499092838625380366611111231364],[[12,2],813089031231019495589659228865325988],[[12,1],6227718532888719595751274789809703572],[[12,0],11733152946819014489946463327551458752],[[11,6],52818485119437027903526578888],[[11,5],-21481600263539993722138176182208],[[11,4],-3004865974151268023777796453034844],[[11,3],-109342088596716659050076348217011924],[[11,2],-1480883464888990957479149158981147222],[[11,1],-7730890227220570674822580773606940190],[[11,0],-12943610584435790160082309411070816706],[[10,6],469139736728834708814130843836],[[10,5],94658494602481737752273415144384],[[10,4],5477031960290610330076242745752674],[[10,3],121362672090024355629921813294067634],[[10,2],1126256634861917265551370474518931832],[[10,1],4493852817752485275719122571896647552],[[10,0],8177610979420549792519878612348663946],[[9,6],-769716116981409797055043791912],[[9,5],-96199952066406733615483076325120],[[9,4],-3369340956923002594596208361619668],[[9,3],-39830069793353811045346295389682540],[[9,2],-109954086252561984303102051401267418],[[9,1],116989740522879590557761683466737862],[[9,0],-1982737979542137833604046003759371204],[[8,6],423818282974880853271692691596],[[8,5],15791110080018197517208271045952],[[8,4],-866781543065068310625867044054022],[[8,3],-41035768190443441210613369363370798],[[8,2],-513157403019060569903704889520601254],[[8,1],-2081999995581345837100599001217917596],[[8,0],-1039863676658819774327257757538868068],[[7,6],220861880246688715715842621152],[[7,5],51961112398346465325385694189808],[[7,4],2669139499172741284254906868069128],[[7,3],52228365571439586241588919154265152],[[7,2],434403030053140701373613667013633992],[[7,1],1407270574141290468252929139780834840],[[7,0],980557645295867427631038188510215956],[[6,6],-508411569255501233191608069408],[[6,5],-51792090621966379943020874515536],[[6,4],-1669407215835370021938663858685428],[[6,3],-22571806916066657021076071421349872],[[6,2],-134958287928437143201012093811600010],[[6,1],-327381760334383618264056159072101532],[[6,0],-224198970218054987038199212906893050],[[5,6],308702159206752250217134467072],[[5,5],17955255161356225484309808463872],[[5,4],289844674287161138444834910610320],[[5,3],650467884103888971612054540482148],[[5,2],-14680187634087658597178434814485320],[[5,1],-79554970750114040595500239298059356],[[5,0],-67898255813767649403215266174504568],[[4,6],-12257812227676372320835184544],[[4,5],4336444942363635599253884737104],[[4,4],235233613554640274716656976084542],[[4,3],4041832786430906055812647306416144],[[4,2],28056420014577654144648898998038424],[[4,1],74727270756301734786557323954007264],[[4,0],53589226820662821168013675536344596],[[3,6],-91690205544207377071373654784],[[3,5],-7370622003293804063483147090304],[[3,4],-198942975486858495925558790367228],[[3,3],-2286533867659157260085371728163680],[[3,2],-11506817123119542582715348126460752],[[3,1],-22347409364157194906490682353717572],[[3,0],-13491763927739475303749241146014960],[[2,6],55964066897477926095365451456],[[2,5],3431655236338368500645172272064],[[2,4],74333993146897643269198414992770],[[2,3],695004434912006375028472869822776],[[2,2],2782647812430192625227860373022084],[[2,1],3873794687943445105419552459548768],[[2,0],1709706366248709136069879283099478],[[1,6],-14455663036248910799540891520],[[1,5],-776625828572401684135026934656],[[1,4],-14898945729879808752594592746284],[[1,3],-123525038049284889821077809782816],[[1,2],-431308797068605919517529606275316],[[1,1],-478283596223101113996687365940888],[[1,0],-145512658901747477777327387836552],[[0,6],1445566303624891079954089152],[[0,5],71604229837762769597624354880],[[0,4],1276453345781183012110897007438],[[0,3],9918755504716042925757360483656],[[0,2],32862096739858944510178519054482],[[0,1],35694341445409901584440495131724],[[0,0],10764926083242600824345185004874]]},{"name":"test_24_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-14481732948],[[10,0],40096249195],[[9,1],133172830164],[[9,0],-261245411399],[[8,1],274177656378],[[8,0],-1233902441343],[[7,1],-1358090891568],[[7,0],9875493414798],[[6,1],395823930642],[[6,0],-26899769391957],[[5,1],4491405696564],[[5,0],39231834489939],[[4,1],-7080738982668],[[4,0],-33280006761477],[[3,1],2114687311488],[[3,0],14797390814142],[[2,1],2810401622568],[[2,0],-550305580323],[[1,1],-2226048966960],[[1,0],-2099361415475],[[0,1],445209793392],[[0,0],419872283095]]},{"name":"test_24_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1924329620],[[8,0],3560541936],[[7,1],13470307340],[[7,0],-20015156604],[[6,1],70238031130],[[6,0],-184507069290],[[5,1],-55805558980],[[5,0],941088643284],[[4,1],-224184400730],[[4,0],-1761013078071],[[3,1],227070895160],[[3,0],1437565685244],[[2,1],50032570120],[[2,0],-294193857630],[[1,1],-107762458720],[[1,0],-158566889244],[[0,1],26940614680],[[0,0],39641722311]]},{"name":"test_24_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],77049745632],[[20,1],475026033104],[[20,0],1015610595293],[[19,2],-1441805788224],[[19,1],-4541720117768],[[19,0],-9693337834298],[[18,2],4299161147136],[[18,1],-42119370568144],[[18,0],-43160979415057],[[17,2],36244961931744],[[17,1],380390582637084],[[17,0],589121879974662],[[16,2],-122495352547752],[[16,1],1218357993659856],[[16,0],-674797905637239],[[15,2],-98157454663680],[[15,1],-11523477376838724],[[15,0],-4312357585538136],[[14,2],1398441312833904],[[14,1],1428054186408636],[[14,0],15673409357077740],[[13,2],-2047188604282848],[[13,1],99315475150335828],[[13,0],-114804351604646940],[[12,2],-5203942701099912],[[12,1],-166240011868909332],[[12,0],655402500971280759],[[11,2],17216430385300416],[[11,1],-142834005273549476],[[11,0],-1890585942418562990],[[10,2],-5294999850200064],[[10,1],710255210987594468],[[10,0],3036333661547711297],[[9,2],-37864138077422208],[[9,1],-841335397972328900],[[9,0],-2811775484706427202],[[8,2],56681909110582848],[[8,1],343981952082081084],[[8,0],1368545687159826873],[[7,2],-14783221609890048],[[7,1],176296125224420124],[[7,0],-139084900890348936],[[6,2],-33938767721915136],[[6,1],-298151483004013524],[[6,0],-204572122430550630],[[5,2],33962441468027904],[[5,1],171844829977815840],[[5,0],111024152578717644],[[4,2],-6939703970815104],[[4,1],-47272181244271788],[[4,0],-22593707763544623],[[3,2],-6888593486315520],[[3,1],-1907563791950304],[[3,0],-682510722798786],[[2,2],5120709145251840],[[2,1],6328881252877616],[[2,0],2163965715435449],[[1,2],-1375361011261440],[[1,1],-1931662016980640],[[1,0],-659409849688430],[[0,2],137536101126144],[[0,1],193166201698064],[[0,0],65940984968843]]},{"name":"test_25_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1734119948],[[10,0],4313227354],[[9,1],15531753424],[[9,0],-28427290454],[[8,1],36152067798],[[8,0],-128194026288],[[7,1],-150380435238],[[7,0],1064133877338],[[6,1],20210879172],[[6,0],-2932255474437],[[5,1],501506110314],[[5,0],4297319998215],[[4,1],-750551164638],[[4,0],-3652676611257],[[3,1],215037351408],[[3,0],1619887325742],[[2,1],302496609888],[[2,0],-51006047343],[[1,1],-237503965160],[[1,0],-235977189395],[[0,1],47500793032],[[0,0],47195437879]]},{"name":"test_25_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-552931280],[[8,0],1325887669],[[7,1],3870518960],[[7,0],-6962344516],[[6,1],20181991720],[[6,0],-65605917890],[[5,1],-16035007120],[[5,0],312419620676],[[4,1],-64416494120],[[4,0],-562724200829],[[3,1],65245891040],[[3,0],455075890916],[[2,1],14376213280],[[2,0],-97123000850],[[1,1],-30964151680],[[1,0],-46773396676],[[0,1],7741037920],[[0,0],11693349169]]},{"name":"test_25_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],29875809952],[[20,1],162581593680],[[20,0],386785040283],[[19,2],-591407071360],[[19,1],-1406841920016],[[19,0],-3794175447774],[[18,2],2182680672352],[[18,1],-16447347390936],[[18,0],-12483100272891],[[17,2],13890567091488],[[17,1],127739598777936],[[17,0],204153865901946],[[16,2],-66529315754520],[[16,1],547128505913472],[[16,0],-393588312621687],[[15,2],-38808474356496],[[15,1],-4444524995019552],[[15,0],-521765567600796],[[14,2],708547898770152],[[14,1],-183039964427952],[[14,0],4776095811235770],[[13,2],-900966258413232],[[13,1],40357162549411632],[[13,0],-53973281785683780],[[12,2],-2633424845776320],[[12,1],-65477061196206552],[[12,0],296593917684755517],[[11,2],7665415482391760],[[11,1],-60511680601043760],[[11,0],-821115733171805550],[[10,2],-1647223669112504],[[10,1],291226708083688944],[[10,0],1291614632587995153],[[9,2],-17132674411304176],[[9,1],-348887901909830928],[[9,0],-1189991954097289086],[[8,2],24385197834390984],[[8,1],150282988303933872],[[8,0],587662025490853749],[[7,2],-5806939623188928],[[7,1],66322113002467056],[[7,0],-70986821788194228],[[6,2],-14913077877266880],[[6,1],-124208305004517840],[[6,0],-81562897497724110],[[5,2],14589024484485120],[[5,1],75076429321577088],[[5,0],47960597678257044],[[4,2],-2902201495871424],[[4,1],-21618770448312432],[[4,0],-10972316632587849],[[3,2],-2999014891235328],[[3,1],-627435875700864],[[3,0],50185935735102],[[2,2],2210828248139392],[[2,1],2817156619705536],[[2,0],942472498295367],[[1,2],-592927696211200],[[1,1],-867613112338560],[[1,0],-299383804224330],[[0,2],59292769621120],[[0,1],86761311233856],[[0,0],29938380422433]]},{"name":"test_26_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1154449856],[[10,0],4223918835],[[9,1],10706937088],[[9,0],-26054281983],[[8,1],21131114976],[[8,0],-98901245091],[[7,1],-110939794656],[[7,0],825805845606],[[6,1],37495712064],[[6,0],-2246683085049],[[5,1],365981541408],[[5,0],3268791391143],[[4,1],-585731612256],[[4,0],-2764825304889],[[3,1],176923312896],[[3,0],1225515558054],[[2,1],231476921856],[[2,0],-43386007251],[[1,1],-183805166720],[[1,0],-175328588175],[[0,1],36761033344],[[0,0],35065717635]]},{"name":"test_26_l2","positive_content":432000000,"factors":[],"reduced":[[[8,1],-245223040],[[8,0],472196473],[[7,1],1716561280],[[7,0],-2624455012],[[6,1],8950640960],[[6,0],-21620991590],[[5,1],-7111468160],[[5,0],114510368912],[[4,1],-28568484160],[[4,0],-217233745253],[[3,1],28936318720],[[3,0],177777913232],[[2,1],6375799040],[[2,0],-35598704870],[[1,1],-13732490240],[[1,0],-20280513892],[[0,1],3433122560],[[0,0],5070128473]]},{"name":"test_26_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41844606720],[[20,1],355729560244],[[20,0],946675730971],[[19,2],-765130251264],[[19,1],-3669555786868],[[19,0],-9007812941218],[[18,2],2034649653504],[[18,1],-22470150184910],[[18,0],-22240505331659],[[17,2],20013297083136],[[17,1],230839044811620],[[17,0],397699862889624],[[16,2],-56073284384832],[[16,1],567827891962896],[[16,0],-674103614660844],[[15,2],-61895820564864],[[15,1],-6052516662948132],[[15,0],-1769902586048298],[[14,2],667528894683072],[[14,1],1412063212100946],[[14,0],7095999499482057],[[13,2],-966927864491136],[[13,1],49808929329730956],[[13,0],-53047945056451020],[[12,2],-2531422970260992],[[12,1],-85373933387915694],[[12,0],315057045997337406],[[11,2],8444401057577856],[[11,1],-68540076369489748],[[11,0],-925063676463434488],[[10,2],-2653141277294400],[[10,1],353688957305506690],[[10,0],1496546407503911443],[[9,2],-18720027576523392],[[9,1],-419503686986414500],[[9,0],-1387194526568379388],[[8,2],28171894389799104],[[8,1],169711779427523862],[[8,0],670035376500506259],[[7,2],-7408059617548800],[[7,1],89805402281457912],[[7,0],-61416343236147162],[[6,2],-16858571033811456],[[6,1],-148637457067862352],[[6,0],-104570692475506842],[[5,2],16907085778305024],[[5,1],84592031640489456],[[5,0],55058208683114472],[[4,2],-3462034913118720],[[4,1],-22844161137389334],[[4,0],-10723955391478086],[[3,2],-3426764018614272],[[3,1],-1144043212407672],[[3,0],-483537916066386],[[2,2],2548950363552768],[[2,1],3168608647943968],[[2,0],1075629062885194],[[1,2],-684694359767040],[[1,1],-960471390143440],[[1,0],-322706092978960],[[0,2],68469435976704],[[0,1],96047139014344],[[0,0],32270609297896]]},{"name":"test_27_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1086380708],[[10,0],2244112191],[[9,1],9399823804],[[9,0],-15188481219],[[8,1],25291625058],[[8,0],-71971165623],[[7,1],-84462226548],[[7,0],599235124458],[[6,1],-8980447938],[[6,0],-1659675340227],[[5,1],285269322744],[[5,0],2438776682733],[[4,1],-392718851448],[[4,0],-2076306967947],[[3,1],104317294368],[[3,0],920636665842],[[2,1],162412355448],[[2,0],-27332062653],[[1,1],-125661119360],[[1,0],-135218069205],[[0,1],25132223872],[[0,0],27043613841]]},{"name":"test_27_l2","positive_content":378000000,"factors":[],"reduced":[[[8,1],-135005360],[[8,0],477205589],[[7,1],945037520],[[7,0],-2313838436],[[6,1],4927695640],[[6,0],-23365956070],[[5,1],-3915155440],[[5,0],100472187136],[[4,1],-15728124440],[[4,0],-170009032789],[[3,1],15930632480],[[3,0],135303570016],[[2,1],3510139360],[[2,0],-31061261590],[[1,1],-7560300160],[[1,0],-12034224356],[[0,1],1890075040],[[0,0],3008556089]]},{"name":"test_27_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],21331472256],[[20,1],53877674392],[[20,0],170093479187],[[19,2],-463721027328],[[19,1],-126851306824],[[19,0],-1862453924198],[[18,2],2210063897664],[[18,1],-11188363780628],[[18,0],-2208140170471],[[17,2],9855403940736],[[17,1],47897645983728],[[17,0],86770191815346],[[16,2],-71935112345184],[[16,1],500449242668448],[[16,0],-395627802177549],[[15,2],-34198064485056],[[15,1],-2888159031496416],[[15,0],1093994861260944],[[14,2],719030480513040],[[14,1],-1477148492683164],[[14,0],2379426265277184],[[13,2],-728044245167328],[[13,1],29918527086649728],[[13,0],-53384457946483560],[[12,2],-2697195426665904],[[12,1],-44764503331650204],[[12,0],267313148704346313],[[11,2],6521426026774272],[[11,1],-49329775535164816],[[11,0],-686947780444278146],[[10,2],-381426400427472],[[10,1],219702996060557380],[[10,0],1040165082585301943],[[9,2],-15073731851961312],[[9,1],-268576235969561584],[[9,0],-950613371680520594],[[8,2],19709054676948240],[[8,1],127183077698351820],[[8,0],484393156742670915],[[7,2],-3886249288408704],[[7,1],40641035271751992],[[7,0],-77538489136205988],[[6,2],-12524190597896832],[[6,1],-96283935406561944],[[6,0],-56241663090971694],[[5,2],11774502012837888],[[5,1],63527405599339872],[[5,0],39493944646472244],[[4,2],-2226335143750272],[[4,1],-19788162475601004],[[4,0],-10921221788392749],[[3,2],-2479920766622208],[[3,1],-132165129027216],[[3,0],572507287149774],[[2,2],1801226078168832],[[2,1],2411097689093344],[[2,0],791755672798919],[[1,2],-481793471470080],[[1,1],-756761897291680],[[1,0],-270116082187370],[[0,2],48179347147008],[[0,1],75676189729168],[[0,0],27011608218737]]},{"name":"test_28_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-7352438796],[[10,0],19269838211],[[9,1],67459582728],[[9,0],-127046579803],[[8,1],140423926806],[[8,0],-619617571521],[[7,1],-684999804186],[[7,0],4944454840416],[[6,1],190950360984],[[6,0],-13485600891594],[[5,1],2266932504078],[[5,0],19684479603282],[[4,1],-3559080457386],[[4,0],-16708826710134],[[3,1],1059574453776],[[3,0],7430943329004],[[2,1],1414320057936],[[2,0],-274271948106],[[1,1],-1119475780920],[[1,0],-1055642589430],[[0,1],223895156184],[[0,0],211128517886]]},{"name":"test_28_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-96000804],[[8,0],178677952],[[7,1],672005628],[[7,0],-1002714220],[[6,1],3504029346],[[6,0],-9385879880],[[5,1],-2784023316],[[5,0],47507272070],[[4,1],-11184093666],[[4,0],-88600152683],[[3,1],11328094872],[[3,0],72275479502],[[2,1],2496020904],[[2,0],-14857925708],[[1,1],-5376045024],[[1,0],-7914772108],[[0,1],1344011256],[[0,0],1978693027]]},{"name":"test_28_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],75765001248],[[20,1],438498284160],[[20,0],899032653497],[[19,2],-1426915924416],[[19,1],-4106259548016],[[19,0],-8599783916618],[[18,2],4379892953184],[[18,1],-41654538732144],[[18,0],-41734307144305],[[17,2],35489714715936],[[17,1],366960779882424],[[17,0],552111786901830],[[16,2],-125803703226168],[[16,1],1234244883622752],[[16,0],-573157940826189],[[15,2],-92786681023200],[[15,1],-11439597835198152],[[15,0],-4336823764306068],[[14,2],1422148243780296],[[14,1],1184221231267176],[[14,0],15679149305183958],[[13,2],-2080886808591792],[[13,1],99436072705042752],[[13,0],-116502174241092300],[[12,2],-5271260497006608],[[12,1],-165756504996706104],[[12,0],662160408927023127],[[11,2],17366319999586944],[[11,1],-144078703132222992],[[11,0],-1903810432020542402],[[10,2],-5287827624274296],[[10,1],712161524112468144],[[10,0],3052781612038459307],[[9,2],-38139896051990352],[[9,1],-843700198659747072],[[9,0],-2826058630241922266],[[8,2],56978661230315352],[[8,1],345947225686386336],[[8,0],1377270254976213567],[[7,2],-14811726373601472],[[7,1],175834082927869632],[[7,0],-142371133665684060],[[6,2],-34133275046649024],[[6,1],-299054019334143168],[[6,0],-204355553626805658],[[5,2],34127453009396736],[[5,1],172891055117475072],[[5,0],111568727955269532],[[4,2],-6967020802568256],[[4,1],-47736228714840864],[[4,0],-22903564304422515],[[3,2],-6924770850251520],[[3,1],-1854574680541824],[[3,0],-626288169510006],[[2,2],5146139228872320],[[2,1],6358902105686016],[[2,0],2173892762028989],[[1,2],-1382122182792960],[[1,1],-1943001553355520],[[1,0],-664517427675470],[[0,2],138212218279296],[[0,1],194300155335552],[[0,0],66451742767547]]},{"name":"test_29_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-15321642648],[[10,0],39555656767],[[9,1],140079769104],[[9,0],-261249839699],[[8,1],296613792108],[[8,0],-1261006623723],[[7,1],-1412761618548],[[7,0],10134196883538],[[6,1],365280353712],[[6,0],-27700788762927],[[5,1],4680427507164],[[5,0],40470720706857],[[4,1],-7299866739348],[[4,0],-34365302128647],[[3,1],2162188903968],[[3,0],15275392908522],[[2,1],2906421183648],[[2,0],-546951620253],[[1,1],-2297978939760],[[1,0],-2181264404585],[[0,1],459595787952],[[0,0],436252880917]]},{"name":"test_29_l2","positive_content":108000000,"factors":[],"reduced":[[[8,1],-972590440],[[8,0],1881612051],[[7,1],6808133080],[[7,0],-10444219524],[[6,1],35499551060],[[6,0],-97555085010],[[5,1],-28205122760],[[5,0],489697445964],[[4,1],-113306786260],[[4,0],-908978132421],[[3,1],114765671920],[[3,0],740625779484],[[2,1],25287351440],[[2,0],-152992740090],[[1,1],-54465064640],[[1,0],-80470731204],[[0,1],13616266160],[[0,0],20117682801]]},{"name":"test_29_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],12754090160],[[20,1],73356693928],[[20,0],152165646373],[[19,2],-242009842592],[[19,1],-680945453004],[[19,0],-1459809009014],[[18,2],766415543312],[[18,1],-7041094845480],[[18,0],-6847346846467],[[17,2],5960003074608],[[17,1],61189571553570],[[17,0],92163927343962],[[16,2],-22238576121396],[[16,1],211652816790468],[[16,0],-103880377612752],[[15,2],-15468004621392],[[15,1],-1932868717713090],[[15,0],-670292195321634],[[14,2],248686064455116],[[14,1],170161379015538],[[14,0],2554035241232871],[[13,2],-358113090625608],[[13,1],16888872925022838],[[13,0],-20063432987767350],[[12,2],-920742888284376],[[12,1],-28072994976718002],[[12,0],113834410752908973],[[11,2],2986358468008768],[[11,1],-24568061529344914],[[11,0],-325883782612612264],[[10,2],-877071770007700],[[10,1],121086687464129742],[[10,0],521352760134209504],[[9,2],-6567701347499576],[[9,1],-143648534899835910],[[9,0],-482315386523793644],[[8,2],9753519967968612],[[8,1],59254480856763486],[[8,0],235373789704179432],[[7,2],-2509977638330400],[[7,1],29629078548397986],[[7,0],-24772144055804376],[[6,2],-5856766607489568],[[6,1],-50948297365995126],[[6,0],-34687695912315126],[[5,2],5840371121935872],[[5,1],29613077198217552],[[5,0],19091636052542316],[[4,2],-1188689255672160],[[4,1],-8217828879992022],[[4,0],-3970860602004243],[[3,2],-1186865768409216],[[3,1],-310943492548416],[[3,0],-92393284118298],[[2,2],881173819219904],[[2,1],1092823942133224],[[2,0],372263384595817],[[1,2],-236621003669120],[[1,1],-334191999531600],[[1,0],-114314988675230],[[0,2],23662100366912],[[0,1],33419199953160],[[0,0],11431498867523]]},{"name":"test_30_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-15113437440],[[10,0],43441085897],[[9,1],138620651520],[[9,0],-280258893805],[[8,1],289027751040],[[8,0],-1263200149545],[[7,1],-1406674074240],[[7,0],10233821230770],[[6,1],389426146560],[[6,0],-27913269530475],[[5,1],4655712193920],[[5,0],40719588413973],[[4,1],-7304885850240],[[4,0],-34533883284075],[[3,1],2173693731840],[[3,0],15341151840690],[[2,1],2903368458240],[[2,0],-553848675945],[[1,1],-2297861260800],[[1,0],-2187626189485],[[0,1],459572252160],[[0,0],437525237897]]},{"name":"test_30_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-492032000],[[8,0],950085519],[[7,1],3444224000],[[7,0],-5276438076],[[6,1],17959168000],[[6,0],-47912583210],[[5,1],-14268928000],[[5,0],243390562896],[[4,1],-57321728000],[[4,0],-454050896739],[[3,1],58059776000],[[3,0],370334818896],[[2,1],12792832000],[[2,0],-75958407210],[[1,1],-27553792000],[[1,0],-40702742076],[[0,1],6888448000],[[0,0],10175685519]]},{"name":"test_30_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],79894802016],[[20,1],519985433288],[[20,0],1179665817041],[[19,2],-1499334114816],[[19,1],-5016838476560],[[19,0],-11279287932074],[[18,2],4520655783072],[[18,1],-43569515451748],[[18,0],-43568474398309],[[17,2],37651767491808],[[17,1],396370788582108],[[17,0],633164815370874],[[16,2],-129570295849128],[[16,1],1254457081532040],[[16,0],-861697946660277],[[15,2],-105277433299344],[[15,1],-11861774186495532],[[15,0],-3866127524462076],[[14,2],1472146311175704],[[14,1],1460651542570488],[[14,0],15296856015896238],[[13,2],-2104699156508880],[[13,1],102068039159389500],[[13,0],-118849749521310120],[[12,2],-5494983866340768],[[12,1],-170868009850705752],[[12,0],678887407634803275],[[11,2],17848272205255824],[[11,1],-146498826095453012],[[11,0],-1952458809133037342],[[10,2],-5268044645081352],[[10,1],729880528289079896],[[10,0],3130423197687120755],[[9,2],-39403225976386896],[[9,1],-866105828160976844],[[9,0],-2897330603401225550],[[8,2],58611137836289688],[[8,1],356044725910170624],[[8,0],1411218488788153383],[[7,2],-15120506552768064],[[7,1],179876075109176796],[[7,0],-144839794949890032],[[6,2],-35196853879877184],[[6,1],-307112777055193668],[[6,0],-210412589344251558],[[5,2],35121128274579456],[[5,1],177800617187161536],[[5,0],114841615338791004],[[4,2],-7152322424668992],[[4,1],-49083479832749232],[[4,0],-23611221457577571],[[3,2],-7136294278804992],[[3,1],-1978274385999600],[[3,0],-639987248824818],[[2,2],5299133713388928],[[2,1],6585203058186800],[[2,0],2241563958084917],[[1,2],-1423014355848960],[[1,1],-2010124671497600],[[1,0],-685406609611910],[[0,2],142301435584896],[[0,1],201012467149760],[[0,0],68540660961191]]},{"name":"test_31_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16001831765054508],[[10,0],31772020157679739],[[9,1],140460825196611444],[[9,0],-219311767159737599],[[8,1],356482836694650438],[[8,0],-1107176589794012403],[[7,1],-1303269205002862428],[[7,0],9099644445743784378],[[6,1],-869214528292518],[[6,0],-25189536245364531747],[[5,1],4377416396884047144],[[5,0],37022587032138019725],[[4,1],-6255009040376991528],[[4,0],-31536961214355116667],[[3,1],1721113682550097248],[[3,0],13996229421822235602],[[2,1],2556761877691613928],[[2,0],-427095343116449733],[[1,1],-1991360198886092160],[[1,0],-2047974674892739445],[[0,1],398272039777218432],[[0,0],409594934978547889]]},{"name":"test_31_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1382907897352820],[[8,0],3762640592700228],[[7,1],9680355281469740],[[7,0],-19199286062859372],[[6,1],50476138253377930],[[6,0],-204475432394844570],[[5,1],-40104329023231780],[[5,0],908803601467756812],[[4,1],-161108770041603530],[[4,0],-1578345048446685123],[[3,1],163183131887632760],[[3,0],1265593838984784372],[[2,1],35955605331173320],[[2,0],-283301182543955310],[[1,1],-77442842251757920],[[1,0],-118768654672262412],[[0,1],19360710562939480],[[0,0],29692163668065603]]},{"name":"test_31_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],18774598936336096],[[20,1],59640206962235184],[[20,0],142662063919219755],[[19,2],-395218447565345920],[[19,1],-313674071045634520],[[19,0],-1501876179566929910],[[18,2],1748189394507249856],[[18,1],-10145493433048522832],[[18,0],-4845422447314137559],[[17,2],8595786105266324064],[[17,1],57388782834303693972],[[17,0],89965738025774130234],[[16,2],-55667521059191704680],[[16,1],413467067062117447200],[[16,0],-247356476450158488345],[[15,2],-24390986753181471888],[[15,1],-2747978581770744989772],[[15,0],211550927324780075448],[[14,2],566406901791286028736],[[14,1],-833127298870177228020],[[14,0],2900406008648189819364],[[13,2],-649410566792975874816],[[13,1],27079346435634438844596],[[13,0],-43126051539872082806700],[[12,2],-2100576476280567587880],[[12,1],-41923394902322347267884],[[12,0],223028292929348345780649],[[11,2],5559676375578423449840],[[11,1],-43228373357729070785604],[[11,0],-591197422450285315821666],[[10,2],-766402671975951109232],[[10,1],197799851370992286166012],[[10,0],910235228383428876542519],[[9,2],-12581275275018416451328],[[9,1],-239083994222889692834500],[[9,0],-834928875959728515738662],[[8,2],17154561755473302155712],[[8,1],108190228923125493420516],[[8,0],419749224670385504663367],[[7,2],-3738560820463594737024],[[7,1],40671124267342431444876],[[7,0],-60250952898249356204352],[[6,2],-10685273023494315696000],[[6,1],-85397877224807286652356],[[6,0],-52563885763437299766354],[[5,2],10247846420727477288960],[[5,1],54086383620345248904288],[[5,0],34025350799305670915508],[[4,2],-1989198153698145585792],[[4,1],-16293964911069133096212],[[4,0],-8688614691121070185041],[[3,2],-2131563127456429734144],[[3,1],-237382903196888275776],[[3,0],299186703022813716810],[[2,2],1559908232246876866816],[[2,1],2027503692038313160944],[[2,0],670237460966724447735],[[1,2],-417810910974226739200],[[1,1],-631935099127997549920],[[1,0],-222151714095555570050],[[0,2],41781091097422673920],[[0,1],63193509912799754992],[[0,0],22215171409555557005]]},{"name":"test_32_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2296889658],[[10,0],7353162794],[[9,1],21263966334],[[9,0],-46545332014],[[8,1],42350562693],[[8,0],-200603906178],[[7,1],-219589092558],[[7,0],1624450868238],[[6,1],72078241527],[[6,0],-4412942247627],[[5,1],724785118344],[[5,0],6423325360485],[[4,1],-1156336600608],[[4,0],-5439791642247],[[3,1],348462142128],[[3,0],2416591829802],[[2,1],457387030908],[[2,0],-90584328183],[[1,1],-363001710960],[[1,0],-342375752845],[[0,1],72600342192],[[0,0],68475150569]]},{"name":"test_32_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1925899380],[[8,0],3514968938],[[7,1],13481295660],[[7,0],-19837573892],[[6,1],70295327370],[[6,0],-174459228910],[[5,1],-55851082020],[[5,0],910582593052],[[4,1],-224367277770],[[4,0],-1720638182833],[[3,1],227256126840],[[3,0],1407464633092],[[2,1],50073383880],[[2,0],-284235493570],[[1,1],-107850365280],[[1,0],-158502329252],[[0,1],26962591320],[[0,0],39625582313]]},{"name":"test_32_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39879539280],[[20,1],288906529332],[[20,0],683817646046],[[19,2],-734116306176],[[19,1],-2891036246772],[[19,0],-6500884593632],[[18,2],2023852751136],[[18,1],-21531446686230],[[18,0],-22824354960616],[[17,2],18946759812624],[[17,1],208322463798900],[[17,0],342770660996556],[[16,2],-56301076799388],[[16,1],580314106901484],[[16,0],-474034399763061],[[15,2],-55263690311976],[[15,1],-5844636080556912],[[15,0],-2101935831068706],[[14,2],661442158726848],[[14,1],1074660000962454],[[14,0],7691725470613863],[[13,2],-974314436212224],[[13,1],49149061805001564],[[13,0],-54343583997039840],[[12,2],-2486611628766828],[[12,1],-83304925559245026],[[12,0],315543713505038499],[[11,2],8351031222122904],[[11,1],-69118788178610472],[[11,0],-920033408283671312],[[10,2],-2657492379556200],[[10,1],350066769554553942],[[10,0],1484816006280628268],[[9,2],-18421500615503328],[[9,1],-414500359353610620],[[9,0],-1376292383852461802],[[8,2],27760646482044336],[[8,1],167950444110002478],[[8,0],667037063084641446],[[7,2],-7318529886830400],[[7,1],88319658107032128],[[7,0],-64032696406328898],[[6,2],-16590676639178304],[[6,1],-146806482052444968],[[6,0],-102080336915471208],[[5,2],16649661902294016],[[5,1],83815926572734128],[[5,0],54361928375122404],[[4,2],-3412577731222080],[[4,1],-22786386760653246],[[4,0],-10751290925069469],[[3,2],-3372382858578048],[[3,1],-1031681211773688],[[3,0],-426373430083764],[[2,2],2509308178941312],[[2,1],3101394521390592],[[2,0],1059945007934111],[[1,2],-674083886031360],[[1,1],-943188402833040],[[1,0],-319759004958710],[[0,2],67408388603136],[[0,1],94318840283304],[[0,0],31975900495871]]},{"name":"test_33_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2186993718],[[10,0],4362675655],[[9,1],18957980574],[[9,0],-29836390259],[[8,1],50633074323],[[8,0],-146772638193],[[7,1],-171069041988],[[7,0],1211386059438],[[6,1],-15773660253],[[6,0],-3352691794977],[[5,1],577354906674],[[5,0],4926312542739],[[4,1],-798834419838],[[4,0],-4195108053297],[[3,1],213238610208],[[3,0],1861250030142],[[2,1],329837924988],[[2,0],-56513753373],[[1,1],-255431718360],[[1,0],-272532502775],[[0,1],51086343672],[[0,0],54506500555]]},{"name":"test_33_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-974687220],[[8,0],3202985876],[[7,1],6822810540],[[7,0],-15736005164],[[6,1],35576083530],[[6,0],-166261606690],[[5,1],-28265929380],[[5,0],714684229444],[[4,1],-113551061130],[[4,0],-1212586257811],[[3,1],115013091960],[[3,0],966153532204],[[2,1],25341867720],[[2,0],-221818778230],[[1,1],-54582484320],[[1,0],-85913485004],[[0,1],13645621080],[[0,0],21478371251]]},{"name":"test_33_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],21556064880],[[20,1],52409442332],[[20,0],157491472255],[[19,2],-467271845856],[[19,1],-115498906100],[[19,0],-1731799042714],[[18,2],2214155598336],[[18,1],-11265395733946],[[18,0],-2800195121915],[[17,2],9933116813424],[[17,1],49123902812376],[[17,0],87780312375180],[[16,2],-71898900284628],[[16,1],505577747009580],[[16,0],-373068209428152],[[15,2],-33292180635696],[[15,1],-2953276694222532],[[15,0],941909541316458],[[14,2],719750200078008],[[14,1],-1463935718889942],[[14,0],2735288562644259],[[13,2],-743042482607664],[[13,1],30537766421568924],[[13,0],-54202324711392510],[[12,2],-2693979473004468],[[12,1],-45797325982931418],[[12,0],270950471216685096],[[11,2],6598488246389424],[[11,1],-50346531119329808],[[11,0],-697996829230293676],[[10,2],-463482809151840],[[10,1],224293748046635270],[[10,0],1058700738774780853],[[9,2],-15198488366509728],[[9,1],-273621308240903564],[[9,0],-968061674049022978],[[8,2],19993117129127856],[[8,1],128763594446109078],[[8,0],492776148655374891],[[7,2],-4003551422398080],[[7,1],42091797054733440],[[7,0],-78270154431325440],[[6,2],-12666657336292224],[[6,1],-98016328412770632],[[6,0],-57444035258696304],[[5,2],11943188593952256],[[5,1],64331870716873200],[[5,0],40029963439499808],[[4,2],-2267135376304320],[[4,1],-19971648682430790],[[4,0],-10985612500588920],[[3,2],-2510769868685568],[[3,1],-134665941110424],[[3,0],562609525794432],[[2,2],1825657716782592],[[2,1],2429025302470016],[[2,0],797842094696152],[[1,2],-488426301135360],[[1,1],-762335501091920],[[1,0],-271690820282800],[[0,2],48842630113536],[[0,1],76233550109192],[[0,0],27169082028280]]},{"name":"test_34_l1","positive_content":6480000000,"factors":[],"reduced":[[[10,1],-188781726],[[10,0],603817243],[[9,1],1749668298],[[9,0],-3824845883],[[8,1],3464963271],[[8,0],-16609062291],[[7,1],-18106458426],[[7,0],134104986036],[[6,1],6053781069],[[6,0],-364087834944],[[5,1],59743412568],[[5,0],529841364720],[[4,1],-95503687776],[[4,0],-448692600084],[[3,1],28822275216],[[3,0],199371519144],[[2,1],37755033876],[[2,0],-7544266026],[[1,1],-29973735120],[[1,0],-28199075840],[[0,1],5994747024],[[0,0],5639815168]]},{"name":"test_34_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-478828980],[[8,0],862546073],[[7,1],3351802860],[[7,0],-4886671232],[[6,1],17477257770],[[6,0],-43063848760],[[5,1],-13886040420],[[5,0],225301677292],[[4,1],-55783576170],[[4,0],-426311842468],[[3,1],56501819640],[[3,0],348839554132],[[2,1],12449553480],[[2,0],-70357100620],[[1,1],-26814422880],[[1,0],-39362357792],[[0,1],6703605720],[[0,0],9840589448]]},{"name":"test_34_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39610332480],[[20,1],285776216548],[[20,0],670737719510],[[19,2],-727921357824],[[19,1],-2861574684148],[[19,0],-6371746643408],[[18,2],1990623057024],[[18,1],-21376153948310],[[18,0],-22901929047004],[[17,2],18822118372416],[[17,1],207205108659420],[[17,0],339906170938944],[[16,2],-55191004563312],[[16,1],574686356398536],[[16,0],-457877773426809],[[15,2],-54749008147104],[[15,1],-5807327020658148],[[15,0],-2156213646504366],[[14,2],650605770899712],[[14,1],1086364644444546],[[14,0],7743412500790737],[[13,2],-964705786407936],[[13,1],48792739857307356],[[13,0],-53739690727718910],[[12,2],-2445669186589872],[[12,1],-82750051515724374],[[12,0],312169965915348741],[[11,2],8261234989977696],[[11,1],-68574221278967308],[[11,0],-911392627954403468],[[10,2],-2660711317602720],[[10,1],347459305986483658],[[10,0],1471886968343483330],[[9,2],-18209376732922752],[[9,1],-411215406120425860],[[9,0],-1364577667166777948],[[8,2],27497105130965184],[[8,1],166303124029465062],[[8,0],661103022200855934],[[7,2],-7273528586231040],[[7,1],87891827868381432],[[7,0],-63111836962063812],[[6,2],-16419082005616896],[[6,1],-145614189649660752],[[6,0],-101348037017934162],[[5,2],16492299925008384],[[5,1],82996934117075952],[[5,0],53843669677780284],[[4,2],-3383827997149440],[[4,1],-22528747723475094],[[4,0],-10603698096910071],[[3,2],-3338721347092992],[[3,1],-1025694382822392],[[3,0],-434898464295606],[[2,2],2485086879733248],[[2,1],3066959188320928],[[2,0],1049391012900509],[[1,2],-667616160368640],[[1,1],-932524151300560],[[1,0],-316127040414350],[[0,2],66761616036864],[[0,1],93252415130056],[[0,0],31612704041435]]},{"name":"test_35_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8186761772713848],[[10,0],17177803387431809],[[9,1],71831298260014944],[[9,0],-116786506333604749],[[8,1],182625077895911388],[[8,0],-560148894132461853],[[7,1],-665873084013732828],[[7,0],4656125276034212478],[[6,1],-2437983279483768],[[6,0],-12899122085346926697],[[5,1],2236884901144309764],[[5,0],18958169351489509455],[[4,1],-3193014185973162828],[[4,0],-16143358471973725617],[[3,1],877746199021681248],[[3,0],7158821917146314502],[[2,1],1305579864601470528],[[2,0],-212552138422447683],[[1,1],-1016677609571260560],[[1,0],-1051435560576087295],[[0,1],203335521914252112],[[0,0],210287112115217459]]},{"name":"test_35_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1408267572956480],[[8,0],4048625693136151],[[7,1],9857873010695360],[[7,0],-20419305491414044],[[6,1],51401766412911520],[[6,0],-207228997609488650],[[5,1],-40839759615737920],[[5,0],925518711586234304],[[4,1],-164063172249429920],[[4,0],-1607860976568119291],[[3,1],166175573608864640],[[3,0],1288851745409006144],[[2,1],36614956896868480],[[2,0],-287500249268008010],[[1,1],-78862984085562880],[[1,0],-121814570744280604],[[0,1],19715746021390720],[[0,0],30453642686070151]]},{"name":"test_35_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],9703356032876496],[[20,1],34574435293969628],[[20,0],87031528484089401],[[19,2],-203848579832256960],[[19,1],-205230212218658692],[[19,0],-904014406058439598],[[18,2],896139257756297136],[[18,1],-5270916117966596426],[[18,0],-2477986624018468385],[[17,2],4457291584977901584],[[17,1],30676492454707854816],[[17,0],49389333677364669900],[[16,2],-28531351214647915500],[[16,1],210337879940109572244],[[16,0],-143227543331535861654],[[15,2],-13071601308072397608],[[15,1],-1411007961109243496628],[[15,0],161342716723842819354],[[14,2],290613167443715200596],[[14,1],-405318308632155301554],[[14,0],1354814745535376017743],[[13,2],-329749431285400891416],[[13,1],13807756661274332818596],[[13,0],-21778123153751253263730],[[12,2],-1080188402783562691200],[[12,1],-21440313358317501973842],[[12,0],113417115884004874622127],[[11,2],2841868590332252982600],[[11,1],-21908691835370935021448],[[11,0],-301009418940342087405822],[[10,2],-377704769615600554812],[[10,1],100737292062981945822922],[[10,0],463535073622870827780934],[[9,2],-6445336396974617077368],[[9,1],-121904402373528739607956],[[9,0],-425114842809311540299996],[[8,2],8767724938778480786532],[[8,1],55256027119494484297506],[[8,0],213570046448180948847912],[[7,2],-1900695621224129685984],[[7,1],20678157123295224601104],[[7,0],-30467043234825697363320],[[6,2],-5468247253870491310560],[[6,1],-43562644344517858255272],[[6,0],-26913120741464698685838],[[5,2],5238587677769373957120],[[5,1],27614785296025553643792],[[5,0],17385278457637156596924],[[4,2],-1015358959302563669472],[[4,1],-8315391970250626092858],[[4,0],-4434629261052334293435],[[3,2],-1090454058217376423424],[[3,1],-131077560653533237800],[[3,0],149273340303998131494],[[2,2],797662607356955247936],[[2,1],1041021081268518607040],[[2,0],343909822904724719949],[[1,2],-213631909052463888000],[[1,1],-324144286693443306160],[[1,0],-113840763033211249510],[[0,2],21363190905246388800],[[0,1],32414428669344330616],[[0,0],11384076303321124951]]},{"name":"test_36_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5404462904],[[10,0],15257536997],[[9,1],49297059292],[[9,0],-98562429757],[[8,1],105536344284],[[8,0],-437603491539],[[7,1],-494971083654],[[7,0],3578036879544],[[6,1],121391213826],[[6,0],-9785040563226],[[5,1],1640985782022],[[5,0],14289678543330],[[4,1],-2548218511554],[[4,0],-12123888764286],[[3,1],752205422064],[[3,0],5382291206076],[[2,1],1015859635704],[[2,0],-187012612854],[[1,1],-802607327480],[[1,0],-772373459110],[[0,1],160521465496],[[0,0],154474691822]]},{"name":"test_36_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2020452020],[[8,0],4122235332],[[7,1],14143164140],[[7,0],-22550297388],[[6,1],73746498730],[[6,0],-205009155390],[[5,1],-58593108580],[[5,0],1027328090328],[[4,1],-235382660330],[[4,0],-1902181296387],[[3,1],238413338360],[[3,0],1548604711488],[[2,1],52531752520],[[2,0],-320174920530],[[1,1],-113145313120],[[1,0],-168022842828],[[0,1],28286328280],[[0,0],42005710707]]},{"name":"test_36_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],82165836000],[[20,1],529119148256],[[20,0],1229562093625],[[19,2],-1558302159648],[[19,1],-5043362463896],[[19,0],-11806806155266],[[18,2],4909959026688],[[18,1],-44916644353000],[[18,0],-42591978207593],[[17,2],38636449144992],[[17,1],399468415742220],[[17,0],642692802644898],[[16,2],-142870503536424],[[16,1],1325120812296072],[[16,0],-968252110947843],[[15,2],-108533104221528],[[15,1],-12199243709934276],[[15,0],-3354497497704072],[[14,2],1598036793221664],[[14,1],1168564245301992],[[14,0],14945529822914184],[[13,2],-2219781278980512],[[13,1],105894327516854352],[[13,0],-126627311433605820],[[12,2],-5961702315290544],[[12,1],-176344675186893108],[[12,0],718886404439205117],[[11,2],18860393816394792],[[11,1],-153072955811673776],[[11,0],-2051449487586729526],[[10,2],-5218376029185120],[[10,1],758475608595909596],[[10,0],3276147832967123935],[[9,2],-41768129258719824],[[9,1],-902053974663955520],[[9,0],-3029122694408700526],[[8,2],61509909058355448],[[8,1],374576488818932964],[[8,0],1479270213039526323],[[7,2],-15595505038995840],[[7,1],184033274614274904],[[7,0],-156998398795435104],[[6,2],-37091152172126592],[[6,1],-320158467886158744],[[6,0],-217725413654210034],[[5,2],36846770095738368],[[5,1],187050270655451424],[[5,0],120579782718637428],[[4,2],-7464864421488960],[[4,1],-52094730114563268],[[4,0],-25367215128015057],[[3,2],-7506593530902144],[[3,1],-1993114252243824],[[3,0],-508241519818662],[[2,2],5564987483252736],[[2,1],6958830341227616],[[2,0],2357404599131143],[[1,2],-1493975221697280],[[1,1],-2127591537501920],[[1,0],-726610521837250],[[0,2],149397522169728],[[0,1],212759153750192],[[0,0],72661052183725]]},{"name":"test_37_l1","positive_content":90000000,"factors":[],"reduced":[[[12,1],21449103089853907401363000],[[12,0],121747447911293192962214958],[[11,2],-39589771233440328050768400],[[11,1],-402157860549586796039954063],[[11,0],-832487856881432397597587893],[[10,3],18268246226313591000356280],[[10,2],396152366177471532084494715],[[10,1],706633756237733478490685662],[[10,0],-1040871723160481709337312773],[[9,3],-118743600471038341502315820],[[9,2],873453503768700064888003845],[[9,1],5375818955364955554124196610],[[9,0],15571692580660975589042674405],[[8,3],-739863972165700435514429340],[[8,2],-4350580048006111704787227945],[[8,1],-23896644280052212079229834435],[[8,0],-46821106209238351633330806195],[[7,3],260322508724968671755076990],[[7,2],4336044692679003427336267200],[[7,1],52207634901825145734151279005],[[7,0],79285180765980635488518032022],[[6,3],2726535749277303456803174790],[[6,2],-8638721024914479927786965370],[[6,1],-80080712282560725130480776132],[[6,0],-89310607135622184900936695097],[[5,3],-1356417282303784131776453790],[[5,2],22800793065875283152813355090],[[5,1],84481934095932354350345773638],[[5,0],70326921305216938675388772108],[[4,3],-2616926271919421910801037110],[[4,2],-24758154539991730598928070770],[[4,1],-56569676242685274492374598015],[[4,0],-39307877866326150187796694300],[[3,3],1863361115083986282036340560],[[3,2],10542087288870814645424202780],[[3,1],22172569642207154080984266015],[[3,0],15419576270029971474465111930],[[2,3],493242648110466957009619560],[[2,2],51423641287533103908862530],[[2,1],-3891251942164512795417317300],[[2,0],-3958048872465743673413639497],[[1,3],-639388617920975685012469800],[[1,2],-1322818016074447294909182750],[[1,1],-104659463625852156259238798],[[1,0],639658174572334198883590812],[[0,3],127877723584195137002493960],[[0,2],209137923488072999710760790],[[0,1],-9739532630343703959862803],[[0,0],-93459991637762813053363433]]},{"name":"test_37_l2","positive_content":54000000,"factors":[],"reduced":[[[10,1],-3574850514975651233560500],[[10,0],-8002136038649703357246786],[[9,2],6598295205573388008461400],[[9,1],46960319644348984813021926],[[9,0],38192946261001327516175830],[[8,3],-3044707704385598500059380],[[8,2],-59617531130996391119420940],[[8,1],20963091939507248020426002],[[8,0],182169983601435105313514677],[[7,3],21312953930699189500415660],[[7,2],-175595315188564514602871280],[[7,1],-747470409071603633427327564],[[7,0],-667775252798143155917094688],[[6,3],111131831210074345252167370],[[6,2],646722770361325734862167030],[[6,1],767147887343950284206020044],[[6,0],35921739098016053593577275],[[5,3],-88296523427182356501722020],[[5,2],399668270724964994462716140],[[5,1],1974646201051472403222379248],[[5,0],1828837411104390095925196364],[[4,3],-354708447560922225256917770],[[4,2],-2127620392591765299400276335],[[4,1],-3801940743499959373859635152],[[4,0],-2152344413332692760038612872],[[3,3],359275509117500623007006840],[[3,2],1257223275506663521576073280],[[3,1],1384716269366961387399127464],[[3,0],466699703186711457399493508],[[2,3],79162400314025561001543880],[[2,2],579022867201512246208398270],[[2,1],1076454227954563194537248556],[[2,0],591494788625059288751828905],[[1,3],-170503631445593516003325280],[[1,2],-680185835140821478689816540],[[1,1],-887062520507834945339875848],[[1,0],-379294221866385267347543188],[[0,3],42625907861398379000831320],[[0,2],146952425565698511642839235],[[0,1],168338799328298924756142006],[[0,0],64074026963910668991742406]]},{"name":"test_37_value","positive_content":843750000000,"factors":[],"reduced":[[[22,2],272311367437851107782433760],[[22,1],3211262099038926616378774664],[[22,0],8800543865541389775771725637],[[21,3],-501142196402172483004309824],[[21,2],-9876647181869893889610184008],[[21,1],-59998356560471949546951569776],[[21,0],-99869414196421264359337197156],[[20,4],230564482076335724178023136],[[20,3],9664643099919401408233575800],[[20,2],78355042181575639773301473233],[[20,1],140862758508037419200678381044],[[20,0],-51649689209940196495198587884],[[19,4],-3031374849074082310835544096],[[19,3],-19082778903806771703781742576],[[19,2],216525534593006913346639556890],[[19,1],2195809132318803846482907719536],[[19,0],4075821214301669717484159478286],[[18,4],-8250901587674989070946229248],[[18,3],-376597709817545174525207231548],[[18,2],-3429271686616579569225848104021],[[18,1],-10661781434590476631318092042192],[[18,0],-11527160117471674783399821200636],[[17,4],125536879588267477193878996128],[[17,3],888490789187431936054419561108],[[17,2],4289918123546685620628118340862],[[17,1],-10128425392171276900462571427408],[[17,0],-28003312475925877883615169464040],[[16,4],384975742954182238674733862232],[[16,3],2564897931852172876712306647392],[[16,2],42425728327410069631415259791463],[[16,1],145400437683135642580809491893608],[[16,0],176291050480014897876265540839219],[[15,4],-663537920928267910671481941144],[[15,3],-17003638045286283523527551166900],[[15,2],-121540329124093252952161984804056],[[15,1],-209420011236092914385082144858912],[[15,0],-255874670587864304351743828657800],[[14,4],-2409453911042889728890665596256],[[14,3],11561059247156020429671768348324],[[14,2],-109039095380509808242565145452874],[[14,1],-317010487247912028428875144823844],[[14,0],127219849081032237120032709573015],[[13,4],1923134121440213573862163375200],[[13,3],102224013583245255673765770558912],[[13,2],742266788528521864824762251976000],[[13,1],598228181304191784987385119320656],[[13,0],-795021957842384157081924691089768],[[12,4],6814104988858453920482409656592],[[12,3],-214883604095953016307514103735568],[[12,2],-339978142824398744016419336946561],[[12,1],2190037927401866686402283029091284],[[12,0],3607826578307170984355927081923122],[[11,4],-3631605637089459643191116005656],[[11,3],-70712385732451340741132340854168],[[11,2],-2363795366302221980889663888175898],[[11,1],-7887782070181183067381841917968072],[[11,0],-7014694143400147800658756899120550],[[10,4],-12106026258409730507078209107552],[[10,3],664773798621618909769078190556224],[[10,2],4905012487693603156818074818553183],[[10,1],10504130721384518004656355730391252],[[10,0],7229025311857968746410448345609158],[[9,4],5551772267378772748604440828464],[[9,3],-775773243886857412431457016285696],[[9,2],-3803891440295861814397423940875646],[[9,1],-6416269061720276507740386122682672],[[9,0],-3761261342711175760607513413441120],[[8,4],17350363243977571063312949427768],[[8,3],210506926678060928883457156810536],[[8,2],418100741630984902529097753526335],[[8,1],431943537907250660934801989455488],[[8,0],277122717442851939430495567403613],[[7,4],-15570281695111514122227237627264],[[7,3],280961719030863168757312512457248],[[7,2],1366511514169818245278530010634412],[[7,1],1861982323543262638084105045748196],[[7,0],783015749633208882399324926950740],[[6,4],-5243636749448924274736141317504],[[6,3],-285230564593876725446457814322688],[[6,2],-957018278522255280677151592671726],[[6,1],-1065564329473523279678222459932836],[[6,0],-379068582309871102816623790172511],[[5,4],11933891594106496437511868530176],[[5,3],100376443204476460204530737757504],[[5,2],207914827095629585537370646423980],[[5,1],139366663427832809108636542345296],[[5,0],12105645191236273597827297357228],[[4,4],-3955590255258945320885545718592],[[4,3],-2743014522054761534916530446296],[[4,2],31621870617270174275167088388069],[[4,1],66473319464579797127164919098808],[[4,0],39722521083924699774556722566136],[[3,4],-1706270932817187440094558421632],[[3,3],-11215246134539076310508778807648],[[3,2],-24362149561883036527738519963950],[[3,1],-25737178214601537294740510248396],[[3,0],-11964912205674744638731640581374],[[2,4],1620622544622366776964325644288],[[2,3],5126638368851011481593371133184],[[2,2],5324243755943052336249291344189],[[2,1],2797462420889167275830235886216],[[2,0],1170806539389321773492596965202],[[1,4],-451906384869618019388925346560],[[1,3],-1137089568777711219649406732864],[[1,2],-756391504137391808288979256766],[[1,1],-72435373590468020483708159144],[[1,0],-18716585966060095839661580416],[[0,4],45190638486961801938892534656],[[0,3],103886569828288541298056200736],[[0,2],63999296116656251619481689587],[[0,1],6175739544834385995920213076],[[0,0],1492958662354567015644903883]]},{"name":"test_38_l1","positive_content":13500000000,"factors":[],"reduced":[[[10,1],-82484734],[[10,0],246860537],[[9,1],769664942],[[9,0],-1591543957],[[8,1],1472518359],[[8,0],-7610988279],[[7,1],-8064075504],[[7,0],59820107454],[[6,1],2984331651],[[6,0],-161835870021],[[5,1],26556981462],[[5,0],235318345815],[[4,1],-42943134954],[[4,0],-199346203581],[[3,1],13069860864],[[3,0],88756650486],[[2,1],16921074204],[[2,0],-3592023969],[[1,1],-13459026280],[[1,0],-12398092435],[[0,1],2691805256],[[0,0],2479618487]]},{"name":"test_38_l2","positive_content":1350000000,"factors":[],"reduced":[[[8,1],-73191380],[[8,0],120902752],[[7,1],512339660],[[7,0],-703185148],[[6,1],2671485370],[[6,0],-6324385610],[[5,1],-2122550020],[[5,0],33510882548],[[4,1],-8526795770],[[4,0],-63901552727],[[3,1],8636582840],[[3,0],52394258588],[[2,1],1902975880],[[2,0],-10496294270],[[1,1],-4098717280],[[1,0],-5972964508],[[0,1],1024679320],[[0,0],1493241127]]},{"name":"test_38_value","positive_content":3375000000000,"factors":[],"reduced":[[[20,2],18457193400],[[20,1],120162230068],[[20,0],251014935961],[[19,2],-336615234000],[[19,1],-1187891207584],[[19,0],-2371837152706],[[18,2],888810950400],[[18,1],-10008374194298],[[18,0],-11303962940567],[[17,2],8747237172600],[[17,1],95697954076218],[[17,0],148001650294272],[[16,2],-24191884226250],[[16,1],270662728031688],[[16,0],-136279587328863],[[15,2],-24084468025200],[[15,1],-2739797575813002],[[15,0],-1295601447241776],[[14,2],289925615061900],[[14,1],522441946407372],[[14,0],4052617444597398],[[13,2],-453998166557400],[[13,1],23070863472494790],[[13,0],-24918856598794110],[[12,2],-1083684606041250],[[12,1],-39132452024192136],[[12,0],144746233329335721],[[11,2],3825137864280000],[[11,1],-32528535910607458],[[11,0],-425780851713307432],[[10,2],-1339999283326800],[[10,1],164258463061171840],[[10,0],690417865158444247],[[9,2],-8364117966295200],[[9,1],-193664157537753742],[[9,0],-640899359081805928],[[8,2],12815738928334800],[[8,1],77362038768958980],[[8,0],309941171213094915],[[7,2],-3471259165617600],[[7,1],42195061303328766],[[7,0],-28808040992507826],[[6,2],-7602927220584000],[[6,1],-68487772682478162],[[6,0],-47840867938732548],[[5,2],7686135261216000],[[5,1],38640425580237408],[[5,0],25083841616653884],[[4,2],-1588793867200800],[[4,1],-10398492172475592],[[4,0],-4815008618826453],[[3,2],-1549839381753600],[[3,1],-477957093597048],[[3,0],-237999266412312],[[2,2],1156368795590400],[[2,1],1410488841799192],[[2,0],487985475009133],[[1,2],-310788764160000],[[1,1],-428647104652480],[[1,0],-145749824865610],[[0,2],31078876416000],[[0,1],42864710465248],[[0,0],14574982486561]]},{"name":"test_39_l1","positive_content":360000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-5451974232],[[8,0],10927640887],[[7,1],38163819624],[[7,0],-60066486244],[[6,1],198997059468],[[6,0],-496670834828],[[5,1],-158107252728],[[5,0],2599820954618],[[4,1],-635154998028],[[4,0],-4902624100757],[[3,1],643332959376],[[3,0],4006430306474],[[2,1],141751330032],[[2,0],-807433366052],[[1,1],-305310556992],[[1,0],-452608630948],[[0,1],76327639248],[[0,0],113152157737]]},{"name":"test_39_l2","positive_content":90000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-17787261168],[[8,0],32586212797],[[7,1],124510828176],[[7,0],-183706634692],[[6,1],649235032632],[[6,0],-1381933445222],[[5,1],-515830573872],[[5,0],7723671649808],[[4,1],-2072215926072],[[4,0],-14976717190157],[[3,1],2098896817824],[[3,0],12312785031152],[[2,1],462468790368],[[2,0],-2395807331798],[[1,1],-996086625408],[[1,0],-1464389438788],[[0,1],249021656352],[[0,0],366097359697]]},{"name":"test_39_value","positive_content":1406250000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],330872191200],[[20,1],29775915804],[[20,0],1499745823186],[[19,2],-5293955059200],[[19,1],1598146241748],[[19,0],-14908130484448],[[18,2],2316105338400],[[18,1],-41805423834954],[[18,0],-63740009720516],[[17,2],189589765557600],[[17,1],143399033571924],[[17,0],939576944413176],[[16,2],-7196470158600],[[16,1],2404751697296424],[[16,0],-1737813888393999],[[15,2],-1509273500158800],[[15,1],-16334952617495916],[[15,0],-2281673973478674],[[14,2],1396363364911800],[[14,1],-8268241256345754],[[14,0],31458494827037319],[[13,2],4722373348902000],[[13,1],180538014947344740],[[13,0],-350741776674751170],[[12,2],-10899922594701600],[[12,1],-251722107083215818],[[12,0],1801667717344085793],[[11,2],2369541197278800],[[11,1],-363402013596254724],[[11,0],-4802834983534791976],[[10,2],21046531928088600],[[10,1],1331102294711881230],[[10,0],7391610115955597440],[[9,2],-34530979926301200],[[9,1],-1371631390963450716],[[9,0],-6713224050677218624],[[8,2],19013322313164600],[[8,1],353635157481599250],[[8,0],3280069386480141780],[[7,2],9908298637675200],[[7,1],466177070436284088],[[7,0],-403225854573581988],[[6,2],-22808343628180800],[[6,1],-489574414658216736],[[6,0],-419889159780694914],[[5,2],13848986434867200],[[5,1],204053268980577744],[[5,0],233275645548434076],[[4,2],-549909581774400],[[4,1],-35301313772573346],[[4,0],-47467197456033039],[[3,2],-4113403080998400],[[3,1],-6420652029083304],[[3,0],-222475104705846],[[2,2],2510658186825600],[[2,1],6200955303702816],[[2,0],3738070023231109],[[1,2],-648509494752000],[[1,1],-1732910375587440],[[1,0],-1172637021206110],[[0,2],64850949475200],[[0,1],173291037558744],[[0,0],117263702120611]]},{"name":"test_40_l1","positive_content":4320000000,"factors":[],"reduced":[[[10,1],-396841796],[[10,0],1244784486],[[9,1],3584714128],[[9,0],-7824427578],[[8,1],8030153106],[[8,0],-29257792896],[[7,1],-35309647986],[[7,0],252805772766],[[6,1],6614742684],[[6,0],-696737742519],[[5,1],117424218078],[[5,0],1019602160157],[[4,1],-178881768186],[[4,0],-864790783059],[[3,1],52004442576],[[3,0],382446689754],[[2,1],71715152736],[[2,0],-11252109981],[[1,1],-56477508920],[[1,0],-56239708305],[[0,1],11295501784],[[0,0],11247941661]]},{"name":"test_40_l2","positive_content":4320000000,"factors":[],"reduced":[[[8,1],-27331984],[[8,0],69006387],[[7,1],191323888],[[7,0],-358021500],[[6,1],997617416],[[6,0],-2922510270],[[5,1],-792627536],[[5,0],14530383420],[[4,1],-3184176136],[[4,0],-26607010323],[[3,1],3225174112],[[3,0],21582035292],[[2,1],710631584],[[2,0],-4480433358],[[1,1],-1530591104],[[1,0],-2325924348],[[0,1],382647776],[[0,0],581481087]]},{"name":"test_40_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],92098826112],[[20,1],702586664480],[[20,0],1949237549153],[[19,2],-1773310738944],[[19,1],-6847312432544],[[19,0],-18818607225962],[[18,2],5912660804736],[[18,1],-50807274673456],[[18,0],-37457237795065],[[17,2],43417503298944],[[17,1],460683892855776],[[17,0],779651569636590],[[16,2],-175882624487712],[[16,1],1469990032666368],[[16,0],-1668675331542801],[[15,2],-131492343752640],[[15,1],-13518331046229408],[[15,0],-1200807453490332],[[14,2],1928140858501344],[[14,1],1284710309142384],[[14,0],11936946653786442],[[13,2],-2488644209567808],[[13,1],116664386437542048],[[13,0],-140616857081824500],[[12,2],-7235940017244672],[[12,1],-194550130621305456],[[12,0],811629457679178813],[[11,2],21588126704316096],[[11,1],-167140812603854048],[[11,0],-2298686761382882798],[[10,2],-5057172118744224],[[10,1],835441789681101296],[[10,0],3651159527202537473],[[9,2],-48334918427174208],[[9,1],-1000436129110833248],[[9,0],-3368559676093280654],[[8,2],69615452417221728],[[8,1],423804447962247504],[[8,0],1647368041730568213],[[7,2],-16949036481447168],[[7,1],197265698569157568],[[7,0],-178455402631114500],[[6,2],-42400139275535616],[[6,1],-356028327786388992],[[6,0],-241891358798013342],[[5,2],41699643445223424],[[5,1],211378588541655168],[[5,0],136198813668096468],[[4,2],-8346654865937664],[[4,1],-59535049150656336],[[4,0],-29510297462935065],[[3,2],-8547816807936000],[[3,1],-2343637653688896],[[3,0],-363720435222354],[[2,2],6313093447503360],[[2,1],8055116393233664],[[2,0],2690606908662551],[[1,2],-1693685060336640],[[1,1],-2461488066154880],[[1,0],-836903219043530],[[0,2],169368506033664],[[0,1],246148806615488],[[0,0],83690321904353]]},{"name":"test_41_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4489581152],[[10,0],13679897945],[[9,1],41604030976],[[9,0],-87555614941],[[8,1],82454008752],[[8,0],-397154191977],[[7,1],-430418259312],[[7,0],3177115407042],[[6,1],143554866528],[[6,0],-8623501775283],[[5,1],1420254830736],[[5,0],12552500054061],[[4,1],-2269768692912],[[4,0],-10634894922963],[[3,1],684864043392],[[3,0],4728761549538],[[2,1],897365094912],[[2,0],-181647783297],[[1,1],-712387403840],[[1,0],-667028402725],[[0,1],142477480768],[[0,0],133405680545]]},{"name":"test_41_l2","positive_content":108000000,"factors":[],"reduced":[[[8,1],-947896960],[[8,0],1678537351],[[7,1],6635278720],[[7,0],-9557840284],[[6,1],34598239040],[[6,0],-85652047850],[[5,1],-27489011840],[[5,0],446811582944],[[4,1],-110429995840],[[4,0],-844933702811],[[3,1],111851841280],[[3,0],691368998624],[[2,1],24645320960],[[2,0],-139682174570],[[1,1],-53082229760],[[1,0],-77806421404],[[0,1],13270557440],[[0,0],19451605351]]},{"name":"test_41_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],77402803296],[[20,1],526052397120],[[20,0],1175726159845],[[19,2],-1425197533440],[[19,1],-5202559010040],[[19,0],-11164057059130],[[18,2],3939354001056],[[18,1],-41925140608872],[[18,0],-45324529310729],[[17,2],36679426416864],[[17,1],398674817998092],[[17,0],637673625524094],[[16,2],-109446629792040],[[16,1],1148096909735640],[[16,0],-765730778118675],[[15,2],-103768424063568],[[15,1],-11427813033057756],[[15,0],-4551337045613352],[[14,2],1285535234180376],[[14,1],1983784992553260],[[14,0],15759483543580884],[[13,2],-1925482224359376],[[13,1],96628484549931516],[[13,0],-107163055020322680],[[12,2],-4814982091599840],[[12,1],-163384472605869684],[[12,0],619655014046624469],[[11,2],16358355348231120],[[11,1],-136646978448401844],[[11,0],-1807253516241992866],[[10,2],-5327579086393992],[[10,1],688727036700563244],[[10,0],2917848646605862039],[[9,2],-35970076966546128],[[9,1],-814478045389852380],[[9,0],-2705307348577351162],[[8,2],54404235810072792],[[8,1],329196750885413676],[[8,0],1311518932046063907],[[7,2],-14430705773166144],[[7,1],174150417103408116],[[7,0],-126311168626406412],[[6,2],-32454184559330880],[[6,1],-288363348678847356],[[6,0],-200201527515649854],[[5,2],32622992652165120],[[5,1],164363833045995552],[[5,0],106542520689437988],[[4,2],-6699621195461952],[[4,1],-44660347333741692],[[4,0],-21015283188846741],[[3,2],-6600661446081024],[[3,1],-1981744898138496],[[3,0],-849221374192050],[[2,2],4914509025611136],[[2,1],6049568795424144],[[2,0],2075455053905875],[[1,2],-1320348062611200],[[1,1],-1840855237216800],[[1,0],-625609617928450],[[0,2],132034806261120],[[0,1],184085523721680],[[0,0],62560961792845]]},{"name":"test_42_l1","positive_content":108000000,"factors":[],"reduced":[[[8,1],-995205760],[[8,0],1964250357],[[7,1],6966440320],[[7,0],-10842618708],[[6,1],36325010240],[[6,0],-93172588830],[[5,1],-28860967040],[[5,0],481675882368],[[4,1],-115941471040],[[4,0],-904327251057],[[3,1],117434279680],[[3,0],738438968448],[[2,1],25875349760],[[2,0],-149899317150],[[1,1],-55731522560],[[1,0],-82497433428],[[0,1],13932880640],[[0,0],20624358357]]},{"name":"test_42_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-32756674848],[[10,0],-175010839019],[[9,1],262053398784],[[9,0],776784170551],[[8,1],951478936848],[[8,0],-1310239286373],[[7,1],-2041661404368],[[7,0],6087979595418],[[6,1],-2324440601568],[[6,0],-25280624706327],[[5,1],7250994087984],[[5,0],45450977098953],[[4,1],-4742820227088],[[4,0],-38339773946487],[[3,1],-934576739712],[[3,0],13617922695162],[[2,1],2678884489728],[[2,0],883555988307],[[1,1],-1289799833280],[[1,0],-1989876479585],[[0,1],207801596352],[[0,0],327216166381]]},{"name":"test_42_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],726291387744],[[20,1],12875731047704],[[20,0],54124568012281],[[19,2],-11620662203904],[[19,1],-163026755293688],[[19,0],-502618486979698],[[18,2],4011260258976],[[18,1],107506184636948],[[18,0],1492318917491581],[[17,2],432256657005792],[[17,1],2644092675505704],[[17,0],-2077443048658116],[[16,2],-5711893698024],[[16,1],-2792022604674348],[[16,0],10331020128235467],[[15,2],-3940136474210064],[[15,1],-20577220444075452],[[15,0],-45230001180327012],[[14,2],2447351569281816],[[14,1],19447570340196924],[[14,0],61027056017242890],[[13,2],15517784792125296],[[13,1],122263177218997740],[[13,0],-25977462306987606],[[12,2],-22440596828988384],[[12,1],-201302730814338204],[[12,0],385102172900263803],[[11,2],-15742681821954672],[[11,1],-246810014401529228],[[11,0],-1736888175832864150],[[10,2],58714144037340792],[[10,1],932535096232902068],[[10,0],3288322702267441699],[[9,2],-42314589920227344],[[9,1],-903018862922598332],[[9,0],-3236704398544452514],[[8,2],-11594864033420904],[[8,1],143590011728061108],[[8,0],1541210743274649891],[[7,2],36205595762558400],[[7,1],391574788818136260],[[7,0],-42340904944303200],[[6,2],-21206639899690560],[[6,1],-332242063794938400],[[6,0],-316893689602874220],[[5,2],1216611212078592],[[5,1],99355613848607820],[[5,0],133277144895771738],[[4,2],5226538103347392],[[4,1],3047046831779424],[[4,0],-8983095119988351],[[3,2],-3453913953842688],[[3,1],-10361069926134000],[[3,0],-7129073207241102],[[2,2],1134741500624256],[[2,1],3134708777341856],[[2,0],2183862754815673],[[1,2],-205276657834752],[[1,1],-479685572195984],[[1,0],-291621134856904],[[0,2],16354400883072],[[0,1],34848687388928],[[0,0],18959001914431]]},{"name":"test_43_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-9306244992],[[10,0],25875966337],[[9,1],84064920576],[[9,0],-166913527301],[[8,1],188308297152],[[8,0],-710312033937],[[7,1],-828056670912],[[7,0],5925849406242],[[6,1],155161427328],[[6,0],-16284094010163],[[5,1],2753742401856],[[5,0],23824427677869],[[4,1],-4195060350912],[[4,0],-20225132049843],[[3,1],1219601198592],[[3,0],8966078751138],[[2,1],1681826291712],[[2,0],-288057958257],[[1,1],-1324484394240],[[1,0],-1302307819685],[[0,1],264896878848],[[0,0],260461563937]]},{"name":"test_43_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-106832896],[[8,0],245070693],[[7,1],747830272],[[7,0],-1300781460],[[6,1],3899400704],[[6,0],-11668909902],[[5,1],-3098153984],[[5,0],57186892656],[[4,1],-12446032384],[[4,0],-104464033665],[[3,1],12606281728],[[3,0],84749779824],[[2,1],2777655296],[[2,0],-17758384974],[[1,1],-5982642176],[[1,0],-8992749972],[[0,1],1495660544],[[0,0],2248187493]]},{"name":"test_43_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],87723215232],[[20,1],562373142808],[[20,0],1390761625601],[[19,2],-1696431833088],[[19,1],-5249604791560],[[19,0],-13462543211762],[[18,2],5761346847360],[[18,1],-48167759089652],[[18,0],-40221519441073],[[17,2],41123950220160],[[17,1],411138462064272],[[17,0],673822213420098],[[16,2],-171802298330784],[[16,1],1478460558830160],[[16,0],-1241555209005891],[[15,2],-118120055552064],[[15,1],-12979482560055696],[[15,0],-2155401657008952],[[14,2],1874393555865696],[[14,1],596513175858564],[[14,0],14003247494358480],[[13,2],-2464196361194304],[[13,1],114355508391750144],[[13,0],-143179110311450700],[[12,2],-6995356311141504],[[12,1],-188673408755012172],[[12,0],805530529341404931],[[11,2],21078244315947072],[[11,1],-167199763404473632],[[11,0],-2267090930278247090],[[10,2],-5086702148687904],[[10,1],821286273230628292],[[10,0],3594351354498122945],[[9,2],-46992299786352960],[[9,1],-981238830993687952],[[9,0],-3316955849369393018],[[8,2],67893763818602592],[[8,1],415390401243570876],[[8,0],1627440617687174157],[[7,2],-16630189182851328],[[7,1],193241317647560952],[[7,0],-182882716873639464],[[6,2],-41274128453236992],[[6,1],-348912161051449368],[[6,0],-234111524903735190],[[5,2],40651467917672448],[[5,1],207394151394001632],[[5,0],133222199593304748],[[4,2],-8152181626846464],[[4,1],-58688122159800924],[[4,0],-29195730518057967],[[3,2],-8324166903478272],[[3,1],-2049991478247504],[[3,0],-235496439036834],[[2,2],6151552080188928],[[2,1],7790945933645536],[[2,0],2616400678749041],[[1,2],-1650519362042880],[[1,1],-2388369190335520],[[1,0],-817968760340510],[[0,2],165051936204288],[[0,1],238836919033552],[[0,0],81796876034051]]},{"name":"test_44_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-15085661064],[[10,0],42795549832],[[9,1],138387728532],[[9,0],-276937172372],[[8,1],288321820164],[[8,0],-1271085767634],[[7,1],-1404733152834],[[7,0],10240214093034],[[6,1],390141107046],[[6,0],-27906239284641],[[5,1],4649066850402],[[5,0],40699059516435],[[4,1],-7296582516534],[[4,0],-34516978721901],[[3,1],2171708280144],[[3,0],15339927373206],[[2,1],2899823543784],[[2,0],-562792256499],[[1,1],-2295167075880],[[1,0],-2181459724535],[[0,1],459033415176],[[0,0],436291944907]]},{"name":"test_44_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1966937780],[[8,0],3723640544],[[7,1],13768564460],[[7,0],-20795375516],[[6,1],71793228970],[[6,0],-191998917190],[[5,1],-57041195620],[[5,0],973325299576],[[4,1],-229148251370],[[4,0],-1815400711279],[[3,1],232098658040],[[3,0],1480795246816],[[2,1],51140382280],[[2,0],-304114370650],[[1,1],-110148515680],[[1,0],-162414895676],[[0,1],27537128920],[[0,0],40603723919]]},{"name":"test_44_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39927048432],[[20,1],254068265380],[[20,0],568747670678],[[19,2],-749050947600],[[19,1],-2439560388676],[[19,0],-5438818508624],[[18,2],2255409382272],[[18,1],-21699750739406],[[18,0],-21827917269316],[[17,2],18818021231568],[[17,1],196092921095556],[[17,0],312262098084696],[[16,2],-64614552442740],[[16,1],629732147398392],[[16,0],-411092431640337],[[15,2],-52627093736076],[[15,1],-5916228967702992],[[15,0],-1996345762289286],[[14,2],734494462327152],[[14,1],688827508832148],[[14,0],7836468684348045],[[13,2],-1050841682512272],[[13,1],51039900729672222],[[13,0],-59867352564313530],[[12,2],-2741740895267640],[[12,1],-85310751334659582],[[12,0],340179417760417842],[[11,2],8911604979748020],[[11,1],-73465058245930570],[[11,0],-977110129268137550],[[10,2],-2634594811086864],[[10,1],365103078245349814],[[10,0],1566094781892790613],[[9,2],-19672717683322536],[[9,1],-433118938441955518],[[9,0],-1449571387232786186],[[8,2],29270285348980284],[[8,1],178057346094502422],[[8,0],706490041443923649],[[7,2],-7554534063104448],[[7,1],89909171544895626],[[7,0],-73040692695185028],[[6,2],-17575387817941440],[[6,1],-153555739890224430],[[6,0],-104959833387814860],[[5,2],17539615952674560],[[5,1],88926673326013968],[[5,0],57400039282413504],[[4,2],-3572374536602784],[[4,1],-24571743345878622],[[4,0],-11829799151669424],[[3,2],-3563650843599168],[[3,1],-970570832749824],[[3,0],-310276216989348],[[2,2],2646340276618752],[[2,1],3285460786563976],[[2,0],1119555564535592],[[1,2],-710646022665600],[[1,1],-1003458815660560],[[1,0],-342656977678280],[[0,2],71064602266560],[[0,1],100345881566056],[[0,0],34265697767828]]},{"name":"test_45_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3489460128],[[10,0],12623090831],[[9,1],32336829504],[[9,0],-78004983019],[[8,1],64080425808],[[8,0],-298272963183],[[7,1],-334557297648],[[7,0],2487490602798],[[6,1],111622758912],[[6,0],-6768674303157],[[5,1],1103934548304],[[5,0],9849490388043],[[4,1],-1764311755248],[[4,0],-8332074833877],[[3,1],532366224768],[[3,0],3693542440782],[[2,1],697522347648],[[2,0],-130765763463],[[1,1],-553742602560],[[1,0],-528413231155],[[0,1],110748520512],[[0,0],105682646231]]},{"name":"test_45_l2","positive_content":432000000,"factors":[],"reduced":[[[8,1],-245619360],[[8,0],474119747],[[7,1],1719335520],[[7,0],-2633337068],[[6,1],8965106640],[[6,0],-21798182530],[[5,1],-7122961440],[[5,0],115138421728],[[4,1],-28614655440],[[4,0],-218178184447],[[3,1],28983084480],[[3,0],178508216608],[[2,1],6386103360],[[2,0],-35798486050],[[1,1],-13754684160],[[1,0],-20317930988],[[0,1],3438671040],[[0,0],5079482747]]},{"name":"test_45_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],83675171328],[[20,1],703526991464],[[20,0],1862393856433],[[19,2],-1532314162176],[[19,1],-7238471720360],[[19,0],-17725174309714],[[18,2],4106339188224],[[18,1],-44962095532252],[[18,0],-44524641094097],[[17,2],39993920580096],[[17,1],459100874465832],[[17,0],789326767163922],[[16,2],-113482499211648],[[16,1],1144523917635360],[[16,0],-1332368813557347],[[15,2],-123285580185600],[[15,1],-12113296670364648],[[15,0],-3535476292419384],[[14,2],1346708417878656],[[14,1],2751621211686468],[[14,0],14240772182010336],[[13,2],-1946307711059712],[[13,1],99926312966588472],[[13,0],-107043193296391740],[[12,2],-5103224350495488],[[12,1],-171046906817535420],[[12,0],634191076762146843],[[11,2],16978089389366784],[[11,1],-137827103611290440],[[11,0],-1859469355350462514],[[10,2],-5303155867395456],[[10,1],709841226362471396],[[10,0],3006345511818081289],[[9,2],-37638006229001472],[[9,1],-842031328717269224],[[9,0],-2786356386041492314],[[8,2],56582831560332672],[[8,1],341066991207288396],[[8,0],1346576613690146037],[[7,2],-14853633360878592],[[7,1],179861458816567248],[[7,0],-124382707368520056],[[6,2],-33872811297905664],[[6,1],-298368559974108480],[[6,0],-209571266368435926],[[5,2],33954922604445696],[[5,1],170018026190901984],[[5,0],110606870316615756],[[4,2],-6949368085718016],[[4,1],-45983198269422156],[[4,0],-21626802336105303],[[3,2],-6883756550737920],[[3,1],-2275270515182832],[[3,0],-947085786237378],[[2,2],5119563731896320],[[2,1],6366051911211968],[[2,0],2160987297987337],[[1,2],-1375169018818560],[[1,1],-1930498129323680],[[1,0],-649185961250830],[[0,2],137516901881856],[[0,1],193049812932368],[[0,0],64918596125083]]},{"name":"test_46_l1","positive_content":180000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-14740154006150784],[[8,0],31508519286990049],[[7,1],103181078043055488],[[7,0],-170254539166412548],[[6,1],538015621224503616],[[6,0],-1348331946802233446],[[5,1],-427464466178372736],[[5,0],7073012138504023616],[[4,1],-1717227941716566336],[[4,0],-13318217578766523629],[[3,1],1739338172725792512],[[3,0],10875971872090925888],[[2,1],383244004159920384],[[2,0],-2188520725152828134],[[1,1],-825448624344443904],[[1,0],-1231545627609268996],[[0,1],206362156086110976],[[0,0],307886406902317249]]},{"name":"test_46_l2","positive_content":180000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-11508551886543264],[[8,0],24353336208017431],[[7,1],80559863205802848],[[7,0],-131939000491699516],[[6,1],420062143858829136],[[6,0],-969862587209270666],[[5,1],-333748004709754656],[[5,0],5270285324628398864],[[4,1],-1340746294782290256],[[4,0],-10061709351299642051],[[3,1],1358009122612105152],[[3,0],8239491711356560976],[[2,1],299222349050124864],[[2,0],-1625850044742236714],[[1,1],-644478905646422784],[[1,0],-960554736322814524],[[0,1],161119726411605696],[[0,0],240138684080703631]]},{"name":"test_46_value","positive_content":5625000000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],114267863756938464],[[20,1],146558230454875032],[[20,0],794818329862093451],[[19,2],-1828285820111015424],[[19,1],-1219649813371744632],[[19,0],-7508508607256309414],[[18,2],799875046298569248],[[18,1],-18743827301596910196],[[18,0],-36669277844878823632],[[17,2],65475485932725739872],[[17,1],151482978704268483336],[[17,0],474143898474100708707],[[16,2],-2485326036713411592],[[16,1],753378065999095852584],[[16,0],-495149320706166955632],[[15,2],-521232860527274803536],[[15,1],-7032831206490435436128],[[15,0],-3440059785482941604580],[[14,2],482238952020219552696],[[14,1],-543313631400309921852],[[14,0],13736265391245632798361],[[13,2],1630888085470904227440],[[13,1],68445023357907978293520],[[13,0],-106114223803187450568315],[[12,2],-3764326235744823819552],[[12,1],-103660829291743434045756],[[12,0],582577305794153785834113],[[11,2],818329306295314809936],[[11,1],-126070768152590392089432],[[11,0],-1639411890080103249181409],[[10,2],7268493112681037991192],[[10,1],497093284162839090189276],[[10,0],2592395711261352640767773],[[9,2],-11925394199197247387664],[[9,1],-512066416813697404133712],[[9,0],-2369946369649814929243829],[[8,2],6566317089894651129912],[[8,1],121984203835688410248156],[[8,0],1134536361664635910626087],[[7,2],3421865448065279242944],[[7,1],183711820072164135047352],[[7,0],-108157090667867463079551],[[6,2],-7876940920220796077376],[[6,1],-181932152336963003028888],[[6,0],-163939265383510468497381],[[5,2],4782795705410416349184],[[5,1],70270527324841890664032],[[5,0],81387977333602262271240],[[4,2],-189913189564031727168],[[4,1],-9770800266582408820044],[[4,0],-13548102430993489645878],[[3,2],-1420578082226258984448],[[3,1],-2954164937031450028944],[[3,0],-987454247466781550193],[[2,2],867064550187649064832],[[2,1],2162969634683157369696],[[2,0],1319990138368679241692],[[1,2],-223965012963599389440],[[1,1],-579388132460244431520],[[1,0],-382191473608818653510],[[0,2],22396501296359938944],[[0,1],57938813246024443152],[[0,0],38219147360881865351]]},{"name":"test_47_l1","positive_content":378000000,"factors":[],"reduced":[[[8,1],-135005360],[[8,0],477205589],[[7,1],945037520],[[7,0],-2313838436],[[6,1],4927695640],[[6,0],-23365956070],[[5,1],-3915155440],[[5,0],100472187136],[[4,1],-15728124440],[[4,0],-170009032789],[[3,1],15930632480],[[3,0],135303570016],[[2,1],3510139360],[[2,0],-31061261590],[[1,1],-7560300160],[[1,0],-12034224356],[[0,1],1890075040],[[0,0],3008556089]]},{"name":"test_47_l2","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1795158848],[[10,0],-6615614559],[[9,1],14361270784],[[9,0],27692596251],[[8,1],51870805308],[[8,0],-74629083648],[[7,1],-109978239588],[[7,0],433381039698],[[6,1],-117423503358],[[6,0],-1551232284807],[[5,1],389459709324],[[5,0],2621641442853],[[4,1],-291717966498],[[4,0],-2225150377347],[[3,1],-19010101992],[[3,0],852593964402],[[2,1],153907017768],[[2,0],29015799477],[[1,1],-85969543520],[[1,0],-127067120595],[[0,1],15209329912],[[0,0],22613750466]]},{"name":"test_47_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],245812995648],[[20,1],3812545213288],[[20,0],12078199685387],[[19,2],-3933007930368],[[19,1],-48088209798856],[[19,0],-109344361214006],[[18,2],1394145393984],[[18,1],36372842712820],[[18,0],376954540796501],[[17,2],145749030139584],[[17,1],694068494552952],[[17,0],-1135518510177906],[[16,2],-2305458423216],[[16,1],-653666248114872],[[16,0],5133620690256363],[[15,2],-1311774764623200],[[15,1],-5125385177174208],[[15,0],-14494279591440888],[[14,2],850036325475312],[[14,1],2585987450212740],[[14,0],15043558664017668],[[13,2],5060141525033856],[[13,1],36007969882374480],[[13,0],-17420338984168956],[[12,2],-7678996197263856],[[12,1],-48789253235082684],[[12,0],171273918200013165],[[11,2],-4500052675605216],[[11,1],-87633939248084272],[[11,0],-623587085988014282],[[10,2],19620182982525264],[[10,1],284896492586706004],[[10,0],1098763068137468663],[[9,2],-15918164346538368],[[9,1],-277153493092800352],[[9,0],-1068231262499394410],[[8,2],-2333042576106912],[[8,1],55805546885202924],[[8,0],535050760158054723],[[7,2],12708872988989184],[[7,1],112079516148055416],[[7,0],-47990324919346860],[[6,2],-8509812310970496],[[6,1],-106272788914883856],[[6,0],-92863905579305538],[[5,2],876495147595776],[[5,1],37154902414459704],[[5,0],47491655399627592],[[4,2],2004949595556864],[[4,1],-1245688640241828],[[4,0],-6101781910304601],[[3,2],-1370148352667136],[[3,1],-3348955519607856],[[3,0],-1914053999891658],[[2,2],421806009316608],[[2,1],1171152680580160],[[2,0],814100516899067],[[1,2],-65803509983232],[[1,1],-174954502100224],[[1,0],-118307302880174],[[0,2],4180968562176],[[0,1],10444735492912],[[0,0],6659232799337]]},{"name":"test_48_l1","positive_content":450000000,"factors":[],"reduced":[[[12,1],22192258450108024512],[[12,0],1819283606761914670596],[[11,2],-379699451663865637824],[[11,1],33888708070584276323058],[[11,0],-6588396488281751464253],[[10,3],1624121243878385643312],[[10,2],17947536984511890452818],[[10,1],-213510927195852057702252],[[10,0],40867331848300234447906],[[9,3],-8120606219391928216560],[[9,2],-67849627865857865332730],[[9,1],525270110683924891696728],[[9,0],-166623814926488331561564],[[8,3],-85266365303615246273880],[[8,2],-275504201042961221944122],[[8,1],-521046861559273311997428],[[8,0],400439001137075751886737],[[7,3],-48723637316351569299360],[[7,2],1284733736886063684666948],[[7,1],-551302101075583970793738],[[7,0],-630721706274143136823887],[[6,3],401970007859900446719720],[[6,2],-2533321208772956233719774],[[6,1],2606472673581433442427486],[[6,0],624979457357046611419524],[[5,3],92574910901067981668784],[[5,2],3089882007911737941001770],[[5,1],-3803899698494148218183568],[[5,0],-313625641036032104325912],[[4,3],-803940015719800893439440],[[4,2],-2304627423351003451485846],[[4,1],2766762722943594971957610],[[4,0],-50556432998936852897745],[[3,3],389789098530812554394880],[[3,2],1119777985572825786552708],[[3,1],-611023355573407309374318],[[3,0],205865346767320490510775],[[2,3],243618186581757846496800],[[2,2],-376738615494630600135042],[[2,1],-646026476429218243407060],[[2,0],-139460764402713822872096],[[1,3],-227376974142973990063680],[[1,2],79843957284725349723478],[[1,1],496984980236248604808216],[[1,0],39840330864830733569242],[[0,3],45475394828594798012736],[[0,2],-18095108386262717516510],[[0,1],-91798814238163563496398],[[0,0],-6364934864300582336103]]},{"name":"test_48_l2","positive_content":54000000,"factors":[],"reduced":[[[10,1],36987097416846707520],[[10,0],-2209117933613624381708],[[9,2],-632832419439776063040],[[9,1],26539856900867787022604],[[9,0],13640726986483750803696],[[8,3],2706868739797309405520],[[8,2],9623195760044005471245],[[8,1],-137752061795666346991224],[[8,0],-47168843924138130320743],[[7,3],-18948081178581165838640],[[7,2],9788272728676884579180],[[7,1],436441915998850972481532],[[7,0],121735126648882482565576],[[6,3],-98800709002601793301480],[[6,2],-216163578714430614103470],[[6,1],-964492576147388978095194],[[6,0],-217892525825917153682356],[[5,3],78499193454121972760080],[[5,2],96657931099643433950400],[[5,1],1437989948254546379797224],[[5,0],273421617646334121222496],[[4,3],315350208186386545743080],[[4,2],570286619689264922124555],[[4,1],-1564170010291746051863166],[[4,0],-246162009043920713885662],[[3,3],-319410511296082509851360],[[3,2],-543740417713718616796080],[[3,1],1257220951429420389760608],[[3,0],150785092188602062608304],[[2,3],-70378587234730044543520],[[2,2],-76658190605441909326230],[[2,1],-626091711192862147926696],[[2,0],-60905915205994932149224],[[1,3],151584649428649326709120],[[1,2],204246164149184334546300],[[1,1],165286705155025414387356],[[1,0],17323139896613592532592],[[0,3],-37896162357162331677280],[[0,2],-48846627569256867415935],[[0,1],-31559548344610968066928],[[0,0],-3037418568802461418822]]},{"name":"test_48_value","positive_content":843750000000,"factors":[],"reduced":[[[22,2],-6102898914442169279232],[[22,1],621521448939481925296048],[[22,0],31761226050202732277042349],[[21,3],33978948167097087373056],[[21,2],5139136932551403188339200],[[21,1],19288616378343628627327244],[[21,0],-390566510131476469261690720],[[20,4],155953202797626053395776],[[20,3],1692421101164463421105492],[[20,2],-60928846193867815053629381],[[20,1],-269888555923164688382130428],[[20,0],2357685962126347013537590492],[[19,4],-2105462146231204299937536],[[19,3],-26179345882646808483853780],[[19,2],54435964283856608913820718],[[19,1],527408474468669909708379444],[[19,0],-9379090590615811592909544526],[[18,4],-4560269509113399664955328],[[18,3],-51811782120440128113353342],[[18,2],510899037227571597395883899],[[18,1],3975618681410040731878236300],[[18,0],26979068666659583192662608246],[[17,4],82344981429485102616671808],[[17,3],1253409521675816126919235812],[[17,2],27602903223429426882045402],[[17,1],-25885551129959852206127123196],[[17,0],-58190260082021295248641150416],[[16,4],228727426014250509480792912],[[16,3],-228806225474325443086618320],[[16,2],606825189307417098022887738],[[16,1],72707676158975762083196932404],[[16,0],95341409845560895113588040761],[[15,4],-363786105946519147183197984],[[15,3],-17641576952212893775844806308],[[15,2],-21396833730000751505683126698],[[15,1],-105376245140729111974973349396],[[15,0],-118148957716592124757293388116],[[14,4],-1347157236922400185810235856],[[14,3],21554367863449076576055226482],[[14,2],27443252482858291831393059159],[[14,1],15024049257280325932393621584],[[14,0],110876748325042707232779492411],[[13,4],297847758321086249915537760],[[13,3],91529787934894532411678495052],[[13,2],67619529386979891791140018614],[[13,1],263121926494088582427882627944],[[13,0],-88567148391632437364634967320],[[12,4],4000015858909061877815626272],[[12,3],-209180473083392071716438369918],[[12,2],-11878575085533266452895099794],[[12,1],-605335246288969447939858451396],[[12,0],92195223547195022374208973931],[[11,4],2661300717488911025044963104],[[11,3],-56650695691342707274540109620],[[11,2],-665274153778470976472784626134],[[11,1],832926365962303836595180951028],[[11,0],-145255018676885149637524601668],[[10,4],-11783342017503431640172354512],[[10,3],581255793232036764971930804002],[[10,2],1496788152350199748425009393019],[[10,1],-900437191722038643331979422608],[[10,0],224500743463927846189103959477],[[9,4],-5091895817849340109733572896],[[9,3],-626283550553213951060462051236],[[9,2],-1340485264313834670299850756026],[[9,1],786872706252272522974117567380],[[9,0],-276991791861492529128880180122],[[8,4],28102376240856349773978102768],[[8,3],106334040993500711791518920214],[[8,2],345041149444822523707156389615],[[8,1],-478240614975533853437650686792],[[8,0],263802479422112773099853500770],[[7,4],-16211217186416449556498208384],[[7,3],262861152755072371258998920376],[[7,2],263776823545093329327446664624],[[7,1],136097767836780747429590757384],[[7,0],-193714430246182046560568269200],[[6,4],-12313922155858643520462286464],[[6,3],-203348709331847300697475297296],[[6,2],-176611831839915024310153166736],[[6,1],41080049864314619078038981512],[[6,0],111132863121613514233099732779],[[5,4],17697373663796400649673281536],[[5,3],45890154768649424922435718896],[[5,2],-15844062256420085260522858344],[[5,1],-55964267962060433706180545052],[[5,0],-51527548928159462902565165268],[[4,4],-4855977062023526954722599552],[[4,3],5849284919746626701451193098],[[4,2],37753694412883620175808299488],[[4,1],23538965808548773769877842368],[[4,0],20269522554421950742990211613],[[3,4],-2986563314030911242029724672],[[3,3],-3005430282726153725039750136],[[3,2],-6435955296719038076351911328],[[3,1],-4513532928439234072004115880],[[3,0],-6875361709427681708060011024],[[2,4],2509435416030210803218530048],[[2,3],-289983483070515880531104224],[[2,2],-2541880126989818868574887860],[[2,1],8614101958500174412153096],[[2,0],1858690951469732339344938895],[[1,4],-687661594043543367962703360],[[1,3],200096221136658821383885616],[[1,2],1005873092592788202883770248],[[1,1],127898381554692105357332760],[[1,0],-334258346128439405505734674],[[0,4],68766159404354336796270336],[[0,3],-20236687839904191206038712],[[0,2],-98555605820410369604311972],[[0,1],-11330596273017200315066388],[[0,0],29202025768103421059360982]]},{"name":"test_49_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2089484656],[[10,0],6379669621],[[9,1],19482981728],[[9,0],-40933906553],[[8,1],37413476856],[[8,0],-191843058141],[[7,1],-203864434536],[[7,0],1514449165746],[[6,1],74681625984],[[6,0],-4098174798579],[[5,1],671510738808],[[5,0],5958682298397],[[4,1],-1084543551336],[[4,0],-5046908435619],[[3,1],329795059776],[[3,0],2246329400034],[[2,1],427493094336],[[2,0],-90193025601],[[1,1],-339961239520],[[1,0],-314259549605],[[0,1],67992247904],[[0,0],62851909921]]},{"name":"test_49_l2","positive_content":7560000000,"factors":[],"reduced":[[[8,1],-13176688],[[8,0],21989017],[[7,1],92236816],[[7,0],-127486132],[[6,1],480949112],[[6,0],-1143114998],[[5,1],-382123952],[[5,0],6049699976],[[4,1],-1535084152],[[4,0],-11527042361],[[3,1],1554849184],[[3,0],9449285480],[[2,1],342593888],[[2,0],-1894186214],[[1,1],-737894528],[[1,0],-1076207668],[[0,1],184473632],[[0,0],269051917]]},{"name":"test_49_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],12490764736],[[20,1],83412219780],[[20,0],178884544385],[[19,2],-227863031680],[[19,1],-828291401916],[[19,0],-1691720855414],[[18,2],602018595136],[[18,1],-6756849419214],[[18,0],-7609672611037],[[17,2],5926575297984],[[17,1],64962147322944],[[17,0],102039941733852],[[16,2],-16409969586960],[[16,1],181980802171512],[[16,0],-103374630346692],[[15,2],-16573949660928],[[15,1],-1846551748551696],[[15,0],-841405291741158],[[14,2],196521017325936],[[14,1],355457811139038],[[14,0],2690756862660291],[[13,2],-304841653404576],[[13,1],15526204223357736],[[13,0],-16808262253988880],[[12,2],-735930537987360],[[12,1],-26347523181620778],[[12,0],97623973552962018],[[11,2],2579623401596480],[[11,1],-21858747084910296],[[11,0],-286896396172500284],[[10,2],-892482034608272],[[10,1],110523450859423710],[[10,0],464985264061416845],[[9,2],-5650169365113568],[[9,1],-130387438305655008],[[9,0],-431568243801550784],[[8,2],8638614422516112],[[8,1],52171646618149506],[[8,0],208746665100546717],[[7,2],-2331690665023104],[[7,1],28337904394219980],[[7,0],-19454783485399266],[[6,2],-5130210076544640],[[6,1],-46118116201073004],[[6,0],-32205581340025506],[[5,2],5181372176271360],[[5,1],26053238108368656],[[5,0],16912882562689992],[[4,2],-1069832829800832],[[4,1],-7018086422643570],[[4,0],-3257397059314998],[[3,2],-1045423516859904],[[3,1],-323102691742968],[[3,0],-157356541833738],[[2,2],779725738253056],[[2,1],952937413926192],[[2,0],329078231610482],[[1,2],-209547653593600],[[1,1],-289590667845360],[[1,0],-98398159391600],[[0,2],20954765359360],[[0,1],28959066784536],[[0,0],9839815939160]]},{"name":"test_50_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-5470059504],[[10,0],20883564193],[[9,1],51821532672],[[9,0],-128889056117],[[8,1],91408242744],[[8,0],-521906613969],[[7,1],-557799651864],[[7,0],4219114343514],[[6,1],249026175216],[[6,0],-11388257737551],[[5,1],1829439684072],[[5,0],16518312455889],[[4,1],-3030825188664],[[4,0],-13957737428511],[[3,1],938539353024],[[3,0],6201284390826],[[2,1],1186132356864],[[2,0],-246605218509],[[1,1],-947178130080],[[1,0],-869143919465],[[0,1],189435626016],[[0,0],173828783893]]},{"name":"test_50_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-447836480],[[8,0],733862301],[[7,1],3134855360],[[7,0],-4278958644],[[6,1],16346031520],[[6,0],-34358577990],[[5,1],-12987257920],[[5,0],191945108424],[[4,1],-52172949920],[[4,0],-373516845801],[[3,1],52844704640],[[3,0],307486920264],[[2,1],11643748480],[[2,0],-59885257350],[[1,1],-25078842880],[[1,0],-36523185204],[[0,1],6269710720],[[0,0],9130796301]]},{"name":"test_50_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],37469987376],[[20,1],316867957720],[[20,0],769376080082],[[19,2],-666312772992],[[19,1],-3326465010496],[[19,0],-7244362468292],[[18,2],1524442870608],[[18,1],-20151993918956],[[18,0],-23782899832582],[[17,2],17974099166832],[[17,1],216707800697196],[[17,0],361482513472632],[[16,2],-39121914714516],[[16,1],473069981437752],[[16,0],-464398212467766],[[15,2],-53408125290600],[[15,1],-5477746582885764],[[15,0],-2456291663099376],[[14,2],500949972349452],[[14,1],1674075803798364],[[14,0],7427609197915044],[[13,2],-818504773628904],[[13,1],44051595093403284],[[13,0],-42473152423091100],[[12,2],-1900474800517296],[[12,1],-76656677751400944],[[12,0],259846947974324505],[[11,2],7048470025052328],[[11,1],-59327801428505692],[[11,0],-785328138238856846],[[10,2],-2690517451542852],[[10,1],311348678105740852],[[10,0],1287854917942921847],[[9,2],-15422257894280424],[[9,1],-366598817111179396],[[9,0],-1197693271789397990],[[8,2],24050757864004524],[[8,1],143382795284898852],[[8,0],573255981817891419],[[7,2],-6691802453439264],[[7,1],82821019169089740],[[7,0],-45523981803471096],[[6,2],-14181640837056288],[[6,1],-129510382739133828],[[6,0],-93315176072961954],[[5,2],14445130366328832],[[5,1],71482912363966560],[[5,0],46843000439819844],[[4,2],-3010462208371872],[[4,1],-18690884361785940],[[4,0],-8342160073389453],[[3,2],-2900989899843840],[[3,1],-1087602756263616],[[3,0],-633849783710694],[[2,2],2170232661186240],[[2,1],2637915625016944],[[2,0],910171428044771],[[1,2],-583547510555520],[[1,1],-794864486627680],[[1,0],-265182212936570],[[0,2],58354751055552],[[0,1],79486448662768],[[0,0],26518221293657]]},{"name":"test_51_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1512746110036400],[[10,0],3276776332720961],[[9,1],13646610371678140],[[9,0],-22466761485100945],[[8,1],30756132204941880],[[8,0],-120179050582358115],[[7,1],-134062571433044130],[[7,0],953116601333073900],[[6,1],24023966073988170],[[6,0],-2610815148423171300],[[5,1],446025456108837450],[[5,0],3820957775422375104],[[4,1],-677625993672826830],[[4,0],-3249517529680266000],[[3,1],196565877168908880],[[3,0],1445829866874261240],[[2,1],271884228857223480],[[2,0],-51746652590526540],[[1,1],-214017132099633800],[[1,0],-206473876085359180],[[0,1],42803426419926760],[[0,0],41294775217071836]]},{"name":"test_51_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-514880497128980],[[8,0],1006403172823869],[[7,1],3604163479902860],[[7,0],-5570254182682416],[[6,1],18793138145207770],[[6,0],-58781863969092780],[[5,1],-14931534416740420],[[5,0],280796763572948496],[[4,1],-59983577915526170],[[4,0],-509969287465977264],[[3,1],60755898661219640],[[3,0],413635931832225336],[[2,1],13386892925353480],[[2,0],-88130052305444640],[[1,1],-28833307839222880],[[1,0],-42641649975968976],[[0,1],7208326959805720],[[0,0],10660412493992244]]},{"name":"test_51_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],80340162812741760],[[20,1],341169149716003656],[[20,0],655386711519347945],[[19,2],-1572827901521205120],[[19,1],-2722061089090623240],[[19,0],-6474071249869105250],[[18,2],5605402633486022400],[[18,1],-43806368527272878220],[[18,0],-35890163257044534985],[[17,2],37192893520285987200],[[17,1],329525472152813568840],[[17,0],471517805195888031570],[[16,2],-168505669145774072160],[[16,1],1499016822955804735920],[[16,0],-507635101195700604195],[[15,2],-94558870179503943840],[[15,1],-12121417189372719874104],[[15,0],-3589872859524979881240],[[14,2],1815136332796665599040],[[14,1],-589803488858507681340],[[14,0],16993940870922110255280],[[13,2],-2454037073099194383360],[[13,1],111017207236923221131800],[[13,0],-148111022871431959569060],[[12,2],-6699994954338091772160],[[12,1],-179622592304812324289820],[[12,0],801527508757552587247515],[[11,2],20450337001005337142880],[[11,1],-168231813758318140762680],[[11,0],-2230435786187270025178850],[[10,2],-5116376646642407280960],[[10,1],801881947806105131119332],[[10,0],3522962041078932552067265],[[9,2],-45251915459157921710400],[[9,1],-954819114342751047349800],[[9,0],-3251574515818625487943970],[[8,2],65605704095442564845280],[[8,1],404595534414197673431100],[[8,0],1604567937142542740452725],[[7,2],-16179626295176837713920],[[7,1],186911838968331759090480],[[7,0],-191847183218521671972000],[[6,2],-39781987355481400442880],[[6,1],-339151643917008813689760],[[6,0],-222487286378192691384750],[[5,2],39246483479962242631680],[[5,1],202374228459508800446304],[[5,0],129235895165254726243020],[[4,2],-7888031729592462639360],[[4,1],-57814722714131970195420],[[4,0],-28953894460453207970295],[[3,2],-8025619745056038612480],[[3,1],-1578869509498213690800],[[3,0],-11578674536250293850],[[2,2],5935162436821120312320],[[2,1],7428647154703391507520],[[2,0],2517406874160709448825],[[1,2],-1592661129345054182400],[[1,1],-2290489645011659995680],[[1,0],-794564322558250341950],[[0,2],159266112934505418240],[[0,1],229048964501165999568],[[0,0],79456432255825034195]]},{"name":"test_52_l1","positive_content":1440000000,"factors":[],"reduced":[[[10,1],-1352892756849120],[[10,0],2751425298674573],[[9,1],12063154062995280],[[9,0],-19055816772122545],[[8,1],28637347504581360],[[8,0],-101278537764780165],[[7,1],-115724580517641960],[[7,0],813526362162463170],[[6,1],12223255937946840],[[6,0],-2239257981340322955],[[5,1],386520512250197160],[[5,0],3284107389874901157],[[4,1],-572860955726485560],[[4,0],-2795620460609039355],[[3,1],162785244001181760],[[3,0],1242720274741187250],[[2,1],231558689330105760],[[2,0],-41668272128846265],[[1,1],-181503333553600800],[[1,0],-179341197704300365],[[0,1],36300666710720160],[[0,0],35868239540860073]]},{"name":"test_52_l2","positive_content":864000000,"factors":[],"reduced":[[[8,1],-137779112022480],[[8,0],300117857820929],[[7,1],964453784157360],[[7,0],-1613808767351156],[[6,1],5028937588820520],[[6,0],-17498881442561230],[[5,1],-3995594248651920],[[5,0],80878528497121936],[[4,1],-16051266550618920],[[4,0],-144188658233561449],[[3,1],16257935218652640],[[3,0],116425539398921776],[[2,1],3582256912584480],[[2,0],-25352290827842590],[[1,1],-7715630273258880],[[1,0],-11533904832969716],[[0,1],1928907568314720],[[0,0],2883476208242429]]},{"name":"test_52_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],86413830095738880],[[20,1],321295076824308040],[[20,0],649335284101649605],[[19,2],-1743410563111987200],[[19,1],-2241016421870370088],[[19,0],-6586014925234607962],[[18,2],6853689927102504960],[[18,1],-47022782631820335116],[[18,0],-32418394986793809749],[[17,2],39731755176982333440],[[17,1],318529253111877551256],[[17,0],462870836381666218074],[[16,2],-211642775317970956800],[[16,1],1738535515957835772096],[[16,0],-718841645597390883351],[[15,2],-102449362118302195200],[[15,1],-12986064438788166133080],[[15,0],-2197348924958549763528],[[14,2],2218015815743719157760],[[14,1],-1910315542001084257116],[[14,0],16817582245494656563656],[[13,2],-2815072442879242844160],[[13,1],122602387225788849665640],[[13,0],-176216511868301328010620],[[12,2],-8187586870055037465600],[[12,1],-194896903601479165179132],[[12,0],934374607838518343441487],[[11,2],23595506632432950796800],[[11,1],-190074848204857683593176],[[11,0],-2548170689882016822992794],[[10,2],-4877300454580125573120],[[10,1],889990987501866905082628],[[10,0],3983479975853941420026973],[[9,2],-52612678028645889684480],[[9,1],-1065477877274656471326424],[[9,0],-3667566881317128579312706],[[8,2],74474786069490729438720],[[8,1],463137244556672624487180],[[8,0],1823525759585345017280505],[[7,2],-17551427849794474352640],[[7,1],198142218103530001187712],[[7,0],-235912539104950014430872],[[6,2],-45620779394942338867200],[[6,1],-379253286778421322929424],[[6,0],-242655740641462071894366],[[5,2],44519970555858300272640],[[5,1],231650820195356910531552],[[5,0],147056993668727696318172],[[4,2],-8831539831384889118720],[[4,1],-67641115072897236130764],[[4,0],-34801836143371647525771],[[3,2],-9162966489324274851840],[[3,1],-1466707709830052423856],[[3,0],523347405402272104806],[[2,2],6749143054040222760960],[[2,1],8563052698411725599104],[[2,0],2870653089492737319541],[[1,2],-1809800736738165964800],[[1,1],-2652658476346507998880],[[1,0],-924885095117084490550],[[0,2],180980073673816596480],[[0,1],265265847634650799888],[[0,0],92488509511708449055]]},{"name":"test_53_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-6719670460757408],[[10,0],14115571403864613],[[9,1],60192338099825404],[[9,0],-97171842815361429],[[8,1],140030812821457008],[[8,0],-514053926174434863],[[7,1],-582932467160409498],[[7,0],4115212973270037228],[[6,1],78787630603054362],[[6,0],-11307661487121177372],[[5,1],1943952540890184594],[[5,0],16570561972282418136],[[4,1],-2910052791096079398],[[4,0],-14100029995705205592],[[3,1],833925782653751568],[[3,0],6269325822749144712],[[2,1],1172756266161534648],[[2,0],-214871585969003268],[[1,1],-920825141216648360],[[1,0],-901639913145521940],[[0,1],184165028243329672],[[0,0],180327982629104388]]},{"name":"test_53_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-428998294251076],[[8,0],899127915149560],[[7,1],3002988059757532],[[7,0],-4883506543351468],[[6,1],15658437740164274],[[6,0],-52129252436697686],[[5,1],-12440950533281204],[[5,0],244264748763250736],[[4,1],-49978301280250354],[[4,0],-438787605457149203],[[3,1],50621798721626968],[[3,0],354946308680028344],[[2,1],11153955650527976],[[2,0],-76582155209009018],[[1,1],-24023904478060256],[[1,0],-35771383729428940],[[0,1],6005976119515064],[[0,0],8942845932357235]]},{"name":"test_53_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],83966473574576544],[[20,1],336033742551318720],[[20,0],669345422161765705],[[19,2],-1672840464437370720],[[19,1],-2518941783397285944],[[19,0],-6701674135041953026],[[18,2],6321113668719534144],[[18,1],-45772464779520136056],[[18,0],-34184246901187945673],[[17,2],38723437510108890336],[[17,1],325749666198335613516],[[17,0],472639779092308412418],[[16,2],-193183289710849086840],[[16,1],1634535888213999597048],[[16,0],-648749877557481461643],[[15,2],-99432664749997309512],[[15,1],-12641638495054986079524],[[15,0],-2754358124311762848552],[[14,2],2046247274047713559344],[[14,1],-1300911448789027908288],[[14,0],16780916967905043575304],[[13,2],-2661566309592593603904],[[13,1],117725983900768731439224],[[13,0],-163878810618358006476900],[[12,2],-7554300382703211193440],[[12,1],-188628614886113224555572],[[12,0],877178097614860973712357],[[11,2],22263882221911785052920],[[11,1],-180640284560433060150744],[[11,0],-2412488731940289039433126],[[10,2],-4986464827873349058288],[[10,1],852720325517173239530460],[[10,0],3787570049346847375169215],[[9,2],-49496583241555423941072],[[9,1],-1018702515499482665259432],[[9,0],-3490633389500124954815686],[[8,2],70735362105251869974648],[[8,1],438236228492246229056964],[[8,0],1729932898818451567053003],[[7,2],-16981225814754027138816],[[7,1],193562363153485625292000],[[7,0],-216540021864865508122344],[[6,2],-43154880971298360226560],[[6,1],-362309703684828209963856],[[6,0],-234401876985463550958234],[[5,2],42297368193764199037440],[[5,1],219189200326316596965024],[[5,0],139512643496652176598228],[[4,2],-8435043390509934654528],[[4,1],-63425989362302648842500],[[4,0],-32283130932791365409097],[[3,2],-8683048709572192454016],[[3,1],-1532702064991342163472],[[3,0],283644688237970815698],[[2,2],6405929015457816493824],[[2,1],8085985557349732858368],[[2,0],2721501677588380894303],[[1,2],-1718256576475373894400],[[1,1],-2499690103549342230240],[[1,0],-869374027597663118050],[[0,2],171825657647537389440],[[0,1],249969010354934223024],[[0,0],86937402759766311805]]},{"name":"test_54_l1","positive_content":4860000000,"factors":[],"reduced":[[[10,1],-342220273916976],[[10,0],748892692898393],[[9,1],3083890948453728],[[9,0],-5117253043360813],[[8,1],6984247749690456],[[8,0],-26965855347522081],[[7,1],-30230684359121736],[[7,0],214756761277474266],[[6,1],5218199621457984],[[6,0],-588664990071542799],[[5,1],100612532537756568],[[5,0],861683798700434625],[[4,1],-152520120655841736],[[4,0],-732807895852771839],[[3,1],44163775515859776],[[3,0],325952717165850954],[[2,1],61235704379699136],[[2,0],-11521972585247541],[[1,1],-48184432172442720],[[1,0],-46644137804143465],[[0,1],9636886434488544],[[0,0],9328827560828693]]},{"name":"test_54_l2","positive_content":864000000,"factors":[],"reduced":[[[8,1],-129798283919220],[[8,0],259029138892469],[[7,1],908587987434540],[[7,0],-1425511407327536],[[6,1],4737637363051530],[[6,0],-14929307404001050],[[5,1],-3764150233657380],[[5,0],71193928984320826],[[4,1],-15121500076589130],[[4,0],-129114945933941704],[[3,1],15316197502467960],[[3,0],104681886235479586],[[2,1],3374755381899720],[[2,0],-22327809587396590],[[1,1],-7268703899476320],[[1,0],-10770987849511376],[[0,1],1817175974869080],[[0,0],2692746962377844]]},{"name":"test_54_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],81287018202494592],[[20,1],352014585955570192],[[20,0],690959184560771117],[[19,2],-1594582143161372928],[[19,1],-2823912726289668160],[[19,0],-6824113017737317922],[[18,2],5721429627385637760],[[18,1],-44349512454216230312],[[18,0],-36148182721951374133],[[17,2],37636196410903455360],[[17,1],333407619875115844872],[[17,0],483417970400535600198],[[16,2],-172391111229598295904],[[16,1],1518428489260667821680],[[16,0],-569813439293246642781],[[15,2],-96546892776111408384],[[15,1],-12247548313573825029192],[[15,0],-3385719522401462545164],[[14,2],1853072769480971868576],[[14,1],-631154573876484658416],[[14,0],16796770685637136283010],[[13,2],-2486019832326439026624],[[13,1],112215294426760323324744],[[13,0],-150202436615811836836500],[[12,2],-6844245716757989836224],[[12,1],-181485787193910991588512],[[12,0],813117323188557193266921],[[11,2],20758003544178616252032],[[11,1],-170044823550822036648472],[[11,0],-2259864562712456136052070],[[10,2],-5096621980384680649824],[[10,1],810625021004827795354960],[[10,0],3566772742560900481630733],[[9,2],-45985695706014759178560],[[9,1],-965909460707620962126952],[[9,0],-3291210196450775494597958],[[8,2],66504662427980843648352],[[8,1],410249475726585679813056],[[8,0],1624706364611738209963377],[[7,2],-16326335897493074304768],[[7,1],188276661782595717594312],[[7,0],-195050042353609498220484],[[6,2],-40371674636308204023552],[[6,1],-343181598901768338576888],[[6,0],-224935649927149100067510],[[5,2],39783519486708327641088],[[5,1],205180007549688137367168],[[5,0],131004791667295450505796],[[4,2],-7985156307038200445184],[[4,1],-58705265955467908614624],[[4,0],-29467400297346263581797],[[3,2],-8141025818169377989632],[[3,1],-1598382385867179227424],[[3,0],20229153628120752486],[[2,2],6017981206465793069568],[[2,1],7547502965432411924896],[[2,0],2553533767960533668651],[[1,2],-1614765089123605601280],[[1,1],-2327338396597351863040],[[1,0],-807088879483260483170],[[0,2],161476508912360560128],[[0,1],232733839659735186304],[[0,0],80708887948326048317]]},{"name":"test_55_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8818278593050182],[[10,0],19747200574342619],[[9,1],79736070026321466],[[9,0],-134380679932783651],[[8,1],177802209646570107],[[8,0],-707005323449743047],[[7,1],-786969615510075942],[[7,0],5612584950285089952],[[6,1],152202395720201373],[[6,0],-15362091862515671598],[[5,1],2616267363039813276],[[5,0],22471980512646217002],[[4,1],-3993628867261205292],[[4,0],-19104782953928079978],[[3,1],1162923427286447472],[[3,0],8499803792231804988],[[2,1],1600121730050258292],[[2,0],-306002706512699292],[[1,1],-1260568391247913440],[[1,0],-1212632161030167970],[[0,1],252113678249582688],[[0,0],242526432206033594]]},{"name":"test_55_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2042186951537780],[[8,0],3966615043184612],[[7,1],14295308660764460],[[7,0],-21993021027351788],[[6,1],74539823731128970],[[6,0],-227945487786966010],[[5,1],-59223421594595620],[[5,0],1097772883960362988],[[4,1],-237914779854151370],[[4,0],-2001368487424981987],[[3,1],240978060281458040],[[3,0],1624657117457110228],[[2,1],53096860739982280],[[2,0],-344350144024619470],[[1,1],-114362469286115680],[[1,0],-169030481538071948],[[0,1],28590617321528920],[[0,0],42257620384517987]]},{"name":"test_55_value","positive_content":3375000000000,"factors":[],"reduced":[[[20,2],19997963830350216],[[20,1],90010805476804316],[[20,0],175550372384693977],[[19,2],-389027399274525600],[[19,1],-744126303335321240],[[19,0],-1722437714308638250],[[18,2],1355223490018245936],[[18,1],-10909360028488142062],[[18,0],-9284259021712385939],[[17,2],9280023880728498984],[[17,1],84289803439057621482],[[17,0],122258270156904961224],[[16,2],-40490832293881137270],[[16,1],365169837502321292760],[[16,0],-132799241227943545845],[[15,2],-23842505776810560588],[[15,1],-3012183515395627362150],[[15,0],-925715704471604139756],[[14,2],439095958944786419976],[[14,1],-75250169047982300190],[[14,0],4206936838088305171464],[[13,2],-599203680681508584336],[[13,1],27362828042059341440076],[[13,0],-35859305789076526983330],[[12,2],-1622484547896156415470],[[12,1],-44471115130195164533604],[[12,0],195291918351206668556259],[[11,2],5000277336354942137460],[[11,1],-41187044007636505216724],[[11,0],-545875032480095683092976],[[10,2],-1286598435751764715932],[[10,1],197377621184036197427996],[[10,0],864037150438368438225475],[[9,2],-11056789523515471869168],[[9,1],-234861226827341308522940],[[9,0],-797823840090039597453832],[[8,2],16094642539582927491192],[[8,1],99065624811560454895716],[[8,0],393020861666671731390927],[[7,2],-3998326505734811152224],[[7,1],46396249980426257030196],[[7,0],-46102264619719261557282],[[6,2],-9743948467194962077920],[[6,1],-83397665929754473048716],[[6,0],-55033624859914588083744],[[5,2],9630158610104596270080],[[5,1],49544177395086778267776],[[5,0],31685370809157369599604],[[4,2],-1939641784888320895392],[[4,1],-14087928106183335803832],[[4,0],-7016346560484361385331],[[3,2],-1967262692815324545984],[[3,1],-407042812184236016496],[[3,0],-27333592574852424540],[[2,2],1455797081215166630976],[[2,1],1819382645730174701264],[[2,0],617374396881213417415],[[1,2],-390698632916532460800],[[1,1],-560259684189029343680],[[1,0],-194001262433546257270],[[0,2],39069863291653246080],[[0,1],56025968418902934368],[[0,0],19400126243354625727]]},{"name":"test_56_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8636792852078508],[[10,0],19795460496271778],[[9,1],78228576033980424],[[9,0],-134021914254946774],[[8,1],173074730545418598],[[8,0],-697275523616381088],[[7,1],-774712261758487338],[[7,0],5538209533429332558],[[6,1],157815840280575672],[[6,0],-15149407892906836287],[[5,1],2574106337620464894],[[5,0],22153085616880746141],[[4,1],-3942748999127497338],[[4,0],-18829092129133564107],[[3,1],1151273998671243408],[[3,0],8376823087089951162],[[2,1],1578139237622430288],[[2,0],-303023641163517393],[[1,1],-1243971824860160760],[[1,0],-1194121420405980265],[[0,1],248794364972032152],[[0,0],238824284081196053]]},{"name":"test_56_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-101491480192804],[[8,0],196038093934628],[[7,1],710440361349628],[[7,0],-1088626816316924],[[6,1],3704439027037346],[[6,0],-11147045559060688],[[5,1],-2943252925591316],[[5,0],53997424766103958],[[4,1],-11823757442461666],[[4,0],-98714909073874111],[[3,1],11975994662750872],[[3,0],80182226655847390],[[2,1],2638778485012904],[[2,0],-16932059930050516],[[1,1],-5683522890797024],[[1,0],-8396013390198812],[[0,1],1420880722699256],[[0,0],2099003347549703]]},{"name":"test_56_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],26580772003682656],[[20,1],124325451290522736],[[20,0],244976093716969623],[[19,2],-514765127199632704],[[19,1],-1050546091673640976],[[19,0],-2393511951238476470],[[18,2],1763777537754779680],[[18,1],-14501806851506931368],[[18,0],-12656097913165842487],[[17,2],12355582003623696480],[[17,1],114108600445311702048],[[17,0],166987934211081655362],[[16,2],-52457384916429511272],[[16,1],477967115690670260592],[[16,0],-182204974822248238275],[[15,2],-31980331530738810912],[[15,1],-3998566196506951419216],[[15,0],-1261836729078928853532],[[14,2],571710397397799049368],[[14,1],-34152832098558835800],[[14,0],5575596224646079362282],[[13,2],-785497470368630489232],[[13,1],36115944556369908063192],[[13,0],-46736019913935108247260],[[12,2],-2114161284685885162032],[[12,1],-58881323726356514665800],[[12,0],255656454954554208021177],[[11,2],6561606586990081016576],[[11,1],-54105965722726460921208],[[11,0],-716881600623092240883078],[[10,2],-1722180664602780481832],[[10,1],260270998982154248785696],[[10,0],1136433644539920790385981],[[9,2],-14502039327600344564080],[[9,1],-309544053702156486949624],[[9,0],-1049676056895389172442766],[[8,2],21171181803405724875336],[[8,1],130138625958407723928768],[[8,0],516452166034871002298841],[[7,2],-5287031517671279605824],[[7,1],61545326284972684448280],[[7,0],-59754199636008911119356],[[6,2],-12802665730377962703936],[[6,1],-109892654594930024133672],[[6,0],-72816017602695996620382],[[5,2],12669648995050545859584],[[5,1],65077350418976128295808],[[5,0],41662405078064354739588],[[4,2],-2555725213704405573312],[[4,1],-18442887897595951420320],[[4,0],-9148448656442039240373],[[3,2],-2586247123827765893376],[[3,1],-553576842458451333984],[[3,0],-58818974820162487170],[[2,2],1914756727517155172224],[[2,1],2390270658741699984096],[[2,0],811888732563244579275],[[1,2],-513914506099180023040],[[1,1],-735398564428661351680],[[1,0],-254322091868387323730],[[0,2],51391450609918002304],[[0,1],73539856442866135168],[[0,0],25432209186838732373]]},{"name":"test_57_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-11681537257862628],[[10,0],25676603314310618],[[9,1],102586531280253384],[[9,0],-172561861562493334],[[8,1],259849946110266018],[[8,0],-993146943080655168],[[7,1],-952829809496858358],[[7,0],7459884838694764218],[[6,1],2533875585585552],[[6,0],-20065189274877998997],[[5,1],3199801313009101554],[[5,0],29139922431755509911],[[4,1],-4577578207733486358],[[4,0],-24703967998926724617],[[3,1],1260884797279471728],[[3,0],11038371282960923982],[[2,1],1870434700577705808],[[2,0],-496134936932577423],[[1,1],-1457103933265049160],[[1,0],-1508971922538435715],[[0,1],291420786653009832],[[0,0],301794384507687143]]},{"name":"test_57_l2","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8636792852078508],[[10,0],19795460496271778],[[9,1],78228576033980424],[[9,0],-134021914254946774],[[8,1],173074730545418598],[[8,0],-697275523616381088],[[7,1],-774712261758487338],[[7,0],5538209533429332558],[[6,1],157815840280575672],[[6,0],-15149407892906836287],[[5,1],2574106337620464894],[[5,0],22153085616880746141],[[4,1],-3942748999127497338],[[4,0],-18829092129133564107],[[3,1],1151273998671243408],[[3,0],8376823087089951162],[[2,1],1578139237622430288],[[2,0],-303023641163517393],[[1,1],-1243971824860160760],[[1,0],-1194121420405980265],[[0,1],248794364972032152],[[0,0],238824284081196053]]},{"name":"test_57_value","positive_content":1406250000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],446509976483028096],[[20,1],522922909775082840],[[20,0],2481921290400531499],[[19,2],-6924938026511992896],[[19,1],-4210280300351431944],[[19,0],-23378323439722999510],[[18,2],-381975720082109568],[[18,1],-73465797806164747476],[[18,0],-141869469587254042031],[[17,2],257165546108073838848],[[17,1],592766821516113601776],[[17,0],1692854187804926206386],[[16,2],119190707174770643232],[[16,1],2800818224512716489408],[[16,0],-993044975876734254585],[[15,2],-2039550333091842482064],[[15,1],-26317791160155739237680],[[15,0],-17271977371677944281776],[[14,2],757475107761303964224],[[14,1],-1729568559783028191300],[[14,0],58315795788508011722976],[[13,2],7173849355582951062720],[[13,1],253333714104993389308200],[[13,0],-379337257184859317443560],[[12,2],-10577763517941140386608],[[12,1],-381562289861305075642908],[[12,0],2080642956895944072433041],[[11,2],-3822397205680081159056],[[11,1],-469934455992302498001480],[[11,0],-5922316182450236555885794],[[10,2],26042244227567899185888],[[10,1],1827052183525700878903044],[[10,0],9424026102229309659574663],[[9,2],-29564620108183131257376],[[9,1],-1849706005360701137194296],[[9,0],-8626571122432328757871378],[[8,2],8229750688812807358128],[[8,1],396514625297351702662044],[[8,0],4107504188832931555647243],[[7,2],14383991534900789039616],[[7,1],698893386306081076539072],[[7,0],-366167459271919307842788],[[6,2],-18370899430040747119104],[[6,1],-651318485245272420558480],[[6,0],-603068707071100912435086],[[5,2],8408505552610673396736],[[5,1],232863954894843689593440],[[5,0],288814387665067469597364],[[4,2],856025862793176210048],[[4,1],-26247207156036782325084],[[4,0],-44130857758266787968489],[[3,2],-3212356028531845853952],[[3,1],-9682784955343701631728],[[3,0],-4277676569521201538610],[[2,2],1767631654929169709568],[[2,1],5894251302421550328192],[[2,0],4426109732648125392175],[[1,2],-445485223362480053760],[[1,1],-1521595676015798292000],[[1,0],-1247624948221471122490],[[0,2],44548522336248005376],[[0,1],152159567601579829200],[[0,0],124762494822147112249]]},{"name":"test_58_l1","positive_content":900000000,"factors":[],"reduced":[[[10,1],-1855289373288216],[[10,0],4153195969163165],[[9,1],16718728634598216],[[9,0],-28208261613972961],[[8,1],37864437952374252],[[8,0],-145646634112992717],[[7,1],-163888630961989032],[[7,0],1164882744268529682],[[6,1],28285335925458948],[[6,0],-3193969288593438243],[[5,1],545448160436321088],[[5,0],4675233539114360061],[[4,1],-826846834855181472],[[4,0],-3975408874249937523],[[3,1],239420473081284672],[[3,0],1767707567489257698],[[2,1],331973698995652752],[[2,0],-61920964221224937],[[1,1],-261219211510649280],[[1,0],-253337285100726325],[[0,1],52243842302129856],[[0,0],50667457020145265]]},{"name":"test_58_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-104245202682916],[[8,0],211416727917138],[[7,1],729716418780412],[[7,0],-1158402519717300],[[6,1],3804949897926434],[[6,0],-11956870824514614],[[5,1],-3023110877804564],[[5,0],57125479735235532],[[4,1],-12144566112559714],[[4,0],-103634058206325213],[[3,1],12300933916584088],[[3,0],84020742027427860],[[2,1],2710375269755816],[[2,0],-17898847377440826],[[1,1],-5837731350243296],[[1,0],-8664057112887252],[[0,1],1459432837560824],[[0,0],2166014278221813]]},{"name":"test_58_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],27328904027455360],[[20,1],123333300181907984],[[20,0],248202285450358119],[[19,2],-535647917014543360],[[19,1],-1008718348091760832],[[19,0],-2444278631490910438],[[18,2],1915582661259708160],[[18,1],-14922907469903576744],[[18,0],-12281874571478765591],[[17,2],12667339822465991040],[[17,1],113409664356419930184],[[17,0],167144570571297353226],[[16,2],-57694484317531627680],[[16,1],506456149403689409904],[[16,0],-211842850214958088239],[[15,2],-32888186807273469120],[[15,1],-4110104115793088917896],[[15,0],-1083254279384316523620],[[14,2],620672415182355828480],[[14,1],-181036730547572575824],[[14,0],5513517061463181348174],[[13,2],-830122073176933040640],[[13,1],37540563042400306616520],[[13,0],-50017935716294220210180],[[12,2],-2294633128502709288480],[[12,1],-60807063044896609613088],[[12,0],271587422767397087030163],[[11,2],6947501771449894840640],[[11,1],-56725261907222643794264],[[11,0],-755382379069155697283466],[[10,2],-1697383352457660382400],[[10,1],271060762761646737386800],[[10,0],1192490414721315892070479],[[9,2],-15402251193738512231680],[[9,1],-323097118946534847567976],[[9,0],-1100320130816306332908874],[[8,2],22262733618718047941760],[[8,1],137252353375348841652000],[[8,0],542947515278190442767915],[[7,2],-5459636716640214259200],[[7,1],62980098157556048135688],[[7,0],-64902793771254462402708],[[6,2],-13518970869998444183040],[[6,1],-114807507402608279280696],[[6,0],-75380372293444461881274],[[5,2],13318659001918134804480],[[5,1],68633865159915491305344],[[5,0],43842057833295550804620],[[4,2],-2672389342453421299200],[[4,1],-19625668991615309573376],[[4,0],-9848776278772059584799],[[3,2],-2725935912893878164480],[[3,1],-545963316846596017824],[[3,0],2063227267593701754],[[2,2],2014850798245654942720],[[2,1],2529943357628294043296],[[2,0],855196877823587676129],[[1,2],-540621798993579520000],[[1,1],-779772873747650890240],[[1,0],-270134565883504659190],[[0,2],54062179899357952000],[[0,1],77977287374765089024],[[0,0],27013456588350465919]]},{"name":"test_59_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-17299123041471432],[[10,0],40048337913412195],[[9,1],156690799302969876],[[9,0],-270436873662673691],[[8,1],346642486912348452],[[8,0],-1394445688815524637],[[7,1],-1551784239576432162],[[7,0],11096236714544646432],[[6,1],316251605498453478],[[6,0],-30356729584092745938],[[5,1],5156028595002241026],[[5,0],44390375541652950786],[[4,1],-7897704764892823062],[[4,0],-37727223914132081118],[[3,1],2306167406843226192],[[3,0],16782046626289276428],[[2,1],3161136639619527912],[[2,0],-604749867739881582],[[1,1],-2491785660886889640],[[1,0],-2393841192554958350],[[0,1],498357132177377928],[[0,0],478768238510991670]]},{"name":"test_59_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2033090552355380],[[8,0],3952821184371814],[[7,1],14231633866487660],[[7,0],-21910556394553396],[[6,1],74207805160971370],[[6,0],-223008269606886410],[[5,1],-58959626018306020],[[5,0],1081171697340233816],[[4,1],-236855049349401770],[[4,0],-1976847692972467229],[[3,1],239904685177934840],[[3,0],1605709059847921856],[[2,1],52860354361239880],[[2,0],-338894431091143070],[[1,1],-113853070931901280],[[1,0],-168293076164140756],[[0,1],28463267732975320],[[0,0],42073269041035189]]},{"name":"test_59_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40016494707427824],[[20,1],190428788645634212],[[20,0],379362323737103951],[[19,2],-774662131931708688],[[19,1],-1620497012574867968],[[19,0],-3702916926395083214],[[18,2],2650060708412191872],[[18,1],-21837487627767660442],[[18,0],-19133747668427169565],[[17,2],18609881693208865488],[[17,1],172634483060775487722],[[17,0],254416694480424434100],[[16,2],-78798641229978390324],[[16,1],716933260510367510976],[[16,0],-287441354304266185227],[[15,2],-48418674214526242380],[[15,1],-6014813370797061507714],[[15,0],-1864880313277056100404],[[14,2],859149816393397568688],[[14,1],-31422605013628682082],[[14,0],8311315354833071293104],[[13,2],-1178881928440033318416],[[13,1],54251749296669159676176],[[13,0],-70058862379499107936620],[[12,2],-3178513806679170138744],[[12,1],-88509623900096447077092],[[12,0],383750508118926032766876],[[11,2],9857953591795420283892],[[11,1],-81171476126817693896396],[[11,0],-1076445433760888503850306],[[10,2],-2582536559830116141648],[[10,1],390887150256969575342756],[[10,0],1706611826183987111589956],[[9,2],-21794425103506236392616],[[9,1],-464955054923526936304136],[[9,0],-1576304358390641717448068],[[8,2],31810350086153572048956],[[8,1],195485313892136272184928],[[8,0],775411794128095358611566],[[7,2],-7940731018154853836736],[[7,1],92451402855820190595336],[[7,0],-89533135815310400611080],[[6,2],-19238950135149893226432],[[6,1],-165073386555779696130264],[[6,0],-109463479808821069571124],[[5,2],19037161302382810107648],[[5,1],97747741740901970282304],[[5,0],62591191371245318801016],[[4,2],-3839688038074555578528],[[4,1],-27693655326009841462392],[[4,0],-13735397169833686981050],[[3,2],-3886330171071379348800],[[3,1],-838696267507735015872],[[3,0],-91424252429832534468],[[2,2],2877169697435175313920],[[2,1],3593481356455567496288],[[2,0],1220066805233226029042],[[1,2],-772217442310357841280],[[1,1],-1105355647038328857920],[[1,0],-382076385777866727260],[[0,2],77221744231035784128],[[0,1],110535564703832885792],[[0,0],38207638577786672726]]},{"name":"test_60_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1522375960401864],[[10,0],3466067395386980],[[9,1],13735422576813852],[[9,0],-23453879751739432],[[8,1],30936395722661604],[[8,0],-120076168474591674],[[7,1],-134973233044677774],[[7,0],960884576410454814],[[6,1],24304001550235506],[[6,0],-2633571897736902651],[[5,1],449034563052490302],[[5,0],3854008868684237457],[[4,1],-682394680292740074],[[4,0],-3276543889091378511],[[3,1],197995704785569584],[[3,0],1456891541169621906],[[2,1],273774113473692024],[[2,0],-51186312258040689],[[1,1],-215515359780056280],[[1,0],-208691048689576525],[[0,1],43103071956011256],[[0,0],41738209737915305]]},{"name":"test_60_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-518804964532980],[[8,0],1048111289320919],[[7,1],3631634751730860],[[7,0],-5748860050882616],[[6,1],18936381205453770],[[6,0],-58804012771674160],[[5,1],-15045343971456420],[[5,0],282135867641053336],[[4,1],-60440778368092170],[[4,0],-512867534436061834],[[3,1],61218985814891640],[[3,0],415987548490562176],[[2,1],13488929077857480],[[2,0],-88375895750054020],[[1,1],-29053078013846880],[[1,0],-43102817497257176],[[0,1],7263269503461720],[[0,0],10775704374314294]]},{"name":"test_60_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],81767722337430912],[[20,1],379911044947503776],[[20,0],770013797312279353],[[19,2],-1597312004209133184],[[19,1],-3160981393611274784],[[19,0],-7558632248151732442],[[18,2],5645076694682328576],[[18,1],-44659491766701170416],[[18,0],-37455460223570316785],[[17,2],37946774388782565504],[[17,1],344210661617212429536],[[17,0],510373270366474722270],[[16,2],-169485937238476940832],[[16,1],1498256774805584129568],[[16,0],-646305338799229934121],[[15,2],-99005116663394246880],[[15,1],-12288025007335598936352],[[15,0],-3315792232419155712732],[[14,2],1829598280426843928064],[[14,1],-387245162120818873056],[[14,0],16456738613776622622762],[[13,2],-2459107107809091600768],[[13,1],111752521851869185049808],[[13,0],-147499138956973503413220],[[12,2],-6767602711366890019392],[[12,1],-181443088701900021250896],[[12,0],803575371410847778194933],[[11,2],20594522508274387681056],[[11,1],-168266546381643214428368],[[11,0],-2240296714772384955936958],[[10,2],-5109411913669414842624],[[10,1],806340936448044878615888],[[10,0],3540629403821879395505113],[[9,2],-45639376502243609118528],[[9,1],-960780507225996489989648],[[9,0],-3267717857144915289169774],[[8,2],66109087978067488812768],[[8,1],407149042635137659674864],[[8,0],1610954374420450702480893],[[7,2],-16276008313242452371968],[[7,1],188199029193001483736688],[[7,0],-190644476699270550519060],[[6,2],-40110423419751159384576],[[6,1],-341343512945864141189712],[[6,0],-224821304776698220909182],[[5,2],39554077371676383320064],[[5,1],203581845955851522425472],[[5,0],130145637999298459406388],[[4,2],-7945519891364775339264],[[4,1],-58070405123316387436656],[[4,0],-29057179808141535375825],[[3,2],-8091087439900795384320],[[3,1],-1663816695469301544576],[[3,0],-46942721246936021394],[[2,2],5982540689327045437440],[[2,1],7505813949692269095104],[[2,0],2538937315778198122111],[[1,2],-1605325570668161879040],[[1,1],-2311877503570565624960],[[1,0],-800122565640591125530],[[0,2],160532557066816187904],[[0,1],231187750357056562496],[[0,0],80012256564059112553]]},{"name":"test_61_l1","positive_content":900000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-2621003131290276],[[8,0],5400046040734577],[[7,1],18347021919031932],[[7,0],-29463193556809136],[[6,1],95666614292095074],[[6,0],-244823359458936760],[[5,1],-76009090807418004],[[5,0],1270056772488537796],[[4,1],-305346864795317154],[[4,0],-2384193697634456656],[[3,1],309278369492252568],[[3,0],1946275580361429004],[[2,1],68146081413547176],[[2,0],-394220537942482492],[[1,1],-146776175352255456],[[1,0],-218175419009709008],[[0,1],36694043838063864],[[0,0],54543854752427252]]},{"name":"test_61_l2","positive_content":900000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-2010163006860876],[[8,0],4244130502095407],[[7,1],14071141048026132],[[7,0],-23007011028964256],[[6,1],73370949750421974],[[6,0],-178752822149606440],[[5,1],-58294727198965404],[[5,0],948459901182238756],[[4,1],-234183990299292054],[[4,0],-1794645850773125956],[[3,1],237199234809583368],[[3,0],1467081956952344764],[[2,1],52264238178382776],[[2,0],-293332113540676372],[[1,1],-112569128384209056],[[1,0],-167738747522947328],[[0,1],28142282096052264],[[0,0],41934686880736832]]},{"name":"test_61_value","positive_content":1406250000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],411514957292011488],[[20,1],583607722094109048],[[20,0],2711093038800610481],[[19,2],-6584239316672183808],[[19,1],-5117810643471348696],[[19,0],-25360107221723777666],[[18,2],2880604701044080416],[[18,1],-72975316570673789076],[[18,0],-148865795556449529385],[[17,2],235798070528322582624],[[17,1],631804355962926887016],[[17,0],1779521458123586366130],[[16,2],-8950450321101249864],[[16,1],2696166462412558410192],[[16,0],-1101720461479429167903],[[15,2],-1877125477687510402512],[[15,1],-26892392750709285476232],[[15,0],-17611959815284333902000],[[14,2],1736695998511611482232],[[14,1],45214135420508248932],[[14,0],58549598840346514566996],[[13,2],5873347227950233962480],[[13,1],255351512884164201198360],[[13,0],-375818477084820462283500],[[12,2],-13556537238070734449184],[[12,1],-393456837190978318978260],[[12,0],2071469735292721528139349],[[11,2],2947064366646740271312],[[11,1],-460679896245906309591768],[[11,0],-5915936407098324496862414],[[10,2],26176157797126881743064],[[10,1],1847794049764448194647012],[[10,0],9432148155243057825270275],[[9,2],-42947141245344840927888],[[9,1],-1902459054646041235166280],[[9,0],-8646103494431272010743742],[[8,2],23647398384567471149304],[[8,1],443557676418088937452092],[[8,0],4122520708760846781201039],[[7,2],12323226911066576019648],[[7,1],691624909232062932852432],[[7,0],-367725545551731912708360],[[6,2],-28367372065967519913792],[[6,1],-675027610768254020620032],[[6,0],-609758566596082529252106],[[5,2],17224370052414432841728],[[5,1],255508929002072208214368],[[5,0],294732347640327941500020],[[4,2],-683937859019323093056],[[4,1],-33187774797032194258524],[[4,0],-46032850776919821208905],[[3,2],-5115953949054286818816],[[3,1],-11407986603518285382192],[[3,0],-4533184679596359350622],[[2,2],3122575495931783170944],[[2,1],7850257475242223241408],[[2,0],4824340241667931434023],[[1,2],-806569316292342516480],[[1,1],-2078748444689885045280],[[1,0],-1364416754225088545810],[[0,2],80656931629234251648],[[0,1],207874844468988504528],[[0,0],136441675422508854581]]},{"name":"test_62_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-4386053002365168],[[10,0],10270546299435509],[[9,1],39694318171227264],[[9,0],-69116784656578969],[[8,1],88155357348959928],[[8,0],-351002591508446313],[[7,1],-392457978131386968],[[7,0],2804616024320038098],[[6,1],77997363855414192],[[6,0],-7677366971057112267],[[5,1],1304349630312810024],[[5,0],11228299053112765725],[[4,1],-1994574229708875768],[[4,0],-9542592552794261787],[[3,1],581640170097290688],[[3,0],4243504330231553442],[[2,1],798744408716141568],[[2,0],-151156993465180293],[[1,1],-629436300826976160],[[1,0],-606479392728472045],[[0,1],125887260165395232],[[0,0],121295878545694409]]},{"name":"test_62_l2","positive_content":108000000,"factors":[],"reduced":[[[8,1],-1023532033845760],[[8,0],2026828216926271],[[7,1],7164724236920320],[[7,0],-11177908969242364],[[6,1],37358919235370240],[[6,0],-112848605952460970],[[5,1],-29682428981527040],[[5,0],546551284834281584],[[4,1],-119241481943031040],[[4,0],-998303226042793811],[[3,1],120776779993799680],[[3,0],810622549566487664],[[2,1],26611832879989760],[[2,0],-171189931881669290],[[1,1],-57317793895362560],[[1,0],-84872215406137084],[[0,1],14329448473840640],[[0,0],21218053851534271]]},{"name":"test_62_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],80843955918653280],[[20,1],392832154862524824],[[20,0],798446797798251445],[[19,2],-1567175770051719168],[[19,1],-3362109357601827480],[[19,0],-7791943958140748842],[[18,2],5386833135704208288],[[18,1],-44144661297651305028],[[18,0],-38521889210612977505],[[17,2],37606898471326836192],[[17,1],349589429586626473368],[[17,0],521155739231270306430],[[16,2],-160466942355844679784],[[16,1],1447410979761287391360],[[16,0],-633306382619803365471],[[15,2],-98654380173497689488],[[15,1],-12136731342115777713288],[[15,0],-3555948863259113234016],[[14,2],1746779108462955151704],[[14,1],-70074902081628280476],[[14,0],16423794269402921116872],[[13,2],-2381311699827472801872],[[13,1],109431614203683493441752],[[13,0],-141532403287220095053840],[[12,2],-6466393576616156764704],[[12,1],-178536127469185519041924],[[12,0],775946657948857537441713],[[11,2],19950267718956882294672],[[11,1],-163634995742968000956264],[[11,0],-2174854218965069881341298],[[10,2],-5151374647102774900680],[[10,1],788460315946018237644276],[[10,0],3446250295517121421444039],[[9,2],-44151004586952156751824],[[9,1],-938419330217562837959592],[[9,0],-3182502953675763326809114],[[8,2],64313740060731250653528],[[8,1],395250677533269841057884],[[8,0],1565809399472232924001203],[[7,2],-15996795275669463581760],[[7,1],186014770780192836879600],[[7,0],-181204243456921914083100],[[6,2],-38931775590882246622272],[[6,1],-333241686880090355844576],[[6,0],-220918852448008767804342],[[5,2],38488957982779025829888],[[5,1],197613608094315273352032],[[5,0],126534684906452983885044],[[4,2],-7754668799003163673920],[[4,1],-56045299396609863709020],[[4,0],-27845305294679445728265],[[3,2],-7861634654134010125824],[[3,1],-1700504966978219059632],[[3,0],-164176118089147634394],[[2,2],5818256250041454877056],[[2,1],7279473582852235165248],[[2,0],2467974212328612686191],[[1,2],-1561497248990845044480],[[1,1],-2239114290480417453600],[[1,0],-773599712030469001450],[[0,2],156149724899084504448],[[0,1],223911429048041745360],[[0,0],77359971203046900145]]},{"name":"test_63_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16540232953446024],[[10,0],40219510073580779],[[9,1],150384915146268372],[[9,0],-268781300746942147],[[8,1],326892227023610244],[[8,0],-1354546667252149989],[[7,1],-1500463647578247714],[[7,0],10787322619526875824],[[6,1],339577993849114566],[[6,0],-29470861993498834986],[[5,1],4979534879819423682],[[5,0],43060893000298177578],[[4,1],-7684424151928688214],[[4,0],-36577655783297851446],[[3,1],2257249126044473424],[[3,0],16269706400228974236],[[2,1],3069032588064233064],[[2,0],-593104475487969654],[[1,1],-2422229913050234280],[[1,0],-2316214749712849270],[[0,1],484445982610046856],[[0,0],463242949942569854]]},{"name":"test_63_l2","positive_content":7830000000,"factors":[],"reduced":[[[8,1],-13841418788276],[[8,0],26523934888940],[[7,1],96889931517932],[[7,0],-147619995920588],[[6,1],505211785772074],[[6,0],-1466581360683982],[[5,1],-401401144860004],[[5,0],7200248167839544],[[4,1],-1612525288834154],[[4,0],-13243687183326667],[[3,1],1633287417016568],[[3,0],10771334215214752],[[2,1],359876888495176],[[2,0],-2255542231615714],[[1,1],-775119452143456],[[1,0],-1144202148676460],[[0,1],193779863035864],[[0,0],286050537169115]]},{"name":"test_63_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],79522766942280672],[[20,1],407776562370302360],[[20,0],829606298331523609],[[19,2],-1524825449809593888],[[19,1],-3606229288661204816],[[19,0],-8038001537970267706],[[18,2],5029551464774419200],[[18,1],-43373675029754826604],[[18,0],-39886130846330147621],[[17,2],37115566602347337120],[[17,1],355795175492373724644],[[17,0],533437685496831126066],[[16,2],-148009227093815226984],[[16,1],1378190011748105704992],[[16,0],-606415025326369138773],[[15,2],-98115739799737215384],[[15,1],-11915905375870267401204],[[15,0],-3907878666576661219044],[[14,2],1632190485065442464736],[[14,1],344125498104502166532],[[14,0],16449388672024809014442],[[13,2],-2273052597086277536544],[[13,1],106196585793098477823024],[[13,0],-133505374828388443470780],[[12,2],-6049615053497639470704],[[12,1],-174399039221633239579296],[[12,0],738114993279917007007155],[[11,2],19053986049139437117672],[[11,1],-157305449078977454866664],[[11,0],-2084621090067864103718158],[[10,2],-5204667065110537860384],[[10,1],763628627436496153213232],[[10,0],3315722203891778581163515],[[9,2],-42082158169408760204880],[[9,1],-907343928408072630376640],[[9,0],-3064642862314403839028530],[[8,2],61809614152153497889272],[[8,1],378793900673664005127576],[[8,0],1503630795750111253083867],[[7,2],-15602694361688314274688],[[7,1],182892897797423321847696],[[7,0],-168498753638974995366348],[[6,2],-37290404862303928324992],[[6,1],-321976452903156949486416],[[6,0],-215340310680679868611242],[[5,2],37003119064457080462848],[[5,1],189362489897446072578624],[[5,0],121519564683980990330076],[[4,2],-7487764225724080897344],[[4,1],-53262974291951088661512],[[4,0],-26186150616891726787179],[[3,2],-7541884750691331234432],[[3,1],-1741022896759345941216],[[3,0],-319507420887327508662],[[2,2],5589173038238720007168],[[2,1],6963164883088648193984],[[2,0],2369123580864905201053],[[1,2],-1500374476963408730880],[[1,1],-2137805650913631151040],[[1,0],-736933501996379624590],[[0,2],150037447696340873088],[[0,1],213780565091363115104],[[0,0],73693350199637962459]]},{"name":"test_64_l1","positive_content":135000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-17633624004682108],[[8,0],37229972315757903],[[7,1],123435368032774756],[[7,0],-201820761277077936],[[6,1],643627276170896942],[[6,0],-1661500295123668152],[[5,1],-511375096135781132],[[5,0],8600421510613325052],[[4,1],-2054317196545465582],[[4,0],-16116798827432697288],[[3,1],2080767632552488744],[[3,0],13149896503821308916],[[2,1],458474224121734808],[[2,0],-2666616863390548308],[[1,1],-987482944262198048],[[1,0],-1471441689614189712],[[0,1],246870736065549512],[[0,0],367860422403547428]]},{"name":"test_64_l2","positive_content":405000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[8,1],-4503675854041756],[[8,0],9842143062318061],[[7,1],31525730978292292],[[7,0],-52879599811397512],[[6,1],164384168672524094],[[6,0],-405704670469920644],[[5,1],-130606599767210924],[[5,0],2145299126666542964],[[4,1],-524678236995864574],[[4,0],-4048689963267437126],[[3,1],531433750776927208],[[3,0],3307247497009316012],[[2,1],117095572205085656],[[2,0],-662414194150300736],[[1,1],-252205847826338336],[[1,0],-377144261302403944],[[0,1],63051461956584584],[[0,0],94286065325600986]]},{"name":"test_64_value","positive_content":2109375000000,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[20,2],280014400297567056],[[20,1],427003835794239704],[[20,0],1986892706074548587],[[19,2],-4480230404761072896],[[19,1],-3870963463539713816],[[19,0],-18587915553362766758],[[18,2],1960100802082969392],[[18,1],-49207716694114646740],[[18,0],-102876619246635442807],[[17,2],160448251370505923088],[[17,1],435560945005365377160],[[17,0],1256374726564413124722],[[16,2],-6090313206472083468],[[16,1],1809296939123076100272],[[16,0],-913928748333537398529],[[15,2],-1277285686957352125944],[[15,1],-18198425064220765729296],[[15,0],-11795617216085762808744],[[14,2],1181730772855807368084],[[14,1],149081969512457142456],[[14,0],40074652225840582956540],[[13,2],3996505528247025806760],[[13,1],172325618310136484821200],[[13,0],-255044169697742641997760],[[12,2],-9224514389002751525808],[[12,1],-265853736220990168192596],[[12,0],1399329001507410222617334],[[11,2],2005323127731026471544],[[11,1],-310391286502134510484784],[[11,0],-3992778215136368711858780],[[10,2],17811505992128017256868],[[10,1],1246760013896059990498304],[[10,0],6365177315695530831104894],[[9,2],-29223282865455139448856],[[9,1],-1284064188978601682807072],[[9,0],-5835432987149519301673052],[[8,2],16090817502299467697748],[[8,1],299600148406796777069904],[[8,0],2783539660392632230377798],[[7,2],8385311231310943058976],[[7,1],466717542752251839148800],[[7,0],-249398956384645009972656],[[6,2],-19302512670112487438304],[[6,1],-455698600075357856713536],[[6,0],-411128731530102009721740],[[5,2],11720282738854966695936],[[5,1],172542637408472190205824],[[5,0],199035184870569276900696],[[4,2],-465383933294556447072],[[4,1],-22389555153309733821360],[[4,0],-31190099024201987237358],[[3,2],-3481139024499353640192],[[3,1],-7748661111264169674432],[[3,0],-3040812397775593021956],[[2,2],2124749269457938820928],[[2,1],5326896716774291556608],[[2,0],3264600601532910568514],[[1,2],-548828224583231429760],[[1,1],-1410295064551033485440],[[1,0],-924231333895459722620],[[0,2],54882822458323142976],[[0,1],141029506455103348544],[[0,0],92423133389545972262]]},{"name":"test_65_l1","positive_content":2700000000,"factors":[],"reduced":[[[10,1],-515675307351368],[[10,0],1319461558220831],[[9,1],4715069255704480],[[9,0],-8734000510051795],[[8,1],9979411884365700],[[8,0],-43425967192243875],[[7,1],-47562175988414340],[[7,0],344694317730880290],[[6,1],12323734521606840],[[6,0],-939409199301681255],[[5,1],157567120388890524],[[5,0],1370953694409298209],[[4,1],-245795165454294420],[[4,0],-1163761934791183455],[[3,1],72813656378854560],[[3,0],517766427965639130],[[2,1],97857506851001280],[[2,0],-19388174104082925],[[1,1],-77373947297143280],[[1,0],-73368955258217905],[[0,1],15474789459428656],[[0,0],14673791051643581]]},{"name":"test_65_l2","positive_content":41040000000,"factors":[],"reduced":[[[8,1],-2586257881112],[[8,0],4778581514323],[[7,1],18103805167784],[[7,0],-26873099700628],[[6,1],94398412660588],[[6,0],-261427635241748],[[5,1],-75001478552248],[[5,0],1305071305060922],[[4,1],-301299043149548],[[4,0],-2420439323685713],[[3,1],305178429971216],[[3,0],1972325838387818],[[2,1],67242704908912],[[2,0],-408844334465132],[[1,1],-144830441342272],[[1,0],-213083667140692],[[0,1],36207610335568],[[0,0],53270916785173]]},{"name":"test_65_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39180568000683120],[[20,1],214552428843368216],[[20,0],440368805146716292],[[19,2],-741772183030198080],[[19,1],-1964208910980920768],[[19,0],-4235036925896557432],[[18,2],2324673543194745360],[[18,1],-21321168491882091916],[[18,0],-20758839260519540864],[[17,2],18364686144169051440],[[17,1],182106516459342210636],[[17,0],276059156338641195564],[[16,2],-67342036990936171140],[[16,1],652103946809164584456],[[16,0],-298373076291210341136],[[15,2],-49252533203971587960],[[15,1],-5848932327685834361604],[[15,0],-2128993271329580387832],[[14,2],755324571922506313020],[[14,1],403316492106624013524],[[14,0],8233111841666567383176],[[13,2],-1077685821206727942600],[[13,1],51407144628993982100940],[[13,0],-62489673490779243506580],[[12,2],-2805525429067170685440],[[12,1],-85078061102034215116512],[[12,0],349011824943766975496547],[[11,2],9052062593456495944920],[[11,1],-75273082749193576918676],[[11,0],-994611238213424675711554],[[10,2],-2627391450809779366260],[[10,1],368764058441173931794820],[[10,0],1588970864469909766529209],[[9,2],-19952426220441139605480],[[9,1],-437364357097263798280124],[[9,0],-1470139476648342436759666],[[8,2],29585466225281463714540],[[8,1],180741754023119413481460],[[8,0],718955457043516464955965],[[7,2],-7592650748368182997920],[[7,1],89830108596078390873732],[[7,0],-77462834792225067546432],[[6,2],-17781952679518149436320],[[6,1],-155074696079825329436364],[[6,0],-104774272260389365511406],[[5,2],17719620879596295951360],[[5,1],90335885186286551570016],[[5,0],58122298377589325022348],[[4,2],-3603242623136243628960],[[4,1],-25161069433062849473604],[[4,0],-12214955841578701435671],[[3,2],-3602807216484461314560],[[3,1],-894761041359838711776],[[3,0],-243257035813562630874],[[2,2],2674085205732132373440],[[2,1],3315935554000094538704],[[2,0],1132694601205127206441],[[1,2],-718033671407183510400],[[1,1],-1015742419110210952160],[[1,0],-349157697369564288670],[[0,2],71803367140718351040],[[0,1],101574241911021095216],[[0,0],34915769736956428867]]},{"name":"test_66_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16756791244571256],[[10,0],41372504592603569],[[9,1],152239841890866228],[[9,0],-275318408631027793],[[8,1],332084454995911356],[[8,0],-1362001429322849571],[[7,1],-1516744889869155786],[[7,0],10899217823652117156],[[6,1],336554678223265734],[[6,0],-29795144896921359744],[[5,1],5034752895010308858],[[5,0],43540875116153001924],[[4,1],-7758293523085561086],[[4,0],-36983012892062404284],[[3,1],2276311582759813776],[[3,0],16444144562760922944],[[2,1],3099863938091127336],[[2,0],-591872715557737656],[[1,1],-2445961222520720520],[[1,0],-2346108950088328720],[[0,1],489192244504144104],[[0,0],469221790017665744]]},{"name":"test_66_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2020612437144020],[[8,0],3947789563306354],[[7,1],14144287060008140],[[7,0],-21852995564657476],[[6,1],73752353955756730],[[6,0],-214904891691221330],[[5,1],-58597760677176580],[[5,0],1054601211678728456],[[4,1],-235401348927278330],[[4,0],-1938179925997034609],[[3,1],238432267582994360],[[3,0],1575919220461885616],[[2,1],52535923365744520],[[2,0],-330079800608430470],[[1,1],-113154296480065120],[[1,0],-167337091039026916],[[0,1],28288574120016280],[[0,0],41834272759756729]]},{"name":"test_66_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40185037623757488],[[20,1],211582752524032832],[[20,0],440477356310919307],[[19,2],-771300049177790160],[[19,1],-1884656054760968708],[[19,0],-4266495360648337402],[[18,2],2552952561740582208],[[18,1],-21931778684629015732],[[18,0],-20100389740229326121],[[17,2],18764371583842151952],[[17,1],180671448047411757882],[[17,0],274339726379220262506],[[16,2],-75246488804489121540],[[16,1],694477586381785199556],[[16,0],-336553903775661001476],[[15,2],-50077356812432326044],[[15,1],-6012939873287323140126],[[15,0],-1864331521233444019038],[[14,2],828719711457455209248],[[14,1],183118987411707849024],[[14,0],8108166392831169200733],[[13,2],-1146610982678654495088],[[13,1],53527215515031760771788],[[13,0],-67294711617676246546530],[[12,2],-3074006824647737576040],[[12,1],-87942994539198024493734],[[12,0],372664915555765115908689],[[11,2],9632812355336921813220],[[11,1],-79184827461639041128028],[[11,0],-1051992387224668197184192],[[10,2],-2596685709167451768576],[[10,1],384853947141993967063514],[[10,0],1672609297735021314008806],[[9,2],-21297180430774726091304],[[9,1],-457557684034997864466164],[[9,0],-1545679901479023246287752],[[8,2],31222805487450027430716],[[8,1],191318699014622983254198],[[8,0],758396303237040308259306],[[7,2],-7855412109121227373632],[[7,1],91990795337657127267720],[[7,0],-85046510709311671468968],[[6,2],-18853159899911934888000],[[6,1],-162402848998997490269952],[[6,0],-108642936055514312310078],[[5,2],18692206031841502176000],[[5,1],95628579581336681510256],[[5,0],61374313447433721676572],[[4,2],-3778655096539093834656],[[4,1],-26917541115152799149670],[[4,0],-13253145711892968012819],[[3,2],-3811791189598978646592],[[3,1],-885654362312884216824],[[3,0],-154387088047887046194],[[2,2],2823964585724594796288],[[2,1],3524547744970494176096],[[2,0],1197308358887562502021],[[1,2],-758031230944644720000],[[1,1],-1081939485699002223440],[[1,0],-372680285682111420070],[[0,2],75803123094464472000],[[0,1],108193948569900222344],[[0,0],37268028568211142007]]},{"name":"test_67_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-4635274964718300],[[10,0],10967838712200241],[[9,1],41798849184911280],[[9,0],-73461667922320985],[[8,1],94372140757152510],[[8,0],-361942006637962695],[[7,1],-410304744717384510],[[7,0],2922085361139024480],[[6,1],72541516898666340],[[6,0],-8015259915393258870],[[5,1],1365255833626537650],[[5,0],11730564551695337814],[[4,1],-2072509130193929910],[[4,0],-9970619723331835770],[[3,1],600801649709027760],[[3,0],4430505784405926660],[[2,1],831751652920476960],[[2,0],-152439170073115170],[[1,1],-654634710231822600],[[1,0],-636791517352244330],[[0,1],130926942046364520],[[0,0],127358303470448866]]},{"name":"test_67_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-524072163018320],[[8,0],1095734830725113],[[7,1],3668505141128240],[[7,0],-5955155811955412],[[6,1],19128633950168680],[[6,0],-59357884408050850],[[5,1],-15198092727531280],[[5,0],285388605464019292],[[4,1],-61054406991634280],[[4,0],-518678527404707953],[[3,1],61840515236161760],[[3,0],420599223522745852],[[2,1],13625876238476320],[[2,0],-89229997700095090],[[1,1],-29348041129025920],[[1,0],-43688351549274452],[[0,1],7337010282256480],[[0,0],10922087887318613]]},{"name":"test_67_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41660705342599920],[[20,1],206965684869537904],[[20,0],439439029719710834],[[19,2],-813598092313439040],[[19,1],-1767106606230941344],[[19,0],-4299949500774106196],[[18,2],2870453021131558800],[[18,1],-22787752489754619368],[[18,0],-19181484422721562282],[[17,2],19367036529536084400],[[17,1],178434917398849018488],[[17,0],271808229974514179412],[[16,2],-86225886886204085220],[[16,1],754439792113681080528],[[16,0],-389162042933302310358],[[15,2],-51642013455543284280],[[15,1],-6239392524050421351216],[[15,0],-1501906436225333751912],[[14,2],930987294511516713180],[[14,1],-133926419486754762708],[[14,0],7976861147083885286268],[[13,2],-1240693201720799466120],[[13,1],56482856325463638338760],[[13,0],-74128083927766678095600],[[12,2],-3449775617117988462720],[[12,1],-91904312000912584030896],[[12,0],405854209094791911489381],[[11,2],10437872014215046551960],[[11,1],-84670863337984378208008],[[11,0],-1132144184835239511524882],[[10,2],-2546377282710335060820],[[10,1],407280023071391423438572],[[10,0],1789236164148377348672591],[[9,2],-23170354784182604485800],[[9,1],-485713031620083245186152],[[9,0],-1651032105885877779718178],[[8,2],33494032156981339621260],[[8,1],206118738418790736924900],[[8,0],813555600660598671450435],[[7,2],-8214621937974934100640],[[7,1],94948744313901657166176],[[7,0],-95816636716994175130356],[[6,2],-20342935074466646796960],[[6,1],-172615910686905583132752],[[6,0],-113948486238326160811398],[[5,2],20041993233389558338560],[[5,1],103032749564268035616672],[[5,0],65907417465416397371268],[[4,2],-4021315811104553961120],[[4,1],-29384194442472982870692],[[4,0],-14713468079612764423773],[[3,2],-4102266113171807132160],[[3,1],-867836970666884170128],[[3,0],-27121453002384208602],[[2,2],3032112047395098709440],[[2,1],3814852244550369528832],[[2,0],1287696830714474717963],[[1,2],-813569905732774780800],[[1,1],-1174239762466190932960],[[1,0],-405689474506241693090],[[0,2],81356990573277478080],[[0,1],117423976246619093296],[[0,0],40568947450624169309]]},{"name":"test_68_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4843022640645672],[[10,0],13012219966413539],[[9,1],44531697217538736],[[9,0],-85377683846378071],[[8,1],91726016519414772],[[8,0],-419784820513416087],[[7,1],-454048549202785932],[[7,0],3318975797926158642],[[6,1],132088149377525808],[[6,0],-9022246822890463383],[[5,1],1501648810735354596],[[5,0],13150489301207690577],[[4,1],-2366942744236175532],[[4,0],-11155488144393052863],[[3,1],706800295561593312],[[3,0],4964619103085299098],[[2,1],939506493076600032],[[2,0],-191223250352424357],[[1,1],-744137711311332240],[[1,0],-699954350279266945],[[0,1],148827542262266448],[[0,0],139990870055853389]]},{"name":"test_68_l2","positive_content":648000000,"factors":[],"reduced":[[[8,1],-160764335899260],[[8,0],286030109842459],[[7,1],1125350351294820],[[7,0],-1626413447067616],[[6,1],5867898260322990],[[6,0],-15542180307845570],[[5,1],-4662165741078540],[[5,0],78845103411651266],[[4,1],-18729045132263790],[[4,0],-147391980052434284],[[3,1],18970191636112680],[[3,0],120322302073660346],[[2,1],4179872733380760],[[2,0],-24705747454103390],[[1,1],-9002802810358560],[[1,0],-13201445631814336],[[0,1],2250700702589640],[[0,0],3300361407953584]]},{"name":"test_68_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],25814038931507552],[[20,1],149335281554497464],[[20,0],309157807978129159],[[19,2],-482957037540630080],[[19,1],-1404248732788987536],[[19,0],-2955865514311724134],[[18,2],1438517292921661472],[[18,1],-14000453840506281276],[[18,0],-14317796194002400811],[[17,2],12149443640463401568],[[17,1],123830368529319930996],[[17,0],189705207074049699486],[[16,2],-40987213221942923880],[[16,1],413428702186062915912],[[16,0],-196578358163108134467],[[15,2],-33102167410628939616],[[15,1],-3835632977486904320388],[[15,0],-1524455371781825251908],[[14,2],468047299177573893912],[[14,1],400803087095956286208],[[14,0],5515140786644933522970],[[13,2],-683487536806807085712],[[13,1],33290503907966328506652],[[13,0],-39239410936418331906840],[[12,2],-1742834561799070794480],[[12,1],-55479755996851931621352],[[12,0],221112509277341427381357],[[11,2],5756515735954153608640],[[11,1],-48231617106399884603940],[[11,0],-635439547121742847998250],[[10,2],-1764294890124987876904],[[10,1],238272497129849716603752],[[10,0],1019347532577756196122061],[[9,2],-12666816267397955165936],[[9,1],-282112823660771212386828],[[9,0],-944031369869909177799106],[[8,2],18952244736771625799304],[[8,1],115478943090969450030912],[[8,0],460297468638964300494849],[[7,2],-4938562128678518641728],[[7,1],58939192934363853657756],[[7,0],-47769750857698379258928],[[6,2],-11350883964816890525760],[[6,1],-99948422942266993471620],[[6,0],-68137771206536138896410],[[5,2],11356157583286791306240],[[5,1],57705070728104928160704],[[5,0],37214541546486813018852],[[4,2],-2319800948856491231424],[[4,1],-15924200874730595064432],[[4,0],-7636805813057495842509],[[3,2],-2303728170214600082688],[[3,1],-608714374459764129264],[[3,0],-209435381476532579118],[[2,2],1712344515622604431232],[[2,1],2113861942525622957616],[[2,0],724915375836638232187],[[1,2],-459907805978555782400],[[1,1],-646176951167397982080],[[1,0],-221572035124674088090],[[0,2],45990780597855578240],[[0,1],64617695116739798208],[[0,0],22157203512467408809]]},{"name":"test_69_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2482238260465168],[[10,0],6592685522167345],[[9,1],22775164996700024],[[9,0],-43327401305210909],[[8,1],47405719119427848],[[8,0],-212498168881733613],[[7,1],-231270076170083388],[[7,0],1685157623395967118],[[6,1],64486307516379972],[[6,0],-4585923695193262737],[[5,1],765360117411226524],[[5,0],6687466631714564199],[[4,1],-1201643892400487988],[[4,0],-5674140933102552057],[[3,1],357748397370784608],[[3,0],2524639492640276022],[[2,1],477510103868907888],[[2,0],-95903464820024043],[[1,1],-377964802141069360],[[1,0],-356837605560029975],[[0,1],75592960428213872],[[0,0],71367521112005995]]},{"name":"test_69_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-486209818829780],[[8,0],881490977290254],[[7,1],3403468731808460],[[7,0],-4984593365650356],[[6,1],17746658387286970],[[6,0],-47764765815808410],[[5,1],-14100084746063620],[[5,0],240964994334115176],[[4,1],-56643443893669370],[[4,0],-449150262014703069],[[3,1],57372758621914040],[[3,0],366407127592198416],[[2,1],12641455289574280],[[2,0],-75478725489105870],[[1,1],-27227749854467680],[[1,0],-39991700321394516],[[0,1],6806937463616920],[[0,0],9997925080348629]]},{"name":"test_69_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],77969995794628992],[[20,1],446824822025047024],[[20,0],928977459319977405],[[19,2],-1464933814398071424],[[19,1],-4174142114681732128],[[19,0],-8898646842316730658],[[18,2],4444497360975453696],[[18,1],-42347549356122681464],[[18,0],-42578185256593737837],[[17,2],36650959764715488384],[[17,1],370896122073303786984],[[17,0],568362652736588287902],[[16,2],-127434783421384971552],[[16,1],1263535857333908594256],[[16,0],-612402873603675326109],[[15,2],-99576682893964308960],[[15,1],-11600537227613861266344],[[15,0],-4417410861972384664860],[[14,2],1445513699019384267264],[[14,1],1085577600550600514256],[[14,0],16441399487396565488610],[[13,2],-2090162531463631003008],[[13,1],101059060978977687937848],[[13,0],-120321494391947041125180],[[12,2],-5379074358862598171712],[[12,1],-168065676442343684480592],[[12,0],676458322929929628924849],[[11,2],17598418454999417142816],[[11,1],-146859363419324168112136],[[11,0],-1938365666807513425136430],[[10,2],-5278645272903190320384],[[10,1],723825383610223635285088],[[10,0],3104860891405589838257853],[[9,2],-38757972719298431239488],[[9,1],-857651530192038793855000],[[9,0],-2874360874681317627830622],[[8,2],57782757161333879167968],[[8,1],352344344247865872970224],[[8,0],1402867825699496117424993],[[7,2],-14966351126207822412288],[[7,1],178050121088814292009944],[[7,0],-147434894019080618245596],[[6,2],-34656925353927976475136],[[6,1],-303954988965647067223464],[[6,0],-206636503480292257841790],[[5,2],34618209097196271458304],[[5,1],176071580959885104272640],[[5,0],113469286616115361074180],[[4,2],-7058858306778814881024],[[4,1],-48748558658052443570448],[[4,0],-23485718806143025433013],[[3,2],-7029133641531172200960],[[3,1],-1824512458958880140064],[[3,0],-580581712816123050306],[[2,2],5221693441340248320000],[[2,1],6459402627162156473056],[[2,0],2210987412294788954859],[[1,2],-1402319555457230269440],[[1,1],-1975793374929843091840],[[1,0],-677835263081999212050],[[0,2],140231955545723026944],[[0,1],197579337492984309184],[[0,0],67783526308199921205]]},{"name":"test_70_l1","positive_content":630000000,"factors":[],"reduced":[[[10,1],-2791841324369832],[[10,0],6580571039724245],[[9,1],25089016949280396],[[9,0],-44032665526052461],[[8,1],57533186909966292],[[8,0],-213507010233961107],[[7,1],-244574164928126502],[[7,0],1735928507264592792],[[6,1],38021848665212538],[[6,0],-4769802642905764938],[[5,1],814723448161152726],[[5,0],6985267581295745106],[[4,1],-1227979066219558002],[[4,0],-5938432727286044718],[[3,1],353900632274914032],[[3,0],2637443143786522908],[[2,1],493868248193886552],[[2,0],-88296644050359702],[[1,1],-388228937508410040],[[1,0],-380709427930847350],[[0,1],77645787501682008],[[0,0],76141885586169470]]},{"name":"test_70_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2142222720028020],[[8,0],4681181746912058],[[7,1],14995559040196140],[[7,0],-25151395147732292],[[6,1],78191129281022730],[[6,0],-249544855669753810],[[5,1],-62124458880812580],[[5,0],1190131198830947752],[[4,1],-249568946883264330],[[4,0],-2152064484657975313],[[3,1],252782280963306360],[[3,0],1742824660598176912],[[2,1],55697790720728520],[[2,0],-371651550711350950],[[1,1],-119964472321569120],[[1,0],-179391430989749732],[[0,1],29991118080392280],[[0,0],44847857747437433]]},{"name":"test_70_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],42742966315241136],[[20,1],211351476929813288],[[20,0],461205579294895711],[[19,2],-841282114369915344],[[19,1],-1780948781533232180],[[19,0],-4530769329496353826],[[18,2],3048875271186628800],[[18,1],-23406849406707978376],[[18,0],-18854280632331852809],[[17,2],19845590918468409360],[[17,1],179792387563961752086],[[17,0],276986720270854647294],[[16,2],-92320915404262978692],[[16,1],786989788107944112060],[[16,0],-441611872312634319588],[[15,2],-53455146597960438492],[[15,1],-6390603510972017162154],[[15,0],-1258690285315102918782],[[14,2],988836978866644954368],[[14,1],-272346214790769770688],[[14,0],7819568684594668945905],[[13,2],-1291573944769444266672],[[13,1],58207973446201899981192],[[13,0],-77741440660667726616750],[[12,2],-3665629857179385276552],[[12,1],-94353928759360606440606],[[12,0],424181384914800236292933],[[11,2],10896641077838594150436],[[11,1],-87644969735369275395776],[[11,0],-1177164301225064877267580],[[10,2],-2514470456696975421792],[[10,1],420165163849188745515674],[[10,0],1855262765918552623988554],[[9,2],-24251041235802364856040],[[9,1],-501965172618128314914656],[[9,0],-1710711680842786164561244],[[8,2],34805827709019901596636],[[8,1],214584577959546683057118],[[8,0],844486306854399766736286],[[7,2],-8422564354773009908544],[[7,1],96748714240125305931636],[[7,0],-101474276735623516893492],[[6,2],-21204870369406859532096],[[6,1],-178516067128508745451284],[[6,0],-117197712773972764574610],[[5,2],20823372448405611565824],[[5,1],107254853896264030880112],[[5,0],68515997185765527696348],[[4,2],-4161808436736106330272],[[4,1],-30768195617219585259102],[[4,0],-15524499111135226984851],[[3,2],-4270496637619440599616],[[3,1],-871842126991805065032],[[3,0],36126291738752210058],[[2,2],3152661852665000573184],[[2,1],3985412178815435023568],[[2,0],1340621582549564413453],[[1,2],-845735439872475949440],[[1,1],-1227960262538495092880],[[1,0],-424621773146836208110],[[0,2],84573543987247594944],[[0,1],122796026253849509288],[[0,0],42462177314683620811]]},{"name":"test_71_l1","positive_content":1350000000,"factors":[],"reduced":[[[10,1],-981252346639912],[[10,0],2666834152377033],[[9,1],9014590911918704],[[9,0],-17442499940604309],[[8,1],18649114768842228],[[8,0],-84364374375870333],[[7,1],-91758140373017388],[[7,0],670124766566019678],[[6,1],26235605412725712],[[6,0],-1822924514424682617],[[5,1],303547419379450116],[[5,0],2657527507515826671],[[4,1],-477683280822882828],[[4,0],-2254299078190192737],[[3,1],142465721248582368],[[3,0],1002899430042270342],[[2,1],189695140658983008],[[2,0],-38145671115279963],[[1,1],-150207713980752400],[[1,0],-141719457596858415],[[0,1],30041542796150480],[[0,0],28343891519371683]]},{"name":"test_71_l2","positive_content":540000000,"factors":[],"reduced":[[[8,1],-194095356466568],[[8,0],351404320670659],[[7,1],1358667495265976],[[7,0],-1987903352082340],[[6,1],7084480511029732],[[6,0],-18855277627391282],[[5,1],-5628765337530472],[[5,0],95549228431445756],[[4,1],-22612109028355172],[[4,0],-178441088142550349],[[3,1],22903252063055024],[[3,0],145625830399820300],[[2,1],5046479268130768],[[2,0],-29918712945985658],[[1,1],-10869339962127808],[[1,0],-15962769017675236],[[0,1],2717334990531952],[[0,0],3990692254418809]]},{"name":"test_71_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],78134573210714400],[[20,1],461280276788359552],[[20,0],973501583025138029],[[19,2],-1463655359505869760],[[19,1],-4354273675994216536],[[19,0],-9311235294742033514],[[18,2],4382222992593817440],[[18,1],-42401639921934417992],[[18,0],-43140484702195872313],[[17,2],36782161801448124960],[[17,1],376146568807776823452],[[17,0],581953223219860866918],[[16,2],-125142483740544447480],[[16,1],1249358401571592124632],[[16,0],-646743352830162007467],[[15,2],-100883382911384145120],[[15,1],-11600340422398489870428],[[15,0],-4418809184228041670424],[[14,2],1426102504280191562760],[[14,1],1220148756470409383508],[[14,0],16347102643454778018372],[[13,2],-2068708068103626223920],[[13,1],100609569488607204711540],[[13,0],-118681250670122734300800],[[12,2],-5313344769014502433680],[[12,1],-167714580246292697448324],[[12,0],669662759568289384314669],[[11,2],17454198760657856442240],[[11,1],-145626911761859112355132],[[11,0],-1923231883643836781193578],[[10,2],-5285154233967059835960],[[10,1],720079786943475422345980],[[10,0],3083763277901907442039463],[[9,2],-38443763503039490170320],[[9,1],-853055676151796701051828],[[9,0],-2855378760599097940255442],[[8,2],57409264769825630032920],[[8,1],349754803786270326366060],[[8,0],1392374663169723866500275],[[7,2],-14910790338743380643520],[[7,1],177761146763388114281964],[[7,0],-144721782418285575421284],[[6,2],-34412936173267459803840],[[6,1],-302290370740698049530948],[[6,0],-206090179792756384405542],[[5,2],34399380326397819724800],[[5,1],174752054691146863672992],[[5,0],112707030919668761562276],[[4,2],-7019937842106454954560],[[4,1],-48267320507249123363388],[[4,0],-23188540827572290879797],[[3,2],-6981976473766974892800],[[3,1],-1851675348215919578592],[[3,0],-618044753590448049978],[[2,2],5187987316100871004800],[[2,1],6415492128390174896368],[[2,0],2196375318592395893027],[[1,2],-1393330153373363654400],[[1,1],-1960973817799847525920],[[1,0],-671906425043547894290],[[0,2],139333015337336365440],[[0,1],196097381779984752592],[[0,0],67190642504354789429]]},{"name":"test_72_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8279491066705152],[[10,0],21227007111764863],[[9,1],75321725640984576],[[9,0],-140059305866283131],[[8,1],163279118542349952],[[8,0],-674164203023834607],[[7,1],-752381242068880512],[[7,0],5419809649357001502],[[6,1],172865666129027328],[[6,0],-14813364531019163373],[[5,1],2496442661100452736],[[5,0],21641046707791905843],[[4,1],-3856893309080042112],[[4,0],-18375412913302339053],[[3,1],1133955012276974592],[[3,0],8167675544261165598],[[2,1],1539866505205850112],[[2,0],-292516162064922927],[[1,1],-1215570172183395840],[[1,0],-1166268482666912315],[[0,1],243114034436679168],[[0,0],233253696533382463]]},{"name":"test_72_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-504766505963520],[[8,0],994152087469469],[[7,1],3533365541744640],[[7,0],-5490907867768436],[[6,1],18423977467668480],[[6,0],-52911811884539230],[[5,1],-14638228672942080],[[5,0],261240086674788016],[[4,1],-58805297944750080],[[4,0],-481248137188540249],[[3,1],59562447703695360],[[3,0],391469845213376176],[[2,1],13123929155051520],[[2,0],-81683502724459870],[[1,1],-28266924333957120],[[1,0],-41834096297141876],[[0,1],7066731083489280],[[0,0],10458524074285469]]},{"name":"test_72_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40423478225449152],[[20,1],225209385669646508],[[20,0],482813687230601275],[[19,2],-772797060349363200],[[19,1],-2049711564928176212],[[19,0],-4661956885979429938],[[18,2],2517366018029212992],[[18,1],-22060415894175072058],[[18,0],-20566120894378001819],[[17,2],18917578481509453248],[[17,1],185713290660183315168],[[17,0],287023722491298506784],[[16,2],-73889503338922255440],[[16,1],684990490881327261144],[[16,0],-373246162975142618784],[[15,2],-51295267226450447136],[[15,1],-6031128475039716808224],[[15,0],-1832930778644536806786],[[14,2],817810573011026797872],[[14,1],294793207599497919546],[[14,0],7970294130074996378757],[[13,2],-1133780159730066597792],[[13,1],53312350952451528439512],[[13,0],-66111057064044903418620],[[12,2],-3038685967089634155840],[[12,1],-87916206318477617001246],[[12,0],368383347843364927361526],[[11,2],9556283348634108153120],[[11,1],-78374278362601005724952],[[11,0],-1043121829198638006675448],[[10,2],-2601471464205333164304],[[10,1],382884786979423558791866],[[10,0],1660708731654266592637015],[[9,2],-21136483367940830452896],[[9,1],-455198567033744884844576],[[9,0],-1534988737488309427264588],[[8,2],31037898653917853439024],[[8,1],189898260793412864521782],[[8,0],752172338701272299841879],[[7,2],-7831083341024235750528],[[7,1],91947471613298387947140],[[7,0],-83088923328859462263762],[[6,2],-18731637335021169882240],[[6,1],-161554573237848600080868],[[6,0],-108563114161521454498482],[[5,2],18585067377841609973760],[[5,1],94895327631681663555504],[[5,0],60976834291832116258824],[[4,2],-3760028149732098551424],[[4,1],-26628265317624089796390],[[4,0],-13067496650239616413806],[[3,2],-3788539568411172277248],[[3,1],-914109351653883103656],[[3,0],-183770091092009279946],[[2,2],2807437109823506479872],[[2,1],3504768854762173412624],[[2,0],1190237386955575182994],[[1,2],-753627874385978457600],[[1,1],-1074695099691427284560],[[1,0],-369416364614321662000],[[0,2],75362787438597845760],[[0,1],107469509969142728456],[[0,0],36941636461432166200]]},{"name":"test_73_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-4500175502662008],[[10,0],11128628899550104],[[9,1],40682500859700084],[[9,0],-73824767844140564],[[8,1],90806227118635068],[[8,0],-354132161807664378],[[7,1],-401352623638646058],[[7,0],2868557350020148338],[[6,1],77102892279700902],[[6,0],-7863114049107075477],[[5,1],1334382039157394394],[[5,0],11502073286557748175],[[4,1],-2036003800910771358],[[4,0],-9772184500478030097],[[3,1],592667227229002128],[[3,0],4341268841077741902],[[2,1],815866789004682408],[[2,0],-149588899160776383],[[1,1],-642689063874621960],[[1,0],-623818874072439395],[[0,1],128537812774924392],[[0,0],124763774814487879]]},{"name":"test_73_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-520121870933780],[[8,0],1085060305936398],[[7,1],3640853096536460],[[7,0],-5900606836546932],[[6,1],18984448289082970],[[6,0],-57432212286966810],[[5,1],-15083534257079620],[[5,0],278768869492888392],[[4,1],-60594197963785370],[[4,0],-508805167475151693],[[3,1],61374380770186040],[[3,0],412960312193803632],[[2,1],13523168644278280],[[2,0],-87079158930192270],[[1,1],-29126824772291680],[[1,0],-43349381543779092],[[0,1],7281706193072920],[[0,0],10837345385944773]]},{"name":"test_73_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],20803440644730720],[[20,1],110841037965328016],[[20,0],241232503886120753],[[19,2],-403410487672347552],[[19,1],-978470318735021360],[[19,0],-2346889018554425978],[[18,2],1386857406341308032],[[18,1],-11381857464506049592],[[18,0],-9906447703628215945],[[17,2],9699497679343622688],[[17,1],92036901633554775072],[[17,0],142485632355856221030],[[16,2],-41377340379128157576],[[16,1],366595115020106322840],[[16,0],-207909642826973482869],[[15,2],-26250479229258837432],[[15,1],-3107796684443167075872],[[15,0],-768680893003321608540],[[14,2],450176993721480488256],[[14,1],21726225422090951916],[[14,0],3921190701277663930458],[[13,2],-605030110851048707808],[[13,1],27849650152317629123868],[[13,0],-35775565407526193485320],[[12,2],-1670867383633073589456],[[12,1],-45565350842752555166016],[[12,0],197511807195013879853607],[[11,2],5103551287469594555208],[[11,1],-41390755836684028519676],[[11,0],-553815512060936908632122],[[10,2],-1281193529781748389120],[[10,1],200489357842305608443784],[[10,0],877335868323196600787435],[[9,2],-11324637729082483123536],[[9,1],-238959532913891217936188],[[9,0],-809933180947449581329526],[[8,2],16437147357784217523192],[[8,1],100913178977767337469096],[[8,0],398273525992508855827467],[[7,2],-4061349585017737971840],[[7,1],47175962801616657492540],[[7,0],-45839561587101679992960],[[6,2],-9967699311297780244608],[[6,1],-84899439410786034020484],[[6,0],-56441771714262853325238],[[5,2],9838176255265198597632],[[5,1],50431418865601858109568],[[5,0],32317744829185150162140],[[4,2],-1978194392157787548480],[[4,1],-14306212337631859232040],[[4,0],-7120108025791457490075],[[3,2],-2011645449795684318336],[[3,1],-451126996967113456848],[[3,0],-41558059943115463986],[[2,2],1487846448932345961984],[[2,1],1869826817474473082672],[[2,0],631703397245079666149],[[1,2],-399262196161243134720],[[1,1],-574642609133443659200],[[1,0],-198027105798687773030],[[0,2],39926219616124313472],[[0,1],57464260913344365920],[[0,0],19802710579868777303]]},{"name":"test_74_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1552103307901304],[[10,0],3818488827667385],[[9,1],13998536710023472],[[9,0],-25330464308853877],[[8,1],31581262300682844],[[8,0],-120444956853388389],[[7,1],-137458495793210964],[[7,0],979972732730367654],[[6,1],24444752463287616],[[6,0],-2689369471248947661],[[5,1],457356876369858972],[[5,0],3935773071800475147],[[4,1],-694524592575079764],[[4,0],-3344361589153227621],[[3,1],201393061791246624],[[3,0],1485252366542240766],[[2,1],278702157797194464],[[2,0],-50267229935072679],[[1,1],-219366948830004080],[[1,0],-214030574466991675],[[0,1],43873389766000816],[[0,0],42806114893398335]]},{"name":"test_74_l2","positive_content":432000000,"factors":[],"reduced":[[[8,1],-263618374468840],[[8,0],565518301682847],[[7,1],1845328621281880],[[7,0],-3052928330137908],[[6,1],9622070668112660],[[6,0],-29662568972654130],[[5,1],-7644932859596360],[[5,0],143169987860803668],[[4,1],-30711540625619860],[[4,0],-260424114245477217],[[3,1],31106968187323120],[[3,0],211183528473764388],[[2,1],6854077736189840],[[2,0],-44688816317378010],[[1,1],-14762628970255040],[[1,0],-22033451291894388],[[0,1],3690657242563760],[[0,0],5508362822973597]]},{"name":"test_74_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],28168525849331584],[[20,1],149265714449906912],[[20,0],329779300681038387],[[19,2],-549083603249813248],[[19,1],-1306481015636223488],[[19,0],-3216570790916732094],[[18,2],1923218899207499392],[[18,1],-15426194829100192432],[[18,0],-13047432267802523355],[[17,2],13120735234599120768],[[17,1],123162526908247613232],[[17,0],191713523955675203610],[[16,2],-57705112039131350304],[[16,1],502302618983053045536],[[16,0],-297604212721595019387],[[15,2],-35674251226041285120],[[15,1],-4205448229731557108784],[[15,0],-925759485134457079716],[[14,2],624219998160323855328],[[14,1],-29719589525164720032],[[14,0],5163203466415846430694],[[13,2],-828070133044757073216],[[13,1],37845550472290540596816],[[13,0],-49197361641882518576700],[[12,2],-2317021895996056386624],[[12,1],-61761633715639333686912],[[12,0],270944565101132736274191],[[11,2],6995099242391321263232],[[11,1],-56424643419073492025456],[[11,0],-757076243335570937050266],[[10,2],-1695791453819955111968],[[10,1],272651756852144259946496],[[10,0],1197135564771682407263859],[[9,2],-15546576337936304598976],[[9,1],-325334112105464608547216],[[9,0],-1104633441997830255164058],[[8,2],22459540743331107157536],[[8,1],138051509907779122310688],[[8,0],543846874834085906870991],[[7,2],-5501657403374509982976],[[7,1],63645762216881462762256],[[7,0],-63467747522070829328700],[[6,2],-13646901107517847663872],[[6,1],-115639625460501809259504],[[6,0],-76598110052629690405914],[[5,2],13441075308570804523008],[[5,1],68988590850385803108864],[[5,0],44169503977489949441244],[[4,2],-2695820407542419221248],[[4,1],-19647810929008030770912],[[4,0],-9829214863237320705315],[[3,2],-2751806264269026155520],[[3,1],-602918851962592266432],[[3,0],-29139031575069766038],[[2,2],2033691625977599526400],[[2,1],2563561013604435115328],[[2,0],864137171256140045037],[[1,2],-545663802439627002880],[[1,1],-788390535806221886720],[[1,0],-271863000341410197870],[[0,2],54566380243962700288],[[0,1],78839053580622188672],[[0,0],27186300034141019787]]},{"name":"test_75_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3659203727246472],[[10,0],10114762979290625],[[9,1],33639560760352656],[[9,0],-65917357020573421],[[8,1],69359858687477412],[[8,0],-315078243382989717],[[7,1],-342858380844154572],[[7,0],2507383703544075822],[[6,1],99349086636377568],[[6,0],-6819755515651472913],[[5,1],1133985323407476996],[[5,0],9940495235104050711],[[4,1],-1786754783119205772],[[4,0],-8430827438684103993],[[3,1],533396980879913952],[[3,0],3750210615597819798],[[2,1],709289895090893472],[[2,0],-142463394486636387],[[1,1],-561759426873914640],[[1,0],-530059506275212375],[[0,1],112351885374782928],[[0,0],106011901255042475]]},{"name":"test_75_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-485103438042320],[[8,0],879835475924599],[[7,1],3395724066296240],[[7,0],-4974652217825356],[[6,1],17706275488544680],[[6,0],-46817356306514570],[[5,1],-14067999703227280],[[5,0],237905418958915256],[[4,1],-56514550531930280],[[4,0],-444780689315828039],[[3,1],57242205688993760],[[3,0],363062105973833816],[[2,1],12612689389100320],[[2,0],-74468252274926810],[[1,1],-27165792530369920],[[1,0],-39902099756872396],[[0,1],6791448132592480],[[0,0],9975524939218099]]},{"name":"test_75_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],39180908415977280],[[20,1],236518802804435092],[[20,0],505590270474193068],[[19,2],-732681418485373056],[[19,1],-2248363479126105940],[[19,0],-4831854919334575404],[[18,2],2176421185421908416],[[18,1],-21251711402276339966],[[18,0],-21756092553213267270],[[17,2],18462904255628046144],[[17,1],190182500460010652676],[[17,0],296486917696107934920],[[16,2],-62007049023761201328],[[16,1],620819514427488176640],[[16,0],-339416312278242962547],[[15,2],-51007425774379030656],[[15,1],-5808005130779569993332],[[15,0],-2196931602410189150238],[[14,2],708574402184894708688],[[14,1],655382328815482018818],[[14,0],8127168068467100444589],[[13,2],-1028874880937578942944],[[13,1],50220813719770076326764],[[13,0],-58890759165814375237590],[[12,2],-2642421814379095135968],[[12,1],-83850588673850818471278],[[12,0],333157611072719966221251],[[11,2],8695637808550149167424],[[11,1],-72491437652075138601508],[[11,0],-958122540966811272605796],[[10,2],-2643983758055304644400],[[10,1],359265754196476701932530],[[10,0],1537190744787469996060272],[[9,2],-19156910309275229700768],[[9,1],-425599691460330716858404],[[9,0],-1423481563149613507585968],[[8,2],28629506175183696375216],[[8,1],174314942142290562341238],[[8,0],693745763603904176542416],[[7,2],-7445276318847272572800],[[7,1],88866161888062761363000],[[7,0],-71600033108752591403700],[[6,2],-17157366443362732285824],[[6,1],-150809867758553503663632],[[6,0],-103007651958094116055734],[[5,2],17156291872618799364096],[[5,1],87084822247639874254320],[[5,0],56195050407805571730372],[[4,2],-3502386978456672535680],[[4,1],-24018894336077316708630],[[4,0],-11521123468091895858705],[[3,2],-3481595487449108402688],[[3,1],-936759256088021708664],[[3,0],-320297018721709582098],[[2,2],2587308853275743369472],[[2,1],3199661377612079654176],[[2,0],1095245496229414112067],[[1,2],-694883655860792348160],[[1,1],-977550636576164743120],[[1,0],-334628506924316400930],[[0,2],69488365586079234816],[[0,1],97755063657616474312],[[0,0],33462850692431640093]]},{"name":"test_76_l1","positive_content":1350000000,"factors":[],"reduced":[[[8,1],-79846713497780],[[8,0],144030312676580],[[7,1],558926994484460],[[7,0],-815661391199660],[[6,1],2914405042668970],[[6,0],-7977622294958506],[[5,1],-2315554691435620],[[5,0],39962389481208028],[[4,1],-9302142122491370],[[4,0],-74279593822073299],[[3,1],9421912192738040],[[3,0],60562841563635268],[[2,1],2076014550942280],[[2,0],-12528884964331966],[[1,1],-4471415955875680],[[1,0],-6564624763039820],[[0,1],1117853988968920],[[0,0],1641156190759955]]},{"name":"test_76_l2","positive_content":450000000,"factors":[],"reduced":[[[10,1],-6692487224559312],[[10,0],-36457013418782935],[[9,1],53539897796474496],[[9,0],162207605420236739],[[8,1],194328988007340492],[[8,0],-279996568825991010],[[7,1],-416662217388520452],[[7,0],1271819071993869354],[[6,1],-472465075372628562],[[6,0],-5191349742868620987],[[5,1],1479506085761541516],[[5,0],9292691108751371241],[[4,1],-976787190808504902],[[4,0],-7849227841037019567],[[3,1],-183056508589076568],[[3,0],2811859016984179770],[[2,1],549058118765291352],[[2,0],164155828027441845],[[1,1],-267260387704746240],[[1,0],-403814935973419675],[[0,1],43391391640228968],[[0,0],66570233870453540]]},{"name":"test_76_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],741183325197400704],[[20,1],13092106740827139232],[[20,0],55716826533104299649],[[19,2],-11858933203158411264],[[19,1],-165750287679568405792],[[19,0],-517891945108561578794],[[18,2],4097736640842679488],[[18,1],112476344477247660904],[[18,0],1570301737756823646473],[[17,2],441056244871197484992],[[17,1],2647567382904708507456],[[17,0],-2383830582528336565308],[[16,2],-5874645350303324352],[[16,1],-2797871271853368095916],[[16,0],11175413149607835500763],[[15,2],-4018370651405529109056],[[15,1],-20502532224881260534308],[[15,0],-46746294066824564054256],[[14,2],2500108761720988252656],[[14,1],18623302672878610392768],[[14,0],63758515313692079226696],[[13,2],15812308968388024919760],[[13,1],124308794916114009788100],[[13,0],-35821005049325570608110],[[12,2],-22913390306462663294712],[[12,1],-200884654995254335351776],[[12,0],418587064289558531085963],[[11,2],-15959490134096786866464],[[11,1],-257291076969923114289892],[[11,0],-1810636563062616996820814],[[10,2],59904320484144696952512],[[10,1],954213455924972678894416],[[10,0],3394076445271701275350037],[[9,2],-43407346724925519862704],[[9,1],-924288763633460773013092],[[9,0],-3336967862153466128002574],[[8,2],-11668287372983548356888],[[8,1],151585265431161166913376],[[8,0],1601590183703121574543377],[[7,2],37084287980065100733504],[[7,1],396751860859801897864812],[[7,0],-61082355825310900473876],[[6,2],-21826558124097460050816],[[6,1],-340705599543438970576728],[[6,0],-318360259245560837598816],[[5,2],1248630885475550371584],[[5,1],104198609426104464438372],[[5,0],137198429789863297902114],[[4,2],5401209389582971081152],[[4,1],1781184514232044010316],[[4,0],-10459453065003644238903],[[3,2],-3549016532604792630528],[[3,1],-10357023053809522710624],[[3,0],-6994903515852599212218],[[2,2],1152552191942956933632],[[2,1],3222032295669339507136],[[2,0],2251888078015856625737],[[1,2],-205073144824290919680],[[1,1],-500193309381368916880],[[1,0],-313392754351775599040],[[0,2],16034552739072303744],[[0,1],36298499972721047152],[[0,0],20884412504466469049]]},{"name":"test_77_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16326040470677952],[[10,0],43365018389643340],[[9,1],148746623198840436],[[9,0],-283941512793667376],[[8,1],320185757946987072],[[8,0],-1333469347156098282],[[7,1],-1490153200820456382],[[7,0],10762487822308909902],[[6,1],355430548884226158],[[6,0],-29407245266559780243],[[5,1],4942102517148290886],[[5,0],42947500056081941001],[[4,1],-7657410655272597282],[[4,0],-36454469455332101223],[[3,1],2256461004818753712],[[3,0],16198917910790414658],[[2,1],3054640438725262632],[[2,0],-578409612644778177],[[1,1],-2412503793286634040],[[1,0],-2314213243368550325],[[0,1],482500758657326808],[[0,0],462842648673710065]]},{"name":"test_77_l2","positive_content":3294000000,"factors":[],"reduced":[[[8,1],-33038796782180],[[8,0],65347320713484],[[7,1],231271577475260],[[7,0],-360505673200476],[[6,1],1205916082549570],[[6,0],-3410685103778910],[[5,1],-958125106683220],[[5,0],16945226636598096],[[4,1],-3849019825123970],[[4,0],-31294901264517999],[[3,1],3898578020297240],[[3,0],25469236206400536],[[2,1],859008716336680],[[2,0],-5293896520363170],[[1,1],-1850172619802080],[[1,0],-2739299041517436],[[0,1],462543154950520],[[0,0],684824760379359]]},{"name":"test_77_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40599555449899344],[[20,1],237874465363867696],[[20,0],523041230970446120],[[19,2],-772952175112857648],[[19,1],-2205031208440695760],[[19,0],-5037169134288578192],[[18,2],2475605087981787552],[[18,1],-22147569523934844056],[[18,0],-20958167742191632576],[[17,2],19040836054089485808],[[17,1],190354038097534482336],[[17,0],298558296618989060496],[[16,2],-72330003658737570204],[[16,1],674574252473397436860],[[16,0],-405060216424245820956],[[15,2],-52373306563602279300],[[15,1],-6040662853963224780840],[[15,0],-1815692176955284396764],[[14,2],804870129530458445688],[[14,1],404993716702676158254],[[14,0],7854085695680822675838],[[13,2],-1119248960498722260576],[[13,1],53029248168473917427586],[[13,0],-64851373097329268198370],[[12,2],-2995538236018467195024],[[12,1],-87771429162672395044260],[[12,0],363547090114772290468419],[[11,2],9462710994309523051932],[[11,1],-77479879465113375591610],[[11,0],-1032738279154216047457562],[[10,2],-2606965607215138928088],[[10,1],380434961335458077029456],[[10,0],1646493464237263532253965],[[9,2],-20934942889872610174056],[[9,1],-452224781500194684398482],[[9,0],-1522201677448201055801552],[[8,2],30802116568625699388156],[[8,1],188173943153037015512208],[[8,0],744922205897258632560411],[[7,2],-7798011881301822450816],[[7,1],91817575289234352906474],[[7,0],-81015080910906997313058],[[6,2],-18576943049746400556672],[[6,1],-160481975258203441651110],[[6,0],-108325287303360416651508],[[5,2],18447470549295945700608],[[5,1],94012025593019837646048],[[5,0],60481492670004343414716],[[4,2],-3735831014757350887968],[[4,1],-26293909502253645334608],[[4,0],-12856824176125267808679],[[3,2],-3758771574686415188160],[[3,1],-939939536312082205896],[[3,0],-213780176342855900304],[[2,2],2786219715691993983360],[[2,1],3478078573840636299784],[[2,0],1181076508223614694681],[[1,2],-747972135668123882880],[[1,1],-1065360267658022613760],[[1,0],-365470470093672854450],[[0,2],74797213566812388288],[[0,1],106536026765802261376],[[0,0],36547047009367285445]]},{"name":"test_78_l1","positive_content":216000000,"factors":[],"reduced":[[[8,1],-486246502940180],[[8,0],860083572371102],[[7,1],3403725520581260],[[7,0],-4899073798304948],[[6,1],17747997357316570],[[6,0],-46429877663504500],[[5,1],-14101148585265220],[[5,0],236667064269710518],[[4,1],-56647717592530970],[[4,0],-443379229997584837],[[3,1],57377087346941240],[[3,0],362118662028276958],[[2,1],12642409076444680],[[2,0],-74145928331094760],[[1,1],-27229804164650080],[[1,0],-39908822009997908],[[0,1],6807451041162520],[[0,0],9977205502499477]]},{"name":"test_78_l2","positive_content":180000000,"factors":[],"reduced":[[[10,1],-15992616203963940],[[10,0],-88875076355832262],[[9,1],127940929631711520],[[9,0],396397533167269490],[[8,1],464541998865895530],[[8,0],-666662166792428010],[[7,1],-996835107302353170],[[7,0],2977291377284860830],[[6,1],-1135087378833859200],[[6,0],-12303019231352551215],[[5,1],3540303304449363630],[[5,0],22124971964264574597],[[4,1],-2314801561860924030],[[4,0],-18679816204698448035],[[3,1],-457053388902240480],[[3,0],6653438625577940490],[[2,1],1307727792204534000],[[2,0],404799181056441795],[[1,1],-629346659313774360],[[1,0],-954279361233840805],[[0,1],101362508114569800],[[0,0],156283745887721363]]},{"name":"test_78_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],353527642115014320],[[20,1],6299148986586471136],[[20,0],27190697209799856714],[[19,2],-5656442273840229120],[[19,1],-79767770972934038848],[[19,0],-253009525138239153732],[[18,2],1950831713063193840],[[18,1],53582568328295034616],[[18,0],761346831929055602394],[[17,2],210429265658031801360],[[17,1],1283715136820060014272],[[17,0],-1092380099359388714352],[[16,2],-2764411691054246100],[[16,1],-1364311088139305290092],[[16,0],5165049407138776108782],[[15,2],-1918873129985983834920],[[15,1],-9970860303054683445036],[[15,0],-22372502133632614511364],[[14,2],1190296893982050898740],[[14,1],9303729885091539177612],[[14,0],30906290345294896120098],[[13,2],7561521307614176997840],[[13,1],59824246396471649278572],[[13,0],-15920344922294503182402],[[12,2],-10920667005860496995880],[[12,1],-97813491566473720394760],[[12,0],194800841599117086186795],[[11,2],-7696093042641918542760],[[11,1],-122176017677721968570476],[[11,0],-858806419597982779472694],[[10,2],28598425160394221147700],[[10,1],458043110092980515242084],[[10,0],1618828864812098927078973],[[9,2],-20542726477075136475600],[[9,1],-443554957776612784043572],[[9,0],-1593029201792011006736388],[[8,2],-5726432601627695364060],[[8,1],71478771995172686020008],[[8,0],761639177507023764657297],[[7,2],17642182202399390280480],[[7,1],191297448148549796225040],[[7,0],-25322322504121566250860],[[6,2],-10275938709745629316320],[[6,1],-163069055821975880779824],[[6,0],-153381503546114267007936],[[5,2],548641205546641122240],[[5,1],49288375267574052952752],[[5,0],65164358888998091771346],[[4,2],2552308580235519188640],[[4,1],1105328571830869227924],[[4,0],-4649055514602757977699],[[3,2],-1672449339000747928320],[[3,1],-4962359598582198484272],[[3,0],-3395631627978097958658],[[2,2],545939643265169025600],[[2,1],1526277852915526337152],[[2,0],1067264131092213952413],[[1,2],-98193706728312545280],[[1,1],-237264654778570833568],[[1,0],-147410935873545230952],[[0,2],7785972530080073280],[[0,1],17444799588619538128],[[0,0],9926153509205040339]]},{"name":"test_79_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-15992616203963940],[[10,0],-88875076355832262],[[9,1],127940929631711520],[[9,0],396397533167269490],[[8,1],464541998865895530],[[8,0],-666662166792428010],[[7,1],-996835107302353170],[[7,0],2977291377284860830],[[6,1],-1135087378833859200],[[6,0],-12303019231352551215],[[5,1],3540303304449363630],[[5,0],22124971964264574597],[[4,1],-2314801561860924030],[[4,0],-18679816204698448035],[[3,1],-457053388902240480],[[3,0],6653438625577940490],[[2,1],1307727792204534000],[[2,0],404799181056441795],[[1,1],-629346659313774360],[[1,0],-954279361233840805],[[0,1],101362508114569800],[[0,0],156283745887721363]]},{"name":"test_79_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-486246502940180],[[8,0],860083572371102],[[7,1],3403725520581260],[[7,0],-4899073798304948],[[6,1],17747997357316570],[[6,0],-46429877663504500],[[5,1],-14101148585265220],[[5,0],236667064269710518],[[4,1],-56647717592530970],[[4,0],-443379229997584837],[[3,1],57377087346941240],[[3,0],362118662028276958],[[2,1],12642409076444680],[[2,0],-74145928331094760],[[1,1],-27229804164650080],[[1,0],-39908822009997908],[[0,1],6807451041162520],[[0,0],9977205502499477]]},{"name":"test_79_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],-30295146780120240],[[20,1],-631637707142685152],[[20,0],528174303050178114],[[19,2],100899559586789280],[[19,1],6280340268529345808],[[19,0],-5043654319389862308],[[18,2],5999118091284697200],[[18,1],3128493849591301216],[[18,0],-22219793139573003666],[[17,2],-20502289795460335920],[[17,1],-18241835404550746296],[[17,0],305354129179375275876],[[16,2],-228809933234734345740],[[16,1],382293926878903968144],[[16,0],-356365210449924179874],[[15,2],181525756132370310480],[[15,1],-4000771328234017636992],[[15,0],-2252302394174876198520],[[14,2],2009401177103582591700],[[14,1],1127038916927847359616],[[14,0],8335642402039916576844],[[13,2],-2031175611265050234360],[[13,1],42697493025355203406860],[[13,0],-58915295141263184430180],[[12,2],-7380617892754235994360],[[12,1],-81027573220579281505248],[[12,0],332298342212831029239993],[[11,2],12892490393622373765440],[[11,1],-57772800154130263106044],[[11,0],-956312350181758871552346],[[10,2],5820274959828397987860],[[10,1],346829012745630145857868],[[10,0],1535259682357723901823279],[[9,2],-30091553706644562835080],[[9,1],-437024209011948032886076],[[9,0],-1422108174595359989893614],[[8,2],23922901708118298840780],[[8,1],190540440450727283371020],[[8,0],692991586271303131536495],[[7,2],4911874286007579703200],[[7,1],90200949641115135771828],[[7,0],-71324221057950126509208],[[6,2],-19870704417569263123680],[[6,1],-159645838657570107895236],[[6,0],-102987625018673262472794],[[5,2],11973474945449903980800],[[5,1],89402386503686568330480],[[5,0],56099353436530552722420],[[4,2],-209370812756384731680],[[4,1],-22171655833658707794036],[[4,0],-11470723412431381248249],[[3,2],-3341567434390717956480],[[3,1],-1888204087253227149984],[[3,0],-328497636353506544286],[[2,2],1860370493900601291840],[[2,1],3166310739383119219696],[[2,0],1093175724797447923239],[[1,2],-445885395163722541440],[[1,1],-890325925762926274720],[[1,0],-333687153923632447890],[[0,2],41843775256575526080],[[0,1],85160514424079386096],[[0,0],33368715392363244789]]},{"name":"test_80_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3476870525096844],[[10,0],10046345317209814],[[9,1],32120068220976432],[[9,0],-64967442181541282],[[8,1],64649977803646614],[[8,0],-307102490232483684],[[7,1],-330397494314114934],[[7,0],2436046829569000194],[[6,1],104663916543270996],[[6,0],-6610562194310433441],[[5,1],1091193494675048442],[[5,0],9624661797128045403],[[4,1],-1734474397219985934],[[4,0],-8157812331837115701],[[3,1],521236908762040944],[[3,0],3629639792803869366],[[2,1],686798100065834784],[[2,0],-141325689783196299],[[1,1],-544738218170896680],[[1,0],-510722838945180695],[[0,1],108947643634179336],[[0,0],102144567789036139]]},{"name":"test_80_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-95668978226704],[[8,0],167770903849725],[[7,1],669682847586928],[[7,0],-958090550079012],[[6,1],3491917705274696],[[6,0],-8896406004133338],[[5,1],-2774400368574416],[[5,0],45827916345082716],[[4,1],-11145435963411016],[[4,0],-86249702018585973],[[3,1],11288939430751072],[[3,0],70510512727572348],[[2,1],2487393433894304],[[2,0],-14349537763055466],[[1,1],-5357462780695424],[[1,0],-7846256982401700],[[0,1],1339365695173856],[[0,0],1961564245600425]]},{"name":"test_80_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],77841684402679008],[[20,1],490863837232221296],[[20,0],1060173835642435441],[[19,2],-1441483192205707392],[[19,1],-4753714385387817392],[[19,0],-10093595995179832666],[[18,2],4094441644963606560],[[18,1],-42049924464679841992],[[18,0],-44665204505033616593],[[17,2],36814547937128231520],[[17,1],386929803511795017072],[[17,0],609504705667719692718],[[16,2],-114884156862613301256],[[16,1],1192635372087797031744],[[16,0],-684080516637410890533],[[15,2],-103361774798909191536],[[15,1],-11479169064317438254560],[[15,0],-4634283503650298837844],[[14,2],1334996311920968638584],[[14,1],1622814468398466509712],[[14,0],16362976349913416619054],[[13,2],-1974846041147521043856],[[13,1],98230501276236115186416],[[13,0],-112342303336569487591020],[[12,2],-4992390519299602724736],[[12,1],-164943920223467083955976],[[12,0],640007540797512987358647],[[11,2],16749269091446151955248],[[11,1],-140528094277034891073392],[[11,0],-1853319141502957080645706],[[10,2],-5313679365310662220776],[[10,1],701397588251949207683408],[[10,0],2983466823092015206400083],[[9,2],-36859827640023207406800],[[9,1],-829771111550998701301904],[[9,0],-2765002088696708037802906],[[8,2],55491606406592095335768],[[8,1],337225441819604116189584],[[8,0],1344306277351987359758943],[[7,2],-14607719670353291802432],[[7,1],175627145293772449035696],[[7,0],-134397407000324052261564],[[6,2],-33162290353167844177728],[[6,1],-293831481537461596257168],[[6,0],-202122911159212824628554],[[5,2],33267109227862579218432],[[5,1],168435606085991650941312],[[5,0],108897272363150762806716],[[4,2],-6816206483048934110016],[[4,1],-46099287439446654706512],[[4,0],-21887321195146730328987],[[3,2],-6738763122424190204928],[[3,1],-1901070996720212739840],[[3,0],-748176330888503686182],[[2,2],5013649499178109491072],[[2,1],6178132954420866991040],[[2,0],2121365034269372061013],[[1,2],-1346809907725571761920],[[1,1],-1884285108528687374720],[[1,0],-643652946580205082910],[[0,2],134680990772557176192],[[0,1],188428510852868737472],[[0,0],64365294658020508291]]},{"name":"test_81_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2570595669402552],[[10,0],7083857117634167],[[9,1],23533052012500896],[[9,0],-46099359253658971],[[8,1],49515683319728892],[[8,0],-215248756677154467],[[7,1],-237944303049823452],[[7,0],1730335270665163242],[[6,1],63322396912341288],[[6,0],-4717706335551185643],[[5,1],787982492574266436],[[5,0],6882847211722726509],[[4,1],-1232032418202704652],[[4,0],-5839114070427439923],[[3,1],365623816568296032],[[3,0],2595421237569702258],[[2,1],490176690159644352],[[2,0],-95097927940412937],[[1,1],-387721762867812240],[[1,0],-369171587634675085],[[0,1],77544352573562448],[[0,0],73834317526935017]]},{"name":"test_81_l2","positive_content":3240000000,"factors":[],"reduced":[[[8,1],-32980962858672],[[8,0],62869457084845],[[7,1],230866740010704],[[7,0],-350420716915396],[[6,1],1203805144341528],[[6,0],-3276670377543386],[[5,1],-956447922901488],[[5,0],16498342513514924],[[4,1],-3842282173035288],[[4,0],-30678309557565917],[[3,1],3891753617323296],[[3,0],25007430931052300],[[2,1],857505034325472],[[2,0],-5156585260487690],[[1,1],-1846933920085632],[[1,0],-2725050042739780],[[0,1],461733480021408],[[0,0],681262510684945]]},{"name":"test_81_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],80058251965256160],[[20,1],488308412891804608],[[20,0],1074560152735587693],[[19,2],-1508620048288603008],[[19,1],-4619896414018098448],[[19,0],-10300751713619783154],[[18,2],4630849311917253408],[[18,1],-43549964174193749744],[[18,0],-43049950493036144229],[[17,2],37668317816650527072],[[17,1],385521876399594718824],[[17,0],607690809453447760014],[[16,2],-133484654491570991304],[[16,1],1288149033803700850896],[[16,0],-784345597978457528217],[[15,2],-104540427099769902768],[[15,1],-11876496357088595212824],[[15,0],-3962945424693179052900],[[14,2],1507120646929264354104],[[14,1],1159776153434764459248],[[14,0],15834294741452933833038],[[13,2],-2140029315506239728912],[[13,1],103162220342602750970472],[[13,0],-122862269530565960723460],[[12,2],-5618989418496595717824],[[12,1],-171769302647315529960216],[[12,0],693916152221077861070115],[[11,2],18118657967631391790832],[[11,1],-149399986672204161950680],[[11,0],-1985604563793407394542682],[[10,2],-5255234655736316739240],[[10,1],738716531044644278137072],[[10,0],3177041771922307199285391],[[9,2],-40014366668362090328784],[[9,1],-876699098840327371817896],[[9,0],-2939730342860285647380810],[[8,2],59349578345745723511128],[[8,1],361709841368432289797664],[[8,0],1434909512574869780025243],[[7,2],-15236340836355657103680],[[7,1],180776964482258546853192],[[7,0],-151128237860284626617652],[[6,2],-35679366836620702247232],[[6,1],-310891262900849722800120],[[6,0],-211493143889620086148218],[[5,2],35557534811159705622528],[[5,1],180684768578162720680320],[[5,0],116478629120637158123340],[[4,2],-7230708628527499548480],[[4,1],-50129654107342000553664],[[4,0],-24255809121897953687151],[[3,2],-7230125865214494756864],[[3,1],-1904683908567402365088],[[3,0],-557545448552725900998],[[2,2],5366361709580748729216],[[2,1],6670584965529574217632],[[2,0],2272869609195603330417],[[1,2],-1440951913017973466880],[[1,1],-2039669501094693529600],[[1,0],-698185299445884353430],[[0,2],144095191301797346688],[[0,1],203966950109469352960],[[0,0],69818529944588435343]]},{"name":"test_82_l1","positive_content":630000000,"factors":[],"reduced":[[[10,1],-2019982807866996],[[10,0],5877219240945347],[[9,1],18636710757595308],[[9,0],-37922892922987063],[[8,1],37754723666934666],[[8,0],-176543573897741451],[[7,1],-191236018952669796],[[7,0],1407503870992336386],[[6,1],59214440098969974],[[6,0],-3823005876991403319],[[5,1],631830692799359928],[[5,0],5567787005794712601],[[4,1],-1001987340537883896],[[4,0],-4719369532408737759],[[3,1],300589424191871136],[[3,0],2098984405171422954],[[2,1],397019909717297496],[[2,0],-80504610817312761],[[1,1],-314778177176843520],[[1,0],-296160993650361985],[[0,1],62955635435368704],[[0,0],59232198730072397]]},{"name":"test_82_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1926437562512820],[[8,0],3446747321512736],[[7,1],13485062937589740],[[7,0],-19566301973589404],[[6,1],70314971031717930],[[6,0],-180520377954676450],[[5,1],-55866689312871780],[[5,0],927905388586207564],[[4,1],-224429976032743530],[[4,0],-1743715314498665311],[[3,1],227319632376512760],[[3,0],1424926279714515124],[[2,1],50087376625333320],[[2,0],-290327319017907190],[[1,1],-107880503500717920],[[1,0],-158269806474512444],[[0,1],26970125875179480],[[0,0],39567451618628111]]},{"name":"test_82_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],78517128155454240],[[20,1],502766001767352728],[[20,0],1104313583783771053],[[19,2],-1456927657708000128],[[19,1],-4876828814343309440],[[19,0],-10522210665014470642],[[18,2],4176188126122665408],[[18,1],-42459231786527346268],[[18,0],-44648520175351221305],[[17,2],37128624573706579872],[[17,1],391025955190778608188],[[17,0],620478488482562141250],[[16,2],-117611516015657869464],[[16,1],1204258520656642394040],[[16,0],-738599934489424782261],[[15,2],-104682906946870399728],[[15,1],-11577707464978861159884],[[15,0],-4465790711184018629172],[[14,2],1361677474104097467744],[[14,1],1621534436743945381104],[[14,0],16148158498566643392402],[[13,2],-1998322198353961889472],[[13,1],99078634840266759081012],[[13,0],-113586782414158091770800],[[12,2],-5093399538968356385784],[[12,1],-166347548858226617774304],[[12,0],647750950018077073895133],[[11,2],16970271932844421604112],[[11,1],-141699853512062281548284],[[11,0],-1873612576766940639355498],[[10,2],-5305249417588280756400],[[10,1],707540309212522956852104],[[10,0],3014032598239717079427133],[[9,2],-37382830264102093761984],[[9,1],-837593001554486702228612],[[9,0],-2792633424512939619416794],[[8,2],56140928360600319357408],[[8,1],341145336711589522990464],[[8,0],1358080958755419712929033],[[7,2],-14718337006442975740800],[[7,1],176667126323347905190260],[[7,0],-136286001346918742899800],[[6,2],-33585322346037313149312],[[6,1],-296680662720319621766316],[[6,0],-204000805637579766633042],[[5,2],33654918824405629083648],[[5,1],170376567427886239939008],[[5,0],110145931979982544574628],[[4,2],-6887018216415732071040],[[4,1],-46698127723635869045280],[[4,0],-22227691712451936078885],[[3,2],-6821745631288035404544],[[3,1],-1925004278326946754192],[[3,0],-731887065928020601254],[[2,2],5073350688185166433536],[[2,1],6263935557149354513168],[[2,0],2146640439041056480651],[[1,2],-1362751247802753070080],[[1,1],-1910540903018148907520],[[1,0],-652206206506718867530],[[0,2],136275124780275307008],[[0,1],191054090301814890752],[[0,0],65220620650671886753]]},{"name":"test_83_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16000395918327072],[[10,0],43865440921081198],[[9,1],146059648784915796],[[9,0],-285384873798686426],[[8,1],311559432165927792],[[8,0],-1315438074775048332],[[7,1],-1468689363651960702],[[7,0],10640262182119376082],[[6,1],366679342373918238],[[6,0],-29056219833630937113],[[5,1],4868023487067395046],[[5,0],42417315102102566403],[[4,1],-7570327446252361602],[[4,0],-35992275098925382893],[[3,1],2237210545383302832],[[3,0],15990933386775091398],[[2,1],3016669486099934952],[[2,0],-572289296350643427],[[1,1],-2383981414963840440],[[1,0],-2283629366895419615],[[0,1],476796282992768088],[[0,0],456725873379083923]]},{"name":"test_83_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2006275715366580],[[8,0],3952823888491388],[[7,1],14043930007566060],[[7,0],-21830122700065292],[[6,1],73229063610880170],[[6,0],-203487113463042070],[[5,1],-58181995745630820],[[5,0],1017902262874840432],[[4,1],-233731120840206570],[[4,0],-1885550114257369723],[[3,1],236740534413256440],[[3,0],1535521397439418072],[[2,1],52163168599531080],[[2,0],-317844829238937130],[[1,1],-112351440060528480],[[1,0],-166281974206459052],[[0,1],28087860015132120],[[0,0],41570493551614763]]},{"name":"test_83_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40625003333603664],[[20,1],248147664210779608],[[20,0],555445383877861570],[[19,2],-769778878604386608],[[19,1],-2336005498418810560],[[19,0],-5336396137199251252],[[18,2],2417514004862464032],[[18,1],-22141080086984262476],[[18,0],-21302937335316676166],[[17,2],19092609522401081328],[[17,1],194097999050889918396],[[17,0],307712695701938579016],[[16,2],-70230154193043981084],[[16,1],661712681319174838740],[[16,0],-425614011164047503186],[[15,2],-53127072996549175620],[[15,1],-6029285299687695472788],[[15,0],-1832744485088176783044],[[14,2],786574857714792190488],[[14,1],514435292512007898894],[[14,0],7784529292609850877198],[[13,2],-1100173503363628693536],[[13,1],52571273158224518455326],[[13,0],-63356882313006795482790],[[12,2],-2931904519835540312304],[[12,1],-87333982954819680815580],[[12,0],357184915344703530367989],[[11,2],9324683214641295642972],[[11,1],-76352483406327617058910],[[11,0],-1018304590322856264468442],[[10,2],-2614491806633881819128],[[10,1],376732912828147676746000],[[10,0],1626144770399422443501895],[[9,2],-20627295753016031305896],[[9,1],-447654563267862241115422],[[9,0],-1503864018997377536830552],[[8,2],30434744895001856404956],[[8,1],185652477490045220512728],[[8,0],734918232866956619319501],[[7,2],-7742619513912747252096],[[7,1],91472075333201229208374],[[7,0],-78582647688061058302758],[[6,2],-18336353584256563542912],[[6,1],-158827626909005828764890],[[6,0],-107697273318914963902428],[[5,2],18231174214250851853568],[[5,1],92734360531727619772896],[[5,0],59732122528990292928756],[[4,2],-3697281074031408415008],[[4,1],-25838748566684686057128],[[4,0],-12578240949792372133629],[[3,2],-3712149478108209942720],[[3,1],-960348713724836189976],[[3,0],-246457587944732350944],[[2,2],2752880886827052105600],[[2,1],3433752769977093457144],[[2,0],1166604202486406962891],[[1,2],-739079947485447684480],[[1,1],-1050646533897158067520],[[1,0],-359753692436243168950],[[0,2],73907994748544768448],[[0,1],105064653389715806752],[[0,0],35975369243624316895]]},{"name":"test_84_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-8470018980301032],[[10,0],22632808534822837],[[9,1],76970228434204896],[[9,0],-147784176206813921],[[8,1],167714928204206292],[[8,0],-679149779634018777],[[7,1],-767193369805611252],[[7,0],5524721586841793982],[[6,1],171289048767327288],[[6,0],-15119254689854327073],[[5,1],2546470602234068076],[[5,0],22092591216498624039],[[4,1],-3925761918169077252],[[4,0],-18754368710787799353],[[3,1],1152247729736128032],[[3,0],8328952402990472598],[[2,1],1568348102636223552],[[2,0],-289673277391146747],[[1,1],-1237606690046837040],[[1,0],-1195043215570980935],[[0,1],247521338009367408],[[0,0],239008643114196187]]},{"name":"test_84_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-102334184353296],[[8,0],210199561913801],[[7,1],716339290473072],[[7,0],-1147800800715092],[[6,1],3735197728895304],[[6,0],-10756534127843482],[[5,1],-2967691346245584],[[5,0],53172045604327108],[[4,1],-11921932477158984],[[4,0],-97865496651650353],[[3,1],12075433753688928],[[3,0],79574265167477476],[[2,1],2660688793185696],[[2,0],-16589582635981354],[[1,1],-5730714323784576],[[1,0],-8515862074152404],[[0,1],1432678580946144],[[0,0],2128965518538101]]},{"name":"test_84_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41382374136136176],[[20,1],246282677098659832],[[20,0],556507086610532690],[[19,2],-791717828971030464],[[19,1],-2280593309837161024],[[19,0],-5369410239645095492],[[18,2],2584315941841698960],[[18,1],-22612692124614402044],[[18,0],-20799170722243839766],[[17,2],19397831911999009200],[[17,1],193285418115422951484],[[17,0],306510926553493914216],[[16,2],-75999565008642134052],[[16,1],692691061717656631848],[[16,0],-453971697544102177686],[[15,2],-53825073189895334232],[[15,1],-6151542445981257814740],[[15,0],-1635699165296120610144],[[14,2],840244091269624015068],[[14,1],357768387746113185924],[[14,0],7671715339425278083788],[[13,2],-1150271270044661200392],[[13,1],54124143425795385761772],[[13,0],-66794208981238164095220],[[12,2],-3128578456528103903712],[[12,1],-89447375873146197912672],[[12,0],374311304619837942419049],[[11,2],9749296936663562781816],[[11,1],-79187525017417283760244],[[11,0],-1060006785865209522014702],[[10,2],-2591266932091485732372],[[10,1],388483544017551558356836],[[10,0],1687016019708531950642855],[[9,2],-21612082571502608185320],[[9,1],-462416131708265527967068],[[9,0],-1558844831163932507527262],[[8,2],31633226578949051651436],[[8,1],193381425348334060404948],[[8,0],763573436926637077111251],[[7,2],-7934611769074053139104],[[7,1],93058340571714885122532],[[7,0],-84028679221087515214848],[[6,2],-19120822761935039177376],[[6,1],-164187470076371398916076],[[6,0],-110557569254078346088218],[[5,2],18943250186070402591744],[[5,1],96601020569989124191584],[[5,0],62110065566039812183236],[[4,2],-3825654625394231336352],[[4,1],-27119051913433323789924],[[4,0],-13332473889593678232429],[[3,2],-3865193325535161102336],[[3,1],-956086362486395159520],[[3,0],-183701636838609029214],[[2,2],2862628560579407600064],[[2,1],3587179995027142511440],[[2,0],1214372795899994589971],[[1,2],-768367148058930080640],[[1,1],-1099246792728346927840],[[1,0],-377040474605661132650],[[0,2],76836714805893008064],[[0,1],109924679272834692784],[[0,0],37704047460566113265]]},{"name":"test_85_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-13835094713419896],[[10,0],41013945535809820],[[9,1],127917744918707988],[[9,0],-263811999030657608],[[8,1],256404301641676476],[[8,0],-1223069083857372846],[[7,1],-1317844163469854106],[[7,0],9735344389627709226],[[6,1],423432831958933014],[[6,0],-26415377700428382489],[[5,1],4351348344600810378],[[5,0],38451593314013210283],[[4,1],-6926690748809346606],[[4,0],-32583316192347275829],[[3,1],2083866233127207696],[[3,0],14493468369107998374],[[2,1],2741602043818913256],[[2,0],-562218531151777131],[[1,1],-2175045734733810120],[[1,0],-2040765707416814975],[[0,1],435009146946762024],[[0,0],408153141483362995]]},{"name":"test_85_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1915220801260980],[[8,0],3373416636577622],[[7,1],13406545608826860],[[7,0],-19239328950093428],[[6,1],69905559246025770],[[6,0],-176665085537413690],[[5,1],-55541403236568420],[[5,0],913344340145629768],[[4,1],-223123223346904170],[[4,0],-1721227141339132717],[[3,1],225996054548795640],[[3,0],1407471306870962608],[[2,1],49795740832785480],[[2,0],-285832671209289550],[[1,1],-107252364870614880],[[1,0],-157135226640883988],[[0,1],26813091217653720],[[0,0],39283806660220997]]},{"name":"test_85_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],78319100302528608],[[20,1],509999667868680080],[[20,0],1124628398360618657],[[19,2],-1447251980271744672],[[19,1],-4981600012186946768],[[19,0],-10700619672859582010],[[18,2],4068263402090663040],[[18,1],-42265773422907140344],[[18,0],-45116709437443332721],[[17,2],37092963131603223840],[[17,1],393650202877208079024],[[17,0],627282527089188710766],[[16,2],-113793070719814861896],[[16,1],1184152219043395028136],[[16,0],-740143883151644248245],[[15,2],-105323530820595213816],[[15,1],-11520349522602106023456],[[15,0],-4571016686108825376732],[[14,2],1327397984800327871424],[[14,1],1747742402748032988060],[[14,0],16216466407338428831586],[[13,2],-1963479884988525962976],[[13,1],98165385399330741168636],[[13,0],-111389116679759812518120],[[12,2],-4971658652775328410576],[[12,1],-165198893517497817339360],[[12,0],636941467756336905199911],[[11,2],16702350837464999215368],[[11,1],-139874944675916758307084],[[11,0],-1847653788374088764706674],[[10,2],-5315349053152871496576],[[10,1],700469442339692416899272],[[10,0],2976489531540561111283907],[[9,2],-36777348815485092837840],[[9,1],-828736982056818014223932],[[9,0],-2758804226197417775922038],[[8,2],55404480886253883198648],[[8,1],336429801359828525778744],[[8,0],1340301123841359887070123],[[7,2],-14600212841882610940032],[[7,1],175795367647087814081820],[[7,0],-132709301365694635099488],[[6,2],-33105429972221612830848],[[6,1],-293458479171046981080036],[[6,0],-202363243647177077078406],[[5,2],33219434409157486720512],[[5,1],168005775365862014272512],[[5,0],108697945763208079154748],[[4,2],-6808428252863596881216],[[4,1],-45898578645409555132440],[[4,0],-21752277299149563803379],[[3,2],-6728291807178402211968],[[3,1],-1934494510743295951632],[[3,0],-775314141478383947010],[[2,2],5006311979632446776832],[[2,1],6171595698275295996848],[[2,0],2117863168583344966445],[[1,2],-1344860210860126974720],[[1,1],-1881047956973135720000],[[1,0],-641594890377955114070],[[0,2],134486021086012697472],[[0,1],188104795697313572000],[[0,0],64159489037795511407]]},{"name":"test_86_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5152354936143500],[[10,0],10933223948680779],[[9,1],45058289428847740],[[9,0],-73962634491534135],[[8,1],116126516162491830],[[8,0],-346744757705964735],[[7,1],-414676536985537080],[[7,0],2901711406294292070],[[6,1],-11286130692985530],[[6,0],-8046620635929829185],[[5,1],1394760809101216500],[[5,0],11829446936711177511],[[4,1],-1974617015045508780],[[4,0],-10072754684483504385],[[3,1],538714172153542080],[[3,0],4464729100892841510],[[2,1],809460968925154680],[[2,0],-129658966789499535],[[1,1],-629426341309026800],[[1,0],-657682205622473895],[[0,1],125885268261805360],[[0,0],131536441124494779]]},{"name":"test_86_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1279816646566580],[[8,0],3934002123835911],[[7,1],8958716525966060],[[7,0],-19575458435043384],[[6,1],46713307599680170],[[6,0],-194435675857948260],[[5,1],-37114682750430820],[[5,0],862990878779982324],[[4,1],-149098639325006570],[[4,0],-1490986400628029466],[[3,1],151018364294856440],[[3,0],1193183573594159964],[[2,1],33275232810731080],[[2,0],-267385224712243320],[[1,1],-71669732207728480],[[1,0],-111722256987837144],[[0,1],17917433051932120],[[0,0],27930564246959286]]},{"name":"test_86_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],53829186716636832],[[20,1],187815265456540152],[[20,0],498417306437436665],[[19,2],-1140089744315727552],[[19,1],-1052608449480646656],[[19,0],-5207919392309762282],[[18,2],5114408812267450944],[[18,1],-29210713814690363148],[[18,0],-11887908619198563841],[[17,2],24748141117001574816],[[17,1],162838520691296045868],[[17,0],267410979490070823366],[[16,2],-163736363860323429816],[[16,1],1184402215696234988232],[[16,0],-866094360070295575821],[[15,2],-75293286476103384768],[[15,1],-7738503187708340908668],[[15,0],1408794450725571507516],[[14,2],1659700795737877364448],[[14,1],-2499763856548474214136],[[14,0],6815578007410437206478],[[13,2],-1835512294622342613120],[[13,1],76379974487685969704460],[[13,0],-122947216756642013100060],[[12,2],-6181253428461836334696],[[12,1],-117905054132468716952688],[[12,0],637690604003591823657309],[[11,2],15945974249419312254528],[[11,1],-121839609829594964612916],[[11,0],-1682367848162579571548462],[[10,2],-1851962704657314702864],[[10,1],557791035191880222304200],[[10,0],2582059864665518250509645],[[9,2],-36316692208608959239392],[[9,1],-676703724523066606717596],[[9,0],-2366053768957480097312582],[[8,2],48961806116579908394256],[[8,1],309693201561275792263488],[[8,0],1191559954143725371057881],[[7,2],-10400421020399703474048],[[7,1],112180002132655169811756],[[7,0],-173617336652940115640868],[[6,2],-30664100874391093438848],[[6,1],-242040113207168067621684],[[6,0],-148242914351308613317758],[[5,2],29252496292948844854272],[[5,1],154743131683236480886080],[[5,0],97218716751544354791636],[[4,2],-5638956719322110828544],[[4,1],-46914069282598000069632],[[4,0],-25202616135927329885529],[[3,2],-6105110902274329956864],[[3,1],-678144154452338635632],[[3,0],941213401160165337486],[[2,2],4458778774595338642176],[[2,1],5858209401437527709808],[[2,0],1931402152556808507671],[[1,2],-1193820984880130449920],[[1,1],-1826166331876681079040],[[1,0],-642941500848120768650],[[0,2],119382098488013044992],[[0,1],182616633187668107904],[[0,0],64294150084812076865]]},{"name":"test_87_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-21663635542198152],[[10,0],52350791757082870],[[9,1],193523708345905236],[[9,0],-346959489420328826],[[8,1],455696620886087172],[[8,0],-1589388030883564032],[[7,1],-1863654087464032482],[[7,0],13168216010293982502],[[6,1],219212459892855558],[[6,0],-36302589822856242843],[[5,1],6220656704649721986],[[5,0],53220395124808330521],[[4,1],-9257197340499359382],[[4,0],-45249170539522262823],[[3,1],2639636288284575312],[[3,0],20069863991722055058],[[2,1],3737308180733264232],[[2,0],-630825811240776177],[[1,1],-2931478168536272040],[[1,0],-2924426791126491725],[[0,1],586295633707254408],[[0,0],584885358225298345]]},{"name":"test_87_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2246069334257780],[[8,0],5453035709660554],[[7,1],15722485339804460],[[7,0],-28550350841415556],[[6,1],81981530700408970],[[6,0],-273793280037753410],[[5,1],-65136010693475620],[[5,0],1291907508210748376],[[4,1],-261667077441031370],[[4,0],-2316437534509406369],[[3,1],265036181442418040],[[3,0],1871393396449255616],[[2,1],58397802690702280],[[2,0],-401819232090446870],[[1,1],-125779882718435680],[[1,0],-190267342907975716],[[0,1],31444970679608920],[[0,0],47566835726993929]]},{"name":"test_87_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],91059013040353248],[[20,1],468047983059469416],[[20,0],1107470598781852325],[[19,2],-1815154469591847456],[[19,1],-3923640438414798552],[[19,0],-10926981040810103882],[[18,2],6853928242621281024],[[18,1],-50032825070222553276],[[18,0],-36501022658158351813],[[17,2],42265137287250350496],[[17,1],375720631004697559776],[[17,0],598563299153318581938],[[16,2],-210182412088992227688],[[16,1],1707612907034072465424],[[16,0],-1187253541232641566291],[[15,2],-118252468508100018840],[[15,1],-13517612393196764872296],[[15,0],-1329611439273796802400],[[14,2],2224337480992919579616],[[14,1],-970071601405514193216],[[14,0],14570263004279198976660],[[13,2],-2790873651919824613152],[[13,1],123968995372806984203652],[[13,0],-169631425135669329886260],[[12,2],-8264474998744295791728],[[12,1],-199970847066835891230948],[[12,0],924129735605393130479181],[[11,2],23761768674633606064104],[[11,1],-187404180792634061621724],[[11,0],-2543979510696883570547270],[[10,2],-4878667983768198264096],[[10,1],895911541256076976342932],[[10,0],3990945349341883519355747],[[9,2],-53190695462204159214672],[[9,1],-1074352812268205806442340],[[9,0],-3675028890710826567344918],[[8,2],75307155293566044281592],[[8,1],465562039576331670503076],[[8,0],1819043981729328390508047],[[7,2],-17749025171755409331072],[[7,1],201658034344359821652396],[[7,0],-225064416435432578973984],[[6,2],-46158146563751248397184],[[6,1],-382629905776750186218276],[[6,0],-249278441248986980549010],[[5,2],45046078816375315570176],[[5,1],232611445506049853332320],[[5,0],148311319076351754741300],[[4,2],-8934783601183167272256],[[4,1],-67376357165993406340212],[[4,0],-34430207704604193803457],[[3,2],-9273217005973640039040],[[3,1],-1822115622161587190976],[[3,0],300503945429256272826],[[2,2],6829992464597378227200],[[2,1],8724533253546386494704],[[2,0],2915603805019755516311],[[1,2],-1831463690365009263360],[[1,1],-2691181882798452324960],[[1,0],-931260989144107225250],[[0,2],183146369036500926336],[[0,1],269118188279845232496],[[0,0],93126098914410722525]]},{"name":"test_88_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5464170072956048],[[10,0],15002667678318347],[[9,1],49791174452398144],[[9,0],-97483662479209639],[[8,1],107106336129249288],[[8,0],-443744796340746243],[[7,1],-498949458396046728],[[7,0],3606984147101036478],[[6,1],119424134682350832],[[6,0],-9860185729817677317],[[5,1],1654695663508071864],[[5,0],14399641825614833067],[[4,1],-2564526812433154728],[[4,0],-12219569759017557237],[[3,1],755868998551395648],[[3,0],5427080398198086702],[[2,1],1022941064241260928],[[2,0],-190953650355044823],[[1,1],-807938875919406560],[[1,0],-777210966129651235],[[0,1],161587775183881312],[[0,0],155442193225930247]]},{"name":"test_88_l2","positive_content":864000000,"factors":[],"reduced":[[[8,1],-126621122265620],[[8,0],255524246581021],[[7,1],886347855859340],[[7,0],-1401960353120944],[[6,1],4621670962695130],[[6,0],-13002667547777105],[[5,1],-3672012545702980],[[5,0],64807349053081919],[[4,1],-14751360743944730],[[4,0],-119769237365694116],[[3,1],14941292427343160],[[3,0],97475598597611879],[[2,1],3292149178906120],[[2,0],-20220071516917445],[[1,1],-7090782846874720],[[1,0],-10518681156245584],[[0,1],1772695711718680],[[0,0],2629670289061396]]},{"name":"test_88_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13699260807528912],[[20,1],84293093818523908],[[20,0],191644673862921789],[[19,2],-260446958320936128],[[19,1],-792323857255343632],[[19,0],-1843599469313466330],[[18,2],828969158485276080],[[18,1],-7475163895909875386],[[18,0],-7057132138915718439],[[17,2],6435183467511271440],[[17,1],65245438345625035026],[[17,0],104039137026217249164],[[16,2],-24193455905917207404],[[16,1],224446156921002348444],[[16,0],-151532652568996949805],[[15,2],-17984067505413831144],[[15,1],-2032612333459569870186],[[15,0],-573716624918224045320],[[14,2],269704523916439360596],[[14,1],160360305307795863960],[[14,0],2557578831017564580534],[[13,2],-373402651775594891544],[[13,1],17754314697808580245674],[[13,0],-21535723103174588708370],[[12,2],-1005437935644214636224],[[12,1],-29460861526237462234920],[[12,0],121353484232350911080664],[[11,2],3169008082991813137032],[[11,1],-25816168528677368637406],[[11,0],-345222862128786029702106],[[10,2],-868323471147888952764],[[10,1],127278046604660776788064],[[10,0],550636479594275876700756],[[9,2],-7018884639043033353720],[[9,1],-151369475505893388351058],[[9,0],-509052409310637753712242],[[8,2],10320597518651849782692],[[8,1],62985422336924436683316],[[8,0],248931838889961292903032],[[7,2],-2609770059099265210848],[[7,1],30750296920367591523810],[[7,0],-26842940045437356265122],[[6,2],-6227010634548735670752],[[6,1],-53724754436313067748094],[[6,0],-36366456163914005475114],[[5,2],6181796207794792025088],[[5,1],31459373833846612292160],[[5,0],20254847177536832921400],[[4,2],-1251408093490378489824],[[4,1],-8788094432723653613340],[[4,0],-4293905358044503787166],[[3,2],-1259860189259625472512],[[3,1],-323210288787610274328],[[3,0],-75579822940093960410],[[2,2],933766315882109037888],[[2,1],1167566212817784707752],[[2,0],395886442911513556350],[[1,2],-250667952760679153280],[[1,1],-357364407949910599840],[[1,0],-122364847833808001640],[[0,2],25066795276067915328],[[0,1],35736440794991059984],[[0,0],12236484783380800164]]},{"name":"test_89_l1","positive_content":4320000000,"factors":[],"reduced":[[[8,1],-26771414292100],[[8,0],50026546934252],[[7,1],187399900044700],[[7,0],-280420430613308],[[6,1],977156621661650],[[6,0],-2872346064999730],[[5,1],-776371014470900],[[5,0],14015793060342268],[[4,1],-3118869765029650],[[4,0],-25731556138050487],[[3,1],3159026886467800],[[3,0],20922817947704068],[[2,1],696056771594600],[[2,0],-4398316679649430],[[1,1],-1499199200357600],[[1,0],-2207962259644508],[[0,1],374799800089400],[[0,0],551990564911127]]},{"name":"test_89_l2","positive_content":7200000000,"factors":[],"reduced":[[[10,1],-463106356155840],[[10,0],-2399163009088616],[[9,1],3704850849246720],[[9,0],10606495976975560],[[8,1],13439473879070340],[[8,0],-19627421684452905],[[7,1],-28778320935518940],[[7,0],92700747361792320],[[6,1],-32412833758902690],[[6,0],-368263742331124980],[[5,1],102155695320263220],[[5,0],652380907114559136],[[4,1],-68487847373225790],[[4,0],-551006482000436280],[[3,1],-11759413156599960],[[3,0],199452966420567840],[[2,1],38193699246609240],[[2,0],10639688600012370],[[1,1],-18924652127690400],[[1,0],-28649564464934570],[[0,1],3110290785377160],[[0,0],4778189114902759]]},{"name":"test_89_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],412987696942924800],[[20,1],7155862446280837444],[[20,0],29398705716803317639],[[19,2],-6607803151086796800],[[19,1],-90548285619993337972],[[19,0],-272519469829190664058],[[18,2],2292128430368371200],[[18,1],62416663615983571306],[[18,0],838040263914736342429],[[17,2],245623732071777446400],[[17,1],1427026296808129469964],[[17,0],-1416734329266989216004],[[16,2],-3362108354935948800],[[16,1],-1484489430974760719856],[[16,0],6611185499119503236796],[[15,2],-2233778424404311180800],[[15,1],-11013294420314862019356],[[15,0],-25939822667227614940170],[[14,2],1398297747494340547200],[[14,1],9428451801245247421986],[[14,0],34359070184291738585949],[[13,2],8764973797279838947200],[[13,1],68229334778170017287460],[[13,0],-21810958960809733645560],[[12,2],-12785881047818649220800],[[12,1],-107707405766034371316798],[[12,0],242331769052568408030018],[[11,2],-8698035143699263814400],[[11,1],-144756575792211586709164],[[11,0],-1017942268266160651480756],[[10,2],33307949050768831046400],[[10,1],525874225557233536014850],[[10,0],1890813606393454082987239],[[9,2],-24548796141283685404800],[[9,1],-509330833612354279591996],[[9,0],-1856303177552623038889264],[[8,2],-6102864410185964260800],[[8,1],85840392755099151424950],[[8,0],896839094537446144673175],[[7,2],20721204740725936704000],[[7,1],217043285872148886666288],[[7,0],-41513996985742929644358],[[6,2],-12465742476469788288000],[[6,1],-188709707941995476052696],[[6,0],-174557660003799030250734],[[5,2],837931057607553638400],[[5,1],58854705049706645761584],[[5,0],77164936405188896688360],[[4,2],3041557106500558886400],[[4,1],514823754884441320074],[[4,0],-6548705352889267935894],[[3,2],-2025712821667017369600],[[3,1],-5753308736574424150104],[[3,0],-3786188412102498505686],[[2,2],657548737037827891200],[[2,1],1828604535326730964096],[[2,0],1273315696929465451234],[[1,2],-115884625877214566400],[[1,1],-284262847434424910800],[[1,0],-179524125937212276280],[[0,2],8919424566135014400],[[0,1],20263067427329354824],[[0,0],11748137366118061564]]},{"name":"test_90_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-7568734112344110],[[10,0],22158527468199523],[[9,1],69449944032174570],[[9,0],-142398910811451635],[[8,1],144508353134433615],[[8,0],-635885216342491395],[[7,1],-705323044008070290],[[7,0],5152082507848873500],[[6,1],196949219509571085],[[6,0],-14042118894162160500],[[5,1],2334131084261112480],[[5,0],20476013049505445772],[[4,1],-3665147743211133240],[[4,0],-17360777608559832600],[[3,1],1091280972319183440],[[3,0],7712190658955649120],[[2,1],1456404307725613140],[[2,0],-280314639799883670],[[1,1],-1152816367203606000],[[1,0],-1098488683292685740],[[0,1],230563273440721200],[[0,0],219697736658537148]]},{"name":"test_90_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1977793585204820],[[8,0],3804012850394448],[[7,1],13844555096433740],[[7,0],-21149432157192252],[[6,1],72189465859975930],[[6,0],-191988585244186050],[[5,1],-57356013970939780],[[5,0],976324709841526332],[[4,1],-230412952676361530],[[4,0],-1822396399944702663],[[3,1],233379643054168760],[[3,0],1486595454824369892],[[2,1],51422633215325320],[[2,0],-304722819600860790],[[1,1],-110756440771469920],[[1,0],-163550570291939292],[[0,1],27689110192867480],[[0,0],40887642572984823]]},{"name":"test_90_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13488523911820400],[[20,1],89001174435884372],[[20,0],204885117347175569],[[19,2],-252632732465421440],[[19,1],-861999554573683212],[[19,0],-1959115869909698758],[[18,2],754681834470836960],[[18,1],-7325756719501171854],[[18,0],-7333153548347191001],[[17,2],6368816997137342640],[[17,1],66958471783494247104],[[17,0],108098469582735244056],[[16,2],-21585386277006709620],[[16,1],209937906904231016484],[[16,0],-151193215269126008724],[[15,2],-18124550215219760280],[[15,1],-1990420522362187838748],[[15,0],-642068569522301204730],[[14,2],245983588013019419040],[[14,1],250392062415867620946],[[14,0],2574069734924403512769],[[13,2],-350240447664311494080],[[13,1],17098294051203980018880],[[13,0],-19920385186753343012910],[[12,2],-920080241777997360420],[[12,1],-28637231085933760160118],[[12,0],113643051149541407351388],[[11,2],2983660483921919531560],[[11,1],-24509362573088137746404],[[11,0],-326804648875090719940856],[[10,2],-877653543670354268440],[[10,1],122223264418669310630586],[[10,0],524006994924559845107359],[[9,2],-6595056635144675998880],[[9,1],-145049532333055084614336],[[9,0],-485020578346489921306834],[[8,2],9806702752993240465680],[[8,1],59629324522009670238690],[[8,0],236253934266065378340945],[[7,2],-2528319075764797721280],[[7,1],30123882543771230663148],[[7,0],-24249618991437570339708],[[6,2],-5890985571747795840960],[[6,1],-51430723215296893692876],[[6,0],-35229136440719826363684],[[5,2],5877345463437356313600],[[5,1],29773701757482392764176],[[5,0],19230498294308800208640],[[4,2],-1196622757014762267840],[[4,1],-8218485489146707180626],[[4,0],-3954828111241484803824],[[3,2],-1194416016727960521600],[[3,1],-331696765122897787704],[[3,0],-107044502818007578116],[[2,2],886856672737285980800],[[2,1],1102851327623384424176],[[2,0],375483751771394224184],[[1,2],-238150667996758361600],[[1,1],-336630357315353053680],[[1,0],-114817868881562822440],[[0,2],23815066799675836160],[[0,1],33663035731535305368],[[0,0],11481786888156282244]]},{"name":"test_91_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-7283803158081504],[[10,0],22037209216342777],[[9,1],67074140906203392],[[9,0],-140841171197509757],[[8,1],137158664872911984],[[8,0],-622960446159808689],[[7,1],-685812096173533104],[[7,0],5038248255750964194],[[6,1],205169413459457376],[[6,0],-13710144380974075251],[[5,1],2267146667621493072],[[5,0],19975934123950014525],[[4,1],-3583144276403787504],[[4,0],-16928932518132641811],[[3,1],1072158752713659264],[[3,0],7521313390130429826],[[2,1],1421149785783035904],[[2,0],-278090288607105129],[[1,1],-1126126315974300480],[[1,0],-1068158705950334885],[[0,1],225225263194860096],[[0,0],213631741190066977]]},{"name":"test_91_l2","positive_content":108000000,"factors":[],"reduced":[[[8,1],-978190626839040],[[8,0],1835069124568499],[[7,1],6847334387873280],[[7,0],-10274848378791116],[[6,1],35703957879624960],[[6,0],-92373642065796130],[[5,1],-28367528178332160],[[5,0],474484348951598896],[[4,1],-113959208026748160],[[4,0],-890034451254059959],[[3,1],115426493967006720],[[3,0],726857530676071216],[[2,1],25432956297815040],[[2,0],-148130507795621410],[[1,1],-54778675102986240],[[1,0],-80704573511201996],[[0,1],13694668775746560],[[0,0],20176143377800499]]},{"name":"test_91_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],80461019919619680],[[20,1],548171993641372136],[[20,0],1271037998101275433],[[19,2],-1496139420037005312],[[19,1],-5376920654112575960],[[19,0],-12123650042473091218],[[18,2],4326015111401249952],[[18,1],-43568892870880432012],[[18,0],-44763456040396460165],[[17,2],38090332193292089568],[[17,1],406781990422999540032],[[17,0],661135530866570212470],[[16,2],-122389839007256575656],[[16,1],1220592391229807548080],[[16,0],-911036840313912575739],[[15,2],-109546467292413203472],[[15,1],-11832363972525256676592],[[15,0],-4037610454943665965600],[[14,2],1411550251202436540696],[[14,1],1747549623156606587316],[[14,0],15519231938651046568008],[[13,2],-2037293439711867238608],[[13,1],100836896053431535762848],[[13,0],-115241851425372552042000],[[12,2],-5290458936826442715936],[[12,1],-169632128004784753021476],[[12,0],661191607602527377323597],[[11,2],17399044832607572536848],[[11,1],-143544750558313091655296],[[11,0],-1911364907051815963114282],[[10,2],-5287969285361235864840],[[10,1],719801125084187346331364],[[10,0],3072526696775080428539755],[[9,2],-38427193723627182294096],[[9,1],-853368084991706382489488],[[9,0],-2845619926725373468355506],[[8,2],57451896721083234286872],[[8,1],348775366033177727217276],[[8,0],1383532070443321665744807],[[7,2],-14948504366320232930880],[[7,1],179072398084055766493560],[[7,0],-138575979699177033114540],[[6,2],-34439717690035615798848],[[6,1],-302433552151863683264664],[[6,0],-208302902783310356466078],[[5,2],34442357222218877448192],[[5,1],174118113726561695801568],[[5,0],112630033982681535479460],[[4,2],-7031651002558924449600],[[4,1],-47782305317560576224540],[[4,0],-22819821220705213984965],[[3,2],-6990013800029359443456],[[3,1],-2011849387241914417488],[[3,0],-726076958816954720946],[[2,2],5194588876447330760064],[[2,1],6442711572228014366432],[[2,0],2197986006440719235539],[[1,2],-1395132845192863768320],[[1,1],-1963949289923165434400],[[1,0],-668624459619281347330],[[0,2],139513284519286376832],[[0,1],196394928992316543440],[[0,0],66862445961928134733]]},{"name":"test_92_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16114169450879808],[[10,0],46801106755137886],[[9,1],147137207681540244],[[9,0],-300571894202830634],[[8,1],313463012754060288],[[8,0],-1310935841257046988],[[7,1],-1480282549074271278],[[7,0],10741607733951508578],[[6,1],371839668884996382],[[6,0],-29357757405254550177],[[5,1],4906048878674706294],[[5,0],42854827452468139803],[[4,1],-7633297641979107378],[[4,0],-36347225250104376597],[[3,1],2256704491085836848],[[3,0],16133482928549946102],[[2,1],3041316137393607528],[[2,0],-562064286451708443],[[1,1],-2403661506776711160],[[1,0],-2314204297123852055],[[0,1],480732301355342232],[[0,0],462840859424770411]]},{"name":"test_92_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2024872452722420],[[8,0],4129729904231054],[[7,1],14174107169056940],[[7,0],-22593536975091476],[[6,1],73907844524368330],[[6,0],-203452551399970210],[[5,1],-58721301128950180],[[5,0],1023538988311930096],[[4,1],-235897640742161930],[[4,0],-1898290434667705429],[[3,1],238934949421245560],[[3,0],1545956081114314456],[[2,1],52646683770782920],[[2,0],-318870281205148150],[[1,1],-113392857352455520],[[1,0],-168384353571105716],[[0,1],28348214338113880],[[0,0],42096088392776429]]},{"name":"test_92_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],83013935988584352],[[20,1],550560029435394688],[[20,0],1304780408423273441],[[19,2],-1569172226042450784],[[19,1],-5295020954380214416],[[19,0],-12519350558049859610],[[18,2],4873658005309751616],[[18,1],-45252271835574892400],[[18,0],-43043452709795096881],[[17,2],39123330623499543264],[[17,1],407441504203314216360],[[17,0],663186027198803220606],[[16,2],-141296849991170973432],[[16,1],1318383105768571391832],[[16,0],-1027084735441412024205],[[15,2],-111860378849367721800],[[15,1],-12260457667154926135560],[[15,0],-3330991507286800979340],[[14,2],1587736409901038465904],[[14,1],1301912610519556349700],[[14,0],14928644998246853207226],[[13,2],-2203287099785192380608],[[13,1],105955647338825715296028],[[13,0],-125827454599171128633720],[[12,2],-5935838531913743560992],[[12,1],-176817366789391254932544],[[12,0],716064475543125745828791],[[11,2],18802926975643249604856],[[11,1],-152566851070360113223372],[[11,0],-2046678267167153324602034],[[10,2],-5222079720660737081904],[[10,1],758324912530938210940504],[[10,0],3271017335555386433213819],[[9,2],-41678070354960410484048],[[9,1],-901861083193240547308444],[[9,0],-3024866638292248895287238],[[8,2],61425889542880210149048],[[8,1],374011160140147817671944],[[8,0],1476253354199258616724083],[[7,2],-15594677026003149596928],[[7,1],184468161407312397435996],[[7,0],-155400949847890960886208],[[6,2],-37035394719113505643776],[[6,1],-320063424286796564175588],[[6,0],-218112339638537414072646],[[5,2],36803762894218665982464],[[5,1],186732504009759783136128],[[5,0],120445885897898144205180],[[4,2],-7458741501957494074944],[[4,1],-51915568403389908819912],[[4,0],-25237731472264285163139],[[3,2],-7496840146524192132480],[[3,1],-2025964573051035763920],[[3,0],-539289602778940549890],[[2,2],5558338752620081191680],[[2,1],6953389205988913240240],[[2,0],2355996153818708824925],[[1,2],-1492217846563387319040],[[1,1],-2124720641433304680640],[[1,0],-725076343213664521910],[[0,2],149221784656338731904],[[0,1],212472064143330468064],[[0,0],72507634321366452191]]},{"name":"test_93_l1","positive_content":167400000000,"factors":[],"reduced":[[[8,1],-693512175500],[[8,0],1304305379883],[[7,1],4854585228500],[[7,0],-7297758046032],[[6,1],25313194405750],[[6,0],-74010236028420],[[5,1],-20111853089500],[[5,0],362002370203872],[[4,1],-80794168445750],[[4,0],-665159481568848],[[3,1],81834436709000],[[3,0],540928511482872],[[2,1],18031316563000],[[2,0],-113540430031920],[[1,1],-38836681828000],[[1,0],-57230634682032],[[0,1],9709170457000],[[0,0],14307658670508]]},{"name":"test_93_l2","positive_content":27000000000,"factors":[],"reduced":[[[10,1],-123750047176700],[[10,0],-638733200327793],[[9,1],990000377413600],[[9,0],2822415860108865],[[8,1],3591372976857450],[[8,0],-5236779806202720],[[7,1],-7690854186087450],[[7,0],24810496816042740],[[6,1],-8665379485746450],[[6,0],-98552731853307360],[[5,1],27301037032135350],[[5,0],174560707959981168],[[4,1],-18288027170887200],[[4,0],-147401981459157360],[[3,1],-3155600915575800],[[3,0],53333839104264840],[[2,1],10203092088604200],[[2,0],2857954699542030],[[1,1],-5050691892365000],[[1,0],-7666189649479410],[[0,1],829547807972800],[[0,0],1278476232225957]]},{"name":"test_93_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],828163911833520000],[[20,1],14342338703267212008],[[20,0],58783400453032340297],[[19,2],-13250622589336320000],[[19,1],-181481419671472636104],[[19,0],-544806988420521766946],[[18,2],4596563208019200000],[[18,1],124827639981175632612],[[18,0],1673308888034459110583],[[17,2],492546684102838560000],[[17,1],2862956871076392679608],[[17,0],-2822878964046439163598],[[16,2],-6742931756325300000],[[16,1],-2975098125097949394672],[[16,0],13232939783751707577477],[[15,2],-4479309181584748440000],[[15,1],-22111898181771002941512],[[15,0],-51996727494663596190168],[[14,2],2804082941861014680000],[[14,1],18955906675490156422932],[[14,0],68744633815567652944728],[[13,2],17575971396588161820000],[[13,1],136876878701759757916440],[[13,0],-42909294512472485835900],[[12,2],-25639038569323108800000],[[12,1],-216246236245866572228316],[[12,0],483906656275574789799291],[[11,2],-17441449354048994880000],[[11,1],-290028974766240889297848],[[11,0],-2038416752863024968722282],[[10,2],66786877606452288360000],[[10,1],1054449938773800040651140],[[10,0],3788916184375625465020025],[[9,2],-49223098543235771220000],[[9,1],-1021153122277399354039752],[[9,0],-3720113707653221592764258],[[8,2],-12225403983759837660000],[[8,1],171700802828731823103180],[[8,0],1796428701080267658314205],[[7,2],41530193426195958240000],[[7,1],435502048881323659980096],[[7,0],-81926273484090166896696],[[6,2],-24994512918802388160000],[[6,1],-378328516076159658343872],[[6,0],-350495816754674011120998],[[5,2],1695747435909619680000],[[5,1],117824402392592578504848],[[5,0],154718994277311564408492],[[4,2],6088728809607795360000],[[4,1],1135296741820210347348],[[4,0],-13055461377222365364063],[[3,2],-4062754215780301440000],[[3,1],-11561643878895972723888],[[3,0],-7615292599699536276402],[[2,2],1321567935621440640000],[[2,1],3669851275661545580352],[[2,0],2553946596754866843233],[[1,2],-233511963076069440000],[[1,1],-570445966177761888480],[[1,0],-359322883952557211870],[[0,2],18023275987644480000],[[0,1],40704670724674566288],[[0,0],23484494570575925147]]},{"name":"test_94_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-13814961569080332],[[10,0],43255279345302563],[[9,1],127854401444995476],[[9,0],-275055990326106631],[[8,1],255048733579966902],[[8,0],-1215689228525898267],[[7,1],-1319549164115607612],[[7,0],9775360300837689642],[[6,1],430860392426012778],[[6,0],-26533051002211151403],[[5,1],4355761630526879976],[[5,0],38613766625890703493],[[4,1],-6945408722409985512],[[4,0],-32704908330168502083],[[3,1],2092131834583351392],[[3,0],14536507382404788738],[[2,1],2747682439804643112],[[2,0],-554418800530467837],[[1,1],-2180476932300320640],[[1,0],-2053138696713819565],[[0,1],436095386460064128],[[0,0],410627739342763913]]},{"name":"test_94_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1926078765816980],[[8,0],3459929205843918],[[7,1],13482551360718860],[[7,0],-19617953120826612],[[6,1],70301874952319770],[[6,0],-175514249626491270],[[5,1],-55856284208692420],[[5,0],913008581162168652],[[4,1],-224388176217678170],[[4,0],-1723790823685004253],[[3,1],227277294366403640],[[3,0],1409936902742949492],[[2,1],50078047911241480],[[2,0],-285300739278059130],[[1,1],-107860410885750880],[[1,0],-158295624259649172],[[0,1],26965102721437720],[[0,0],39573906064912293]]},{"name":"test_94_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],79656720518542368],[[20,1],556398759350444816],[[20,0],1288838191100355837],[[19,2],-1467388934815783296],[[19,1],-5524235437638161480],[[19,0],-12257312337239485434],[[18,2],4059732561351950784],[[18,1],-42922132618307269072],[[18,0],-45728388557673192237],[[17,2],37829484203346661536],[[17,1],409737073964775362652],[[17,0],669102941485164352482],[[16,2],-113066635637429938008],[[16,1],1172796502402000073040],[[16,0],-884473810556554428507],[[15,2],-110026985622082406640],[[15,1],-11658233188638583293876],[[15,0],-4347210601938199691592],[[14,2],1326534054192944492256],[[14,1],2004306849463937738628],[[14,0],15791649043540286705256],[[13,2],-1953213398243232656832],[[13,1],98490408507909475200492],[[13,0],-110104904753900080842240],[[12,2],-4984697847501588222648],[[12,1],-166483482409572815902740],[[12,0],634876720445957362334703],[[11,2],16727686656464283515664],[[11,1],-139169837248644740940140],[[11,0],-1847109357505618973950914],[[10,2],-5314107938160385020336],[[10,1],701901518519364386014340],[[10,0],2978850177747192927639201],[[9,2],-36895287015997031381952],[[9,1],-830869572706418913359804],[[9,0],-2761152422154272427925014],[[8,2],55581862016045656258272],[[8,1],336934951554525405992076],[[8,0],1339587779560994119713777],[[7,2],-14645296667948444410752],[[7,1],176702235599849355770388],[[7,0],-130271138955907454832876],[[6,2],-33220809578992101058944],[[6,1],-294244207190318151885660],[[6,0],-203881492046191141435626],[[5,2],33334228953904720674816],[[5,1],168182444944241299064352],[[5,0],108969623610474668989788],[[4,2],-6831266919710397664896],[[4,1],-45813503630748882788796],[[4,0],-21660501264341837992803],[[3,2],-6752309145692563434240],[[3,1],-2016401508326359116672],[[3,0],-822202864198855519878],[[2,2],5023988116828828089600],[[2,1],6205188851182027725968],[[2,0],2124468245354630026797],[[1,2],-1349599435290066293760],[[1,1],-1888782391309189137440],[[1,0],-642035485754133849870],[[0,2],134959943529006629376],[[0,1],188878239130918913744],[[0,0],64203548575413384987]]},{"name":"test_95_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4754387562428592],[[10,0],14700023688840532],[[9,1],43872552184254876],[[9,0],-93600732816314576],[[8,1],88800432050605752],[[8,0],-410715516744419862],[[7,1],-450336497104443762],[[7,0],3320050561527778242],[[6,1],139879319672253978],[[6,0],-9026442676983223413],[[5,1],1487803666501362906],[[5,0],13145414284518631599],[[4,1],-2360172226858091262],[[4,0],-11137007186054974593],[[3,1],708203507251434192],[[3,0],4948200325668843438],[[2,1],935092244148888312],[[2,0],-184583605058160807],[[1,1],-741428747307831240],[[1,0],-701644317572700035],[[0,1],148285749461566248],[[0,0],140328863514540007]]},{"name":"test_95_l2","positive_content":2430000000,"factors":[],"reduced":[[[8,1],-43240382850564],[[8,0],80050475407424],[[7,1],302682679953948],[[7,0],-449923050181388],[[6,1],1578273974045586],[[6,0],-4018743382630198],[[5,1],-1253971102666356],[[5,0],20765623993868512],[[4,1],-5037504602090706],[[4,0],-39062732163692107],[[3,1],5102365176366552],[[3,0],31921642769314024],[[2,1],1124249954114664],[[2,0],-6483445205112346],[[1,1],-2421461439631584],[[1,0],-3563230615421996],[[0,1],605365359907896],[[0,0],890807653855499]]},{"name":"test_95_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40162819299905424],[[20,1],279426065816527408],[[20,0],652451776267264330],[[19,2],-743713640828002416],[[19,1],-2761252554987648976],[[19,0],-6215440418021320228],[[18,2],2109024508225329120],[[18,1],-21704931715911953576],[[18,0],-22598715112941454874],[[17,2],19044272096208857520],[[17,1],205260534426527758176],[[17,0],335345422664858460324],[[16,2],-59274616849859429388],[[16,1],599676556625057747892],[[16,0],-461447827359059625054],[[15,2],-55194165278936420148],[[15,1],-5891798604928139716080],[[15,0],-2061777037718710856316],[[14,2],688667639331353184072],[[14,1],946451759747200577286],[[14,0],7772849113170416299422],[[13,2],-1001111790036174208128],[[13,1],49968371162151599036178],[[13,0],-56465716632948541552110],[[12,2],-2584809248646159008928],[[12,1],-84280909500677545460508],[[12,0],325097853844966588319721],[[11,2],8566856047547691948204],[[11,1],-70827631848608744498146],[[11,0],-942640129401501343895038],[[10,2],-2649361744969886525928],[[10,1],356386857966343177327864],[[10,0],1517502884126024043923155],[[9,2],-18914920918616522012520],[[9,1],-422298569800245614402962],[[9,0],-1405903070922132078681928],[[8,2],28364026188493762138044],[[8,1],172034031513828537391632],[[8,0],682805040076534433350389],[[7,2],-7416897255022624298496],[[7,1],89126494335171795054378],[[7,0],-67400311155959980414662],[[6,2],-16983822345636058758144],[[6,1],-149622586558464910583334],[[6,0],-103384633622106232172892],[[5,2],17007388275280635207936],[[5,1],85873234421794684504416],[[5,0],55597596076631545428084],[[4,2],-3477337976208505282848],[[4,1],-23486145049649712476256],[[4,0],-11167870891561791042381],[[3,2],-3449090102088207213504],[[3,1],-1013834145009097743240],[[3,0],-386421457383368376816],[[2,2],2564376625274182432896],[[2,1],3176279772540452792200],[[2,0],1084706732762019675499],[[1,2],-688782439486997708160],[[1,1],-967462589749297452160],[[1,0],-328980320613151182550],[[0,2],68878243948699770816],[[0,1],96746258974929745216],[[0,0],32898032061315118255]]},{"name":"test_96_l1","positive_content":270000000,"factors":[],"reduced":[[[8,1],-389955462344100],[[8,0],702638284718032],[[7,1],2729688236408700],[[7,0],-3980419525904428],[[6,1],14233374375559650],[[6,0],-35921358262887230],[[5,1],-11308708407978900],[[5,0],186038194416103688],[[4,1],-45429811363087650],[[4,0],-350591391100682867],[[3,1],46014744556603800],[[3,0],286646703700881488],[[2,1],10138842020946600],[[2,0],-58148819616500930],[[1,1],-21837505891269600],[[1,0],-32057212814679628],[[0,1],5459376472817400],[[0,0],8014303203669907]]},{"name":"test_96_l2","positive_content":1350000000,"factors":[],"reduced":[[[10,1],-2111262118511220],[[10,0],-11653722010417897],[[9,1],16890096948089760],[[9,0],51934823696555825],[[8,1],61340836764602070],[[8,0],-87066995610469200],[[7,1],-131697898642132470],[[7,0],391693782155756880],[[6,1],-150374491170751170],[[6,0],-1626798867042267270],[[5,1],467790490577992410],[[5,0],2929373382975616482],[[4,1],-303908717620326420],[[4,0],-2470835991589243470],[[3,1],-62038797403407480],[[3,0],876653683665208140],[[2,1],172264637314237320],[[2,0],55257483901496700],[[1,1],-82275830621976600],[[1,0],-126208750107465940],[[0,1],13179540240704880],[[0,0],20620777792715603]]},{"name":"test_96_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],700973279257855200],[[20,1],12510843858553324992],[[20,0],53783197249048484953],[[19,2],-11215572468125683200],[[19,1],-158435130485646093696],[[19,0],-500299440914824874554],[[18,2],3865990659253195200],[[18,1],105107678905504329168],[[18,0],1492753236997560141577],[[17,2],417270023448027897600],[[17,1],2566678123515047821632],[[17,0],-2062364618377569702252],[[16,2],-5457616264560601800],[[16,1],-2724949738891684465848],[[16,0],10005221813585925820863],[[15,2],-3806021849049836391600],[[15,1],-20000712815840685126168],[[15,0],-44272820685712844348652],[[14,2],2358809211347802568800],[[14,1],18952460888763435066288],[[14,0],61021694718770066273022],[[13,2],15005257944355215570600],[[13,1],119089031482231526012040],[[13,0],-27900964427467483573080],[[12,2],-21646125681809798242800],[[12,1],-196214321426664484433304],[[12,0],375759392650794099908079],[[11,2],-15316149908741260884000],[[11,1],-240660770827138366732152],[[11,0],-1688940081659912061383038],[[10,2],56706421305707336205600],[[10,1],909222372332890857672720],[[10,0],3198830396068297118192545],[[9,2],-40605887385831893278200],[[9,1],-880047110177255940147168],[[9,0],-3149912349403027623053992],[[8,2],-11429583599767362345000],[[8,1],139570242973591408947540],[[8,0],1500748099532962093013325],[[7,2],34884215998860810196800],[[7,1],381412705677364672970724],[[7,0],-42833070212009748371124],[[6,2],-20272150832701978483200],[[6,1],-323189210086026595059528],[[6,0],-306641018709054988498182],[[5,2],1100276803094242248000],[[5,1],96663432106847079782892],[[5,0],128853372296963978855088],[[4,2],5013279000788644497600],[[4,1],2748545543633273617572],[[4,0],-8690548202038550965587],[[3,2],-3303663893614630022400],[[3,1],-9936169865374005267552],[[3,0],-6850930675501750298718],[[2,2],1088568302660534976000],[[2,1],3023513833946236392768],[[2,0],2108900149342061714437],[[1,2],-198263276144029219200],[[1,1],-469061071734214281840],[[1,0],-287068226098992639610],[[0,2],15935365075387632000],[[0,1],34709277846076510992],[[0,0],19244043356653253353]]},{"name":"test_97_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2564296906276314],[[10,0],7707439554898822],[[9,1],23508649784566782],[[9,0],-49224363027679322],[[8,1],49128265554024789],[[8,0],-212849702808795534],[[7,1],-238342467780674334],[[7,0],1739882660953037334],[[6,1],65345839780243671],[[6,0],-4746918971260263591],[[5,1],788962035995956152],[[5,0],6923266635787059945],[[4,1],-1236813283265156784],[[4,0],-5869071322844710851],[[3,1],367787945786724144],[[3,0],2605543046461039506],[[2,1],491703014819740284],[[2,0],-92619093710461899],[[1,1],-389100000844280880],[[1,0],-372511111936531985],[[0,1],77820000168856176],[[0,0],74502222387306397]]},{"name":"test_97_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1996183022904180],[[8,0],3949978074567494],[[7,1],13973281160329260],[[7,0],-21788461366982516],[[6,1],72860680336002570],[[6,0],-194281215353549590],[[5,1],-57889307664221220],[[5,0],988473459624277276],[[4,1],-232555322168336970],[[4,0],-1843693585516150429],[[3,1],235549596702693240],[[3,0],1503488679533555716],[[2,1],51900758595508680],[[2,0],-308063647659087850],[[1,1],-111786249282634080],[[1,0],-165513639016083476],[[0,1],27946562320658520],[[0,0],41378409754020869]]},{"name":"test_97_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41098633867616592],[[20,1],282165242819369392],[[20,0],671571273606882099],[[19,2],-770344930309209600],[[19,1],-2753853917066043232],[[19,0],-6424152655563427998],[[18,2],2307546818384473632],[[18,1],-22336207090126668248],[[18,0],-21959878008003024399],[[17,2],19423512212001819408],[[17,1],206166542665850521368],[[17,0],337456929623864338494],[[16,2],-66122828049530750940],[[16,1],634231346971434399624],[[16,0],-508823919096593353659],[[15,2],-56034218651072628456],[[15,1],-6051803204033644575360],[[15,0],-1792615088996869929444],[[14,2],752531319132768870912],[[14,1],798574166731266191916],[[14,0],7516837762840737008802],[[13,2],-1061542052114638165632],[[13,1],51824116588672651363572],[[13,0],-60175068550899384554280],[[12,2],-2818692745760291735340],[[12,1],-86927991246149205672336],[[12,0],344735925022891126026891],[[11,2],9077381058257568444120],[[11,1],-74037587965687014895132],[[11,0],-991370937195566956051278],[[10,2],-2627210634698113238184],[[10,1],370318378930620028084504],[[10,0],1589153989381512717636327],[[9,2],-20096235017193790965216],[[9,1],-439857890647328797433956],[[9,0],-1470594417932305163403678],[[8,2],29811033395334552022704],[[8,1],181146833305232454487392],[[8,0],716139011749457816205219],[[7,2],-7653754685313517370688],[[7,1],91111704399695470561140],[[7,0],-73302130991166436620072],[[6,2],-17928046162371923864640],[[6,1],-156010641446287870422348],[[6,0],-107013012899179837036302],[[5,2],17867260350996566031360],[[5,1],90425931121509893888640],[[5,0],58429756289014506116316],[[4,2],-3633083382201111088704],[[4,1],-24969959020603475064600],[[4,0],-12033177125119609101471],[[3,2],-3633527787866509051008],[[3,1],-1024185402515117279856],[[3,0],-322035594488727284826],[[2,2],2696798101386798256512],[[2,1],3362538823326693545104],[[2,0],1142035021618523255949],[[1,2],-724128249986479833600],[[1,1],-1025918035348249986880],[[1,0],-349343143862385333990],[[0,2],72412824998647983360],[[0,1],102591803534824998688],[[0,0],34934314386238533399]]},{"name":"test_98_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-13889648846320200],[[10,0],44625620266252862],[[9,1],128537032433174100],[[9,0],-282216889532837410],[[8,1],256496258819225700],[[8,0],-1214447682548728680],[[7,1],-1326429786556800450],[[7,0],9830519812579246230],[[6,1],432627537738788550],[[6,0],-26697240857871786915],[[5,1],4378558983397394850],[[5,0],38853658580889772113],[[4,1],-6980944654340392950],[[4,0],-32901563619036962415],[[3,1],2102652791427877200],[[3,0],14616711656906667330],[[2,1],2761833305580964200],[[2,0],-549698815281031305],[[1,1],-2191664335625289000],[[1,0],-2069652732630423685],[[0,1],438332867125057800],[[0,0],413930546526084737]]},{"name":"test_98_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1935537962512500],[[8,0],3534293775850976],[[7,1],13548765737587500],[[7,0],-19943788990941404],[[6,1],70647135631706250],[[6,0],-175905101880061990],[[5,1],-56130600912862500],[[5,0],916882330923043384],[[4,1],-225490172632706250],[[4,0],-1731576907841152831],[[3,1],228393479576475000],[[3,0],1416251125251268384],[[2,1],50323987025325000],[[2,0],-286230765743274490],[[1,1],-108390125900700000],[[1,0],-159302522291841404],[[0,1],27097531475175000],[[0,0],39825630572960351]]},{"name":"test_98_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40243054054161648],[[20,1],291020846433039164],[[20,0],692123814115267648],[[19,2],-740885284371978768],[[19,1],-2909308816604112500],[[19,0],-6583683045048593332],[[18,2],2042682190416759936],[[18,1],-21679858170679988554],[[18,0],-22885071022943056202],[[17,2],19132681856780669904],[[17,1],209266441020366178584],[[17,0],345659721087245361792],[[16,2],-56863990595091997044],[[16,1],585744410269613598360],[[16,0],-484254596562247145031],[[15,2],-56282012448700554252],[[15,1],-5877617114518594572876],[[15,0],-2091673076196527516838],[[14,2],667870988564679114672],[[14,1],1060856098283001153684],[[14,0],7754361556758867437289],[[13,2],-978575873955746933520],[[13,1],49465627671096817603530],[[13,0],-54964476295430189817210],[[12,2],-2513353720293552822264],[[12,1],-83778388311578801273646],[[12,0],318308000001123058315800],[[11,2],8409116742158069619252],[[11,1],-69625186949319815894486],[[11,0],-926964845647289865977086],[[10,2],-2655283144298029893456],[[10,1],352341448154704987560878],[[10,0],1495287486192225994956595],[[9,2],-18567485682618105214248],[[9,1],-417280963949267191822922],[[9,0],-1385917440869823696309430],[[8,2],27946531384708275551484],[[8,1],169268210210457789088782],[[8,0],672018179636507096940819],[[7,2],-7352429010921660076992],[[7,1],88736081398944620360118],[[7,0],-64897992458984794973676],[[6,2],-16711729636886863952832],[[6,1],-147797872560450129770754],[[6,0],-102619159195877151332664],[[5,2],16761988377965468729088],[[5,1],84471094434862619290128],[[5,0],54765338568176278625352],[[4,2],-3433370561613401954976],[[4,1],-22992046713148124202006],[[4,0],-10868390895246417539898],[[3,2],-3396334693251684131136],[[3,1],-1031433227478755232720],[[3,0],-419187504234844505064],[[2,2],2526599994396753805824],[[2,1],3125496643572169525880],[[2,0],1068227664435853731166],[[1,2],-678704044081371934080],[[1,1],-950808300514763877200],[[1,0],-322626718445187335980],[[0,2],67870404408137193408],[[0,1],95080830051476387720],[[0,0],32262671844518733598]]},{"name":"test_99_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5038007161824560],[[10,0],15487728012600262],[[9,1],46266813271229980],[[9,0],-98515417525108490],[[8,1],95881156298931960],[[8,0],-421103527211610600],[[7,1],-470624720277425010],[[7,0],3445267763144041830],[[6,1],133622151216441690],[[6,0],-9393874218019136235],[[5,1],1557051619710378330],[[5,0],13695534642943465593],[[4,1],-2448690769760976510],[[4,0],-11606935851540390135],[[3,1],729941807675966160],[[3,0],5152486737574723410],[[2,1],972594677619104760],[[2,0],-183989780762904825],[[1,1],-770053419692064200],[[1,0],-736087935753850685],[[0,1],154010683938412840],[[0,0],147217587150770137]]},{"name":"test_99_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1987585325544500],[[8,0],3901429429061548],[[7,1],13913097278811500],[[7,0],-21568473692879692],[[6,1],72546864382374250],[[6,0],-190677405979806470],[[5,1],-57639974440790500],[[5,0],975473454579340832],[[4,1],-231553690425934250],[[4,0],-1824022311091570763],[[3,1],234535068414251000],[[3,0],1488270468569821832],[[2,1],51677218464157000],[[2,0],-303969769535842970],[[1,1],-111304778230492000],[[1,0],-164674617132083692],[[0,1],27826194557623000],[[0,0],41168654283020923]]},{"name":"test_99_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41075346209904528],[[20,1],289016568394937932],[[20,0],694668141703859408],[[19,2],-767020725464554608],[[19,1],-2843389917315074356],[[19,0],-6637189920307389716],[[18,2],2259229616325452256],[[18,1],-22291096889797812866],[[18,0],-22133241603600889450],[[17,2],19442734819097905584],[[17,1],208555063165159528416],[[17,0],343329637537400162160],[[16,2],-64391422134647703564],[[16,1],624024181892263747512],[[16,0],-520138252384056916023],[[15,2],-56525541372866938932],[[15,1],-6035666248682487207948],[[15,0],-1818874738727163805974],[[14,2],737262881178978211272],[[14,1],876361615826098627392],[[14,0],7496694076553695607601],[[13,2],-1045765421363776037760],[[13,1],51429591917109542168310],[[13,0],-59048424073952661217890],[[12,2],-2765142318494896932384],[[12,1],-86501017568194005433710],[[12,0],339650932975402575905724],[[11,2],8960419914420529706412],[[11,1],-73146362822668487452618],[[11,0],-979549596321768013238534],[[10,2],-2632662099969573709416],[[10,1],367195475654010790956670],[[10,0],1572300236295433804374431],[[9,2],-19834108023065103944808],[[9,1],-435981040392165913605190],[[9,0],-1455402939418552641193862],[[8,2],29495423797134275207484],[[8,1],179040738995131018176582],[[8,0],707978630799478971506919],[[7,2],-7604793435079018547712],[[7,1],90780030685001992969362],[[7,0],-71460595833955450040820],[[6,2],-17721845594549583777792],[[6,1],-154603945607624947765542],[[6,0],-106399867193755686093336],[[5,2],17681098007711333507328],[[5,1],89361794417108298334224],[[5,0],57795096079001273744856],[[4,2],-3599714467364530203936],[[4,1],-24599378494810635801774],[[4,0],-11809413573848786866350],[[3,2],-3593482761235226198976],[[3,1],-1035813118357018795872],[[3,0],-345689783333292115032],[[2,2],2668121295019682861184],[[2,1],3323709567663914199208],[[2,0],1129484672020945262618],[[1,2],-716477505050593668480],[[1,1],-1013248175109410842000],[[1,0],-344549904030007552580],[[0,2],71647750505059366848],[[0,1],101324817510941084200],[[0,0],34454990403000755258]]},{"name":"test_100_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3998408760959928],[[10,0],11988900662133508],[[9,1],36546255524561844],[[9,0],-76498715030429744],[[8,1],77482766192298588],[[8,0],-325192930350558438],[[7,1],-368396982904187178],[[7,0],2678522762031614538],[[6,1],94694699306842182],[[6,0],-7320595346799609177],[[5,1],1220584226104476954],[[5,0],10683906840337093131],[[4,1],-1902750311609072478],[[4,0],-9058787577374640597],[[3,1],563369375587740048],[[3,0],4019413911332353062],[[2,1],757684046876511528],[[2,0],-138958048503233643],[[1,1],-599017593848964360],[[1,0],-577263619553236415],[[0,1],119803518769792872],[[0,0],115452723910647283]]},{"name":"test_100_l2","positive_content":1080000000,"factors":[],"reduced":[[[8,1],-101310787486276],[[8,0],208232080517879],[[7,1],709175512403932],[[7,0],-1136860684530344],[[6,1],3697843743249074],[[6,0],-10064871658930408],[[5,1],-2938012837102004],[[5,0],50889907307882968],[[4,1],-11802706742151154],[[4,0],-94553250860459590],[[3,1],11954672923380568],[[3,0],77028090479342176],[[2,1],2634080474643176],[[2,0],-15839586545648140],[[1,1],-5673404099231456],[[1,0],-8431237383542216],[[0,1],1418351024807864],[[0,0],2107809345885554]]},{"name":"test_100_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],27860427555894400],[[20,1],192562397935500024],[[20,0],467553077866347691],[[19,2],-525086743251615616],[[19,1],-1873183884280556440],[[19,0],-4481488406045249094],[[18,2],1610028964588381696],[[18,1],-15177301647300261236],[[18,0],-14414305966540507755],[[17,2],13153905031699860864],[[17,1],138991971260724677736],[[17,0],228724985685035467350],[[16,2],-46516629215534983008],[[16,1],434775157275748716720],[[16,0],-366844883422901951337],[[15,2],-38103828551073487776],[[15,1],-4103720145013813122360],[[15,0],-1081670628771270089064],[[14,2],524920736742045151488],[[14,1],496747495750120413708],[[14,0],4890462467793426951744],[[13,2],-728643146997781797504],[[13,1],35255281341279254654904],[[13,0],-41383617812050451705580],[[12,2],-1965765502494418842048],[[12,1],-59018218915905575547348],[[12,0],236852766546393890425041],[[11,2],6239405795339829536864],[[11,1],-50484114210846410993208],[[11,0],-678685466488870013213446],[[10,2],-1742287251467578211840],[[10,1],252094267706836976594764],[[10,0],1085803215614714853443571],[[9,2],-13838152520426414147008],[[9,1],-299836402048758360962344],[[9,0],-1004227495956669811091238],[[8,2],20415231141645966074016],[[8,1],124145833045426023654708],[[8,0],489573218744620908152751],[[7,2],-5191710578531267642880],[[7,1],61534247601839490979200],[[7,0],-50855149930920082480320],[[6,2],-12305669714312323966464],[[6,1],-106407510150121878867312],[[6,0],-72778786521218088249834],[[5,2],12233975508244300793856],[[5,1],61967325467313247734048],[[5,0],40010195148860248697316],[[4,2],-2480527326079232229120],[[4,1],-17185143718634568287700],[[4,0],-8332540513622131572165],[[3,2],-2491528156282645390848],[[3,1],-692375024122108276944],[[3,0],-194738668383048016878],[[2,2],1847544337041115482112],[[2,1],2312412375928545188736],[[2,0],783015214219012498507],[[1,2],-496013013231136629760],[[1,1],-705941626639817488480],[[1,0],-240435026652212788410],[[0,2],49601301323113662976],[[0,1],70594162663981748848],[[0,0],24043502665221278841]]},{"name":"test_101_l1","positive_content":1080000000,"factors":[],"reduced":[[[10,1],-1252656848337440],[[10,0],3945669757587107],[[9,1],11513001770084080],[[9,0],-24978066316332415],[[8,1],23766744310540560],[[8,0],-104690963104946955],[[7,1],-117286961637584760],[[7,0],859991573143809150],[[6,1],33823928146479240],[[6,0],-2344825256336188725],[[5,1],387948843379492920],[[5,0],3417986874638316123],[[4,1],-610993620482035560],[[4,0],-2896045596817861125],[[3,1],182336369011527360],[[3,0],1285218692943956430],[[2,1],242578310077928160],[[2,0],-45631640910482055],[[1,1],-192108268220540000],[[1,0],-183782021550338035],[[0,1],38421653644108000],[[0,0],36756404310067607]]},{"name":"test_101_l2","positive_content":864000000,"factors":[],"reduced":[[[8,1],-124312248615380],[[8,0],245287106096937],[[7,1],870185740307660],[[7,0],-1354085170233888],[[6,1],4537397074461370],[[6,0],-11825986855749900],[[5,1],-3605055209846020],[[5,0],60728779684606008],[[4,1],-14482376963691770],[[4,0],-113709837156263772],[[3,1],14668845336614840],[[3,0],92801339827374048],[[2,1],3232118463999880],[[2,0],-18911785026826560],[[1,1],-6961485922461280],[[1,0],-10304567070541248],[[0,1],1740371480615320],[[0,0],2576141767635312]]},{"name":"test_101_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],27534883477209600],[[20,1],199592920107436096],[[20,0],488612113261838247],[[19,2],-513077289607441920],[[19,1],-1978195209832961056],[[19,0],-4666126669024436454],[[18,2],1496258358298798080],[[18,1],-14931179531259604352],[[18,0],-14783887994680136463],[[17,2],13051049942129886720],[[17,1],141427110132428810352],[[17,0],234718073228756781378],[[16,2],-42524107699192652160],[[16,1],412682640340329122592],[[16,0],-365676194934906974487],[[15,2],-38321502393982055040],[[15,1],-4037226442626894892464],[[15,0],-1190038854268898260740],[[14,2],488594981784600299520],[[14,1],630077809807725643248],[[14,0],4937298063303487758822],[[13,2],-693074771792132682240],[[13,1],34249569100157715014640],[[13,0],-38983996002978951168780],[[12,2],-1835079408760104610560],[[12,1],-57740081783410391276784],[[12,0],225200001556463899079619],[[11,2],5955006778495704862080],[[11,1],-48507489203794629428752],[[11,0],-650696359375918261601778],[[10,2],-1755962295249828203520],[[10,1],244369948143595047168688],[[10,0],1045250746825836360502767],[[9,2],-13188157472087763306240],[[9,1],-290169678241123005478768],[[9,0],-967632718998739171115442],[[8,2],19626085813357140531840],[[8,1],119021590133556915387120],[[8,0],470325388359367056957435],[[7,2],-5066078788190908938240],[[7,1],60563925564554899404624],[[7,0],-46984700384884527402204],[[6,2],-11789987426516780513280],[[6,1],-102895973900515219602288],[[6,0],-71003309012342251426242],[[5,2],11766444285172036608000],[[5,1],59393995216217230374528],[[5,0],38442315182152098319020],[[4,2],-2396316100567009950720],[[4,1],-16318935109073177063088],[[4,0],-7818827376828438332487],[[3,2],-2391069459408295680000],[[3,1],-702929301850263620352],[[3,0],-240915678058952690958],[[2,2],1775518966060531507200],[[2,1],2212675555556258740288],[[2,0],751500251854875527817],[[1,2],-476793025794262732800],[[1,1],-674075463093195264640],[[1,0],-228862687320523756470],[[0,2],47679302579426273280],[[0,1],67407546309319526464],[[0,0],22886268732052375647]]},{"name":"test_102_l1","positive_content":450000000,"factors":[],"reduced":[[[10,1],-2777906785144440],[[10,0],9121258409222141],[[9,1],25716011091358020],[[9,0],-57432769211746525],[[8,1],51228288894996540],[[8,0],-242244592853019783],[[7,1],-265543872831923490],[[7,0],1969944469375346292],[[6,1],87102325025897310],[[6,0],-5351010729486284304],[[5,1],876476065239901170],[[5,0],7786989021779302884],[[4,1],-1398245036695101990],[[4,0],-6592790831878045404],[[3,1],421338270803829840],[[3,0],2927889119791847712],[[2,1],553085109810471240],[[2,0],-109196724739616808],[[1,1],-438946451674285800],[[1,0],-415183703472230080],[[0,1],87789290334857160],[[0,0],83036740694446016]]},{"name":"test_102_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-388084090022500],[[8,0],714851962849564],[[7,1],2716588630157500],[[7,0],-4023660121465756],[[6,1],14165069285821250],[[6,0],-35102208283704710],[[5,1],-11254438610652500],[[5,0],183423310129956776],[[4,1],-45211796487621250],[[4,0],-346649159713246559],[[3,1],45793922622655000],[[3,0],283549005355761776],[[2,1],10090186340585000],[[2,0],-57223001414987210],[[1,1],-21732709041260000],[[1,0],-31965714603085756],[[0,1],5433177260315000],[[0,0],7991428650771439]]},{"name":"test_102_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],81056357010832224],[[20,1],602213505638815856],[[20,0],1459937195352882329],[[19,2],-1490540253982548384],[[19,1],-6054247880323723064],[[19,0],-13887282445719032642],[[18,2],4084741985247850368],[[18,1],-43640296421179017040],[[18,0],-45787710956979348193],[[17,2],38577368240762667552],[[17,1],425421445427379043140],[[17,0],708536507090444407578],[[16,2],-113526784262692987272],[[16,1],1166887435513711778088],[[16,0],-1029812525823330407451],[[15,2],-114533798310590571576],[[15,1],-11815521344885636633004],[[15,0],-4083218101945303072728],[[14,2],1336324405097959076736],[[14,1],2229646052907317865144],[[14,0],15317235729712565054040],[[13,2],-1953764916889357784160],[[13,1],99088964882012972011560],[[13,0],-109416251194910447429100],[[12,2],-5035584715580055103632],[[12,1],-168132038130886735636404],[[12,0],635969106109169750208261],[[11,2],16836272020665641618376],[[11,1],-138985656775360208922056],[[11,0],-1854286419941318764263230],[[10,2],-5309685863083850238528],[[10,1],705449102924360651279756],[[10,0],2992438759040437793515559],[[9,2],-37201413843669942799824],[[9,1],-835672708865717881653848],[[9,0],-2773600511113844983748078],[[8,2],55988085313794133476792],[[8,1],338862782123766469680276],[[8,0],1344120755260827063268947],[[7,2],-14727057319511767956096],[[7,1],177876771752275890811440],[[7,0],-128821699729060605374304],[[6,2],-33485331258788484940416],[[6,1],-296005487554053562386624],[[6,0],-205930713055973651732850],[[5,2],33584348937684717356544],[[5,1],169073206234498918438176],[[5,0],109680593955242645393652],[[4,2],-6878522891868854868288],[[4,1],-45966198522956913500340],[[4,0],-21707821115091467813937],[[3,2],-6805369390944728919168],[[3,1],-2098163477407355263248],[[3,0],-857759654953665920454],[[2,2],5062497098798106573312],[[2,1],6267804620946971880512],[[2,0],2140025430887961033191],[[1,2],-1359898403446955447040],[[1,1],-1905686951267206724960],[[1,0],-645700674492560820290],[[0,2],135989840344695544704],[[0,1],190568695126720672496],[[0,0],64570067449256082029]]},{"name":"test_103_l1","positive_content":108000000,"factors":[],"reduced":[[[8,1],-1069472427409000],[[8,0],2047108144129141],[[7,1],7486306991863000],[[7,0],-11396849858743564],[[6,1],39035743600428500],[[6,0],-109998241405372190],[[5,1],-31014700394861000],[[5,0],546346649244204044],[[4,1],-124593537793148500],[[4,0],-1009964775253985471],[[3,1],126197746434262000],[[3,0],822270535515726044],[[2,1],27806283112634000],[[2,0],-170958169767685190],[[1,1],-59890455934904000],[[1,0],-88398864632191564],[[0,1],14972613983726000],[[0,0],22099716158047891]]},{"name":"test_103_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-36432518920768680],[[10,0],-187749341696266721],[[9,1],291460151366149440],[[9,0],829449151719027565],[[8,1],1057577292935269380],[[8,0],-1524175930149094335],[[7,1],-2266055882718501780],[[7,0],7243774721670283170],[[6,1],-2560701849766915680],[[6,0],-28973015619029935335],[[5,1],8045147245325461740],[[5,0],51429807110420658561],[[4,1],-5353496514703596780],[[4,0],-43394586144156455535],[[3,1],-959988754669043520],[[3,0],15634864730776384410],[[2,1],2997008720366381280],[[2,0],874889682798590115],[[1,1],-1472248117625535600],[[1,0],-2255421147867067145],[[0,1],240548213183693520],[[0,0],375044739984633529]]},{"name":"test_103_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],813040360490028384],[[20,1],14123584807605566680],[[20,0],57877918628656349749],[[19,2],-13008645767840454144],[[19,1],-178728360335932196536],[[19,0],-536408431863746797450],[[18,2],4508894010237958368],[[18,1],121424850212611564372],[[18,0],1633152396024997080205],[[17,2],483607954258669868832],[[17,1],2840057218069090213992],[[17,0],-2655705145202193568584],[[16,2],-6580119133287266472],[[16,1],-2952602661524525141532],[[16,0],12695095706948010917859],[[15,2],-4399754722754541250896],[[15,1],-22009182643628643415116],[[15,0],-50978399206979177219604],[[14,2],2750617795635559694376],[[14,1],19274591960730076385724],[[14,0],67404021489475225648890],[[13,2],17275544080000086866400],[[13,1],135027718960927732600476],[[13,0],-38069229420136141455966],[[12,2],-25160308052601128335632],[[12,1],-215293104099263735567436],[[12,0],462871345001325511554303],[[11,2],-17214155301235858816464],[[11,1],-282892319406821267885260],[[11,0],-1985459273992921941803206],[[10,2],65582721330113643907752],[[10,1],1037192165868326968097428],[[10,0],3708396067074839572316515],[[9,2],-48134575669711509861984],[[9,1],-1004073756189720032338588],[[9,0],-3643575154738852902419998],[[8,2],-12151401689309435760888],[[8,1],166235398001409129925740],[[8,0],1753226662534268572187043],[[7,2],40669993976166341365824],[[7,1],430310561451822353985132],[[7,0],-71717346401910364267656],[[6,2],-24381667448545634882496],[[6,1],-371480455001791619551920],[[6,0],-347099134604183177210364],[[5,2],1648262074174369075584],[[5,1],114493753503383479765908],[[5,0],151413617198605600319226],[[4,2],5926862263825744195392],[[4,1],1742901185502769666008],[[4,0],-12163197116907705675075],[[3,2],-3967370916375991961088],[[3,1],-11448732894044470869360],[[3,0],-7616521217360043324462],[[2,2],1300082413660025288832],[[2,1],3594436570505744074912],[[2,0],2498572109890348009861],[[1,2],-232260724277942492160],[[1,1],-557707035435023393584],[[1,0],-347126531792456856736],[[0,2],18162131443941308544],[[0,1],40068032167689274336],[[0,0],22638494223132548899]]},{"name":"test_104_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4564745022618128],[[10,0],15322510198898453],[[9,1],42324876281182684],[[9,0],-96113702162584309],[[8,1],83639904342715368],[[8,0],-400743607739496183],[[7,1],-438341608780171458],[[7,0],3261970533762599028],[[6,1],147551008412042202],[[6,0],-8855027758870592592],[[5,1],1446160260918820554],[[5,0],12881173865248632276],[[4,1],-2313471162721610958],[[4,0],-10902648631520257212],[[3,1],698567102036117328],[[3,0],4841563778378054592],[[2,1],914382642390828408],[[2,0],-181355657098460688],[[1,1],-726016278599905160],[[1,0],-686023524997368640],[[0,1],145203255719981032],[[0,0],137204704999473728]]},{"name":"test_104_l2","positive_content":4590000000,"factors":[],"reduced":[[[8,1],-22772220000932],[[8,0],41609620100290],[[7,1],159405540006524],[[7,0],-234755140403956],[[6,1],831186030034018],[[6,0],-2034691846855154],[[5,1],-660394380027028],[[5,0],10683134832133088],[[4,1],-2652963630108578],[[4,0],-20233580814985949],[[3,1],2687121960109976],[[3,0],16558367592373544],[[2,1],592077720024232],[[2,0],-3332708386908278],[[1,1],-1275244320052192],[[1,0],-1874354980471060],[[0,1],318811080013048],[[0,0],468588745117765]]},{"name":"test_104_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],40608386219755536],[[20,1],308098546088303224],[[20,0],754974252773924667],[[19,2],-744382007127489264],[[19,1],-3115372587057663700],[[19,0],-7177057256634681306],[[18,2],2007672924929255520],[[18,1],-21818038492789319696],[[18,0],-23014994041753881369],[[17,2],19355934664514625840],[[17,1],215087126394430806126],[[17,0],360419177173435494714],[[16,2],-55490910137740508652],[[16,1],576112216710376169940],[[16,0],-529480616581714939308],[[15,2],-57971859235410395412],[[15,1],-5903253501070678103298],[[15,0],-2054923633117632479814],[[14,2],657339815086405009128],[[14,1],1177799254481800421412],[[14,0],7652014804762966894545],[[13,2],-964842294356251676352],[[13,1],49295393322958183231812],[[13,0],-53938865008588273797150],[[12,2],-2481092200996859829312],[[12,1],-83834074381437111361926],[[12,0],314503849780040835499113],[[11,2],8336785700365013335116],[[11,1],-68871476266378939164796],[[11,0],-919153647348250281533160],[[10,2],-2657653003278174025992],[[10,1],350697869753851817481826],[[10,0],1484950143987768056918862],[[9,2],-18423470016902516778600],[[9,1],-415323279953227390575196],[[9,0],-1376676298817643132612084],[[8,2],27781739386470323296956],[[8,1],168028582517232649945638],[[8,0],666573491448046290691566],[[7,2],-7331060344762184050944],[[7,1],88759803768546915235056],[[7,0],-63109431459264947873292],[[6,2],-16604413395770090923776],[[6,1],-147087229731848537210904],[[6,0],-102594188143492787100330],[[5,2],16667688142202070898944],[[5,1],83823762310583794333296],[[5,0],54419021931582365975676],[[4,2],-3416994919764391095072],[[4,1],-22729487713435541938902],[[4,0],-10699750596183915417291],[[3,2],-3375918596877003850176],[[3,1],-1058951149891789697112],[[3,0],-446153563221534123102],[[2,2],2512089633602146141824],[[2,1],3108225751812676983808],[[2,0],1061626464644967782133],[[1,2],-674838179141835488640],[[1,1],-944388793558677303760],[[1,0],-319595951529234242670],[[0,2],67483817914183548864],[[0,1],94438879355867730376],[[0,0],31959595152923424267]]},{"name":"test_105_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-3819981733701504],[[10,0],12022491960080470],[[9,1],35063071044418452],[[9,0],-76075622176313282],[[8,1],72843742012041504],[[8,0],-316357102195056804],[[7,1],-356313838078327374],[[7,0],2607837653701163634],[[6,1],100141656531043806],[[6,0],-7116043432807937241],[[5,1],1179037749071220822],[[5,0],10375900732310933667],[[4,1],-1852470618968869074],[[4,0],-8792175482278585101],[[3,1],551815322495444784],[[3,0],3900853806149949126],[[2,1],735982054769470824],[[2,0],-136771525466058819],[[1,1],-582623923595554680],[[1,0],-558961284047618975],[[0,1],116524784719110936],[[0,0],111792256809523795]]},{"name":"test_105_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-500357463867380],[[8,0],1003937926406888],[[7,1],3502502247071660],[[7,0],-5516824097229692],[[6,1],18263047431159370],[[6,0],-48010882937254750],[[5,1],-14510366452154020],[[5,0],245900514690185872],[[4,1],-58291644540549770],[[4,0],-459677368524215143],[[3,1],59042180736350840],[[3,0],374992740367969912],[[2,1],13009294060551880],[[2,0],-76531258377695410],[[1,1],-28020017976573280],[[1,0],-41542561495681052],[[0,1],7005004494143320],[[0,0],10385640373920263]]},{"name":"test_105_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],10397186666929872],[[20,1],75649521931963052],[[20,0],186795843451152958],[[19,2],-194181898776070320],[[19,1],-748963849487782436],[[19,0],-1785279772236606064],[[18,2],572049506449264032],[[18,1],-5644326641917170466],[[18,0],-5503707374360107916],[[17,2],4926008789956829808],[[17,1],53313739341355987176],[[17,0],88664388069630233616],[[16,2],-16318170097370451900],[[16,1],156530713726852931112],[[16,0],-141650212912601007237],[[15,2],-14486694374960153316],[[15,1],-1524847279045017738660],[[15,0],-428200948331027797926],[[14,2],186774362541083548152],[[14,1],231657193084267345008],[[14,0],1830618625725967667325],[[13,2],-263116038189647623392],[[13,1],12951658206941485586262],[[13,0],-14805167347392872145990],[[12,2],-701400596655447003600],[[12,1],-21818311211528802272022],[[12,0],85509847459542378787062],[[11,2],2261939862215039370300],[[11,1],-18359000707772987477450],[[11,0],-246710349741858218100430],[[10,2],-657177537228463225944],[[10,1],92435077751311332336998],[[10,0],395984688865544624440333],[[9,2],-5013129382848807368616],[[9,1],-109822337347681478697158],[[9,0],-366491204295666029106286],[[8,2],7442944176094313310684],[[8,1],45148408996939835915262],[[8,0],178213889845964174634069],[[7,2],-1913579866951389883008],[[7,1],22834716209530357447266],[[7,0],-17911434152715792270288],[[6,2],-4475534270907581781120],[[6,1],-38953213258524450691830],[[6,0],-26850410243392905131880],[[5,2],4461972027143915162880],[[5,1],22529144382689448985296],[[5,0],14577499850642128135824],[[4,2],-907617460261937112864],[[4,1],-6201130068922066552902],[[4,0],-2978860224769018928484],[[3,2],-907275071675180714688],[[3,1],-265375566279092431104],[[3,0],-87500935065323462448],[[2,2],673452196189129832832],[[2,1],840639989497019548136],[[2,0],285132533855069153692],[[1,2],-180834901544806588800],[[1,1],-256153836462950298320],[[1,0],-86971644548431541080],[[0,2],18083490154480658880],[[0,1],25615383646295029832],[[0,0],8697164454843154108]]},{"name":"test_106_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4642557978541952],[[10,0],15520621230797717],[[9,1],42979766862815356],[[9,0],-97370083124094181],[[8,1],85598478112607712],[[8,0],-403184721397480047],[[7,1],-443849081261856522],[[7,0],3294026606175345852],[[6,1],145703891852783418],[[6,0],-8950754299341535428],[[5,1],1464984680107348386],[[5,0],13025480777796110544],[[4,1],-2337289900111496022],[[4,0],-11026286881202623008],[[3,1],704347966399646352],[[3,0],4895151740753899128],[[2,1],924508414767366072],[[2,0],-180806230483792092],[[1,1],-733730270911518440],[[1,0],-695321136469788460],[[0,1],146746054182303688],[[0,0],139064227293957692]]},{"name":"test_106_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-389286868965316],[[8,0],724630362418316],[[7,1],2725008082757212],[[7,0],-4066382056569212],[[6,1],14208970717234034],[[6,0],-35120648486142382],[[5,1],-11289319199994164],[[5,0],183826616035696528],[[4,1],-45351920234459314],[[4,0],-347520936238013623],[[3,1],45935850537907288],[[3,0],284262628228748056],[[2,1],10121458593098216],[[2,0],-57310000017165394],[[1,1],-21800064662057696],[[1,0],-32095036622071964],[[0,1],5450016165514424],[[0,0],8023759155517991]]},{"name":"test_106_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],81618868045933728],[[20,1],620626542268446304],[[20,0],1530840377251831549],[[19,2],-1500022790362446432],[[19,1],-6266826210969257176],[[19,0],-14564008874330412202],[[18,2],4097696320844185920],[[18,1],-43931612922752450600],[[18,0],-45684269567689764725],[[17,2],38876008884834324960],[[17,1],431681187406261932780],[[17,0],723892573534371592290],[[16,2],-113816151444560341176],[[16,1],1164912957134420762712],[[16,0],-1087739479002163405551],[[15,2],-116310244550803596936],[[15,1],-11880024875974567845732],[[15,0],-3973789178472731999304],[[14,2],1341174340686223450224],[[14,1],2317553871269575336944],[[14,0],15120095535655447370352],[[13,2],-1954946844630971084736],[[13,1],99350075422484357249496],[[13,0],-109182690104196862420620],[[12,2],-5059226616409522436256],[[12,1],-168821126241577328434692],[[12,0],636656028420958705448673],[[11,2],16886909971499362567608],[[11,1],-138952831239904435821400],[[11,0],-1857780553986232713607798],[[10,2],-5307608674006433664816],[[10,1],707038269962736647238028],[[10,0],2998782992721220862051491],[[9,2],-37340046990554310620880],[[9,1],-837811030810079370877576],[[9,0],-2779394497248249858919174],[[8,2],56170132374034743347448],[[8,1],339751264860195101796084],[[8,0],1346352603191464502198463],[[7,2],-14762834321227256339712],[[7,1],178367290830795557965152],[[7,0],-128316207617525522554080],[[6,2],-33603903530481282732288],[[6,1],-296789864847817535320080],[[6,0],-206796257348819225899242],[[5,2],33695942240982799452672],[[5,1],169488440284241260822560],[[5,0],110001072675219601971876],[[4,2],-6899500082291756475456],[[4,1],-46046808169553268268404],[[4,0],-21737802628493190873645],[[3,2],-6829074649877838035328],[[3,1],-2131053426746189661648],[[3,0],-871235911572156046254],[[2,2],5079678649363442326272],[[2,1],6295359761756893238272],[[2,0],2147033459497268859691],[[1,2],-1364492392785724312320],[[1,1],-1913234541370731560800],[[1,0],-647440885049237322490],[[0,2],136449239278572431232],[[0,1],191323454137073156080],[[0,0],64744088504923732249]]},{"name":"test_107_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-13442167464927180],[[10,0],46128961070182363],[[9,1],124892184603941940],[[9,0],-288326152630217855],[[8,1],244263013674228630],[[8,0],-1192638972423807075],[[7,1],-1298334720791712780],[[7,0],9701827579478020650],[[6,1],451191799225068570],[[6,0],-26310754744354002555],[[5,1],4280914341438429240],[[5,0],38253445131304328277],[[4,1],-6872403041858312280],[[4,0],-32367296208681136755],[[3,1],2080563758113632480],[[3,0],14374016709101809890],[[2,1],2713545357164018280],[[2,0],-543723815531614125],[[1,1],-2155790864461617600],[[1,0],-2033186907829225565],[[0,1],431158172892323520],[[0,0],406637381565845113]]},{"name":"test_107_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1928316098280500],[[8,0],3470226224228514],[[7,1],13498212687963500],[[7,0],-19665853191755556],[[6,1],70383537587238250],[[6,0],-169822723879043310],[[5,1],-55921166850134500],[[5,0],896470814024556876],[[4,1],-224648825449678250],[[4,0],-1702343403652688409],[[3,1],227541299597099000],[[3,0],1393976367380925876],[[2,1],50136218555293000],[[2,0],-279736741481031810],[[1,1],-107985701503708000],[[1,0],-158504612267951556],[[0,1],26996425375927000],[[0,0],39626153066987889]]},{"name":"test_107_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],81296083232453664],[[20,1],627843573351701072],[[20,0],1550514601878712489],[[19,2],-1484510591801314944],[[19,1],-6383321628410958920],[[19,0],-14728710364416398386],[[18,2],3925961021168664768],[[18,1],-43549865007394744432],[[18,0],-46369681891327674161],[[17,2],38815755696046203552],[[17,1],434121326658772302972],[[17,0],731589004454598169026],[[16,2],-107744285352412043352],[[16,1],1135388044636933935120],[[16,0],-1077401701329663178383],[[15,2],-117329659429952606256],[[15,1],-11777922278149600686228],[[15,0],-4182390104189301316344],[[14,2],1286630818951194471456],[[14,1],2480123562745567754532],[[14,0],15380484132495279832152],[[13,2],-1899305219894748171840],[[13,1],97926053171126134783020],[[13,0],-106158852127053260765880],[[12,2],-4865563815019129517112],[[12,1],-166919443616383032379668],[[12,0],620512939182613604962875],[[11,2],16459352555075712056016],[[11,1],-136282903257485692965548],[[11,0],-1818177900400277512872658],[[10,2],-5322348990987628119408],[[10,1],696127148016074091062084],[[10,0],2941108019049967751705965],[[9,2],-36374414460319132530624],[[9,1],-824041966652076955683836],[[9,0],-2727498894743925229053670],[[8,2],54993382823343172619232],[[8,1],332436020882636159826636],[[8,0],1319437199830834489076637],[[7,2],-14572872411905885648256],[[7,1],176968243712261683758804],[[7,0],-123300789118902691346148],[[6,2],-32837788578037917891456],[[6,1],-291760784948165411663772],[[6,0],-204026131543677457383642],[[5,2],33000051516035214127104],[[5,1],165817468299727922947104],[[5,0],107731092705504138855276],[[4,2],-6773741235232625098368],[[4,1],-44827747652100915215868],[[4,0],-21021835516390578513399],[[3,2],-6679826977744588324608],[[3,1],-2130172933380748817280],[[3,0],-929189861575737961062],[[2,2],4972577749031337967872],[[2,1],6145716095711660946320],[[2,0],2100920481874523573353],[[1,2],-1335907816264472048640],[[1,1],-1866009541334182445600],[[1,0],-630845420185788568390],[[0,2],133590781626447204864],[[0,1],186600954133418244560],[[0,0],63084542018578856839]]},{"name":"test_108_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-4211295531757260],[[10,0],12746270896119748],[[9,1],38350469564860080],[[9,0],-81025346386672520],[[8,1],82741080168665910],[[8,0],-333094687345067250],[[7,1],-383833895276458710],[[7,0],2778347378487398910],[[6,1],90460825737910740],[[6,0],-7611316448296043835],[[5,1],1273180446471291930],[[5,0],11116986138732861057],[[4,1],-1970849813754457710],[[4,0],-9427185598433790735],[[3,1],580336327737045360],[[3,0],4179160722879375090],[[2,1],786413006534460960],[[2,0],-138537278401737225],[[1,1],-620998058979148200],[[1,0],-604168601545404365],[[0,1],124199611795829640],[[0,0],120833720309080873]]},{"name":"test_108_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-517789478978000],[[8,0],1125985294040369],[[7,1],3624526352846000],[[7,0],-6057309613095476],[[6,1],18899315982697000],[[6,0],-52686264254422210],[[5,1],-15015894890362000],[[5,0],264694640440470796],[[4,1],-60322474300937000],[[4,0],-489531513958946089],[[3,1],61099158519404000],[[3,0],398284326016794796],[[2,1],13462526453428000],[[2,0],-82200264556168210],[[1,1],-28996210822768000],[[1,0],-43338152099511476],[[0,1],7249052705692000],[[0,0],10834538024877869]]},{"name":"test_108_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],42953831745322992],[[20,1],304028514369235568],[[20,0],766000764174838928],[[19,2],-814841808476684352],[[19,1],-2955246192762860048],[[19,0],-7359743101654430480],[[18,2],2565649885960020624],[[18,1],-23468443543501112632],[[18,0],-21065893198255653352],[[17,2],20268101708065039536],[[17,1],213812447616869038032],[[17,0],355555050787546895712],[[16,2],-74833154890159985316],[[16,1],676243081425665175936],[[16,0],-625109585055002668200],[[15,2],-59425164008405904888],[[15,1],-6319775365654498051272],[[15,0],-1355294171085128802312],[[14,2],836488337607243958428],[[14,1],701613592667505182100],[[14,0],7019507855980617263652],[[13,2],-1135618847805315630600],[[13,1],54418599190946525841600],[[13,0],-64565497196932510065720],[[12,2],-3134190790948926424896],[[12,1],-90946201337193223305816],[[12,0],369819458985792709968087],[[11,2],9759296807574924007128],[[11,1],-78015463568348271410480],[[11,0],-1055428649730503726955038],[[10,2],-2592192410304993915924],[[10,1],389350333490414414478164],[[10,0],1684616393076434889670301],[[9,2],-21705539816948195960232],[[9,1],-463983371408814122714912],[[9,0],-1556907688558720655950046],[[8,2],31789611735708717487116],[[8,1],193446034210778509243308],[[8,0],759889435931751973112121],[[7,2],-7980764487610697643168],[[7,1],94086453846058257197544],[[7,0],-80155753880197532910996],[[6,2],-19221659160006557324448],[[6,1],-164790835505061234518760],[[6,0],-112402445332520939932122],[[5,2],19047459581530962527232],[[5,1],96539647939639821355872],[[5,0],62285998949811474051468],[[4,2],-3847172386054388063904],[[4,1],-26908148936863661798028],[[4,0],-13143268301390673519063],[[3,2],-3886722545135721629184],[[3,1],-1069609602293503651536],[[3,0],-256805091390797439990],[[2,2],2878646390553817899456],[[2,1],3623012861216979714464],[[2,0],1221697204586853050705],[[1,2],-772669998942057525120],[[1,1],-1106579163110853115040],[[1,0],-376788412276872983030],[[0,2],77266999894205752512],[[0,1],110657916311085311504],[[0,0],37678841227687298303]]},{"name":"test_109_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-7597625146147596],[[10,0],24453693588004552],[[9,1],69791671129753608],[[9,0],-154072013339038388],[[8,1],144446956980623766],[[8,0],-629197422734508726],[[7,1],-710275834886533146],[[7,0],5206318540617632586],[[6,1],202719999963993624],[[6,0],-14206274501799267369],[[5,1],2349745589083454478],[[5,0],20710777394336183571],[[4,1],-3697106948726104746],[[4,0],-17545646768695908309],[[3,1],1102496141634014736],[[3,0],7782405717937898454],[[2,1],1468246950797142096],[[2,0],-271407536995582911],[[1,1],-1162580657470430520],[[1,0],-1116129261659261135],[[0,1],232516131494086104],[[0,0],223225852331852227]]},{"name":"test_109_l2","positive_content":108000000,"factors":[],"reduced":[[[8,1],-1001185551174760],[[8,0],2017543055930203],[[7,1],7008298858223320],[[7,0],-11073728877245092],[[6,1],36543272617878740],[[6,0],-95290724959674050],[[5,1],-29034380984068040],[[5,0],489825841893215372],[[4,1],-116638116711859540],[[4,0],-916865484354593453],[[3,1],118139895038621680],[[3,0],748131714096303452],[[2,1],26030824330543760],[[2,0],-152358301376635370],[[1,1],-56066390865786560],[[1,0],-83159088561827812],[[0,1],14016597716446640],[[0,0],20789772140456953]]},{"name":"test_109_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13930838022142640],[[20,1],104122180567107004],[[20,0],261331212402319810],[[19,2],-259645956295268768],[[19,1],-1037621222594512268],[[19,0],-2496575131025913504],[[18,2],757641992895365648],[[18,1],-7556727142036996714],[[18,0],-7336930028309489964],[[17,2],6608489144088490032],[[17,1],72203629012889896164],[[17,0],120900882987603080784],[[16,2],-21553067117858767284],[[16,1],207049967557689054576],[[16,0],-197544975177450432507],[[15,2],-19609450761952693968],[[15,1],-2039011851817187130948],[[15,0],-561004694868522242394],[[14,2],247519857114456121164],[[14,1],330727013616582809118],[[14,0],2412798371462048056203],[[13,2],-348767334256888969032],[[13,1],17246918283663364178832],[[13,0],-19551920163356654179950],[[12,2],-930738159136592527704],[[12,1],-29118436897477586839026],[[12,0],113386968133060199896620],[[11,2],3006011129905940308672],[[11,1],-24350502430297194355840],[[11,0],-327733713535656366425302],[[10,2],-876698609330684833300],[[10,1],123012209553967254479954],[[10,0],526422991364668961087997],[[9,2],-6665171298325794728504],[[9,1],-146159548086704643588296],[[9,0],-487261773935920714267050],[[8,2],9902908003331880789348],[[8,1],60016854247415732918334],[[8,0],236758838591181790004913],[[7,2],-2549103339679976301600],[[7,1],30461786993147324183292],[[7,0],-23560085312778411985452],[[6,2],-5953618996723969891872],[[6,1],-51840719923126451901900],[[6,0],-35824543449230710521648],[[5,2],5937432041088368997888],[[5,1],29943185497571717843184],[[5,0],19388599971301426182456],[[4,2],-1208149073189854220640],[[4,1],-8226783247033951652574],[[4,0],-3944314997902443256986],[[3,2],-1207112402357246120064],[[3,1],-359620333684345477608],[[3,0],-121735587670322740848],[[2,2],896108281582048020416],[[2,1],1118940038110639518832],[[2,0],379341372464482804522],[[1,2],-240626741469515300480],[[1,1],-340731228396891585680],[[1,0],-115520588228421842100],[[0,2],24062674146951530048],[[0,1],34073122839689158568],[[0,0],11552058822842184210]]},{"name":"test_110_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16760905332921456],[[10,0],51559542495835693],[[9,1],152725377963649728],[[9,0],-326718563778220913],[[8,1],328580719586036856],[[8,0],-1325862309741510261],[[7,1],-1530337953334108536],[[7,0],11088867868732222386],[[6,1],365991690189219984],[[6,0],-30377350602373803939],[[5,1],5075202884689691208],[[5,0],44363408957066599725],[[4,1],-7865291489829333336],[[4,0],-37614039988773260979],[[3,1],2318101039610755776],[[3,0],16671456823954660674],[[2,1],3137374006583262336],[[2,0],-550502732627282721],[[1,1],-2477932844323967520],[[1,0],-2411574315574254965],[[0,1],495586568864793504],[[0,0],482314863114850993]]},{"name":"test_110_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-517725980563280],[[8,0],1129240375297479],[[7,1],3624081863942960],[[7,0],-6070139442879756],[[6,1],18896998290559720],[[6,0],-52337580216325590],[[5,1],-15014053436335120],[[5,0],263683015491997116],[[4,1],-60315076735622120],[[4,0],-488173845669105639],[[3,1],61091665706467040],[[3,0],397256318477323356],[[2,1],13460875494645280],[[2,0],-81847961108432550],[[1,1],-28992654911543680],[[1,0],-43346410043435916],[[0,1],7248163727885920],[[0,0],10836602510858979]]},{"name":"test_110_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],86160852971353056],[[20,1],622451008155664136],[[20,0],1586053158349192429],[[19,2],-1631730293129539200],[[19,1],-6084312322707568496],[[19,0],-15230607578924988514],[[18,2],5100947547412390176],[[18,1],-47056867776903419044],[[18,0],-42115763110096213457],[[17,2],40694184923751176544],[[17,1],432641167782940926444],[[17,0],722700695093752852962],[[16,2],-148493529921773058120],[[16,1],1343601832042407949512],[[16,0],-1286350446706441258857],[[15,2],-120063889531956989808],[[15,1],-12660043773763308977340],[[15,0],-2675144247856565276316],[[14,2],1663741959467084489016],[[14,1],1509048838177400108568],[[14,0],13906714797168191705886],[[13,2],-2259985578803979599376],[[13,1],108663828965146046982876],[[13,0],-128085991831761746422200],[[12,2],-6239114901039408088320],[[12,1],-181915185424083172682568],[[12,0],735949289933695611013263],[[11,2],19454905701542066483760],[[11,1],-155315677762242351391316],[[11,0],-2103343157186154796972294],[[10,2],-5188213749299560355112],[[10,1],777079255044863123265992],[[10,0],3359259086837170918549807],[[9,2],-43279961262907288350288],[[9,1],-926041685884872856373228],[[9,0],-3104859759307499033569414],[[8,2],63429718215866536990872],[[8,1],385705979746561066261296],[[8,0],1514488243814047545422307],[[7,2],-15942558499671622641984],[[7,1],188168149775048813992860],[[7,0],-158568295226407965022416],[[6,2],-38345100145205887437120],[[6,1],-328890147007851784521924],[[6,0],-224789408940711882130446],[[5,2],38008757084764409210880],[[5,1],192463667506580407982400],[[5,0],124242880658964308281644],[[4,2],-7679455858937414705472],[[4,1],-53567895581982621884640],[[4,0],-26125046338488140756103],[[3,2],-7754721780399699538944],[[3,1],-2166288715848253722288],[[3,0],-540258925758240181098],[[2,2],5744002995431537644416],[[2,1],7230454662263555596592],[[2,0],2437562079156003693457],[[1,2],-1541800181701197868800],[[1,1],-2207291341913113917440],[[1,0],-750799992513887475790],[[0,2],154180018170119786880],[[0,1],220729134191311391744],[[0,0],75079999251388747579]]},{"name":"test_111_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-16918506237365772],[[10,0],52130245598339123],[[9,1],154061104355135796],[[9,0],-330119801160002551],[[8,1],332472992115247542],[[8,0],-1331701866942794907],[[7,1],-1541767721344081452],[[7,0],11163032085572229882],[[6,1],362861248776075738],[[6,0],-30593256614004618963],[[5,1],5114145296697007896],[[5,0],44684932211407313853],[[4,1],-7915719820471919352],[[4,0],-37887456796676847243],[[3,1],2330667234516452832],[[3,0],16789986512205091698],[[2,1],3158647064196302952],[[2,0],-550180418799341877],[[1,1],-2494209248550277440],[[1,0],-2431544139501287365],[[0,1],498841849710055488],[[0,0],486308827900257473]]},{"name":"test_111_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2079228272912180],[[8,0],4581556133510128],[[7,1],14554597910385260],[[7,0],-24563909352777052],[[6,1],75891831961294570],[[6,0],-211080874634753570],[[5,1],-60297619914453220],[[5,0],1062288971669490092],[[4,1],-242230093794268970],[[4,0],-1965075908820203663],[[3,1],245348936203637240],[[3,0],1598729866080832532],[[2,1],54059935095716680],[[2,0],-329596886190747830],[[1,1],-116436783283082080],[[1,0],-174268345002454012],[[0,1],29109195820770520],[[0,0],43567086250613503]]},{"name":"test_111_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],28865906526027616],[[20,1],209378655579969424],[[20,0],536970372326393187],[[19,2],-547301075765475712],[[19,1],-2046238547247689976],[[19,0],-5158609721310736582],[[18,2],1718910922916411968],[[18,1],-15773631796074775296],[[18,0],-13955337932759926487],[[17,2],13632214040924789472],[[17,1],144880676354543983956],[[17,0],242394068640380392482],[[16,2],-50121895241924623176],[[16,1],450850389518470392912],[[16,0],-437938736008246560801],[[15,2],-40310614137019581840],[[15,1],-4240386231826315877820],[[15,0],-858711150228555444936],[[14,2],560647754838139971552],[[14,1],497731691770358679804],[[14,0],4595804221998677319804],[[13,2],-758563502614063410624],[[13,1],36411160495266364197444],[[13,0],-43000000420250116232220],[[12,2],-2102662762537633793256],[[12,1],-60937771739699553263244],[[12,0],247105496051218785355305],[[11,2],6534366793489170954608],[[11,1],-52054061876372953662052],[[11,0],-705722590128974006954346],[[10,2],-1726666337504118039632],[[10,1],260410934459702221028220],[[10,0],1126645546078545214387087],[[9,2],-14543882872762452906304],[[9,1],-310438748175413746298676],[[9,0],-1041187442883139781575990],[[8,2],21287348675962924926624],[[8,1],129462033175499194064532],[[8,0],507975571884423163660359],[[7,2],-5337978599397681412224],[[7,1],62943129123427283552220],[[7,0],-53331368968630996888176],[[6,2],-12876016369709346019968],[[6,1],-110270193333939221730228],[[6,0],-75330162440818256552754],[[5,2],12755626808340632727552],[[5,1],64598131597114495121376],[[5,0],41694815278728693256404],[[4,2],-2575420472115904993152],[[4,1],-17995640468868405689700],[[4,0],-8787817047364846330233],[[3,2],-2603373268107792149760],[[3,1],-726003469593901296576],[[3,0],-175828112424792714774],[[2,2],1927928673066631217920],[[2,1],2429271728597717295664],[[2,0],818388376425108804591],[[1,2],-517473150508487326720],[[1,1],-741664634659142258400],[[1,0],-252269027207059176370],[[0,2],51747315050848732672],[[0,1],74166463465914225840],[[0,0],25226902720705917637]]},{"name":"test_112_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4656736237039448],[[10,0],15901499958373467],[[9,1],43114289889055024],[[9,0],-99338108495725119],[[8,1],85833782813708748],[[8,0],-402439262382826743],[[7,1],-445300869652621188],[[7,0],3306384483569764698],[[6,1],146362651435421472],[[6,0],-8988039554355807627],[[5,1],1469744296076307564],[[5,0],13079738253237589677],[[4,1],-2345193303720123588],[[4,0],-11070253468260874947],[[3,1],706799303865448608],[[3,0],4912663788582245202],[[2,1],927599478160421088],[[2,0],-179344914464426673],[[1,1],-736199536084522160],[[1,0],-699214021787423085],[[0,1],147239907216904432],[[0,0],139842804357484617]]},{"name":"test_112_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-488366666061620],[[8,0],920277817759124],[[7,1],3418566662431340],[[7,0],-5146211269221356],[[6,1],17825383311249130],[[6,0],-43918054488194980],[[5,1],-14162633315786980],[[5,0],230346402807026986],[[4,1],-56894716596178730],[[4,0],-435640726827584779],[[3,1],57627266595271160],[[3,0],356345002650924946],[[2,1],12697533317602120],[[2,0],-71754954453707320],[[1,1],-27348533299450720],[[1,0],-40308611225657996],[[0,1],6837133324862680],[[0,0],10077152806414499]]},{"name":"test_112_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],27428263787811808],[[20,1],214261001383025016],[[20,0],539189895868495139],[[19,2],-503730690352020160],[[19,1],-2174308966504459920],[[19,0],-5130751953536839550],[[18,2],1370702962292928928],[[18,1],-14758294762015014876],[[18,0],-15159736087704025567],[[17,2],13076730734722033632],[[17,1],146394190306972286676],[[17,0],247343858022515162142],[[16,2],-38041856949510538440],[[16,1],387427751707484006280],[[16,0],-385483385634069743175],[[15,2],-39475116083903738304],[[15,1],-3985396714132374262212],[[15,0],-1281426632423746609524],[[14,2],448875117585606027768],[[14,1],807957922079044437840],[[14,0],4961256588437269858122],[[13,2],-652010514145025993808],[[13,1],33216801524702851795308],[[13,0],-36292067622629345427600],[[12,2],-1695402382200614239440],[[12,1],-56542945670147014944552],[[12,0],212450565065422121803497],[[11,2],5648198428027818621920],[[11,1],-46297595252171364140052],[[11,0],-620551622094845212349978],[[10,2],-1768398114810626222216],[[10,1],236283857735354367910824],[[10,0],1001974749479951279041769],[[9,2],-12499719537853414743664],[[9,1],-280086657479581038349980],[[9,0],-928639770804463140965426],[[8,2],18793179481074493450056],[[8,1],113586281057840352169248],[[8,0],449603513451226800996861],[[7,2],-4934732318481483938112],[[7,1],59646958032640707103788],[[7,0],-42557143128152562083496],[[6,2],-11246771166468393518400],[[6,1],-99229628311466092838388],[[6,0],-69270163804328300015082],[[5,2],11274817170382630425600],[[5,1],56652524787084778100160],[[5,0],36788983298823407010996],[[4,2],-2307894027854348642496],[[4,1],-15378074898020219420496],[[4,0],-7256027932426281709713],[[3,2],-2285455727519852950272],[[3,1],-723481518852258460848],[[3,0],-295962269647786093230],[[2,2],1699821834338043111808],[[2,1],2109087541908294298992],[[2,0],718367987622711480455],[[1,2],-456594413386755616000],[[1,1],-640642328362189130880],[[1,0],-216468407682688323890],[[0,2],45659441338675561600],[[0,1],64064232836218913088],[[0,0],21646840768268832389]]},{"name":"test_113_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-14219664535287168],[[10,0],48342296250983605],[[9,1],131443904949423924],[[9,0],-302057063527906109],[[8,1],263767729918671648],[[8,0],-1215668327278440963],[[7,1],-1353604740994533438],[[7,0],10024195506432039168],[[6,1],433268666397145422],[[6,0],-27275761946543298462],[[5,1],4469717570375088774],[[5,0],39707941514116541214],[[4,1],-7112305098048557538],[[4,0],-33612048085207047282],[[3,1],2139074080645983408],[[3,0],14912187670544073972],[[2,1],2815388066091947688],[[2,0],-536780526707325018],[[1,1],-2233437724168962360],[[1,0],-2127510927285795650],[[0,1],446687544833792472],[[0,0],425502185457159130]]},{"name":"test_113_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1965176518569620],[[8,0],3772828439905266],[[7,1],13756235629987340],[[7,0],-20986843315329924],[[6,1],71728942927791130],[[6,0],-178514448408109290],[[5,1],-56990119038518980],[[5,0],933251422391969904],[[4,1],-228943064413360730],[[4,0],-1761627920395628001],[[3,1],231890829191215160],[[3,0],1440266964182931864],[[2,1],51094589482810120],[[2,0],-290529509966577630],[[1,1],-110049885039898720],[[1,0],-162479552652342564],[[0,1],27512471259974680],[[0,0],40619888163085641]]},{"name":"test_113_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41370851513456976],[[20,1],323669307945230192],[[20,0],819840617071569675],[[19,2],-761823243970251312],[[19,1],-3279478719440507684],[[19,0],-7807505801891809434],[[18,2],2100068940678752928],[[18,1],-22298812741150307212],[[18,0],-22545769979027963901],[[17,2],19710335174592905712],[[17,1],220380130831494764802],[[17,0],372570206358052274526],[[16,2],-58573717116294635676],[[16,1],588123861658707305148],[[16,0],-593169080507888747472],[[15,2],-59459390931430582020],[[15,1],-6017867977382049745302],[[15,0],-1851590106874213953750],[[14,2],687494269023919133112],[[14,1],1190378736554809199628],[[14,0],7351032990213781821765],[[13,2],-991403865834377916384],[[13,1],50238034640693041031664],[[13,0],-55157138969728005086850],[[12,2],-2595227220177314162256],[[12,1],-85437991272712707812526],[[12,0],322823017376253656612217],[[11,2],8586632819613517134108],[[11,1],-70108119143633225974928],[[11,0],-941364652123205760079620],[[10,2],-2648246759988966620952],[[10,1],357491207065337683020674],[[10,0],1518591145430519173113054],[[9,2],-19014597245704468439784],[[9,1],-424015898721876193977080],[[9,0],-1407061864453015963386456],[[8,2],28515800405715510451644],[[8,1],172379682431429909226222],[[8,0],681569561218210296192414],[[7,2],-7456200772875941326464],[[7,1],89931876907294445831052],[[7,0],-64986338020143287837808],[[6,2],-17082590891300270909568],[[6,1],-150261660763732696773372],[[6,0],-104768219138249728408590],[[5,2],17106099144804886148352],[[5,1],85975696825298207837040],[[5,0],55811628363506885602380],[[4,2],-3497059055507088087072],[[4,1],-23385836495121554328654],[[4,0],-11067360680432356438239],[[3,2],-3469721515466134622400],[[3,1],-1091763833103325635432],[[3,0],-432451146285861230178],[[2,2],2579578395096340202880],[[2,1],3206053220492271668528],[[2,0],1090439418110965474617],[[1,2],-692859089136874638720],[[1,1],-974130356186916469520],[[1,0],-329175565498695720750],[[0,2],69285908913687463872],[[0,1],97413035618691646952],[[0,0],32917556549869572075]]},{"name":"test_114_l1","positive_content":90000000,"factors":[],"reduced":[[[10,1],-14518984306069392],[[10,0],49056492648126961],[[9,1],133963857606484416],[[9,0],-306651399316772261],[[8,1],271295187459543432],[[8,0],-1226362036597176297],[[7,1],-1374814085063973192],[[7,0],10151332494514967562],[[6,1],426216697234828848],[[6,0],-27651015240955650423],[[5,1],4542199801216072056],[[5,0],40271644272859187385],[[4,1],-7204118278349884392],[[4,0],-34094753528950083303],[[3,1],2161385885547991872],[[3,0],15122216316682101498],[[2,1],2854405112332862592],[[2,0],-535961505740629917],[[1,1],-2263167722479907040],[[1,0],-2163061715619930305],[[0,1],452633544495981408],[[0,0],432612343123986061]]},{"name":"test_114_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-494777309942480],[[8,0],969836082940823],[[7,1],3463441169597360],[[7,0],-5363676261590732],[[6,1],18059371812900520],[[6,0],-45489996283265710],[[5,1],-14348541988331920],[[5,0],236881111905873892],[[4,1],-57641556608298920],[[4,0],-446128062348977143],[[3,1],58383722573212640],[[3,0],364533657871033732],[[2,1],12864210058504480],[[2,0],-73692302949987070],[[1,1],-27707529356778880],[[1,0],-40987642577449292],[[0,1],6926882339194720],[[0,0],10246910644362323]]},{"name":"test_114_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41642202118264560],[[20,1],325790260296891788],[[20,0],830747286481772599],[[19,2],-769255112933348544],[[19,1],-3293762380331366768],[[19,0],-7918779995704574158],[[18,2],2152917277380852624],[[18,1],-22487653501216855150],[[18,0],-22321748304808881089],[[17,2],19823201773196477616],[[17,1],221126803464074196630],[[17,0],373989424532134383024],[[16,2],-60389167782772460772],[[16,1],596805572502598072596],[[16,0],-609308576466486950859],[[15,2],-59750401373913296664],[[15,1],-6064385362645902467838],[[15,0],-1771260010696353495144],[[14,2],704520776256249002652],[[14,1],1160459414740134190776],[[14,0],7254354321761170736382],[[13,2],-1007450213515155733896],[[13,1],50735431139034570366606],[[13,0],-56056436121975121054410],[[12,2],-2657797538898864553632],[[12,1],-86177133729075378343704],[[12,0],327878097828922823796816],[[11,2],8723633263538516840376],[[11,1],-70923016773358424575178],[[11,0],-954127252264100471989618],[[10,2],-2642776333355161735380],[[10,1],361193587795961764779968],[[10,0],1537480367623911475489852],[[9,2],-19332214419721928683752],[[9,1],-428700213561011266985030],[[9,0],-1424112159065627465612218],[[8,2],28906089181454976771564],[[8,1],174795165957446901023772],[[8,0],690267171581780165385504],[[7,2],-7520726552080905344160],[[7,1],90481633568094197309622],[[7,0],-66423709201532363593242],[[6,2],-17337023507006822153376],[[6,1],-151968680273889086667882],[[6,0],-105787469930048901944562],[[5,2],17338168031757221551104],[[5,1],87180434154313099741632],[[5,0],56567562609518645722296],[[4,2],-3539181254952403908000],[[4,1],-23773071484875557992404],[[4,0],-11290717761328760658126],[[3,2],-3519459982803313769472],[[3,1],-1098170021408618091912],[[3,0],-417807339680718388866],[[2,2],2615308665198827064768],[[2,1],3256724566348180791608],[[2,0],1105944586284974993134],[[1,2],-702397122946881747840],[[1,1],-989907055288596808160],[[1,0],-334585752171370405240],[[0,2],70239712294688174784],[[0,1],98990705528859680816],[[0,0],33458575217137040524]]},{"name":"test_115_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-7439892747372624],[[10,0],24932567542459937],[[9,1],68500046918110632],[[9,0],-155963420893547197],[[8,1],140189703787082664],[[8,0],-619976874232172229],[[7,1],-700170421425622884],[[7,0],5152870388849209014],[[6,1],208814743396987596],[[6,0],-14052367128614736501],[[5,1],2314727141758917732],[[5,0],20476237934150879955],[[4,1],-3657239846053092684],[[4,0],-17338928362645725261],[[3,1],1094079393305341344],[[3,0],7688217626530257486],[[2,1],1450663908756402384],[[2,0],-267845313443137719],[[1,1],-1149455838055158480],[[1,0],-1102806062126284435],[[0,1],229891167611031696],[[0,0],220561212425256887]]},{"name":"test_115_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-498939163284980],[[8,0],1001066072032767],[[7,1],3492574142994860],[[7,0],-5501081777986008],[[6,1],18211279459901770],[[6,0],-46536943629894480],[[5,1],-14469235735264420],[[5,0],241189579054656168],[[4,1],-58126412522700170],[[4,0],-453022434740939922],[[3,1],58874821267627640],[[3,0],369915883182181008],[[2,1],12972418245409480],[[2,0],-74976475937138340],[[1,1],-27940593143958880],[[1,0],-41424701534504568],[[0,1],6985148285989720],[[0,0],10356175383626142]]},{"name":"test_115_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13988854125952832],[[20,1],109236441404404856],[[20,0],280475767441622421],[[19,2],-259391728156547264],[[19,1],-1101110011020564688],[[19,0],-2676508890542689138],[[18,2],738890212655538176],[[18,1],-7570127344640248604],[[18,0],-7353651699605532077],[[17,2],6652637209114567104],[[17,1],73939239975982186644],[[17,0],125079104839025919462],[[16,2],-20860217918759836272],[[16,1],202529388038010897336],[[16,0],-208974825145796669109],[[15,2],-20032754376870859920],[[15,1],-2039720024383958197092],[[15,0],-559592916244547502252],[[14,2],241686786153754271424],[[14,1],373378566098526172056],[[14,0],2383462680869012347650],[[13,2],-342253234299653865408],[[13,1],17112249407282824964988],[[13,0],-19059427806476766086100],[[12,2],-911092910074779232032],[[12,1],-29019313126168995121752],[[12,0],111350801105253376398789],[[11,2],2962847662176148798576],[[11,1],-23975481531838092634676],[[11,0],-323209896126373603953390],[[10,2],-878607616286368051264],[[10,1],121892921816517651395872],[[10,0],520126842472117780571281],[[9,2],-6571559716003061628128],[[9,1],-144788779606211522789260],[[9,0],-481596303643026558979102],[[8,2],9791815566759262993488],[[8,1],59240797525969995497784],[[8,0],233617420178065483668213],[[7,2],-2532665271105793544448],[[7,1],30379657181424860610924],[[7,0],-22738524983470496120436],[[6,2],-5881062416486518231296],[[6,1],-51344045544626656168404],[[6,0],-35666093753455235644830],[[5,2],5872412872267031737344],[[5,1],29547098862177156778368],[[5,0],19160284119059477820468],[[4,2],-1196595809652283077504],[[4,1],-8081618934310868787048],[[4,0],-3854510061144343743153],[[3,2],-1193098678041337347840],[[3,1],-368126629282045395984],[[3,0],-133082616923745752946],[[2,2],886094059992049233920],[[2,1],1105855316881897752176],[[2,0],374893224275028348159],[[1,2],-237956065329372131840],[[1,1],-336300744654562609600],[[1,0],-113717768475491557210],[[0,2],23795606532937213184],[[0,1],33630074465456260960],[[0,0],11371776847549155721]]},{"name":"test_116_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4545243303883760],[[10,0],16118841920547761],[[9,1],42198122228643580],[[9,0],-100066115311963585],[[8,1],82850027780099160],[[8,0],-397245054941415315],[[7,1],-438063919305618210],[[7,0],3270067678499418060],[[6,1],150462106242992490],[[6,0],-8880015825976022580],[[5,1],1444712881235793930],[[5,0],12913992328353429744],[[4,1],-2316266453390749710],[[4,0],-10924565925444624480],[[3,1],700556932316577360],[[3,0],4847292040946625240],[[2,1],914909772573867960],[[2,0],-178186115712636540],[[1,1],-726699337102008200],[[1,0],-689091263016013180],[[0,1],145339867420401640],[[0,0],137818252603202636]]},{"name":"test_116_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1945391932524500],[[8,0],3613725620292934],[[7,1],13617743527671500],[[7,0],-20291078278745236],[[6,1],71006805537144250],[[6,0],-171316780370626610],[[5,1],-56416366043210500],[[5,0],905958783954030656],[[4,1],-226638160139104250],[[4,0],-1719747234260105429],[[3,1],229556248037891000],[[3,0],1407869902545351656],[[2,1],50580190245637000],[[2,0],-282204120524523110],[[1,1],-108941948221372000],[[1,0],-160359297420509236],[[0,1],27235487055343000],[[0,0],40089824355127309]]},{"name":"test_116_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41287530790445328],[[20,1],333869654754193432],[[20,0],855271118672137607],[[19,2],-754195142016058608],[[19,1],-3418707368553189892],[[19,0],-8131380531598515170],[[18,2],1996629434148697056],[[18,1],-22132001232050948048],[[18,0],-22857768872674755793],[[17,2],19734549987309236784],[[17,1],223761157864301670198],[[17,0],381674551474890714918],[[16,2],-54881145980061771564],[[16,1],568445382158565541044],[[16,0],-604080043367075769360],[[15,2],-60448035707436925332],[[15,1],-5970940445601206859738],[[15,0],-1943769637365179813358],[[14,2],654789215495419056072],[[14,1],1320985565226541236300],[[14,0],7431580466838926128713],[[13,2],-957340267261407394560],[[13,1],49400116470191336625660],[[13,0],-53127916205656402644330],[[12,2],-2480389075230216060384],[[12,1],-84422522172103151903454],[[12,0],312737823927659499134313],[[11,2],8333193575651162510412],[[11,1],-68382299524207726823860],[[11,0],-917197787184396916090652],[[10,2],-2657331285836235239016],[[10,1],350968561499600255301466],[[10,0],1483742657152179303973754],[[9,2],-18446928888036356567208],[[9,1],-415843853178097252332148],[[9,0],-1375694419402525476372944],[[8,2],27827348188763151069084],[[8,1],167983678180458384099342],[[8,0],665044313420917061415354],[[7,2],-7346720623112185254912],[[7,1],89169003545784536291736],[[7,0],-61611699620278739635104],[[6,2],-16634181283665687009792],[[6,1],-147282591434187753498000],[[6,0],-103273542254039699597838],[[5,2],16699779658168932227328],[[5,1],83760920566726842624048],[[5,0],54464127660745063120812],[[4,2],-3423846695955526741536],[[4,1],-22633399362298781374782],[[4,0],-10620502017682061657847],[[3,2],-3382505437111997386176],[[3,1],-1102223581349204878104],[[3,0],-473420478262494620130],[[2,2],2517037789189255161984],[[2,1],3119773425106906398496],[[2,0],1063159938466943230625],[[1,2],-676169637389168388480],[[1,1],-946517096302208866960],[[1,0],-319123472559298051070],[[0,2],67616963738916838848],[[0,1],94651709630220886696],[[0,0],31912347255929805107]]},{"name":"test_117_l1","positive_content":1620000000,"factors":[],"reduced":[[[10,1],-742567858094118],[[10,0],2672399740630769],[[9,1],6908414552495034],[[9,0],-16557573965178289],[[8,1],13420210453745643],[[8,0],-65758603792896333],[[7,1],-71992434486897558],[[7,0],539734286005011708],[[6,1],25524634784306877],[[6,0],-1463877802602618792],[[5,1],237286467515774124],[[5,0],2127684379850130960],[[4,1],-381791309188143708],[[4,0],-1799413205115185412],[[3,1],115776638163660528],[[3,0],798575882228991672],[[2,1],150651992771886708],[[2,0],-29808382095121338],[[1,1],-119730768208534560],[[1,0],-113223725641417720],[[0,1],23946153641706912],[[0,0],22644745128283544]]},{"name":"test_117_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1935743375484180],[[8,0],3519090444132284],[[7,1],13550203628389260],[[7,0],-19883591902981676],[[6,1],70654633205172570],[[6,0],-168206032307315290],[[5,1],-56136557889041220],[[5,0],893608325537271436],[[4,1],-225514103243906970],[[4,0],-1700562576825868819],[[3,1],228417718307133240],[[3,0],1393030116412189876],[[2,1],50329327762588680],[[2,0],-278543404709913550],[[1,1],-108401629027114080],[[1,0],-159257114937842636],[[0,1],27100407256778520],[[0,0],39814278734460659]]},{"name":"test_117_value","positive_content":3375000000000,"factors":[],"reduced":[[[20,2],20612596910279496],[[20,1],167850887391489412],[[20,0],430117810561413113],[[19,2],-375155498479921440],[[19,1],-1724412834724112824],[[19,0],-4086244615427785946],[[18,2],974481487295294256],[[18,1],-11013423399987888290],[[18,0],-11533050673029853711],[[17,2],9866412065679122664],[[17,1],112182058536069459390],[[17,0],191944589778507254556],[[16,2],-26593794645702158790],[[16,1],280340254482165913368],[[16,0],-300463082301111585213],[[15,2],-30414422177802070668],[[15,1],-2971645636311410758914],[[15,0],-1003319531176685877852],[[14,2],319844823478715817576],[[14,1],681246472834424062842],[[14,0],3763864922778452269092],[[13,2],-470853607021369866576],[[13,1],24510580518264763553976],[[13,0],-26182565637072613668570],[[12,2],-1213561074492293926590],[[12,1],-41954468986665911312220],[[12,0],154228556553032820454635],[[11,2],4107653361587163037620],[[11,1],-33841626080758191768832],[[11,0],-453304350823963442557868],[[10,2],-1330585103385190388892],[[10,1],174032439859218671719372],[[10,0],734152579890837638810567],[[9,2],-9091028621334115087728],[[9,1],-206080706337748142093992],[[9,0],-680914089376200388623200],[[8,2],13752459798670324635192],[[8,1],83008111370789651396676],[[8,0],328946149948679147367327],[[7,2],-3647412751754943982944],[[7,1],44400418669943130536112],[[7,0],-30159784844686314882858],[[6,2],-8212186672598359046880],[[6,1],-72966720754756493035248],[[6,0],-51253127555150612274432],[[5,2],8254653803884486149120],[[5,1],41386871788756165692096],[[5,0],26925355536003372474948],[[4,2],-1694720886405637256352],[[4,1],-11153347446517257221304],[[4,0],-5214753389722273310919],[[3,2],-1670828107977411493824],[[3,1],-550120316852091720864],[[3,0],-244079007071892571932],[[2,2],1243863672165348150336],[[2,1],1539293637298009482496],[[2,0],525284817993389509043],[[1,2],-334173506719674451200],[[1,1],-466790260309824337600],[[1,0],-157315240521705719630],[[0,2],33417350671967445120],[[0,1],46679026030982433760],[[0,0],15731524052170571963]]},{"name":"test_118_l1","positive_content":216000000,"factors":[],"reduced":[[[8,1],-522220129428980],[[8,0],1005323573255341],[[7,1],3655540906002860],[[7,0],-5587954681308304],[[6,1],19061034724157770],[[6,0],-50824049130414440],[[5,1],-15144383753440420],[[5,0],258196310131604084],[[4,1],-60838645078476170],[[4,0],-481731960336149816],[[3,1],61621975272619640],[[3,0],392929103524280924],[[2,1],13577723365153480],[[2,0],-80590596507866300],[[1,1],-29244327248022880],[[1,0],-43187804000194864],[[0,1],7311081812005720],[[0,0],10796951000048716]]},{"name":"test_118_l2","positive_content":360000000,"factors":[],"reduced":[[[10,1],-8706244809449112],[[10,0],-45361749163763161],[[9,1],69649958475592896],[[9,0],200690011390468469],[[8,1],252827958234160512],[[8,0],-358372295033760312],[[7,1],-542215189506798792],[[7,0],1693038816060090042],[[6,1],-615567797799324642],[[6,0],-6868839623633213463],[[5,1],1925432762122756296],[[5,0],12252639095698669557],[[4,1],-1267704237063854322],[[4,0],-10330403856833389203],[[3,1],-241172964313408728],[[3,0],3695856756799564578],[[2,1],713599991420733432],[[2,0],220987323050442033],[[1,1],-346238191429231920],[[1,0],-535351921671139015],[[0,1],56087691024236088],[[0,0],88505458733027564]]},{"name":"test_118_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],388090679203264512],[[20,1],6797258675142027684],[[20,0],28099490293117642256],[[19,2],-6209450867252232192],[[19,1],-86035818701626772820],[[19,0],-260603126905750339508],[[18,2],2148335606293747968],[[18,1],57488551134374766522],[[18,0],783332444145950789510],[[17,2],230900446405407119616],[[17,1],1381806844635293200044],[[17,0],-1188080778551448048000],[[16,2],-3100680843595751232],[[16,1],-1443530851429832017632],[[16,0],5817525840653871813909],[[15,2],-2102479227295228536192],[[15,1],-10750523961704499439884],[[15,0],-24314459843938204945518],[[14,2],1310625917977552469568],[[14,1],9757316611664278175970],[[14,0],32402293254941626618257],[[13,2],8266932482832823678848],[[13,1],64997936979841969802100],[[13,0],-15764542864711759530498],[[12,2],-12000368201989819748112],[[12,1],-105224687547905737809846],[[12,0],212842363853247165316803],[[11,2],-8307090077940861499776],[[11,1],-133746389830174050111156],[[11,0],-937818702763325468865128],[[10,2],31329123784854718067616],[[10,1],497310287889902879388714],[[10,0],1764481961295805101756212],[[9,2],-22798805529666846726912],[[9,1],-481274761216146414407004],[[9,0],-1735477776525547695566984],[[8,2],-5967114710874535217232],[[8,1],77858543148884730739494],[[8,0],830608616679089146187088],[[7,2],19350625509273876243840],[[7,1],207665075073495074955984],[[7,0],-28186568236241753888244],[[6,2],-11490595625724606627840],[[6,1],-177573630128212451783088],[[6,0],-167796397339611770162202],[[5,2],744801704620747105536],[[5,1],53864886844981177502472],[[5,0],71852364360736948800192],[[4,2],2797204873973749439616],[[4,1],1257702530290120706274],[[4,0],-5310593406350440273965],[[3,2],-1872080771686280999424],[[3,1],-5516207242745514050232],[[3,0],-3729964854472906675794],[[2,2],618159374732841973248],[[2,1],1702491730001728364256],[[2,0],1182907185311485195271],[[1,2],-111917416330744421376],[[1,1],-263354784716308980912],[[1,0],-161429605694050111982],[[0,2],8896562889546130176],[[0,1],19124062292249835816],[[0,0],10537381921694033981]]},{"name":"test_119_l1","positive_content":6480000000,"factors":[],"reduced":[[[10,1],-237230119082910],[[10,0],741939491699497],[[9,1],2159228660532090],[[9,0],-4682775523615025],[[8,1],4669956730912455],[[8,0],-18541011496266825],[[7,1],-21588899348480130],[[7,0],156266531740780920],[[6,1],5022158792178645],[[6,0],-428511317373469230],[[5,1],71622213910058880],[[5,0],625955824706510418],[[4,1],-110757897324022680],[[4,0],-530684514210810930],[[3,1],32587953410915280],[[3,0],235085855015301660],[[2,1],44207883477201780],[[2,0],-7593883263694500],[[1,1],-34903247886620400],[[1,0],-34118386993420610],[[0,1],6980649577324080],[[0,0],6823677398684122]]},{"name":"test_119_l2","positive_content":648000000,"factors":[],"reduced":[[[8,1],-174258471912540],[[8,0],390545069628466],[[7,1],1219809303387780],[[7,0],-2084955694251484],[[6,1],6360434224807710],[[6,0],-17706647729046050],[[5,1],-5053495685463660],[[5,0],89169935982587444],[[4,1],-20301111977810910],[[4,0],-164893899413286071],[[3,1],20562499685679720],[[3,0],134128621736022764],[[2,1],4530720269726040],[[2,0],-27639380628060830],[[1,1],-9758474427102240],[[1,0],-14631565671954364],[[0,1],2439618606775560],[[0,0],3657891417988591]]},{"name":"test_119_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],43716670050642240],[[20,1],323933129719900004],[[20,0],845642054586867939],[[19,2],-829153883831692800],[[19,1],-3178107782205064244],[[19,0],-8125656877537344786],[[18,2],2606850278295818880],[[18,1],-23899728477100106998],[[18,0],-20709955229783439867],[[17,2],20658105287311072320],[[17,1],220765361386996169148],[[17,0],371321265823124401872],[[16,2],-76077694532201382000],[[16,1],679245130780977209208],[[16,0],-690934076551611913788],[[15,2],-61579174409494452000],[[15,1],-6413057527413074093556],[[15,0],-1202270582512923287202],[[14,2],850531081098920503680],[[14,1],777041786205626167362],[[14,0],6753992548637536612893],[[13,2],-1144778509911336526080],[[13,1],54961382125006421263980],[[13,0],-64746825758517824310960],[[12,2],-3192425627406827828400],[[12,1],-92067383606555023066086],[[12,0],373086468392131280276226],[[11,2],9883893652783411999200],[[11,1],-78411886350182039284268],[[11,0],-1065631549313745463694832],[[10,2],-2585486121522963228960],[[10,1],392987938052937918592442],[[10,0],1701012901189267887283911],[[9,2],-22019232118866665197440],[[9,1],-468723236970614023529012],[[9,0],-1571796896664727509795048],[[8,2],32185605805851175968960],[[8,1],195668607544748486670630],[[8,0],766711543747615611638355],[[7,2],-8051212666372513317120],[[7,1],94892344067252670378216],[[7,0],-80339090892776516861766],[[6,2],-19480530274516778630400],[[6,1],-166525150995624747223392],[[6,0],-113861151741903737133798],[[5,2],19286671863116947230720],[[5,1],97619294024559781239792],[[5,0],63022488766748100704088],[[4,2],-3891200022504345749760],[[4,1],-27199221984298004282742],[[4,0],-13290619563138833514738],[[3,2],-3937858571528456440320],[[3,1],-1108280096428069011768],[[3,0],-265119460005183778062],[[2,2],2915506898590486126080],[[2,1],3679404423349699268192],[[2,0],1238081300257440347478],[[1,2],-782515912834593638400],[[1,1],-1123030165393656996560],[[1,0],-381670604993395766640],[[0,2],78251591283459363840],[[0,1],112303016539365699656],[[0,0],38167060499339576664]]},{"name":"test_120_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-6969317652671760],[[10,0],24778468223906813],[[9,1],64580413701943080],[[9,0],-153626166558118345],[[8,1],128018573256593160],[[8,0],-599630125181111745],[[7,1],-668068320858083460],[[7,0],4970504811914584590],[[6,1],222659447191009740],[[6,0],-13516506338195227545],[[5,1],2204458619673834180],[[5,0],19666455252683811567],[[4,1],-3522769827275492460],[[4,0],-16638558009246576945],[[3,1],1062875703708531360],[[3,0],7378944672439911270],[[2,1],1392776038063146960],[[2,0],-265124588997038595],[[1,1],-1105663309326853200],[[1,0],-1053074386075292815],[[0,1],221132661865370640],[[0,0],210614877215058563]]},{"name":"test_120_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-490326248920500],[[8,0],937004001202297],[[7,1],3432283742443500],[[7,0],-5218994751570688],[[6,1],17896908085598250],[[6,0],-43635331756395980],[[5,1],-14219461218694500],[[5,0],230076307971567848],[[4,1],-57123007999238250],[[4,0],-435826670206408532],[[3,1],57858497372619000],[[3,0],356580480193056848],[[2,1],12748482471933000],[[2,0],-71583927944864480],[[1,1],-27458269939548000],[[1,0],-40522484673846688],[[0,1],6864567484887000],[[0,0],10130621168461672]]},{"name":"test_120_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41659152946926528],[[20,1],341148314297973532],[[20,0],887110850568059463],[[19,2],-763203090970394688],[[19,1],-3493633286998762996],[[19,0],-8442346800160437546],[[18,2],2049941311275265536],[[18,1],-22381989611884852226],[[18,0],-22524656573991373575],[[17,2],19901619743132983104],[[17,1],226225871595027026376],[[17,0],386903585658148918200],[[16,2],-56681088444834673104],[[16,1],575529889742171474592],[[16,0],-635015347997143088628],[[15,2],-61067827419911268912],[[15,1],-6031072106359312461168],[[15,0],-1833376801014783212634],[[14,2],672093010195049944512],[[14,1],1320380630881816410402],[[14,0],7262381309449527092961],[[13,2],-973078472897917462080],[[13,1],49919904118862837950080],[[13,0],-53833419240763555446840],[[12,2],-2545074673940847462624],[[12,1],-85286266085314815506310],[[12,0],317478751114130691703614],[[11,2],8475137904114964673232],[[11,1],-69096674159953088458888],[[11,0],-929741449762035949533744],[[10,2],-2652191102384185137216],[[10,1],354745995696312695086690],[[10,0],1502644803444798114725751],[[9,2],-18779802954630158617248],[[9,1],-420676106194364244379480],[[9,0],-1392748013391652858865592],[[8,2],28239489309806332391664],[[8,1],170426700040968194315622],[[8,0],673502634628318057838499],[[7,2],-7416410228566403565312],[[7,1],89796933874019635072572],[[7,0],-62726419922962482335430],[[6,2],-16902568882561426106112],[[6,1],-149049207615366657646572],[[6,0],-104462557333928980174926],[[5,2],16945492556740308139008],[[5,1],84971711480224183850544],[[5,0],55243592356207065515496],[[4,2],-3468650438389630571136],[[4,1],-23006861921670151305894],[[4,0],-10830520855449405286470],[[3,2],-3435093311311038940416],[[3,1],-1118868000137973998472],[[3,0],-464578604006394678822],[[2,2],2554859044559730284544],[[2,1],3174421409237498023408],[[2,0],1079340993048090981378],[[1,2],-686268003148299425280],[[1,1],-963190339754368709200],[[1,0],-324543520471102601880],[[0,2],68626800314829942528],[[0,1],96319033975436870920],[[0,0],32454352047110260188]]},{"name":"test_121_l1","positive_content":270000000,"factors":[],"reduced":[[[8,1],-398855300135044],[[8,0],746333742196950],[[7,1],2791987100945308],[[7,0],-4181900869192932],[[6,1],14558218454929106],[[6,0],-36220779934763454],[[5,1],-11566803703916276],[[5,0],189110117368747884],[[4,1],-46466642465732626],[[4,0],-357092077466732697],[[3,1],47064925415935192],[[3,0],292014784803589236],[[2,1],10370237803511144],[[2,0],-58955532042460962],[[1,1],-22335896807562464],[[1,0],-32899482478916100],[[0,1],5583974201890616],[[0,0],8224870619729025]]},{"name":"test_121_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-32310433308253776],[[10,0],-173907076123179779],[[9,1],258483466466030208],[[9,0],772604080691137567],[[8,1],938795837791309596],[[8,0],-1314569505568110906],[[7,1],-2015799768075384756],[[7,0],6056186149468102866],[[6,1],-2302951929192752346],[[6,0],-25099329925225635399],[[5,1],7160300211522383388],[[5,0],45122989080127677357],[[4,1],-4645726433812944126],[[4,0],-38023235158755352779],[[3,1],-954746044619947704],[[3,0],13476857719227922914],[[2,1],2635140896434361016],[[2,0],866278295329630569],[[1,1],-1256614975237453440],[[1,0],-1953160124213007335],[[0,1],201067227230475144],[[0,0],319735495243597396]]},{"name":"test_121_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],717492821449595520],[[20,1],12750913521384724256],[[20,0],53937139347088151805],[[19,2],-11479885143193528320],[[19,1],-161456918849303842208],[[19,0],-501118652906727345282],[[18,2],3959823534651846336],[[18,1],106109291950538007752],[[18,0],1486158877587725537397],[[17,2],427062779923048067520],[[17,1],2624677839953786623296],[[17,0],-2037404810261825943516],[[16,2],-5611069202924954304],[[16,1],-2770839423178122201276],[[16,0],10170786956723052341175],[[15,2],-3894134775952163443776],[[15,1],-20497760945166117894612],[[15,0],-45084449185638986970864],[[14,2],2415948655818928898160],[[14,1],19453325587937083514784],[[14,0],61347514432741854736896],[[13,2],15346238819407817347152],[[13,1],121732029400757946631476],[[13,0],-25269521096379032279838],[[12,2],-22159121394988381127544],[[12,1],-200924838299576939179344],[[12,0],377516915670410341075503],[[11,2],-15627006688262673485856],[[11,1],-244965354149471181936164],[[11,0],-1716853806972625172513310],[[10,2],58006289201610274420800],[[10,1],927606287981095427044256],[[10,0],3259052047507924971359337],[[9,2],-41635533334832534771760],[[9,1],-897464415857590796595572],[[9,0],-3209873521214892183704358],[[8,2],-11557403091797077319832],[[8,1],141157443408278421597888],[[8,0],1526524195385976946754589],[[7,2],35643987741750381099072],[[7,1],390153992545003872127164],[[7,0],-39467844945414809269236],[[6,2],-20813745060486499137408],[[6,1],-329745175809216886619592],[[6,0],-314996557063523907547800],[[5,2],1214632909790469962496],[[5,1],98102509829774072451876],[[5,0],131813180309417299305426],[[4,2],5102779798855413743040],[[4,1],3186910974439393567692],[[4,0],-8680486655051148523347],[[3,2],-3395375250299774864640],[[3,1],-10266806896985847802272],[[3,0],-7086993656017451932098],[[2,2],1128346218451411696128],[[2,1],3105699127647233418752],[[2,0],2159382025817438586525],[[1,2],-207250805368147586304],[[1,1],-479861585338127403152],[[1,0],-289789793300795988504],[[0,2],16783544699623664256],[[0,1],35451847566723739760],[[0,0],19140756575458387605]]},{"name":"test_122_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3326602840625328],[[10,0],12188109430322059],[[9,1],30971519348271744],[[9,0],-75279052296755399],[[8,1],59938607971668888],[[8,0],-294953287788989823],[[7,1],-323187816563020728],[[7,0],2427274500492044958],[[6,1],115837883952235632],[[6,0],-6582344571828305757],[[5,1],1065002838284552904],[[5,0],9565356777497772555],[[4,1],-1715711050426989528],[[4,0],-8087887612068541677],[[3,1],520757791603270848],[[3,0],3588693417248798382],[[2,1],676766995808099328],[[2,0],-133645104906107403],[[1,1],-537970962472611360],[[1,0],-509018832937394795],[[0,1],107594192494522272],[[0,0],101803766587478959]]},{"name":"test_122_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-484299624807680],[[8,0],880414481672243],[[7,1],3390097373653760],[[7,0],-4974556801112012],[[6,1],17676936305480320],[[6,0],-41821347229869010],[[5,1],-14044689119422720],[[5,0],222784428586766272],[[4,1],-56420906290094720],[[4,0],-424412733158577463],[[3,1],57147355727306240],[[3,0],347733731787147712],[[2,1],12591790244999680],[[2,0],-69426425843906770],[[1,1],-27120778989230080],[[1,0],-39844129787264972],[[0,1],6780194747307520],[[0,0],9961032446816243]]},{"name":"test_122_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13807643042557840],[[20,1],114482298919747104],[[20,0],296949537650878920],[[19,2],-250901552140162048],[[19,1],-1180435013356975760],[[19,0],-2821058230634700832],[[18,2],646060862617996528],[[18,1],-7366651353930528208],[[18,0],-7673450935329278600],[[17,2],6616077547073327952],[[17,1],75647476221937584168],[[17,0],130109722809209829960],[[16,2],-17579427420345228924],[[16,1],185793717564642817440],[[16,0],-207250418887998613416],[[15,2],-20548623108221850648],[[15,1],-1986235900947636685008],[[15,0],-662243638389796493256],[[14,2],212188326711136666404],[[14,1],469667674753984408164],[[14,0],2496544730166290070252],[[13,2],-312324036787359786552],[[13,1],16332578659109489993472],[[13,0],-17347440572430216608280],[[12,2],-806213559878698202544],[[12,1],-28000948763018729758344],[[12,0],102450393153066782531373],[[11,2],2731944006464166080792],[[11,1],-22482890796221461646304],[[11,0],-301510049510515494899298],[[10,2],-887196093291744869900],[[10,1],115911200064408695589356],[[10,0],488580722145493445191279],[[9,2],-6049329075621777466744],[[9,1],-137261421815402507992832],[[9,0],-453188797038117332147674],[[8,2],9156177082220456021028],[[8,1],55238821579984812732804],[[8,0],218816016909939985174683],[[7,2],-2430480947478871912800],[[7,1],29622997664424449190360],[[7,0],-19908099350944127845020],[[6,2],-5466921183083193328992],[[6,1],-48598255956837756707736],[[6,0],-34193522731772856466542],[[5,2],5496461550706765498368],[[5,1],27537261079973413519392],[[5,0],17924303556257164987044],[[4,2],-1128718548414241916640],[[4,1],-7410616630168508093220],[[4,0],-3459803368446475702725],[[3,2],-1112432756625627112704],[[3,1],-370556325271224490992],[[3,0],-165939317781560617314],[[2,2],828222005314319296576],[[2,1],1025166764920391112288],[[2,0],349697863602281603571],[[1,2],-222511062849236721280],[[1,1],-310734896807448965600],[[1,0],-104608472092595572450],[[0,2],22251106284923672128],[[0,1],31073489680744896560],[[0,0],10460847209259557245]]},{"name":"test_123_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1940203757812500],[[8,0],3529476201069124],[[7,1],13581426304687500],[[7,0],-19938516077713996],[[6,1],70817437160156250],[[6,0],-167019577735915010],[[5,1],-56265908976562500],[[5,0],890977159518806516],[[4,1],-226033737785156250],[[4,0],-1698232712828221019],[[3,1],228944043421875000],[[3,0],1391549729034431516],[[2,1],50445297703125000],[[2,0],-277611191931227510],[[1,1],-108651410437500000],[[1,0],-159633186640213996],[[0,1],27162852609375000],[[0,0],39908296660053499]]},{"name":"test_123_l2","positive_content":270000000,"factors":[],"reduced":[[[10,1],-10251812031435000],[[10,0],-56320161305920624],[[9,1],82014496251480000],[[9,0],250845370435298120],[[8,1],297997254169335000],[[8,0],-414846147602617755],[[7,1],-640475282753010000],[[7,0],1878700904852922300],[[6,1],-735294725083653750],[[6,0],-7897013064754961490],[[5,1],2275545099389580000],[[5,0],14270053804179878274],[[4,1],-1459401595198728750],[[4,0],-12016887379492923990],[[3,1],-317766897133965000],[[3,0],4230196557929127300],[[2,1],832838061908385000],[[2,0],284754643319641620],[[1,1],-391672610887950000],[[1,0],-612569541772896880],[[0,1],62036810611965000],[[0,0],99522493824501251]]},{"name":"test_123_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],340841395208736768],[[20,1],6117107113536949172],[[20,0],26258747722206415287],[[19,2],-5453462323339788288],[[19,1],-77477344104727918628],[[19,0],-244236155881453305354],[[18,2],1877129862766997376],[[18,1],50296123351117313666],[[18,0],717656393917211215023],[[17,2],202933518010018568064],[[17,1],1270227488206611287388],[[17,0],-913042678642834871502],[[16,2],-2624919206698834704],[[16,1],-1349382892771687833768],[[16,0],4639441519472232398337],[[15,2],-1852253596565383907232],[[15,1],-9951963944920471007844],[[15,0],-21488978413416323647818],[[14,2],1145321594522603245152],[[14,1],9715664288202399386382],[[14,0],29666049302670588770481],[[13,2],7311083203914800651280],[[13,1],58408207265954044221036],[[13,0],-10632977705285287405416],[[12,2],-10517240210712497420724],[[12,1],-97674207918544118241942],[[12,0],173761117193277613528686],[[11,2],-7514164113067490875968],[[11,1],-115698180559821128892392],[[11,0],-809911066900663278889620],[[10,2],27581714358196564034904],[[10,1],443748397529378752537574],[[10,0],1547730824246557906145769],[[9,2],-19602381626544658137168],[[9,1],-429166560260806512093380],[[9,0],-1525977049274196523392222],[[8,2],-5661426777001939321956],[[8,1],66040553785246178213766],[[8,0],722345779848567410707185],[[7,2],16876683193375436034528],[[7,1],187625014520817930772344],[[7,0],-14366492927417258726292],[[6,2],-9740508196787412285312],[[6,1],-157208952139619334013968],[[6,0],-151375161825158142741930],[[5,2],530168338125926601408],[[5,1],46095711348571300637940],[[5,0],62301828013471549233882],[[4,2],2395348437369134791584],[[4,1],1818173964922916854074],[[4,0],-3736385968857165489978],[[3,2],-1591049844325699099776],[[3,1],-4905121225673943090744],[[3,0],-3433819618993852159740],[[2,2],532674079433412115584],[[2,1],1463103987107080680128],[[2,0],1017043360876353060078],[[1,2],-99158529655625825280],[[1,1],-226233094972162088384],[[1,0],-134869964122356067206],[[0,2],8158205482232046528],[[0,1],16961329945610009288],[[0,0],8997481235947356837]]},{"name":"test_124_l1","positive_content":864000000,"factors":[],"reduced":[[[8,1],-145259853200720],[[8,0],278429104029247],[[7,1],1016818972405040],[[7,0],-1549495975719148],[[6,1],5301984641826280],[[6,0],-15833564617268840],[[5,1],-4212535742820880],[[5,0],76891805544942338],[[4,1],-16922772897883880],[[4,0],-140758062318344327],[[3,1],17140662677684960],[[3,0],114368847670728098],[[2,1],3776756183218720],[[2,0],-24113376249709880],[[1,1],-8134551779240320],[[1,0],-12008205406170988],[[0,1],2033637944810080],[[0,0],3002051351542747]]},{"name":"test_124_l2","positive_content":180000000,"factors":[],"reduced":[[[10,1],-20272024565257296],[[10,0],-99166068716153827],[[9,1],162176196522058368],[[9,0],435014269884997247],[[8,1],588211409540284776],[[8,0],-869394258219153021],[[7,1],-1259124403080714696],[[7,0],4274159631973323906],[[6,1],-1415616147039614256],[[6,0],-16615409780463439419],[[5,1],4469203621643477688],[[5,0],29177067665345115525],[[4,1],-3008277473208506856],[[4,0],-24601280061378619179],[[3,1],-504334828444054464],[[3,0],8949252575000002674],[[2,1],1674187913072952576],[[2,0],450153168758229999],[[1,1],-833353991462707680],[[1,0],-1284396800961906205],[[0,1],137386411887276384],[[0,0],215567457942096473]]},{"name":"test_124_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],152001897516218128],[[20,1],2588828532381284736],[[20,0],10240960974384732424],[[19,2],-2432030360259490048],[[19,1],-32742759535859392800],[[19,0],-94643124146703470032],[[18,2],846057302462392048],[[18,1],22587250346416010008],[[18,0],292865658258421176474],[[17,2],90366426979060010064],[[17,1],513288870782695707552],[[17,0],-531600169108719535146],[[16,2],-1260767774173915932],[[16,1],-523624469460236803908],[[16,0],2525657355560188883010],[[15,2],-820724543483946673944],[[15,1],-3974134631697278452836],[[15,0],-9551180892397048619196],[[14,2],516060362021592693732],[[14,1],3253971045482397317748],[[14,0],12297779943290995438290],[[13,2],3214040269833968586024],[[13,1],24975479205154855325268],[[13,0],-7830613449687137462862],[[12,2],-4709830447884681582672],[[12,1],-38855145094910717389944],[[12,0],89832259843483281014451],[[11,2],-3151966276084283773480],[[11,1],-53646916830507253272372],[[11,0],-375114991941172488280618],[[10,2],12233757607736574704884],[[10,1],192575279749036352670996],[[10,0],694897923358298533743175],[[9,2],-9118878573146466893848],[[9,1],-186299216246889132622132],[[9,0],-681962298056927525034870],[[8,2],-2129229503420003803740],[[8,1],31571063296771131947652],[[8,0],330267634241106432416823],[[7,2],7609889037847358239392],[[7,1],79322978019236166845676],[[7,0],-16118923924915210227948],[[6,2],-4659369731628562413408],[[6,1],-69245465141100972578400],[[6,0],-64032622377002528096172],[[5,2],365504289784788445440],[[5,1],21738089357379817161924],[[5,0],28625080995083451889614],[[4,2],1112621870231538341664],[[4,1],151375141363664858760],[[4,0],-2539288166170557233139],[[3,2],-758390937186007163136],[[3,1],-2136322129011928424880],[[3,0],-1385464636881835156194],[[2,2],250033767976603508800],[[2,1],686775525002259654240],[[2,0],475482400965199522765],[[1,2],-44643421240773539968],[[1,1],-107455854592205509488],[[1,0],-67333884699042606724],[[0,2],3472256190504808000],[[0,1],7663789791253714720],[[0,0],4360220190676255599]]},{"name":"test_125_l1","positive_content":540000000,"factors":[],"reduced":[[[10,1],-2767446502431226],[[10,0],8984111831880345],[[9,1],25254247228996478],[[9,0],-56337573876242073],[[8,1],53954823642916581],[[8,0],-218121097732800801],[[7,1],-253778539073853486],[[7,0],1844154150973294956],[[6,1],62871454601314359],[[6,0],-5053253315164342584],[[5,1],841244337084950568],[[5,0],7377706850612183448],[[4,1],-1307403932395604736],[[4,0],-6252039860432579124],[[3,1],386178193365817776],[[3,0],2768932343037363144],[[2,1],521078231416224636],[[2,0],-89679682168346886],[[1,1],-411748519838452720],[[1,0],-401702269060662600],[[0,1],82349703967690544],[[0,0],80340453812132520]]},{"name":"test_125_l2","positive_content":594000000,"factors":[],"reduced":[[[8,1],-188768194517980],[[8,0],418724724237892],[[7,1],1321377361625860],[[7,0],-2241203480505508],[[6,1],6890039099906270],[[6,0],-18738649160198990],[[5,1],-5474277641021420],[[5,0],95206911757832948],[[4,1],-21991494661344670],[[4,0],-176763343698526337],[[3,1],22274646953121640],[[3,0],143909105943471788],[[2,1],4907973057467480],[[2,0],-29498436247723850],[[1,1],-10571018893006880],[[1,0],-15832513485800068],[[0,1],2642754723251720],[[0,0],3958128371450017]]},{"name":"test_125_value","positive_content":10125000000000,"factors":[],"reduced":[[[20,2],7277698805476024],[[20,1],56242118528552940],[[20,0],149245034104223471],[[19,2],-137193838078604416],[[19,1],-558921348864779904],[[19,0],-1431533327439140030],[[18,2],420330509208700720],[[18,1],-3970209013668162342],[[18,0],-3465967558521051673],[[17,2],3447599832158872920],[[17,1],37562586658953937542],[[17,0],63655081377947406408],[[16,2],-12172795864747266138],[[16,1],110083122787646644668],[[16,0],-118850930092211956905],[[15,2],-10394862405714081948],[[15,1],-1064510838307085413878],[[15,0],-206906529515101317636],[[14,2],137279677392169128672],[[14,1],153773955097394765310],[[14,0],1115463048750699044268],[[13,2],-186247828941943705728],[[13,1],9044104507071137464428],[[13,0],-10447670668304835557580],[[12,2],-516320646084067028178],[[12,1],-15223036195069407934740],[[12,0],60665102557166892251793],[[11,2],1613265046882423907204],[[11,1],-12801405357581352110952],[[11,0],-174109366709579064572312],[[10,2],-432852194215887973628],[[10,1],64578237990135887397276],[[10,0],278534049784740246851411],[[9,2],-3593249149354124138320],[[9,1],-76980300006675357212436],[[9,0],-257486056801056567117014],[[8,2],5272493060663781228744],[[8,1],31988876809898256057792],[[8,0],125365224803589935337009],[[7,2],-1327898588743421884896],[[7,1],15721510462037019882900],[[7,0],-12829640482755077832804],[[6,2],-3186619391708742018144],[[6,1],-27340894987965058640508],[[6,0],-18804302375936730021978],[[5,2],3160297712283939303936],[[5,1],15955189525977855577056],[[5,0],10317131364065225399724],[[4,2],-638866602527236734048],[[4,1],-4422826181963233726740],[[4,0],-2148141591236579459277],[[3,2],-644641179252780851904],[[3,1],-188645958889823847456],[[3,0],-51471615520358974590],[[2,2],477570470186509650496],[[2,1],601926225772824090384],[[2,0],202647777156401332925],[[1,2],-128192738681607228160],[[1,1],-183462809581248876000],[[1,0],-62188013294289579710],[[0,2],12819273868160722816],[[0,1],18346280958124887600],[[0,0],6218801329428957971]]},{"name":"test_126_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-880637882952240],[[10,0],3157741952153497],[[9,1],8153858631198420],[[9,0],-19539378977204705],[[8,1],16228135123494840],[[8,0],-75124103369742975],[[7,1],-84225605396330790],[[7,0],625894828854465840],[[6,1],27710957645958510],[[6,0],-1703290395062344590],[[5,1],277987197109979070],[[5,0],2478797448861567198],[[4,1],-443616179193169290],[[4,0],-2097110662788252690],[[3,1],133708476003686640],[[3,0],929699035385880660],[[2,1],175459193305016040],[[2,0],-32929074684824250],[[1,1],-139257541537291800],[[1,0],-132997122774430610],[[0,1],27851508307458360],[[0,0],26599424554886122]]},{"name":"test_126_l2","positive_content":216000000,"factors":[],"reduced":[[[8,1],-123195063064500],[[8,0],239333998491391],[[7,1],862365441451500],[[7,0],-1326921183159064],[[6,1],4496619801854250],[[6,0],-11001020853966440],[[5,1],-3572656828870500],[[5,0],57974472108598544],[[4,1],-14352224847014250],[[4,0],-109734464709217346],[[3,1],14537017441611000],[[3,0],89758798379239544],[[2,1],3203071639677000],[[2,0],-18023139448642940],[[1,1],-6898923531612000],[[1,0],-10196965723803064],[[0,1],1724730882903000],[[0,0],2549241430950766]]},{"name":"test_126_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],20977694143080576],[[20,1],174268167047508928],[[20,0],459212689679959577],[[19,2],-384704164890128256],[[19,1],-1787415720751557856],[[19,0],-4372465623063804698],[[18,2],1038261331102716672],[[18,1],-11279099765501336960],[[18,0],-11144353265201947297],[[17,2],10022803840576487808],[[17,1],114358176772825589520],[[17,0],196226071741018597422],[[16,2],-28771964632466718048],[[16,1],289146341015878939392],[[16,0],-330598963857147419289],[[15,2],-30880581040401365664],[[15,1],-3036160170956458262352],[[15,0],-880570853625636962844],[[14,2],340436773975107633984],[[14,1],669606597204856668096],[[14,0],3573209286924597991290],[[13,2],-490141772955736819200],[[13,1],25105845847815440548320],[[13,0],-27051675380354284369140],[[12,2],-1289602496804089932288],[[12,1],-42913052651636256411696],[[12,0],159880847994966804447189],[[11,2],4274810193276284633184],[[11,1],-34706738296205098974784],[[11,0],-468072331942352769811310],[[10,2],-1324657847290881041472],[[10,1],178399578601144845688912],[[10,0],756266714003896001010809],[[9,2],-9479617356462643980096],[[9,1],-211661566638607378660192],[[9,0],-700844863316757409065662],[[8,2],14231957162852518753248],[[8,1],85860536078354701398864],[[8,0],338900609980047547938333],[[7,2],-3727718156844105467904],[[7,1],45094252710891745744320],[[7,0],-31560839536758299771556],[[6,2],-8524390527750097926144],[[6,1],-75008488765820252964096],[[6,0],-52592330078773951986510],[[5,2],8540006611275612112896],[[5,1],42803872784910477778560],[[5,0],27831855373395234367476],[[4,2],-1746656524618792134912],[[4,1],-11596369409616573684240],[[4,0],-5465703759937649377473],[[3,2],-1731924585819258711552],[[3,1],-566682136058022871872],[[3,0],-231807218109142190946],[[2,2],1287784174508788282368],[[2,1],1602471485117655240448],[[2,0],544091447026338927599],[[1,2],-345899402974029327360],[[1,1],-486160043157925413760],[[1,0],-163684765092207303770],[[0,2],34589940297402932736],[[0,1],48616004315792541376],[[0,0],16368476509220730377]]},{"name":"test_127_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-9748159372217190],[[10,0],29641011972227179],[[9,1],87901642875439770],[[9,0],-187365905875489715],[[8,1],198491598926571915],[[8,0],-719474767960149975],[[7,1],-862800176256921990],[[7,0],6175521460890175200],[[6,1],152365969316420685],[[6,0],-17015239259410382190],[[5,1],2870928942039579420],[[5,0],24902637023766969066],[[4,1],-4357879501118461740],[[4,0],-21127128090917533290],[[3,1],1263239583988425840],[[3,0],9347549988052834620],[[2,1],1748965467344434740],[[2,0],-278915250298669500],[[1,1],-1376516908894360800],[[1,0],-1371981497809692770],[[0,1],275303381778872160],[[0,0],274396299561938554]]},{"name":"test_127_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2203637310600500],[[8,0],5544380777849414],[[7,1],15425461174203500],[[7,0],-28788435043199156],[[6,1],80432761836918250],[[6,0],-240306429353922310],[[5,1],-63905482007414500],[[5,0],1185278966962046476],[[4,1],-256723746684958250],[[4,0],-2163499998548923309],[[3,1],260029202650859000],[[3,0],1753817393096975476],[[2,1],57294570075613000],[[2,0],-365913756058150810],[[1,1],-123403689393628000],[[1,0],-187450321406435156],[[0,1],30850922348407000],[[0,0],46862580351608789]]},{"name":"test_127_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],46333077143645712],[[20,1],336728248522868684],[[20,0],918823299735449836],[[19,2],-895954116049925952],[[19,1],-3233459598850371764],[[19,0],-8889432539119344604],[[18,2],3036322477575886944],[[18,1],-25521480831109109794],[[18,0],-18934104894813520730],[[17,2],21813218640081761616],[[17,1],225509302124703783984],[[17,0],380551477951151723580],[[16,2],-90737210750087625516],[[16,1],756422791987597604988],[[16,0],-811349183702192319987],[[15,2],-65867187932860122648],[[15,1],-6791126552831045284836],[[15,0],-597983336470429512474],[[14,2],989731893178294303248],[[14,1],478840933434342912438],[[14,0],6186320674640375502039],[[13,2],-1268242362583063506720],[[13,1],59121731415222798448200],[[13,0],-72763890858941556972120],[[12,2],-3711376518976939021596],[[12,1],-98090744373881035584810],[[12,0],415773890001745300614921],[[11,2],10992776244856140922728],[[11,1],-85391791588958331986132],[[11,0],-1172002041766460552463016],[[10,2],-2514529653913588091064],[[10,1],423892661170759190500262],[[10,0],1857845347922851710501526],[[9,2],-24627220547222277223392],[[9,1],-507760761324863809676840],[[9,0],-1713563563352273831715838],[[8,2],35360610251211530179056],[[8,1],215917141515529760377518],[[8,0],839678944666846981002756],[[7,2],-8559570454911818451648],[[7,1],99327244534250759348028],[[7,0],-93078169250495845877610],[[6,2],-21563601388394882125248],[[6,1],-180723329668549492715148],[[6,0],-121970776671319038911364],[[5,2],21177828570062419679232],[[5,1],107718530532233657821680],[[5,0],69290719506664743480396],[[4,2],-4231965739651496103744],[[4,1],-30480321271937722007646],[[4,0],-15191730533277310109055],[[3,2],-4344639207843194273664],[[3,1],-1138765380945668559528],[[3,0],-132304753503976637928],[[2,2],3207158916678540034176],[[2,1],4095550441298781937712],[[2,0],1368671913109360341757],[[1,2],-860343545342584773120],[[1,1],-1253375038271697153680],[[1,0],-427569911034395313610],[[0,2],86034354534258477312],[[0,1],125337503827169715368],[[0,0],42756991103439531361]]},{"name":"test_128_l1","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1941502516684820],[[8,0],3549863309186608],[[7,1],13590517616793740],[[7,0],-20023960786800892],[[6,1],70864841858995930],[[6,0],-166631600380309430],[[5,1],-56303572983859780],[[5,0],890326579147726712],[[4,1],-226185043193781530],[[4,0],-1697748896110601543],[[3,1],229097296968808760],[[3,0],1391234228452410272],[[2,1],50479065433805320],[[2,0],-277297243831344170],[[1,1],-108724140934349920],[[1,0],-159812141988107932],[[0,1],27181035233587480],[[0,0],39953035497026983]]},{"name":"test_128_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-13281198646476552],[[10,0],49788629073840833],[[9,1],123723111821975796],[[9,0],-306260263958797201],[[8,1],238725980223274692],[[8,0],-1175503158505345227],[[7,1],-1292419038998698002],[[7,0],9720674299496577612],[[6,1],467174602615397238],[[6,0],-26364097563129417348],[[5,1],4258219553740227186],[[5,0],38306988851287667568],[[4,1],-6866670979253673702],[[4,0],-32382395015036686128],[[3,1],2085687235088186832],[[3,0],14363360905253613528],[[2,1],2707823927375146152],[[2,0],-530685574372423572],[[1,1],-2152830490764795240],[[1,0],-2040103101293986540],[[0,1],430566098152959048],[[0,0],408020620258797308]]},{"name":"test_128_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],134065039458052576],[[20,1],1166283703344309584],[[20,0],-4354499653714689325],[[19,2],-2238232752129712576],[[19,1],-16011458050943175776],[[19,0],48791199912196160002],[[18,2],2323279619848497376],[[18,1],28776787171705572960],[[18,0],-47412987728811663641],[[17,2],77993646903437391168],[[17,1],169906879683964252944],[[17,0],-1358808968972408525112],[[16,2],-58853458054598297064],[[16,1],-127977528310409692308],[[16,0],7574966562014142356247],[[15,2],-673265871890188174848],[[15,1],-2570434693600464025656],[[15,0],-16247713702936889180076],[[14,2],1067572641333561904104],[[14,1],-466432235538575069172],[[14,0],7153297828219080053478],[[13,2],2141441423481905865768],[[13,1],30334343541172433880792],[[13,0],6562932937524485878740],[[12,2],-6794062576098710372904],[[12,1],-42955342929515937034056],[[12,0],130740808331407047844905],[[11,2],1749001983358333601360],[[11,1],-73775434125025609720256],[[11,0],-565556007117535822923914],[[10,2],14091539507142909679288],[[10,1],264264476051074776915584],[[10,0],1024511861908239420833891],[[9,2],-19714423002119657178136],[[9,1],-276588748485830700839736],[[9,0],-992231138174988906909328],[[8,2],3807718149637817245680],[[8,1],65574299265560655516288],[[8,0],479232865276209995164827],[[7,2],12711227421147848154624],[[7,1],112728892478646149694060],[[7,0],-21575271759366762109524],[[6,2],-11303438691674166010176],[[6,1],-111601788110693751695748],[[6,0],-98184143980124684713446],[[5,2],1532019384947577163200],[[5,1],36686553649537103076228],[[5,0],44782117115833701115524],[[4,2],2671600584644777699328],[[4,1],1808906337951165286116],[[4,0],-3414088257869495170749],[[3,2],-1640027620689332673792],[[3,1],-4526698189907750135520],[[3,0],-2717231863806691751538],[[2,2],348859588223283921280],[[2,1],1100365538380185444752],[[2,0],798201787849678841603],[[1,2],-11413407169308194176],[[1,1],-63566453598155441360],[[1,0],-69556161302002467914],[[0,2],-3680999582382321920],[[0,1],-5016129937899738672],[[0,0],508890330111249325]]},{"name":"test_129_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4440142445420864],[[10,0],16721929650626484],[[9,1],41354184228906172],[[9,0],-102763120254934272],[[8,1],79879702370180544],[[8,0],-391655579675019294],[[7,1],-431823150690528714],[[7,0],3246218736329685594],[[6,1],155617160876357466],[[6,0],-8807053025612918001],[[5,1],1422840680768672802],[[5,0],12797674144841963523],[[4,1],-2293618673939206614],[[4,0],-10818167585802112461],[[3,1],696485237264763024],[[3,0],4797649968475635606],[[2,1],904563337334622264],[[2,0],-176179019654748459],[[1,1],-719123097767208680],[[1,0],-682155648309440295],[[0,1],143824619553441736],[[0,0],136431129661888059]]},{"name":"test_129_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-388869644369284],[[8,0],715776279418442],[[7,1],2722087510584988],[[7,0],-4029714050781620],[[6,1],14193742019478866],[[6,0],-33386823681157282],[[5,1],-11277219686709236],[[5,0],178427961542139376],[[4,1],-45303313569021586],[[4,0],-340194113855381101],[[3,1],45886618035575512],[[3,0],278756329789414648],[[2,1],10110610753601384],[[2,0],-55552393410206470],[[1,1],-21776700084679904],[[1,0],-32028328445370068],[[0,1],5444175021169976],[[0,0],8007082111342517]]},{"name":"test_129_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],27877608460335840],[[20,1],238699568843536464],[[20,0],633783607935285383],[[19,2],-505940796731160096],[[19,1],-2474603371223136720],[[19,0],-6023063684437280054],[[18,2],1293521313047879616],[[18,1],-14860033398622987416],[[18,0],-15168135993447673495],[[17,2],13374586128010640544],[[17,1],154516459666608565776],[[17,0],267820818553409567250],[[16,2],-35127020707230147048],[[16,1],369502445283664352040],[[16,0],-442956280984939323867],[[15,2],-41984175559723983576],[[15,1],-4001046975462242139840],[[15,0],-1275050090654834487108],[[14,2],425176621107633042768],[[14,1],988689896768182707468],[[14,0],4899108314423398305774],[[13,2],-623638281637305497664],[[13,1],32747267001157474230684],[[13,0],-34480673973865606853280],[[12,2],-1618370916047381448288],[[12,1],-56281321183906801369728],[[12,0],204738120313402233639441],[[11,2],5476211956970824094184],[[11,1],-44862084769514678163468],[[11,0],-603517160841986142938126],[[10,2],-1773760390795491845520],[[10,1],232256828482643325237624],[[10,0],978498612790247241813917],[[9,2],-12138234926761268598768],[[9,1],-275141204502104338015644],[[9,0],-907615675013565820094498],[[8,2],18366837016519080974376],[[8,1],110687521337240694718248],[[8,0],437887492631059034441181],[[7,2],-4872802034675038544640],[[7,1],59441280035536318556700],[[7,0],-39405519668033165434440],[[6,2],-10969361569580374589184],[[6,1],-97424852130387686918052],[[6,0],-68729459355463399831554],[[5,2],11027042610658902683136],[[5,1],55164632940685796738688],[[5,0],35935983071579472877092],[[4,2],-2263988604257434065600],[[4,1],-14822855774297956313640],[[4,0],-6911891686778264959845],[[3,2],-2232075927876184914048],[[3,1],-757568391656902476624],[[3,0],-340359308327369914278],[[2,2],1661699300530215674112],[[2,1],2059413566342294145456],[[2,0],701395186498801678187],[[1,2],-446428693926166882560],[[1,1],-623759779137675257280],[[1,0],-209550784917959480330],[[0,2],44642869392616688256],[[0,1],62375977913767525728],[[0,0],20955078491795948033]]},{"name":"test_130_l1","positive_content":162000000,"factors":[],"reduced":[[[8,1],-172975328333340],[[8,0],334761409200538],[[7,1],1210827298333380],[[7,0],-1857971621802172],[[6,1],6313599484166910],[[6,0],-16298908687792430],[[5,1],-5016284521666860],[[5,0],83940555914685992],[[4,1],-20151625750834110],[[4,0],-157459217380634303],[[3,1],20411088743334120],[[3,0],128568190624687712],[[2,1],4497358536666840],[[2,0],-26158502402792810],[[1,1],-9686618386667040],[[1,0],-14312195261802652],[[0,1],2421654596666760],[[0,0],3578048815450663]]},{"name":"test_130_l2","positive_content":90000000,"factors":[],"reduced":[[[10,1],-8547745822459740],[[10,0],-44537483955203012],[[9,1],68381966579677920],[[9,0],197044182308635840],[[8,1],248281089805102770],[[8,0],-348289758159658275],[[7,1],-532735467668896050],[[7,0],1648104619821365310],[[6,1],-606402223017953310],[[6,0],-6731591636679848055],[[5,1],1892001448600481790],[[5,0],12033177878627921937],[[4,1],-1238111108710334820],[[4,0],-10138692652099693695],[[3,1],-243380546461470600],[[3,0],3613118841919077810],[[2,1],699154918466130360],[[2,0],223919445647118885],[[1,1],-336803511132171720],[[1,0],-524954911632083495],[[0,1],54283767404433840],[[0,0],86543163559665988]]},{"name":"test_130_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],190546744786072800],[[20,1],3348448631011037408],[[20,0],13858023147273050221],[[19,2],-3048747916577164800],[[19,1],-42386551734427049504],[[19,0],-128534885579697389986],[[18,2],1053955971923472960],[[18,1],28029544666239744584],[[18,0],383421373628846738911],[[17,2],113381353386105264000],[[17,1],684893614217464403904],[[17,0],-559644929489122965894],[[16,2],-1513462512125749320],[[16,1],-716288551936904073180],[[16,0],2792957145077594098785],[[15,2],-1032793657394573352240],[[15,1],-5342233540454073761604],[[15,0],-11928111229637304421224],[[14,2],642987696833054133120],[[14,1],4933349630777147623320],[[14,0],15923649673560375578040],[[13,2],4063557521012574846600],[[13,1],32052988323303255789972],[[13,0],-6971237831646409075062],[[12,2],-5889691874632452774480],[[12,1],-52302084279323816537664],[[12,0],102098711876401524693309],[[11,2],-4099069942216997180640],[[11,1],-65299784933640046373108],[[11,0],-457422380245766307007942],[[10,2],15386024849521710295680],[[10,1],244657296674114489014064],[[10,0],864325730731667487753925],[[9,2],-11151917556566695537560],[[9,1],-236695311846081599893580],[[9,0],-850635232046922187459300],[[8,2],-2964076325030059308360],[[8,1],37757944531657133224428],[[8,0],405843728772797064188277],[[7,2],9479897285650112715840],[[7,1],102555468459914065160064],[[7,0],-12090116058131105255004],[[6,2],-5607046760308920495360],[[6,1],-87215103588734590076952],[[6,0],-82994640907373031833508],[[5,2],360776183771681985600],[[5,1],26207831217039557450304],[[5,0],35173484049655477712706],[[4,2],1362908941201480512960],[[4,1],744655175291015510856],[[4,0],-2471475860711368811961],[[3,2],-914387572620190690560],[[3,1],-2726455755130332450144],[[3,0],-1859190808337791200966],[[2,2],303861433134558888960],[[2,1],833289237467513520800],[[2,0],578445571783091672695],[[1,2],-55532753642968828800],[[1,1],-128662776088074599168],[[1,0],-78007862909417838772],[[0,2],4461649129539934080],[[0,1],9399224700820596320],[[0,0],5082226745719919371]]},{"name":"test_131_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5347703199369932],[[10,0],18338751970768095],[[9,1],48966470530829116],[[9,0],-113921714387819931],[[8,1],102930781695085782],[[8,0],-425373287264739507],[[7,1],-495293562771295992],[[7,0],3618674912021737422],[[6,1],132374480131596198],[[6,0],-9907493204641282653],[[5,1],1640126939359116276],[[5,0],14454765165697186251],[[4,1],-2565342254530066092],[[4,0],-12241428430709125533],[[3,1],761523049277326272],[[3,0],5419139229274073358],[[2,1],1020536791880825592],[[2,0],-175308798757470627],[[1,1],-807278369466771440],[[1,0],-786317339040698475],[[0,1],161455673893354288],[[0,0],157263467808139695]]},{"name":"test_131_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2061614978623220],[[8,0],4529537452422482],[[7,1],14431304850362540],[[7,0],-24302994745559588],[[6,1],75248946719747530],[[6,0],-198443691915356950],[[5,1],-59786834380073380],[[5,0],1020558028828360708],[[4,1],-240178145009605130],[[4,0],-1904755834878891577],[[3,1],243270567477539960],[[3,0],1552454693313151468],[[2,1],53601989444203720],[[2,0],-315955745696880490],[[1,1],-115450438802900320],[[1,0],-172739273206431428],[[0,1],28862609700725080],[[0,0],43184818301607857]]},{"name":"test_131_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],87528966426359136],[[20,1],718097401443738976],[[20,0],1957853968792252733],[[19,2],-1637061814715509440],[[19,1],-7253103926421385768],[[19,0],-18744637625486613242],[[18,2],4843585230667341696],[[18,1],-47594150565087956408],[[18,0],-41425610130414096373],[[17,2],41609566284819357024],[[17,1],465272834695124505108],[[17,0],797143133892295071498],[[16,2],-138797041756393032840],[[16,1],1274280096757191380976],[[16,0],-1509831803757941798691],[[15,2],-127725523631474558688],[[15,1],-12743802713420521370220],[[15,0],-2524185947668110587736],[[14,2],1584403349173430009616],[[14,1],2243746479248795837004],[[14,0],13150946865277504666920],[[13,2],-2168451412165826282016],[[13,1],106967079529428390662316],[[13,0],-120281529040248341939520],[[12,2],-5978261785133843513640],[[12,1],-181249225785585731872596],[[12,0],706267016491604245823991],[[11,2],18886327526997324839520],[[11,1],-149706401045126335204540],[[11,0],-2040121265858715182944730],[[10,2],-5219360619278255760672],[[10,1],762329925207394445467924],[[10,0],3273160487016138249369161],[[9,2],-42070511371262806424448],[[9,1],-908219515719087148474204],[[9,0],-3027432223605258699868838],[[8,2],62019887986055383543872],[[8,1],375246226001761082222316],[[8,0],1470256290291458249464017],[[7,2],-15747252916978622075904],[[7,1],187528772131045591919988],[[7,0],-145574777783018158223484],[[6,2],-37421064920040709639680],[[6,1],-322459304800702232927100],[[6,0],-223550668130110132241850],[[5,2],37188444149703188536320],[[5,1],187086571341449451164448],[[5,0],121243287129844269973404],[[4,2],-7535494131243777724032],[[4,1],-51507954627235136665116],[[4,0],-24818034712179277913907],[[3,2],-7577221198861971869184],[[3,1],-2336567900568739588992],[[3,0],-730091683545172762614],[[2,2],5617547193855212453376],[[2,1],7071855700291699974928],[[2,0],2381359910784770894141],[[1,2],-1508094861257366323200],[[1,1],-2151232750949352988960],[[1,0],-726391140825184746830],[[0,2],150809486125736632320],[[0,1],215123275094935298896],[[0,0],72639114082518474683]]},{"name":"test_132_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5123017398495528],[[10,0],18116121991303382],[[9,1],47087307301471164],[[9,0],-112052830265510434],[[8,1],97180650949067028],[[8,0],-415272367789916748],[[7,1],-479739977160443118],[[7,0],3525114679901870178],[[6,1],138483624111432642],[[6,0],-9635602927967343297],[[5,1],1586807285322688254],[[5,0],14046614866606009227],[[4,1],-2499342050203695018],[[4,0],-11890186060411663317],[[3,1],745920092788477488],[[3,0],5264364524930345622],[[2,1],992269455563139768],[[2,0],-173709889313739603],[[1,1],-785832985840172760],[[1,0],-761587494612564535],[[0,1],157166597168034552],[[0,0],152317498922512907]]},{"name":"test_132_l2","positive_content":2322000000,"factors":[],"reduced":[[[8,1],-47311380724860],[[8,0],100709604569132],[[7,1],331179665074020],[[7,0],-544772560451108],[[6,1],1726865396457390],[[6,0],-4425168302891290],[[5,1],-1372030041020940],[[5,0],22988586689854648],[[4,1],-5511775854446190],[[4,0],-43128257759691697],[[3,1],5582742925533480],[[3,0],35194922916868528],[[2,1],1230095898846360],[[2,0],-7121917004208310],[[1,1],-2649437320592160],[[1,0],-3951191972641028],[[0,1],662359330148040],[[0,0],987797993160257]]},{"name":"test_132_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],43353971219124912],[[20,1],364773275687263736],[[20,0],996784583121667674],[[19,2],-804854148489754320],[[19,1],-3718557755949001616],[[19,0],-9525706395841807284],[[18,2],2302241594360215872],[[18,1],-23484167535735851356],[[18,0],-21034414709530154286],[[17,2],20659257021276042768],[[17,1],234412812050529382356],[[17,0],403374939450454073376],[[16,2],-65224456696033085700],[[16,1],614169741086088687492],[[16,0],-748650017731126219182],[[15,2],-63853886043486747036],[[15,1],-6294187241819083400676],[[15,0],-1387049231037950112348],[[14,2],753935708875271042592],[[14,1],1248758102123803906698],[[14,0],6664475013906320015850],[[13,2],-1047251448638196581232],[[13,1],52406286169164045422082],[[13,0],-57747437728887126347190],[[12,2],-2850642556656982295400],[[12,1],-89207187815966543402532],[[12,0],341114920041470299893477],[[11,2],9142048648269460457700],[[11,1],-72818553306957197995850],[[11,0],-990839929452287745970890],[[10,2],-2624272290651348801024],[[10,1],372970585826849111339576],[[10,0],1594017732689034195026451],[[9,2],-20343960550658630122536],[[9,1],-443831348759283604932338],[[9,0],-1475293351513307162619576],[[8,2],30169105359991302895164],[[8,1],182206228557095158216152],[[8,0],715052613804869581246809],[[7,2],-7739009528011013141568],[[7,1],92694957024573661588026],[[7,0],-68911489452845983075038],[[6,2],-18161040727741021945920],[[6,1],-157492323553571415462390],[[6,0],-109806829736217300221220],[[5,2],18095575993730132878080],[[5,1],90826292471124431766432],[[5,0],58957244240681236669812],[[4,2],-3677836010299035325344],[[4,1],-24848421261294725496552],[[4,0],-11876525959045886728029],[[3,2],-3681491906610835587648],[[3,1],-1173630067590719065704],[[3,0],-409342924915449156648],[[2,2],2731953234031296022272],[[2,1],3428524888669140460616],[[2,0],1156595367386913583707],[[1,2],-733546919286695740800],[[1,1],-1041512067734440178240],[[1,0],-350877732686553441990],[[0,2],73354691928669574080],[[0,1],104151206773444017824],[[0,0],35087773268655344199]]},{"name":"test_133_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4434900020811260],[[10,0],17134358208635319],[[9,1],41328401770263580],[[9,0],-104825692709383875],[[8,1],79601037762932910],[[8,0],-389942865185784195],[[7,1],-431993098528776960],[[7,0],3251767159473944070],[[6,1],156942803985789990],[[6,0],-8824382596611252345],[[5,1],1423177094606895180],[[5,0],12821539518089434911],[[4,1],-2296314430424033460],[[4,0],-10835542271563016745],[[3,1],697782948296367360],[[3,0],4803233194436733750],[[2,1],905384933507307960],[[2,0],-174461471440952295],[[1,1],-719887113720933200],[[1,0],-684231218112154095],[[0,1],143977422744186640],[[0,0],136846243622430819]]},{"name":"test_133_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1949733867924500],[[8,0],3618684288542986],[[7,1],13648137075471500],[[7,0],-20323938757945444],[[6,1],71165286179244250],[[6,0],-166308258852963590],[[5,1],-56542282169810500],[[5,0],891764650419242324],[[4,1],-227143995613204250],[[4,0],-1701956768891054441],[[3,1],230068596415091000],[[3,0],1394795988343763324],[[2,1],50693080566037000],[[2,0],-277443089324660090],[[1,1],-109185096603772000],[[1,0],-160704777248509444],[[0,1],27296274150943000],[[0,0],40176194312127361]]},{"name":"test_133_value","positive_content":2531250000000,"factors":[],"reduced":[[[20,2],28108477170005152],[[20,1],247554927254981800],[[20,0],670603253001971731],[[19,2],-509379622389364672],[[19,1],-2578694606618202592],[[19,0],-6374592345262019566],[[18,2],1291443981389115904],[[18,1],-14964506861069093060],[[18,0],-14984316591920361239],[[17,2],13502200076548234656],[[17,1],157428426072735901140],[[17,0],274653378431154266334],[[16,2],-34980119935532749176],[[16,1],367105122875261286984],[[16,0],-467915638294027156803],[[15,2],-42806712158385060288],[[15,1],-4024564026502400839380],[[15,0],-1235856870227162251452],[[14,2],424838672084810546448],[[14,1],1035341330503559445672],[[14,0],4823749987477070800470],[[13,2],-621634428020307467040],[[13,1],32794649875148567286900],[[13,0],-34241742094966226342160],[[12,2],-1619981094092059324056],[[12,1],-56494650880841904241392],[[12,0],204307255267836830430603],[[11,2],5478999680778130107008],[[11,1],-44723751227019663423388],[[11,0],-603245349748022507919670],[[10,2],-1773431863446606964544],[[10,1],232448200396521437391592],[[10,0],978645863528320468626019],[[9,2],-12155179029065667763072],[[9,1],-275442721731367393250884],[[9,0],-907782391640254877610454],[[8,2],18393071203610261393856],[[8,1],110740821166860711952128],[[8,0],437635452495360207146631],[[7,2],-4879753014102049483008],[[7,1],59590432414519878898740],[[7,0],-38956607563929257147352],[[6,2],-10986507726672878300928],[[6,1],-97536649338778916855532],[[6,0],-68980224099303310548270],[[5,2],11044274939259123121152],[[5,1],55177875730370495242176],[[5,0],35971712078825127414588],[[4,2],-2267445986442571300224],[[4,1],-14802247985512811353440],[[4,0],-6892094448466276676451],[[3,2],-2235677634553388841984],[[3,1],-771946222232092638864],[[3,0],-348869634584172611322],[[2,2],1664355995395431955456],[[2,1],2064633465648159690256],[[2,0],702311214941043652573],[[1,2],-447141274526508728320],[[1,1],-624903683108819107840],[[1,0],-209541449118779658310],[[0,2],44714127452650872832],[[0,1],62490368310881910784],[[0,0],20954144911877965831]]},{"name":"test_134_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-5365674305436464],[[10,0],18765443233165511],[[9,1],49133902722683452],[[9,0],-116132747361328687],[[8,1],103253651471405304],[[8,0],-424538084799388809],[[7,1],-497042941104189474],[[7,0],3632905804715840184],[[6,1],133007902709799306],[[6,0],-9950714244244410006],[[5,1],1645890544196470602],[[5,0],14517921371580075726],[[4,1],-2574638284153965774],[[4,0],-12292795019772028866],[[3,1],764347036681352784],[[3,0],5439653831551431876],[[2,1],1024202412215623224],[[2,0],-173600858850001074],[[1,1],-810192780923974280],[[1,0],-790875066025237930],[[0,1],162038556184794856],[[0,0],158175013205047586]]},{"name":"test_134_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-2069502759730580],[[8,0],4605250839862148],[[7,1],14486519318114060],[[7,0],-24629511638640332],[[6,1],75536850730166170],[[6,0],-198507089485615270],[[5,1],-60015580032186820],[[5,0],1023192514547632672],[[4,1],-241097071508612570],[[4,0],-1910486110436809483],[[3,1],244201325648208440],[[3,0],1557124226558122312],[[2,1],53807071752995080],[[2,0],-316468746790258330],[[1,1],-115892154544912480],[[1,0],-173633710339242092],[[0,1],28973038636228120],[[0,0],43408427584810523]]},{"name":"test_134_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],88262987136764448],[[20,1],742099867488770216],[[20,0],2059370409734767537],[[19,2],-1649532145479054816],[[19,1],-7529284090454685680],[[19,0],-19718516407669281514],[[18,2],4862043126712334784],[[18,1],-47982295188059853652],[[18,0],-40727263475465030357],[[17,2],41998543983992202336],[[17,1],473401051974849917532],[[17,0],814773046939336190202],[[16,2],-139231375548719905368],[[16,1],1271973888468375026640],[[16,0],-1579899796342001180997],[[15,2],-130037134896004444200],[[15,1],-12828364222942062108636],[[15,0],-2384262485233192217892],[[14,2],1591228414635129159696],[[14,1],2356727184667791040188],[[14,0],12877484236123415431506],[[13,2],-2170396415456899598592],[[13,1],107315744092162351538352],[[13,0],-119937293259793567402740],[[12,2],-6010905461629855871808],[[12,1],-182156940647592871733520],[[12,0],707141169028902909167043],[[11,2],18955705933160470235544],[[11,1],-149679719939404741456520],[[11,0],-2044734211548712403563414],[[10,2],-5215870862050430415696],[[10,1],764464221023165270498480],[[10,0],3281564208349773416358331],[[9,2],-42259201721201351875152],[[9,1],-911091030442909825688384],[[9,0],-3035108607438183685713034],[[8,2],62265863983710307348152],[[8,1],376455712761621330247416],[[8,0],1473209246863615956730107],[[7,2],-15794721743339491126272],[[7,1],188172565997855645039568],[[7,0],-144896339918340613723236],[[6,2],-37581607344225453594624],[[6,1],-323515615634575622526480],[[6,0],-224706942470766640433826],[[5,2],37339028808186606875136],[[5,1],187654796424316782322752],[[5,0],121672950992399311230588],[[4,2],-7563681853138573678656],[[4,1],-51621630747951012230856],[[4,0],-24857921199922938767283],[[3,2],-7609261791345236507520],[[3,1],-2380321946615100011232],[[3,0],-749400356422348683438],[[2,2],5640743792684127832320],[[2,1],7109387414392696956608],[[2,0],2391522262295884389637],[[1,2],-1514295871677611016960],[[1,1],-2161549641505935880640],[[1,0],-728922807166337221870],[[0,2],151429587167761101696],[[0,1],216154964150593588064],[[0,0],72892280716633722187]]},{"name":"test_135_l1","positive_content":270000000,"factors":[],"reduced":[[[10,1],-4677308618614688],[[10,0],16664565383978274],[[9,1],43318236290115964],[[9,0],-103254520116933894],[[8,1],86105156900930928],[[8,0],-400506155964876828],[[7,1],-447665690754313818],[[7,0],3327760716996970758],[[6,1],147892021299150042],[[6,0],-9053129856734947587],[[5,1],1477416563480183634],[[5,0],13174084791246909585],[[4,1],-2358714288492201318],[[4,0],-11145957642424412607],[[3,1],711161705660387088],[[3,0],4942227865957415202],[[2,1],932802549365283768],[[2,0],-176274607498148433],[[1,1],-740395317186920360],[[1,0],-706188239327470245],[[0,1],148079063437384072],[[0,0],141237647865494049]]},{"name":"test_135_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1966589113732820],[[8,0],3791577107066284],[[7,1],13766123796129740],[[7,0],-21066075769463596],[[6,1],71780502651247930],[[6,0],-175513000437597350],[[5,1],-57031084298251780],[[5,0],924757470271829936],[[4,1],-229107631749873530],[[4,0],-1750711906790628419],[[3,1],232057515420472760],[[3,0],1432137461614897496],[[2,1],51131316957053320],[[2,0],-287608579920368090],[[1,1],-110128990369037920],[[1,0],-162660491958226636],[[0,1],27532247592259480],[[0,0],40665122989556659]]},{"name":"test_135_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13932324793808112],[[20,1],114684630970430120],[[20,0],299892600110433654],[[19,2],-255445830759512208],[[19,1],-1174802835186421184],[[19,0],-2854846892800785468],[[18,2],688781626588356960],[[18,1],-7489666000038253300],[[18,0],-7469755836431608050],[[17,2],6655294972990449360],[[17,1],75736694118298942020],[[17,0],129680690471253122760],[[16,2],-19075878850239879444],[[16,1],192539049844748329788],[[16,0],-215473912435027394694],[[15,2],-20446842981796720524],[[15,1],-2017248254171241651564],[[15,0],-598929408508871604492],[[14,2],225816644766952044936],[[14,1],441126306546136249386],[[14,0],2402180576752841952858],[[13,2],-325926315839570314464],[[13,1],16695848933507486152554],[[13,0],-18013843685060666697330],[[12,2],-855126663326847400464],[[12,1],-28524593441097409250868],[[12,0],106313007904998632854767],[[11,2],2839857682494539520852],[[11,1],-23104391264523524482730],[[11,0],-311221048696120830224862],[[10,2],-883503024740911092264],[[10,1],118650632485644236410160],[[10,0],502865624848367063581653],[[9,2],-6295014125545732179960],[[9,1],-140740225960837291525994],[[9,0],-466041397401312979910376],[[8,2],9456738919014628039572],[[8,1],57066260573553632148936],[[8,0],225382767219261658408887],[[7,2],-2479571781888709726848],[[7,1],30002216240240336191218],[[7,0],-21016036350151720922610],[[6,2],-5662576858682324691072],[[6,1],-49871175829794067804350],[[6,0],-34950943884890211382548],[[5,2],5674527986678721715968],[[5,1],28451136631821277738656],[[5,0],18496950909462169657308],[[4,2],-1160971347471096592224],[[4,1],-7707616885101257603256],[[4,0],-3631702840046802489015],[[3,2],-1150600470845952716352],[[3,1],-374996595400303133832],[[3,0],-154136421077750503776],[[2,2],855626852943626590848],[[2,1],1063963378526397753128],[[2,0],361499570201643724449],[[1,2],-229826007215673214080],[[1,1],-322830660046921987520],[[1,0],-108749463534633088290],[[0,2],22982600721567321408],[[0,1],32283066004692198752],[[0,0],10874946353463308829]]},{"name":"test_136_l1","positive_content":810000000,"factors":[],"reduced":[[[10,1],-1536343635013308],[[10,0],5533281877999697],[[9,1],14249420422252884],[[9,0],-34234111637184829],[[8,1],28116422860707918],[[8,0],-132646240994994033],[[7,1],-147656907241597908],[[7,0],1100497108521927198],[[6,1],49939447524911802],[[6,0],-2991663362348178417],[[5,1],487102359433046544],[[5,0],4351922988622958607],[[4,1],-779636077633610208],[[4,0],-3681272098302744537],[[3,1],235506134337949728],[[3,0],1632480990544021062],[[2,1],308100039017284008],[[2,0],-58759590714147663],[[1,1],-244651048401180960],[[1,0],-232907104614571735],[[0,1],48930209680236192],[[0,0],46581420922914347]]},{"name":"test_136_l2","positive_content":54000000,"factors":[],"reduced":[[[8,1],-1958671342146420],[[8,0],3726329863940738],[[7,1],13710699395024940],[[7,0],-20781333482202212],[[6,1],71491503988344330],[[6,0],-173081099100608830],[[5,1],-56801468922246180],[[5,0],915158735943693532],[[4,1],-228185211360057930],[[4,0],-1735712627387839273],[[3,1],231123218373277560],[[3,0],1420495942217469892],[[2,1],50925454895806920],[[2,0],-284725365602954770],[[1,1],-109685595160199520],[[1,0],-161805670116744452],[[0,1],27421398790049880],[[0,0],40451417529186113]]},{"name":"test_136_value","positive_content":843750000000,"factors":[],"reduced":[[[20,2],83421598790950560],[[20,1],691236825129410336],[[20,0],1808500122214112649],[[19,2],-1525571469183541248],[[19,1],-7099534359760364168],[[19,0],-17206479632400830034],[[18,2],4060238417893597248],[[18,1],-44763276620206592824],[[18,0],-45074371519869709449],[[17,2],39886452617586649632],[[17,1],455407522739998707684],[[17,0],781221291658329855114],[[16,2],-111904677178844426424],[[16,1],1142347314980735016576],[[16,0],-1288738630903633292367],[[15,2],-122981567834297830608],[[15,1],-12058426290705719675676],[[15,0],-3677934456941560452072],[[14,2],1331837031500166253824],[[14,1],2716585079262550545828],[[14,0],14510201138199070149528],[[13,2],-1932332130221128111872],[[13,1],99555796803334455524292],[[13,0],-106772015988069810873120],[[12,2],-5048415609499394483544],[[12,1],-170319480236782431703476],[[12,0],630954914882227454126115],[[11,2],16857715009200050223792],[[11,1],-137470241854771693901300],[[11,0],-1850336333997926755980522],[[10,2],-5307554880896001794640],[[10,1],707177040246080136813428],[[10,0],2992414615181482321821309],[[9,2],-37358513241563648263104],[[9,1],-838488493143048051809396],[[9,0],-2773926389078894052858750],[[8,2],56238386595944109987168],[[8,1],339249812579146198697484],[[8,0],1340711071239870890589213],[[7,2],-14796166753808384676480],[[7,1],179396831155921940465772],[[7,0],-123934938045232576652892],[[6,2],-33648473415518662488192],[[6,1],-297055639225066280465220],[[6,0],-208516009630540997644578],[[5,2],33750006670244568250368],[[5,1],169127533513491241932192],[[5,0],110007046244157037706988],[[4,2],-6912102256556041342080],[[4,1],-45721879138226786373084],[[4,0],-21483335945288082247191],[[3,2],-6839869975171238525184],[[3,1],-2250049856027631345888],[[3,0],-949355800676191128078],[[2,2],5088021438893662999296],[[2,1],6319824894026338766192],[[2,0],2149071546483823993977],[[1,2],-1366748174556902753280],[[1,1],-1916785059305593598240],[[1,0],-645343442725551747990],[[0,2],136674817455690275328],[[0,1],191678505930559359824],[[0,0],64534344272555174799]]},{"name":"test_137_l1","positive_content":360000000,"factors":[],"reduced":[[[10,1],-3449785208254980],[[10,0],12442024156816601],[[9,1],32002835218137840],[[9,0],-76964029960945945],[[8,1],63082450018482930],[[8,0],-298204975497334875],[[7,1],-331746764469807330],[[7,0],2473446041070908340],[[6,1],112559212041415020],[[6,0],-6723256158301047480],[[5,1],1094329296104973390],[[5,0],9779722383469736364],[[4,1],-1752148023888144330],[[4,0],-8272416621871656180],[[3,1],529411194290195280],[[3,0],3668512684396806480],[[2,1],692352771264514080],[[2,0],-132223497257626800],[[1,1],-549803713224708600],[[1,0],-523269782561049880],[[0,1],109960742644941720],[[0,0],104653956512209976]]},{"name":"test_137_l2","positive_content":1512000000,"factors":[],"reduced":[[[8,1],-69913548446000],[[8,0],132751558690299],[[7,1],489394839122000],[[7,0],-740746880099196],[[6,1],2551844518279000],[[6,0],-6169751610598110],[[5,1],-2027492904934000],[[5,0],32637604405731516],[[4,1],-8144928393959000],[[4,0],-61916690171655219],[[3,1],8249798716628000],[[3,0],50675299904799516],[[2,1],1817752259596000],[[2,0],-10154823872020110],[[1,1],-3915158712976000],[[1,0],-5774522368211196],[[0,1],978789678244000],[[0,0],1443630592052799]]},{"name":"test_137_value","positive_content":5062500000000,"factors":[],"reduced":[[[20,2],13899513026058704],[[20,1],115258890773945792],[[20,0],301549900234040360],[[19,2],-254097819471162944],[[19,1],-1184190504341653776],[[19,0],-2868794716527631840],[[18,2],675059224883557808],[[18,1],-7456395284312877984],[[18,0],-7518713283801066104],[[17,2],6646621588269207312],[[17,1],75917611881827781624],[[17,0],130262439725642207544],[[16,2],-18592849424032460652],[[16,1],190106351338650718992],[[16,0],-214645111538001789000],[[15,2],-20503249456783922376],[[15,1],-2008673694342615297888],[[15,0],-615032015244390836472],[[14,2],221448313116168760596],[[14,1],454233972887355878700],[[14,0],2420934334815051598644],[[13,2],-321527627782972601880],[[13,1],16578583689042461118360],[[13,0],-17766580477036365111600],[[12,2],-839528167629798066912],[[12,1],-28367443414144413748152],[[12,0],105003952192311355851909],[[11,2],2805486054360057077416],[[11,1],-22886002741810262803640],[[11,0],-308006281261729079785106],[[10,2],-884737868430192483388],[[10,1],117755909547510271794300],[[10,0],498175869582641640016759],[[9,2],-6217038020934306905144],[[9,1],-139613145336156559495704],[[9,0],-461816847274660049055202],[[8,2],9361611925254010020612],[[8,1],56470394199033026420436],[[8,0],223191141708024012810507],[[7,2],-2464169113993596443616],[[7,1],29885321697246744369648],[[7,0],-20608305065068381693572],[[6,2],-5600621583696090764256],[[6,1],-49460012904768346327680],[[6,0],-34725106062481024673814],[[5,2],5618221206210739835904],[[5,1],28152205539851537307168],[[5,0],18312383103766470325188],[[4,2],-1150790579871252289248],[[4,1],-7608524108318478383316],[[4,0],-3573670124391420129741],[[3,2],-1138524521912509498368],[[3,1],-374967402287905122192],[[3,0],-158757863430977138730],[[2,2],846960059528910216512],[[2,1],1051840702669786987328],[[2,0],357725288644300707995],[[1,2],-227512842591146752640],[[1,1],-319003470938251851360],[[1,0],-107395429276060674850],[[0,2],22751284259114675264],[[0,1],31900347093825185136],[[0,0],10739542927606067485]]},{"name":"test_138_l1","positive_content":180000000,"factors":[],"reduced":[[[10,1],-6879492339329442],[[10,0],24861783294650552],[[9,1],63838032610958826],[[9,0],-153749487387564376],[[8,1],125648780500302777],[[8,0],-595703333827787262],[[7,1],-662112071792309412],[[7,0],4939261945380829992],[[6,1],225683040903373953],[[6,0],-13423672156198494888],[[5,1],2183918891660488206],[[5,0],19524805261872334404],[[4,1],-3498465171438000162],[[4,0],-16514932102201214568],[[3,1],1057454362677602592],[[3,0],7323948189440070888],[[2,1],1382202964074136212],[[2,0],-264496911041781582],[[1,1],-1097711036495691240],[[1,0],-1044326757545490760],[[0,1],219542207299138248],[[0,0],208865351509098152]]},{"name":"test_138_l2","positive_content":270000000,"factors":[],"reduced":[[[8,1],-391204173169924],[[8,0],740724897916780],[[7,1],2738429212189468],[[7,0],-4136512111176892],[[6,1],14278952320702226],[[6,0],-34456511316563738],[[5,1],-11344921021927796],[[5,0],182396014911847796],[[4,1],-45575286174296146],[[4,0],-346147124451987383],[[3,1],46162092434051032],[[3,0],283326691589688188],[[2,1],10171308502418024],[[2,0],-56755149187249406],[[1,1],-21907433697515744],[[1,0],-32303212579411420],[[0,1],5476858424378936],[[0,0],8075803144852855]]},{"name":"test_138_value","positive_content":1687500000000,"factors":[],"reduced":[[[20,2],41681601347758896],[[20,1],346008682766164468],[[20,0],905242472358303643],[[19,2],-761596686537462624],[[19,1],-3556649403828651172],[[19,0],-8611081474356156274],[[18,2],2018078502519195840],[[18,1],-22351460273588029910],[[18,0],-22583630853174939815],[[17,2],19935407126237782320],[[17,1],227824999950074009100],[[17,0],391048133061812660340],[[16,2],-55528669766067290532],[[16,1],569096654816168658444],[[16,0],-643328070278240664492],[[15,2],-61539410601801717552],[[15,1],-6021472192217852722464],[[15,0],-1853940077601682627038],[[14,2],662085259386075084168],[[14,1],1369025009230933203018],[[14,0],7274137022742530360679],[[13,2],-962303824686293486352],[[13,1],49675523617117752890232],[[13,0],-53176685890359946078050],[[12,2],-2510517857788493935092],[[12,1],-85020322549123863228234],[[12,0],314345573385552682817676],[[11,2],8398664670673465036656],[[11,1],-68547754800040714132780],[[11,0],-922373736606476836199356],[[10,2],-2654834438498251023312],[[10,1],352809113202100014840046],[[10,0],1492123707004839787825897],[[9,2],-18610762010164655079360],[[9,1],-418260494274568703272072],[[9,0],-1383286124815203085525678],[[8,2],28035581728677674658336],[[8,1],169105260423719533757118],[[8,0],668454565483283728174611],[[7,2],-7384517820951928925184],[[7,1],89595456103206590098044],[[7,0],-61621163450809237550940],[[6,2],-16769795293466412892416],[[6,1],-148168630640141679955980],[[6,0],-104056865167125348708924],[[5,2],16825510057880899874304],[[5,1],84303232225218113766000],[[5,0],54842113583183354770032],[[4,2],-3447098410272077673792],[[4,1],-22774936074535796136558],[[4,0],-10691435556988227990060],[[3,2],-3409322206359421207296],[[3,1],-1124715403182074843496],[[3,0],-478556285923814241468],[[2,2],2536393167580195547904],[[2,1],3149228317098546349744],[[2,0],1071227986515936679372],[[1,2],-681340922872362762240],[[1,1],-955029454410696221200],[[1,0],-321491073428758451680],[[0,2],68134092287236276224],[[0,1],95502945441069622120],[[0,0],32149107342875845168]]}],"determinants":[{"name":"det_0","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_1","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_2","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_3","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_4","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_5","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_6","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_7","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_8","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_9","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_10","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_11","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_12","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_13","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_14","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_15","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_16","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_17","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_18","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_19","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_20","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_21","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_22","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_23","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_24","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_25","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_26","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_27","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_28","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_29","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_30","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_31","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_32","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_33","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_34","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_35","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_36","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_37","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_38","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_39","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_40","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_41","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_42","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_43","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_44","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_45","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_46","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_47","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_48","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_49","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_50","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_51","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_52","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_53","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_54","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_55","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_56","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_57","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_58","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_59","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_60","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_61","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_62","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_63","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_64","positive_content":5,"factors":[{"terms":[[[2,0],1],[[1,0],-1],[[0,0],1]],"exponent":1,"kind":"positive_on_open_box"}],"reduced":[[[0,0],1]]},{"name":"det_65","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_66","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_67","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_68","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_69","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_70","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_71","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_72","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_73","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_74","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_75","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_76","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_77","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_78","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_79","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_80","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_81","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_82","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_83","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_84","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_85","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_86","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_87","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_88","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_89","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_90","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_91","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_92","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_93","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_94","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_95","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_96","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_97","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_98","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_99","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_100","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_101","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_102","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_103","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_104","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_105","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_106","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_107","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_108","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_109","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_110","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_111","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_112","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_113","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_114","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_115","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_116","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_117","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_118","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_119","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_120","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_121","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_122","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_123","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_124","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_125","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_126","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_127","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_128","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_129","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_130","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_131","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_132","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_133","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_134","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_135","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_136","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_137","positive_content":1,"factors":[],"reduced":[[[0,0],1]]},{"name":"det_138","positive_content":1,"factors":[],"reduced":[[[0,0],1]]}],"tree":[0,[0,2,[1,[1,[0,0,[0,[0,[1,[1,[0,{"test":2,"indices":[10,11,12]},[1,[0,[1,[0,3,[1,[0,{"test":2,"indices":[10,11,12]},[0,{"test":23,"indices":[73,74,75]},{"test":51,"indices":[157,158,159]}]],{"test":2,"indices":[10,11,12]}]],{"test":2,"indices":[10,11,12]}],[1,[0,[1,[0,[0,{"test":52,"indices":[160,161,162]},[0,{"test":52,"indices":[160,161,162]},{"test":7,"indices":[25,26,27]}]],{"test":7,"indices":[25,26,27]}],[0,[1,[0,{"test":9,"indices":[31,32,33]},[0,[1,{"test":52,"indices":[160,161,162]},{"test":9,"indices":[31,32,33]}],{"test":53,"indices":[163,164,165]}]],{"test":9,"indices":[31,32,33]}],[0,{"test":53,"indices":[163,164,165]},[0,{"test":53,"indices":[163,164,165]},{"test":7,"indices":[25,26,27]}]]]],{"test":7,"indices":[25,26,27]}],[0,[1,[0,{"test":2,"indices":[10,11,12]},[1,[0,{"test":2,"indices":[10,11,12]},[0,{"test":23,"indices":[73,74,75]},{"test":54,"indices":[166,167,168]}]],{"test":2,"indices":[10,11,12]}]],{"test":2,"indices":[10,11,12]}],[1,[0,[0,{"test":54,"indices":[166,167,168]},{"test":55,"indices":[169,170,171]}],{"test":7,"indices":[25,26,27]}],[0,{"test":2,"indices":[10,11,12]},[1,[0,[0,{"test":55,"indices":[169,170,171]},{"test":16,"indices":[52,53,54]}],{"test":16,"indices":[52,53,54]}],[0,{"test":2,"indices":[10,11,12]},[1,{"test":16,"indices":[52,53,54]},{"test":2,"indices":[10,11,12]}]]]]]]]],{"test":2,"indices":[10,11,12]}]],{"test":1,"indices":[7,8,9]}],0],[1,[0,[1,[1,[0,[1,{"test":0,"indices":[4,5,6]},[0,[1,{"test":0,"indices":[4,5,6]},[0,{"test":16,"indices":[52,53,54]},{"test":0,"indices":[4,5,6]}]],{"test":0,"indices":[4,5,6]}]],{"test":0,"indices":[4,5,6]}],[0,[1,[0,[1,[0,[1,[0,{"test":57,"indices":[175,176,177]},{"test":56,"indices":[172,173,174]}],{"test":2,"indices":[10,11,12]}],[0,[1,{"test":6,"indices":[22,23,24]},[0,{"test":56,"indices":[172,173,174]},{"test":58,"indices":[178,179,180]}]],{"test":58,"indices":[178,179,180]}]],[0,{"test":2,"indices":[10,11,12]},[1,[0,{"test":2,"indices":[10,11,12]},{"test":58,"indices":[178,179,180]}],{"test":2,"indices":[10,11,12]}]]],[1,{"test":0,"indices":[4,5,6]},[0,[0,{"test":59,"indices":[181,182,183]},[1,{"test":6,"indices":[22,23,24]},[0,{"test":59,"indices":[181,182,183]},{"test":60,"indices":[184,185,186]}]]],[1,{"test":3,"indices":[13,14,15]},[0,{"test":60,"indices":[184,185,186]},{"test":3,"indices":[13,14,15]}]]]]],[0,{"test":2,"indices":[10,11,12]},[1,[0,{"test":2,"indices":[10,11,12]},[0,{"test":60,"indices":[184,185,186]},[1,[1,{"test":6,"indices":[22,23,24]},[0,{"test":60,"indices":[184,185,186]},[1,{"test":6,"indices":[22,23,24]},[0,{"test":61,"indices":[187,188,189]},{"test":6,"indices":[22,23,24]}]]]],{"test":2,"indices":[10,11,12]}]]],{"test":2,"indices":[10,11,12]}]]],[1,{"test":3,"indices":[13,14,15]},[0,[1,[0,[1,{"test":6,"indices":[22,23,24]},[0,[0,[1,[1,{"test":6,"indices":[22,23,24]},{"test":61,"indices":[187,188,189]}],{"test":2,"indices":[10,11,12]}],{"test":62,"indices":[190,191,192]}],{"test":62,"indices":[190,191,192]}]],{"test":6,"indices":[22,23,24]}],[0,[1,[0,{"test":2,"indices":[10,11,12]},{"test":62,"indices":[190,191,192]}],{"test":2,"indices":[10,11,12]}],[0,[1,{"test":14,"indices":[46,47,48]},{"test":2,"indices":[10,11,12]}],{"test":14,"indices":[46,47,48]}]]],[1,{"test":3,"indices":[13,14,15]},[0,[1,{"test":6,"indices":[22,23,24]},[0,{"test":63,"indices":[193,194,195]},{"test":6,"indices":[22,23,24]}]],{"test":3,"indices":[13,14,15]}]]]]]],[1,[0,{"test":2,"indices":[10,11,12]},[1,[0,{"test":2,"indices":[10,11,12]},[1,[0,[1,[0,{"test":63,"indices":[193,194,195]},{"test":31,"indices":[97,98,99]}],{"test":2,"indices":[10,11,12]}],[1,{"test":10,"indices":[34,35,36]},[0,[1,{"test":10,"indices":[34,35,36]},{"test":2,"indices":[10,11,12]}],{"test":10,"indices":[34,35,36]}]]],{"test":39,"indices":[121,122,123]}]],{"test":2,"indices":[10,11,12]}]],{"test":2,"indices":[10,11,12]}]],[1,{"test":3,"indices":[13,14,15]},[1,[0,[1,[0,[1,[1,{"test":3,"indices":[13,14,15]},[0,[1,{"test":6,"indices":[22,23,24]},[0,[0,{"test":10,"indices":[34,35,36]},{"test":65,"indices":[199,200,201]}],{"test":6,"indices":[22,23,24]}]],{"test":3,"indices":[13,14,15]}]],[0,[0,[1,[1,[0,[1,[1,{"test":10,"indices":[34,35,36]},{"test":64,"indices":[196,197,198]}],{"test":39,"indices":[121,122,123]}],{"test":65,"indices":[199,200,201]}],{"test":39,"indices":[121,122,123]}],{"test":2,"indices":[10,11,12]}],{"test":65,"indices":[199,200,201]}],[0,{"test":66,"indices":[202,203,204]},{"test":67,"indices":[205,206,207]}]]],[1,{"test":3,"indices":[13,14,15]},[1,{"test":3,"indices":[13,14,15]},[0,{"test":28,"indices":[88,89,90]},{"test":6,"indices":[22,23,24]}]]]],[0,[1,[0,{"test":2,"indices":[10,11,12]},{"test":67,"indices":[205,206,207]}],{"test":2,"indices":[10,11,12]}],[1,[0,[0,{"test":28,"indices":[88,89,90]},{"test":68,"indices":[208,209,210]}],[0,{"test":69,"indices":[211,212,213]},{"test":29,"indices":[91,92,93]}]],[1,[0,{"test":2,"indices":[10,11,12]},{"test":29,"indices":[91,92,93]}],{"test":2,"indices":[10,11,12]}]]]],[1,{"test":3,"indices":[13,14,15]},[0,[1,[0,{"test":70,"indices":[214,215,216]},[1,{"test":3,"indices":[13,14,15]},{"test":71,"indices":[217,218,219]}]],[0,[0,{"test":70,"indices":[214,215,216]},{"test":22,"indices":[70,71,72]}],[0,{"test":71,"indices":[217,218,219]},{"test":72,"indices":[220,221,222]}]]],[1,{"test":3,"indices":[13,14,15]},[0,[0,{"test":73,"indices":[223,224,225]},{"test":38,"indices":[118,119,120]}],{"test":75,"indices":[229,230,231]}]]]]],[0,{"test":2,"indices":[10,11,12]},[1,[0,[1,[1,[0,{"test":2,"indices":[10,11,12]},{"test":72,"indices":[220,221,222]}],{"test":46,"indices":[142,143,144]}],{"test":2,"indices":[10,11,12]}],[1,[0,[0,{"test":73,"indices":[223,224,225]},{"test":38,"indices":[118,119,120]}],{"test":74,"indices":[226,227,228]}],{"test":76,"indices":[232,233,234]}]],{"test":2,"indices":[10,11,12]}]]]]],{"test":2,"indices":[10,11,12]}]],[0,[1,[1,{"test":0,"indices":[4,5,6]},[0,[1,{"test":3,"indices":[13,14,15]},[0,[1,[0,[1,[0,[0,{"test":24,"indices":[76,77,78]},{"test":35,"indices":[109,110,111]}],{"test":80,"indices":[244,245,246]}],[0,[1,[0,{"test":24,"indices":[76,77,78]},{"test":79,"indices":[241,242,243]}],{"test":78,"indices":[238,239,240]}],{"test":77,"indices":[235,236,237]}]],[1,[0,[0,{"test":49,"indices":[151,152,153]},{"test":33,"indices":[103,104,105]}],{"test":3,"indices":[13,14,15]}],[0,[0,{"test":49,"indices":[151,152,153]},{"test":81,"indices":[247,248,249]}],[1,{"test":33,"indices":[103,104,105]},{"test":82,"indices":[250,251,252]}]]]],[1,[0,{"test":8,"indices":[28,29,30]},[1,[0,{"test":8,"indices":[28,29,30]},{"test":82,"indices":[250,251,252]}],{"test":8,"indices":[28,29,30]}]],{"test":8,"indices":[28,29,30]}]],[0,[1,[1,{"test":3,"indices":[13,14,15]},[0,{"test":85,"indices":[259,260,261]},[0,{"test":84,"indices":[256,257,258]},{"test":44,"indices":[136,137,138]}]]],[1,[0,{"test":83,"indices":[253,254,255]},[0,{"test":84,"indices":[256,257,258]},{"test":44,"indices":[136,137,138]}]],{"test":20,"indices":[64,65,66]}]],[1,{"test":86,"indices":[262,263,264]},[0,[1,{"test":87,"indices":[265,266,267]},{"test":88,"indices":[268,269,270]}],[0,{"test":41,"indices":[127,128,129]},{"test":30,"indices":[94,95,96]}]]]]]],[1,{"test":0,"indices":[4,5,6]},[1,{"test":0,"indices":[4,5,6]},[0,[0,[0,[0,[0,{"test":30,"indices":[94,95,96]},[1,{"test":30,"indices":[94,95,96]},{"test":25,"indices":[79,80,81]}]],{"test":25,"indices":[79,80,81]}],[0,{"test":25,"indices":[79,80,81]},{"test":90,"indices":[274,275,276]}]],[1,{"test":7,"indices":[25,26,27]},[0,{"test":36,"indices":[112,113,114]},[0,{"test":91,"indices":[277,278,279]},{"test":27,"indices":[85,86,87]}]]]],[1,{"test":0,"indices":[4,5,6]},[0,[0,{"test":27,"indices":[85,86,87]},{"test":92,"indices":[280,281,282]}],{"test":17,"indices":[55,56,57]}]]]]]]],[1,[1,[1,[0,[0,{"test":2,"indices":[10,11,12]},{"test":89,"indices":[271,272,273]}],[0,[1,[0,{"test":93,"indices":[283,284,285]},[1,[0,{"test":36,"indices":[112,113,114]},{"test":94,"indices":[286,287,288]}],{"test":47,"indices":[145,146,147]}]],{"test":5,"indices":[19,20,21]}],[0,[1,[0,{"test":95,"indices":[289,290,291]},{"test":92,"indices":[280,281,282]}],{"test":96,"indices":[292,293,294]}],[0,[0,[1,{"test":34,"indices":[106,107,108]},{"test":97,"indices":[295,296,297]}],{"test":97,"indices":[295,296,297]}],[0,{"test":32,"indices":[100,101,102]},{"test":98,"indices":[298,299,300]}]]]]],{"test":5,"indices":[19,20,21]}],{"test":5,"indices":[19,20,21]}],{"test":2,"indices":[10,11,12]}]],[1,{"test":17,"indices":[55,56,57]},[1,[0,[1,[0,[0,[1,[0,{"test":99,"indices":[301,302,303]},{"test":100,"indices":[304,305,306]}],{"test":5,"indices":[19,20,21]}],[1,[1,[1,{"test":7,"indices":[25,26,27]},[1,{"test":17,"indices":[55,56,57]},[0,{"test":43,"indices":[133,134,135]},{"test":17,"indices":[55,56,57]}]]],[0,{"test":102,"indices":[310,311,312]},{"test":101,"indices":[307,308,309]}]],{"test":103,"indices":[313,314,315]}]],[0,[1,[1,{"test":7,"indices":[25,26,27]},[0,{"test":104,"indices":[316,317,318]},{"test":106,"indices":[322,323,324]}]],[1,[1,[0,{"test":105,"indices":[319,320,321]},{"test":107,"indices":[325,326,327]}],{"test":15,"indices":[49,50,51]}],{"test":5,"indices":[19,20,21]}]],[1,[1,{"test":17,"indices":[55,56,57]},[0,[0,{"test":50,"indices":[154,155,156]},{"test":108,"indices":[328,329,330]}],{"test":109,"indices":[331,332,333]}]],[1,[0,{"test":108,"indices":[328,329,330]},{"test":109,"indices":[331,332,333]}],{"test":5,"indices":[19,20,21]}]]]],{"test":5,"indices":[19,20,21]}],[0,[1,[1,[1,{"test":17,"indices":[55,56,57]},[1,[1,{"test":17,"indices":[55,56,57]},[1,{"test":17,"indices":[55,56,57]},[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]]],[1,[1,[0,[0,{"test":112,"indices":[340,341,342]},{"test":7,"indices":[25,26,27]}],{"test":48,"indices":[148,149,150]}],[1,[1,[1,[0,[0,{"test":112,"indices":[340,341,342]},{"test":7,"indices":[25,26,27]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]],[0,[0,{"test":112,"indices":[340,341,342]},{"test":7,"indices":[25,26,27]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]]],[1,[0,[0,{"test":112,"indices":[340,341,342]},{"test":7,"indices":[25,26,27]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]],[0,[0,{"test":112,"indices":[340,341,342]},{"test":113,"indices":[343,344,345]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]]]],[1,[0,[0,{"test":112,"indices":[340,341,342]},{"test":113,"indices":[343,344,345]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]],[0,[0,{"test":112,"indices":[340,341,342]},{"test":113,"indices":[343,344,345]}],[0,{"test":7,"indices":[25,26,27]},{"test":48,"indices":[148,149,150]}]]]]],[1,[1,[0,[0,{"test":112,"indices":[340,341,342]},{"test":113,"indices":[343,344,345]}],[0,{"test":114,"indices":[346,347,348]},{"test":115,"indices":[349,350,351]}]],[0,[0,{"test":110,"indices":[334,335,336]},{"test":113,"indices":[343,344,345]}],[0,{"test":114,"indices":[346,347,348]},{"test":115,"indices":[349,350,351]}]]],[0,[0,{"test":110,"indices":[334,335,336]},{"test":111,"indices":[337,338,339]}],[0,{"test":114,"indices":[346,347,348]},{"test":115,"indices":[349,350,351]}]]]]]],[1,[0,[0,{"test":110,"indices":[334,335,336]},{"test":111,"indices":[337,338,339]}],[0,{"test":114,"indices":[346,347,348]},{"test":115,"indices":[349,350,351]}]],[0,{"test":42,"indices":[130,131,132]},{"test":118,"indices":[358,359,360]}]]],{"test":5,"indices":[19,20,21]}],[1,[1,[1,{"test":3,"indices":[13,14,15]},[1,{"test":3,"indices":[13,14,15]},[1,{"test":3,"indices":[13,14,15]},[0,[1,{"test":3,"indices":[13,14,15]},[0,[0,{"test":116,"indices":[352,353,354]},{"test":3,"indices":[13,14,15]}],{"test":3,"indices":[13,14,15]}]],{"test":3,"indices":[13,14,15]}]]]],[1,[1,[1,[0,[1,[1,[0,[0,{"test":117,"indices":[355,356,357]},{"test":119,"indices":[361,362,363]}],[0,{"test":119,"indices":[361,362,363]},{"test":3,"indices":[13,14,15]}]],[1,[0,[0,{"test":117,"indices":[355,356,357]},{"test":119,"indices":[361,362,363]}],[0,{"test":119,"indices":[361,362,363]},{"test":37,"indices":[115,116,117]}]],[0,{"test":119,"indices":[361,362,363]},[0,{"test":119,"indices":[361,362,363]},{"test":37,"indices":[115,116,117]}]]]],[0,{"test":119,"indices":[361,362,363]},{"test":37,"indices":[115,116,117]}]],{"test":37,"indices":[115,116,117]}],{"test":37,"indices":[115,116,117]}],[1,[1,{"test":37,"indices":[115,116,117]},[1,[1,{"test":37,"indices":[115,116,117]},[0,[0,{"test":119,"indices":[361,362,363]},{"test":37,"indices":[115,116,117]}],[0,[0,{"test":37,"indices":[115,116,117]},{"test":135,"indices":[409,410,411]}],{"test":136,"indices":[412,413,414]}]]],[1,[0,[0,{"test":119,"indices":[361,362,363]},{"test":37,"indices":[115,116,117]}],[0,[0,{"test":120,"indices":[364,365,366]},{"test":135,"indices":[409,410,411]}],{"test":137,"indices":[415,416,417]}]],[0,[0,{"test":119,"indices":[361,362,363]},{"test":122,"indices":[370,371,372]}],[0,[0,{"test":120,"indices":[364,365,366]},{"test":135,"indices":[409,410,411]}],{"test":138,"indices":[418,419,420]}]]]]],[1,[1,[0,[0,{"test":119,"indices":[361,362,363]},{"test":122,"indices":[370,371,372]}],[0,{"test":135,"indices":[409,410,411]},[0,{"test":135,"indices":[409,410,411]},{"test":125,"indices":[379,380,381]}]]],[1,[0,[0,{"test":119,"indices":[361,362,363]},{"test":122,"indices":[370,371,372]}],[0,{"test":135,"indices":[409,410,411]},[0,{"test":135,"indices":[409,410,411]},{"test":11,"indices":[37,38,39]}]]],[1,[0,[0,{"test":11,"indices":[37,38,39]},{"test":120,"indices":[364,365,366]}],[0,{"test":135,"indices":[409,410,411]},[0,{"test":135,"indices":[409,410,411]},{"test":11,"indices":[37,38,39]}]]],[0,[0,{"test":11,"indices":[37,38,39]},{"test":120,"indices":[364,365,366]}],[0,{"test":135,"indices":[409,410,411]},{"test":11,"indices":[37,38,39]}]]]]],[1,[1,[1,[0,{"test":11,"indices":[37,38,39]},{"test":11,"indices":[37,38,39]}],{"test":11,"indices":[37,38,39]}],{"test":11,"indices":[37,38,39]}],{"test":11,"indices":[37,38,39]}]]]],[1,[0,[0,{"test":119,"indices":[361,362,363]},{"test":120,"indices":[364,365,366]}],[0,{"test":135,"indices":[409,410,411]},{"test":125,"indices":[379,380,381]}]],[0,{"test":121,"indices":[367,368,369]},{"test":123,"indices":[373,374,375]}]]]],{"test":124,"indices":[376,377,378]}]]],{"test":5,"indices":[19,20,21]}]]]]],0],0]],[0,[0,[1,[0,[1,[1,[1,{"test":17,"indices":[55,56,57]},[1,[0,{"test":13,"indices":[43,44,45]},[0,{"test":13,"indices":[43,44,45]},1]],[0,{"test":3,"indices":[13,14,15]},1]]],[0,[1,[0,[1,[1,[0,{"test":3,"indices":[13,14,15]},{"test":13,"indices":[43,44,45]}],[0,[1,[0,[0,{"test":125,"indices":[379,380,381]},{"test":45,"indices":[139,140,141]}],[0,{"test":26,"indices":[82,83,84]},{"test":127,"indices":[385,386,387]}]],[1,[1,[0,[0,{"test":11,"indices":[37,38,39]},{"test":45,"indices":[139,140,141]}],{"test":127,"indices":[385,386,387]}],[0,[0,{"test":126,"indices":[382,383,384]},{"test":129,"indices":[391,392,393]}],[0,{"test":127,"indices":[385,386,387]},{"test":21,"indices":[67,68,69]}]]],[0,[0,{"test":45,"indices":[139,140,141]},{"test":26,"indices":[82,83,84]}],[0,{"test":127,"indices":[385,386,387]},{"test":21,"indices":[67,68,69]}]]]],[1,[1,[1,{"test":13,"indices":[43,44,45]},[0,[0,{"test":21,"indices":[67,68,69]},{"test":13,"indices":[43,44,45]}],{"test":13,"indices":[43,44,45]}]],[0,[0,{"test":21,"indices":[67,68,69]},{"test":131,"indices":[397,398,399]}],[0,{"test":132,"indices":[400,401,402]},{"test":40,"indices":[124,125,126]}]]],[1,[0,[0,{"test":21,"indices":[67,68,69]},{"test":131,"indices":[397,398,399]}],[0,{"test":40,"indices":[124,125,126]},{"test":19,"indices":[61,62,63]}]],[1,[1,[0,[0,[0,{"test":21,"indices":[67,68,69]},{"test":131,"indices":[397,398,399]}],{"test":131,"indices":[397,398,399]}],[0,{"test":40,"indices":[124,125,126]},{"test":19,"indices":[61,62,63]}]],[1,[0,[0,{"test":133,"indices":[403,404,405]},{"test":131,"indices":[397,398,399]}],[0,{"test":40,"indices":[124,125,126]},{"test":19,"indices":[61,62,63]}]],[0,[0,{"test":133,"indices":[403,404,405]},{"test":131,"indices":[397,398,399]}],[0,{"test":40,"indices":[124,125,126]},{"test":19,"indices":[61,62,63]}]]]],[1,[1,[0,[0,{"test":133,"indices":[403,404,405]},{"test":131,"indices":[397,398,399]}],[0,{"test":40,"indices":[124,125,126]},{"test":19,"indices":[61,62,63]}]],[1,[0,[0,{"test":133,"indices":[403,404,405]},{"test":131,"indices":[397,398,399]}],[0,{"test":12,"indices":[40,41,42]},{"test":19,"indices":[61,62,63]}]],[0,{"test":131,"indices":[397,398,399]},[0,{"test":12,"indices":[40,41,42]},{"test":19,"indices":[61,62,63]}]]]],[0,{"test":131,"indices":[397,398,399]},[0,{"test":12,"indices":[40,41,42]},{"test":19,"indices":[61,62,63]}]]]]]]]],[1,[1,[0,[1,[0,{"test":128,"indices":[388,389,390]},{"test":130,"indices":[394,395,396]}],{"test":5,"indices":[19,20,21]}],[1,[0,{"test":131,"indices":[397,398,399]},{"test":12,"indices":[40,41,42]}],{"test":12,"indices":[40,41,42]}]],{"test":5,"indices":[19,20,21]}],{"test":4,"indices":[16,17,18]}]],[0,[1,[1,[1,{"test":3,"indices":[13,14,15]},[1,{"test":3,"indices":[13,14,15]},[0,{"test":13,"indices":[43,44,45]},[0,{"test":13,"indices":[43,44,45]},1]]]],[1,[1,[0,[1,{"test":13,"indices":[43,44,45]},[0,{"test":13,"indices":[43,44,45]},[0,{"test":134,"indices":[406,407,408]},{"test":18,"indices":[58,59,60]}]]],[0,[0,{"test":18,"indices":[58,59,60]},1],1]],[0,[0,{"test":134,"indices":[406,407,408]},{"test":18,"indices":[58,59,60]}],[0,[0,{"test":18,"indices":[58,59,60]},1],1]]],[0,[0,{"test":134,"indices":[406,407,408]},{"test":18,"indices":[58,59,60]}],1]]],[0,[1,[1,[1,[0,{"test":134,"indices":[406,407,408]},{"test":18,"indices":[58,59,60]}],{"test":18,"indices":[58,59,60]}],{"test":12,"indices":[40,41,42]}],{"test":5,"indices":[19,20,21]}],1]],1]],{"test":5,"indices":[19,20,21]}],1]],0],1],0],1],1]],"statistics":{"nodes":965,"leaves":483,"maxdepth":23},"mask":[[0,1],[1,-1],[3,1],[5,-1],[7,-1],[9,-1],[10,1],[11,-1]]}]}


==> anc/rolle6_artifact/data/marker_moving_hermite6_rejected_n6.json <==
{
  "010213402312501043210": [
    "marker_moving_full_H6_chord"
  ],
  "010213420312501043210": [
    "marker_moving_full_H6_chord"
  ],
  "012340105213024312010": [
    "marker_moving_full_H6_chord"
  ],
  "012340105213204312010": [
    "marker_moving_full_H6_chord"
  ]
}


==> anc/rolle6_artifact/data/marker_quadrature_rejected_n6.json <==
{
  "012010342531240130210": [
    "marker_quadrature_outer_cubic_crossing"
  ],
  "012031042135243010210": [
    "marker_quadrature_outer_cubic_crossing"
  ]
}


==> anc/rolle6_artifact/data/mean_rebound_certificate.json <==
{
  "polynomials": {
    "H": [
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          1,
          0
        ],
        "2"
      ],
      [
        [
          1,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1"
      ]
    ],
    "-S": [
      [
        [
          2,
          2,
          0
        ],
        "20"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-100"
      ],
      [
        [
          1,
          3,
          0
        ],
        "40"
      ],
      [
        [
          1,
          2,
          0
        ],
        "20"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-200"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-100"
      ],
      [
        [
          0,
          4,
          0
        ],
        "10"
      ],
      [
        [
          0,
          3,
          0
        ],
        "20"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-20"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-100"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-22"
      ]
    ],
    "-C": [
      [
        [
          5,
          0,
          0
        ],
        "-8"
      ],
      [
        [
          4,
          1,
          0
        ],
        "-10"
      ],
      [
        [
          4,
          0,
          0
        ],
        "-20"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-20"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-10"
      ],
      [
        [
          2,
          0,
          0
        ],
        "5"
      ],
      [
        [
          1,
          1,
          0
        ],
        "10"
      ],
      [
        [
          1,
          0,
          0
        ],
        "5"
      ],
      [
        [
          0,
          1,
          0
        ],
        "4"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    "G": [
      [
        [
          4,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          3,
          1,
          0
        ],
        "-4"
      ],
      [
        [
          3,
          0,
          1
        ],
        "-2"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-6"
      ],
      [
        [
          2,
          1,
          1
        ],
        "-2"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          2,
          0,
          2
        ],
        "7"
      ],
      [
        [
          2,
          0,
          1
        ],
        "-3"
      ],
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          1,
          2
        ],
        "8"
      ],
      [
        [
          1,
          1,
          1
        ],
        "-2"
      ],
      [
        [
          1,
          1,
          0
        ],
        "6"
      ],
      [
        [
          1,
          0,
          3
        ],
        "8"
      ],
      [
        [
          1,
          0,
          2
        ],
        "7"
      ],
      [
        [
          1,
          0,
          1
        ],
        "-3"
      ],
      [
        [
          1,
          0,
          0
        ],
        "4"
      ],
      [
        [
          0,
          1,
          3
        ],
        "6"
      ],
      [
        [
          0,
          1,
          2
        ],
        "4"
      ],
      [
        [
          0,
          1,
          1
        ],
        "-4"
      ],
      [
        [
          0,
          1,
          0
        ],
        "4"
      ],
      [
        [
          0,
          0,
          4
        ],
        "2"
      ],
      [
        [
          0,
          0,
          3
        ],
        "4"
      ],
      [
        [
          0,
          0,
          2
        ],
        "1"
      ],
      [
        [
          0,
          0,
          1
        ],
        "-1"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "1"
      ],
      [
        "1",
        "3"
      ],
      [
        "0",
        "2"
      ]
    ],
    "names": [
      "H",
      "-S",
      "-C",
      "G"
    ],
    "tree": [
      2,
      [
        0,
        3,
        [
          0,
          [
            2,
            [
              2,
              [
                0,
                3,
                [
                  0,
                  [
                    1,
                    [
                      1,
                      0,
                      3
                    ],
                    3
                  ],
                  [
                    1,
                    0,
                    [
                      1,
                      0,
                      1
                    ]
                  ]
                ]
              ],
              [
                0,
                3,
                [
                  0,
                  [
                    1,
                    [
                      1,
                      0,
                      3
                    ],
                    3
                  ],
                  [
                    1,
                    0,
                    [
                      1,
                      0,
                      1
                    ]
                  ]
                ]
              ]
            ],
            3
          ],
          0
        ]
      ],
      3
    ],
    "statistics": {
      "nodes": 35,
      "leaves": 18,
      "depth": 9,
      "types": [
        7,
        2,
        0,
        9
      ]
    }
  }
}


==> anc/rolle6_artifact/data/metric_full_rejected_n6.json <==
{
  "010234123012051403210": {
    "equalities": [
      [
        0,
        41500
      ],
      [
        4,
        -124500
      ],
      [
        13,
        -17836
      ],
      [
        14,
        -29580
      ],
      [
        21,
        -23664
      ],
      [
        22,
        29580
      ],
      [
        29,
        -93375
      ],
      [
        30,
        124500
      ],
      [
        44,
        40485
      ],
      [
        45,
        -53980
      ],
      [
        65,
        125712
      ],
      [
        66,
        -167616
      ],
      [
        71,
        22185
      ],
      [
        72,
        -29580
      ],
      [
        96,
        -55872
      ],
      [
        97,
        83808
      ],
      [
        110,
        12800
      ],
      [
        111,
        -19200
      ],
      [
        112,
        -12800
      ],
      [
        113,
        19200
      ]
    ],
    "positive": [
      [
        5,
        124500
      ],
      [
        8,
        53980
      ],
      [
        11,
        216396
      ],
      [
        15,
        124500
      ],
      [
        98,
        24900
      ],
      [
        268,
        9860
      ],
      [
        306,
        207500
      ],
      [
        448,
        29580
      ],
      [
        570,
        62250
      ],
      [
        737,
        26990
      ],
      [
        1047,
        62794
      ],
      [
        1352,
        6400
      ],
      [
        1631,
        124500
      ],
      [
        1764,
        29580
      ],
      [
        1766,
        29580
      ],
      [
        2172,
        19200
      ],
      [
        2189,
        167616
      ],
      [
        2363,
        124500
      ],
      [
        2386,
        29580
      ],
      [
        2396,
        29580
      ],
      [
        2463,
        53980
      ],
      [
        2499,
        53980
      ],
      [
        2505,
        53980
      ],
      [
        2523,
        167616
      ],
      [
        2529,
        221596
      ],
      [
        2621,
        19200
      ],
      [
        2688,
        29580
      ],
      [
        2765,
        124500
      ],
      [
        2826,
        53980
      ],
      [
        2910,
        186816
      ],
      [
        3456,
        864
      ]
    ]
  },
  "012034102531402103210": {
    "equalities": [
      [
        3,
        121563457230
      ],
      [
        4,
        -182345185845
      ],
      [
        13,
        -102645150048
      ],
      [
        14,
        128306437560
      ],
      [
        17,
        -18975635832
      ],
      [
        18,
        23719544790
      ],
      [
        32,
        -8242672542
      ],
      [
        33,
        10990230056
      ],
      [
        71,
        16246163340
      ],
      [
        73,
        -32492326680
      ],
      [
        110,
        42768812520
      ],
      [
        111,
        -64153218780
      ]
    ],
    "positive": [
      [
        3,
        96710704438
      ],
      [
        5,
        139296667616
      ],
      [
        7,
        81042304820
      ],
      [
        12,
        225393704074
      ],
      [
        13,
        212310146706
      ],
      [
        16,
        48939229982
      ],
      [
        54,
        8028825730
      ],
      [
        61,
        32492326680
      ],
      [
        130,
        10990230056
      ],
      [
        258,
        30405196470
      ],
      [
        290,
        128306437560
      ],
      [
        349,
        7906514930
      ],
      [
        370,
        23719544790
      ],
      [
        541,
        64984653360
      ],
      [
        600,
        2747557514
      ],
      [
        1573,
        10990230056
      ],
      [
        1648,
        128306437560
      ],
      [
        1772,
        64984653360
      ],
      [
        2078,
        128306437560
      ],
      [
        2383,
        23719544790
      ],
      [
        2409,
        64984653360
      ],
      [
        2414,
        10990230056
      ],
      [
        2493,
        128306437560
      ],
      [
        2687,
        128306437560
      ],
      [
        2779,
        10990230056
      ],
      [
        3093,
        443799157
      ],
      [
        3324,
        334972440
      ],
      [
        3543,
        47626740
      ],
      [
        3584,
        189479360
      ]
    ]
  },
  "012034123012051403210": {
    "equalities": [
      [
        0,
        10369910141917
      ],
      [
        3,
        -4985820135648
      ],
      [
        4,
        -23631000222279
      ],
      [
        5,
        -1661940045216
      ],
      [
        8,
        4154850113040
      ],
      [
        13,
        -10369910141917
      ],
      [
        29,
        -11997347354676
      ],
      [
        30,
        15996463139568
      ],
      [
        44,
        8692681856448
      ],
      [
        45,
        -11590242475264
      ],
      [
        47,
        636012669600
      ],
      [
        48,
        -848016892800
      ],
      [
        65,
        39932422533864
      ],
      [
        66,
        -53243230045152
      ],
      [
        94,
        5049482082256
      ],
      [
        95,
        -7574223123384
      ],
      [
        96,
        -17747743348384
      ],
      [
        97,
        26621615022576
      ]
    ],
    "positive": [
      [
        5,
        15996463139568
      ],
      [
        8,
        18238002656128
      ],
      [
        15,
        31265537304990
      ],
      [
        142,
        8309700226080
      ],
      [
        262,
        1653684057934
      ],
      [
        293,
        58204282218954
      ],
      [
        306,
        51849550709585
      ],
      [
        566,
        3575107338492
      ],
      [
        737,
        5795121237632
      ],
      [
        1047,
        16208368130104
      ],
      [
        1528,
        1696033785600
      ],
      [
        1538,
        848016892800
      ],
      [
        1571,
        1696033785600
      ],
      [
        1575,
        848016892800
      ],
      [
        1646,
        53243230045152
      ],
      [
        1886,
        15148446246768
      ],
      [
        2189,
        53243230045152
      ],
      [
        2463,
        11590242475264
      ],
      [
        2469,
        1696033785600
      ],
      [
        2499,
        11590242475264
      ],
      [
        2505,
        11590242475264
      ],
      [
        2523,
        53243230045152
      ],
      [
        2529,
        64833472520416
      ],
      [
        2765,
        15996463139568
      ],
      [
        2826,
        11590242475264
      ],
      [
        3095,
        51935626413
      ],
      [
        3104,
        42833506320
      ],
      [
        3455,
        5623031272
      ],
      [
        3456,
        274449639408
      ],
      [
        3559,
        24229054080
      ],
      [
        3576,
        8565827200
      ]
    ]
  },
  "012301204135201430210": {
    "equalities": [
      [
        3,
        -1250920895199516
      ],
      [
        4,
        1876381342799274
      ],
      [
        13,
        189874400482836
      ],
      [
        14,
        -237343000603545
      ],
      [
        17,
        1127793741501840
      ],
      [
        18,
        -1409742176877300
      ],
      [
        29,
        -119650024490931
      ],
      [
        31,
        239300048981862
      ],
      [
        32,
        -43657315118703
      ],
      [
        33,
        -23211365878272
      ],
      [
        34,
        122131679054814
      ],
      [
        76,
        -469914058959100
      ],
      [
        77,
        704871088438650
      ]
    ],
    "positive": [
      [
        3,
        436025641931040
      ],
      [
        6,
        2188147536647148
      ],
      [
        7,
        2343020508721248
      ],
      [
        12,
        833947263466344
      ],
      [
        14,
        1409742176877300
      ],
      [
        16,
        981520964357964
      ],
      [
        55,
        55541903696496
      ],
      [
        60,
        361431728036676
      ],
      [
        216,
        478600097963724
      ],
      [
        268,
        79114333534515
      ],
      [
        293,
        237343000603545
      ],
      [
        345,
        329417035496169
      ],
      [
        373,
        1409742176877300
      ],
      [
        608,
        11605682939136
      ],
      [
        1637,
        478600097963724
      ],
      [
        1751,
        1409742176877300
      ],
      [
        1973,
        1409742176877300
      ],
      [
        2386,
        237343000603545
      ],
      [
        2706,
        1409742176877300
      ],
      [
        2781,
        244263358109628
      ],
      [
        3093,
        4810713050742
      ],
      [
        3170,
        2467010814246
      ],
      [
        3190,
        90669397962
      ],
      [
        3355,
        523289597950
      ],
      [
        3570,
        1395480864624
      ],
      [
        3571,
        527531042688
      ]
    ]
  },
  "012304150210321430210": {
    "equalities": [
      [
        0,
        -1238
      ],
      [
        4,
        3714
      ],
      [
        17,
        1238
      ],
      [
        38,
        -5238
      ],
      [
        39,
        6984
      ],
      [
        71,
        1341
      ],
      [
        72,
        -1788
      ],
      [
        76,
        -426
      ],
      [
        77,
        639
      ],
      [
        100,
        2328
      ],
      [
        101,
        -3492
      ]
    ],
    "positive": [
      [
        4,
        3714
      ],
      [
        8,
        639
      ],
      [
        14,
        3714
      ],
      [
        261,
        321
      ],
      [
        275,
        963
      ],
      [
        293,
        1926
      ],
      [
        298,
        2889
      ],
      [
        370,
        6984
      ],
      [
        387,
        6190
      ],
      [
        533,
        1788
      ],
      [
        600,
        1746
      ],
      [
        1043,
        894
      ],
      [
        1047,
        447
      ],
      [
        1067,
        213
      ],
      [
        1753,
        6984
      ],
      [
        1826,
        1788
      ],
      [
        1958,
        6984
      ],
      [
        1999,
        639
      ],
      [
        2419,
        6984
      ],
      [
        2533,
        639
      ],
      [
        2813,
        639
      ],
      [
        3478,
        36
      ]
    ]
  },
  "012304150210321432010": {
    "equalities": [
      [
        0,
        -8535020
      ],
      [
        4,
        25605060
      ],
      [
        9,
        2107408
      ],
      [
        10,
        -2634260
      ],
      [
        17,
        -28668460
      ],
      [
        18,
        46504350
      ],
      [
        29,
        -1975695
      ],
      [
        30,
        2634260
      ],
      [
        62,
        2984850
      ],
      [
        63,
        -3979800
      ],
      [
        68,
        9974898
      ],
      [
        69,
        -13299864
      ],
      [
        71,
        19203795
      ],
      [
        72,
        -25605060
      ],
      [
        100,
        -4433288
      ],
      [
        101,
        6649932
      ],
      [
        106,
        -8535020
      ],
      [
        107,
        12802530
      ]
    ],
    "positive": [
      [
        4,
        25605060
      ],
      [
        14,
        25605060
      ],
      [
        17,
        6614060
      ],
      [
        178,
        8774018
      ],
      [
        349,
        11068162
      ],
      [
        370,
        46504350
      ],
      [
        387,
        42675100
      ],
      [
        453,
        25605060
      ],
      [
        566,
        658565
      ],
      [
        948,
        1326600
      ],
      [
        1047,
        6401265
      ],
      [
        1588,
        3979800
      ],
      [
        1633,
        2634260
      ],
      [
        1635,
        2634260
      ],
      [
        1706,
        13299864
      ],
      [
        1708,
        13299864
      ],
      [
        1766,
        25605060
      ],
      [
        2213,
        13299864
      ],
      [
        2237,
        25605060
      ],
      [
        2373,
        46504350
      ],
      [
        2383,
        46504350
      ],
      [
        2670,
        6614060
      ],
      [
        3478,
        68556
      ],
      [
        3512,
        50206
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/metric_rejected_n6.json <==
{
  "010234123012051403210": {
    "equalities": [
      [
        0,
        8300
      ],
      [
        4,
        -24900
      ],
      [
        13,
        -3164
      ],
      [
        14,
        -6420
      ],
      [
        21,
        -5136
      ],
      [
        22,
        6420
      ],
      [
        29,
        -18675
      ],
      [
        30,
        24900
      ],
      [
        44,
        12840
      ],
      [
        45,
        -17120
      ],
      [
        65,
        5238
      ],
      [
        66,
        -6984
      ],
      [
        71,
        4815
      ],
      [
        72,
        -6420
      ],
      [
        96,
        -2328
      ],
      [
        97,
        3492
      ]
    ],
    "positive": [
      [
        2,
        6420
      ],
      [
        5,
        24900
      ],
      [
        8,
        17120
      ],
      [
        11,
        6984
      ],
      [
        15,
        24900
      ],
      [
        262,
        9950
      ],
      [
        268,
        2140
      ],
      [
        293,
        36270
      ],
      [
        306,
        41500
      ],
      [
        566,
        6225
      ],
      [
        570,
        12450
      ],
      [
        737,
        8560
      ],
      [
        1047,
        7631
      ],
      [
        1764,
        6420
      ],
      [
        1766,
        6420
      ],
      [
        2189,
        6984
      ],
      [
        2386,
        6420
      ],
      [
        2396,
        6420
      ],
      [
        2463,
        17120
      ],
      [
        2493,
        17120
      ],
      [
        2523,
        24104
      ],
      [
        2529,
        24104
      ],
      [
        2723,
        6420
      ],
      [
        2765,
        24900
      ],
      [
        2826,
        17120
      ],
      [
        2910,
        6984
      ],
      [
        3126,
        36
      ]
    ]
  },
  "012034102531402103210": {
    "equalities": [
      [
        3,
        21852682248
      ],
      [
        4,
        -32779023372
      ],
      [
        13,
        -20060564568
      ],
      [
        14,
        25075705710
      ],
      [
        17,
        -3146643528
      ],
      [
        18,
        3933304410
      ],
      [
        71,
        2882282832
      ],
      [
        73,
        -5764565664
      ],
      [
        110,
        7682783926
      ],
      [
        111,
        -11524175889
      ]
    ],
    "positive": [
      [
        3,
        17405406072
      ],
      [
        5,
        25075705710
      ],
      [
        7,
        14568454832
      ],
      [
        12,
        40482341034
      ],
      [
        13,
        13048793080
      ],
      [
        16,
        9006261432
      ],
      [
        54,
        1519661752
      ],
      [
        61,
        5764565664
      ],
      [
        258,
        5801802024
      ],
      [
        264,
        1013676966
      ],
      [
        290,
        25075705710
      ],
      [
        292,
        25075705710
      ],
      [
        349,
        1311101470
      ],
      [
        370,
        3933304410
      ],
      [
        461,
        11529131328
      ],
      [
        1648,
        23048351778
      ],
      [
        1772,
        11529131328
      ],
      [
        2174,
        23048351778
      ],
      [
        2383,
        3933304410
      ],
      [
        3093,
        79415646
      ],
      [
        3114,
        59428512
      ],
      [
        3133,
        118805937
      ],
      [
        3164,
        33616128
      ]
    ]
  },
  "012034123012051403210": {
    "equalities": [
      [
        0,
        3907
      ],
      [
        4,
        -11721
      ],
      [
        5,
        -2556
      ],
      [
        6,
        3195
      ],
      [
        13,
        -3907
      ],
      [
        29,
        -1818
      ],
      [
        30,
        2424
      ],
      [
        65,
        18333
      ],
      [
        66,
        -24444
      ],
      [
        96,
        -8148
      ],
      [
        97,
        12222
      ]
    ],
    "positive": [
      [
        5,
        11721
      ],
      [
        8,
        9153
      ],
      [
        11,
        24444
      ],
      [
        15,
        11721
      ],
      [
        98,
        639
      ],
      [
        109,
        1065
      ],
      [
        130,
        3195
      ],
      [
        306,
        19535
      ],
      [
        342,
        1017
      ],
      [
        354,
        3051
      ],
      [
        370,
        6102
      ],
      [
        566,
        606
      ],
      [
        570,
        1212
      ],
      [
        979,
        6111
      ],
      [
        2189,
        24444
      ],
      [
        2714,
        9153
      ],
      [
        2765,
        2424
      ],
      [
        2910,
        24444
      ],
      [
        3126,
        126
      ]
    ]
  },
  "012301204135201430210": {
    "equalities": [
      [
        3,
        -21852682248
      ],
      [
        4,
        32779023372
      ],
      [
        13,
        3146643528
      ],
      [
        14,
        -3933304410
      ],
      [
        17,
        20060564568
      ],
      [
        18,
        -25075705710
      ],
      [
        29,
        -2882282832
      ],
      [
        31,
        5764565664
      ],
      [
        76,
        -7682783926
      ],
      [
        77,
        11524175889
      ]
    ],
    "positive": [
      [
        3,
        9006261432
      ],
      [
        6,
        13048793080
      ],
      [
        7,
        40482341034
      ],
      [
        12,
        14568454832
      ],
      [
        14,
        25075705710
      ],
      [
        16,
        17405406072
      ],
      [
        55,
        1519661752
      ],
      [
        60,
        5764565664
      ],
      [
        216,
        11529131328
      ],
      [
        268,
        1311101470
      ],
      [
        293,
        3933304410
      ],
      [
        339,
        1013676966
      ],
      [
        345,
        5801802024
      ],
      [
        371,
        25075705710
      ],
      [
        373,
        25075705710
      ],
      [
        1637,
        11529131328
      ],
      [
        1751,
        23048351778
      ],
      [
        1973,
        23048351778
      ],
      [
        2386,
        3933304410
      ],
      [
        3093,
        79415646
      ],
      [
        3100,
        59428512
      ],
      [
        3116,
        118805937
      ],
      [
        3150,
        33616128
      ]
    ]
  },
  "012304150210321430210": {
    "equalities": [
      [
        0,
        -1238
      ],
      [
        4,
        3714
      ],
      [
        17,
        1238
      ],
      [
        38,
        -5238
      ],
      [
        39,
        6984
      ],
      [
        71,
        1341
      ],
      [
        72,
        -1788
      ],
      [
        100,
        2328
      ],
      [
        101,
        -3492
      ]
    ],
    "positive": [
      [
        4,
        3714
      ],
      [
        8,
        6984
      ],
      [
        11,
        2889
      ],
      [
        14,
        3714
      ],
      [
        261,
        321
      ],
      [
        275,
        963
      ],
      [
        293,
        1926
      ],
      [
        341,
        213
      ],
      [
        370,
        639
      ],
      [
        387,
        6190
      ],
      [
        600,
        1746
      ],
      [
        1043,
        894
      ],
      [
        1047,
        447
      ],
      [
        1958,
        6984
      ],
      [
        2419,
        6984
      ],
      [
        2693,
        2889
      ],
      [
        2801,
        6984
      ],
      [
        2934,
        1788
      ],
      [
        3128,
        36
      ]
    ]
  },
  "012304150210321432010": {
    "equalities": [
      [
        0,
        -8300
      ],
      [
        4,
        24900
      ],
      [
        9,
        5136
      ],
      [
        10,
        -6420
      ],
      [
        17,
        -20716
      ],
      [
        18,
        36270
      ],
      [
        29,
        -4815
      ],
      [
        30,
        6420
      ],
      [
        38,
        -5238
      ],
      [
        39,
        6984
      ],
      [
        44,
        -900
      ],
      [
        45,
        1200
      ],
      [
        71,
        18675
      ],
      [
        72,
        -24900
      ],
      [
        100,
        2328
      ],
      [
        101,
        -3492
      ]
    ],
    "positive": [
      [
        4,
        24900
      ],
      [
        8,
        6984
      ],
      [
        11,
        1200
      ],
      [
        14,
        24900
      ],
      [
        215,
        6420
      ],
      [
        338,
        5970
      ],
      [
        349,
        12090
      ],
      [
        370,
        36270
      ],
      [
        387,
        41500
      ],
      [
        566,
        1605
      ],
      [
        600,
        300
      ],
      [
        668,
        1746
      ],
      [
        740,
        600
      ],
      [
        1043,
        12450
      ],
      [
        1047,
        6225
      ],
      [
        1633,
        6420
      ],
      [
        1635,
        6420
      ],
      [
        1958,
        6984
      ],
      [
        2373,
        6420
      ],
      [
        2383,
        6420
      ],
      [
        2425,
        1200
      ],
      [
        2431,
        1200
      ],
      [
        2455,
        1200
      ],
      [
        2801,
        6984
      ],
      [
        2825,
        1200
      ],
      [
        2934,
        24900
      ],
      [
        3128,
        36
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/middle_triple_rejected_n6.json <==
{
  "012031204132010543210": [
    "consecutive_inflections"
  ],
  "012031240132010543210": [
    "consecutive_inflections"
  ],
  "012345010231042130210": [
    "consecutive_inflections"
  ],
  "012345010231402130210": [
    "consecutive_inflections"
  ]
}


==> anc/rolle6_artifact/data/moment_rejected_n6.json <==
{
  "012034102531042103210": {
    "equalities": [
      [
        0,
        2055039096874917255
      ],
      [
        1,
        169651396145254080
      ],
      [
        2,
        169651396145254080
      ],
      [
        3,
        34542788250940332750
      ],
      [
        4,
        -60341501305836004650
      ],
      [
        5,
        -2585736893696409600
      ],
      [
        7,
        4309561489494016000
      ],
      [
        13,
        -38999508110899272576
      ],
      [
        14,
        48749385138624090720
      ],
      [
        17,
        -6273959313924061056
      ],
      [
        18,
        7842449142405076320
      ],
      [
        21,
        135721116916203264
      ],
      [
        22,
        -169651396145254080
      ],
      [
        68,
        2940918428401903620
      ],
      [
        69,
        -3921224571202538160
      ],
      [
        71,
        2474141858936185701
      ],
      [
        73,
        -4027672793617046490
      ],
      [
        110,
        9214934507601622560
      ],
      [
        111,
        -24374692569312045360
      ],
      [
        112,
        1271608756683344784
      ],
      [
        113,
        -1960612285601269080
      ]
    ],
    "positive": [
      [
        3,
        34542788250940332750
      ],
      [
        5,
        48919036534769344800
      ],
      [
        7,
        36581490811383810900
      ],
      [
        13,
        71763966076902664500
      ],
      [
        16,
        22714246964307074400
      ],
      [
        20,
        1296277814945429085
      ],
      [
        54,
        7571415654769024800
      ],
      [
        61,
        3942847095544419450
      ],
      [
        138,
        5540864772206592000
      ],
      [
        140,
        7387819696275456000
      ],
      [
        210,
        48749385138624090720
      ],
      [
        258,
        8228273929019354058
      ],
      [
        288,
        7608015493527320430
      ],
      [
        338,
        1568489828481015264
      ],
      [
        455,
        169651396145254080
      ],
      [
        531,
        169651396145254080
      ],
      [
        533,
        169651396145254080
      ],
      [
        541,
        8055345587234092980
      ],
      [
        1660,
        48749385138624090720
      ],
      [
        1706,
        3921224571202538160
      ],
      [
        1708,
        7842449142405076320
      ],
      [
        1718,
        3921224571202538160
      ],
      [
        1832,
        8055345587234092980
      ],
      [
        2078,
        48749385138624090720
      ],
      [
        2100,
        3921224571202538160
      ],
      [
        2374,
        48749385138624090720
      ],
      [
        2404,
        169651396145254080
      ],
      [
        2405,
        169651396145254080
      ],
      [
        2687,
        48749385138624090720
      ],
      [
        2705,
        7842449142405076320
      ],
      [
        2724,
        169651396145254080
      ],
      [
        3163,
        39608329002045840
      ],
      [
        3350,
        4809778448096000
      ],
      [
        4154,
        2081732234566550
      ],
      [
        5150,
        115076365531915614
      ],
      [
        5850,
        27479923978931280
      ],
      [
        5886,
        69269727312828
      ]
    ]
  },
  "012301240135201430210": {
    "equalities": [
      [
        0,
        390513857066210304
      ],
      [
        1,
        -775406255973396480
      ],
      [
        2,
        -775406255973396480
      ],
      [
        3,
        -10976423834034121728
      ],
      [
        4,
        19314738976437239808
      ],
      [
        9,
        -620325004778717184
      ],
      [
        10,
        775406255973396480
      ],
      [
        13,
        1605959573750138880
      ],
      [
        14,
        -2007449467187673600
      ],
      [
        17,
        11512922193280714752
      ],
      [
        18,
        -14391152741600893440
      ],
      [
        21,
        143587950891356160
      ],
      [
        23,
        -239313251485593600
      ],
      [
        25,
        732395076798981120
      ],
      [
        27,
        -1220658461331635200
      ],
      [
        29,
        -1291969109185643520
      ],
      [
        31,
        2583938218371287040
      ],
      [
        76,
        -7101075367806819840
      ],
      [
        77,
        7195576370800446720
      ]
    ],
    "positive": [
      [
        3,
        4387718562880355328
      ],
      [
        6,
        23462918955300189696
      ],
      [
        12,
        11560443325334380032
      ],
      [
        14,
        15166558997574289920
      ],
      [
        16,
        10976423834034121728
      ],
      [
        29,
        129234375995566080
      ],
      [
        55,
        1462572854293451776
      ],
      [
        60,
        2196235090384588800
      ],
      [
        208,
        775406255973396480
      ],
      [
        210,
        775406255973396480
      ],
      [
        212,
        775406255973396480
      ],
      [
        265,
        401489893437534720
      ],
      [
        268,
        669149822395891200
      ],
      [
        345,
        2878230548320178688
      ],
      [
        373,
        14391152741600893440
      ],
      [
        457,
        478626502971187200
      ],
      [
        459,
        239313251485593600
      ],
      [
        537,
        2441316922663270400
      ],
      [
        539,
        1220658461331635200
      ],
      [
        1739,
        14391152741600893440
      ],
      [
        1997,
        14391152741600893440
      ],
      [
        2669,
        775406255973396480
      ],
      [
        2688,
        2007449467187673600
      ],
      [
        2706,
        14391152741600893440
      ],
      [
        2769,
        5167876436742574080
      ],
      [
        3098,
        4273450919385600
      ],
      [
        3099,
        21797472523779200
      ],
      [
        3653,
        63022883374909440
      ],
      [
        4095,
        660735885877057
      ],
      [
        4113,
        32384745248469
      ],
      [
        5256,
        4500047761601280
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/negative_inflections_certificate.json <==
{
  "box": [
    [
      "3/5",
      "2"
    ],
    [
      "0",
      "1/2"
    ],
    [
      "1",
      "2"
    ]
  ],
  "tree": [
    0,
    [
      0,
      [
        2,
        [
          0,
          {
            "leaf": 0,
            "anchors": [
              "-218433/655360",
              "11357/20480"
            ]
          },
          [
            1,
            {
              "leaf": 6,
              "anchors": [
                "-35943/81920",
                "11561/20480"
              ]
            },
            [
              0,
              {
                "leaf": 6,
                "anchors": [
                  "-146481/327680",
                  "22537/40960"
                ]
              },
              [
                1,
                [
                  2,
                  {
                    "leaf": 6,
                    "anchors": [
                      "-164577/327680",
                      "1423/2560"
                    ]
                  },
                  {
                    "leaf": 6,
                    "anchors": [
                      "-164577/327680",
                      "1423/2560"
                    ]
                  }
                ],
                [
                  0,
                  [
                    2,
                    {
                      "leaf": 6,
                      "anchors": [
                        "-132861/262144",
                        "2807/5120"
                      ]
                    },
                    {
                      "leaf": 6,
                      "anchors": [
                        "-132861/262144",
                        "2807/5120"
                      ]
                    }
                  ],
                  {
                    "leaf": 3,
                    "anchors": [
                      "-701239/1310720",
                      "1119/2048"
                    ]
                  }
                ]
              ]
            ]
          ]
        ],
        {
          "leaf": 6,
          "anchors": [
            "-54597/163840",
            "1119/2048"
          ]
        }
      ],
      [
        0,
        [
          0,
          [
            2,
            [
              0,
              [
                1,
                [
                  1,
                  {
                    "leaf": 6,
                    "anchors": [
                      "-179003/327680",
                      "23363/40960"
                    ]
                  },
                  {
                    "leaf": 3,
                    "anchors": [
                      "-72397/131072",
                      "9/16"
                    ]
                  }
                ],
                {
                  "leaf": 3,
                  "anchors": [
                    "-731409/1310720",
                    "5577/10240"
                  ]
                }
              ],
              {
                "leaf": 3,
                "anchors": [
                  "-375807/655360",
                  "22241/40960"
                ]
              }
            ],
            {
              "leaf": 3,
              "anchors": [
                "-716003/1310720",
                "22241/40960"
              ]
            }
          ],
          {
            "leaf": 3,
            "anchors": [
              "-12301/20480",
              "5529/10240"
            ]
          }
        ],
        {
          "leaf": 3,
          "anchors": [
            "-214779/327680",
            "21903/40960"
          ]
        }
      ]
    ],
    {
      "leaf": 1,
      "anchors": [
        "-31367/40960",
        "4273/8192"
      ]
    }
  ],
  "statistics": {
    "nodes": 33,
    "leaves": 17,
    "depth": 9,
    "types": [
      1,
      1,
      0,
      7,
      0,
      0,
      8,
      0,
      0
    ]
  }
}


==> anc/rolle6_artifact/data/outer_cubic_certificates.json <==
{
  "normalization": "P=z^6/120-z^4/8+b*z^3/6+A*z^2/2+B*z+C; c<0; b=3c-c^3",
  "parameter_domain": "1<k<(1+sqrt(3))/2<11/8",
  "positive_scale": "120*(k^2-k+1)^6",
  "guard_polynomial": [
    -1,
    -5,
    5
  ],
  "signature": [
    -1,
    0,
    0,
    -1,
    -1,
    -1,
    -1,
    -1,
    0,
    1,
    -1,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "identities": [
    {
      "id": "1",
      "terms": [
        {
          "row": 5,
          "sign": -1,
          "weight": [
            1,
            4,
            0,
            -8,
            4
          ]
        },
        {
          "row": 6,
          "sign": -1,
          "weight": [
            2,
            -4,
            6,
            -4,
            2
          ]
        },
        {
          "row": 7,
          "sign": -1,
          "weight": [
            2,
            2,
            -6,
            8,
            -4
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            2,
            -4,
            6,
            -4,
            2
          ]
        }
      ],
      "residual": [
        10,
        -80,
        -720,
        6440,
        -1120,
        -56340,
        123670,
        -15020,
        -390690,
        879220,
        -1037870,
        740700,
        -285430,
        6440,
        47880,
        -19520,
        2440
      ]
    },
    {
      "id": "3",
      "terms": [
        {
          "row": 0,
          "sign": -1,
          "weight": [
            1,
            4,
            -9,
            10,
            -5
          ]
        },
        {
          "row": 3,
          "sign": -1,
          "weight": [
            8,
            -4,
            -18,
            8,
            5
          ]
        },
        {
          "row": 7,
          "sign": -1,
          "weight": [
            6,
            -12,
            3,
            3
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            9,
            0,
            -27,
            18
          ]
        }
      ],
      "residual": [
        -684,
        1188,
        22194,
        -65988,
        -31158,
        336366,
        -424134,
        -78732,
        711909,
        -731682,
        201744,
        175446,
        -139482,
        11934,
        13905,
        -2826
      ]
    },
    {
      "id": "5",
      "terms": [
        {
          "row": 3,
          "sign": -1,
          "weight": [
            0,
            -6,
            6
          ]
        },
        {
          "row": 4,
          "sign": -1,
          "weight": [
            -1,
            -5,
            5
          ]
        },
        {
          "row": 7,
          "sign": -1,
          "weight": [
            1,
            -1,
            1
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            0,
            -6,
            6
          ]
        }
      ],
      "residual": [
        0,
        -30,
        210,
        2430,
        -5160,
        -17808,
        92826,
        -194634,
        244206,
        -193428,
        88278,
        -9906,
        -12636,
        6594,
        -942
      ]
    },
    {
      "id": "6",
      "terms": [
        {
          "row": 3,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 4,
          "sign": -1,
          "weight": [
            1
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            2
          ]
        },
        {
          "row": 10,
          "sign": -1,
          "weight": [
            1
          ]
        }
      ],
      "residual": [
        -14,
        84,
        246,
        -2000,
        5760,
        -10116,
        12066,
        -10116,
        5760,
        -2000,
        246,
        84,
        -14
      ]
    }
  ],
  "pieces": [
    {
      "interval": [
        [
          1,
          1
        ],
        [
          559,
          500
        ]
      ],
      "branches": [
        {
          "identity": "1",
          "guard_sign": 0
        }
      ]
    },
    {
      "interval": [
        [
          559,
          500
        ],
        [
          117,
          100
        ]
      ],
      "branches": [
        {
          "identity": "3",
          "guard_sign": 0
        }
      ]
    },
    {
      "interval": [
        [
          117,
          100
        ],
        [
          293,
          250
        ]
      ],
      "branches": [
        {
          "identity": "3",
          "guard_sign": -1
        },
        {
          "identity": "5",
          "guard_sign": 1
        }
      ]
    },
    {
      "interval": [
        [
          293,
          250
        ],
        [
          6,
          5
        ]
      ],
      "branches": [
        {
          "identity": "5",
          "guard_sign": 0
        }
      ]
    },
    {
      "interval": [
        [
          6,
          5
        ],
        [
          11,
          8
        ]
      ],
      "branches": [
        {
          "identity": "6",
          "guard_sign": 0
        }
      ]
    }
  ]
}


==> anc/rolle6_artifact/data/outer_cubic_chord_certificate.json <==
{
  "polynomials": {
    "-D": [
      [
        [
          1,
          1,
          0
        ],
        "2"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          2,
          0
        ],
        "3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-2"
      ]
    ],
    "-N": [
      [
        [
          2,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          3,
          0
        ],
        "4"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ]
    ],
    "N-2D": [
      [
        [
          2,
          1,
          0
        ],
        "2"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          1,
          0
        ],
        "6"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          0,
          2,
          0
        ],
        "12"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-6"
      ]
    ],
    "-H": [
      [
        [
          2,
          2,
          0
        ],
        "3"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          3,
          0
        ],
        "4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          0,
          2,
          0
        ],
        "3"
      ]
    ],
    "-V": [
      [
        [
          10,
          4,
          0
        ],
        "3888"
      ],
      [
        [
          10,
          3,
          0
        ],
        "-7776"
      ],
      [
        [
          10,
          2,
          0
        ],
        "5832"
      ],
      [
        [
          10,
          1,
          0
        ],
        "-1944"
      ],
      [
        [
          10,
          0,
          0
        ],
        "243"
      ],
      [
        [
          9,
          5,
          0
        ],
        "41472"
      ],
      [
        [
          9,
          4,
          0
        ],
        "-84240"
      ],
      [
        [
          9,
          3,
          0
        ],
        "61776"
      ],
      [
        [
          9,
          2,
          0
        ],
        "-18144"
      ],
      [
        [
          9,
          1,
          0
        ],
        "972"
      ],
      [
        [
          9,
          0,
          0
        ],
        "297"
      ],
      [
        [
          8,
          6,
          0
        ],
        "175392"
      ],
      [
        [
          8,
          5,
          0
        ],
        "-339552"
      ],
      [
        [
          8,
          4,
          0
        ],
        "204120"
      ],
      [
        [
          8,
          3,
          0
        ],
        "-11448"
      ],
      [
        [
          8,
          2,
          0
        ],
        "-28188"
      ],
      [
        [
          8,
          1,
          0
        ],
        "7938"
      ],
      [
        [
          8,
          0,
          0
        ],
        "-378"
      ],
      [
        [
          7,
          7,
          0
        ],
        "382464"
      ],
      [
        [
          7,
          6,
          0
        ],
        "-637056"
      ],
      [
        [
          7,
          5,
          0
        ],
        "104256"
      ],
      [
        [
          7,
          4,
          0
        ],
        "390240"
      ],
      [
        [
          7,
          3,
          0
        ],
        "-300096"
      ],
      [
        [
          7,
          2,
          0
        ],
        "83952"
      ],
      [
        [
          7,
          1,
          0
        ],
        "-9072"
      ],
      [
        [
          7,
          0,
          0
        ],
        "378"
      ],
      [
        [
          6,
          8,
          0
        ],
        "457728"
      ],
      [
        [
          6,
          7,
          0
        ],
        "-492288"
      ],
      [
        [
          6,
          6,
          0
        ],
        "-860368"
      ],
      [
        [
          6,
          5,
          0
        ],
        "1794192"
      ],
      [
        [
          6,
          4,
          0
        ],
        "-1189336"
      ],
      [
        [
          6,
          3,
          0
        ],
        "331056"
      ],
      [
        [
          6,
          2,
          0
        ],
        "-22920"
      ],
      [
        [
          6,
          1,
          0
        ],
        "-5212"
      ],
      [
        [
          6,
          0,
          0
        ],
        "727"
      ],
      [
        [
          5,
          9,
          0
        ],
        "286720"
      ],
      [
        [
          5,
          8,
          0
        ],
        "82944"
      ],
      [
        [
          5,
          7,
          0
        ],
        "-2209728"
      ],
      [
        [
          5,
          6,
          0
        ],
        "3549552"
      ],
      [
        [
          5,
          5,
          0
        ],
        "-2194384"
      ],
      [
        [
          5,
          4,
          0
        ],
        "415000"
      ],
      [
        [
          5,
          3,
          0
        ],
        "118384"
      ],
      [
        [
          5,
          2,
          0
        ],
        "-53944"
      ],
      [
        [
          5,
          1,
          0
        ],
        "3988"
      ],
      [
        [
          5,
          0,
          0
        ],
        "269"
      ],
      [
        [
          4,
          10,
          0
        ],
        "73728"
      ],
      [
        [
          4,
          9,
          0
        ],
        "348160"
      ],
      [
        [
          4,
          8,
          0
        ],
        "-2317376"
      ],
      [
        [
          4,
          7,
          0
        ],
        "3439904"
      ],
      [
        [
          4,
          6,
          0
        ],
        "-1516624"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-527264"
      ],
      [
        [
          4,
          4,
          0
        ],
        "632848"
      ],
      [
        [
          4,
          3,
          0
        ],
        "-150920"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-1668"
      ],
      [
        [
          4,
          1,
          0
        ],
        "2690"
      ],
      [
        [
          3,
          10,
          0
        ],
        "147456"
      ],
      [
        [
          3,
          9,
          0
        ],
        "-1118720"
      ],
      [
        [
          3,
          8,
          0
        ],
        "1244288"
      ],
      [
        [
          3,
          7,
          0
        ],
        "763648"
      ],
      [
        [
          3,
          6,
          0
        ],
        "-1914672"
      ],
      [
        [
          3,
          5,
          0
        ],
        "994672"
      ],
      [
        [
          3,
          4,
          0
        ],
        "-89224"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-56544"
      ],
      [
        [
          3,
          2,
          0
        ],
        "10760"
      ],
      [
        [
          2,
          10,
          0
        ],
        "-193536"
      ],
      [
        [
          2,
          9,
          0
        ],
        "-321280"
      ],
      [
        [
          2,
          8,
          0
        ],
        "1619520"
      ],
      [
        [
          2,
          7,
          0
        ],
        "-1597728"
      ],
      [
        [
          2,
          6,
          0
        ],
        "340000"
      ],
      [
        [
          2,
          5,
          0
        ],
        "276112"
      ],
      [
        [
          2,
          4,
          0
        ],
        "-154672"
      ],
      [
        [
          2,
          3,
          0
        ],
        "21520"
      ],
      [
        [
          1,
          10,
          0
        ],
        "-267264"
      ],
      [
        [
          1,
          9,
          0
        ],
        "529664"
      ],
      [
        [
          1,
          8,
          0
        ],
        "-85888"
      ],
      [
        [
          1,
          7,
          0
        ],
        "-519104"
      ],
      [
        [
          1,
          6,
          0
        ],
        "491168"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-172992"
      ],
      [
        [
          1,
          4,
          0
        ],
        "21520"
      ],
      [
        [
          0,
          10,
          0
        ],
        "-92160"
      ],
      [
        [
          0,
          9,
          0
        ],
        "296192"
      ],
      [
        [
          0,
          8,
          0
        ],
        "-375680"
      ],
      [
        [
          0,
          7,
          0
        ],
        "234560"
      ],
      [
        [
          0,
          6,
          0
        ],
        "-71872"
      ],
      [
        [
          0,
          5,
          0
        ],
        "8608"
      ]
    ],
    "W-uV": [
      [
        [
          11,
          5,
          0
        ],
        "7776"
      ],
      [
        [
          11,
          4,
          0
        ],
        "-19440"
      ],
      [
        [
          11,
          3,
          0
        ],
        "19440"
      ],
      [
        [
          11,
          2,
          0
        ],
        "-9720"
      ],
      [
        [
          11,
          1,
          0
        ],
        "2430"
      ],
      [
        [
          11,
          0,
          0
        ],
        "-243"
      ],
      [
        [
          10,
          6,
          0
        ],
        "82944"
      ],
      [
        [
          10,
          5,
          0
        ],
        "-206064"
      ],
      [
        [
          10,
          4,
          0
        ],
        "197424"
      ],
      [
        [
          10,
          3,
          0
        ],
        "-87048"
      ],
      [
        [
          10,
          2,
          0
        ],
        "14256"
      ],
      [
        [
          10,
          1,
          0
        ],
        "1161"
      ],
      [
        [
          10,
          0,
          0
        ],
        "-459"
      ],
      [
        [
          9,
          7,
          0
        ],
        "350784"
      ],
      [
        [
          9,
          6,
          0
        ],
        "-813024"
      ],
      [
        [
          9,
          5,
          0
        ],
        "636768"
      ],
      [
        [
          9,
          4,
          0
        ],
        "-111240"
      ],
      [
        [
          9,
          3,
          0
        ],
        "-102168"
      ],
      [
        [
          9,
          2,
          0
        ],
        "56160"
      ],
      [
        [
          9,
          1,
          0
        ],
        "-8829"
      ],
      [
        [
          9,
          0,
          0
        ],
        "162"
      ],
      [
        [
          8,
          8,
          0
        ],
        "764928"
      ],
      [
        [
          8,
          7,
          0
        ],
        "-1481184"
      ],
      [
        [
          8,
          6,
          0
        ],
        "398448"
      ],
      [
        [
          8,
          5,
          0
        ],
        "1082520"
      ],
      [
        [
          8,
          4,
          0
        ],
        "-1113948"
      ],
      [
        [
          8,
          3,
          0
        ],
        "436176"
      ],
      [
        [
          8,
          2,
          0
        ],
        "-72968"
      ],
      [
        [
          8,
          1,
          0
        ],
        "4010"
      ],
      [
        [
          8,
          0,
          0
        ],
        "-134"
      ],
      [
        [
          7,
          9,
          0
        ],
        "915456"
      ],
      [
        [
          7,
          8,
          0
        ],
        "-1059840"
      ],
      [
        [
          7,
          7,
          0
        ],
        "-2080160"
      ],
      [
        [
          7,
          6,
          0
        ],
        "4874032"
      ],
      [
        [
          7,
          5,
          0
        ],
        "-3754400"
      ],
      [
        [
          7,
          4,
          0
        ],
        "1253800"
      ],
      [
        [
          7,
          3,
          0
        ],
        "-91440"
      ],
      [
        [
          7,
          2,
          0
        ],
        "-49840"
      ],
      [
        [
          7,
          1,
          0
        ],
        "12484"
      ],
      [
        [
          7,
          0,
          0
        ],
        "-943"
      ],
      [
        [
          6,
          10,
          0
        ],
        "573440"
      ],
      [
        [
          6,
          9,
          0
        ],
        "336896"
      ],
      [
        [
          6,
          8,
          0
        ],
        "-5210144"
      ],
      [
        [
          6,
          7,
          0
        ],
        "8558992"
      ],
      [
        [
          6,
          6,
          0
        ],
        "-5375792"
      ],
      [
        [
          6,
          5,
          0
        ],
        "545656"
      ],
      [
        [
          6,
          4,
          0
        ],
        "1000064"
      ],
      [
        [
          6,
          3,
          0
        ],
        "-511728"
      ],
      [
        [
          6,
          2,
          0
        ],
        "91048"
      ],
      [
        [
          6,
          1,
          0
        ],
        "-3315"
      ],
      [
        [
          6,
          0,
          0
        ],
        "-431"
      ],
      [
        [
          5,
          11,
          0
        ],
        "147456"
      ],
      [
        [
          5,
          10,
          0
        ],
        "909312"
      ],
      [
        [
          5,
          9,
          0
        ],
        "-4981504"
      ],
      [
        [
          5,
          8,
          0
        ],
        "6708000"
      ],
      [
        [
          5,
          7,
          0
        ],
        "-1189840"
      ],
      [
        [
          5,
          6,
          0
        ],
        "-4541200"
      ],
      [
        [
          5,
          5,
          0
        ],
        "4271688"
      ],
      [
        [
          5,
          4,
          0
        ],
        "-1532336"
      ],
      [
        [
          5,
          3,
          0
        ],
        "179408"
      ],
      [
        [
          5,
          2,
          0
        ],
        "19144"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-4229"
      ],
      [
        [
          4,
          11,
          0
        ],
        "368640"
      ],
      [
        [
          4,
          10,
          0
        ],
        "-2015744"
      ],
      [
        [
          4,
          9,
          0
        ],
        "981120"
      ],
      [
        [
          4,
          8,
          0
        ],
        "5676544"
      ],
      [
        [
          4,
          7,
          0
        ],
        "-9876304"
      ],
      [
        [
          4,
          6,
          0
        ],
        "6466544"
      ],
      [
        [
          4,
          5,
          0
        ],
        "-1591584"
      ],
      [
        [
          4,
          4,
          0
        ],
        "-147380"
      ],
      [
        [
          4,
          3,
          0
        ],
        "135304"
      ],
      [
        [
          4,
          2,
          0
        ],
        "-16592"
      ],
      [
        [
          3,
          11,
          0
        ],
        "-221184"
      ],
      [
        [
          3,
          10,
          0
        ],
        "-1627136"
      ],
      [
        [
          3,
          9,
          0
        ],
        "6186496"
      ],
      [
        [
          3,
          8,
          0
        ],
        "-7304160"
      ],
      [
        [
          3,
          7,
          0
        ],
        "3027568"
      ],
      [
        [
          3,
          6,
          0
        ],
        "637504"
      ],
      [
        [
          3,
          5,
          0
        ],
        "-991752"
      ],
      [
        [
          3,
          4,
          0
        ],
        "313488"
      ],
      [
        [
          3,
          3,
          0
        ],
        "-32536"
      ],
      [
        [
          2,
          11,
          0
        ],
        "-700416"
      ],
      [
        [
          2,
          10,
          0
        ],
        "1695744"
      ],
      [
        [
          2,
          9,
          0
        ],
        "-702848"
      ],
      [
        [
          2,
          8,
          0
        ],
        "-1660064"
      ],
      [
        [
          2,
          7,
          0
        ],
        "2353152"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-1284272"
      ],
      [
        [
          2,
          5,
          0
        ],
        "327056"
      ],
      [
        [
          2,
          4,
          0
        ],
        "-31888"
      ],
      [
        [
          1,
          11,
          0
        ],
        "-258048"
      ],
      [
        [
          1,
          10,
          0
        ],
        "971264"
      ],
      [
        [
          1,
          9,
          0
        ],
        "-1505280"
      ],
      [
        [
          1,
          8,
          0
        ],
        "1227264"
      ],
      [
        [
          1,
          7,
          0
        ],
        "-553696"
      ],
      [
        [
          1,
          6,
          0
        ],
        "130560"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-12496"
      ]
    ]
  },
  "tail": {
    "bound": [
      [
        [
          6,
          0,
          0
        ],
        "432"
      ],
      [
        [
          5,
          1,
          0
        ],
        "2592"
      ],
      [
        [
          5,
          0,
          0
        ],
        "1296"
      ],
      [
        [
          4,
          2,
          0
        ],
        "6696"
      ],
      [
        [
          4,
          1,
          0
        ],
        "6480"
      ],
      [
        [
          4,
          0,
          0
        ],
        "1008"
      ],
      [
        [
          3,
          3,
          0
        ],
        "9504"
      ],
      [
        [
          3,
          2,
          0
        ],
        "13392"
      ],
      [
        [
          3,
          1,
          0
        ],
        "4032"
      ],
      [
        [
          3,
          0,
          0
        ],
        "-144"
      ],
      [
        [
          2,
          4,
          0
        ],
        "7020"
      ],
      [
        [
          2,
          3,
          0
        ],
        "14256"
      ],
      [
        [
          2,
          2,
          0
        ],
        "7380"
      ],
      [
        [
          2,
          1,
          0
        ],
        "-432"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-544"
      ],
      [
        [
          1,
          5,
          0
        ],
        "1944"
      ],
      [
        [
          1,
          4,
          0
        ],
        "7020"
      ],
      [
        [
          1,
          3,
          0
        ],
        "6696"
      ],
      [
        [
          1,
          2,
          0
        ],
        "684"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-1088"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-256"
      ],
      [
        [
          0,
          5,
          0
        ],
        "972"
      ],
      [
        [
          0,
          4,
          0
        ],
        "1836"
      ],
      [
        [
          0,
          3,
          0
        ],
        "972"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-276"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-256"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-32"
      ]
    ],
    "c_coefficient": [
      [
        [
          4,
          0,
          0
        ],
        "32"
      ],
      [
        [
          3,
          1,
          0
        ],
        "128"
      ],
      [
        [
          3,
          0,
          0
        ],
        "64"
      ],
      [
        [
          2,
          2,
          0
        ],
        "344"
      ],
      [
        [
          2,
          1,
          0
        ],
        "192"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-56"
      ],
      [
        [
          1,
          3,
          0
        ],
        "432"
      ],
      [
        [
          1,
          2,
          0
        ],
        "344"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-112"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-88"
      ],
      [
        [
          0,
          4,
          0
        ],
        "162"
      ],
      [
        [
          0,
          3,
          0
        ],
        "216"
      ],
      [
        [
          0,
          2,
          0
        ],
        "20"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-88"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-22"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "2"
      ],
      [
        "1/2",
        "3/5"
      ],
      [
        "0",
        "1"
      ]
    ],
    "names": [
      "-D",
      "-N",
      "N-2D",
      "-H",
      "-V",
      "W-uV"
    ],
    "tree": [
      1,
      [
        0,
        [
          0,
          5,
          4
        ],
        4
      ],
      [
        0,
        [
          0,
          4,
          2
        ],
        2
      ]
    ],
    "statistics": {
      "nodes": 11,
      "leaves": 6,
      "depth": 3,
      "types": [
        0,
        0,
        2,
        0,
        3,
        1
      ]
    }
  }
}


==> anc/rolle6_artifact/data/outer_cubic_chord_rejected_n6.json <==
{
  "012031402531024103210": [
    "outer_cubic_chord"
  ],
  "012301420135204130210": [
    "outer_cubic_chord"
  ]
}


==> anc/rolle6_artifact/data/outer_cubic_rejected_n6.json <==
{
  "012340510213240103210": [
    "outer_cubic_B"
  ],
  "012010342312015043210": [
    "outer_cubic_B"
  ],
  "010210342312015043210": [
    "outer_cubic_B"
  ],
  "012340510213243010210": [
    "outer_cubic_B"
  ],
  "012301042312015043210": [
    "outer_cubic_B"
  ],
  "012340510213243012010": [
    "outer_cubic_B"
  ]
}


==> anc/rolle6_artifact/data/outer_inflection_average_rejected_n6.json <==
{
  "010231042135240310210": [
    "outer_inflection_average"
  ],
  "012013042531240132010": [
    "outer_inflection_average"
  ]
}


==> anc/rolle6_artifact/data/outer_secant_rejected_n6.json <==
{
  "010210342153240310210": [
    "outer_secant_cubic_secant",
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010210342153243010210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010210342513240310210": [
    "outer_secant_cubic_secant",
    "outer_secant_middle_cubic_derivative"
  ],
  "010210342513243010210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010210342531240310210": [
    "outer_secant_cubic_secant"
  ],
  "010213042153240310210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010213042513240310210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231042153204130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative",
    "outer_secant_unit_secant"
  ],
  "010231042153240130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231042153240310210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231042513204130210": [
    "outer_secant_middle_cubic_derivative",
    "outer_secant_unit_secant"
  ],
  "010231042513240130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231042513240310210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231402153204130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231402513204130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231402513240130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231420105324130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231420150324130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231420153024130210": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "010231420510324130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231420513024130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "010231425013024130210": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012010342315243012010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012010342351243012010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042135243012010": [
    "outer_secant_cubic_secant"
  ],
  "012013042315240132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042315240312010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042315243012010": [
    "outer_secant_cubic_secant",
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042351240132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042351240312010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012013042351243012010": [
    "outer_secant_cubic_secant",
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012031042315204132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031042315240132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031042351240132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012031402315204132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031402315240132010": [
    "outer_secant_middle_cubic_derivative",
    "outer_secant_unit_secant"
  ],
  "012031402351204132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012031402351240132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative",
    "outer_secant_unit_secant"
  ],
  "012031420310524132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031420315024132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031420351024132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012031423015024132010": [
    "outer_secant_middle_cubic_derivative"
  ],
  "012031423051024132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ],
  "012031423501024132010": [
    "outer_secant_mean_derivative",
    "outer_secant_middle_cubic_derivative"
  ]
}


==> anc/rolle6_artifact/data/parametric_middle_certificates.json <==
{
  "identities": [
    {
      "id": "PM_identity_01",
      "terms": [
        {
          "row": 0,
          "sign": -1,
          "weight": [
            1
          ]
        },
        {
          "row": 7,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            1
          ]
        },
        {
          "row": 11,
          "sign": 1,
          "weight": [
            0,
            2
          ]
        }
      ],
      "residual": [
        0,
        180,
        -720,
        280,
        240,
        -108
      ]
    },
    {
      "id": "PM_identity_02",
      "terms": [
        {
          "row": 0,
          "sign": -1,
          "weight": [
            1,
            1
          ]
        },
        {
          "row": 1,
          "sign": -1,
          "weight": [
            0,
            2
          ]
        },
        {
          "row": 7,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            1,
            1
          ]
        }
      ],
      "residual": [
        0,
        -12,
        240,
        280,
        -80,
        -108
      ]
    },
    {
      "id": "PM_identity_03",
      "terms": [
        {
          "row": 0,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 1,
          "sign": -1,
          "weight": [
            1,
            0,
            -1
          ]
        },
        {
          "row": 4,
          "sign": -1,
          "weight": [
            1,
            2,
            1
          ]
        },
        {
          "row": 6,
          "sign": 1,
          "weight": [
            2
          ]
        }
      ],
      "residual": [
        26,
        60,
        -54,
        -200,
        -90,
        60,
        38
      ]
    },
    {
      "id": "PM_identity_04",
      "terms": [
        {
          "row": 1,
          "sign": -1,
          "weight": [
            1
          ]
        },
        {
          "row": 7,
          "sign": 1,
          "weight": [
            1
          ]
        },
        {
          "row": 11,
          "sign": -1,
          "weight": [
            1,
            1
          ]
        }
      ],
      "residual": [
        -96,
        390,
        360,
        -300,
        -120,
        54
      ]
    },
    {
      "id": "PM_identity_05",
      "terms": [
        {
          "row": 0,
          "sign": 1,
          "weight": [
            1,
            -1
          ]
        },
        {
          "row": 7,
          "sign": 1,
          "weight": [
            2
          ]
        },
        {
          "row": 9,
          "sign": -1,
          "weight": [
            1,
            -1
          ]
        },
        {
          "row": 10,
          "sign": -1,
          "weight": [
            0,
            2
          ]
        }
      ],
      "residual": [
        0,
        12,
        240,
        -280,
        -80,
        108
      ]
    },
    {
      "id": "PM_identity_06",
      "terms": [
        {
          "row": 0,
          "sign": 1,
          "weight": [
            1,
            -2,
            1
          ]
        },
        {
          "row": 6,
          "sign": 1,
          "weight": [
            0,
            4
          ]
        },
        {
          "row": 7,
          "sign": 1,
          "weight": [
            2,
            0,
            -2
          ]
        },
        {
          "row": 9,
          "sign": -1,
          "weight": [
            1,
            2,
            1
          ]
        }
      ],
      "residual": [
        0,
        64,
        0,
        -160,
        0,
        128,
        0,
        -32
      ]
    },
    {
      "id": "PM_identity_07",
      "terms": [
        {
          "row": 0,
          "sign": 1,
          "weight": [
            1,
            -1
          ]
        },
        {
          "row": 5,
          "sign": -1,
          "weight": [
            1,
            0,
            -1
          ]
        },
        {
          "row": 6,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            1,
            1
          ]
        }
      ],
      "residual": [
        28,
        0,
        -120,
        0,
        130,
        0,
        -38
      ]
    },
    {
      "id": "PM_identity_08",
      "terms": [
        {
          "row": 0,
          "sign": 1,
          "weight": [
            1,
            -1
          ]
        },
        {
          "row": 6,
          "sign": -1,
          "weight": [
            2
          ]
        },
        {
          "row": 9,
          "sign": 1,
          "weight": [
            1,
            1
          ]
        },
        {
          "row": 11,
          "sign": -1,
          "weight": [
            1,
            0,
            -1
          ]
        }
      ],
      "residual": [
        -122,
        360,
        30,
        -480,
        130,
        120,
        -38
      ]
    }
  ],
  "patterns": [
    {
      "id": "PM_pattern_01",
      "signature": [
        -1,
        -1,
        0,
        0,
        0,
        0,
        0,
        -1,
        0,
        1,
        0,
        1
      ],
      "pieces": [
        {
          "identity": "PM_identity_01",
          "interval": [
            [
              0,
              1
            ],
            [
              1,
              4
            ]
          ]
        },
        {
          "identity": "PM_identity_02",
          "interval": [
            [
              1,
              4
            ],
            [
              1,
              2
            ]
          ]
        },
        {
          "identity": "PM_identity_02",
          "interval": [
            [
              1,
              2
            ],
            [
              1,
              1
            ]
          ]
        }
      ]
    },
    {
      "id": "PM_pattern_02",
      "signature": [
        -1,
        -1,
        0,
        0,
        -1,
        0,
        1,
        1,
        0,
        0,
        0,
        -1
      ],
      "pieces": [
        {
          "identity": "PM_identity_03",
          "interval": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ]
        },
        {
          "identity": "PM_identity_04",
          "interval": [
            [
              1,
              2
            ],
            [
              1,
              1
            ]
          ]
        }
      ]
    },
    {
      "id": "PM_pattern_03",
      "signature": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        -1,
        -1,
        0
      ],
      "pieces": [
        {
          "identity": "PM_identity_05",
          "interval": [
            [
              0,
              1
            ],
            [
              1,
              1
            ]
          ]
        }
      ]
    },
    {
      "id": "PM_pattern_04",
      "signature": [
        1,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        0,
        -1,
        0,
        0
      ],
      "pieces": [
        {
          "identity": "PM_identity_06",
          "interval": [
            [
              0,
              1
            ],
            [
              1,
              1
            ]
          ]
        }
      ]
    },
    {
      "id": "PM_pattern_05",
      "signature": [
        1,
        0,
        0,
        0,
        0,
        -1,
        -1,
        0,
        0,
        1,
        0,
        -1
      ],
      "pieces": [
        {
          "identity": "PM_identity_07",
          "interval": [
            [
              0,
              1
            ],
            [
              1,
              2
            ]
          ]
        },
        {
          "identity": "PM_identity_08",
          "interval": [
            [
              1,
              2
            ],
            [
              1,
              1
            ]
          ]
        }
      ]
    }
  ]
}


==> anc/rolle6_artifact/data/parametric_middle_rejected_n6.json <==
{
  "010213042531042312010": [
    "PM_pattern_01"
  ],
  "010213240135240103210": [
    "PM_pattern_01"
  ],
  "010213240135240130210": [
    "PM_pattern_01"
  ],
  "010213240135240132010": [
    "PM_pattern_01"
  ],
  "010213240135240310210": [
    "PM_pattern_01"
  ],
  "010213240135240312010": [
    "PM_pattern_01"
  ],
  "010213240135243010210": [
    "PM_pattern_01"
  ],
  "010213402130251403210": [
    "PM_pattern_05"
  ],
  "010213402132051403210": [
    "PM_pattern_05"
  ],
  "010213402312051403210": [
    "PM_pattern_05"
  ],
  "010213420130251403210": [
    "PM_pattern_05"
  ],
  "010213420132051403210": [
    "PM_pattern_05"
  ],
  "010213420310251403210": [
    "PM_pattern_05"
  ],
  "010213420312051403210": [
    "PM_pattern_05"
  ],
  "010213423015240103210": [
    "PM_pattern_02"
  ],
  "010213423015240130210": [
    "PM_pattern_02"
  ],
  "010213423015240132010": [
    "PM_pattern_02"
  ],
  "010231042510324132010": [
    "PM_pattern_02"
  ],
  "010231042510324312010": [
    "PM_pattern_02"
  ],
  "010231042531042132010": [
    "PM_pattern_01"
  ],
  "010231042531042312010": [
    "PM_pattern_01"
  ],
  "010231240135240103210": [
    "PM_pattern_01"
  ],
  "010231240135240130210": [
    "PM_pattern_01"
  ],
  "010231240135240132010": [
    "PM_pattern_01"
  ],
  "010231402130251403210": [
    "PM_pattern_05"
  ],
  "010231402132051403210": [
    "PM_pattern_05"
  ],
  "010231402312051403210": [
    "PM_pattern_05"
  ],
  "010231420130251403210": [
    "PM_pattern_05"
  ],
  "010231420130251430210": [
    "PM_pattern_05"
  ],
  "010231420132051403210": [
    "PM_pattern_05"
  ],
  "010231420132051430210": [
    "PM_pattern_05"
  ],
  "010231420310251403210": [
    "PM_pattern_05"
  ],
  "010231420312051403210": [
    "PM_pattern_05"
  ],
  "010231423015240103210": [
    "PM_pattern_02"
  ],
  "010231423015240130210": [
    "PM_pattern_02"
  ],
  "010231423015240132010": [
    "PM_pattern_02"
  ],
  "010234120130251403210": [
    "PM_pattern_05"
  ],
  "010234120132051403210": [
    "PM_pattern_05"
  ],
  "010234120310251403210": [
    "PM_pattern_05"
  ],
  "010234120312051403210": [
    "PM_pattern_05"
  ],
  "012010342531042312010": [
    "PM_pattern_01"
  ],
  "012013042531042312010": [
    "PM_pattern_01"
  ],
  "012013402130251403210": [
    "PM_pattern_05"
  ],
  "012013402132051403210": [
    "PM_pattern_05"
  ],
  "012013402312051403210": [
    "PM_pattern_05"
  ],
  "012031042510324130210": [
    "PM_pattern_02"
  ],
  "012031042510324132010": [
    "PM_pattern_02"
  ],
  "012031042510324312010": [
    "PM_pattern_02"
  ],
  "012031042531042103210": [
    "PM_pattern_01"
  ],
  "012031042531042130210": [
    "PM_pattern_01"
  ],
  "012031042531042132010": [
    "PM_pattern_01"
  ],
  "012031042531042312010": [
    "PM_pattern_01"
  ],
  "012031240135240103210": [
    "PM_pattern_01"
  ],
  "012031240135240130210": [
    "PM_pattern_01"
  ],
  "012031402130251403210": [
    "PM_pattern_05"
  ],
  "012031402132051403210": [
    "PM_pattern_05"
  ],
  "012031402312051403210": [
    "PM_pattern_05"
  ],
  "012031420130251403210": [
    "PM_pattern_05"
  ],
  "012031420130251430210": [
    "PM_pattern_05"
  ],
  "012031420132051403210": [
    "PM_pattern_05"
  ],
  "012031420132051430210": [
    "PM_pattern_05"
  ],
  "012031420310251403210": [
    "PM_pattern_05"
  ],
  "012031420312051403210": [
    "PM_pattern_05"
  ],
  "012031423015240103210": [
    "PM_pattern_02"
  ],
  "012031423015240130210": [
    "PM_pattern_02"
  ],
  "012034102130251403210": [
    "PM_pattern_05"
  ],
  "012034102132051403210": [
    "PM_pattern_05"
  ],
  "012034102312051403210": [
    "PM_pattern_05"
  ],
  "012034102513021043210": [
    "PM_pattern_03"
  ],
  "012034102513201043210": [
    "PM_pattern_03"
  ],
  "012034120130251403210": [
    "PM_pattern_05"
  ],
  "012034120130251430210": [
    "PM_pattern_05"
  ],
  "012034120132051403210": [
    "PM_pattern_05"
  ],
  "012034120132051430210": [
    "PM_pattern_05"
  ],
  "012034120310251403210": [
    "PM_pattern_05"
  ],
  "012034120312051403210": [
    "PM_pattern_05"
  ],
  "012034120510321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012034120513021043210": [
    "PM_pattern_03"
  ],
  "012034125010321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012034125013021043210": [
    "PM_pattern_03"
  ],
  "012034150231021403210": [
    "PM_pattern_05"
  ],
  "012034150231021430210": [
    "PM_pattern_05"
  ],
  "012034150231024103210": [
    "PM_pattern_05"
  ],
  "012034150231024130210": [
    "PM_pattern_05"
  ],
  "012034150231024132010": [
    "PM_pattern_05"
  ],
  "012034150231201403210": [
    "PM_pattern_05"
  ],
  "012034150231204103210": [
    "PM_pattern_05"
  ],
  "012034152031021403210": [
    "PM_pattern_05"
  ],
  "012034152031021430210": [
    "PM_pattern_05"
  ],
  "012034152031024103210": [
    "PM_pattern_05"
  ],
  "012034152031024130210": [
    "PM_pattern_05"
  ],
  "012034152031024132010": [
    "PM_pattern_05"
  ],
  "012034152031201403210": [
    "PM_pattern_05"
  ],
  "012034152031204103210": [
    "PM_pattern_05"
  ],
  "012301042510324103210": [
    "PM_pattern_02"
  ],
  "012301042510324130210": [
    "PM_pattern_02"
  ],
  "012301042510324132010": [
    "PM_pattern_02"
  ],
  "012301042510324312010": [
    "PM_pattern_02"
  ],
  "012301042531042103210": [
    "PM_pattern_01"
  ],
  "012301042531042130210": [
    "PM_pattern_01"
  ],
  "012301042531042132010": [
    "PM_pattern_01"
  ],
  "012301042531042312010": [
    "PM_pattern_01"
  ],
  "012301240135240103210": [
    "PM_pattern_01"
  ],
  "012301240135240130210": [
    "PM_pattern_01"
  ],
  "012301402130251403210": [
    "PM_pattern_05"
  ],
  "012301402130251430210": [
    "PM_pattern_05"
  ],
  "012301402132051403210": [
    "PM_pattern_05"
  ],
  "012301402132051430210": [
    "PM_pattern_05"
  ],
  "012301402312051403210": [
    "PM_pattern_05"
  ],
  "012301420130251403210": [
    "PM_pattern_05"
  ],
  "012301420130251430210": [
    "PM_pattern_05"
  ],
  "012301420132051403210": [
    "PM_pattern_05"
  ],
  "012301420132051430210": [
    "PM_pattern_05"
  ],
  "012301420310251403210": [
    "PM_pattern_05"
  ],
  "012301420312051403210": [
    "PM_pattern_05"
  ],
  "012301423015240103210": [
    "PM_pattern_02"
  ],
  "012304102130251403210": [
    "PM_pattern_05"
  ],
  "012304102130251430210": [
    "PM_pattern_05"
  ],
  "012304102132051403210": [
    "PM_pattern_05"
  ],
  "012304102132051430210": [
    "PM_pattern_05"
  ],
  "012304102312051403210": [
    "PM_pattern_05"
  ],
  "012304102510321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304102513021043210": [
    "PM_pattern_03"
  ],
  "012304102513201043210": [
    "PM_pattern_03"
  ],
  "012304105210321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304105213021043210": [
    "PM_pattern_03"
  ],
  "012304105213201043210": [
    "PM_pattern_03"
  ],
  "012304120130251403210": [
    "PM_pattern_05"
  ],
  "012304120130251430210": [
    "PM_pattern_05"
  ],
  "012304120132051403210": [
    "PM_pattern_05"
  ],
  "012304120132051430210": [
    "PM_pattern_05"
  ],
  "012304120310251403210": [
    "PM_pattern_05"
  ],
  "012304120312051403210": [
    "PM_pattern_05"
  ],
  "012304120510321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304120513021043210": [
    "PM_pattern_03"
  ],
  "012304125010321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304125013021043210": [
    "PM_pattern_03"
  ],
  "012304150210321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304150213021043210": [
    "PM_pattern_03"
  ],
  "012304150213021403210": [
    "PM_pattern_05"
  ],
  "012304150213021430210": [
    "PM_pattern_05"
  ],
  "012304150213021432010": [
    "PM_pattern_05"
  ],
  "012304150213024103210": [
    "PM_pattern_05"
  ],
  "012304150213024130210": [
    "PM_pattern_05"
  ],
  "012304150213024132010": [
    "PM_pattern_05"
  ],
  "012304150213024312010": [
    "PM_pattern_05"
  ],
  "012304150213201043210": [
    "PM_pattern_03"
  ],
  "012304150213201403210": [
    "PM_pattern_05"
  ],
  "012304150213201430210": [
    "PM_pattern_05"
  ],
  "012304150213204103210": [
    "PM_pattern_05"
  ],
  "012304150213204130210": [
    "PM_pattern_05"
  ],
  "012304150213204132010": [
    "PM_pattern_05"
  ],
  "012304150213204310210": [
    "PM_pattern_05"
  ],
  "012304150213204312010": [
    "PM_pattern_05"
  ],
  "012304150231021403210": [
    "PM_pattern_05"
  ],
  "012304150231021430210": [
    "PM_pattern_05"
  ],
  "012304150231021432010": [
    "PM_pattern_05"
  ],
  "012304150231024103210": [
    "PM_pattern_05"
  ],
  "012304150231024130210": [
    "PM_pattern_05"
  ],
  "012304150231024132010": [
    "PM_pattern_05"
  ],
  "012304150231024312010": [
    "PM_pattern_05"
  ],
  "012304150231201403210": [
    "PM_pattern_05"
  ],
  "012304150231201430210": [
    "PM_pattern_05"
  ],
  "012304150231204103210": [
    "PM_pattern_05"
  ],
  "012304150231204130210": [
    "PM_pattern_05"
  ],
  "012304150231204132010": [
    "PM_pattern_05"
  ],
  "012304150231204310210": [
    "PM_pattern_05"
  ],
  "012304150231204312010": [
    "PM_pattern_05"
  ],
  "012304152010321043210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012304152013021043210": [
    "PM_pattern_03"
  ],
  "012304152013021403210": [
    "PM_pattern_05"
  ],
  "012304152013021430210": [
    "PM_pattern_05"
  ],
  "012304152013021432010": [
    "PM_pattern_05"
  ],
  "012304152013024103210": [
    "PM_pattern_05"
  ],
  "012304152013024130210": [
    "PM_pattern_05"
  ],
  "012304152013024132010": [
    "PM_pattern_05"
  ],
  "012304152013024312010": [
    "PM_pattern_05"
  ],
  "012304152031021403210": [
    "PM_pattern_05"
  ],
  "012304152031021430210": [
    "PM_pattern_05"
  ],
  "012304152031021432010": [
    "PM_pattern_05"
  ],
  "012304152031024103210": [
    "PM_pattern_05"
  ],
  "012304152031024130210": [
    "PM_pattern_05"
  ],
  "012304152031024132010": [
    "PM_pattern_05"
  ],
  "012304152031024312010": [
    "PM_pattern_05"
  ],
  "012304152031201403210": [
    "PM_pattern_05"
  ],
  "012304152031201430210": [
    "PM_pattern_05"
  ],
  "012304152031204103210": [
    "PM_pattern_05"
  ],
  "012304152031204130210": [
    "PM_pattern_05"
  ],
  "012304152031204132010": [
    "PM_pattern_05"
  ],
  "012304152031204310210": [
    "PM_pattern_05"
  ],
  "012304152031204312010": [
    "PM_pattern_05"
  ],
  "012340102312051403210": [
    "PM_pattern_03"
  ],
  "012340102312501403210": [
    "PM_pattern_03"
  ],
  "012340102315201403210": [
    "PM_pattern_03"
  ],
  "012340102315201430210": [
    "PM_pattern_03"
  ],
  "012340120310251403210": [
    "PM_pattern_03"
  ],
  "012340120310521403210": [
    "PM_pattern_03"
  ],
  "012340120310521430210": [
    "PM_pattern_03"
  ],
  "012340120312051403210": [
    "PM_pattern_03"
  ],
  "012340120312501403210": [
    "PM_pattern_03"
  ],
  "012340120315021403210": [
    "PM_pattern_03"
  ],
  "012340120315021430210": [
    "PM_pattern_03"
  ],
  "012340120315201403210": [
    "PM_pattern_03"
  ],
  "012340120315201430210": [
    "PM_pattern_03"
  ],
  "012340123010251403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123010521403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123010521430210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123012051403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123012501403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123015021403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123015021430210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ],
  "012340123015201403210": [
    "PM_pattern_03",
    "PM_pattern_04"
  ]
}


==> anc/rolle6_artifact/data/polar_mean_rejected_n6.json <==
{
  "012034152031201043210": [
    105135,
    0,
    0,
    936450,
    0,
    -1161840,
    0,
    2323680,
    0,
    0,
    0,
    1231470,
    0,
    0,
    0,
    3440160,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5265,
    0,
    0,
    48570,
    41155,
    0,
    0,
    14830,
    0,
    21027,
    0,
    0,
    0,
    0,
    0,
    0,
    32865,
    0,
    59100,
    0,
    0,
    0,
    0,
    46770,
    0,
    0,
    0,
    0,
    0,
    208100,
    123045,
    0,
    0,
    0,
    98340,
    0,
    0,
    0,
    0,
    0,
    98340,
    312150,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1161840,
    0,
    0,
    0,
    145230,
    106672,
    542362,
    0,
    0,
    0,
    0,
    0,
    0,
    580920,
    0,
    0,
    0,
    0,
    2323680,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    145230,
    0,
    0,
    0,
    580920,
    0,
    0,
    1161840,
    0,
    0,
    0
  ],
  "012034152301021403210": [
    3920,
    0,
    0,
    34860,
    0,
    -59850,
    0,
    119700,
    0,
    0,
    0,
    45570,
    0,
    0,
    0,
    128100,
    0,
    1890,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    420,
    0,
    3990,
    0,
    0,
    0,
    1100,
    100,
    0,
    784,
    0,
    0,
    0,
    0,
    0,
    0,
    1505,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1400,
    0,
    735,
    5810,
    0,
    0,
    4200,
    0,
    0,
    0,
    0,
    0,
    3570,
    11620,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    59850,
    0,
    19950,
    0,
    19950,
    2184,
    22134,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    119700,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    19950,
    0,
    0,
    59850,
    0,
    0,
    0
  ],
  "012034152301024103210": [
    -20,
    0,
    0,
    5068,
    0,
    -6432,
    0,
    12864,
    0,
    0,
    0,
    5068,
    0,
    0,
    0,
    15084,
    0,
    340,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    0,
    340,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    96,
    0,
    0,
    180,
    360,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    120,
    723,
    0,
    0,
    600,
    0,
    0,
    0,
    0,
    0,
    0,
    1446,
    0,
    0,
    2190,
    1460,
    0,
    0,
    0,
    6432,
    0,
    2144,
    0,
    2144,
    0,
    2144,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    12864,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2144,
    0,
    0,
    6432,
    0,
    0,
    0
  ],
  "012034152301201403210": [
    0,
    0,
    0,
    1152060,
    0,
    -1258656,
    0,
    2517312,
    0,
    0,
    0,
    1214304,
    0,
    0,
    0,
    3456180,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2772,
    0,
    13860,
    0,
    0,
    0,
    19032,
    24204,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3465,
    0,
    121716,
    0,
    0,
    46704,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    49560,
    162519,
    154840,
    0,
    0,
    20748,
    0,
    0,
    0,
    0,
    0,
    20748,
    384020,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1258656,
    0,
    0,
    0,
    157332,
    91644,
    563640,
    0,
    0,
    0,
    0,
    0,
    0,
    629328,
    0,
    0,
    0,
    0,
    2517312,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    157332,
    0,
    0,
    0,
    629328,
    0,
    0,
    1258656,
    0,
    0,
    0
  ],
  "012301420103251430210": [
    -285,
    0,
    0,
    -726,
    0,
    1458,
    0,
    -2916,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3888,
    0,
    0,
    0,
    1458,
    0,
    0,
    0,
    57,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    19,
    0,
    57,
    0,
    0,
    0,
    102,
    0,
    0,
    0,
    0,
    0,
    0,
    141,
    20,
    0,
    107,
    183,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    486,
    244,
    0,
    0,
    0,
    0,
    0,
    0,
    624,
    0,
    348,
    0,
    486,
    0,
    1458,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2916,
    0,
    0,
    0,
    0,
    184,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    46,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    486,
    0,
    0,
    1458,
    0,
    0,
    0,
    0
  ],
  "012304102103251430210": [
    -1830,
    0,
    0,
    -19800,
    0,
    32850,
    0,
    -65700,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    990,
    0,
    70380,
    0,
    0,
    0,
    25050,
    0,
    0,
    0,
    366,
    0,
    0,
    600,
    0,
    0,
    0,
    2190,
    0,
    240,
    0,
    0,
    0,
    0,
    0,
    70,
    0,
    705,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1040,
    3170,
    95,
    1560,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    8680,
    1750,
    0,
    0,
    0,
    0,
    0,
    0,
    11706,
    756,
    10950,
    0,
    10950,
    0,
    32850,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    65700,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    10950,
    0,
    0,
    32850,
    0,
    0,
    0,
    0
  ],
  "012304105231021043210": [
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    14,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    14,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    21,
    0,
    0,
    0,
    0
  ],
  "012304105231201043210": [
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    14,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    4,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    14,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    21,
    0,
    0,
    0,
    0
  ],
  "012304120103251430210": [
    -285,
    0,
    0,
    -726,
    0,
    1458,
    0,
    -2916,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    3888,
    0,
    0,
    0,
    1458,
    0,
    0,
    0,
    57,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    19,
    0,
    57,
    0,
    0,
    0,
    102,
    0,
    0,
    0,
    0,
    0,
    0,
    141,
    20,
    0,
    107,
    183,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    486,
    244,
    0,
    0,
    0,
    0,
    0,
    0,
    624,
    0,
    348,
    0,
    486,
    0,
    1458,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2916,
    0,
    0,
    0,
    0,
    184,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    46,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    486,
    0,
    0,
    1458,
    0,
    0,
    0,
    0
  ],
  "012340102130251430210": [
    -2525,
    0,
    0,
    -5670,
    0,
    12060,
    0,
    -24120,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    32160,
    0,
    0,
    0,
    12060,
    0,
    0,
    0,
    505,
    0,
    0,
    40,
    30,
    10,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    155,
    0,
    515,
    426,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1970,
    0,
    0,
    1065,
    0,
    0,
    0,
    2130,
    0,
    0,
    0,
    0,
    1890,
    2130,
    0,
    0,
    0,
    0,
    0,
    0,
    5266,
    0,
    2774,
    0,
    4020,
    0,
    12060,
    0,
    1246,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    24120,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4020,
    0,
    0,
    12060,
    0,
    0,
    0,
    0
  ],
  "012340102132501403210": [
    0,
    0,
    0,
    0,
    -14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    14,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    14,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    21,
    0,
    0,
    0
  ],
  "012340120132501403210": [
    0,
    0,
    0,
    0,
    -14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    14,
    0,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    2,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    14,
    0,
    14,
    0,
    14,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    42,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    0,
    0,
    21,
    0,
    0,
    0
  ]
}


==> anc/rolle6_artifact/data/positive_H_first_minimum_certificate.json <==
{
  "box": [
    [
      "3/5",
      "2"
    ],
    [
      "1/2",
      "3/4"
    ],
    [
      "1",
      "3/2"
    ]
  ],
  "names": [
    "-D",
    "-N",
    "-Hb",
    "G",
    "qa-qx",
    "-qx"
  ],
  "tree": [
    1,
    [
      1,
      [
        0,
        [
          0,
          2,
          0
        ],
        0
      ],
      [
        2,
        [
          1,
          [
            2,
            3,
            [
              1,
              [
                0,
                [
                  0,
                  2,
                  [
                    0,
                    [
                      0,
                      [
                        1,
                        0,
                        [
                          1,
                          0,
                          [
                            2,
                            3,
                            [
                              2,
                              3,
                              [
                                2,
                                3,
                                [
                                  1,
                                  [
                                    0,
                                    2,
                                    0
                                  ],
                                  3
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      0
                    ],
                    0
                  ]
                ],
                0
              ],
              3
            ]
          ],
          3
        ],
        [
          1,
          [
            2,
            [
              1,
              [
                0,
                [
                  0,
                  2,
                  [
                    2,
                    [
                      0,
                      [
                        1,
                        0,
                        [
                          0,
                          [
                            1,
                            0,
                            [
                              0,
                              [
                                0,
                                2,
                                [
                                  1,
                                  2,
                                  [
                                    0,
                                    2,
                                    [
                                      2,
                                      [
                                        1,
                                        2,
                                        [
                                          2,
                                          3,
                                          [
                                            1,
                                            2,
                                            3
                                          ]
                                        ]
                                      ],
                                      [
                                        1,
                                        2,
                                        [
                                          2,
                                          [
                                            1,
                                            2,
                                            3
                                          ],
                                          4
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              [
                                1,
                                0,
                                [
                                  0,
                                  [
                                    2,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          0,
                                          2,
                                          0
                                        ],
                                        0
                                      ],
                                      [
                                        2,
                                        3,
                                        [
                                          1,
                                          [
                                            2,
                                            3,
                                            [
                                              1,
                                              [
                                                0,
                                                [
                                                  0,
                                                  2,
                                                  [
                                                    0,
                                                    [
                                                      2,
                                                      [
                                                        1,
                                                        0,
                                                        3
                                                      ],
                                                      [
                                                        1,
                                                        0,
                                                        3
                                                      ]
                                                    ],
                                                    0
                                                  ]
                                                ],
                                                0
                                              ],
                                              3
                                            ]
                                          ],
                                          3
                                        ]
                                      ]
                                    ],
                                    [
                                      2,
                                      [
                                        1,
                                        [
                                          0,
                                          [
                                            0,
                                            2,
                                            0
                                          ],
                                          0
                                        ],
                                        [
                                          1,
                                          [
                                            0,
                                            6,
                                            [
                                              0,
                                              [
                                                0,
                                                6,
                                                0
                                              ],
                                              0
                                            ]
                                          ],
                                          3
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  [
                                    0,
                                    [
                                      2,
                                      [
                                        1,
                                        0,
                                        [
                                          0,
                                          [
                                            2,
                                            3,
                                            [
                                              1,
                                              0,
                                              3
                                            ]
                                          ],
                                          0
                                        ]
                                      ],
                                      [
                                        0,
                                        [
                                          1,
                                          0,
                                          [
                                            2,
                                            [
                                              1,
                                              0,
                                              3
                                            ],
                                            4
                                          ]
                                        ],
                                        0
                                      ]
                                    ],
                                    0
                                  ]
                                ]
                              ]
                            ]
                          ],
                          0
                        ]
                      ],
                      0
                    ],
                    4
                  ]
                ],
                0
              ],
              [
                2,
                [
                  2,
                  [
                    0,
                    3,
                    [
                      1,
                      0,
                      3
                    ]
                  ],
                  [
                    0,
                    3,
                    [
                      1,
                      0,
                      3
                    ]
                  ]
                ],
                4
              ]
            ],
            4
          ],
          3
        ]
      ]
    ],
    3
  ],
  "statistics": {
    "nodes": 161,
    "leaves": 81,
    "depth": 27,
    "types": [
      33,
      0,
      14,
      26,
      6,
      0,
      2
    ]
  },
  "polynomials": [
    [
      [
        [
          1,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          1,
          0
        ],
        "2"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ]
    ],
    [
      [
        [
          2,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          2,
          3,
          0
        ],
        "4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "6"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1"
      ]
    ],
    [
      [
        [
          2,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          2,
          0
        ],
        "3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          0,
          0
        ],
        "1"
      ],
      [
        [
          2,
          3,
          0
        ],
        "4"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-4"
      ]
    ],
    [
      [
        [
          2,
          2,
          5
        ],
        "6"
      ],
      [
        [
          2,
          1,
          5
        ],
        "-4"
      ],
      [
        [
          1,
          1,
          5
        ],
        "4"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          4
        ],
        "6"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-3"
      ],
      [
        [
          2,
          1,
          4
        ],
        "6"
      ],
      [
        [
          2,
          3,
          4
        ],
        "-12"
      ],
      [
        [
          1,
          0,
          4
        ],
        "3"
      ],
      [
        [
          2,
          2,
          3
        ],
        "-15"
      ],
      [
        [
          1,
          2,
          3
        ],
        "15"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-15"
      ],
      [
        [
          0,
          0,
          3
        ],
        "5"
      ],
      [
        [
          2,
          3,
          3
        ],
        "20"
      ],
      [
        [
          1,
          3,
          3
        ],
        "-20"
      ],
      [
        [
          0,
          2,
          2
        ],
        "30"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-30"
      ],
      [
        [
          1,
          3,
          2
        ],
        "40"
      ],
      [
        [
          0,
          1,
          2
        ],
        "-20"
      ],
      [
        [
          2,
          7,
          0
        ],
        "24"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-56"
      ],
      [
        [
          1,
          6,
          0
        ],
        "56"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-138"
      ],
      [
        [
          0,
          5,
          0
        ],
        "30"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-75"
      ],
      [
        [
          2,
          5,
          0
        ],
        "30"
      ],
      [
        [
          1,
          4,
          0
        ],
        "75"
      ],
      [
        [
          0,
          3,
          0
        ],
        "40"
      ]
    ],
    [
      [
        [
          2,
          7,
          0
        ],
        "24"
      ],
      [
        [
          2,
          6,
          0
        ],
        "-56"
      ],
      [
        [
          1,
          6,
          0
        ],
        "56"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-138"
      ],
      [
        [
          0,
          5,
          0
        ],
        "30"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-75"
      ],
      [
        [
          2,
          5,
          0
        ],
        "30"
      ],
      [
        [
          1,
          4,
          0
        ],
        "75"
      ],
      [
        [
          0,
          3,
          0
        ],
        "40"
      ],
      [
        [
          2,
          2,
          5
        ],
        "36"
      ],
      [
        [
          2,
          1,
          5
        ],
        "-24"
      ],
      [
        [
          1,
          1,
          5
        ],
        "24"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-12"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-30"
      ],
      [
        [
          0,
          1,
          4
        ],
        "30"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-15"
      ],
      [
        [
          2,
          1,
          4
        ],
        "30"
      ],
      [
        [
          2,
          3,
          4
        ],
        "-60"
      ],
      [
        [
          1,
          0,
          4
        ],
        "15"
      ],
      [
        [
          2,
          2,
          3
        ],
        "-60"
      ],
      [
        [
          1,
          2,
          3
        ],
        "60"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-60"
      ],
      [
        [
          0,
          0,
          3
        ],
        "20"
      ],
      [
        [
          2,
          3,
          3
        ],
        "80"
      ],
      [
        [
          1,
          3,
          3
        ],
        "-80"
      ],
      [
        [
          0,
          2,
          2
        ],
        "90"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-90"
      ],
      [
        [
          1,
          3,
          2
        ],
        "120"
      ],
      [
        [
          0,
          1,
          2
        ],
        "-60"
      ]
    ],
    [
      [
        [
          2,
          2,
          5
        ],
        "36"
      ],
      [
        [
          2,
          1,
          5
        ],
        "-24"
      ],
      [
        [
          1,
          1,
          5
        ],
        "24"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-12"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-30"
      ],
      [
        [
          0,
          1,
          4
        ],
        "30"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-15"
      ],
      [
        [
          2,
          1,
          4
        ],
        "30"
      ],
      [
        [
          2,
          3,
          4
        ],
        "-60"
      ],
      [
        [
          1,
          0,
          4
        ],
        "15"
      ],
      [
        [
          2,
          2,
          3
        ],
        "-60"
      ],
      [
        [
          1,
          2,
          3
        ],
        "60"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-60"
      ],
      [
        [
          0,
          0,
          3
        ],
        "20"
      ],
      [
        [
          2,
          3,
          3
        ],
        "80"
      ],
      [
        [
          1,
          3,
          3
        ],
        "-80"
      ],
      [
        [
          0,
          2,
          2
        ],
        "90"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-90"
      ],
      [
        [
          1,
          3,
          2
        ],
        "120"
      ],
      [
        [
          0,
          1,
          2
        ],
        "-60"
      ]
    ]
  ],
  "local": {
    "L": [
      [
        [
          1,
          3,
          0
        ],
        "-4"
      ],
      [
        [
          1,
          2,
          0
        ],
        "3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "2"
      ]
    ],
    "B": [
      [
        [
          1,
          7,
          0
        ],
        "24"
      ],
      [
        [
          1,
          6,
          0
        ],
        "-56"
      ],
      [
        [
          1,
          5,
          0
        ],
        "30"
      ],
      [
        [
          1,
          3,
          4
        ],
        "-12"
      ],
      [
        [
          1,
          3,
          3
        ],
        "20"
      ],
      [
        [
          1,
          2,
          5
        ],
        "6"
      ],
      [
        [
          1,
          2,
          3
        ],
        "-15"
      ],
      [
        [
          1,
          1,
          5
        ],
        "-4"
      ],
      [
        [
          1,
          1,
          4
        ],
        "6"
      ],
      [
        [
          0,
          6,
          0
        ],
        "16"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-38"
      ],
      [
        [
          0,
          4,
          0
        ],
        "85/3"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-50/3"
      ],
      [
        [
          0,
          2,
          4
        ],
        "-8"
      ],
      [
        [
          0,
          2,
          3
        ],
        "15"
      ],
      [
        [
          0,
          2,
          2
        ],
        "-10/3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "100/9"
      ],
      [
        [
          0,
          1,
          5
        ],
        "4"
      ],
      [
        [
          0,
          1,
          3
        ],
        "-10"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          0,
          0,
          4
        ],
        "3"
      ]
    ],
    "E": [
      [
        [
          1,
          8,
          0
        ],
        "-32"
      ],
      [
        [
          1,
          6,
          0
        ],
        "448/3"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-100"
      ],
      [
        [
          1,
          4,
          4
        ],
        "16"
      ],
      [
        [
          1,
          4,
          2
        ],
        "-160/3"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-200/9"
      ],
      [
        [
          1,
          3,
          5
        ],
        "-8"
      ],
      [
        [
          1,
          3,
          2
        ],
        "40"
      ],
      [
        [
          1,
          3,
          0
        ],
        "50/3"
      ],
      [
        [
          1,
          1,
          5
        ],
        "4"
      ],
      [
        [
          1,
          1,
          4
        ],
        "-6"
      ],
      [
        [
          0,
          7,
          0
        ],
        "-24"
      ],
      [
        [
          0,
          5,
          0
        ],
        "108"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-75"
      ],
      [
        [
          0,
          3,
          4
        ],
        "12"
      ],
      [
        [
          0,
          3,
          2
        ],
        "-40"
      ],
      [
        [
          0,
          2,
          5
        ],
        "-6"
      ],
      [
        [
          0,
          2,
          2
        ],
        "30"
      ],
      [
        [
          0,
          0,
          5
        ],
        "2"
      ],
      [
        [
          0,
          0,
          4
        ],
        "-3"
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/primitive_cubic_rejected_n5.json <==
{"010210324132010": {"degree": 4, "terms": [[147825940, 1, [0, 0, 1, 0]], [90767380, 1, [0, 1, 0, 0]], [51911180, 1, [1, 0, 0, 0]], [125418200, 3, [0, 1, 0, 0]], [262414120, 5, [0, 0, 0, 1]], [112611280, 5, [0, 0, 1, 0]], [198433340, 5, [1, 0, 0, 0]], [44079791, 7, [0, 1, 0, 1]], [3953800, 8, [0, 0, 0, 2]], [24278089, 8, [0, 1, 0, 1]], [96475980, 8, [1, 0, 0, 1]], [48221100, 8, [1, 0, 1, 0]], [63160, 8, [2, 0, 0, 0]], [40205060, 9, [0, 0, 1, 1]], [35214660, 9, [0, 0, 2, 0]], [82105100, 9, [0, 1, 0, 1]], [154229400, 9, [0, 1, 1, 0]], [286614900, 9, [0, 2, 0, 0]], [58726660, 9, [1, 0, 1, 0]], [16826620, 9, [1, 1, 0, 0]], [119221380, 9, [2, 0, 0, 0]], [99868560, 10, [0, 0, 0, 2]], [107494520, 10, [1, 0, 0, 1]], [4727198, 12, [2, 0, 0, 1]], [10781444, 12, [2, 1, 0, 0]], [4948828, 14, [0, 1, 0, 2]], [251400240, 14, [0, 3, 0, 0]], [162157676, 14, [2, 1, 0, 0]], [74161316, 15, [0, 1, 0, 2]], [190803584, 15, [1, 1, 0, 1]], [71598646, 15, [2, 0, 0, 1]], [19876812, 16, [0, 1, 0, 2]], [28777102, 16, [2, 0, 0, 1]], [238569080, -1, [3, 0, 1, 0]]]}, "010231240103210": {"degree": 5, "terms": [[3369335390119292680, 0, [0, 0, 0, 2]], [15472276567574663915, 0, [0, 0, 1, 1]], [45029441067649975440, 0, [0, 0, 2, 0]], [6390054500879585155, 0, [0, 1, 0, 1]], [95504294013711763096, 0, [0, 1, 1, 0]], [62336162431744264368, 0, [0, 2, 0, 0]], [6615154710781408865, 0, [1, 0, 0, 1]], [60872425200316474928, 0, [1, 0, 1, 0]], [62057957742088884252, 0, [1, 1, 0, 0]], [6579947045112200620, 3, [0, 0, 0, 2]], [11725575406844935500, 3, [0, 1, 0, 1]], [49650317043374227600, 3, [0, 2, 0, 0]], [30639067371129532050, 3, [1, 0, 0, 1]], [164863320861467817060, 3, [1, 1, 0, 0]], [198219510655532933760, 3, [2, 0, 0, 0]], [24099520721527003360, 4, [0, 0, 2, 0]], [54794134092895655460, 4, [0, 1, 1, 0]], [56738008653865361941, 8, [3, 0, 0, 0]], [2276719126750531921, 9, [3, 0, 0, 0]], [219199849465594520, 10, [0, 0, 0, 3]], [9865047469476396160, 10, [0, 0, 1, 2]], [34598910176767500625, 10, [0, 0, 2, 1]], [15009813689216658480, 10, [0, 0, 3, 0]], [13138406429085716030, 10, [0, 1, 1, 1]], [9815344832470455320, 10, [0, 1, 2, 0]], [21486984615973586385, 10, [0, 2, 0, 1]], [3908880027457378940, 10, [1, 0, 0, 2]], [81959371489957055, 10, [2, 0, 0, 1]], [9805200387353067920, 12, [1, 0, 2, 1]], [5120989630803762370, 12, [3, 1, 0, 0]], [19138081983646910416, 13, [1, 0, 3, 0]], [13099196794201378772, 13, [3, 0, 1, 0]], [328799774198391780, 14, [0, 0, 0, 4]], [39045549030390282960, 14, [0, 0, 2, 2]], [45896655153936031900, 14, [0, 0, 3, 1]], [1095999247327972600, 14, [0, 1, 0, 3]], [26610579481665962340, 14, [0, 1, 1, 2]], [138614511365780118620, 14, [0, 1, 2, 1]], [1424702192014865968, 14, [0, 1, 3, 0]], [1814074910063965940, 14, [0, 2, 0, 2]], [127427363852500089240, 14, [0, 2, 1, 1]], [48758197112153777780, 14, [0, 3, 0, 1]], [35612833873538804516, 14, [0, 3, 1, 0]], [6342922694185018384, 14, [0, 4, 0, 0]], [547999623663986300, 14, [1, 0, 0, 3]], [29165501633865413460, 14, [1, 2, 1, 0]], [19901332658279365804, 14, [1, 3, 0, 0]], [5087983802492333472, 14, [2, 0, 0, 2]], [49427234088625970368, 14, [2, 1, 1, 0]], [44730315987679179256, 14, [2, 2, 0, 0]], [41230980105552012290, 14, [3, 0, 0, 1]], [9476902018986909808, 15, [2, 0, 0, 2]], [276925447798088956, 15, [3, 0, 1, 0]], [27890871080953799760, 15, [3, 1, 0, 0]], [26670169061321128448, 16, [2, 0, 2, 0]], [328799774198391780, -1, [0, 0, 0, 5]]]}, "010231420103210": {"degree": 5, "terms": [[3369335390119292680, 0, [0, 0, 0, 2]], [15472276567574663915, 0, [0, 0, 1, 1]], [45029441067649975440, 0, [0, 0, 2, 0]], [6390054500879585155, 0, [0, 1, 0, 1]], [95504294013711763096, 0, [0, 1, 1, 0]], [62336162431744264368, 0, [0, 2, 0, 0]], [6615154710781408865, 0, [1, 0, 0, 1]], [60872425200316474928, 0, [1, 0, 1, 0]], [62057957742088884252, 0, [1, 1, 0, 0]], [6579947045112200620, 3, [0, 0, 0, 2]], [11725575406844935500, 3, [0, 1, 0, 1]], [49650317043374227600, 3, [0, 2, 0, 0]], [30639067371129532050, 3, [1, 0, 0, 1]], [164863320861467817060, 3, [1, 1, 0, 0]], [198219510655532933760, 3, [2, 0, 0, 0]], [24099520721527003360, 4, [0, 0, 2, 0]], [54794134092895655460, 4, [0, 1, 1, 0]], [56738008653865361941, 8, [3, 0, 0, 0]], [2276719126750531921, 9, [3, 0, 0, 0]], [219199849465594520, 10, [0, 0, 0, 3]], [9865047469476396160, 10, [0, 0, 1, 2]], [34598910176767500625, 10, [0, 0, 2, 1]], [15009813689216658480, 10, [0, 0, 3, 0]], [13138406429085716030, 10, [0, 1, 1, 1]], [9815344832470455320, 10, [0, 1, 2, 0]], [21486984615973586385, 10, [0, 2, 0, 1]], [3908880027457378940, 10, [1, 0, 0, 2]], [81959371489957055, 10, [2, 0, 0, 1]], [9805200387353067920, 12, [1, 0, 2, 1]], [5120989630803762370, 12, [3, 1, 0, 0]], [19138081983646910416, 13, [1, 0, 3, 0]], [13099196794201378772, 13, [3, 0, 1, 0]], [328799774198391780, 14, [0, 0, 0, 4]], [39045549030390282960, 14, [0, 0, 2, 2]], [45896655153936031900, 14, [0, 0, 3, 1]], [1095999247327972600, 14, [0, 1, 0, 3]], [26610579481665962340, 14, [0, 1, 1, 2]], [138614511365780118620, 14, [0, 1, 2, 1]], [1424702192014865968, 14, [0, 1, 3, 0]], [1814074910063965940, 14, [0, 2, 0, 2]], [127427363852500089240, 14, [0, 2, 1, 1]], [48758197112153777780, 14, [0, 3, 0, 1]], [35612833873538804516, 14, [0, 3, 1, 0]], [6342922694185018384, 14, [0, 4, 0, 0]], [547999623663986300, 14, [1, 0, 0, 3]], [29165501633865413460, 14, [1, 2, 1, 0]], [19901332658279365804, 14, [1, 3, 0, 0]], [5087983802492333472, 14, [2, 0, 0, 2]], [49427234088625970368, 14, [2, 1, 1, 0]], [44730315987679179256, 14, [2, 2, 0, 0]], [41230980105552012290, 14, [3, 0, 0, 1]], [9476902018986909808, 15, [2, 0, 0, 2]], [276925447798088956, 15, [3, 0, 1, 0]], [27890871080953799760, 15, [3, 1, 0, 0]], [26670169061321128448, 16, [2, 0, 2, 0]], [328799774198391780, -1, [0, 0, 0, 5]]]}, "010231423010210": {"degree": 4, "terms": [[867641880, 0, [0, 0, 1, 0]], [837715860, 0, [0, 1, 0, 0]], [641506830, 3, [0, 0, 0, 1]], [671980660, 3, [0, 1, 0, 0]], [1548813640, 3, [1, 0, 0, 0]], [370485420, 5, [0, 1, 0, 0]], [263486775, 8, [1, 0, 0, 1]], [584555320, 8, [2, 0, 0, 0]], [4351590, 9, [0, 0, 0, 2]], [4218463776, 9, [0, 0, 2, 0]], [172471880, 9, [0, 1, 0, 1]], [1394822640, 9, [0, 1, 1, 0]], [165735200, 9, [0, 2, 0, 0]], [940716960, 9, [1, 0, 1, 0]], [301393140, 9, [1, 1, 0, 0]], [78234240, 9, [2, 0, 0, 0]], [172600180, 10, [0, 0, 1, 1]], [1294007784, 10, [0, 0, 2, 0]], [150457330, 10, [0, 1, 0, 1]], [166598835, 10, [1, 0, 0, 1]], [841804248, 12, [0, 0, 2, 1]], [518786984, 12, [1, 0, 2, 0]], [165697390, 12, [2, 0, 0, 1]], [175807792, 13, [1, 0, 0, 2]], [1440882248, 13, [1, 0, 1, 1]], [127099216, 13, [1, 0, 2, 0]], [409704640, 13, [2, 0, 1, 0]], [3481272, 14, [0, 0, 0, 3]], [328355298, 14, [0, 0, 2, 1]], [4484064504, 14, [0, 0, 3, 0]], [387318368, 14, [1, 0, 0, 2]], [117374108, 15, [1, 0, 1, 1]], [870318, 16, [0, 0, 0, 3]], [52877644, 16, [1, 0, 0, 2]]]}}

==> anc/rolle6_artifact/data/primitive_extended_rejected_n5.json <==
{"010213201043210": {"degree": 10, "extended": true, "terms": [[1012376304589197143780674539015837512649661720536908528410776875605025571711490653951707671995307600205171395623197042076563423564059532747195493458004000, 0, [0, 1, 3, 3]], [1611765619900039966801463291668732712127685990963914666092035998498148570981903361714507619767251257726929212557807998684152517267772879547435461945234240, 0, [0, 2, 1, 4]], [2684271970142725973305586984039753184594769085889159865963214570595647718081182699110399565135389994121661206921269135958729662549728539233589058191709320, 0, [0, 2, 2, 3]], [13561341604836073204071872888969626891487684521462801529727642585185637197764858916174245723602338584440369214699334708266600106420095747349675481301650, 0, [0, 2, 5, 0]], [22596333297056666364384985444916157142960401091161751053294827796082908144592400498104350624608480758317426405736550360014077125923362423142666395151200, 0, [0, 3, 0, 4]], [820061842235499876210744190585881311540584379159370089248627626638781039666009076267871368544387407957871458256733349478781708472135594545404993628494640, 0, [0, 3, 1, 3]], [1508780625990628970198760790914740230166511528303464564366361464627780080373981832665762423764914226831995353343027444219192776578883548256238699951134640, 0, [0, 4, 0, 3]], [1450222925617415250201822076460362807717652744610426819650903660410325654793499507601507666323046496594726535337564809826662516171712524804340651044673580, 0, [0, 4, 1, 2]], [612181872650154624674478085589973118378430973549022708799147804568739711145860855014014383497556794188090827714795095286798436283993915675416008526597160, 0, [0, 5, 0, 2]], [343840613359429030488580155536177287372637009043189749718458885085818732155934426520243941768566142910830057803565491678860537914752262211200300316846240, 0, [0, 6, 1, 0]], [361459380555568521856055799441586495085342426678178369596021017375776984384657481482546860503765175047863216241710134482937798478136225082895926456220480, 0, [1, 0, 2, 4]], [789118567735032266633463311688724221046705195216108061380607667428132784420805056125931463535040910196620514586589889147162754626369122991455614518458170, 0, [1, 0, 3, 3]], [2114915427799402125633059837085036120527296339280834269662890715582878434714538821727906392577978281279791087635641426446822240945935213693503216537924320, 0, [1, 1, 1, 4]], [3006716565406181043277335216994708272025116460655058598352266208699080757030062985772519647429976386929410713351862335053090015902790699950320945394266250, 0, [1, 1, 2, 3]], [3946507099576139755814968182781970041889065778601614617476555558756887471741045015930661663313496988248892086892380320994263832994537860096879905490939880, 0, [1, 1, 4, 1]], [88840334881821884557498473054127846061353092654216397716968049129148407115915478072048271592223333082148022105364295919533971007532591636053318944195360, 0, [1, 2, 0, 4]], [2121855982773265962322348766344017351198812988873446235047712018924786110770335450013415551478732660363677163597720227565410852166727578142097551238545600, 0, [1, 2, 1, 3]], [3497124794768927367867956161990230467752635691069752976981180882041296114831846975700405710885711594514164008122729886895211470666594908974703345736528790, 0, [1, 3, 0, 3]], [4829291507878841189991305421504515818197657269469397242266016383894159651999225988103193142114730775935988192548620121339525992331260429213856055979370510, 0, [1, 3, 3, 0]], [702546457912132368006618238927122185390566742779893364562060505450225227503714152755464894680240102613977105570153303274736769145619606522957116726323810, 0, [1, 5, 1, 0]], [753502151046200507122141973040406991182588701623723863870167407636340413446608948158804508975327500588127552196911837592070326321078193267759922441296640, 0, [2, 0, 1, 4]], [18637922386687242495449808529900770344820207752622307049178795696793340171102199913452835497057847970828706773799886918878651486354583332842346688332480, 0, [2, 0, 2, 3]], [808799402433141678189007231327895651278761409820703940254280811205222292704957220166712194937460004136800508088554955981834373603257013129450927175097500, 0, [2, 0, 4, 1]], [114899727308121403404232094269370556592898275572565377726794889783873883693418769570374011242305121875454664492745294546525871121248046668720439798682460, 0, [2, 0, 5, 0]], [895140281591103274676243735196500141914634875830162969184184656599180183168719395875043460431247730745919421284079599013699401671747338696940666646925120, 0, [2, 1, 0, 4]], [2354899295333398254577115260987999008741613143879536653069084274677885972770501251875174974521657014773042013921057172237691774504177384750078621258807360, 0, [2, 1, 1, 3]], [2386047557210041545898903470428441639766701927982861155337501891963041606044183957764841444924912845404262403279709059013452586918201035068301656397401360, 0, [2, 2, 0, 3]], [660177758626771092076525426706031773091939140831877413369635362489263115951326894955064268327407025101294857058491057174624703582848658471639282324351935, 0, [2, 2, 1, 2]], [1121169462289577687731005514312624275114146987083812226906214633107811435194718254597482281957265143334071838179160380408867314904967159742305488779452990, 0, [2, 4, 0, 1]], [322929493305514503052346559874460139078252300695881655944357460415574462905689549210916218132283214537768950941533644682315854137604939971897109617698560, 0, [3, 0, 0, 4]], [363145164872946047876898595551527849728005408766677037666420915052630644749415232424512016624719824507871710953344401959002273970479620107076726341896760, 0, [3, 0, 2, 2]], [453733637111320246794152338952679904046336176670191651481717951421321602134071770999356544083194182246450903745503650687229127658120828024708918418736840, 0, [3, 0, 3, 1]], [2146443997298739289966907989361155019085732075104318070275345219514695802814452238864506938291904836344529335165623133226627859838480648202970973595798010, 0, [3, 3, 0, 1]], [5113335993329495452772085594339429921478117023373285533634180813705026725894630433496454756707868388436413772769862676188174629968092730608128518885829880, 0, [3, 4, 0, 0]], [2487673708903914928532603043268701554320813561931068814519073227510622824330214472197919568749357164314625737256556499168541035587665600263627544540983730, 0, [4, 0, 2, 1]], [4912731352349435240889369943421835924261510403727178698320189234973217555233105630348416468026689320577457817335067786633329501747701600800740120397694805, 0, [4, 1, 2, 0]], [2214406954954123066296908249371695618053607879952102079369506507149911136013430994200990009161384611957135612366498211233279797752870581360766115291691810, 0, [4, 2, 0, 1]], [1677640773731694946341027917850052518915730515420508821240474019877596268825388992466688863602028675099979441702527624761799546355781274495364010775439470, 0, [4, 2, 1, 0]], [4111587730772368076451491310901726609562272447734442373438211950798846296439591229977966722824221873649116962315671041328413310857439911695429556640805110, 0, [4, 3, 0, 0]], [694244158181530482029345483345471800362852933911246213647861834541100201593264971642284193158493064827939305743655423953231091006948172423074655740139710, 0, [5, 0, 0, 2]], [1850894035447381400825641406328845604748646550203273511307457118113312529586203275881591322385402278346628424702403304018171508656167596010917836042271640, 0, [5, 1, 0, 1]], [3061356445268875337027210752944910092465234043274677047598875355981580629111066652056646823106908290104931116043632275222260935470088943178208812382900170, 0, [5, 1, 1, 0]], [113513493024025858963634911207207678790965594491474982150967683320758446353140383549135615836603829912334821058183984113687314527062955943576149030666220, 0, [6, 1, 0, 0]], [319053181264890119955597860977642600438843620812672714206771420909387987823063952687296819049397582096017520778619603631910482277598759283000381373672880, 1, [1, 0, 6, 0]], [1758967253956380120241145187175244143990893725687051187744747300688885020130372854900137758471549337916332299461491812810626549363374198925443051810416140, 1, [2, 1, 3, 1]], [3672087679587749850905165632583810753086782545646946456223973725815147203192984026815239259575269360427158054955267956036672779471118858935365149701922130, 1, [2, 1, 4, 0]], [1023702449308403695822039616381809686268072237648575676978606877865584532726359738189466068772657822830053696406786495795821259887174342848173020672785240, 1, [2, 3, 2, 0]], [1844901486141718276181125905560327976958332679958057835093194469188226400327311863458327114506419753671119059408501462167650085685321064773210856115270320, 1, [2, 4, 1, 0]], [597722909072516638336653804095785784134381568830786542345961254256969907197305705789422924359829340919925480741772214237636784235996105278059743056788590, 1, [3, 4, 0, 0]], [1767133989337615904095388873630021165584143836040443792391258325216347213472865062018305991797541566423240711086121815462682678020024172867178346138898330, 1, [4, 3, 0, 0]], [1098873380045177218936086356841159947035169615352819482468140809002828622720028839809941611001410778192863213343666314796785920740431070016212335857059500, 1, [5, 1, 1, 0]], [1207711024602222320331298449827625219316303559128203991852352786744515144730462532214768242232329116563662785382911720052326955744832898335441419847639320, 1, [6, 1, 0, 0]], [142451427759633036502012241200260492570296432489076052011456355135195038650305814521449259058731596889955847011237985196577213668556801132851544693549190, 2, [0, 0, 7, 0]], [3321486541819803676247579438683617132714653267917888662676936225954230820087534605806284631126369933416218813873430013154808990833638050490183221625067120, 2, [1, 1, 5, 0]], [4285349358496625456950651868888352753013103568667749881645587149496851694137289633727689871543882689135591049875024572408393559844159452824509622725412450, 2, [1, 2, 3, 1]], [7418984720293492695340059725850103730200116777902615526909114401198199614596021857499588380817902615104795344992989857113394538591431623848913983436382060, 2, [1, 3, 3, 0]], [1442173456084614984301815866108244648084162576967263190520002787515186050609693067716532655911820806194964333795383998760996086816423760639392050318190370, 2, [2, 0, 5, 0]], [4769936918723176969655184482258558889061122153103312611308462291323448295670774139609313036522880546119221400392082613608803686478802639859723653788228595, 2, [2, 2, 1, 2]], [3951020045383390796687632075825703634837794970868296103755399078172285186126335677799105274145057837812979521902109522146284690945620923498148077342841350, 2, [2, 3, 2, 0]], [61767637927954443026863051566359716923386939646427620344415596948034243438763185831131482447973296895657977066119063516946427635151954714478960474466500, 2, [3, 0, 2, 2]], [4896053251265086249758122408844429205466698586569686149526175756528197973537770518760028810454818340800386598469786022808052571582192432932126585782514670, 2, [3, 1, 2, 1]], [10736455607852681930671617379408861608494344144331954785280665331073101559237739934613477783872087791800997397323226002916864240535486488618649993738475170, 2, [3, 1, 3, 0]], [1436791560816452616790189200690850028087321703821481679730721946497317065022307063219685180060255319304603682963118109206385032328878248825567743518503500, 2, [3, 2, 0, 2]], [24717363015328036703992712872217232367532835851732664670103926465553092747508860579911901876828287844543397984419288880315901272070280156064662557371850, 2, [4, 1, 0, 2]], [676093790643084985029215378355353736783635885084204307226335474278449972365629436149161263141395215184379203624337490593186934415341591123591109610161280, 3, [0, 0, 3, 4]], [1298033877416943594956990417289604539594064272834218272455186565144446789283879839569589862254772990018487285803376014694278478322044373438613371241950240, 3, [0, 0, 5, 2]], [1146582953678820764183588795515655780504181452655566168879411791114004139146596865098739660607052957110070658459008442755781016677762752421868190055897430, 3, [0, 1, 4, 2]], [45192666594113332728769970889832314285920802182323502106589655592165816289184800996208701249216961516634852811473100720028154251846724846285332790302400, 3, [0, 3, 0, 4]], [236144375414962563733241141462956078329560977820575328857149868533907504881753984743556841999452795186607335550895065712460312435884691766473321521975130, 3, [0, 3, 1, 3]], [168903264727637808206568750716130263935218776884451666594883930706226552474751013302412555675459826426100427013676339898027522060341058541796830539319850, 3, [1, 6, 0, 0]], [7946497314990555393678865409892354995186277714929588973538184075416076801673947077919854403684810017693145586684921174427214975725542009030747309666240, 3, [2, 0, 1, 4]], [125028027021360866613238147945963401490213768082090129809812160930119130608398685746818367962336865499456324447906287144931974633799395416756036312678080, 3, [2, 1, 0, 4]], [3378980607729937652408639363645285076518287345756784558146176888827639017297256699527302307806907223486773679220464624947059221618129208634955989615808265, 3, [2, 1, 2, 2]], [1153767418637531739097262627627842744076343507045079126240150048179227682863229112468231305401524887120535512774576972267963332771929571536700039698291380, 3, [4, 0, 0, 3]], [408284351023620580538952019969405748472391394950330801561727577848880980788343008298479318369900309959210445100792912855626461019067084125096669758500160, 4, [0, 0, 3, 4]], [1683546781564539116893076439154995731941099256574390291432921604518083247691561626134632041503230849788042934992606233749755497029115678889701063572197660, 4, [0, 0, 4, 3]], [28312901787909557214604958529195365492280322216256712632600405336966478201255674929132776129191523767560814145205132660115436073636248503075190892438980, 4, [0, 0, 7, 0]], [3406635901675377107852958839799539801203834497637935127302655073250100165737593972326820015939999532388170423825579436457427340527326662624483927663085280, 4, [0, 1, 2, 4]], [5419722291989528566272056003259270686126071920191044045415326086438561277138111055144658519194989163200412975779159919246050685380483541777066309989191420, 4, [0, 1, 3, 3]], [1496851562795504481965362673200366512201646174730827816733373760153955843176812618214704352218971660058404257550015097168433397032816314019202903861817120, 4, [0, 1, 4, 2]], [3155742239908909934509771627002716952826490778654344079024187513608048417530029521934702187660677073178906145898406346288262803157775671825442924705014880, 4, [0, 2, 1, 4]], [9699577550109412465303362348649469240240851161509185822705290848148825134665954561101025791771933757731949991183852348099284826817728552283284531814794460, 4, [0, 2, 2, 3]], [199114548160865811218903020662311379448371823090162230660520531962784873863438723341171404740918625196669574336350562965609362982930792090339489487295830, 4, [0, 2, 5, 0]], [8672072591733669907590086182853873378306476677823200977020718765406411453551779214812646379540964013893559301135370696544797392415575357399597816197534970, 4, [0, 3, 1, 3]], [3275006426890848617865981992416443741247856126406583037559681876715590715684225087537623904826894372596770554394248094589146013106666235192711021196163490, 4, [0, 4, 0, 3]], [3918684445846983894481294094121151951151371925147473600476312584428275541252077042603258958807977708275186696501941327815899457422569775742369615444310170, 4, [0, 4, 1, 2]], [2497150861057075507652830623734905018429647919049409676338318366552543264198928924647606826880533693806251450585597998054446654300711608257449244460060850, 4, [0, 5, 0, 2]], [77129380245891883861271400094076396487460983868746635889287706103171371175288530736074003773192157450421378703479482894905592151347738879445619278552560, 4, [0, 5, 2, 0]], [1783457410832870943099242400978255410441153300246103081059490534652636691518265566178974739307771445186236644448495908891407347463504499387387390352103680, 4, [1, 0, 2, 4]], [1522396326988442096574966165826584034435156873986927480158171034201033415543496537371187831845209280199012082213261642247022344171222656751324883202832050, 4, [1, 0, 5, 1]], [6786072076917351839789896878574122592342621532385261624455401628536769172063545382380715876928935220277841735863433524685787881763636468965504397405380900, 4, [1, 1, 2, 3]], [3174763058257447073771650818618429063895787253962541999648672746764940458853786536998934206784745247149749393377691307149738126484622408657222639373334820, 4, [1, 1, 3, 2]], [245469669654813768208151902443004163551587388581918048593820581646545538665608157638409595058272108439248323427938242919110173392835270541534637073844320, 4, [1, 2, 0, 4]], [11715821285261616321200712857298380186749744291947755177194804843227180297216894860714081567623313579770064273960668563771421612979900932769224804713972660, 4, [1, 2, 1, 3]], [3447809913585069168509814635550857167482397071710971367721552464913836844009457558562718934153716218258583855294722172952358534269180312602699534366424170, 4, [1, 3, 0, 3]], [360289164197852209624893518354053698651758556129828789603928396123685378229286035943471886817689996081085883923367798019318788824760074191890931593754970, 4, [1, 3, 2, 1]], [6048795423206777551260341848804382520069808508791267368269089483025289655797523511888157011737737523621379415160605577621317288184768419829243899128996310, 4, [2, 0, 2, 3]], [2524940932945236745414004102922609635153717216770987153691926651806649043647521185277195196584502328768950750355952233583895657073518249975083953687663310, 4, [2, 0, 5, 0]], [2488447490084272826152410156817569322189814164501969220581683510183897939420523777132261322116115626163794269565956327318683970074239046739647802393935520, 4, [2, 1, 0, 4]], [3902681537907397815554648463619960428914441108317100842726856664123399288708476284494273202488971856824440033832507592563838318073837424108468326550293830, 4, [2, 1, 1, 3]], [10476371747801975841644693071764612000662588618632443673443370231020852071114430619598483477421730826371524944979733625654479710991880527724975338985888505, 4, [2, 1, 2, 2]], [12540282753980357006382363156079411944756402389739107548297343183453776166237758773380586247197127660802932655869475661328058962659626201549589728668370865, 4, [2, 2, 1, 2]], [12714759820764733871631432788424016110266557379551418939907779923337315737101755927141669769808207516754829786959870223275031372577045720527028180691563245, 4, [2, 3, 1, 1]], [5949217289922776062982555399519046081196922242415222738407729807573060576831655611166081377268843124153591587142934184023186159646888777290318174066399440, 4, [3, 0, 2, 2]], [5637041271777907988339897790667641516262856493397245988277318311686927720090248041085263067492124386924126829570890574241934881904099131248513984333837390, 4, [3, 0, 4, 0]], [11289809080643069895917379854495156004259562457684462609865657682882201659394023644603172604814306725914711266445375439001627623871127722358845634602222390, 4, [3, 3, 1, 0]], [4335491791516540619379129806244806915230375398963234581237292458462790499586994440485576993624720463955639953578760426324806570534569764484411005648780640, 4, [4, 0, 1, 2]], [5875330019677757088789960298955752377159932353700180820626576378371232928964478494991221504118526788745793864460104880238966954815798188814101779590901810, 4, [4, 1, 1, 1]], [3495095773599714960086591975541160930657612911036161866475182002558656962564749773723800055060329109375829689825432138421107512647806078332752467364675720, 4, [6, 0, 1, 0]], [700280171307569453527747388492275282434526410388655232615831585684858192558172541073540023842665766124116580827769259945450281470793904702977377226278050, 5, [0, 5, 2, 0]], [403018695593914634686022773562343524969138579761389840623315545931062520992703887950119419432960849951458295339310832877355799681716534336511095648296590, 5, [1, 2, 4, 0]], [591322084243561315406036183574133905009754059621003460785571417292228537356395257708281526589256595751369002577344267320627443434357810734732520283468580, 5, [1, 3, 3, 0]], [2384082490638483294849853722068181379792227186863913143807986694952084811627221749097220051694025173415340051350236526813197826765239889492949125727531860, 5, [1, 4, 1, 1]], [1523458952838710301092947244571037769693864294885850218444154707521539380625162044840459648611743447580531872808373604301629199032197698905082654804610955, 5, [2, 3, 1, 1]], [5219729370245077056014757212906941545114045137357514836562410904914612052469212997486177229239765312138506394540635563154999860189125166780657680486217220, 5, [3, 1, 3, 0]], [832511434073999341769101136298592362049439644011115719469846738099963550525410178892740454573555062769798430059597710369862363735711106271563656228369960, 6, [3, 4, 0, 0]], [1051116718238286156952532262113103311279175812643403345010395564085617947670151720103432621269831221141572238025159032064306320902241727110662774157142790, 6, [4, 1, 1, 1]], [1661215245377203628300573669542384603019734630428281085473314162447929187354287109154575314555618634423077594535097964547616585345909346273416276630365800, 6, [5, 2, 0, 0]], [283018822303432042885309223381995445409962762062124641567768790395788898996873206392378602811042982984853319886951677151090388630940711916753387090495720, 7, [0, 6, 2, 0]], [506246462882470028106806258591806652536291517720256162290502417610596188888680801252832681912025064797965593790959191777481173003930888834627653831882850, 7, [1, 6, 1, 0]], [4185601545727899713034115149016005084112748843929406304652250570993991989104153565117392327733135646687636871816370423855234491418968948503607992004445115, 7, [2, 3, 2, 1]], [603254018065158873006224088955693584975370020617476824430608355066505586557303584961973636818340523500884150167876070185056475934683383953866488509841975, 7, [2, 4, 0, 2]], [410295897113182335126916892970381079994909402888066073645711228647563504983626611840245138202868620814714453377445707226577330245731165342583944466518170, 7, [2, 6, 0, 0]], [4064064925976307916238970768435089846739676897977932635562183064010408467368609358034481891218081713765428400018880451845486723426777504464133679750239140, 7, [3, 1, 2, 2]], [1671803269982653895000334230253796821153780365848154377697920742384881729032824200911415303724022675903082789315347091397823771532807599713449824528631710, 7, [3, 3, 1, 1]], [4907232469958054002745455936765776287597923233950815466129286215153756990447214215426343996357071121757256323122937561218943342066747569210427256266031865, 7, [4, 2, 1, 1]], [5284113649620866841583472273222953014217356943812191269926848962691319257894537087783396170897572726033646255973090513812768543524150335738569960503521505, 7, [4, 2, 2, 0]], [5421998156790242425236864803567427517312684443410894425069608784177242942193796566238283875623057166549736376472984697106923551455526121397409085845287740, 7, [4, 3, 1, 0]], [299590884209676572452417103284842192362797924706904102010980540235355024283660329907285599927006501662756457832089811450443752409475191541426234710751930, 7, [5, 0, 1, 2]], [548220491683583783861660728964195459551232110122155611993406411411215484231529526991320020850395275311477602773571416974242131081904015151206505765076730, 7, [5, 0, 3, 0]], [23998956870534921126921973282851325071690737743217020128895671694393128111373027438660654052159449066963680755158881469676630564928672697909637122184610, 7, [8, 0, 0, 0]], [50340143826684718000446776980381295937052396098540748164798793887808678311120240774356245056040255179075640055073963800221365097497822874059059083986270, 8, [0, 8, 0, 0]], [3019036320585107815029006719767564488349013806399927698834301988794274069223657392967303117353901465730095683134348172159463934434508411592500273985783820, 8, [1, 2, 5, 0]], [1259714687890273135524413102191737833972115826181478634208039552201299252804055148369119485177218327675958359901835459848165465564957245273588619884930360, 8, [1, 5, 2, 0]], [188368672520162620118533349742953379825256413831842792839116447377620314719295340846052730686634915701564495172957160891966412738072771617768561150353660, 8, [1, 6, 0, 1]], [697958588444245961487125245765986910349515466442368437678573004297810820931886584234760970834758987570849139464988803983437440263207606822810351945130835, 8, [2, 4, 0, 2]], [65659304198340098590237897869238147275917463854899301605455043488370447603333522107437168819060741189091143246027333024461273847761792506789932758924680, 8, [3, 2, 0, 3]], [161355944284057080583095756643325283812643728048418842309734669769803229712936114199170564546171143782624258911239388653310263094851601067896431040676560, 8, [3, 5, 0, 0]], [834674172910386540068988441072186907812759248794304598319784109002921398558100881415978710999693562610129915744326565770848167862377289361779343722482690, 8, [5, 0, 0, 3]], [32776899312621088691933464241020306335676012712096812813682773859070568449374004420042267974079888212609690386893816735744682597274752533356797899319140, 8, [5, 2, 1, 0]], [2622041875412425037287659296031551986921451588969370593726350020633599677845067030372367653166863029521580530389386449456156873330997986196538456159115640, 8, [6, 2, 0, 0]], [682854696685654592837083286044304960214714415150424775203434421784976839762979564982544800685928955456604600631951312013087317269688436598596963833965150, 8, [7, 0, 0, 1]], [17922651804517404421093688036057120297906009789298767174459124624702651419000787550782658024438791399335950922253819808185030890415400589496113951469540, 9, [0, 0, 5, 3]], [234555189845396958823054295782966962138716701505651834126200473640327989654438413853881271932612051380134249713297543133732462334975207741758797939222310, 9, [0, 3, 4, 1]], [2285774005324082327584975553435178850872923375923144131270718606338814978764054810182219214502111376038255049086001488636291558284502779253690167202316040, 9, [1, 4, 3, 0]], [198258084948364305532436747987207924315124211684668716911906222181512712104202317704893908980570501077993677436619718995866622457417047338913270941196360, 9, [2, 0, 3, 3]], [5341641308688813607480033296195895497701482239704475687878620191043903614065023644019913599972391900351556933138618201397334719777929475861176860032200915, 9, [2, 2, 4, 0]], [3294818155717385522477314826793242420734283209072520617612877930501816454387117482432432606117946043588943460888639719952193387249270068409409786519665290, 9, [2, 5, 1, 0]], [5154812445254036455153038895618120563674710709642656902216518306578728609294793031764162792120269226940887013893610642102205726040830881736001093376138520, 9, [3, 2, 3, 0]], [1462420923906240331462461813697616091488261527317652268215837494845177491455520915247223314374537410538836209039120129787415248700604340348545905326428670, 9, [3, 5, 0, 0]], [1132741255897520387786574399935651380404574306093294282491867192431484797781144340458055216829912292167455720088942777718267523457748487659532958154356145, 9, [4, 1, 0, 3]], [509793240541487465906228530310489781092342454082442713338054324685754478791637465523853237543052632062153919434687861026351589037546064174526901883478560, 10, [0, 4, 3, 1]], [1237364381682102556304901624378652016875495310666472804855469928120658610865772277450952898775306251776300479631817587385631027791078666049778685122744280, 10, [0, 5, 2, 1]], [370819962752214348772341363921899186291242762791509106457713204499148840579036090963318689953797496841163566668403980824011903210009450000604016764706870, 10, [0, 6, 0, 2]], [281750978270290629826114387009876391211372662214674072195551460779584779718945146433472719296339386451039222984120853377617400420016151878640944582581790, 10, [1, 0, 5, 2]], [662213433297596483189144372168692850927663396697341740776933129792176513994126008788869953915662324208090862186467106359664728545406705228372985966976260, 10, [1, 5, 0, 2]], [1134465083494256590270745324329116476917256005137977583271809293040112284172561058836495591157555986471828621599325005069853605975725499240801483724674180, 10, [1, 5, 2, 0]], [292574679371568785900057921673296935912334626417336817086897277129645924987246578988576260652485589533120903170331959590336929821053771390937790945442250, 10, [1, 6, 0, 1]], [694100159154333445688478922802221145220076392049566624348298416989336576999786563645839135885344910996581601223597382763781595088536724053683636833802410, 10, [2, 0, 4, 2]], [2308063124593334843855178314476018570628832203479893897380166233019408704167717365277464629695451568584074623690277265517936291526134387714412032552410115, 10, [2, 2, 4, 0]], [154744574427622544106640771946345068177135404047745300556322229338030777676360940641234370433107670299595894728890855145487557475525688993506711864382450, 10, [4, 0, 1, 3]], [1299693098850013571711795458106696664756587518168390291616944532549773144129171258511180126804863521254324563653275219342958064176263424164484351158170740, 10, [4, 0, 2, 2]], [219714963351683428709006945545933345121015839149554668554362215790612691807194718717850503405503516721086773811961643389611176510366678399483125794253555, 10, [4, 1, 0, 3]], [1585660218037839582421365302466500529454701061793395078557043995015650761856049872768403413034316403325645306353119293156560717205571553151696927613458270, 10, [4, 1, 1, 2]], [2836770832017234737783923550812663877029652365349791741928838261269565333040930691407920681018457152256968922702166470126498396450759338629720510537543895, 10, [4, 1, 3, 0]], [3725153874633156861250961831992291623718947063945432612701882444787521198929728755793357019178417830696944405447384322281721009506213607004762468096746695, 10, [5, 1, 2, 0]], [2309927759841460153196306442185515663329002599149823155560559581784398851178330483973566228666169199340921232828160823865329208815881553064163315993534620, 10, [6, 1, 1, 0]], [1022172921212178050338896191626430576461181595944492306294727084954100182516691828005995860397925077011990400413810242186679390296896285369422851825720, 11, [0, 0, 7, 1]], [49838632565821024459710013499493906901556596749245518182722793866299517823822887441948114717057967505433912643934930199161154275876563880523100471915120, 11, [0, 3, 5, 0]], [595803379980330937584579268051162405921670322108746899498797150878542155662328431275345960022645277190053023992696888414424631757110984230583152211927060, 11, [0, 5, 3, 0]], [1553457114462355393110407352620220981957956436174200152313134041726984427847117231123565464084367940402183916027378309936125034765326912935707953842460650, 11, [1, 4, 3, 0]], [441010077330245088829330117942417028824934407409967127991512322795619896267397961390065651481477090474403922295944438990247848647117893898450641285128105, 11, [4, 2, 1, 1]], [482133506780017629592284009078708597487959522989615930899994654685583087694503702670357706918529006445672876508543299777548086496736817916339807263408900, 11, [5, 0, 1, 2]], [3326381407417001489251728818656333725431528895139888767208528355972610383709459808858513084000079514111353825634222459782306794200640047613168099532780070, 11, [5, 0, 3, 0]], [520695770708192327059223473508529305312587296159232015210386671146118789040179317561951199726710130199235330355069316642967292715191884133070196834420530, 11, [6, 0, 1, 1]], [57275107397493738666767074053915800192245730723287714987369176823249971668645759224456711162850910125640611880514731884734815807250897975221279376042296, 12, [0, 0, 9, 0]], [669915712796117114101781254843640525133940067382364958054602636649241705239748650109547982098420697501361536193506461763813940070258304621801524277397360, 12, [5, 0, 4, 0]], [586056448133258465106924614185624634004955371597169641661711149346289016155779734747046602475245998018510576933090885787637582245577340547695896010738370, 13, [1, 4, 4, 0]], [317850130962563325146651985535604991906776533850426693317379019740930511499133708385866915101678765465325891010559924010961583520476301631670328234415030, 13, [1, 8, 0, 0]], [2506170392513356428961369386202822306680905101014573043926532153058216295657481774593420719687093912002473566142383307354557731384884064595963754874538130, 13, [4, 4, 1, 0]], [343023830338123374190535271689122293027747521801597684284760766872150484204994051551530596150276211787040317687991320333467101956743055963973886502900630, 13, [9, 0, 0, 0]], [1726705324223155777340163441107107767325523900087588386692145566927432454166940087128480078979943496104063277364444116923226690641304205969847449389160, 14, [0, 0, 8, 1]], [61282466131607260416326047359970360876227317697069774649333367284839295452025466859496784180503982475775647327369378297490101427291948802445014893034820, 14, [0, 5, 4, 0]], [158293149580431660732706552991332199225963849394546472108637960241078670155276893277584870464629306076794123895634005323259761466869644071966451962591512, 14, [0, 8, 0, 1]], [51664080126562385669564581453493412408295443808860099811441930431005867000936014317131925988682988775547204029461458818372414407582482089857991366635420, 14, [0, 9, 0, 0]], [605766055872829526094077270595597773746507236127285814120110237707526982800656044760684958921989242603281472633350253100932943964906734521959926684104070, 14, [1, 0, 6, 2]], [940514405120119046884180654751253163413035614626165662584503870767237977993792391092192822688039377380459377647780686058717966239958099382898384875311290, 14, [1, 2, 6, 0]], [2882238784306349987424579537459135342907266994444058941554413245772699605696357926035418575449795366167622818021470794333483752612697329286251374555263410, 14, [1, 6, 2, 0]], [246960573048828143862060064872044071256985000282995743961288343511558599920227159720041720991182585561549648714830727837414693161015577418733825462118090, 14, [3, 1, 2, 3]], [9309525036723527544425558550771807342025443816063553890248816862659216352425548861275637723388965692268546062073865893911420331563953459393612795548609050, 14, [3, 2, 3, 1]], [7773488994566256905296044978783421681108785864768916895521758687061177029097748381304918130312691085354506195519408421451342733404112954106291822068599860, 14, [4, 0, 4, 1]], [3654709046726522169763036712300415455271324732872804075587783602974719929227848980630926952566392904394190514638428610873763416868615320485101402124411330, 14, [4, 0, 5, 0]], [383620176329816954599629130643005755166133943525251535358502177730261265754395962039600409151605834937449664067644596372936414866255449592423375827697300, 14, [4, 3, 2, 0]], [372517572357350330585616886488141904100210883041255914468693676753339125411131088200277095448804960750675218694753767203925177212289730229721436035175038, 14, [5, 1, 0, 3]], [1537358678006844484291099592208594418291834381421144825006004210140302482464794661961171794812743288697811013850994829080860130329868112691065968225569200, 14, [6, 0, 0, 3]], [314871331046131718425505437124963821719850315129870190337362050583876849588785677123744299615015115783800638060384049920961510679143566419529173521310390, 14, [8, 0, 0, 1]], [1557046749148990017479461188241816500886605820666725721619299935362212317438975394258425955512001917308649382020317083509580257696338104855910993111723406, 14, [8, 0, 1, 0]], [6996390189384646190703458870312137342429851525710748031114435293188317322183621011600215201877522210123974041165083511581689687102029815201460835648900, 15, [0, 0, 6, 3]], [23615056111485481470657743814950556187528942797407784467119865440147535650007617430727883678485581164811105412224839527685422267082770951087982096267344, 15, [0, 0, 9, 0]], [503030205064344559120415396425285298676885063389160797424803836921053531575166558478355325522640208819516686991563694902412957351118219515139896142637680, 15, [0, 1, 6, 2]], [35681188845349242948507836531961798870258976271071401134044987104763731525401095158044339977597917581451943863197582465132108193277435109999454220869810, 15, [0, 1, 8, 0]], [487202754586572306912600440199839973979838135159868342785293997316843629415427380741328356063576423066518117070444819894998396204862236783662502761240260, 15, [0, 2, 5, 2]], [2606841268625084320446005880271835258504415972269572553550108544468908962934423654792567858154780204454773627804419158946229949692575832509336175326658740, 15, [0, 3, 3, 3]], [3353833196564336981545563397980047175923835280947165096211425015524846538733088253145229504447759686159627099007495630278743193729555050821927778166489890, 15, [0, 3, 4, 2]], [1118751336883291127186216544728416134171633244252534774534635830002930284507555705576013111269786316780561981943954100466607263594264978618103261869057470, 15, [0, 4, 2, 3]], [342276689015036470615579460627956579640569944749215398261966655818594375274241064249425972386718319913845028447886962745752891030130457731232382599697830, 15, [0, 7, 2, 0]], [157851501738886905955719602551542162411762587924576029969803291760322200847248346842217602829500695515717271600408484510974427924922700662066166666707976, 15, [0, 8, 0, 1]], [315167518704658376343097063915067401708023132288799138341764884650452745614355443878434117605437665515547097848737705800221784520772385856007845214586920, 15, [1, 1, 4, 3]], [831705485083179519906614410898247471054201910588975883153607887039846367986873787694755671053633627046122546243380875056107303362097673969746434809317180, 15, [1, 2, 3, 3]], [3678238410130366328485166630774597838815835374241269523791586745601378493691097295042518116294033248676932313458371735320605294703134727643202465427374630, 15, [1, 3, 2, 3]], [140785169023260260267470335125735724958688115702324293721727713594526140316417640213939095182738560093767671479372215096532500683220274988275319438993720, 15, [1, 4, 1, 3]], [1627548773467928383297555016837728172778291064088094224376357221007338304454160620409463267696822696539060431094804748504409122862758254655489935700507090, 15, [2, 0, 4, 3]], [1412803637370207489726962806184293055705785988462308467553598140261446188631608991098360116405183709575161448300381752745006417761686313222314890648092510, 15, [2, 1, 3, 3]], [212414427228626538263010322919226117844395497517527825703091682653052547055479098065046600479288411672013656222294692158107115200928387318372335862168340, 15, [3, 0, 6, 0]], [244821934850063951568211797153747223806346192900806931522049455645615950588429506803768348377896958932243354802698396199231370792740427511801279170017630, 15, [3, 3, 0, 3]], [951806390502361301412928340318215712553892548249493912771396073122810269324911662014165397384504468315575322190336797738372169988454018396892731710170442, 15, [5, 1, 0, 3]], [1288679352620220944246028977151334913614732330890474107718574132128182362345511514077561843919148163122131400966550103830556570295318749783131683187316774, 15, [8, 0, 1, 0]], [233476878715496219442422257164692331048344065639960782521415273263211312710675772093986738795701092538257983074305374768848726498013480207637283313529468, 16, [0, 8, 0, 1]], [3642087205044252743463409721914994318492052754529339714448229777171444698939055513060814274187089729737325627029578765534447067771123591431551038606880, 17, [0, 0, 6, 0]], [23053625535198129044571848700464161769944201922734752847083198210668747437229117297503613971779887860045697210326480439461019822848270486092506673157530, 17, [0, 2, 4, 0]], [8760660460386951661715381839574597388450498489174205997732030921262126798614101459745838004465026266947606645041381692650447403615975816336109155006250, 17, [0, 6, 0, 0]], [7062395888687318761234804978646312891254171497708026436227170786845403926486877723716237960399892631523957598001005155319266405288453163876652992598190, 17, [1, 0, 5, 0]], [51354391048299117365218374675171698724528090541440703621299631021707671756674348004294755184991954784122692627415496379841568462246950435606747448749450, 17, [1, 1, 4, 0]], [592303061068357918539539789726506441755162023909732771421763345316542109951295637030954940248280007278598757608386853839249307010871883056777495480394090, 17, [1, 2, 3, 0]], [40761990945136902326081860548944340527552784407415577043667871281979534446574543135285397694771385126712247367965631807218983685495743210954713883724330, 17, [1, 4, 1, 0]], [45034875344651637974881859010616970383411216547296919337928681210221416673915609549179007850691701910455925474546250033851758958827334431034736502902480, 17, [1, 5, 0, 0]], [21831698620311912553650090286425357737690388223348594820739916235449434477612764315899643409564478710077805644653310799334454015662738913024032992429090, 17, [2, 0, 4, 0]], [611393993439485594612853851973410714146967590040708954005196504052502883959192787984448982651225323649664564019307829070691527692073319931629302700421160, 17, [2, 3, 1, 0]], [905412226953159758974077146677478735065338316351395541765769324602894681993874112253775608121266909228873660014995172884897745326754656669832810589768500, 17, [3, 1, 2, 0]], [1056631424220443632011186036521663533714172455657753034250954575962367835442113500304461442641537515860815355559874737910324771228284527330782628286562430, 17, [3, 2, 1, 0]], [803357880488188804087095706089306605862059154288233890287332887031719929769636213606444792941142319850503673511535620103241292029914205429082341326543070, 17, [4, 0, 2, 0]], [535010115834169509740247895897475311679915293676000681104609275964119637082027478222632378238865400526263867677924365422285560777644807363491215868254770, 17, [4, 2, 0, 0]], [105608371450289041796646234874239504066924879367602950970994572889162128409511196944956416361479572776126833920710457190216572618608298221221543618401640, 17, [5, 0, 1, 0]], [1260940419321410107566667733372114477200927776819235117009536186521760791999280371365411467640733657330270032418213218555958143913898065283846686404175250, 17, [5, 1, 0, 0]], [66343363038304615809667810664004780865867698447431854503795578901930571845585295639855557279106505795086077719012677171802439522390339925505354589930990, 17, [6, 0, 0, 0]], [249611206112499385103134039698464427450134100834148971752345768657640960710406050702792060478157045751878011347109259075677863643206012385632721297845280, 18, [1, 6, 0, 0]], [284837633421460463507828706805221659961734118669997811832514371902277419263192973019698015000986888065078649359668798364341411782727867872219305451277940, 18, [5, 0, 1, 1]], [363328636994048195215810101798443569183038011414737852087599179684826450431539063223444416420659653797505313901961884303689758270491654910835812451154320, 18, [5, 0, 2, 0]], [74794864754627566643699796601181697280143128810918529461368117019311183621770835915833732632264740147347238762530486584235700384889131853672422029484260, 18, [6, 0, 0, 1]], [1463000153551551998907046723279957655426495752640322059969761870547541005232932235888935831256907715233762129675631403167240499362980097310337235547900120, 18, [6, 1, 0, 0]], [4389840981379880501521520674483055005035840775514290496784990044353499662845518138993667924950168897938802705539010472439562113212268035206319684588720, 19, [0, 1, 1, 0]], [19145218099238012426124471346912701888946560397396142367090616751243740217293507942715057620941842405746255878065868849295367455354401784524038447129010, 19, [0, 2, 0, 0]], [33461668070179290898968700194287491573520097625346269619711458366239632343053451299079665332260222485903547160767830425922466697725541132229264120383830, 19, [1, 1, 0, 0]], [30274639997391984661157489988230638038586153190238905244783511913960105897408395238523395449901551362915839150768779188967111325400463122365354026659240, 19, [2, 0, 0, 0]], [552842927732149847721298201212779583236388106725875927391544711310206830031113150993622383985199838824981777150518798951229268313159816883167295314618020, -1, [0, 3, 7, 0]], [54436601142728702015894402579741952026826972550713412471419848726645483470410081527953799815247927101792973078071188111868262575785873555166014392945190, -1, [0, 7, 0, 3]], [2242446761430476353204068977673539573871897958069419268774153669155949576447321948581854689075085603339501101872984284798170654813329420464039108566629840, -1, [2, 5, 0, 3]], [8331345381192135703029081967255619356552488623652863219858039888520047973438399926525084052275625871905690057891453352058322288015307967611445100849961590, -1, [3, 3, 1, 3]], [1300799407289059866334942213711051680619717852707302360059221311500665126404215275926960090058563209356021095003723823253678485698431772306940322165340400, -1, [9, 0, 1, 0]]]}, "010213201403210": {"degree": 8, "extended": true, "terms": [[1351666637838071896309283923329160355839891510404276232818520072507200, 0, [0, 1, 0, 4]], [11196578526430516012341375635520981467992037555032013717147512245605100, 0, [0, 1, 1, 3]], [37543251791300860877082564201611842125933029286421343704428508396069920, 0, [0, 1, 2, 2]], [42225128683283315899747891240280736953352381138060305447258997710157480, 0, [0, 1, 3, 1]], [31416916433980443476711236737628917209006536079258166985864093325651850, 0, [0, 1, 4, 0]], [7137171990380378383072096834949646297424994567793850810670694440872050, 0, [0, 2, 0, 3]], [37251048070582459187011376546273485509694314422754022488665232521636010, 0, [0, 2, 1, 2]], [70224924139514289818877404658977300897825710463525558497145225515129770, 0, [0, 2, 2, 1]], [66468359044368418155780176849242731754313289312428984347475787287744940, 0, [0, 2, 3, 0]], [11035246489052859615479271200772782951476776822312631813662948404747580, 0, [0, 3, 0, 2]], [50603828249889815686554536478283324252860344620333160495269654439505510, 0, [0, 3, 1, 1]], [64528067077191162209775190773020427549707647923769960458730355786621850, 0, [0, 3, 2, 0]], [11494629347948641929478797389095463369143882914465051569123077797325740, 0, [0, 4, 0, 1]], [19119568381045159188595991110716060704236147075890663581205359241705540, 0, [0, 4, 1, 0]], [1926979981171456168127831817338402262311902535396678353626875216028750, 0, [0, 5, 0, 0]], [2027499956757107844463925884993740533759837265606414349227780108760800, 0, [1, 0, 0, 4]], [5846811656326423272805993532565547739150742992688489728420444054114340, 0, [1, 0, 1, 3]], [14320526171250716366182927416309808340606391611526439176536031847295190, 0, [1, 0, 2, 2]], [9371776798746256652679767313591090642789103706152267153570100478307770, 0, [1, 0, 3, 1]], [5798291767862831136969088244216846451419312924544012125035928932711830, 0, [1, 1, 0, 3]], [32690859342436141473324858976650606653056120756235551812678063866820420, 0, [1, 1, 1, 2]], [29212041481600606794063070633573994473549334912503855615405269363143370, 0, [1, 1, 2, 1]], [47014493129982047273325215396348481390590110513304368011878904276371220, 0, [1, 1, 3, 0]], [6197598955493788106105626161558482697696703357871697959580111832802280, 0, [1, 2, 0, 2]], [29250625840767029061303039833177120291318892032637741947260124621202150, 0, [1, 2, 1, 1]], [77930201023018675379466123014214380055654765516689210301581760712190610, 0, [1, 2, 2, 0]], [29030960988547126147025817919160268686237312395339592319865363963677780, 0, [1, 3, 1, 0]], [2877709511997871725648669274589950336064743557716408031979777912263150, 0, [1, 4, 0, 0]], [1001486408455163187095242558896219251297890076507001454267029258994440, 0, [2, 0, 0, 3]], [24891635955832029785756677313102589520123100747481924949029554155847580, 0, [2, 0, 1, 2]], [34091459738156871860379250814102884680740009719106553148805094957194010, 0, [2, 0, 2, 1]], [11925686020481938704247526596252196829080737415990469602475953324509200, 0, [2, 0, 3, 0]], [21401731905571473563391177524756952818827700045957173228663581967672140, 0, [2, 1, 0, 2]], [64743669893072924260984407582980605519551872652345264123976771833831210, 0, [2, 1, 1, 1]], [44855649788133650026851000498315701192090375773229512273543377671436780, 0, [2, 1, 2, 0]], [29165304347755628898877580933497206156703015672300269872444103608464590, 0, [2, 2, 0, 1]], [44229886117044758483434145536152321743634182751306614258952235967767980, 0, [2, 2, 1, 0]], [15092343478443842568230188915812221890255067710101523046580333009323550, 0, [2, 3, 0, 0]], [222917362484876810672234287926596865162078061387619571599124143247570, 0, [3, 0, 0, 2]], [16560580903775858429237989021471421326545630945828540308178345833955450, 0, [3, 0, 1, 1]], [30507078053005921159764965501916080449646288843152396395766498172123820, 0, [3, 1, 0, 1]], [32993440904771428981192810761924411441315932791328404005124206072095010, 0, [3, 2, 0, 0]], [6047698953911565002994402043311804201233009391559192497367913922375040, 0, [5, 0, 0, 0]], [8757334813043758817269961071249930780525494146925443379844222109383350, 2, [1, 0, 4, 0]], [23732583519436170942557016943443571715388114923935961325461705655491220, 3, [0, 1, 4, 0]], [1193184929228084562182123244713811924379724293357656307329484697889300, 3, [0, 2, 0, 3]], [6086090311871679630145217369109564338493000110339494506363856791993060, 3, [0, 3, 0, 2]], [6758844803282619646486106702122631300783579489734081887894044057561220, 3, [0, 4, 0, 1]], [7326860036686688006693078261299201428870853968330549476913269485494180, 3, [1, 3, 0, 1]], [583672674790291618655302003893606979628899084463859438485609607874500, 3, [1, 4, 0, 0]], [2749023449420736484922736807090242148205508206886848278079774884492480, 3, [2, 0, 0, 3]], [46210961937732005272592655474103400277372100801409553383084860058926740, 3, [2, 0, 3, 0]], [18444027708675944531305665063877506836719539223975842288864479504619600, 3, [2, 1, 0, 2]], [22851780589789879641693019754843325821618646009690372570710958734682060, 3, [2, 2, 0, 1]], [9082251686275093192178410702079329361099799992816886610984069540776660, 3, [2, 2, 1, 0]], [35528531271017736803313517807429948812557058628761375131806904038036950, 3, [3, 0, 0, 2]], [62991858060294793305500949359546531792125848098511885956211437630891220, 3, [3, 1, 0, 1]], [32746601010582901781607851010925529411522854352550411011482456569759750, 3, [3, 2, 0, 0]], [57906053319224683804396651371023459477722076217656237061052575239166830, 3, [4, 0, 0, 1]], [5889225416047340150857658237342966401874536734960140955939537175333240, 3, [4, 0, 1, 0]], [62946368740469392135054502110917231070820504770013652937144682250244080, 3, [4, 1, 0, 0]], [65562206994737400098144016708325370865798351792611768031926179686802960, 3, [5, 0, 0, 0]], [6082499870271323533391777654981221601279511796819243047683340326282400, 4, [0, 0, 1, 4]], [35074329284823140900896558832866387805841497056695684111214700418311820, 4, [0, 0, 2, 3]], [123383259999541322456935042964408726075718480722379466046703089940717690, 4, [0, 0, 3, 2]], [178308785709661802025089340066848960597909192484022133256516267521885280, 4, [0, 0, 4, 1]], [49606981670644343545081609220003688765362771457798680734144226537143410, 4, [0, 0, 5, 0]], [2703333275676143792618567846658320711679783020808552465637040145014400, 4, [0, 1, 0, 4]], [42928451511994057279971239888407786766799668954181163409955693865172850, 4, [0, 1, 1, 3]], [166633430574010983274698479269396258125506642981136876445832682887200860, 4, [0, 1, 2, 2]], [195100106261660900396934743347256568185729107341500937341727438103439910, 4, [0, 1, 3, 1]], [108004550798979822937485202573367798915027113125980767534532140515433380, 4, [0, 1, 4, 0]], [16460325646127851944735280233508381560069993618240735896058204365122800, 4, [0, 2, 0, 3]], [106566767685440253642486712016965682272306305751599483868458569124322830, 4, [0, 2, 1, 2]], [213113714838938675198092992259659646310498477002697728699263771817887420, 4, [0, 2, 2, 1]], [150131252828421118605348757948421472292036897988256214531474514276681670, 4, [0, 2, 3, 0]], [25983389640900549110631150392659317005025498339934792322758809978006450, 4, [0, 3, 0, 2]], [120611906904395012658244757271785660646582352244158864213660231308382590, 4, [0, 3, 1, 1]], [115548249480956602807106833887645844104751265946351915079361193941669220, 4, [0, 3, 2, 0]], [22193320048174398120037504850228384317367881683972365732265093204225180, 4, [0, 4, 0, 1]], [54670722526437159327793982282735908429102212995299661787208030525209120, 4, [0, 4, 1, 0]], [8349406398270129920661814236103804282220156386768857045442227340259670, 4, [0, 5, 0, 0]], [6738255262137512635134143415805421758177527414119689160484804270899700, 4, [1, 3, 1, 0]], [4296909418600097948805762038173733687368698394863892302025091157221460, 4, [1, 4, 0, 0]], [1898056624021087108792337631123181544768366895668241647586346447849740, 4, [2, 3, 0, 0]], [22198261413585100092204928134155547061520534460396815595930375553250650, 4, [5, 0, 0, 0]], [1002449479254575742664596195410298316839144538660017507001953434373744, 7, [0, 0, 6, 0]], [25190750994777960087396640899163963507610147840759807480539488094118535, 7, [2, 1, 3, 0]], [953362570926079677724369558179949764258138355446264947983962962394510, 8, [1, 0, 5, 0]], [13563284060118409472029837762297367102964489592004535350199761403074115, 8, [3, 1, 2, 0]], [30658169995878659191254602899128206337265345337751027258967205067195500, 8, [6, 0, 0, 0]], [40312131628395301745814632492408916530144204779379727271126876667636520, 9, [0, 0, 4, 2]], [81686882043227559968669695654335195002191122393401852212570644616372890, 9, [0, 0, 5, 1]], [1382605721146533463501582298846624666919114025961220197482162204766394, 9, [0, 0, 6, 0]], [8260932861283425692617802243991957125854073789871995457658466661377475, 9, [2, 1, 3, 0]], [15613720161806092875019900202244227544187019256569776057610966358072495, 9, [3, 0, 3, 0]], [8692424757722420539430766332950139614462722557969850340698980435004690, 9, [4, 1, 1, 0]], [2863994207541455440223531997849943861318505735686444947269736692924010, 10, [2, 0, 3, 1]], [33020325814567480784499874976925471452389121027479484386266957481071150, 10, [2, 1, 3, 0]], [11017348031009191105082503735073335761297712292943132193265953868490480, 10, [4, 0, 2, 0]], [36560055931898583857376350769408164633820665460276140592613187576657565, 11, [3, 0, 3, 0]], [22984897771282840326463906666543094225675502257274308770389246489305745, 11, [3, 1, 2, 0]], [18765937325822303590664552990402507946577692744442632862726391812154460, 12, [1, 1, 5, 0]], [16108048413071697421023995515230850007163088161772012829909013418608630, 13, [3, 1, 2, 1]], [15890638635543097888463231204316668902612073235435898152332161499517848, 13, [7, 0, 0, 0]], [5437240018415465299468588536283688407148710443360234377844316729108830, 14, [0, 3, 4, 0]], [6728175862607789194800446691554148984666008667402840866878745846775630, 14, [0, 5, 2, 0]], [19429980401759594281067267474585914749675809592833331587285164252296624, 14, [1, 0, 6, 0]], [453437046069448919581058727853032806254074717066852744999689612178960, 14, [2, 1, 0, 4]], [9719296817346050622192581213835322776836411815575471722350307558760792, 14, [2, 1, 2, 2]], [2005140185685692853127257589971100774964973604608317611748214539409540, 14, [3, 1, 2, 1]], [9711136707036816350695014508055277672143085106389808815169312746832950, 14, [3, 4, 0, 0]], [11917145950283786540333344774776219498196342598225280140878688811948660, 14, [4, 1, 0, 2]], [15012043478300119862538334587010466693892714757100191495715432786743650, 14, [4, 2, 0, 1]], [23686207969045423870237271501822852717026961208120917899666419729827974, 14, [5, 0, 2, 0]], [17931131383554882543758508201097340162589069605731596402836489058833832, 14, [5, 1, 0, 1]], [22540820209651887616684465930945133713395588663035259729206636555822730, 14, [6, 0, 1, 0]], [6368210584263956864004137237719657370242096962380047063144730928712962, 14, [6, 1, 0, 0]], [4832699040050609018250804385615962889313024810963005638473706180748326, 14, [7, 0, 0, 0]], [4054999913514215688927851769987481067519674531212828698455560217521600, 15, [0, 0, 3, 4]], [24710155722977251854404096723361212755198016674578174881213570075522250, 15, [0, 0, 4, 3]], [47503960248646931767529157401382470338328746787198094229801349293065630, 15, [0, 0, 5, 2]], [26848804439183895602052912448008738650650404643832748047043339435064980, 15, [0, 0, 6, 1]], [26487784689033697146418155951360920100774511219546666804240748961463926, 15, [0, 1, 6, 0]], [2027499956757107844463925884993740533759837265606414349227780108760800, 15, [0, 2, 1, 4]], [7169270217870525558310818758842491304507146226827102805810159615697370, 15, [0, 2, 2, 3]], [773411869639749223645422856951037956115966524047737831573333222818050, 15, [0, 7, 0, 0]], [4054999913514215688927851769987481067519674531212828698455560217521600, 15, [1, 0, 2, 4]], [11357980067944915701132365625991058017688412956261189550542498293872600, 15, [1, 0, 3, 3]], [12256402954438872967358166284142743222615569609006289332891217085305970, 15, [1, 0, 4, 2]], [8470593946804242417086947817582486101639447124698569051648308157774300, 15, [1, 2, 2, 2]], [3532044372055075396113176435615489504617401953412006794314731218510190, 15, [1, 3, 0, 3]], [19602464417247117034686572088340434037630886179454079361781184826353960, 15, [1, 3, 3, 0]], [8688756697732781897995185667619714190591322835108543765145943181989590, 15, [1, 4, 2, 0]], [139711824872768804466410928634119759009510163318505455634465250297810, 15, [1, 5, 1, 0]], [393515727671914731220716789285176931876440637134890401057022624145460, 15, [2, 0, 0, 5]], [4521514374423793656241172112976584438390023509559627453518520896762812, 15, [2, 1, 2, 2]], [2363242097217193452931415542436198437103282951141510729909861672491650, 15, [2, 5, 0, 0]], [2814531412100937306905359463564094397512718539876195151341825357051720, 15, [3, 0, 0, 4]], [21684000346278369430422535225792424942880308872518531359082039410810190, 15, [3, 0, 1, 3]], [26562895900327275402186060796465574525609097052270591772862037767184830, 15, [3, 1, 1, 2]], [13729740061801809152977885047894207025875944471316129386468659893907080, 15, [3, 2, 0, 2]], [779921668316927063358650657845482372011070366923544288003288917984400, 15, [4, 0, 0, 3]], [23046006075795351193476685484522192766521147946020451388472209726278660, 15, [4, 0, 1, 2]], [5914705669624587401766865582999934426551344385700724133776983952176734, 15, [5, 0, 2, 0]], [12544737802841418206891564931469788936367104681647660897972224905591252, 15, [5, 1, 0, 1]], [22510678236085083156482496126177852104980384103442853748087113182556902, 15, [6, 1, 0, 0]], [8418102154610159812583935162024430723908930073302986410006222107855944, 15, [7, 0, 0, 0]], [1936168993179532707910927167810477704116449862199347591455177483423180, 17, [0, 1, 3, 0]], [131171909223971577073572263095058977292146879044963467019007541381820, 17, [2, 0, 0, 2]], [3267968458170386226486418191417127203766793256943047896341514969230680, 17, [2, 0, 1, 1]], [1092049750008883603002254698147596978841215667106032728859094826504360, 17, [2, 0, 2, 0]], [3905787223666124903357341895754740982660842190116364931089961565205480, 17, [2, 1, 1, 0]], [5578834386690159523910400793564601767082998215291827554461003183597750, 17, [3, 0, 1, 0]], [738903499616836584607466496456763766560080965530814813867507214956070, 17, [3, 1, 0, 0]], [69945871053472362713765447094864221850049729992510795354605909220050, 17, [4, 0, 0, 0]], [126718747297319240278995367812108783359989829100400896826736256797550, 19, [0, 0, 0, 0]]]}, "010213204103210": {"degree": 9, "extended": true, "terms": [[28578874790627332106785339193896586563124875190089657325006228540204292378607844003569236575431940496, 0, [0, 1, 1, 4]], [90141918607554398074092375555095730499205926370653454044338999034147157396278415208208141974304259640, 0, [0, 1, 2, 3]], [81153537017461514194096659185015360908046755908548069001291978070926496161823746372652253199792767536, 0, [0, 1, 3, 2]], [18538998364314254063806724081052792099359535176767426873999476550597273608789832030710160260876244576, 0, [0, 1, 4, 1]], [14528019690579056073800900373698918362895617776910482867366041168914526454737658575550717964155947488, 0, [0, 2, 0, 4]], [65121087931695668934259361897031331789541397634427854280447669840792306745788784662346335240487919984, 0, [0, 2, 1, 3]], [113466640641258925409520940889554629511773499143009487872798396965559269299515941442610080753959704236, 0, [0, 2, 2, 2]], [63801338643695905176210198585298276787784687782904187169240227005530737224422605413423183019777213606, 0, [0, 2, 3, 1]], [2945136823064209276648329971851732895297201358197074645440391047420809840934225329298275758295291640, 0, [0, 2, 4, 0]], [9128414549056249220023272360071866178876879477607410420838531386387708786628387289226187490970649856, 0, [0, 3, 0, 3]], [23199780582108627065385283263711638077143856877603783159953380863606939650424189431687802214427565002, 0, [0, 3, 3, 0]], [23514095296672000013971328739673857541808093436569736945641912110280272557078843065523457816286677186, 0, [0, 4, 1, 1]], [8222247877041571081922515322299612049222610411893355748274819092199858217173818266411978059280101730, 0, [0, 4, 2, 0]], [4402212544585576818525591072385710240818936273116243117261271262219841818360343644181835640825578738, 0, [0, 5, 0, 1]], [3059051945749542954726761536110614214818493351359336548419184930172816112848693276322191602353815279, 0, [0, 6, 0, 0]], [11330544171195087806267480542217043016746330660348437823807661365946772862874701867140335898298680448, 0, [1, 0, 1, 4]], [39521739533753840785825000832046128094259594443178427279788503801171157844407885215145514798453785110, 0, [1, 0, 2, 3]], [34595430105718010644516496621708253617865090682304092963726831170471101357921835376717525647434332958, 0, [1, 0, 3, 2]], [6404234743159257664958976331879168540351826899474103507745988735246716376388652028712346747279228296, 0, [1, 0, 4, 1]], [21284770403581799888555800568437728823360302135295539405055063705342358573293098039009659594562802464, 0, [1, 1, 0, 4]], [39186257933878491753168041298705568996482944419068449856006527554995852718117670961026968487150420684, 0, [1, 1, 1, 3]], [25569211074277988636143086877889673684306265336709643214976734703625862589483972028159217251905525220, 0, [1, 1, 2, 2]], [24047475756914586655153799149192513135798201400170310437680310512712750379172165519627324529303735146, 0, [1, 3, 1, 1]], [31118959343444360496794473260621133156970620396509128051648887459917159517205011215438010534319789502, 0, [1, 4, 1, 0]], [62184327548031193670373647121058226394103414762080703392096843119434741857577372549298706972702423032, 0, [1, 5, 0, 0]], [7854974118271478902672037715136486128514332168218281052897149377496026687781564308549518010043271232, 0, [2, 0, 0, 4]], [19644739799927951351147355688199606437534501526464944264668517081018280421952028317555099435530117120, 0, [2, 0, 1, 3]], [8568677303622241843384331729250444236502033435748787367462638552263944165943100232562467177726932594, 0, [2, 0, 2, 2]], [12653603479486930813820701324092814793894405311610613607814981875210409677000032709759830896499849738, 0, [2, 0, 4, 0]], [4401994139274412709885393733917573074921547544932583055276072104923418251342439419452844428006256326, 0, [2, 1, 0, 3]], [66397210019291939921521752219505531288546421559305013107705697506134218535459411554192049301494213770, 0, [2, 1, 3, 0]], [43020030049348652580257542126874063308455615619101820132871608686030962548641106717249139251495186468, 0, [2, 2, 1, 1]], [2998697049593468091938745721857410401301587520190043602476452377046247658412464743742442890814178312, 0, [3, 0, 0, 3]], [1542779556938344045237147304266718616591935418031029690322637957805119322663462206038508406926387390, 0, [3, 0, 1, 2]], [61292811085230201669467215291732979972270263063186187961045926194669064742017526273893022356889445806, 0, [3, 3, 0, 0]], [638267001745124689843739241232269029678205777884523419528234023049958016867176095082578238616557918, 0, [4, 0, 1, 1]], [20780331943736700112906632024661509158448123084845001730002483383327969847175960331049286578505162674, 0, [4, 0, 2, 0]], [125922041694936077287380885234697427565872909992978861111486733364754233664376520898405726926024376012, 0, [4, 2, 0, 0]], [11324063202355688024067463511710792148470870787558499755048160606552446512534277130738439505819795490, 1, [1, 1, 4, 0]], [45759028240385918561611024516560964662589458771416282690372803311038010572106454427465312011042442566, 1, [2, 4, 0, 0]], [3871583717233952880806276406845766716192367577544135573087961257447406438825646468729630913546969320, 1, [3, 2, 0, 1]], [9361960167545021193705774411394336924391120879298745936412819505025562694707030051374575858939387478, 1, [3, 3, 0, 0]], [25131656586432462218419480152525862120628624901571192173360760040260312927918721145779226489928361480, 1, [4, 0, 2, 0]], [21653944766308047074895465437100666205371475802292226849955224026299099653599695406947688184009874640, 1, [4, 1, 0, 1]], [18700362364908190305837361591831863480433016958375891618362321592828875743490362707164839038711534302, 1, [4, 2, 0, 0]], [61945530782862110249638670261789633148011075140023065106463108746022576718274354999508658741815015112, 1, [5, 1, 0, 0]], [26079834587356078564115932618369859235836616759270558476961244308610068158378383197866561510836740006, 2, [1, 2, 3, 0]], [30199269061733064864357125029855636698339247984056456119392519520045576164583899493386279403567623438, 2, [3, 0, 3, 0]], [7570612133986410683928265896787612726872699081709767549812913372653023955910588235852279421743293366, 3, [0, 0, 5, 1]], [869186160730537717458052278288513054581183386101772298454073442851579846936135168283878599044016186, 3, [0, 0, 6, 0]], [13253909698920961310227685320125116649529721331331939112790768997086416133842490313383902976150394352, 3, [0, 1, 1, 4]], [338172754857856148097033328073765813988749686713456597329332032019620739208926549544278234447412512, 3, [0, 2, 0, 4]], [7049771250695833712176352249327235414452798722234599679721352182026895355082137614760783915038031800, 3, [0, 2, 1, 3]], [4096530634727278815123064036857242752021485911832216178875751553514583503770484916979312499740517278, 3, [0, 3, 1, 2]], [23100002889479831357969567500713667210957193931706700519881810002448807939113254210721794553219024086, 3, [0, 5, 1, 0]], [48368741669058484655089807299894338119101791127964286231862097614091386440150184932907953015894763430, 3, [1, 0, 4, 1]], [29170668423604257580147785255764742459649101418600348889413507876927040418308508806435888714633789696, 3, [1, 1, 4, 0]], [71378389938376374818088605637710431235019123459197445102479776679709251735511765566641133832401474570, 3, [1, 5, 0, 0]], [140064552135877002331198591040661715257599740543740068527688196190543184559784822164877190410935708516, 3, [2, 2, 1, 1]], [4986017844583209873552182663172559700883061907074144106713078338483929232159633166886206365037214522, 3, [2, 3, 0, 1]], [83746794940832515498952920003105252020801662800901502924062008514408072389893017638860660221977914276, 3, [2, 4, 0, 0]], [108994639708542327087403613333802868008075540799912361039483851519492971266950689061021943120157067644, 3, [3, 0, 2, 1]], [90675229080365243020508091874489202262736088496799210874152773698612583506631006767851826931905193900, 3, [3, 0, 3, 0]], [76150476881897666430526653680580165966514164831619912787236919304215682657317877626802327729226194530, 3, [3, 1, 0, 2]], [206096234309379015125415080834118550955022671395154804990133636111034258762135522426605277257766406068, 3, [3, 2, 1, 0]], [57556554868399700126818554772060587435781988485700156630114432230328398651968798527069561725025855040, 4, [0, 0, 2, 4]], [145243186439264073602348778309905351744016770940459484055260408199016845440102202724232532599348291860, 4, [0, 0, 3, 3]], [77596456359142523006580094253022459255045708752841317776292226560714886691859527245129428993096613348, 4, [0, 0, 4, 2]], [5461257021464407305160242257237965984413095584698510596315045149855964938293758678198723146509945032, 4, [0, 0, 5, 1]], [86473380689497302680454594204543514123440633319438454347331815494006885769959393771773889363839091568, 4, [0, 1, 1, 4]], [272551417352373060477458169603996660238255774174829313559034039363816225797426063727262167039036598488, 4, [0, 1, 2, 3]], [294213815818511248522338172139406693238071725455489658345978388387955845770970457390118045395088869970, 4, [0, 1, 3, 2]], [4572299908273377547904705037200910826132124877686767289099539790315720755920617207783933995781269518, 4, [0, 1, 5, 0]], [28717866626300255999504767419324070911802485867107509137402750305809432170266390601557157693864482464, 4, [0, 2, 0, 4]], [180671611100585297838649783470784029133740499988887369318534413682536037819277114566029431763682682152, 4, [0, 2, 1, 3]], [263948958227599793516363202436216533073744528452250586648588822496755719341751609873569063888384747462, 4, [0, 2, 2, 2]], [67045058946423310093332902509189613526251840406485894079401680801121231220270056544542343128284150420, 4, [0, 2, 3, 1]], [10821376673293919447024072497129699022073689225387166706736518895490899935253615494744241366458498448, 4, [0, 2, 4, 0]], [39940016771161059264669138766245880534100084120667773867877291338083094541607176347677045601300372384, 4, [0, 3, 0, 3]], [79682663258743716284317290090607558910442291620392123324489089913307465627847746618360488025397460530, 4, [0, 3, 1, 2]], [54815221342033034372332969907724528086978229530846362045829436996774384369794700533490716877225384940, 4, [0, 3, 2, 1]], [22908215737146274120294957197251547695787416656899037378330941275361598916043843387099574454049145296, 4, [0, 4, 0, 2]], [7619181226383841054945822936358924002776061785099301304237818144926544853195598899799402491712313114, 4, [0, 4, 1, 1]], [174665136396545551814935415379433859896585009634688835897015591251444135608937450612902197159923640386, 4, [1, 2, 1, 2]], [7395011642010097659430979918734393573147078968879204721181002382059811558713236050462654697663524180, 4, [1, 2, 3, 0]], [37519970161022618633531906368655733957968676738425326283760789515264511223295256560358596616222066904, 4, [1, 3, 0, 2]], [81333369840446970800841458906918920806891216981190918230817604826986503782180914169605345531155485330, 4, [2, 0, 1, 3]], [24410396252921402199490758783574268979312998313159931044193632128186099906920517031413912643662185236, 4, [2, 0, 2, 2]], [12743464227334345355169830317367252573721906984402590233819153195415798120400154491765289206296007666, 4, [2, 0, 4, 0]], [57123711243720110915290150188518850395756008192781602972134510793846387849082921398440050696701487820, 4, [2, 1, 0, 3]], [42213992376818965200752347787548191707399001387472803398054519744123922256421484118428605718141784264, 4, [2, 1, 1, 2]], [8377676061610378902891889788045368828654888636794545922195531819937110581256821910178071923277720884, 4, [3, 0, 0, 3]], [81707773025249578518673674435498216461239405158451011515787468383255974940892182140072296117859579570, 4, [3, 0, 3, 0]], [108676556633047540287215801915874980399462392730760930162885068581693958020846304716759637972937960420, 4, [6, 0, 0, 0]], [12354226787637475539017719545740156056271075606275614907313899962763625977648291726532661187874311036, 7, [2, 1, 4, 0]], [84497116027394749682890892581748598432050732202305834667406664108458994817169122099640999767508194383, 7, [3, 3, 1, 0]], [1844318694404745496479820520080278164091040948847990416098529803234387546333738268908567594055309194, 7, [5, 1, 1, 0]], [17092080651292028743244910328591019245117894317022240541769365023213322821539374701616921924058882080, 7, [6, 0, 1, 0]], [2032961629092154322896391692068513581347453159592679599573804471353117469833855698412627429337185032, 7, [6, 1, 0, 0]], [3377600746416415443996348591560383041769646083403094819531688018080606769599771984606012271000056528, 8, [1, 5, 0, 1]], [5030523891020863892468708303231343838181653419356033783827745089611259347116860880481685645093035901, 8, [2, 3, 0, 2]], [20551131505246839049032594941383818452083265318333648858482065870623283392842053903362666929113669657, 8, [3, 0, 1, 3]], [16417573772463505224716741882116990203505316200108314079059999151906440613920088150167020902989541916, 8, [4, 0, 0, 3]], [21675344270373444426262648425782420703197941463468290457763208927574265853351373242404104009014666640, 8, [4, 2, 0, 1]], [30281373599040975068893405581175968809923343845281572550226259971974049859728565672768003556729027120, 8, [4, 3, 0, 0]], [18089852185432866305859083520205795568788754079286726336166091305734033018655438874923370728485914561, 8, [5, 0, 0, 2]], [73955979772891620809098804397321956945920439238194010795892306427640952397140580102399239727816400156, 8, [6, 0, 1, 0]], [4065923258184308645792783384137027162694906319185359199147608942706234939667711396825254858674370064, 8, [7, 0, 0, 0]], [11793552990419775190811684633322494415070866762817155108497271292530203008737466567081047720201825732, 9, [0, 4, 3, 0]], [1340025310033315723918458329093623669063472536209619247673249819569177659002429793495673341280653848, 9, [1, 0, 6, 0]], [1130334088907858285291521611612907868922027146147537475031397661556352207617403393068131769875583686, 9, [1, 4, 2, 0]], [5058885200549501222023370657416671060916623132651014412500551357442117045079163505322698160118151529, 9, [1, 6, 0, 0]], [6627205239452084832747571694612457273662031816613198520054339140796639756785683796625567971167418070, 9, [4, 3, 0, 0]], [40738174129762964701730005203267636760909504151574347771377531996230982440055046994485073858909789826, 9, [5, 1, 1, 0]], [10483399469766203765441767022113947333150783131961413187732799595434648721641126741419272877260415330, 10, [0, 1, 3, 3]], [30982301456404392596699761942945310096338259809403558857994992972351519530183638356697927245949121570, 10, [0, 1, 4, 2]], [22951052209094891498343843986522035707296105479383004358684905781272057990541929463124004912467841380, 10, [0, 1, 5, 1]], [758062516326472628668437863625983244908693862570752855078244445226324818946732748379098963617830668, 10, [0, 1, 6, 0]], [8765847280129865057588196087337750339353026749224725562682232213869129121240397788706605761149203224, 10, [0, 3, 2, 2]], [830132882891600455053652978271099030546429417874435174268557307338006414290556077358380663699217408, 10, [0, 3, 3, 1]], [7708187813731672918744300493654856308176580136000328952900013994606203408902969261997677159619252140, 10, [0, 3, 4, 0]], [603440143282348448782884581887154868984188485610113277417314483925826188113941694281537408111289976, 10, [0, 5, 0, 2]], [6577267800558591267646715113448536582170894784735281445010808361285947725622731927127162067293858150, 10, [0, 6, 0, 1]], [832463945098502209828601449446093745763979209718822165568764961398690792546976172929302904512149307, 10, [0, 6, 1, 0]], [6675456933989786773083232878908488719453544611471117140514344884822518071634813626172132734000899299, 10, [0, 7, 0, 0]], [10871265875434672829804918596122116664539855801741546260553452227688365909429192492683175618162171920, 10, [1, 2, 4, 0]], [14380684465245252780826429714057252896405689672126100152031607760476661690689024577259647790924754798, 10, [1, 3, 1, 2]], [37767433937809258696738029754730456203805159204015140654099834738189572444115499090905890542548915248, 10, [1, 4, 1, 1]], [12568210264199066910110374479066964581494487113891522493606035627433135258719830167447782881367271162, 10, [1, 4, 2, 0]], [5288937279565267268173910838066928504769789681747946770618000151740210706775233155040821073142574016, 10, [1, 6, 0, 0]], [8790683694998723134502507980154754735683430631789873662733156586420052979910454266420222376854469726, 10, [2, 0, 4, 1]], [7074961562752390479553882089544142242802366503397854297611447849156928336947021842721105362197870286, 10, [2, 0, 5, 0]], [678809597838903964202100705307104090576916804101721568767933643564960382204919318885601561238183274, 10, [2, 1, 3, 1]], [5738114625723569946826896539051428670089400008876325455548142337284553742560288820535389467026371720, 10, [2, 2, 1, 2]], [8288016178261742894462896633271654533148288598908633006689745736831915371003147734847859042262270539, 10, [2, 3, 0, 2]], [31351832191277646374739098365785582105429006458301257738553759709168866671486452119760987010992033025, 10, [3, 0, 1, 3]], [46845274583027760412515384675425712170058838395488279853610884059931363383508266347273312863869620440, 10, [3, 0, 2, 2]], [1768608055400339303677248389441807718734723406791056285243991896005449654079112659375335209226182749, 10, [3, 0, 4, 0]], [231743071049313210541320640492014008181013221575531971569329703303092602505155372226986415932447356328, 10, [3, 2, 1, 1]], [122108651981790518739021501835498221002150668359671094995131175121513157365765560454246778145254675270, 10, [3, 2, 2, 0]], [70957682597023115178225462101184968972386930870400129524343408276482788901747022801520441816769960441, 10, [3, 3, 1, 0]], [114177176672924939056763921138346401702058744013118378586987320767695001353281671806884937169277389544, 10, [3, 4, 0, 0]], [793106699021609144228973265551566741014595052718675342501829780168970269817982969140525785231022912, 10, [4, 0, 0, 3]], [7500458123380268365762409190499726626359826438170767937356274018927747895899238911255847673464032889, 10, [5, 0, 0, 2]], [14962978058742854660154391855233633966211174499105635384800732841793310214493905299923505733912380550, 10, [5, 1, 1, 0]], [80590504236873309435731182131091383798873198404153225046048039218654227008246966398163691128198746892, 10, [5, 2, 0, 0]], [6664488012801223695962019833981537133383438486065203915079435709277438685599231926040390390499581820, 10, [6, 0, 0, 1]], [1715116498227462344106792892777306608612022395721244023150588471370343548935838447367266556145653517, 11, [3, 0, 4, 0]], [10513336731229491358139102072515912570602364530138028853413492458721424504194365826789864795199291302, 11, [3, 1, 1, 2]], [24365032617600702241574543199426524963037801418460418848687741831645336263572120716664822952834928988, 11, [3, 1, 2, 1]], [50858563529404074357092772202869492203297281754063592904626410213312664478158891121640752434628827672, 11, [4, 1, 1, 1]], [16086537604485802703620634085223879509457466074252309667362001333569154396398919090036114019956522490, 11, [5, 1, 1, 0]], [34258837063050502698640171450348381151211725695197537266121141581041076707786077558094822509150030606, 12, [3, 1, 3, 1]], [14389803890262682135443637961477423927310437250619487772883139983218377662470725556994951944454813200, 14, [0, 1, 3, 4]], [22451340454603674039982307688338712377297707784406431957030485685218836770060149879186086345334232400, 14, [0, 1, 6, 1]], [1495825202781499136083929528592232749326496016179917711619770988879309320028656736113918526187659736, 14, [0, 6, 1, 1]], [13523629593481733276913842765662369990196520736830325100647145314162110227418062520071490720761819358, 14, [0, 6, 2, 0]], [19184853116303809605200518988891252076895722699372270261350278817806521551177740250462292395143602240, 14, [1, 1, 2, 4]], [20679160553125600177545398608118392865041867776065311394255064709319621966082581162573810738227825856, 14, [1, 1, 3, 3]], [64323838653640470870506343273904303314298744244145299112301844561424349033091811787939811095692937666, 14, [1, 3, 2, 2]], [4796379572366641677234879564338382286315165707141679719176202685860699887664066543922463477085487920, 14, [2, 1, 0, 5]], [64423587879880368336407801898862396547073734012270446445729628122036193127892795267453197109562985174, 14, [2, 2, 3, 1]], [793402924043536072901179741938669684396117918695181020196601682878916941885032311783054154464158914, 14, [2, 4, 0, 2]], [23988848990475707546561117672720141484372570934138891711258338041268999799335401204310989840990634474, 14, [2, 4, 1, 1]], [1165534419341563179162367770819256512214753768517557233520971938752891093864467248757429826466700530, 14, [2, 4, 2, 0]], [26226416298468885030405975148430066774648462939892061619490721438747800529372135733705992935175172860, 14, [2, 5, 0, 1]], [4198637262863017779980364475860854769872266639296530779771412308926373645169368911685123675081371456, 14, [3, 0, 0, 5]], [235533478315059712025958150298210014623121044650208763841796385665811670805268480802368029926214237114, 14, [3, 3, 1, 1]], [51777234001404803205733820351813890927237241067472250161948390251851117964716187177984056718537862230, 14, [3, 3, 2, 0]], [27096541586391621239304376684734522320237911856391628167355558572400023623102066120778938651819896266, 14, [4, 0, 4, 0]], [158480712152545597906898763070035595962626501030863402108393676975628919702374769681730717831490686856, 14, [4, 1, 1, 2]], [29519822686317396505920659211274202234825661543657315071773121353300772499549230087855027859474950754, 14, [5, 0, 0, 3]], [52937316323497876869109070873012810399564683303755085282208758167356664282947813638914225148731203342, 14, [6, 0, 0, 2]], [51012256991196271274193935408693371626810972162982825509242046309225203683225961563645828772498707678, 14, [7, 0, 0, 1]], [94420637391383555167883895203272061145317553263762724852320972253867467049900825416051021827004552352, 14, [7, 0, 1, 0]], [1823621372761735959154294627460341893141804894311110828350386107992681532391845834441935443545566190, 15, [1, 3, 4, 0]], [1807668024848522190962304121950744704100670367915935022152250801189068675190578382735764467064905600, 15, [2, 0, 2, 4]], [10805804637833000213706338697965285249011234852174007055095169516963767716090489396192859486150216668, 15, [2, 2, 1, 3]], [4198637262863017779980364475860854769872266639296530779771412308926373645169368911685123675081371456, 15, [3, 0, 0, 5]], [6709430196064134551559418950909881214598753887870047078669067359701455406962470064978656379699181778, 15, [3, 1, 1, 3]], [37062140699008484998249090809963882319232347183190416437521809736754958694531428961791616237672450598, 15, [3, 2, 0, 3]], [74591073874323833408858505025338544108760395629051216857450175580222626276820762571528718353531118414, 16, [4, 2, 2, 0]], [1598793190788880559078293188112794095438388569047226573058734228620233295888022181307487825695162640, 17, [2, 1, 0, 2]], [379929037876292767778789941350842394029254063112584173861016832029458507306712918201472393255274312, 17, [2, 1, 2, 0]], [1199029474783663573601218622449230231673276197190307489325052787503064696141233789561725066232973756, 18, [3, 0, 2, 1]], [22799348046274148591906845298447109889987448731091030006405051537983701401280113377201837646982819548, 18, [3, 0, 3, 0]], [30931027718321923019919804160496511304791636127838648813938092518859388837116387100754162606726848764, 18, [3, 2, 0, 1]], [11905870199196474320288586038137304755733833696019566615288885700145562473358206965600052492449600830, 18, [4, 0, 1, 1]], [20107957414336552440357472275257847237407588427846325964935257229850295711982516544792321446369082966, 18, [4, 0, 2, 0]], [70584626956563617354551911462605639712989404344961979054145133449951307344065219318250216323026631876, 18, [4, 2, 0, 0]], [1579809560166539367015628123220699453543242448430981380704241283715326028625793283590664671422362052, 18, [5, 0, 0, 1]], [468333796082960056182420437529812226714966067203495422260219964275798203301354358951139430603158606, 19, [0, 1, 0, 0]], [736403823587951147125503535794045574548218640770463848709107754140252501979521653926517313441556678, 19, [1, 0, 0, 0]], [8329507491490449559262733102429666254127139761219967422152869922167939574579443825640906044545238760, -1, [0, 9, 0, 0]], [53546477589573413445091804974597675712570254516175163933345223668872611469022163670319194398926736140, -1, [2, 7, 0, 0]], [61397418490046737388049231285713196603678848275892110231206620386792742737396846094833742316862525950, -1, [8, 0, 0, 1]]]}, "010213204130210": {"degree": 9, "extended": true, "terms": [[14427887424967467517440223110664746221394132554087692104726060297812062672492420575000732240, 0, [0, 1, 0, 5]], [303330577556507879116059194594379343389928323952714748845558104150981801952483930508490480960, 0, [0, 1, 1, 4]], [167477989453325066982987609483017169960316265961528979883301708335944895712012502741904356230, 0, [0, 1, 2, 3]], [248956909857677312748536124402588073304291535141597491901029432207886924959295852616910177070, 0, [0, 1, 3, 2]], [408841243662824406092817568703236611030776978799326364333074703806449611203424104370984808440, 0, [0, 1, 4, 1]], [47535619498309095755128932053449335170777212068380305681305259651981940620533658611710346540, 0, [0, 2, 1, 3]], [370642084496631800380064474790959449489947824267501155973331958773396696944095285218129808770, 0, [0, 2, 2, 2]], [2936656562832760821156975198185262565446196016471573420977128302455423547936588956244372475, 0, [0, 3, 0, 3]], [103556724209619363580056066368477159383328226278743468081420130921566671927511385454687785580, 0, [0, 4, 0, 2]], [59317786005912245584016159708568562291212616837029998665843302830229233940254993282605473480, 0, [0, 4, 1, 1]], [7941691259468214976499611595729428352913295051696676650059981150075824471089754585859990720, 0, [0, 4, 2, 0]], [11018508386843885990094208949448666991820723604019377950114092386965589602914675470645296160, 0, [0, 6, 0, 0]], [12606576212199677640094010301492466351742232278024633873271364399561551953561430046333945560, 0, [1, 0, 0, 5]], [150184606311744655161921254773855582600021527660588605208271168194988992116464571414576745840, 0, [1, 0, 1, 4]], [51845932841408860718068902157833795766854432312387262720877784559561108757964135244548293715, 0, [1, 0, 2, 3]], [131492949196872851556268640438246272487674188063042874633726491452906964320490565327487061645, 0, [1, 0, 3, 2]], [201989994369575039381679285721092047906002733175993067183422944928505969272082714573432514910, 0, [1, 0, 4, 1]], [187617951511512007361431239476627011046868446190196666844864293080422529442822495525331338440, 0, [1, 1, 0, 4]], [110854327556337021293779080490454417762754255367977237734887785311720189183019326839910828520, 0, [1, 1, 1, 3]], [147355498347190971478318955995103557000192125498706952228406377813294527429867321773895354740, 0, [1, 1, 3, 1]], [294086337177694826955095205953635467994676737424481438780839881243292167875235053863215666365, 0, [1, 2, 1, 2]], [666710969679569028952517527293169325501425518746286282018885303333393750854324574912507285060, 0, [1, 2, 2, 1]], [115531941019136706564402445757789566246895347815104932243480915605641001888693135741169554840, 0, [1, 3, 2, 0]], [29974095037330408890245118278126450836450792081531674101235902789790430705735957255534641210, 0, [1, 4, 0, 1]], [164938873547297961793856151766488441826430726740485987104537326247045016434440618703552286480, 0, [1, 4, 1, 0]], [56489190660131165453728693700990307253029618579488471276242924086027296069290820776083397080, 0, [1, 5, 0, 0]], [82624124176129757445259796324459212328190352882747095132522274528197672030963522816318169260, 0, [2, 0, 0, 4]], [134908382588164093969744093016850042934141186318699323805051308882770442117983787278984930100, 0, [2, 0, 1, 3]], [227596110137888514780146057650528915570463401019869194259822412402908577126122277163113733630, 0, [2, 0, 3, 1]], [195873044024660705113459065190851597471028028586454056983528447759566696942053685754513985570, 0, [2, 1, 1, 2]], [519697067064730645987944816500699328385059577377507765233845535591922767986909377304483776030, 0, [2, 1, 2, 1]], [20357223717828696856899355637644349075668454552090580517071886404116000212950587388512389200, 0, [2, 1, 3, 0]], [220071361547956035360986778915703235979432386598990171913650078354543338305207342968306487215, 0, [2, 2, 0, 2]], [83743157241602605110796760804624441239316078387471829700316155534996418951530894639231191000, 0, [2, 3, 0, 1]], [434971273213643497939720723159804358506317387237646534990980917033083629749955210164404815330, 0, [2, 3, 1, 0]], [44003922717479034578852947480397499256580749569321961696922248338620202999168021910704446460, 0, [2, 4, 0, 0]], [21717184989398519831041513244398440674612103456411041808578067542748047340067278744297962775, 0, [3, 0, 0, 3]], [218474675830355059388906729124364038554378819952169882669466228551648661531353375752290327055, 0, [3, 0, 2, 1]], [58751063350009425206498343921459473086404959290013076173175185161454892726236179694707813365, 0, [3, 1, 0, 2]], [696104115319580078517477592959917292974540608550846023429240317386418226186154841805615288940, 0, [3, 2, 1, 0]], [53477395401120339570820699522729011592786035082220256397966245480525315979179500607879877140, 0, [3, 3, 0, 0]], [131366160131416176435272552527268763661268032250392166997395583774611426555972132104952682735, 0, [4, 1, 0, 1]], [222722711858177183626887093011672168813203401088580281074582638559324104553302778910187305920, 0, [4, 1, 1, 0]], [43757485203699254451899099197813573150781564188821635559375101465434234055423012045735909730, 0, [5, 0, 1, 0]], [23326400228947622916673851972882014264822088201567073841663671128932887253935371785098189140, 1, [2, 1, 0, 3]], [28615586815668089079819739934025161058801590473008004671484345113816933846694282061561385150, 1, [2, 1, 3, 0]], [82221180506956677243669863064278045300460870828806543740550539524999219564600907266342623025, 1, [2, 2, 1, 1]], [1014278291344216896759745075951055014068406805467105310103118223629345306553560306401566700, 1, [3, 2, 0, 1]], [168574094508116666142235440308790460910152709143919176532483203802036614005794937236221136380, 1, [3, 2, 1, 0]], [40715348278704523775946735713661699327715648383968943108673727730364024036632963529368371250, 1, [4, 0, 2, 0]], [386172737896245946909645650419736565802540183608061867577089517568337408755235274400631137755, 1, [4, 1, 1, 0]], [21694443933977126777951093607481233298196992404860450856773875768182464230641510282157008615, 1, [5, 1, 0, 0]], [12853690294616387391819807468630397553026566664515861674587953451429168117076945313631075320, 2, [2, 0, 1, 3]], [1962825618631723287199657581300170843128358309513140421754082680923958104119267519573336320, 3, [0, 0, 6, 0]], [1129740428058144215238404634487622585239561137454803373384200773356562727612998638670990380, 3, [0, 1, 0, 5]], [16355690704040337905259691554544799175686717776084824766595506404018597659855144009419318065, 3, [0, 3, 0, 3]], [28235183858867542549984314868655178512599726081647083545610517667675174232372982607527707670, 3, [1, 0, 4, 1]], [2225749565104359208718022145749594674490432984227317418299801873999953669756999827085246600, 3, [1, 2, 3, 0]], [7482776623474882600881541332510174713579641189363765281278571560261310261830564161145230260, 3, [1, 5, 0, 0]], [33581796183781948124519618236829207624562819905465433750324529837226099434984415721059333100, 3, [2, 0, 0, 4]], [134798550841021892057780052420306949276354013002949991903729368353183912362001980774312744255, 3, [2, 0, 3, 1]], [101178660066691561843594774723943407492740957675770211150694112606305710847920085381182193410, 3, [2, 2, 1, 1]], [53921487756264754595394971525314508325858300032611594311415579889250773775142455275112331290, 3, [2, 4, 0, 0]], [353044915533482926418412403620583530841017296983029553973715397644761120291421302014331736570, 3, [3, 0, 1, 2]], [298087923307277637975098079471956827210832885770671729913007863317841766163315812295535440960, 3, [5, 0, 0, 1]], [52404987285135513258340687270684535217502330547764795029019906687020912913877036693254666920, 4, [0, 0, 1, 5]], [510649501589264081301919827294375060488919166028133179223875986914998260972659821456259696960, 4, [0, 0, 2, 4]], [74038159751901577567145631893243371511561334356837401200738152049342212019693043176489464505, 4, [0, 0, 3, 3]], [601826967107438930766759074179878236414725049800361177130654416764953761009172021194497893075, 4, [0, 0, 4, 2]], [220948384411678032031550097775791306003119574805692249091708490483673190006084065391460348460, 4, [0, 0, 5, 1]], [6490667002737804638646933265374418917474540956766259185934087533944773853516971495109316240, 4, [0, 0, 6, 0]], [59776457391231121961109484542432896929335974449221695254515744665301515839102091750852316380, 4, [0, 1, 0, 5]], [493516835554841952466162573499228884477627703183925537339969981989736631213340588550902717040, 4, [0, 1, 1, 4]], [805596842205204789658530764860184414826975213076007178925748520618446991785108545817471622825, 4, [0, 1, 2, 3]], [1085634164449961489748779223205621488047860405447928123371438146860867382426734439072133880325, 4, [0, 1, 3, 2]], [494598982511364711048996979700396763250344771932344917788495706525900893648409167873913400800, 4, [0, 1, 4, 1]], [37836181652953223899431148045204368405458162210331074141325749913443637565408706936403442320, 4, [0, 1, 5, 0]], [740231572373859872246984876714232558208432148979781751237265545123088452708992923821650968210, 4, [0, 2, 1, 3]], [906203421153669243776010303555433795431554651913418875585016483116973918386628706415546784095, 4, [0, 2, 2, 2]], [343735579623119274343234185531850634722801179632888814674512387571929554231364298264734581660, 4, [0, 2, 3, 1]], [75545955751748705510011673334016677133091420045152237519249765877124248627183925598341097680, 4, [0, 2, 4, 0]], [94975064801501616845550604385801517431989979767065876303616580397984625221568487264509331265, 4, [0, 3, 0, 3]], [637662090081368686357921606115055070483083333491136965891866107179503930432499829126668275035, 4, [0, 3, 1, 2]], [95068530630881512349950420165443032172103689264783677930875415747470707345618832624653171420, 4, [0, 3, 2, 1]], [50134112349899117024676921933351612664692804626948901310642176753587255254956334969550303280, 4, [0, 3, 3, 0]], [291158514069370349185753189505338158543485965975154674224598453019011695690391671471583787010, 4, [0, 4, 0, 2]], [128285164302939235913342725126540630276012402200032113087475971817357735282252661126406808460, 4, [0, 5, 0, 1]], [241769212951561315597231380948440163558366826042927624833987378090733974295259153582646571710, 4, [1, 0, 2, 3]], [32673577559818454947989330045178978222489391931550730753706555539516045925599261067314444775, 4, [1, 0, 4, 1]], [22542646990318741135590908924465572694941064710078398953835120572983285220363304039153740160, 4, [1, 0, 5, 0]], [389023756306291030015479716261157139119418997792363629463986886337751650248375520333713205120, 4, [1, 1, 0, 4]], [1479206226764539870422809406184486055083536985947206261157363943185174572294097433549769502645, 4, [1, 1, 2, 2]], [585874372607084548164846528642193821767222336249275457341130632078721358947861061497039956905, 4, [1, 1, 3, 1]], [78052288727328046932210607524762433100787726619030972751038389213458459551837396802625870450, 4, [1, 1, 4, 0]], [308379693820585092251426705218238206463645776966244465276173492528257151149846945847606072620, 4, [1, 2, 0, 3]], [1163144574502336461076887020240009271495588722159336868960576776002875448155139352521652617320, 4, [1, 2, 1, 2]], [1012894844023882679868023550560372319490671163284910662711302865693174333790664764959107490495, 4, [1, 2, 2, 1]], [111084826869974199910876745643352874311931601450627890991987561898502650767158652790353815550, 4, [1, 2, 3, 0]], [18282655775247640443584570803603418636211832756260964418310465032301525837037854404309242245, 4, [1, 3, 0, 2]], [512333371654110978647559548332116543825087216132673706809225796910630897850699517989571184645, 4, [1, 3, 1, 1]], [61094415315398649317416333898213738111412868757183164159427429246131672398864015859843508220, 4, [1, 3, 2, 0]], [1036743891770338641191133146503479604352438904974807532749239815093998622845710212785082161670, 4, [2, 0, 2, 2]], [45903118438499362437043828285683430257220072124984673701657983423062973626516248756875017690, 4, [2, 0, 4, 0]], [289755193055251156225859312732302211714682396896959209991964537897245799313037917143435406315, 4, [2, 1, 0, 3]], [429267600173917580399419738307279261946032584976971998346904672744902825695022962558802715910, 4, [2, 2, 0, 2]], [553506278443953317120083563422379406334361642930951013417948522555798197495180071668396418715, 4, [3, 0, 0, 3]], [245147032327546491221696500067094583993992360092938587270671888471386748821532481681113967210, 4, [3, 1, 0, 2]], [525878415721975818042569298111616850960029539146884508568103881399643991415025968996964190920, 4, [3, 2, 1, 0]], [13571744255314705265273969091769938091278615727792698290762602246075016587633917068703055320, 5, [0, 1, 3, 2]], [1962825618631723287199657581300170843128358309513140421754082680923958104119267519573336320, 5, [0, 6, 0, 0]], [6402087822005591127668960485324511184691856169139016914778965089438975138907366226020124130, 5, [1, 0, 4, 1]], [19829099681020589828944264867108057536091518712062304981740836790480828108074193398938276110, 5, [1, 1, 3, 1]], [9708526188579241809599563478259769388070074173591082699578373434261263931587563988230476860, 5, [1, 2, 3, 0]], [42353739856791410923492091949767180026396035505264657669743693430931128172899961188978583400, 5, [1, 4, 0, 1]], [14651884003418739611801438841442131482032355436735293246891230610230625608068212786703292545, 5, [2, 0, 3, 1]], [59346734151582305076578609664993517936598387332853975629927013957016240294967023947938405455, 5, [2, 1, 1, 2]], [344194689002795519506520727641032247136562816186124961505743966444985471889100369128414549250, 5, [2, 2, 0, 2]], [338663465009983000604269724141529172118828663344326473048031907860651108457912436162720475015, 5, [2, 2, 1, 1]], [53679789435467274502599968377512138267516877267313082647626243539818565313780128524468976975, 5, [2, 3, 0, 1]], [225111711288363104513922480966911910028929461010759052239706801480163729285601036066438558315, 5, [4, 0, 1, 1]], [30509226175230632302907495010551932668911535323822088358642796648669378847347541884521919340, 7, [4, 0, 3, 0]], [5897503646235012449750304523624927425080612134642815185060683901719626858481114437230862900, 7, [5, 0, 2, 0]], [45751506462379668083977143999319554126288183682815360762943104867002299405626910938796034466, 7, [5, 2, 0, 0]], [31150893626043759574844689021722894024176853699924880745503875601735659426340561534126700652, 7, [6, 1, 0, 0]], [26309604433058351429654128643092816924733039947510105827290611642451612590493557257164064540, 8, [3, 0, 1, 3]], [122169516658142623250880908640763548633121198265644100738194893638089896095846360441220290010, 8, [3, 0, 2, 2]], [124866870923098830216025557392524350851983622830753685282346927185236253235589259335611471495, 8, [4, 1, 0, 2]], [24548050882813418525317349791211936347391395834587060751919850583008663817052384411239511454, 8, [5, 2, 0, 0]], [113306962294396925599033131325904706764152623591377017587207588774920482296245660633057755140, 8, [6, 0, 0, 1]], [42725363600471479256751215213679685028137475000297877558327909600156816190387958616840736908, 8, [6, 1, 0, 0]], [3646314662134120084514664091551784040568908428422723352301453372084064263298186638563207560, 9, [0, 0, 2, 5]], [74785387941989912383447387879736236685294985930375694167438817839260379165475371384597613230, 9, [1, 0, 4, 2]], [170540333237038027812002119525405674737450023664609913940780157684985320499084578264049031515, 9, [2, 0, 3, 2]], [446448123562207635397782679116298330755420188467958154049750829829163562150650532034072523515, 9, [3, 0, 1, 3]], [94607430032710551088575544242077727112080082207062762196496285271395234148483097508996789985, 9, [4, 1, 2, 0]], [366313237135679491733235920773839970858179430973286319104767391437067927700911336687812094930, 9, [5, 1, 1, 0]], [2430876441422746723009776061034522693712605618948482234867635581389376175532124425708805040, 10, [0, 0, 0, 7]], [2430876441422746723009776061034522693712605618948482234867635581389376175532124425708805040, 10, [0, 0, 1, 6]], [1215438220711373361504888030517261346856302809474241117433817790694688087766062212854402520, 10, [0, 0, 2, 5]], [4861752882845493446019552122069045387425211237896964469735271162778752351064248851417610080, 10, [0, 1, 0, 6]], [1439952836140685232675065111588377373618001525559663800018098933180719557672378065508090900, 10, [0, 2, 0, 5]], [26717990319119485471440865850798036007664579055442744166622947386271964183567755951524039195, 10, [0, 2, 2, 3]], [20066656334995584784594455669375738192351016598925708727173749516858096483802416071499997600, 10, [0, 4, 0, 3]], [2430876441422746723009776061034522693712605618948482234867635581389376175532124425708805040, 10, [1, 0, 0, 6]], [767991376966409760516921785463839708160808752859084419147567609543929215997518613788297560, 10, [1, 1, 0, 5]], [213911561022292221101683914497424362459727517123079576661709756489198156148025761132594430405, 10, [1, 1, 2, 3]], [85138071313220983475840566035620274302619753755182755879523773554669928307371563599978520100, 10, [2, 0, 0, 5]], [91074649335057976149463344229201019585919302015419101865590315510917840697545542952216815530, 10, [2, 0, 2, 3]], [162922458504255812311418238238996179632083952648119561450647552121034008363807246489856483820, 10, [2, 1, 0, 4]], [163027109961662552091489467259686232828657500197701051473891659452801400595598972085871538060, 10, [3, 0, 0, 4]], [74370629174681163281883274621628563778546406555216687103502560985073884477474312285506770225, 10, [3, 0, 1, 3]], [177330270065359891758345944285801927642400948623936992772014977114324216419546641857662671260, 10, [3, 1, 0, 3]], [145835312593541379468515379055745824052103414685211112689265824796667206105938621141420363055, 10, [4, 0, 0, 3]], [183075756039850232189937642297893559128053181099957941515292882825457244460579326262948891320, 10, [4, 1, 2, 0]], [185837878558906992854727085512530449887124483833820231350043264877260454933814366355264757790, 10, [5, 1, 1, 0]], [21093786752931046838560115686818655421855627453536032090519119872773623361876676855034170275, 10, [5, 2, 0, 0]], [41777646016856405799261029542030424771327148514165557526797944289439861445511481597828378770, 11, [5, 1, 1, 0]], [22056604058409972735923188531053215102924281719024901596679935169971813240868981255027947090, 11, [6, 0, 1, 0]], [113840295280734854219904336047767463943657035853199463494649748333000707859694919639951938530, 13, [5, 0, 0, 3]], [1458525864853648033805865636620713616227563371369089340920581348833625705319274655425283024, 14, [0, 0, 0, 8]], [4861752882845493446019552122069045387425211237896964469735271162778752351064248851417610080, 14, [0, 1, 0, 7]], [32355794998295663288243392476960559446270996005884726925450005503933123703891318553001476640, 14, [0, 1, 2, 5]], [17016135089959227061068432427241658855988239332639375644073449069725633228724870979961635280, 14, [0, 2, 0, 6]], [3279375823358935796069159904082378901185873212126393853317585883113185801200342687499164830, 14, [0, 4, 0, 4]], [30370272986169901411128874214556786762809428811351324648535874304777686131844633012466971920, 14, [0, 5, 3, 0]], [160889797972834891965528471814787235234503698899023413941599991465891369461695562625031883280, 14, [0, 6, 1, 1]], [59195966263381623521515961526877031509775156633998218743023439725369688225764274251581777120, 14, [0, 6, 2, 0]], [4654248938263823640297898440466307752171087022763029527581738802783842253031192250001766880, 14, [0, 7, 0, 1]], [22892022028845891334937623933155359727380721987285415347703492164630131754255496426611473520, 14, [0, 7, 1, 0]], [2430876441422746723009776061034522693712605618948482234867635581389376175532124425708805040, 14, [1, 0, 0, 7]], [17016135089959227061068432427241658855988239332639375644073449069725633228724870979961635280, 14, [1, 1, 0, 6]], [175679483067049207669914181815118177633569347412104780694420847083800569101011021806947251040, 14, [1, 1, 2, 4]], [1661730545210405898675677320563217649083625295399721461418162935337508333539683051378682680, 14, [1, 1, 6, 0]], [5974681169505640230798369624133061938836959739342931759259355913943321407804408619251674990, 14, [1, 6, 1, 0]], [1760556066044394516688137137994562594217908146116102706590093618482552280917342141162835190, 14, [1, 7, 0, 0]], [35269847069038974201027339445054091306448452737901878217397089222988489555552045318831052260, 14, [2, 0, 0, 6]], [350266145011529651291611044423285303719808329960356862038512601201609587955649714423933431380, 14, [2, 3, 2, 1]], [177308530100503866631762472235587707239848209178303777155221381859238019864223959172036621500, 14, [2, 3, 3, 0]], [87301708151102679290772036924374786046819652955467683596536159726982633249238491146867549770, 14, [2, 5, 0, 1]], [45635046558390542989541844398209435757608531090778163989357953657349391932873360050405798650, 14, [2, 6, 0, 0]], [28286272945672633093186158703507580077090560078669689253946185916037795184036997047410241120, 14, [3, 0, 4, 1]], [7467999587472447486568554214569822425117579262387727031702903773120192648086970081066617000, 14, [3, 0, 5, 0]], [53196904678021075619964823082124991697020111742616701521728856779314388687069052572580793700, 14, [3, 1, 4, 0]], [77302043313857164455056410408930551927787955412774006327547791239979936276239918169426595740, 14, [3, 2, 2, 1]], [183349344605353249988787740688132618192414273342856497215935785258264475917083443884437434830, 14, [3, 4, 0, 1]], [57744440641122167357980412463336009442209706526601261344717878914464023725874398131291135070, 14, [3, 5, 0, 0]], [496083643548464265560391490769610465820236278460552161252045450460264246969652651033043264250, 14, [4, 3, 1, 0]], [143490270753673590695876793989499614373423558899929854487252260189457977645497330294683703550, 14, [6, 0, 0, 2]], [271667693113228564268570647278777453354693936940332067463038780923507539860690965408553442766, 14, [6, 2, 0, 0]], [55632906145164794093370836536896644692716429633084377794897949214111254391774333067552474722, 14, [7, 1, 0, 0]], [1458525864853648033805865636620713616227563371369089340920581348833625705319274655425283024, 15, [0, 0, 0, 8]], [56925196892661628731160196148070440691868260388372788220831698912185175235102783532927975780, 15, [2, 0, 0, 6]], [41257071095393150864890647663084838533601890037667726206918299937265868991714434714360609570, 15, [6, 0, 0, 2]], [6629275676617036994038102206271348693211254722091968618292470212993859507653746766378633400, 18, [2, 0, 0, 4]], [35858359865583297424860825601210764054409084056319161055216247381626281650492962028024911830, 18, [2, 1, 1, 2]], [53859698411262965395659896375754012382532551917008172505782257412386485444145435893166271750, 18, [2, 1, 3, 0]], [64507133595785327687407711786047050582172075070026718192389920585648588225393720487500268900, 18, [2, 3, 0, 1]], [115104436469294195699300465654264191304586886622658001683724888904737977907987283806134268770, 18, [2, 3, 1, 0]], [72474944039471730613349023419414263683661408922512302100840723536565080265842792810209598140, 18, [2, 4, 0, 0]], [77310424454913398074217435051559263102833597733388824974245774120014894561911076106029260110, 18, [3, 0, 1, 2]], [63898866850901073166225030026947543192163274438722966938206953838391344755112936359722648265, 18, [3, 0, 2, 1]], [26754883126936604299748814390504679050962989155143809296043648224902936775352806316947761925, 18, [3, 0, 3, 0]], [81252410524040065198349774303972230133123003019012576553468383685791997863519363063047679165, 18, [3, 2, 0, 1]], [374819338050252253240753102159694533416780530843384441004380755455086241024508640210275999195, 18, [3, 2, 1, 0]], [67635907870494311589826924139066657264142450518809568540502459649834754129571689640324293550, 18, [3, 3, 0, 0]], [27167471699174047451236900917266260880879986426280279502493510348471052584059997624316252850, 18, [4, 0, 2, 0]], [188287904156644737799625812498547864530379847252335951989408428558999978016832252647786522005, 18, [4, 1, 1, 0]], [14585828401233084817299699732604524383593854729607211853125033821811411351807670681911969910, 18, [6, 0, 0, 0]], [3672836128947961996698069649816222330606907868006459316704697462321863200971558490215098720, 19, [0, 1, 0, 0]], [2817830873789842641948863615558196586867633088759799869229390071622910652545413004894217520, 19, [1, 0, 0, 0]], [8578818337409702273457593460506367361350696678946831078006174708161594586006701183322486130, -1, [0, 4, 0, 5]], [5775165823148185043311371809312479782339485104362038401397660027807008244175294947743859700, -1, [3, 0, 0, 6]], [171782676748978110978120178454505909453192728264817510308166447561678356894605544167644939390, -1, [7, 0, 0, 2]], [43757485203699254451899099197813573150781564188821635559375101465434234055423012045735909730, -1, [8, 0, 0, 1]], [58343313604932339269198798930418097534375418918428847412500135287245645407230682727647879640, -1, [9, 0, 0, 0]]]}, "010213204132010": {"degree": 8, "extended": true, "pair_products": true, "terms": [[184359229084151270422339162913014100496305929671777145818852386113881128430588463328257104352063660358021751579565823652258080, [4], [5, 0, 0, 0]], [30347596178018592355419080159644479266710729541677671121013169443582606280920552721916016805243369945263692537980574336876210, [10], [0, 0, 0, 6]], [79371801463135832952770229348120599404757693799898438334458858729591034338137213803261090733000040723028078270544156672492700, [13], [3, 0, 0, 4]], [160004146585651112438513474369391039142918607061129234392770045061493114228735050068143873957420495444514526552480433411988600, [13], [7, 0, 0, 0]], [33251007088529903862438860718121929364449806218232860673708182294975962132876203872345807407404577081680968373042358946688760, [14], [4, 0, 0, 3]], [183472253267959402646888307044129898748527440751679500068309767031654701606099284366701735041408707196030915087869128798525740, [14], [6, 0, 0, 1]], [21051698485335577518010246880657038983923091964483919934683311484601399513675593838126165022553112676109851845003741324943240, [15], [1, 0, 0, 6]], [8886236958997470752823557053284975933355750299721412564257790874351128548827622866732674533431842580788306553807741702501664, [19], [0, 0, 0, 0]], [28549363146697082707554398827418716665655924685010782663999588927684428458823376822853512635739653394317371113879172713633696, [0, 0], [2, 0, 0, 0]], [62618710721592444742124265324820052016779434064750521970781694090209615524595977936754249467115491434982471657656014951349964, [0, 1], [0, 0, 1, 1]], [25595572008667356760364384004190500904044675247732761614359024642115789085791460162379836280219115552996732921437348872020836, [0, 1], [0, 0, 2, 0]], [60653809996783016282400490995911772678326809129487726764895890136294791052662669849125553504996231859536984435526564320772568, [0, 1], [0, 1, 0, 1]], [1478117487865116327496135725420530480377795210240135905942337163038328160084171393389040643001519790771198731809557935673360, [0, 1], [0, 1, 1, 0]], [28817114222920516848531813702623494000145208045321942556468671766371196684325948825469631056583245988250026766094396868087188, [0, 4], [0, 2, 0, 0]], [1515028350352054778574357952593939209588044891043306889555675398226440329373038863354626839088061398314044510949145337817278, [0, 6], [1, 0, 0, 1]], [28537898477393081047118622365303804161273014198724182245220726179937448361034567020885979969120166323309196823737550285698950, [0, 6], [2, 0, 0, 0]], [12779461399892548182113832310426947732189669793298183331801035504704927415007173120069955171765490437451246518403571423862490, [0, 7], [0, 0, 1, 2]], [12467082485903902149115880085460076615370354971662340849768666703790130177516946698394752770527197661289751891926279654859040, [0, 8], [3, 0, 0, 0]], [49617551556314786416413107038591803416443561207399493858043326034748911644915855855665207830754744989216478597622347271661771, [0, 9], [0, 0, 0, 3]], [26313374333961435920815638262461675995564632572350649286532878243871390199646221118010577227970355978642997006112504910084322, [0, 9], [3, 0, 0, 0]], [19098138828635010569963581940972927258919102182600497169837159387545247455265098460736402775611178845816130847866011200953151, [0, 10], [0, 0, 0, 3]], [60582662249328429535509215885128500162017538079699535822718877861278747520525962323577338620642776918447304904853929457624190, [0, 10], [1, 0, 0, 2]], [13078371003616301571932187843254467374285243116411076350262452828926380081106164979170613462948979721378045982793451556259462, [0, 12], [3, 1, 0, 0]], [60521580136995122336958201062814703825763910975876291557989280570585859719252403383039659973403455597279969770263513527229160, [0, 13], [1, 0, 1, 2]], [131098372403119052848614477656708920349614939902244451258091293084522661012714097227775959178859619947904800015797298409080144, [0, 13], [1, 0, 2, 1]], [23884434563451209724111352547983327308019024092399867803843728175639298821262725260982898289666758856226373460463409494184808, [0, 14], [0, 0, 0, 4]], [19285072150873020685284506599737059104180174137144716091267735453461783056818734947548411209404107000156001074131214368846806, [0, 14], [0, 0, 3, 1]], [80278685615377490411944829777404279266984656140767344783661152145668419663366608378739858993555308458685035446252530332651896, [0, 14], [0, 1, 3, 0]], [183620560737988181218861282054764379305627599082112505049455595408985570070704670752012005835503397462122426569070986369288854, [0, 14], [0, 2, 1, 1]], [37554148330690500518034965773083335740610247756737494334818897979332213258740437094361977468961360961467727110854442396245460, [0, 14], [0, 3, 0, 1]], [64454261649122619992422045926375334726414056523180899960894960772842029150632646667159195646215556658485214978603574003936194, [0, 14], [1, 0, 3, 0]], [49540722948183793527533385463793052245115291138168237727725612107064104074837975658573129098594378737851110913837301561585372, [0, 14], [1, 3, 0, 0]], [15069284133516193780494979413456340757197268923202497761503411061351761002468889982555570875240224986809616358452495113453380, [0, 15], [0, 0, 2, 2]], [94423935570586237911293579816367749436174782475941977671231305300377129523059922601146205849008127356226098647480325597228816, [0, 15], [0, 1, 1, 2]], [29613652800221246298322880687337216968820228895825567760749411150784171677259874481198267605287870378541429929374718678866994, [0, 15], [1, 0, 0, 3]], [142355680736671156309442874720575963982063186777118286611736110404945914800259201453838306030199002677144021817836896975277742, [0, 15], [1, 1, 0, 2]], [25291644354566077615551730805466178729166416576589266232587545038952049480216317332582007199898951562925350579755611529177416, [0, 15], [2, 1, 1, 0]], [45896638843722564222414840565691539970665436086558449281833999431215216447629490148137644177847298662379611386519098968871308, [0, 16], [3, 0, 1, 0]], [60381403717377360524762975328933001048546210204674838819076605603789526283579637659725414311274288735665198304500421427381992, [0, 18], [0, 1, 1, 0]], [779558594540058473685189002234601146558706086746248908554683733988389166184199383703612889066358305083994955066167128267220, [0, 18], [0, 2, 0, 0]], [26056823561391110300127585477487476136512098253873850758220215809215645961844710186686833250066269462209644370641011292127612, [0, 18], [1, 0, 0, 1]], [10535983255917295264362273847340122463409208474563676201126038784222655274505763306172129704358561562229834003988658965118060, [1, 1], [0, 0, 2, 0]], [6093706054944798788178929471509574129498187934482152042453849786662768017478922837065436717810002999164692381428708112688372, [1, 3], [0, 0, 0, 2]], [190702591709654640448774840570348064613607787322327361156964174103147487254026387332643238592097850664929054613598596556003800, [1, 4], [0, 0, 2, 0]], [6181285935772728015254783846754554199031064269567731670863000707499035676396819438392898979798954678383499681019152801767774, [1, 5], [2, 0, 0, 0]], [5355755375604430956126877513330435680665653017050618949438003810271746922798286199235018000595483996968623310321387865952284, [1, 7], [2, 1, 0, 0]], [25253794349171483842605523510944377442511358252735831649842395460655649351151827903787169277663085959395918798677854587245708, [1, 8], [2, 0, 0, 1]], [2200508913493407083485779159959330267234669395239830213589364239452435734616381757684527524515024207184693744435602504411596, [1, 8], [3, 0, 0, 0]], [5241871087642399922617490949002803239839067271772471126337906075325626791473628117517680719139731340862694478066898700048332, [1, 10], [0, 0, 0, 3]], [16886080462751143583518391991443361124969189224338645019569081200024424476853526232496151840744698497952011505243538370420998, [1, 10], [1, 0, 0, 2]], [91836678874306611103123608113908218881611032120546641752714502109809446925470584584617772582691803649323909001848610337470326, [1, 12], [2, 0, 2, 0]], [4569260301795331434476985606709050099871598013620322444773723553290573181057494169955093087601138648572036124228580964053250, [1, 13], [2, 0, 1, 1]], [228152245672727661014493898036465095568657105423895563007910746111243212486993231435064307413001753273495277329142571131095818, [1, 13], [2, 0, 2, 0]], [37728446034440899592061771922207038159629937184217199047665750205732944730281497963485304434035517779207014105254206102094028, [1, 13], [2, 2, 0, 0]], [17184883153622186843245972353253766832624546666164880449878760870873091895745323778516905247666414019622172623244173941489100, [1, 14], [0, 0, 0, 4]], [7276028892333283853843673810995017459362309310330739402524417998425057217567706078519538075616319100038702628650033032986760, [1, 14], [0, 0, 1, 3]], [5799561062121175381234280501502274679715892062997576139770193382580125917598585871995158512217486875799010371987267600301108, [1, 14], [0, 0, 4, 0]], [49950849802277336672154859529148957428198561972094199685872371465521198179166352050899660068883548181307682568931162607405392, [1, 14], [0, 2, 2, 0]], [55190416813982315352394677876148420769997609966046046162773370713323086794809518833868553611677473003422955830069000929580304, [1, 14], [0, 3, 0, 1]], [31786820937350461222750000367560871272014164220736761457675129269400566762132884289313311112202805004080429935548623611549132, [1, 14], [0, 4, 0, 0]], [1598379645405653430634167323318598864283046770368992228045434291336432252541332647539275942762750038649133234181574655063018, [1, 14], [1, 0, 3, 0]], [32362817169710748974789655156186107391740296521511572878261402663906689102989105824042904630521433136462909003593401372046440, [1, 14], [1, 2, 0, 1]], [10451516217566288095206985785790566338460109978445815076975189735136960222322167527438693163063836993739413044633663758103640, [1, 14], [1, 3, 0, 0]], [21689056035054213999210363238336680881831231869006057925971749133244624455200930297481223676140915935025989342105576701482164, [1, 15], [2, 1, 0, 1]], [645588819099806106919659263911242105497319488783019173155803856392782953049224370816587459910903979512730603207678526902500, [1, 16], [1, 0, 0, 3]], [30128977234196200609579159717888656442003139528319712763304329086193967140900008511601316500827451049698793936333397878389506, [1, 16], [2, 0, 1, 1]], [251457317435912410630119743968225331303138197390906160972525042199668353167141563655179939022136283780423531047427239525140, [1, 18], [0, 0, 0, 2]], [14608279101527941119530920286177062597668473088914871969958504232068352411767540807928031035848787447020960711808296345852952, [3, 14], [2, 0, 2, 0]], [150481094141917777476645647629429526198075901713984812020129343597702074874407214900051685263817205905618039929056335289414922, [4, 7], [0, 1, 0, 2]], [105029318386765048077624539833359810223351071495187708294381106381051339712101396555879260168524592410034478638482304281296202, [4, 7], [1, 1, 0, 1]], [8711981450649067039464077395244308943721097606924371443351667546770012532764467094673151039465958643763681280067103800578512, [4, 7], [2, 0, 1, 0]], [488568603329123487368934789988558053887540413198517450491782799800102601543656462780741451356131808731485974016579162150338, [4, 10], [0, 1, 0, 2]], [164821098388566191405840052911597606849248185467675286721765928011760808922017652795682366921116677440300582636574104668677180, [4, 10], [1, 0, 1, 1]], [237643362150862731210867350956673302806432707499361734711494348263843357037572669934894811677913334856955494060416171343453960, [4, 11], [0, 0, 1, 2]], [13930393837825552653972510107891085280408271925354595127120038615700477847996481029868533660341163343419450100715957402959238, [4, 11], [1, 1, 0, 1]], [81599087071723812450249191962959455983566289869632044027040700111929978802955920494572568767705159657625500611188524844364778, [4, 11], [2, 0, 1, 0]], [31995697047693650193495331370043127015336099758519796375490417719437867240892337607819610312630675413409828610878133211966492, [4, 14], [0, 0, 4, 0]], [8599254397696040803776253438474636570054691771791929591060213559438051112661406045833624845769593923259594450984479944011756, [4, 14], [0, 3, 1, 0]], [3438524177019046757776608285415079117275962467277237746915970217879419006190570427152598594923795380426283309127514432300268, [4, 14], [1, 2, 1, 0]], [84808908578339602290568252203079821584227807133509655912493412173747168414492478184447521036682402423724027614679263880741732, [4, 14], [1, 3, 0, 0]], [78701138971894436597467540024028032205205717693724490513452199176098666617101715432474372006137170009248148921670108404720100, [4, 14], [3, 1, 0, 0]], [731248532505598403930121713907824509458166948946747268316360500533720110276702295205728021141131487096844364424956298271572, [4, 18], [0, 0, 0, 2]], [161331267561159668680665130671659127342244046085106049578289634484563214609240579268214230320879761896306792644851873318689280, [4, 18], [0, 0, 2, 0]], [100777779224030893594937199043585387519287456238409487563346387085327621601061583503359601539937412611108837938005960564770268, [4, 18], [0, 1, 0, 1]], [102711656033588225311248030601102759784596777347222742092444902951146753068308547235682377656623980486913960843663293604877580, [4, 18], [0, 1, 1, 0]], [34448994198747916858234082812892620131945279921713044071947812502451195931485341505756062510933366378980029584309996368607132, [4, 18], [0, 2, 0, 0]], [30415089061986596281203839005174001345375618425770859116325124316197113206655120700728323393991989679195950698530898861445184, [4, 18], [2, 0, 0, 0]], [120622518707295643030613641875200191642601323505106023428278393041792221790109109166466576774678325765879251951931131578395412, [5, 14], [0, 0, 1, 3]], [101640526256943113754325388333508151864874930564302103586715981825574053300203562041296471026596831749372930322202726224753752, [5, 14], [0, 0, 2, 2]], [53677214711212456273959083355575559185237921151640177561219865894242678764218268100870213945621254149152723381450581416618820, [5, 14], [0, 2, 0, 2]], [42209920662424482563765871334178037579353637096030373345446142559535828794036156189110800761877987319367837015477242724906928, [5, 16], [0, 0, 0, 4]], [10375133921797630796873522776468137741080741642712366980972592510094943200483889649100502302533922611138647996077364361598882, [5, 18], [1, 0, 0, 1]], [11755599035001881854393654175410782715327618040117078175802363569206881611419749237971495983602476122801758859786023264480120, [6, 14], [0, 1, 0, 3]], [12608164008212791635712713880870652090646120842921182942548445942563333484544595068775410856257772827027426784913227015590004, [6, 14], [0, 1, 1, 2]], [67628266816708723034967411130949236172780477698472785621107435942408486757981273032125670782301973828841702233977577635077392, [6, 14], [2, 1, 1, 0]], [9691540470670155515104378627633224527639479275119088504340267371509433031352425433800356110309321933947450083733244398370688, [7, 12], [4, 1, 0, 0]], [76018998125552412051174515806235515557512133956395860483474228344530861921061668848615660060033152949692870385284567612191558, [7, 13], [4, 1, 0, 0]], [62764302884367442968774214683097770985157046385636018069932052965819480842114464379572735820848666184666860470122006623259746, [7, 14], [0, 0, 1, 4]], [30514700208042233819953109806758968002648143828953500120206707703401971519225207865016334115205452163805478861350843000754686, [7, 14], [2, 3, 0, 0]], [34768158237456402997322616143987883269240389966365786179642984747553182173176887018808606316716341120405105135151156656328022, [7, 14], [3, 2, 0, 0]], [32964761416763610511372489983613145983920031905955666516283141787569529000078493693151150029103390372593421022456078036343982, [7, 15], [2, 0, 1, 2]], [13483322801048866998612329212033169677211226301204964025545630145469826607407932312116790516745939447108652043260651156752836, [7, 15], [4, 0, 1, 0]], [7424703595831213908513017951907421177137121232695777230919476316432944070859729476335036169751908619755421090132434078714572, [7, 18], [2, 1, 0, 0]], [529701409666390568321018964492140668576890272095045789402719832984045595804894205359569318460833066584277733503979136319518, [7, 18], [3, 0, 0, 0]], [62320591926010353210961292096022806565704645497671576091477122570586583252500270424816442968747049948663765008116205843560812, [8, 12], [4, 0, 0, 1]], [15352878535475859882133877284256887231074159013099038203957958563885229219474764924183852761646363350156479351527050206704414, [8, 13], [3, 0, 0, 2]], [74892242365473780434933138098829150042837415663002460447189363761376275177111276639079563781693742314129913997105219548281834, [8, 13], [4, 1, 0, 0]], [81625651152949681670327134029248837142289891741826967851583795026727802345602934101634243245201526008218076244960144353528170, [8, 14], [1, 1, 0, 3]], [47548552299939341462259327329925635939948251102108086831528198622052929857492461058161907359707603108779158999343190076584104, [8, 14], [2, 2, 1, 0]], [41174508149930152164590623507868660226678749103216660721962419004440654848828667693266501261282677360645791168578466790042580, [8, 14], [2, 3, 0, 0]], [16038436191563324692181318317713817528982526899704539944840406212941556075924552926134478814084341282217251465891924481614702, [8, 14], [4, 0, 1, 0]], [99350336623774873251721176600049760450343207340119829626178426839683549122159706956828993812757160234478812358743894955269516, [8, 15], [2, 0, 1, 2]], [35303333870020015702359822818796614377916634015595386661729177882177062257345516235467663515660814620936557594087480235901742, [8, 15], [2, 1, 0, 2]], [75393361963979979922522046769184826650230918956449966315742550423159977651807012382522258844142115570543914225467448393651294, [8, 15], [5, 0, 0, 0]], [139423993188768459427873257112739047717874327430024453778424878727279525551596698395880972640200856293853521964037399622812970, [9, 14], [0, 0, 1, 4]], [157955645173537531151382940789144617774039299909804431030642156409723487175344462811096983685815871995522909524355523412517572, [9, 14], [0, 0, 2, 3]], [350292427691944115702555551277684146713804810161180915441079396696580616848871177032153394198260429302515143192356447007400800, [9, 14], [0, 0, 3, 2]], [112775691322681256817879422302178045100447274907803501431399278058112248958557053989990026612525014632864252349492252546713820, [9, 14], [0, 1, 2, 2]], [203337056477372832587548012547579722136525403419822312766144585042225122719477475373679943546255751314119379998183733489660004, [9, 14], [1, 0, 3, 1]], [41996974294781217625831861758605178104572076594100192799738545978544620535339475223087613544681988276615513532227649575500946, [10, 14], [0, 0, 0, 5]], [41620717835068636159023837751303137819567604157632223537129653718839221205770777017184343294421102504183001855337253727352956, [10, 14], [1, 0, 3, 1]], [1381849923926673936209074378580069742269307403037521503585120251524687864135031025049150777674390211019761436339619076556874, [10, 14], [2, 0, 3, 0]], [225484136138139934290185420086023139026391834886417648068358004916039598553842371588592929653231494005924165141741856687701806, [10, 14], [3, 1, 1, 0]], [65719877612951337732011534806181143145788100430643447262071281911853995631375040037835226087381070584318922664448630220087650, [10, 14], [5, 0, 0, 0]], [777177662417422311165536423856177474969727079827730555057410794816607437531937488011649151728737874047084569993166284544422, [10, 15], [1, 0, 0, 4]], [14224837664195271503810596257861471538223152818348915824116808566612970342522560463012523728668080317951143188980460391584396, [10, 18], [2, 0, 1, 0]], [18417551965749442655768242331841146534480620769295517634669563305583015236258789864168119576125670829559447505240916705741362, [11, 18], [2, 0, 1, 0]], [9813809726415339779381240479524659513892594257484713911286801757206550171526307996184751416508539997806183282731142147781834, [11, 18], [2, 1, 0, 0]], [114625427782039381785621304438069275260628919014092155935986413336028496497211010342119869412133189333939378384915186700392728, [12, 14], [2, 0, 4, 0]], [58519527830856155248000334207527548526140274851367202682436965342372494692759003705359487057521875465267707701059241829122248, [13, 14], [6, 0, 0, 0]], [65367895307000980348342429859395572804929925682282637100147100847914224783184468519703029662666050446534708264127945663787548, [13, 15], [4, 0, 1, 1]], [130403763112572131030427305359950715617168908769059496440681978088755161484553672196829037542959381610949970716763724511228128, [13, 15], [4, 0, 2, 0]], [43217144708575838001409328324936776669618273461994753662029278737233458699000775013958906168945405185944123310582658558170580, [13, 18], [2, 1, 0, 1]], [13942710742884581715722424475339858510203606384193716309873789456008020456085429391505782860308583910096146406545239459218144, [14, 14], [0, 0, 0, 6]], [33874783157995310367852868765640210374770670378479711944824153533554880328606459314094386042277429281869535167630949023213432, [14, 14], [0, 1, 4, 1]], [80808485225799705561408345358303825947704623901174073718401411819626460242370032409251351973398475008968474112457396476431532, [14, 14], [0, 2, 4, 0]], [19975275601635053033390978299122731816104399570509785796405951555701361284537215735704765476564750124652834461737895626732144, [14, 14], [0, 3, 3, 0]], [8166456812563682668594551934207716928246941962429026620043451046289061157103918298937136199876108025477296080863612895931212, [14, 14], [0, 4, 0, 2]], [8838953452157098309914737892699403112710916342204196851366879611942742386353625302755343211494341413906987574885421964764708, [14, 14], [0, 6, 0, 0]], [17941068346096449539567631814714542912502147626107172080417505623904392242557951905191526654425199681328669888231241916284004, [14, 14], [1, 3, 1, 1]], [24798985807184072391616508836915898365388549294728410406877810606625576637140082259343090621701442452599949086700475701832456, [14, 14], [2, 1, 3, 0]], [50324135589616254687255327133593194825877805295650726497411511535351551072913209457781032867818502219583879901413005258397464, [14, 15], [0, 0, 0, 6]], [37317338461298203546990772198884684214325635566428639514123070541153115142510384469553878366078166308871591736587523342795056, [14, 15], [0, 1, 1, 4]], [180076061576174643155035997881751285198495737865443589313558457342744294185334388262048215219662268300636025691652180908956652, [14, 15], [1, 2, 1, 2]], [70345816206737345113780290957710484770910873354351160533530936440507564882284311997800351745039594965077394153983353053008576, [14, 15], [2, 3, 1, 0]], [71313336421925177895418160054793835773972657082616837302944960604042129930262236880323719134097583902925596168249957511617360, [14, 16], [1, 1, 0, 4]], [34728343714879704976150080768046715635943997454950171324582937547815714553318327594967026224204072701640174044423157609606108, [14, 18], [0, 2, 0, 2]], [14467388335284972305707313639719565322435058806302642547055208404095008135846783568029706944098623714058441535176737906884628, [14, 18], [0, 3, 0, 1]], [33225139578231374672849386827640672204029606886093088773518806896543720196468167918847925905249099489052058342693830872437996, [15, 15], [2, 0, 1, 3]], [3549981271524955596793665093117869755151125803485280038347631302153775980863384121839573675986106392143929967038228538616260, [15, 18], [2, 0, 0, 2]], [265083501230611394467810220277116910217252793214210062525297026067714550129978187173238310399124874810458679615683660681050, [18, 18], [1, 0, 0, 1]], [38830574574492798794688072783250414932775141848317906761339455528451659230400047493296461334360084751174828754476455261964600, [], [0, 1, 0, 7]]]}, "010231420310210": {"degree": 8, "extended": true, "terms": [[10691199002675176183144004451828574545867075057147365460464692899726357103354460302035, 0, [0, 0, 2, 3]], [4202350549933485699556897043819506084588974867442165103619317566599183695503385687895, 0, [0, 0, 3, 2]], [843861976191589502350446995880438306804885889644381068834513038008247535849251040670, 0, [0, 0, 5, 0]], [4094621319122071548399274608646949543155974599958942177581663297860081878613553282190, 0, [0, 1, 0, 4]], [5177516079780676813572561736076717674512330746395077237080305975175935728611127711405, 0, [0, 1, 1, 3]], [14243243936090214266332911138259025020810239167307130650925400425121385214902273053100, 0, [0, 1, 2, 2]], [916319196085768459676535671268124933631585844252462798035950159254099850434902805645, 0, [0, 1, 3, 1]], [1256536574495833778350239521077285345348016882749937815282984430270661293307048371190, 0, [0, 1, 4, 0]], [13567228191957460536888082557841304040627679421010423134566546539510860245010496881895, 0, [0, 2, 1, 2]], [2239727195712490244486997570563179510278402335462738294583020546841668042711654304495, 0, [0, 2, 2, 1]], [884171141982970402881891060068683546113961060086210455267688597755363527916544179280, 0, [0, 2, 3, 0]], [4320316804470705553641873137951154683998078420823501664371281649297013974439829144215, 0, [0, 3, 0, 2]], [557256944640979615650256487118200635112971163834742286534307317495988785723634919765, 0, [0, 3, 1, 1]], [1631948818848373198063958945871463385775864840694524361400631695718879233050249187220, 0, [0, 3, 2, 0]], [862512004620490556368761990480662914897971828097533079450260441238777527940660717135, 0, [0, 4, 0, 1]], [3347609229840686387100512419684454762006523939829779316919953161227928955601470232030, 0, [0, 4, 1, 0]], [1993569565367123817924183905039220136468344031099791542932079127990204879393748549030, 0, [0, 5, 0, 0]], [1651372616115187794968418438369406576984358310127301293385688885269843621296251066360, 0, [1, 0, 0, 4]], [6478040948224802411142217705853836152474525917118498470854387599791699304505714741200, 0, [1, 0, 1, 3]], [4880116368546477428485218475245183505693676172160635380237755388224514076432257447385, 0, [1, 0, 2, 2]], [645676497546637571248009654777995776695323621591909479626133965868906325813831437820, 0, [1, 0, 3, 1]], [1592069926906793212173680025587860110412586827545343270571137938238467379139065319190, 0, [1, 0, 4, 0]], [301691818993258232029629418642557498791197319085309818931295004291283734712122429895, 0, [1, 1, 0, 3]], [16638036705775416592705390445604519786611181538495145062187613090271745277523489853040, 0, [1, 1, 1, 2]], [2843092394407518824549656499957914913221262574846050312274149991545128033558307865945, 0, [1, 1, 2, 1]], [1907966603371890280427164029120229600344458176846716296793525828758704583424976611240, 0, [1, 1, 3, 0]], [5735423946232706617360392574414924338720841852866250929061098247016702262748095063120, 0, [1, 2, 0, 2]], [3790560329683991166452829405501510402631318614654544140206841731504040077993671234965, 0, [1, 2, 2, 0]], [11283490646425106544651526047949795534841173741451988678485790372897114075994272284355, 0, [1, 3, 1, 0]], [9601578754954951084932402365839547598029343533888178015622351319798252362709578960820, 0, [1, 4, 0, 0]], [3245583291795937107383131203357191246358165585232837143158882357609454478001847100560, 0, [2, 0, 1, 2]], [1190538075737255470040726437394830151103295634782347890471348130409089049274513575410, 0, [2, 0, 3, 0]], [2724089746705261702321244465683304262836294333250407814639933501932273417706690855240, 0, [2, 1, 0, 2]], [2311818353061526623088736106013254371970330519643274631089020102616964927488324161200, 0, [2, 1, 2, 0]], [10354556390028372970495778373963493879601600925311869836075078677758750800796063667430, 0, [2, 2, 1, 0]], [10173730234961928921045103735453570027178992079870281796477391611041872564262994779680, 0, [2, 3, 0, 0]], [1662563033994028607730247323017935327227588088861807110744621482554101207259741565460, 0, [3, 0, 2, 0]], [329080086347715900991117927587935817759958402568773113175288507100276675016212410665, 0, [3, 1, 0, 1]], [4797494489314990202124831083641312330172156148682079781695296570762329230336720584800, 0, [3, 1, 1, 0]], [3447759146000585845785449649221516689134174128241679413287902604731966179970424605890, 0, [3, 2, 0, 0]], [262894861182115626419524884403634607247940363428599145012404270407602130979223151460, 0, [4, 0, 0, 1]], [1510595602230165490144144169663001375421613000050882630752687253294537374488331736020, 0, [4, 0, 1, 0]], [305158257678571107693374016191410813658342245835417550302260310875989454150843862880, 1, [0, 0, 0, 5]], [10240867618699113718480239882115698471753853966474769163819649372660827926988321076650, 1, [0, 0, 2, 3]], [1209273391493740979663092242019949334268566824916435593830661014348600021090896099345, 1, [0, 2, 0, 3]], [712675539504169691815349471601256849258725651780169801204268982531186140059136170215, 1, [1, 1, 0, 3]], [1770295223440823365121291766735140934692117558595192531713755475567639207411361886350, 1, [2, 3, 0, 0]], [346830100203717918433848044227794311025630902913164990439588894813815953256898101130, 1, [4, 0, 1, 0]], [4136941777464464663031952007185116275299756053555913687250293230469427582420338850625, 3, [0, 3, 0, 2]], [784390166656183709419486361768186995228670313972031115494619169206932997686248901975, 3, [0, 4, 0, 1]], [817521611898241643341035292771279707963355702431877782125910529068654745323573026300, 3, [0, 4, 1, 0]], [1539185063563781162266083381419971905590199293535077355829577931742761628572303870100, 3, [0, 5, 0, 0]], [2483022428585565885237348201383064054321658508549327307803715881483491468097687672775, 3, [1, 2, 0, 2]], [5868656472912912167056076115436456751215691176177208489687293206470618934341888106305, 3, [1, 3, 0, 1]], [655218205649832338217502653377747495133904510213180007496158652177361283491883675425, 3, [1, 3, 1, 0]], [12463866601741535538035037282974258323067458972480354431611113988909942584498629676480, 3, [1, 4, 0, 0]], [606674164509904722595471322739995137427016039208619737363396073982937256434641647580, 3, [2, 0, 0, 3]], [7619988135202321472635061504087684875723349110619865306742701279547020420589315119825, 3, [2, 2, 0, 1]], [680868227106116254059073781879252929926152398267925691295671772110266479783117170315, 3, [2, 2, 1, 0]], [27374631770032459276827117794062549543326527955978901476181405833509890714881123278275, 3, [2, 3, 0, 0]], [3256302620481786780833197245696966829327680564980407896649624818339190762898020747230, 3, [3, 1, 0, 1]], [26325514354511540285456614657592732390574714035773918164495758646593378525992515163845, 3, [3, 2, 0, 0]], [13254094805930968582018746852938003890712060162699929909667075973729078209951316333030, 3, [4, 1, 0, 0]], [4433823797494279192199444264672158417196300854694173068775869035060449971394631296050, 3, [5, 0, 0, 0]], [352218466975535112338696998442290749784650440988258801172861778091029469275690637945, 4, [2, 1, 2, 0]], [127430043372970873343929607059962398655652994390657047947723802034793269410682031120, 4, [4, 0, 1, 0]], [1460723046807586093320719843265802705343367331242284037666535694551606267538643775560, 5, [0, 0, 4, 1]], [636690527099136003674079313812562474326870702311288129809560678896930185361594116020, 5, [0, 0, 5, 0]], [3782370768167705859257768591440229539954270656044650016325935399724088645917123102390, 5, [0, 1, 0, 4]], [21459104630076048242012092624454704732950298503481682057656271804099170272729322517445, 5, [0, 1, 1, 3]], [386046285548531452323949611840032726833453324819575138614018745918455929878286041525, 5, [0, 1, 3, 1]], [5925484994685543248504683512080765346758965387095423606775920954241982460975333572805, 5, [0, 2, 0, 3]], [9774582923362889893368484486449457136434874802599876358128166123824584080004499939385, 5, [0, 2, 1, 2]], [26097707303088991263032029078244892665461785698071525589858090701934672408297167560, 5, [0, 2, 2, 1]], [6119001480763938803962941887876713741180101917262310455399966619818503822013181434570, 5, [0, 3, 0, 2]], [5137043581076900821395793435450733004436102894894336718970653955696490409054046309000, 5, [0, 3, 1, 1]], [2584644501832643894746388074230044377167768263531327844940647314484179093936608227640, 5, [0, 4, 0, 1]], [1114158835455559878588719942754299077442638787500834605919365634006972325399606306420, 5, [0, 4, 1, 0]], [605857312907326923344319417624390061784045506154832402226562147907513863134676473960, 5, [0, 5, 0, 0]], [13089319447000598960474807626461204145981279966777751344816816794010476673367451304170, 5, [1, 0, 1, 3]], [13695750184678025730970478690671213921279416321515620850136757180991398975972685465430, 5, [1, 0, 2, 2]], [4631707043237711176216472187858215492182476962515344232499662608389446596687566332890, 5, [1, 0, 3, 1]], [499623221719070727950145839200488056136298096459563643296422876288311434131670849300, 5, [1, 0, 4, 0]], [1411052314845427761867871088615563233772589704392921787335644492621157191670335081130, 5, [1, 1, 2, 1]], [114988626726643799519736222090803528950593237481351522797835768345029712278881989800, 5, [1, 1, 3, 0]], [7636121418791276574821363022887771926238066717774953942119439226657159245086980663790, 5, [1, 2, 0, 2]], [3827253573701949051304846413879239581847695844639224934142748740105777232130600579355, 5, [1, 2, 1, 1]], [119616699527998713713814313971448611148247481262731706792216806000397099349101624005, 5, [1, 2, 2, 0]], [10549272454376766646100693129424192294376825415069559866911407511794817472643562378390, 5, [1, 3, 0, 1]], [3574691303505087091438446928992594910748741381276323415933702558307832247101226269490, 5, [1, 3, 1, 0]], [7678916729184855522866857127772102707919392464154418065848105399157770825700973641430, 5, [2, 1, 0, 2]], [1745137556501866325513390352359814024407110588099768556692400985704320593976071437760, 5, [2, 1, 1, 1]], [2755432722380284281740987475735814463372420585392438437180894395430925081025463029840, 5, [2, 3, 0, 0]], [1490543829669715508941312022050703175481093377921447628398512442994956197602060098330, 5, [3, 1, 1, 0]], [340744340931329935401675648436553837855583230683638102939936234480090305538792054090, 5, [4, 0, 1, 0]], [86300197226125236483797033779015093132095826246704918273808273005239921369173374210, 5, [5, 0, 0, 0]], [168877443931612217579134484787394705784664529901237769677885226405198218932986879150, 7, [3, 0, 0, 3]], [157798837748909138460698758623849259774196248416809432596126455168524948122005098340, 8, [5, 0, 1, 0]], [1510595602230165490144144169663001375421613000050882630752687253294537374488331736020, 8, [6, 0, 0, 0]], [5467380455709350403401011377568055225402738508818900254106297793086065558439620735410, 9, [2, 0, 1, 3]], [1934115892219952172196891732494046083725291736992111602246406196864780585899967591660, 9, [2, 2, 2, 0]], [3876682778114964904009704990299680762613433153763891309396021191559805415794647240230, 9, [3, 1, 1, 1]], [936588499414897941859826584296367365852593569652167631052636338181766456316543168475, 9, [3, 1, 2, 0]], [1318386441059872192629163934654664786099146523846327432402204838799099635492354342860, 10, [2, 0, 1, 3]], [832472708733005895893558531294287347324093352828994392662848501599812903103647359010, 13, [0, 0, 0, 7]], [931458394014174966220570496591213442755701294276738014207654519944107163198269165704, 13, [1, 0, 0, 6]], [718940731958982352626986403139357050547396269285878329702238338393341881615194094781, 13, [7, 0, 0, 0]], [194425125668833811183655051853202686772731024191039833170520336268344466765859353510, 14, [0, 0, 0, 7]], [5936662234428000392789883542928120625681891855708530750181983624541247269046534793420, 14, [0, 0, 1, 6]], [4819182973566658517260148993434560405518819268586971590158042723873591326868333753620, 14, [0, 0, 2, 5]], [506851550247231788688802208670380731323862405994526386100108373688480984874740838150, 14, [0, 0, 4, 3]], [689206456841139911238416687949867321298457412117894789009811138369007049568390895970, 14, [0, 0, 6, 1]], [2174304324704106480626026212474398170462755865053203680462726010701180653325607323290, 14, [0, 1, 0, 6]], [1629113124559993458244928182814972739412656359282234962233299700428693175940537781640, 14, [0, 1, 2, 4]], [22166686195025725582640452855027327097983610941033558747455279070489443648606547800, 14, [0, 1, 6, 0]], [1420230196533351833637922585645945719780091806429043558512962201928679680712391581050, 14, [0, 2, 0, 5]], [1978795515410112689568531709925867357263330436321722025980095471042687065433559175220, 14, [0, 3, 3, 1]], [435413519717353987134419810603650662281613901199550900972437730468001043145224304480, 14, [0, 4, 0, 3]], [508192036728875168054653635673259838968599676915932807782859559879828041016273223435, 14, [0, 6, 0, 1]], [121737665774970519169973474968386173263034170987875707948823693683412132528475121970, 14, [0, 6, 1, 0]], [48609076743034371685842320197572747639027454321462340432957293903819887403390056030, 14, [0, 7, 0, 0]], [325638216392083014901497218985066743333159849160432189017929333963757619249259198380, 14, [1, 0, 0, 6]], [13848295245395597872479234190021427141328075014656740680966774528458826255205086436120, 14, [1, 0, 1, 5]], [352753021174956694832716648652788193997341433660356595774046077825423902168637887820, 14, [1, 1, 5, 0]], [269855311924126185934599689740539882428915555503818148472706357472311456323272385480, 14, [1, 3, 3, 0]], [138996436946314506432054687015610650846547836002217643060333699226780436232906285565, 14, [1, 6, 0, 0]], [3173962720855500864111800783855168932388156535702916853807945522416692027070585298670, 14, [2, 5, 0, 0]], [2874606440938256330893351699796775430339462922072999677542929050818485600822665330440, 14, [3, 0, 2, 2]], [2555713887693745349188982793045529821723291121933715935569409695170279082936224965655, 14, [3, 4, 0, 0]], [486233244790043454927346774129693520006948368283026074182313972187326948102084209100, 14, [4, 0, 0, 3]], [219855394944607293699090913980611765135419339216707467254510636455589730649743148540, 14, [4, 0, 3, 0]], [286207889597626325822838243739491401019164353623696469019554597748243511750657556665, 14, [4, 2, 0, 1]], [827948330322089443355137121179733953445081580440926760883277359822570579198965612730, 14, [4, 3, 0, 0]], [3280782824224039719073304339433278084829935094952419858675878108061462019802585338095, 14, [5, 1, 0, 1]], [915555561545505362959862185096244898751468673833402176074001241279530751752938719482, 14, [6, 0, 0, 1]], [937083146895584707297500493292218873527857653723256243746870067916902715389024734155, 14, [6, 1, 0, 0]], [718940731958982352626986403139357050547396269285878329702238338393341881615194094781, 14, [7, 0, 0, 0]], [1248364098421314300096651511823906287868046820308789660096848787083447344639475731260, 15, [0, 0, 0, 7]], [2131611466014947489785943358563200767714252674293393576701026740360296814703229281724, 15, [1, 0, 0, 6]], [2810513383110433991031945789812523208579026214017413487966510619071984047201352985080, 15, [2, 1, 0, 4]], [69250318320428874345232215759487262174263599360282164653877471199802360776946713618, 15, [6, 0, 0, 1]], [196121296319587358046519747644828339181911182907886905690665901256526719592215978720, 16, [5, 0, 0, 2]], [947306948743892033530140921235148821656276238236376309279322193091392497253809703210, 18, [0, 0, 2, 3]], [4015772623660336610627720526640163393848346620196662010962573277890337402154063311055, 18, [0, 0, 3, 2]], [1092340123268407567488756947435954042869094705846884168650050580929222730631142966385, 18, [0, 0, 4, 1]], [282168898704863705481391782645989284039052508127441222630769483775560413251160745760, 18, [0, 0, 5, 0]], [802173062418801857403815627190670455197769970608359621015139435200460419699001230820, 18, [0, 1, 0, 4]], [7716064677786542595067759621980557142808747843955476665957287761273604044065907632825, 18, [0, 1, 2, 2]], [2478016176361661454242405082404256927073987449957171606981232435825302078140634144195, 18, [0, 1, 3, 1]], [779447860152552932894615615116900751507064933814727324871091431127056561771399728910, 18, [0, 1, 4, 0]], [57182150917740208706011636001828936209397876006164928420178731523032423943941004105, 18, [0, 2, 0, 3]], [4148322705737779014216946828147023208300313891343814154452889380577933280997330182585, 18, [0, 2, 1, 2]], [578798079834701065527441397707669637945607843959703104759551521747675971922356862925, 18, [0, 2, 2, 1]], [548240864284599649314714534386697565994035531412665911008733068060598949996717501290, 18, [0, 2, 3, 0]], [3289212551920117681931396883287295589131521092799706409480402932436591868017962297075, 18, [1, 0, 2, 2]], [1920344433149585442327093713552358149778864300796164948169420033784661053810821244265, 18, [1, 1, 0, 3]], [1022489554940179138058318330336884717488587951122009289001115908550505864929828932030, 18, [1, 1, 1, 2]], [458130944734313163384516300419824376316697600299267196802213175716403521520764728665, 18, [1, 1, 3, 0]], [112126268074140087038640437172524323949127040713706841450292394442697158269259425830, 18, [1, 2, 0, 2]], [381447822098213884616717520239263517072927807294271937877825388594986817688554828600, 18, [2, 0, 0, 3]], [119055449439091304095471961074700911866696609640596502078862202813267825338221522290, 19, [0, 0, 0, 0]], [160585276172156669958524420115189606144847117582683704242493403970469887195030296840, -1, [2, 0, 6, 0]], [153328882300230478133852799994191069352007737768123909646888160603185542434783565350, -1, [3, 0, 4, 1]], [521349876591514766739120746422490253844017242621101818058213126760821528134715658850, -1, [3, 0, 5, 0]], [2794894630254759108226743507867661321333947924518280991554398728256421941276469812820, -1, [4, 0, 0, 4]], [551107435668515923580939264063146345121387042783742738388268958249612371012033591730, -1, [5, 0, 1, 2]]]}}

==> anc/rolle6_artifact/data/primitive_mean_rejected_n5.json <==
{"010210321403210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[543856243883180826256416257330369328077562077430493020, [0], [0, 0, 3, 0]], [315103704914349539422574783332376960502005597344912760, [0], [0, 3, 0, 0]], [79186442849533496380890728516905890843664552709857570, [0], [1, 0, 1, 1]], [454335315939366168402108086793633313515828775392650985, [0], [1, 0, 2, 0]], [222131163611576957887773161069069617645255582624998500, [0], [1, 1, 1, 0]], [145007419485521757613632591407341120176485412075960430, [0], [2, 0, 0, 1]], [218651998282812249269152294512210268690308625905572405, [1], [1, 1, 0, 1]], [336086851504743673084210882493458332409044238135171175, [1], [1, 1, 1, 0]], [187783577045860440727705530386699922374847964230349550, [2], [1, 0, 2, 0]], [157503556299920850983761201576732376296211455045280980, [2], [2, 1, 0, 0]], [1760163331787433783701799748738837730391149548494682525, [3], [0, 1, 0, 2]], [4071867778714645440509432383518520701187733959125558810, [3], [0, 1, 1, 1]], [126128306478181556406225479530247959741602426840897550, [3], [1, 2, 0, 0]], [572476002661284069581138320564541475100701026874245745, [3], [3, 0, 0, 0]], [329508067937585106030541069064549596146139602984669820, [4], [0, 2, 1, 0]], [529355978274359605422499019983724078111741161740117785, [7], [0, 1, 2, 1]], [113502992930680798586745098883056496964831541885908490, [7], [0, 2, 0, 2]], [242130605920972683309353723967448277659433628094378620, [7], [1, 0, 2, 1]], [132692828841634558133329461027861798878058764308014635, [7], [1, 0, 3, 0]], [66308385511517872117433200595022609668270945386625535, [7], [1, 2, 1, 0]], [175396244805739794282426341211140163003724076435268180, [8], [0, 3, 0, 1]], [373168602181375870683950428791829938676631280581173855, [8], [1, 0, 0, 3]], [664211014364815214923445197858646718619534517737527350, [8], [1, 0, 1, 2]], [439899438095970093437702350635768284648490200444609095, [8], [1, 1, 1, 1]], [317940483559150059529770511936574963248615774250799705, [8], [2, 0, 2, 0]], [249620301187150592696011897972932966032502346162118005, [8], [4, 0, 0, 0]], [1074468436603778196075832894964497168514067273242486030, [9], [0, 0, 1, 3]], [392141623279364438438525065579877817753467671318804575, [9], [0, 1, 0, 3]], [3689297301652933811861781114044893907230678373689706695, [9], [0, 1, 1, 2]], [2246273330134009289308255297807547855780943371785527710, [9], [0, 2, 0, 2]], [4305637163801917066943537488399003925768264522225488000, [9], [0, 2, 1, 1]], [2290734149981142010841985421131288457699300532886341705, [9], [0, 3, 0, 1]], [277567337125096053169088606714815382558249190771024890, [9], [1, 0, 0, 3]], [215797478193052519783367270999210474421964594944454155, [9], [1, 0, 3, 0]], [309573914303984779258708048087404637291585463209815335, [9], [1, 1, 1, 1]], [65903679550799211538256364155829911005907244302389575, [9], [1, 3, 0, 0]], [152724821808703969483706374438189822754694709649599760, [10], [0, 0, 4, 0]], [447905482436405952859026057969860159403798064388287255, [10], [0, 2, 0, 2]], [1444469219503155427926253780362232354040274859537755770, [10], [1, 0, 2, 1]], [854506152723683334768231859917279158930395483637098285, [10], [1, 0, 3, 0]], [17010879141131998262624169601198129106049067446173860, [11], [0, 3, 1, 0]], [1033173588260594981842718087992571988358597117952377220, [11], [1, 0, 3, 0]], [204843842303420340435559102469286277232712229082756100, [11], [2, 2, 0, 0]], [1161240009928100522859272583465861852135388668836949482, [12], [0, 1, 4, 0]], [1126638852400783619270241141881818294959859901444706240, [13], [0, 3, 2, 0]], [381574469256852444561162839267645062026311119554099550, [13], [2, 0, 3, 0]], [14679835523482912053197237545047819193225507913913161, [13], [4, 0, 0, 1]], [1766016406488694052051822063366279994684700658186193897, [14], [0, 1, 3, 1]], [151917693274254299875570259832384922559894082086032788, [14], [0, 1, 4, 0]], [128433135431296117897282435171215831448211843275076212, [14], [0, 2, 3, 0]], [214514605107872449480192993690976173753650092332239506, [14], [0, 5, 0, 0]], [107259913098175534200012509138004872060620696019516470, [14], [1, 2, 2, 0]], [474476660448003474691252814938617038370758013374578199, [14], [4, 0, 0, 1]], [38874705814624981625917439506661448552853694115535260, [14], [4, 1, 0, 0]], [103154820858484991409868899891684788811320122561250830, [14], [5, 0, 0, 0]], [62267960738009000206575828592896537302292557164681700, [15], [0, 0, 0, 5]], [356618924507386020383381945851939963871247097243089030, [15], [0, 0, 1, 4]], [1380648243478130750132432423831380907249396722674459490, [15], [0, 0, 2, 3]], [1609390701156848471866656021368544683964160532311238370, [15], [0, 0, 3, 2]], [279173552478557089822092752365486948039994632617223315, [15], [0, 1, 0, 4]], [814517315793492630650799510252613241409441932067508237, [15], [0, 1, 3, 1]], [1065535516688099928283015547511652008614850975361968812, [15], [0, 2, 3, 0]], [835860433267662167904864657792211665146805347959389906, [15], [0, 5, 0, 0]], [504707966887752806921944108355429479030399902825517770, [15], [1, 0, 0, 4]], [1786383271834264751089243853994184479741322262255975230, [15], [1, 0, 1, 3]], [487761503548274662908606656091389053509516582620142590, [15], [1, 4, 0, 0]], [29793129542331362046838117681245219070200452007101760, [15], [3, 0, 0, 2]], [103176090644872132981204851741735283796814543611421667, [17], [0, 1, 0, 1]], [144052064740867329306834965295512446524351424954804810, [17], [0, 1, 1, 0]], [77298995950435824785564045405841168523692076159115670, [17], [0, 2, 0, 0]], [74821231438809216924083922996537813862585976135556066, [17], [1, 0, 0, 1]], [17443456661128828772265423432607007379813508279935880, [17], [1, 0, 1, 0]], [124316438818939289946537700411699497500889309410538540, [17], [2, 0, 0, 0]], [84135870530739456368966400254537135406003699286348335, [18], [3, 0, 0, 0]], [31133980369004500103287914296448268651146278582340850, [20], [0, 0, 0, 2]], [69340530962177259830183272888401041656611573583351540, [20], [0, 0, 1, 1]], [3556246947312033999518283649160382854380846646995182, [20], [0, 0, 2, 0]], [15956620640974845542527012866588816975921779473820007, [20], [0, 1, 0, 1]], [27432894088751587426404205079046635780677260314130690, [20], [0, 1, 1, 0]], [19224625142327610050555348890809791162733588890961, [20], [1, 0, 0, 1]], [1162720728511227766090706487194676761559855014176375, [20], [1, 1, 0, 0]], [243739229257333933003768564222646668582206274283708, [21], [0, 0, 2, 0]], [80469842542380868323012513049806711064956397202420, [21], [2, 0, 0, 0]], [108731096226473543171412601794237461874418678453890890, [], [2, 0, 0, 4]], [66588046839540185309475374648635224510537078680623710, [], [6, 0, 0, 0]]]}, "010210324103210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[420005345864277436094598263216472037904209335477750, [0], [0, 0, 0, 3]], [2013980350232279563930954422868899332826418985790310, [0], [0, 0, 1, 2]], [643701661422405747265142966390914655525185042385860, [0], [0, 0, 2, 1]], [142523883109123003327465265961695983838460536677089300, [0], [0, 2, 1, 0]], [247535723440447171793304707291992337618688643987609150, [0], [0, 3, 0, 0]], [3810888558973920737954904288031761290344961318706660, [0], [2, 0, 0, 1]], [2070824931983064621473723349686435452385970665582100, [1], [0, 0, 3, 0]], [6409731237667145691687353420128393296637975144611720, [1], [0, 1, 0, 2]], [10889428909955994583132039773002260446117280508550310, [1], [0, 1, 1, 1]], [33651255595731769665654417628290014947366783628445630, [1], [1, 2, 0, 0]], [4920914984718779732175662769709225141292507126167470, [2], [1, 1, 0, 1]], [2850615814242728783782259355936564606636814942387680, [2], [2, 1, 0, 0]], [148923952985308241588281934672215617469881831168117280, [3], [0, 2, 0, 1]], [270370105698548129103056465548644648210056301932657825, [3], [0, 3, 0, 0]], [131638689509239814856242219045591671365483712620560920, [3], [1, 1, 0, 1]], [57079105214239311498709487434057920862143749752259540, [3], [1, 1, 1, 0]], [24811691259412784274960359875234442888090171019685880, [3], [2, 0, 1, 0]], [2581167986501546522313626073655876821110108703735000, [3], [3, 0, 0, 0]], [32749245000042511893334274806974356544927064392891390, [4], [0, 0, 1, 2]], [246189347788642723750323032889986458977640655134419380, [4], [0, 1, 2, 0]], [921556657154190246714749005704111334888048254851295, [7], [0, 3, 1, 0]], [3600151891222824732430844453848946121913834474807730, [8], [1, 0, 0, 3]], [62428471864893943072309256902059310892811977440886285, [8], [1, 0, 3, 0]], [106514595623457366671174247045508186173621739335842470, [8], [1, 1, 1, 1]], [283106723098313672214332565061504490243203651931365125, [8], [1, 3, 0, 0]], [11809106246636409156578128108643200070666348157883940, [8], [2, 0, 0, 2]], [105044850373420150296512424792518277091807565691133230, [8], [2, 2, 0, 0]], [11791990287328442321938159702001671313481095368565070, [8], [3, 0, 0, 1]], [4276050888923878853232385954247991238640851311536340, [8], [4, 0, 0, 0]], [1432384836562628432634591870400552984398611260019670, [9], [0, 0, 0, 4]], [305183109486286475884114043637306287236448474504717000, [9], [0, 0, 3, 1]], [11171009014064676233059921044413915214527585957025090, [9], [0, 0, 4, 0]], [7668003675924073491410347009952113430155267572630330, [9], [0, 1, 0, 3]], [946496530156055934156553407096988197900630365863553810, [9], [0, 1, 2, 1]], [89599326770092498002439993228084378694700378757528010, [9], [0, 2, 0, 2]], [801831335998527456470502966592756916070376047682768810, [9], [0, 2, 1, 1]], [318587556911351547637463884045067493320152208955293880, [9], [0, 3, 0, 1]], [43162306737725023214207862197789106034834239459034275, [9], [0, 4, 0, 0]], [328127662919883439780196173381569947835144580634317630, [9], [1, 0, 2, 1]], [107913670394808775897955866961674944351996108456843830, [9], [1, 0, 3, 0]], [57175171231707749158273246104502902554428673133442370, [9], [1, 1, 0, 2]], [397339211890634225547292217950801711525575270635340150, [9], [1, 1, 1, 1]], [38999598838969331322888017351794902100159489063115325, [9], [2, 0, 2, 0]], [21968645810127152450521814302749311476023267797580990, [10], [0, 0, 2, 2]], [275068145779099385153520587329256250520076768213562000, [10], [0, 2, 1, 1]], [435652233131339199119351305626565200450036078365364840, [10], [0, 2, 2, 0]], [82541319264705571064908597652474478747385881866921025, [10], [0, 3, 0, 1]], [26704205734843867943491975070076194768492068901099710, [10], [1, 0, 3, 0]], [272173351430503077701877033314733841289958796103812750, [10], [1, 1, 1, 1]], [336533784087013840131723358254477440441080161220698580, [10], [1, 1, 2, 0]], [16613644794926419212832631334712867842972032464064360, [10], [2, 0, 1, 1]], [2410548230777319517325921059402526992880706460317455, [11], [0, 3, 1, 0]], [54930086573467631067931315712391019179574676296155515, [11], [1, 0, 3, 0]], [1174238089211406111812637931928517018609279977132160, [11], [1, 1, 0, 2]], [31090580007535017510055813262691153827742238517121875, [11], [2, 0, 2, 0]], [374862158861982080064639945813253307573494464913882610, [14], [0, 3, 2, 0]], [105504915249783646706951155945551332197249038960708510, [14], [1, 2, 2, 0]], [32288686017554234557798383821026889539155576209252790, [14], [3, 2, 0, 0]], [6932701402532584410694293125851107560562798748581130, [14], [4, 0, 0, 1]], [66833818391521472058185018934041425275198327825330, [14], [4, 0, 1, 0]], [1521243391159347700332080924376538863639012329727650, [14], [5, 0, 0, 0]], [32868917054372314043009372099573983795562386283650230, [15], [0, 0, 5, 0]], [2237041095647811599069082914244723499551996773937360, [15], [0, 1, 0, 4]], [121340959952269504803917301849272551346940394380900000, [15], [0, 1, 3, 1]], [5296211707289299275452700064200107042086493290136000, [15], [1, 0, 1, 3]], [1813794063250330786854708831228895107943244628074110, [15], [4, 0, 0, 1]], [1127203144435283033407156108197276394623349486476530, [15], [5, 0, 0, 0]], [757154215442546497290792167901223032801590823443486, [17], [0, 0, 0, 2]], [25822804963353719581983911330011827582273076092892, [17], [0, 0, 1, 1]], [281734672292903696552373016853002987514603445171740, [17], [0, 0, 2, 0]], [8618482892152065680773954189653754547375376800065040, [17], [0, 1, 1, 0]], [31011457753329996080752578432358464233236749729096935, [18], [0, 3, 0, 0]], [529121068984323989215281196300603154686197675764304, [20], [0, 0, 0, 2]], [2465175224163013606256604089199943319438163851743038, [20], [0, 0, 1, 1]], [3967419689739764217830099649845909535678714838730520, [20], [0, 0, 2, 0]], [726161643820970246143783331830769801807009801265700, [20], [0, 1, 1, 0]], [50689295085657145367332826419993742278953607194846, [20], [2, 0, 0, 0]], [141920481755928155801945128204446005704585640924610, [21], [0, 2, 0, 0]], [1181587109536892885532722337111514776438372108934780, [21], [1, 0, 1, 0]], [501481939086837758804425567433367073659858143019030, [21], [1, 1, 0, 0]], [146330828276375188095129581669637492228877814430714, [21], [2, 0, 0, 0]], [1213220508358991513441814111102462789032377118801850, [], [0, 0, 0, 6]], [9137763424186997264512724745432633144451857509700400, [], [0, 2, 0, 4]], [2384424263313201595607680366616447929918011907559000, [], [2, 0, 0, 4]], [8157569854810999517517102855182284368904498275529850, [], [3, 0, 0, 3]]]}, "010210324130210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[689753927175438358822014005971329143347276773480195, [0], [0, 0, 0, 3]], [2070091349088937172570949999120997363800099123682900, [0], [0, 0, 1, 2]], [854173542314013145071110274908788066581166023039305, [0], [0, 0, 2, 1]], [1711923448607905900612000854856284313265348043564165, [0], [0, 2, 1, 0]], [8033035484206832418277090764268821120617921053491700, [0], [0, 3, 0, 0]], [297483900442386802462765392934402250784503594203225, [0], [2, 0, 0, 1]], [5953752369227888274613320272184306646550560748942685, [1], [0, 0, 3, 0]], [495140789108575717579847300203350229790438453518590, [1], [0, 1, 0, 2]], [9336182256390405256111892394061417037638173357651705, [1], [0, 1, 2, 0]], [15992222849382809241833530905209444822994155920410000, [1], [0, 2, 1, 0]], [8752366494980607409876945326708024355590091819610, [1], [0, 3, 0, 0]], [2813340973178866090533333858174486568802199339016400, [1], [1, 1, 0, 1]], [6488669376087534459183689088939251929105762901981685, [1], [1, 1, 1, 0]], [3763075736392872947721765666972474142999032574240510, [1], [1, 2, 0, 0]], [149209889861836367341829533221869175384913070227910, [2], [1, 1, 1, 0]], [688696758414478431159481500762400674806680461824900, [3], [0, 2, 0, 1]], [5944617964603490434159362463244583298593071188769905, [3], [0, 3, 0, 0]], [4269275633049435391721460417083840841409718901173440, [3], [1, 1, 1, 0]], [3038902160990989514978092782583837623874759584747750, [3], [1, 2, 0, 0]], [41197516688664795444801644624610223816906061871804950, [5], [0, 1, 2, 0]], [156020586079007710055676944595358776084864969178995, [5], [0, 3, 0, 0]], [116365995382747411027745019262954402976384031337450, [6], [0, 0, 1, 2]], [5881257660709130313067303256836449291152712060831635, [7], [1, 0, 3, 0]], [8642676140537164170419585123252624965045640307087340, [8], [0, 2, 0, 2]], [6990546719825753008404655179655503271541880155392100, [8], [1, 1, 0, 2]], [60871682876268127794826344407212809183165170370, [8], [4, 0, 0, 0]], [351719098488554071461171253693658369572623967398860, [9], [0, 0, 0, 4]], [59463992696332207685146213450721413158447813583701310, [9], [0, 0, 3, 1]], [29419020086190290711856435662525968870048870063817305, [9], [0, 0, 4, 0]], [152591803936975516448988631683303103341736544601131635, [9], [0, 1, 2, 1]], [123034199620147353096889130970747761542666948015927335, [9], [0, 2, 1, 1]], [34257794605970597630409515384857919097063991463876100, [9], [0, 3, 0, 1]], [30943257046127979178215062784414291793094591057074780, [9], [0, 3, 1, 0]], [8981775128901626249423328476717340095507643976752505, [9], [0, 4, 0, 0]], [90036795112851640148141452836178756441581173204181865, [9], [1, 0, 2, 1]], [100720740197295001874445177600033040041503505717855230, [9], [1, 0, 3, 0]], [6044701762372955329551106732825110634488364035254390, [9], [1, 1, 0, 2]], [103145762854337183792001458793890557269327237081020435, [9], [1, 1, 1, 1]], [175258575242570812617271157287413687460951749382139620, [9], [1, 1, 2, 0]], [129072610305553534249924712692126570793261506265070270, [9], [1, 2, 1, 0]], [9780805398389337729250001567642729069442336925056310, [9], [1, 3, 0, 0]], [3059731179987873877264752721294015721999374579368875, [9], [3, 0, 0, 1]], [1019066190974249539577190312023927243717146426331345, [9], [4, 0, 0, 0]], [1079804554579856864856959183843077506711898759921060, [10], [0, 0, 0, 4]], [2662499778539670723513351754078710923871809770951570, [10], [0, 0, 1, 3]], [1884595210217552972989382399814621167130063068020980, [10], [0, 0, 4, 0]], [14286798396718585037914198608720837428728402033658800, [10], [0, 2, 0, 2]], [1335174855870203498880476513777858280011746846211285, [10], [1, 0, 0, 3]], [27705197549339041883641836260805074683589726340862145, [10], [1, 1, 2, 0]], [48500915484062171762264277146942035766900949109600, [10], [2, 0, 1, 1]], [454477460970429226902534093031914267807187020028450, [10], [3, 0, 0, 1]], [2451701378947022963137136170537519677133181370646440, [10], [3, 1, 0, 0]], [484933162976305080766902323242040964427738084594705, [10], [4, 0, 0, 0]], [3116863023949609725606965852731253676383118106909535, [11], [1, 0, 3, 0]], [6809814391556697653325525640289594286922397433873130, [11], [2, 0, 2, 0]], [384661200463498722380966112600151751024342716462430, [13], [1, 0, 0, 4]], [5310764681708473513623322138467035193565117512004670, [13], [2, 0, 3, 0]], [1020498581486270170477360932280698234624778820480710, [13], [3, 1, 1, 0]], [93063806889683068942525107243029469187022297010900, [13], [4, 0, 0, 1]], [499079407346131121569866608068920025578373019194830, [14], [0, 0, 2, 3]], [2568329153323129296097942186249548086315135351131610, [14], [0, 1, 0, 4]], [97872102082894550643603166465743432018829261240261100, [14], [0, 1, 4, 0]], [5054560615828875921718571814347790898140614269966530, [14], [0, 2, 0, 3]], [82105121955233967136673762147452341189967729205997450, [14], [0, 2, 3, 0]], [2109259214037632287334258423054910936928240467043420, [14], [1, 2, 0, 2]], [58237285811604166695054563938710940641253713837765750, [14], [1, 3, 1, 0]], [32256697282193665862715723685125600522308905921593830, [14], [2, 0, 3, 0]], [60675502626612728334758777825275628564187754072520, [14], [5, 0, 0, 0]], [164610901492380538679573062894517069332547820195580, [15], [0, 0, 0, 5]], [567099827053894521970643157312283871646276354372100, [15], [0, 1, 0, 4]], [146752573558861239179395105684845772510076330724420, [16], [3, 0, 0, 2]], [423003073929383285103381740859602746769523071397150, [16], [4, 0, 0, 1]], [4050178834052155593576619423902280611452941302501150, [18], [0, 3, 0, 0]], [3101311748364115269124905396932775524049796031054420, [18], [1, 0, 2, 0]], [353200871240501680864642497373708281717763346076540, [18], [2, 1, 0, 0]], [82305450746190269339786531447258534666273910097790, [20], [0, 0, 0, 2]], [923046214248347496810110250326473397996809408164995, [20], [0, 0, 1, 1]], [1039966190986252191293259378206625918746017804247770, [20], [0, 0, 2, 0]], [21021889338790286218206346083942998685394708792140, [20], [0, 2, 0, 0]], [82378804103788376064598864694927093265630123027064, [20], [1, 0, 0, 1]], [18073651571408101014420154312012073825928685519365, [21], [0, 1, 0, 1]], [70677893840811518874943906260701563366227286961626, [21], [1, 0, 0, 1]], [564531650994127091105462204038931306380685383943270, [21], [1, 0, 1, 0]], [30337751313306364167379388912637814282093877036260, [21], [2, 0, 0, 0]], [11754319738188886381385633558971823589977312883712350, [], [4, 0, 2, 0]]]}, "010213024132010:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[766650382768545413490340613588728437173552629438997659916700, [0], [0, 0, 0, 3]], [107018745144558738803476698089979373795746553456140918261441650, [0], [0, 0, 3, 0]], [118304434582991303897825963097068257805748433120752822912689000, [0], [0, 2, 0, 1]], [76470875670586204095809322453209323827045359825691170780977050, [0], [1, 1, 1, 0]], [220465423952124311522722410442941200640036724434694631838754350, [1], [0, 0, 3, 0]], [118949230747062738030149729016316897224086618070920742838581700, [1], [0, 1, 0, 2]], [46133124994019196986837618085226076115699241776733707297205000, [1], [0, 2, 1, 0]], [27390316511567115738562269688473106944119170422635227903291600, [1], [0, 3, 0, 0]], [93623096294447552592081125373447391709975242763798914259744400, [1], [1, 0, 2, 0]], [22948560999880694917334105601043804669945912264927276225047450, [1], [1, 1, 0, 1]], [68536272234382000672637892812853221815005515669720623011854900, [1], [2, 1, 0, 0]], [12958508887202555020393529668960340121586572359588122729202650, [2], [0, 3, 0, 0]], [94107752547124298894540062434370749904687667184283277620449400, [3], [1, 2, 0, 0]], [393225081929332944573145978005101000941446625201849489431858800, [4], [0, 0, 0, 3]], [398192557397363798336894674279173628000047379580229097418271750, [4], [0, 1, 2, 0]], [140030700188301638587988588425604052948723470992030140113011350, [4], [0, 2, 0, 1]], [60709690336279801359197322639391534287617804892629348166096550, [4], [1, 0, 2, 0]], [1884750041046476088932903333233768815607360801894857823695649400, [5], [0, 0, 0, 3]], [2912148271596103019952508663737322502265553527902184446004293900, [5], [0, 0, 1, 2]], [2319129838584277519718838425399539341412558425768619323997667100, [5], [0, 0, 2, 1]], [632236296179524077419715311204397285525459650470299048455919250, [5], [0, 0, 3, 0]], [202284890432538083246790387267963338306495856124430072362620000, [5], [0, 2, 1, 0]], [504916866110808654298358554854315011646099809110124996269283900, [5], [1, 0, 0, 2]], [957478831563341362018090223459547080125692339082210566498494150, [5], [1, 0, 1, 1]], [73710336550017906763230212451889505653029675300881052961019700, [5], [3, 0, 0, 0]], [131417679541684808534212131454959650556778037846284797358423075, [8], [0, 2, 0, 2]], [84764497516208424100663841635991229571504640510508744123776075, [8], [1, 0, 2, 1]], [28441499209795893569061860868324116764318533367225580865464050, [8], [2, 0, 0, 2]], [44101307043459437810754509810642043833594267262073656304945975, [8], [3, 0, 0, 1]], [48230989000049498004975947487322375122160575681839613411050200, [9], [0, 0, 4, 0]], [31718665484568637477480768335856220470370709814977840975990475, [9], [0, 2, 0, 2]], [15776339446378972249138607773378382991713149267949400827476450, [9], [0, 4, 0, 0]], [278402656952619961330357604119683297972644445596592755462400, [9], [2, 0, 2, 0]], [386859439869805316240595022803677074120204248172488485872514100, [10], [0, 0, 0, 4]], [59258598002178580878298483901796953265346695365144476747307250, [10], [0, 1, 2, 1]], [443368819164232432747927357893633583034143459172530400322028900, [10], [0, 2, 1, 1]], [32670285656393858649492222272671442795557434509809534693926200, [10], [0, 3, 1, 0]], [264759267293840377694409055526028400247780095941525703040172750, [10], [1, 0, 3, 0]], [86747375625956692173765951659227886560150784331712665028528150, [10], [1, 1, 2, 0]], [87777522346689097415659179827946902402448130335571701993546700, [10], [2, 0, 2, 0]], [6751114290429654935430152602922251110201951513947214914350800, [13], [0, 4, 0, 1]], [102781860358616367836931471660963456171655429725937101196374500, [13], [1, 0, 0, 4]], [163214804287261941587905250188546456178161095017921045252825250, [13], [2, 0, 3, 0]], [37731688395379257660224494666874875522861319091385922606615690, [13], [4, 1, 0, 0]], [25221920911915858820572586561357221139610635145702599839520400, [14], [0, 1, 3, 1]], [174109839183611803278680655808352213022038795563225832313763400, [14], [0, 3, 2, 0]], [152543271562385210083382870042419967873061894756357773892436150, [14], [1, 0, 0, 4]], [208541169665592370688429587191903460321090857529945133077064850, [14], [1, 0, 1, 3]], [214448234749890178545192577331722416559362437478959048767384350, [14], [1, 0, 2, 2]], [10441566134661455066770995359495711115854503373109406391014200, [14], [1, 0, 4, 0]], [83948055330726463842236545725633024193343861713764088266578750, [14], [1, 4, 0, 0]], [502647537721110768814299502109285046295031570580041599371477550, [14], [2, 0, 1, 2]], [10260573774477154238622409615358281733464265650288644610945900, [14], [3, 1, 1, 0]], [74511961882294395849428418844554967919915974142138856887958650, [14], [4, 0, 0, 1]], [19099186278312632284121037880008844768652511768340338295047510, [14], [4, 1, 0, 0]], [193814803956139073772046017832255019956979957352057461026970600, [15], [0, 1, 0, 4]], [260196028002996534098599887256081866676323153739564514791424500, [15], [0, 2, 1, 2]], [209710028599657524628995767300064522830788761806516089871066650, [15], [0, 3, 0, 2]], [60442555757729853457681034156486069348765053884202903291735200, [15], [3, 0, 0, 2]], [58574083597464194801488122934461010591715953249079909412618900, [15], [4, 0, 0, 1]], [3493253999786680066312962898583573696194958154249892024367200, [15], [5, 0, 0, 0]], [131497048118439227571496165516892228213900235672146114201519870, [18], [0, 0, 3, 0]], [80257422768614764903762370932812005411071853092853751994220130, [18], [0, 1, 0, 2]], [149230399117783119604376143540098400630716013915881553780190310, [18], [1, 1, 1, 0]], [87516013122640215808692654049061058121223859417632440790806110, [18], [1, 2, 0, 0]], [77432827079988508888042299745424583863594463461824467833464870, [18], [2, 0, 1, 0]], [253905206862580331054778656518761869431280962192714873012620, [20], [0, 0, 0, 2]], [905544929343119674650088761876314727289509540877243865797614, [20], [0, 1, 0, 1]], [2938131366131100876561766541402961410870805871568987152300140, [20], [0, 1, 1, 0]], [629959478220609319003632852034180772622052143499598146570952, [20], [0, 2, 0, 0]], [2311393527003277880160332550237298424560181013283998846884382, [20], [1, 0, 1, 0]], [788644882954648352522670004657192683443742727646406528535338, [20], [1, 1, 0, 0]], [42159200139195599280283512454493174031107792456524274346924, [21], [0, 0, 2, 0]], [404828725220858309763924320781901427338013523757255162483088, [21], [0, 2, 0, 0]], [22163804465516783811788396334510893319717834730184771576532, [21], [1, 0, 1, 0]], [6510389919553341821917401449199022293109768261351663410580, [22], [0, 0, 0, 2]], [14862933250962859577775784296518428371967388970596177990416400, [22], [0, 0, 1, 1]], [12890055828292718221374279311344269278240006900754046132496666, [22], [0, 0, 2, 0]], [5229199601502892392521019392747337985451205315943657411787486, [22], [0, 1, 0, 1]], [1637509356998269658390500016057849000436124477657729329339925, [22], [1, 0, 0, 1]], [4465216673099346551837614456993290715085000359880263222407226, [22], [1, 0, 1, 0]], [4961653598225350825946086082126334780695269564034143180321982, [22], [1, 1, 0, 0]], [1746626999893340033156481449291786848097479077124946012183600, [22], [2, 0, 0, 0]], [199896391249053035954110844914076346957574104464873186303792800, [], [0, 2, 0, 4]], [117457850170108007173084288378343219378323422274867505118642000, [], [5, 0, 1, 0]]]}, "010231024130210:1": {"degree": 8, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[1455683605171937324183041335752571286507486872815858845402144914819941832009709080, [1], [0, 1, 4, 0]], [1555088948464903601796572713958683959208489834221609452775600139771278971987104960, [1], [1, 1, 3, 0]], [412635043108658781412858416129456858372227630189519388296975997654627050321899760, [3], [0, 0, 1, 4]], [23970682892830217638927625321045026413324899841334078863454552635386348260065513420, [3], [0, 1, 1, 3]], [52760069663706245579387872242392306207773341633244775417549699622946791424947357880, [3], [0, 1, 2, 2]], [12088772302011878938428093091608591196162099117518611735264040735597525439901065480, [3], [0, 1, 3, 1]], [2717408916581698335689156066929229055481697771315020312519705379497468876704943640, [3], [0, 1, 4, 0]], [37300120159279121678053915289009202640392486964622767479072629408728655986300080320, [3], [0, 2, 0, 3]], [135362818415251804216895898836016982029769573816784951994184945804824647584917731220, [3], [0, 2, 1, 2]], [28311645247282808053220241725793691976932071631346033999923782955278381794839686680, [3], [0, 2, 2, 1]], [12211481600272816775399511222110504983667907658163628067522371211486427602400265240, [3], [0, 2, 3, 0]], [18199184843109304741015854991531585410926774935877520116791665660195406102054616700, [3], [0, 3, 0, 2]], [15639573637198946451879200641967515807778445447457594927392061271785116411975025000, [3], [0, 3, 2, 0]], [6748733282444414709114433215242263997570942238829002962246760155202750507338338280, [3], [0, 4, 0, 1]], [4319981697378333238670868798710533923843782936054734993536404471630087393379445280, [3], [0, 4, 1, 0]], [5847463383988891120082087736817520785862736078836466126556376286701853119492066700, [3], [1, 0, 0, 4]], [37072287701695506154707372845790307874513510450064366254318569426104757818783034950, [3], [1, 0, 1, 3]], [73156409961114837940835060514851230648230715784197584380963636485832700885409027160, [3], [1, 0, 2, 2]], [104462845351920522263470803183924381050508029809471360093864794181840266197586847320, [3], [1, 1, 0, 3]], [536047196958105151986741136730160563454233151682387356586300114056249435270644807700, [3], [1, 1, 1, 2]], [114968542622131303652577100586448368002558264048492761517821595636928913874916838240, [3], [1, 1, 2, 1]], [43561891459280892099540629558106170029086060044384450797153221411939945083043978120, [3], [1, 1, 3, 0]], [206199090622212713575791815179728420669469765132284111568699703367749479027463699330, [3], [1, 2, 0, 2]], [66893773723112089939413161743707504621865631353762692474289246480639496645805828560, [3], [1, 2, 1, 1]], [101909738123169579655127494414669617483367001379787136957831695141565971175790983760, [3], [1, 2, 2, 0]], [3707255177827393283033649230298169358003782707648374360782102661603674444512800400, [3], [1, 3, 0, 1]], [29471984241990468086564069443653612827898674970626901830254843122540258882169880280, [3], [1, 3, 1, 0]], [84610884810038100499681808397382801150741804377839167074009486907421386844117513080, [3], [2, 0, 0, 3]], [460166113897227108491915122829563210805712142595076255879595752462679695235492709460, [3], [2, 0, 1, 2]], [86816484450918714126425341091243451851825716249062977309141471493864668037082189440, [3], [2, 0, 2, 1]], [45219088896331003747104446296735007608673666899093571241549689388020439565158735640, [3], [2, 0, 3, 0]], [430180029832827046913873640048581939056174020634923918396714738416357211344366185950, [3], [2, 1, 0, 2]], [297877297384994471835454577691410533149542375014732271237480246145334508118633262780, [3], [2, 1, 1, 1]], [107224893165001045920063735557731811736394320662354017185800051342790758507932438680, [3], [2, 1, 2, 0]], [27555635465058128644996727728918968927224234876690993984336755016729494333224960220, [3], [2, 2, 0, 1]], [106858482321581501513225276615745971989139032391816671021755246659965240935955703080, [3], [2, 2, 1, 0]], [329075288129378530871183043413974911300290996504631431555227692128875743801149542920, [3], [3, 0, 0, 2]], [445034581091447160338487894689848756577268417814957292063262694859167520483926269780, [3], [3, 0, 1, 1]], [104077546267490117276929786255656060174113511725585598614655266911765123289840634480, [3], [3, 0, 2, 0]], [151859159800624802438856727848164725052593533856239747300925318522231026769200535720, [3], [3, 1, 0, 1]], [162961952447553437248052304063271326965738867587351641676165519007636844265163674850, [3], [3, 2, 0, 0]], [455889605698227453417648129412106086991264126124637604700003512588926662307929033170, [3], [4, 0, 0, 1]], [80421678910627580261141499535980926147373980431861178381755682881013311122743506570, [3], [4, 0, 1, 0]], [48255755258831532631093451426814189672571942899475628374260470163413018773994673010, [3], [4, 1, 0, 0]], [9054423671158748572528003717905186662595261020011961810370093741024360388835304680, [4], [0, 0, 1, 4]], [2588460690960117377393689548619153430346975224556726967578857212912458757384328960, [4], [0, 0, 2, 3]], [15592168957933637807515907793216271624025138430034310641216414338165642012624246230, [4], [1, 0, 1, 3]], [16446497501796936563392758028679094596444792990839411989205769262544675656937674280, [4], [1, 0, 2, 2]], [15300168669003958466257481062867894952169252774715637828434835273897038666797899180, [4], [2, 0, 2, 1]], [10673263205580833434643291641098210338571896882706642295597142263172740659371275520, [5], [2, 0, 2, 1]], [13615329416772461365458579633578704675519445058937239912384164657188111449550799240, [8], [2, 4, 0, 0]], [49399820750932818979895505430871261890349629856571044275543288164281410757443532350, [8], [4, 0, 0, 2]], [152251492953609338625331719067420584166981946884220462397968780730439911518424919940, [8], [5, 0, 0, 1]], [15570129653686680178076774918411101761356782798106537808177127982988032029081885380, [8], [5, 0, 1, 0]], [11651917906042287431980266577630604161566000725830195064192913614792279129910416725, [8], [5, 1, 0, 0]], [1945432484162470872294543377468990644420940066898612130951898786564325585895350080, [9], [0, 4, 0, 2]], [45022893918733756793036781413036446292807372049083912067871488674314971098763520, [9], [0, 4, 1, 1]], [47194962618717543168704163980349223352024620809433576744816882348407398397274630, [9], [0, 4, 2, 0]], [3471654677938443873992842035050346249584380270246350458666005176804383693693449960, [9], [1, 4, 1, 0]], [5061996184837609612650815820926080754716305825400448538206936739457744536508473440, [9], [1, 5, 0, 0]], [3068652879739136648946924935879450482896008111077949758226149799957956920005480440, [9], [2, 3, 1, 0]], [3358597937794049142239037770621782372127156720379215941613089260375811210391564280, [9], [2, 4, 0, 0]], [70004723226498495443076659010099652345973293525448052494253710676190261605824822420, [9], [3, 2, 0, 1]], [35203637867434992027388776848260641013164070003418659777026134047012269291543434400, [9], [3, 2, 1, 0]], [6924744254625693204344695572846211769372887384488278377969823524231283762071150950, [9], [4, 1, 1, 0]], [124685398186876935945355913098530980454339293128047478481263425529754083767751540640, [9], [4, 2, 0, 0]], [119887392765239533228930043650093763425639275896375897227709992586447118093676902395, [9], [5, 0, 0, 1]], [25679334222722701577314611177722159451586372749708291939932372448744891900997310, [9], [5, 1, 0, 0]], [363941521339112321508459639903497431925917214738042444560091013754326512041635660, [10], [0, 0, 1, 5]], [1414271067082370127643657135923802302613006581732421576612663896185846781867234330, [10], [0, 0, 2, 4]], [815957263541331069326421992519201939528705476254633012102031937420633609108929880, [10], [0, 0, 3, 3]], [19275823384984993218495757236012421517949859610266202855717426513940562493423360, [10], [0, 0, 6, 0]], [1274033402229262621912357931833064980522645993473798428837170786972535727754006240, [10], [0, 1, 0, 5]], [6990578493129233192907082477491109008163728952453548825532903095190875184748289660, [10], [0, 1, 1, 4]], [6647110253365836904094505657903009000661162998276513007025231371221821628781503320, [10], [0, 1, 2, 3]], [626598184182410693507075084241627470448611925607047514604096851739871398124545720, [10], [0, 1, 5, 0]], [3343293525477866873217648969880622063421194761849994345806555206325255203671421140, [10], [0, 2, 0, 4]], [3090553644546373910757107768802037438200960839898077504319021633565204316173714180, [10], [0, 2, 1, 3]], [5813862265093766764481124902649160775606738677442043023748832901221952226119980620, [10], [0, 3, 0, 3]], [2098529918474997005270458034725543804421437249706235864453757268437639266909896840, [10], [0, 5, 0, 1]], [1514036105870274717651153625057426591016244076468880672202496319830940439795327480, [10], [0, 6, 0, 0]], [439934338624375067989547908853235929137776009873859431306033221145860076808763920, [10], [1, 0, 0, 5]], [1364883359501555954332872380647368373334872623477702715500911926790197982596530800, [10], [1, 0, 1, 4]], [3631594705539030742150264435708033088357075425430421414157066222144421627846725650, [10], [1, 1, 0, 4]], [7123205955740493203131037488343729634291488686532872128843779565660378793743477510, [10], [1, 1, 1, 3]], [250235900307503364984112417625649677746972314770001528631827111026668959120839620, [10], [1, 2, 1, 2]], [3682889174356483184754747316551106155101010345339554999883040008435478671971902820, [10], [1, 4, 0, 1]], [10829515843365128937851454155690295088197379304489073613088735610430180453741113840, [10], [2, 0, 0, 4]], [29457630565092854790884650938151859392369845132512657754030885584877683282463611980, [10], [2, 0, 1, 3]], [17163035824588778672191208670513151626690841797844670333835055890769915663187017040, [10], [2, 0, 2, 2]], [2504596859439385532987252737169918897707846220134916504308329652079677790207406220, [10], [2, 1, 0, 3]], [53547087898110156268627528237534957098068643433220397756657973985162566206502773200, [10], [2, 2, 0, 2]], [39779652684869123379258138664243557125877852657449835222828420422169811018475907200, [10], [2, 3, 1, 0]], [16147835078333076285874695866215614987073532982967344125272380355015850086397114780, [10], [3, 0, 0, 3]], [19711150416448384675202573822368569119976890951820860477559376990037938698608756900, [10], [3, 0, 1, 2]], [12282930107886897411051243658167650934256395219530593823185568036958292759258567570, [10], [3, 1, 0, 2]], [39680393173119168994791645533718847773436799254241776635626536124550087791042722770, [10], [3, 3, 0, 0]], [128387645042659533434059987667167941771917455748709609376008926006059541601507277350, [10], [4, 0, 0, 2]], [134596249879428979460110737000889156182921252719830881607712677593442314754739035570, [10], [4, 0, 1, 1]], [122263032791435087601100090076442297020619440548935206857049460191054247106390485770, [10], [4, 1, 0, 1]], [7988649254516021678411969130336947524692096614930658430148927298678403783679950215, [10], [5, 0, 0, 1]], [34981433052349584997518114344069534644149588550240293484518673216825582281632247485, [10], [5, 1, 0, 0]], [55073352192209168366326408627767601269619158988838427145895033458286790903848642430, [12], [4, 3, 0, 0]], [153815223498930169288608574508135246262039255709356851562059765484564391346228344725, [12], [5, 1, 0, 1]], [435300776910997397114012856938344621059646824352660303384666903237124670559096308, [14], [0, 0, 0, 7]], [25459399003028212310914934225586403524286324476890610016375487856500789651384220, [14], [0, 0, 1, 6]], [1028532569969377686482396757560864639178421231806914669098290988296950476614467120, [14], [0, 1, 0, 6]], [7111310843119008382946654899902815052677505159127052347253281208958359796115240, [14], [0, 1, 6, 0]], [764142150608214595268102482227618265728711674544545957846499506747675249221715100, [14], [0, 3, 2, 2]], [315563964374573112222421175191417238002755857316174320561164954250792159188601280, [14], [0, 6, 0, 1]], [2608119461570033540744258866927806868138471453759657458680785229603088019428854160, [14], [1, 0, 2, 4]], [7069122902652239886494322815397204025651703249585127479771795938586990776156263780, [14], [1, 0, 3, 3]], [797354514145836005384400665038388645374188559056411480638876300624905242343189000, [14], [1, 1, 4, 1]], [3128725284794490293472896638469803070584050932294775204427797368768926020058446730, [14], [1, 4, 0, 2]], [1017909162859446650928762017523114201777798509942848257848479622245917092458021280, [14], [2, 0, 1, 4]], [69922247245401511812026097991508017497008330607728968515983973799538206812415512600, [14], [2, 0, 2, 3]], [15577652748854415781418314759199769048633704782997252163506749451868219261754814100, [14], [2, 0, 3, 2]], [51826151632830964335965873220847946612547454574203306953193705932333408505644690340, [14], [3, 0, 1, 3]], [40301097220281386407541188316059139416179551995186142658344769743898164856201027580, [14], [3, 0, 2, 2]], [47292661796193804873044182875788340346587209135021506077590254085068664113790021520, [14], [3, 0, 3, 1]], [14647178546863021126092465971617204467010879150515527401792804461243256947379669820, [14], [3, 0, 4, 0]], [44199454058380003133309830328892828198553025030686621638594170540654152358688669010, [14], [3, 4, 0, 0]], [3897546586045543165204520402173974584333197722353193367897048471890799840349020370, [14], [4, 0, 2, 1]], [22291201284821020832446317293124570110216080196704866953350436546709038082179326250, [14], [4, 0, 3, 0]], [189574875420156704824107879543019485278891759294767875150943306817472957549795988, [15], [0, 0, 0, 7]], [5724178255468388074275192634473879941106338778945324366590004328522017675453057680, [15], [1, 5, 0, 1]], [2149836825214606500342610903941559355268495363761458408207858660847305325759749960, [15], [2, 0, 0, 5]], [63974258239202332624406264301197713195442838063726988830318007793746764404906412900, [15], [4, 0, 0, 3]], [648507882553714506829717706183765017994297452620641105146649359434615572035047200, [19], [0, 0, 0, 0]], [122862950745420346144952488697662567890377532528946214116861798209825856504650160, [20], [0, 0, 0, 4]], [670961314170036387433155899016835766794938859268784314060838708286671573457157320, [20], [0, 0, 1, 3]], [802716294972516209288506122280367038758037761876208676723453888914324297673129230, [20], [0, 0, 2, 2]], [145161775206683999283741716150953639343833337579151516306476892686898517666110480, [20], [0, 0, 3, 1]], [67417720625221019315488065958687778193894384965397310959742707098643751022316840, [20], [0, 0, 4, 0]], [637129235730109189386150867478094887479588148432403548666007292358301094811883720, [20], [0, 1, 0, 3]], [2019619230618862287285259902063256572164179128847735922634784161635919890816420060, [20], [0, 1, 1, 2]], [549486292069004250175595730119093740939656839164516412378790909834423834711662420, [20], [0, 1, 2, 1]], [284749752883991815087991328442172002052293325361947512890931144404231171143072560, [20], [0, 1, 3, 0]], [653156816327760201995794066970486869805906246512540368055885386588936860356704160, [20], [0, 2, 0, 2]], [162901877233551734317290490144200965499112973215815526058928703989969860752407400, [20], [0, 2, 1, 1]], [277268293611814550919497207489565155180294208346516688620957107078901643491608410, [20], [0, 2, 2, 0]], [675746229099811903797238687837144123397076428909204177642739890154042210775575880, [20], [1, 0, 0, 3]], [3045910508702277351377932360648802043146421053845294064209936778052314499519428660, [20], [1, 0, 1, 2]], [504279890772771945253748625642692440619533673389299445797438915624620772770178520, [20], [1, 0, 2, 1]], [318746563166861541066717208167307531420591623564530208900262557856181911019402640, [20], [1, 0, 3, 0]], [2132880084218899379565731381126459348487428422508424673937784489152098519664574090, [20], [1, 1, 0, 2]], [1124161486902882478374750740572637548322546014466170757568363650913851228988363760, [20], [1, 1, 1, 1]], [1074630104184042894400577105670166245835783100936885126125170178414142235475658740, [20], [1, 1, 2, 0]], [517342941575459321471969801893125234179932917984297738466765582598348682159332920, [20], [2, 0, 0, 2]], [824628609248644200180207531953728823008435019794030144723036534277138606554077180, [20], [2, 0, 1, 1]], [399234093684273850719917305600284660547609815336065072004541743153539282796971420, [20], [2, 0, 2, 0]], [4929528954976447558096460893071957590990848830780484186599716581615174510111955700, [], [0, 4, 0, 4]], [12920885701436787779605270232802443041745617964538058598272094713883131815185347020, [], [0, 6, 0, 2]], [431487541790868802837999493493868462966648281393042643237451758472906276309814120, [], [0, 8, 0, 0]], [394144260847973202934876879114712316620605485713497316933620377305747729807162620, [], [1, 1, 0, 6]], [9172997477811229301538098726746315616400635812264303788897341729422903330662602900, [], [1, 6, 0, 1]], [11330054669611908976956274670073834379631631180379261127764232732842190961133712360, [], [1, 7, 0, 0]], [121988080386223872227859338740184983281712319409840248125850864635603257043843250370, [], [4, 1, 0, 3]], [45936998879232147245185927690920175721162438451055156224609628366887487115756816790, [], [4, 3, 0, 1]], [468816784952156780274100385685594685076678149609999808110300333014522231276817583930, [], [4, 4, 0, 0]], [63563217830982551252595767874874653948440380330682375021494850350925644925757590145, [], [5, 1, 0, 2]], [478290414653026403723844514616465584679942623383775978049158452976630314138434754605, [], [5, 2, 0, 1]]]}, "010231024132010:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[766650382768545413490340613588728437173552629438997659916700, [0], [0, 0, 0, 3]], [107018745144558738803476698089979373795746553456140918261441650, [0], [0, 0, 3, 0]], [118304434582991303897825963097068257805748433120752822912689000, [0], [0, 2, 0, 1]], [76470875670586204095809322453209323827045359825691170780977050, [0], [1, 1, 1, 0]], [220465423952124311522722410442941200640036724434694631838754350, [1], [0, 0, 3, 0]], [118949230747062738030149729016316897224086618070920742838581700, [1], [0, 1, 0, 2]], [46133124994019196986837618085226076115699241776733707297205000, [1], [0, 2, 1, 0]], [27390316511567115738562269688473106944119170422635227903291600, [1], [0, 3, 0, 0]], [93623096294447552592081125373447391709975242763798914259744400, [1], [1, 0, 2, 0]], [22948560999880694917334105601043804669945912264927276225047450, [1], [1, 1, 0, 1]], [68536272234382000672637892812853221815005515669720623011854900, [1], [2, 1, 0, 0]], [12958508887202555020393529668960340121586572359588122729202650, [2], [0, 3, 0, 0]], [94107752547124298894540062434370749904687667184283277620449400, [3], [1, 2, 0, 0]], [393225081929332944573145978005101000941446625201849489431858800, [4], [0, 0, 0, 3]], [398192557397363798336894674279173628000047379580229097418271750, [4], [0, 1, 2, 0]], [140030700188301638587988588425604052948723470992030140113011350, [4], [0, 2, 0, 1]], [60709690336279801359197322639391534287617804892629348166096550, [4], [1, 0, 2, 0]], [1884750041046476088932903333233768815607360801894857823695649400, [5], [0, 0, 0, 3]], [2912148271596103019952508663737322502265553527902184446004293900, [5], [0, 0, 1, 2]], [2319129838584277519718838425399539341412558425768619323997667100, [5], [0, 0, 2, 1]], [632236296179524077419715311204397285525459650470299048455919250, [5], [0, 0, 3, 0]], [202284890432538083246790387267963338306495856124430072362620000, [5], [0, 2, 1, 0]], [504916866110808654298358554854315011646099809110124996269283900, [5], [1, 0, 0, 2]], [957478831563341362018090223459547080125692339082210566498494150, [5], [1, 0, 1, 1]], [73710336550017906763230212451889505653029675300881052961019700, [5], [3, 0, 0, 0]], [131417679541684808534212131454959650556778037846284797358423075, [8], [0, 2, 0, 2]], [84764497516208424100663841635991229571504640510508744123776075, [8], [1, 0, 2, 1]], [28441499209795893569061860868324116764318533367225580865464050, [8], [2, 0, 0, 2]], [44101307043459437810754509810642043833594267262073656304945975, [8], [3, 0, 0, 1]], [48230989000049498004975947487322375122160575681839613411050200, [9], [0, 0, 4, 0]], [31718665484568637477480768335856220470370709814977840975990475, [9], [0, 2, 0, 2]], [15776339446378972249138607773378382991713149267949400827476450, [9], [0, 4, 0, 0]], [278402656952619961330357604119683297972644445596592755462400, [9], [2, 0, 2, 0]], [386859439869805316240595022803677074120204248172488485872514100, [10], [0, 0, 0, 4]], [59258598002178580878298483901796953265346695365144476747307250, [10], [0, 1, 2, 1]], [443368819164232432747927357893633583034143459172530400322028900, [10], [0, 2, 1, 1]], [32670285656393858649492222272671442795557434509809534693926200, [10], [0, 3, 1, 0]], [264759267293840377694409055526028400247780095941525703040172750, [10], [1, 0, 3, 0]], [86747375625956692173765951659227886560150784331712665028528150, [10], [1, 1, 2, 0]], [87777522346689097415659179827946902402448130335571701993546700, [10], [2, 0, 2, 0]], [6751114290429654935430152602922251110201951513947214914350800, [13], [0, 4, 0, 1]], [102781860358616367836931471660963456171655429725937101196374500, [13], [1, 0, 0, 4]], [163214804287261941587905250188546456178161095017921045252825250, [13], [2, 0, 3, 0]], [37731688395379257660224494666874875522861319091385922606615690, [13], [4, 1, 0, 0]], [25221920911915858820572586561357221139610635145702599839520400, [14], [0, 1, 3, 1]], [174109839183611803278680655808352213022038795563225832313763400, [14], [0, 3, 2, 0]], [152543271562385210083382870042419967873061894756357773892436150, [14], [1, 0, 0, 4]], [208541169665592370688429587191903460321090857529945133077064850, [14], [1, 0, 1, 3]], [214448234749890178545192577331722416559362437478959048767384350, [14], [1, 0, 2, 2]], [10441566134661455066770995359495711115854503373109406391014200, [14], [1, 0, 4, 0]], [83948055330726463842236545725633024193343861713764088266578750, [14], [1, 4, 0, 0]], [502647537721110768814299502109285046295031570580041599371477550, [14], [2, 0, 1, 2]], [10260573774477154238622409615358281733464265650288644610945900, [14], [3, 1, 1, 0]], [74511961882294395849428418844554967919915974142138856887958650, [14], [4, 0, 0, 1]], [19099186278312632284121037880008844768652511768340338295047510, [14], [4, 1, 0, 0]], [193814803956139073772046017832255019956979957352057461026970600, [15], [0, 1, 0, 4]], [260196028002996534098599887256081866676323153739564514791424500, [15], [0, 2, 1, 2]], [209710028599657524628995767300064522830788761806516089871066650, [15], [0, 3, 0, 2]], [60442555757729853457681034156486069348765053884202903291735200, [15], [3, 0, 0, 2]], [58574083597464194801488122934461010591715953249079909412618900, [15], [4, 0, 0, 1]], [3493253999786680066312962898583573696194958154249892024367200, [15], [5, 0, 0, 0]], [131497048118439227571496165516892228213900235672146114201519870, [18], [0, 0, 3, 0]], [80257422768614764903762370932812005411071853092853751994220130, [18], [0, 1, 0, 2]], [149230399117783119604376143540098400630716013915881553780190310, [18], [1, 1, 1, 0]], [87516013122640215808692654049061058121223859417632440790806110, [18], [1, 2, 0, 0]], [77432827079988508888042299745424583863594463461824467833464870, [18], [2, 0, 1, 0]], [253905206862580331054778656518761869431280962192714873012620, [20], [0, 0, 0, 2]], [905544929343119674650088761876314727289509540877243865797614, [20], [0, 1, 0, 1]], [2938131366131100876561766541402961410870805871568987152300140, [20], [0, 1, 1, 0]], [629959478220609319003632852034180772622052143499598146570952, [20], [0, 2, 0, 0]], [2311393527003277880160332550237298424560181013283998846884382, [20], [1, 0, 1, 0]], [788644882954648352522670004657192683443742727646406528535338, [20], [1, 1, 0, 0]], [42159200139195599280283512454493174031107792456524274346924, [21], [0, 0, 2, 0]], [404828725220858309763924320781901427338013523757255162483088, [21], [0, 2, 0, 0]], [22163804465516783811788396334510893319717834730184771576532, [21], [1, 0, 1, 0]], [6510389919553341821917401449199022293109768261351663410580, [22], [0, 0, 0, 2]], [14862933250962859577775784296518428371967388970596177990416400, [22], [0, 0, 1, 1]], [12890055828292718221374279311344269278240006900754046132496666, [22], [0, 0, 2, 0]], [5229199601502892392521019392747337985451205315943657411787486, [22], [0, 1, 0, 1]], [1637509356998269658390500016057849000436124477657729329339925, [22], [1, 0, 0, 1]], [4465216673099346551837614456993290715085000359880263222407226, [22], [1, 0, 1, 0]], [4961653598225350825946086082126334780695269564034143180321982, [22], [1, 1, 0, 0]], [1746626999893340033156481449291786848097479077124946012183600, [22], [2, 0, 0, 0]], [199896391249053035954110844914076346957574104464873186303792800, [], [0, 2, 0, 4]], [117457850170108007173084288378343219378323422274867505118642000, [], [5, 0, 1, 0]]]}, "010231042132010:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[12219632604826895602216381444918833361765315117939229573075, [0], [0, 0, 0, 3]], [146773086575217604419191870650345358801404252704511514790400, [0], [0, 0, 1, 2]], [17633300011966994021938296065389942782532136378436553848100, [0], [0, 1, 1, 1]], [55835715041962742331276550104684959253446630392870104550400, [0], [0, 1, 2, 0]], [94393848764421946750066561137442515401519697114465585488425, [0], [0, 2, 0, 1]], [153451198399599126823832300126735933527115463877590392748950, [0], [0, 3, 0, 0]], [17809711287275777355824175893461455371121759507323649768900, [0], [2, 0, 0, 1]], [106858450775605241994342591207417248612186349590504144444000, [0], [2, 0, 1, 0]], [53947327218813058265768091784684182246384689969877464126100, [1], [0, 0, 3, 0]], [11015067004063537305844100927723413725826717489076694939450, [1], [1, 0, 0, 2]], [171247339001725941023903372889322223940155682750787413657100, [1], [1, 2, 0, 0]], [265078327056830919227051926698903759141834714762671477994500, [3], [0, 1, 2, 0]], [941712338670981684393699435786602798800749096581363751469700, [3], [0, 3, 0, 0]], [88521408029880337869203729052728933919734881660893781299400, [3], [1, 0, 1, 1]], [36788799370080269443603614488644195539151754685724896777400, [3], [1, 1, 0, 1]], [3006999085902031661687019333008961486519724734629292053255700, [3], [1, 2, 0, 0]], [3462247199382837603496782751114653229178278523673814627204800, [3], [2, 1, 0, 0]], [1754618347422320206614951923925343753542826889912380044366000, [3], [3, 0, 0, 0]], [375915281555491747308800277959448512387096821401048628613250, [4], [0, 0, 0, 3]], [114556064558571763022627191367502958411078180896316859167475, [4], [0, 1, 1, 1]], [640741241563661657968037201526919998662967668687388636774000, [4], [1, 1, 1, 0]], [248252010645323786910229308705558691299501440673488242657700, [5], [0, 1, 2, 0]], [66580027578178249612459734765966611891905129272106757946150, [5], [1, 0, 1, 1]], [144466062392091223042854401174316304762502795427930292707500, [5], [1, 0, 2, 0]], [47046112572326993002672854396567085945687856817357292169425, [7], [0, 3, 0, 1]], [119271827706709975984361840425381485218866637990273554325350, [7], [0, 4, 0, 0]], [98646275672647374790906957615785796549767082544656168557175, [8], [0, 1, 0, 3]], [37068787182697920398934439790046321361144297531891364047950, [8], [1, 0, 3, 0]], [393583450677028936739521921108737463211348949374226696451900, [8], [1, 2, 1, 0]], [25400179514065190487140946232508664871510888761938339974400, [8], [3, 0, 0, 1]], [258544701513552522053208245201308693851174483947058340056750, [8], [4, 0, 0, 0]], [175075588564427794230366210276859760708380762829450309171925, [9], [0, 0, 3, 1]], [90237031668183172372856776525501681959242422971708397030800, [9], [0, 1, 1, 2]], [114288236371658926203691205994162822974293125222806041841325, [9], [0, 3, 1, 0]], [124771513527782180661568736357894963332678284137762544894100, [9], [0, 4, 0, 0]], [125252918944646168050698362897279823399240009004404344549475, [9], [1, 2, 0, 1]], [31923048558449654262024601376373143492254341215358316786950, [10], [0, 0, 0, 4]], [103610838856268369540025811648550141158868588270606780412025, [10], [0, 0, 3, 1]], [118448870827678647960254490144836168761807486718847288059625, [10], [1, 0, 0, 3]], [114809868906280594170638461557774370355768019229217423376175, [10], [1, 1, 1, 1]], [48626660456075933741219179910047362067750789321592369248100, [10], [1, 2, 0, 1]], [191231441084168682300457632327607748631703141453817051101900, [10], [2, 0, 0, 2]], [68511387053483263758794447137139520561682887287567884783150, [10], [2, 0, 2, 0]], [96378402972805253934457199010691140120153642325144509009200, [14], [0, 0, 1, 4]], [80430487477644368078611032901531024655687512898362119996650, [14], [0, 0, 5, 0]], [9233412544138587967092748584782065880703568927054983675450, [14], [0, 1, 0, 4]], [166347479122198666886704513280237078402076045541020454651400, [14], [0, 1, 4, 0]], [467433722251790777977847987786097067973799093040641271890200, [14], [0, 2, 0, 3]], [12593557654626620122696096825887112400808154747928899871050, [14], [1, 0, 0, 4]], [150808162556775955068719768819123270105101391954908766165300, [14], [1, 0, 4, 0]], [230223836732464945581072926234794247028664161622052948053800, [14], [1, 1, 0, 3]], [597011368489637328710157226607051878594993899640666550920650, [14], [1, 3, 1, 0]], [332946932663666205578452111493474640537089532012255474691500, [14], [2, 0, 1, 2]], [12234629111328745446377356212829959905661109278388089004000, [14], [3, 0, 2, 0]], [248523496299482642536299480365335392809410616140487668460100, [14], [3, 2, 0, 0]], [265706522969011551228634177750741942658562832587509425205400, [14], [4, 0, 1, 0]], [819202463004470414737560803193110061105952297264121588470200, [14], [4, 1, 0, 0]], [11772942882704845760975310677318015882045453716126391200, [14], [5, 0, 0, 0]], [231157265589092037927969993503835742701794928447946980104000, [15], [0, 4, 0, 1]], [109151025656900019112411520122773014209361714589464579967700, [15], [4, 0, 0, 1]], [132608193148234682569388196479901321979543666288310133844550, [18], [0, 0, 2, 1]], [85036651637198395689603048046450180316944654394834040488480, [18], [0, 1, 0, 2]], [34497350635009091910044869387047588427362533400209433186385, [18], [0, 1, 1, 1]], [36474784144260242578259671769015255780486359379137109849760, [18], [0, 1, 2, 0]], [179755504309136565801212031977013750360371468243854793809790, [18], [0, 2, 1, 0]], [28589616124916780475905868273994714003260333186664105835180, [18], [0, 3, 0, 0]], [140853712113597496304897358161156044464965651951891784014550, [18], [2, 0, 1, 0]], [304628648728145574191697440785854821695309339534779324175, [20], [0, 0, 1, 1]], [1631512526333246411933669965434349511772205745668497568010, [20], [0, 0, 2, 0]], [887383673486983397266636848721714705823424089718919806898, [20], [0, 1, 0, 1]], [1119909164383607917710526866966352626526604710100155826889, [20], [0, 1, 1, 0]], [20345389298265258301684943252067229160646718422076066792524, [20], [0, 2, 0, 0]], [1350321552152020236179848652480398180103624255361986481500, [20], [1, 0, 0, 1]], [20410464775548110547173826763599527346628455741185735831350, [20], [1, 1, 0, 0]], [14553715213843156339838534370712752032201381914786684010, [20], [2, 0, 0, 0]], [2677122780242220656589416369307713217449335029922187855640, [22], [0, 0, 2, 0]], [266349376125885020069911722063675746595171931643353108322, [22], [0, 1, 0, 1]], [335823828286244997611431709076987983481324488366194275296, [22], [0, 1, 1, 0]], [2900101710269852049387361008633081305456679326720575667886, [22], [0, 2, 0, 0]], [561708421898530674373215185119138321314831167818617480790, [22], [2, 0, 0, 0]], [375758807130709238544448805730241663548807168594254109017050, [], [0, 1, 0, 5]], [62643492579160205672388961092313301946732591713014228284700, [], [0, 5, 0, 1]], [727031024897776221803545561442694920413456143151135836593750, [], [1, 1, 0, 4]], [179503225859034387382049827455834750633549280888397633785000, [], [3, 0, 0, 3]]]}, "010231204103210:1": {"degree": 8, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[24336549656991776851609909426320229441787583979161358000020805082152138182677483602990609611632885566500, [0], [0, 0, 1, 4]], [757455900841268517396955249006093339787098293625723112676085422129774643227821940746542603492145402751510, [0], [0, 4, 0, 1]], [1175612652986962040415318943183810542381500852157719977473380557880859667874206886317935903799395419339235, [0], [0, 4, 1, 0]], [37999836837278848704772229004837533895591154957275575590086192177678618801016999702910538087549181439670, [0], [1, 0, 0, 4]], [205887955635274198458086762804944434641930451724755514326533131678327662217074655239342058469927650749360, [0], [1, 0, 2, 2]], [1472804963079443318011122591788289020510137149375985054738610222657032856970519896391357377269249308828450, [0], [1, 0, 3, 1]], [118901861081599844842676813656549848597255864324839597242565124683791885777209799652002384606814229120105, [0], [1, 0, 4, 0]], [130294174160966889546075654666058809638724904758132734033763922822600905258278364740465307367825057247385, [0], [1, 1, 0, 3]], [1502855933716515955653516605443060045914703703380486856367236490036907466998102713941523041107808389133640, [0], [1, 1, 2, 1]], [1198927191937430388599427792168031563817677182759475846745825202185820735447029772827091739995339088808035, [0], [1, 1, 3, 0]], [3547682917142338615023829125382792989626229206542715090636740141407907418089378605259241155767212968279890, [0], [1, 2, 0, 2]], [13291913984556719045943990483007135693272335941121970303135550417250033900444388023491091906626555062059385, [0], [1, 3, 0, 1]], [3227497810911750247016289279658036583803519187751220514162886833869140135373692621719129260170587120878200, [0], [2, 1, 0, 2]], [9361101942055480296147244523535469452282574997654904959567807398764201130447032494791120199377309943331270, [0], [2, 2, 0, 1]], [1299845771429443105012593979120018833019170188020473182099717925190044642129830242514118986608543599825870, [0], [3, 0, 1, 1]], [4479526241826323599954874545199157155248510056067759491114773325589243157263966043063028932301715328475270, [1], [4, 1, 0, 0]], [251272539289708328178438578295529925127945951252466031039993559311555227824988726619166038385392394483390, [3], [0, 1, 0, 4]], [1619511383748255337367538472153333784840897860710015656485563657326444542860707836617971000434599362317275, [3], [0, 1, 2, 2]], [5274400693612471701316542666239448849618698225821982516335847846866181779046560577184168823008667908550125, [3], [0, 2, 1, 2]], [2655282559466829290873545122512249722252178706896707650674650739463662290658389918059940554768828589864890, [3], [0, 2, 3, 0]], [17546293793257001812467444174689397290594073118128809110858012557211424987782146588877257081084984198784770, [3], [0, 3, 1, 1]], [2392410125329443965000062718570109504334855179003238800236621141485566076057236409238371966466646910100400, [3], [1, 0, 2, 2]], [674692218946579234036261149217750212120425859054734519806895195760522139829348267343315735102110385502440, [3], [1, 1, 0, 3]], [3930264713048092694375872889846003983082894722238991521330509028448488520679692327653704844668264382798760, [3], [1, 1, 2, 1]], [10767807337783621289746793901342745577241547399245806692235007041563742255036803449736894499317113573491025, [3], [1, 1, 3, 0]], [9513584468553909703120455609844457887775337826072863966015246012462179482226936966326736032514277276303450, [3], [1, 2, 0, 2]], [15461458834427449900878854612375884126090335169204712877597821048884606660824219073331472001183054162509210, [3], [1, 2, 1, 1]], [27014871925562723011230256027240585531529917706912775966613024941637025786271279185738645368798350536947590, [3], [1, 3, 0, 1]], [6171814814361192847908024706251774964001490175202987089754221506278964534139650809277077586409608477418630, [3], [1, 3, 1, 0]], [27899032569887107309887035528434108706616665163405915815164360841998842994128776132407565223840721410046610, [3], [1, 4, 0, 0]], [1612324162294075207672493250880641246460804614006757125499298291740168032488541539474315218866055304949900, [3], [2, 0, 0, 3]], [18073067001493704781805763195263259614818851185012291681894523022585830621658335573842637697066052042094540, [3], [2, 1, 0, 2]], [59567915016877422484751177248448834607107277993662280431450688327413081413390105213451624515884902089382820, [3], [2, 2, 0, 1]], [115966384009967780750466195475804055255011259485808585283336122729610203725209929127298555728857330541307950, [3], [2, 3, 0, 0]], [15916315449869711135148152467940856437946617565725055883552581941837915720833845290315159654604955914092760, [3], [3, 0, 0, 2]], [58131199631606534209339522311550811223130537134551710121122600158552291621181291220520790484940739442346570, [3], [3, 1, 0, 1]], [140650447991230558759479623694850501515624819494893464797138900218997856169866981372707122259550496063059330, [3], [3, 2, 0, 0]], [57569797467609886955947621809837949697227737282856215709754891846106125207375172176245134186748263322228680, [3], [4, 0, 0, 1]], [70944969060138474949151219331076034926583721312096212359271197423457402795576205489094532181711356417876190, [3], [4, 1, 0, 0]], [16678096735746976561580227234216814988580820474641208950284597397667648311047862293541637868909990602940, [4], [0, 0, 0, 5]], [44450999330728956842630287208393371764905962385184024331165521777845659338541924032412887396766768287600, [4], [0, 0, 1, 4]], [1001132267325541299789638157580454769382424178286006487864403287907742630970394978460686819225207147015660, [4], [0, 0, 2, 3]], [5085720260723739474611269556778364103351824911366374652357624134631642525242312026147901505262822863611700, [4], [0, 0, 3, 2]], [7951435694059095255583644581349346931339995921111711952574203619836562833898891759613763574519993650458050, [4], [0, 0, 4, 1]], [2838988816491810643857324102703279180438819623388349788816626895260407575706434970111906473240010049898770, [4], [0, 1, 1, 3]], [11298375714624859189266198633350345806155917951185095696283597337082080049474907783274921097480547397748915, [4], [0, 1, 2, 2]], [15768175013563045089788088108571175911863402265081212707871313645634934201854524627731822584515627942251270, [4], [0, 1, 3, 1]], [1749194517050970404176311461157536370829939404058532398522314241218868413329611682207647790726752409683020, [4], [0, 2, 0, 3]], [16291362152230439341190783147455764190221869308137803678467863215831601184579745464189218536231832861947685, [4], [0, 2, 1, 2]], [19090265496825042645120761144324153395403928041570748557649156052054082200648969852428539878414926691629060, [4], [0, 2, 2, 1]], [6651448248424855146183529991545185747128925303233927263563900633457364109930019614369285570207908939188350, [4], [0, 3, 0, 2]], [27734717431599448561599581373827126382270746643145907591010268086246224402469222702977700447722791506959850, [4], [0, 3, 1, 1]], [13012377703281306361826147656156743227541355569847908724412258290652989405001427033334677159863699670402780, [4], [0, 4, 0, 1]], [10896881809526765179633670108158562181574202988260254081169628281308685851814023561661528047717882489078500, [4], [0, 4, 1, 0]], [7445858752271618788867437003911735973921388429720251515921334509646895127598674764386193608878745188624790, [4], [0, 5, 0, 0]], [546036160185713185016059101804064766846500559449267657071268203307684966065962604935494276648388556698280, [4], [1, 0, 1, 3]], [528854223370861343583318569396672248721247846139562362884432522241163667109182510404828974776755636962020, [4], [1, 0, 2, 2]], [1950756812531737772208411582890336672200035595473197447491882359609002711388784587564041758366967403215715, [4], [1, 1, 3, 0]], [11056149935921561858071271965599689164604465638390592690866213747729622084679377047491296303452138563030870, [4], [1, 2, 1, 1]], [6086944045850572278943595859165246091544658690386247512598243340005681451535524372972413817786977278159970, [4], [1, 2, 2, 0]], [34861881391327039658349848696519557729770100737167111235786202654356171647295060456220925817176119919127320, [4], [1, 3, 1, 0]], [1545556723905006184369627435143083227503795525396720466192977325999876597553809490496118142026080273905340, [4], [2, 0, 1, 2]], [248736764086617299767099770521038060245872888787085805087510608972707806117558985744900570400665275754150, [4], [2, 0, 2, 1]], [12455923938973288465890183856576920953992213230044700160675075712193404522848815055791330940412598343270380, [4], [2, 1, 1, 1]], [5734483640180714157571840299881051567303050658456801832777583898676967331197755316419595672548199329795270, [4], [4, 1, 0, 0]], [178966214387127862863305097368489839320745990067407263045165450915162991720816405761473221704870061282635, [7], [1, 0, 5, 0]], [23472400437129102634383365266737854952747965730425913918386948797665506292494556192497526660466101981614010, [8], [5, 0, 0, 1]], [11848518997633410421328211865169527014710531259321187377384523532916388238822399948532327852376497712220565, [8], [5, 0, 1, 0]], [1330571393827959030866299339821776924615796439547159774412094021030975486037726998868914078889005588626570, [9], [0, 0, 4, 2]], [764490722743846528757983399405386527138547421968948605231647532624864089611470688614655236916661297911360, [9], [0, 0, 5, 1]], [83080344403209032185645454493923841157888191492964786788554280864306804002393614564330646535945044336430, [9], [0, 0, 6, 0]], [642346212165186169133572052886691487419905681804068512979925839640634020645944224771228764993358539353115, [9], [2, 0, 4, 0]], [12613236307533080095220978282418498781888359930979419234361883132654954454539469905728546714944103609046520, [9], [2, 2, 2, 0]], [11537758467532412228524375130853508038128845035671118582199273426604823865105473681865049054354485329070065, [9], [5, 0, 1, 0]], [964153642261755744348606682112438615438770450064120359524051136290986383244935011973669085546047071977010, [10], [0, 1, 4, 1]], [1240252583214488111373157661662437660736945913208020986168688267400873455314754499241259110891825651119840, [10], [0, 1, 5, 0]], [1149300380815772439960362610050467327592610562892788993917318797087504307638630883984684508686714209183070, [10], [0, 2, 3, 1]], [290390219541438384071569926715200447974277169688526829725053772239694748131447392465080910861812261588980, [10], [0, 3, 3, 0]], [117385753451263797142313935831291076328378753909452927157197905344076401625249248043025590821819825027990, [10], [1, 0, 4, 1]], [428485185550685180578483851227958468032754865678728142323879249562355457962013834841747484021207347279335, [10], [1, 0, 5, 0]], [6723569414961686853280245724304704455950897003732867454487738166454414926417191924113921706677421899480, [10], [1, 1, 3, 1]], [2009127545367234415957184925315236829247162453642205194792015969212723663908658929972988225970132037779055, [10], [1, 4, 1, 0]], [1002247845204152059790809038251936277357363157381548859691658013686132884454350467474464364723361393971690, [10], [1, 5, 0, 0]], [817915623905691104633670542633655590918356095301654912661983864124084755672589965178348303978536506938220, [10], [2, 0, 3, 1]], [545421523467085609651162760939654079234955094543499852617452249925253358763077074739324541816136831387045, [10], [2, 1, 3, 0]], [906717865355762283540589917835801907384423027986129088281119893570550372545919172568320540503166025573190, [10], [3, 0, 1, 2]], [780056998805559295015538569103400998941312823169741580773409118693190613831997043811720772795894350128540, [10], [3, 0, 3, 0]], [5348070911238389259073490925230542098276042610821437292232068818183613780027194680529606486011591818150270, [10], [4, 0, 1, 1]], [431311112692546426243973039741929123497902685165640176368072140856680957266713624097771303573697989154560, [10], [4, 0, 2, 0]], [16951589157488624434963540907741501660221620161552871282773199055597029476850668951490745142792133120116460, [10], [5, 1, 0, 0]], [252365305256527832709637427830480686310386431162324891229793264562015773380279564369797640059407951983585, [11], [1, 0, 5, 0]], [8045867773576947431500084126531998884523348825350479181399940463413123000789397637740234162866555532680, [14], [0, 0, 0, 7]], [20692481643267810495997368053473319523770893736826107131453860282618455096268912961371374191121209355880, [14], [0, 1, 0, 6]], [224107398978509061792680619539771053120833794337447355197479200761568813282038684831280469863226898085350, [14], [0, 1, 6, 0]], [530358532260058180187841229519145427399759833999902318536124910486754122224322600897133918046159830483990, [14], [0, 3, 4, 0]], [2141004479736895307357882370306144113952466010805596277629076869712948448156432004211443781544960424417520, [14], [1, 1, 4, 1]], [32315281413608179860965179693352928704717749517426406452970936064565581661209887510560599798502554041090750, [14], [1, 4, 2, 0]], [2010553268228134879242834136360114500600499444177055144238138770150391845653106547827079340162289002338860, [14], [1, 6, 0, 0]], [69008790630021930139167944169215774199680560141718370379698560620385440333416949846531003693750702319520, [14], [2, 0, 1, 4]], [555872470707583238043062891417959427472448490701005232016912192540714529479485873154905417716091280688510, [14], [2, 0, 2, 3]], [280276045005421448604302750273788848877777393578557230721381549195551282500041698141875311532292587880800, [14], [2, 4, 0, 1]], [2716092515437130937225800567170247703669179986709416268851251066206686598683999494135256529042248937777880, [14], [2, 4, 1, 0]], [41056495010429904992335728312419164759412391115564355224123151101122006895582841992145068345069984923960, [14], [3, 0, 0, 4]], [2826086902371799436568532809156074531278073456539417197108431492328623166806076141712276676397261646326540, [14], [3, 3, 0, 1]], [1311733428470051143451196216355911462674312371301654330600610177378750296342079871903273243106376023701320, [14], [4, 0, 0, 3]], [7531582356857131585000903306583989922013308815513816434542023995313475455537489519453894732777426821242520, [14], [4, 0, 2, 1]], [1312701485321894497138911060728274589075998195219201213560606462467588701485056618475408979006690703744380, [14], [4, 0, 3, 0]], [12076430049152264892710868443020948487410290353600905851501221828212836999744725954905295117173480411057710, [14], [4, 2, 0, 1]], [4536916858999739607520528392132101289356270005673769903488052005609141678493834162428576313513764874934530, [14], [5, 0, 1, 1]], [38521619884462422276270858060231676820128652179431815696739036148375653728829983379425082051092853618247680, [14], [5, 2, 0, 0]], [8280749976172495644710915665301697975308700648172942464176737793682882800710631579279083938028900803960420, [14], [6, 0, 0, 1]], [21909481493179688570605298652601992621568327434655763071238454177890745489289234133073620709357656843034060, [14], [6, 1, 0, 0]], [17355444235921225832642472238819404875466222282596628992351039493102027991229819016418525809406413423510, [15], [0, 0, 2, 5]], [15480971976761923794975829715228604425730174162084354322440074492986167920267369737353854293145417434530, [15], [0, 0, 7, 0]], [8976311779386755595688557211701845933952611774528220486169313993681119747743726755807645479367305824079710, [15], [0, 5, 2, 0]], [3347965311917916423590467519389683437361970612400671747677066577321827970023281433567772405859286489611560, [15], [0, 6, 0, 1]], [14970241430032055987361839776362045496640077112638773255793907127852810486629877418403809776188695426440, [15], [1, 0, 0, 6]], [298482743783637809635594585204875077075615093077909849931813136077547262651229936361751324039068680769240, [15], [1, 0, 3, 3]], [2322877585893172348878383030324057925529093078485971021664222255348200508720043958283683037201336406596930, [15], [1, 1, 5, 0]], [719096565516617613726079972496035661410972030236421948966056174926448477659778291563370927064965396836910, [15], [1, 2, 4, 0]], [1886030094867467213851162089090201609869689489938619989464722620060176085659115002155261798341934198881840, [15], [1, 3, 2, 1]], [9051263436556197397825394792935269169917896965845571404545293267030757114674543469310217619725444405660560, [15], [3, 2, 0, 2]], [2956990405354997915809981562671587984400202534412692632797207487233311508896217113642550054936302948377830, [15], [4, 0, 0, 3]], [318741198898062874560544919179002265595317920648154368369288232440233947586282691154338341959128252981030, [15], [4, 2, 0, 1]], [3000888720334113666094993838269538335808914721468037819504599364233900517345256967184852504965783499759030, [15], [5, 0, 0, 2]], [8655567130477942721124405393133909346315542567943048503237550302628707463898206969052966752994054091066770, [15], [5, 0, 1, 1]], [621521060201996385607673468632037953163372447300137590370500212623128747433852533334557596044024766301000, [15], [5, 0, 2, 0]], [42195699591469401512480478504498175905219045420273487607340457740548464873908540560158242002172611441370, [17], [0, 0, 2, 2]], [65814765181497580261430729409838576413397537467547858225014481100955038420912388517650130869394514634720, [17], [0, 0, 3, 1]], [3053119039410271733393163779019835656724805750559310318436171448779025020132625446022423638042399336070, [17], [0, 0, 4, 0]], [23563963405248152323198210917788780585433309598959852059272032317925929516073566166633025217999882839416, [17], [0, 1, 1, 2]], [16786541841342496339444961762154960489232294045749427965372070820125768461345973662611628243443548847778, [17], [0, 1, 2, 1]], [80520244483798994705350976505801577808955243257779705746225958569214298008109491273037679595245121230210, [17], [0, 3, 0, 1]], [777454618144859203568016720097047757269350150207666405315705015902315154711026084479229963812202668837984, [17], [0, 4, 0, 0]], [151690528606144985488628108885593310163167027038621115381240940767433738457600291664854244081233274933328, [17], [1, 1, 1, 1]], [5526851301232959192784872431958033871841698449773366218028085570114928931408903212168490399228756482920, [20], [0, 0, 0, 4]], [5282442122960467835107647910552981948602499600463796072385897678355658535084946031655988963252177291220, [20], [0, 0, 1, 3]], [18880926951755835394853217196078762492887193392382673038411246388240891341571768479450924130380318594020, [20], [0, 1, 0, 3]], [46924369608680560763719501191647338590346090815998932624578396660502518553895397031313078509751601348426, [20], [0, 1, 1, 2]], [126755830106644268706776510682139952758229988528024794899976792678201901646865586391715614908204158215308, [20], [0, 1, 2, 1]], [100412850744962769240464179556177984338248687594115802218644701495548370960208318430588162207199834507850, [20], [0, 1, 3, 0]], [91267583640353337108023812823514663359835533500716129312160904926914939000946000927184385527919171832470, [20], [0, 2, 0, 2]], [186951263487285714869497232808436192514372156105972810215946156587068883138451421858554593779645215308740, [20], [0, 2, 1, 1]], [91706437496465786014110473315232111056341370271214517784074134518241426399812461558308207622162046547575, [20], [0, 2, 2, 0]], [229126183483287834885691456611870779989603313985576649378568899218381260912989839194509876321125992592000, [20], [0, 3, 0, 1]], [195356788605395554457142527980415323493766056871229199095051850567117514567974125237285636317021573222465, [20], [0, 3, 1, 0]], [180653392642659364785782671137246817098261944554395024184565088736587613208562185574108742670252307151614, [20], [0, 4, 0, 0]], [24416478856209733043670708856280197976389326954532254198585632410114071310448233351023165625459291659420, [20], [1, 0, 0, 3]], [30717096847079810913832130605930910556549590907612736561735995127085207465840014298918750779008797918490, [20], [1, 0, 1, 2]], [90111207754805145572836550422988615117383261725503087823035434681814442720289128192366901755514767506580, [20], [1, 1, 0, 2]], [47286273303662302615103068021136058079184086380517612291638986151336092553109401236015807962570103362653, [20], [1, 1, 1, 1]], [323395594253044108587854194780530665587282132625872208658941699803855202487643044941624014945631286253635, [20], [1, 2, 0, 1]], [668459202868294358707247171020761404871153153967030612895905420766181148780178194225831494728962319782950, [20], [1, 3, 0, 0]], [50128355954487149729058206382883598286174996315538348340113767257254361201641488035314183069775857358130, [20], [2, 0, 0, 2]], [95054098529899122552536405735167836639041053249998741170554645891171675464095885165299589155656880958370, [20], [2, 0, 1, 1]], [187372558571861904370392345518131459024178877664038742542684928809240470949837947671098597529227105341925, [20], [2, 1, 0, 1]], [254447289194461202529051538311959866218569631913161680770977845427645484661589681713966696288117039715060, [20], [2, 1, 1, 0]], [939887290775469380980843376932241119637295355679394667513590394918446936597715366809650639240776891554480, [20], [2, 2, 0, 0]], [106163461232980713393729688016688435580880777540678749540727407611319010265520917683065178692678215435390, [20], [3, 0, 0, 1]], [111029757896682957845894072104539984580247390885912089982602960496219286878791974298762045947947448218730, [20], [3, 1, 0, 0]], [3007834828888970954069660737384068859160048074196253254656230676816734862028408786596746635590957433160, [], [0, 0, 0, 8]], [967787962893273349973411613658495487368729037108519514731749867157712096355731563973438766457949481586190, [], [0, 8, 0, 0]], [67815289497726554928218497603004509522761122765408463177275327813220300489012010558213320593139279796605030, [], [3, 5, 0, 0]], [13249160377238417858625561028447873824309030945554620052595423259185641112743460137770181125417755881973120, [], [7, 1, 0, 0]]]}, "010231204130210:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[1339310415472687435341788433717287086893420450, [0], [0, 2, 0, 1]], [103659336148061663807782410472078325003402616, [1], [3, 0, 0, 0]], [3887780593773427000527860101349122547202464499, [3], [0, 1, 1, 1]], [374702125295198171515010560057085809182340116, [3], [0, 2, 0, 1]], [8232637289001204404091630133990570640406438756, [3], [0, 2, 1, 0]], [9312087452937761494090899750935072589740348858, [3], [0, 3, 0, 0]], [13178019356148676777811890051875251174138942832, [3], [1, 0, 1, 1]], [2703644328115887645560087630271653246022504840, [3], [1, 1, 0, 1]], [10969404779616707089970167230028415446698357600, [3], [1, 1, 1, 0]], [18050977936080040648225237424896135747236040176, [3], [1, 2, 0, 0]], [15778207970017200000725425131505835552907769212, [3], [2, 1, 0, 0]], [3293682190031482616708931874807017950419338156, [3], [3, 0, 0, 0]], [1202996847150120180502418383015417388714937324, [4], [0, 0, 1, 2]], [2166021997797512200213671646243034139414601308, [4], [0, 0, 2, 1]], [6873271803376258349091427176070707011135796192, [4], [0, 0, 3, 0]], [400738131701079045737275838403944047417439400, [4], [0, 1, 0, 2]], [13538213814631266403562368305327440733968383371, [4], [0, 1, 1, 1]], [10239252998050336393767614031736914387845448456, [4], [0, 1, 2, 0]], [7550514557009787498753712758285493712443843008, [4], [0, 2, 0, 1]], [10424477556598804990203485240737869604386255924, [4], [0, 2, 1, 0]], [8614155115674328759089635312791358927618357206, [4], [0, 3, 0, 0]], [1028766589237600792516774852081633992771082020, [4], [1, 0, 0, 2]], [14779619027720937729545377593105214072592077467, [4], [1, 0, 2, 0]], [1090040863256038877309543117478188567384973939, [5], [1, 0, 2, 0]], [2128434232287289935477104955043364674164862155, [8], [1, 0, 3, 0]], [462669382355576959925410064433957118486178214, [8], [2, 0, 0, 2]], [6848330211489987252912192283972078013372284290, [8], [2, 0, 1, 1]], [1936340530380539304631116396254033745259391958, [9], [0, 0, 4, 0]], [74824405057361176250531951537017790662310106, [10], [0, 0, 1, 3]], [417930324649684188733532800055771285674004664, [10], [0, 0, 2, 2]], [918350553626746824644722438620572204369947308, [10], [0, 0, 3, 1]], [579198847181046682013075836231963642053423906, [10], [0, 0, 4, 0]], [48160392983103035268074793027236459483079612, [10], [0, 1, 0, 3]], [610201126732424543919990580576617722441054544, [10], [0, 1, 2, 1]], [931192454853963065442493013326215005668427658, [10], [0, 2, 0, 2]], [358443823192366921346222676229281763009876293, [10], [0, 2, 1, 1]], [1615191433026674098435244602799901804220987410, [10], [0, 3, 0, 1]], [269727290483667065098603695039741588113266746, [10], [1, 0, 0, 3]], [223170148176378808876901703007905349676337552, [10], [1, 0, 1, 2]], [1055436846076513740330316527764906358826974684, [10], [1, 1, 1, 1]], [2952294485403284688710803493776558645336802064, [10], [1, 3, 0, 0]], [2238224440928167991541910383491134159533832482, [10], [2, 0, 0, 2]], [5265257890104736296663571460110908316267828122, [10], [2, 0, 1, 1]], [1726073518118935704543993209271092633799145692, [10], [2, 0, 2, 0]], [92443489426068734376212787086147889972777408, [10], [3, 0, 0, 1]], [1280525328844408044865233786003810577401189480, [10], [4, 0, 0, 0]], [443785279010259248510076777431581842302571180, [13], [5, 0, 0, 0]], [20789526310301328885792476079859187302548276, [14], [0, 0, 0, 5]], [128762941308868933694492445645388364192336664, [14], [0, 1, 0, 4]], [126382121099711089057229751766965267912044580, [14], [0, 2, 0, 3]], [5650457952511999974546228232682772185882921706, [14], [0, 2, 2, 1]], [4130762553812647751522823271728441279421508472, [14], [0, 4, 1, 0]], [80953138090390191370947109483814192659032984, [14], [1, 0, 0, 4]], [9749967626908498321922732064273363196779440322, [14], [1, 1, 2, 1]], [13161136659425725859386900572962944027745784762, [14], [1, 1, 3, 0]], [619171055610277339848271955996282064395575308, [14], [1, 2, 1, 1]], [530691463506690667991529574753218225631473672, [14], [2, 0, 0, 3]], [2061998625634622647798351566799677488021817588, [14], [2, 0, 1, 2]], [5857473107734884030586569554538541043882266464, [14], [2, 0, 3, 0]], [5304618484536054728344120475519457524075227620, [14], [2, 1, 0, 2]], [4873968171091260868441418161388644545976875216, [14], [2, 2, 0, 1]], [2331065985795898943894724423170713520176106976, [14], [3, 0, 0, 2]], [1394761657985086738684815067843616891489676924, [14], [3, 0, 2, 0]], [1205224817992760727249850968956814844538023296, [14], [3, 1, 0, 1]], [1547335241356817928571273741893683139929172396, [14], [4, 0, 0, 1]], [3630852297656690307828327155128505412376334496, [14], [4, 0, 1, 0]], [4683613120098375835913298953140655168791505484, [14], [4, 1, 0, 0]], [740376117192412299987604502547353537574888924, [14], [5, 0, 0, 0]], [1730966956169641896954220740711826260368724, [15], [0, 0, 0, 5]], [173992194594630293490553796722467679478829708, [15], [1, 0, 0, 4]], [56129985775299398218076963712983922091711152, [15], [1, 1, 0, 3]], [481616571087189933232225968881971960822430700, [18], [1, 0, 2, 0]], [1082498951820844150506028200708522101288659752, [18], [2, 0, 1, 0]], [9529279677065843494419127669573680521089776, [20], [0, 0, 0, 2]], [18621336906022869984014243356140086432556474, [20], [0, 0, 1, 1]], [7097999601335687806853174555647957824968580, [20], [0, 0, 2, 0]], [73910750331500310341665350492267862617258108, [20], [0, 1, 0, 1]], [124487218131027624750507019094260059068614596, [20], [0, 1, 1, 0]], [188998854507444176293606273879037682561643434, [20], [0, 2, 0, 0]], [5891509971742088159501858563328499456095406, [20], [1, 0, 0, 1]], [8501946954366213155528811103067065938701976, [20], [1, 0, 1, 0]], [15181556361572712160226683076653017690736668, [20], [2, 0, 0, 0]], [1460847253986556554644657860170075316273326880, [], [0, 6, 0, 0]], [10523968172971398494915177537834239345319429580, [], [1, 5, 0, 0]], [14605327474130853010504417365910952816301159180, [], [2, 2, 2, 0]]]}, "010231204132010:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[50799006777959851956188632231094244108992018619390, [0], [0, 0, 0, 3]], [312966435623981508713111396097277571454694409984520, [0], [0, 1, 0, 2]], [293007373556184491356693113647857932397038759785955, [0], [0, 2, 0, 1]], [226288766611736227879449497546155645708643237876625, [0], [1, 0, 1, 1]], [378295974581923108829074464826980879878373766577315, [0], [1, 0, 2, 0]], [157947783692277528060053949083662710728487954729510, [1], [0, 1, 0, 2]], [102801532138393418673582878515338553319692198939425, [1], [1, 0, 1, 1]], [778865334919220191466799151707778959842427380844730, [1], [1, 0, 2, 0]], [98879072920601500903890019992722638782490947627480, [1], [1, 1, 0, 1]], [1201579590344775280944983231365232495041732562620290, [3], [0, 0, 3, 0]], [11660276125124524540520078961949915096757807257410, [3], [0, 3, 0, 0]], [414525929580491235028476714952538077534601158603470, [3], [1, 0, 2, 0]], [267922899896856850346493598273872405670571761361880, [3], [1, 1, 0, 1]], [1860490883426293438845955747828722451137372684657030, [4], [0, 0, 3, 0]], [188958729092744637633788401996266229578447644524080, [4], [0, 1, 0, 2]], [3727024069490972944184172894707179151291831573234970, [4], [0, 1, 2, 0]], [743200184557335840888699867071994923555401387972320, [4], [0, 2, 0, 1]], [3496332189134785807626461714193636155757885876733875, [4], [0, 2, 1, 0]], [806591825070767687228276367533078951881599893740530, [4], [0, 3, 0, 0]], [105112576843195959135416225783937034863827498655145, [4], [1, 0, 2, 0]], [1202964451233138635623287453606209343835583061877080, [4], [1, 1, 1, 0]], [196951063725724313669875990842609406317914156465340, [4], [2, 0, 0, 1]], [1278611538627743828274900400272852539537652738121950, [5], [0, 0, 0, 3]], [1816285648199937284025672407050945938067679377746060, [5], [0, 0, 1, 2]], [937897097439216081060563215098512541008308375571310, [5], [0, 0, 3, 0]], [1548524908664102216176202443541771474492939023118100, [5], [0, 1, 1, 1]], [340006191988633057821469799857979395928538863308590, [5], [0, 1, 2, 0]], [895852590546877936617949895220625185446995027790670, [5], [0, 2, 0, 1]], [1898416349996659078267687959332411227677321904350540, [5], [1, 0, 0, 2]], [4415335741088662279021314718614397418514167531271810, [5], [1, 0, 1, 1]], [1730969291407585986675126111119283031825788603459015, [5], [1, 0, 2, 0]], [685938748427341355998410349510323029369270330012400, [5], [2, 0, 0, 1]], [626062674625341569201290314305935644709360722429630, [5], [3, 0, 0, 0]], [185768123151395373830596905697292481716826750315840, [8], [0, 0, 0, 4]], [77302354088281819217969354593357104133368386362950, [8], [0, 2, 0, 2]], [6257291125919677064651548255713319291218716827365, [8], [0, 2, 1, 1]], [90235774049274638087442451071317215185407383512885, [8], [0, 3, 0, 1]], [105855282921303709845292078139360739020013612949665, [8], [1, 0, 0, 3]], [314715622392414458268568133495794329066582258954825, [8], [1, 1, 2, 0]], [11861991777546275772132460954905841549980992197110, [8], [2, 2, 0, 0]], [32026876296796380947591296284321277642672305049125, [8], [4, 0, 0, 0]], [22139905438648502915495040888114879372306704012940, [9], [0, 0, 3, 1]], [300063033524244097327172203062270337194567422720730, [9], [0, 0, 4, 0]], [97119270391688415537110616361020914385793496541570, [9], [0, 4, 0, 0]], [72122970907874047828879314980738104978183741175190, [9], [2, 1, 1, 0]], [265179023392111575783601258254101051954016722585670, [10], [0, 0, 0, 4]], [1264701990094414532114614509447990970998270689475105, [10], [0, 0, 3, 1]], [251114773663787367046609615108468341203198558498985, [10], [0, 2, 1, 1]], [76588653438830264434411623626142994765541616496830, [10], [1, 1, 2, 0]], [164496466911118231979759750731127140524258794583510, [10], [1, 2, 0, 1]], [72230949639986179448980765398249736743478259659875, [10], [2, 0, 2, 0]], [326899581979264782279554822648956674612177237746025, [10], [4, 0, 0, 0]], [38272859564268355615380539551403966141289928791090, [13], [4, 0, 0, 1]], [230540353039586853595006847618018240577569718862320, [14], [0, 1, 0, 4]], [1353070107741525303331637537144584691274670334354850, [14], [0, 3, 1, 1]], [406667070978902046573712680170231413268186879064990, [14], [0, 4, 0, 1]], [305082882008871232504623798587908008884179454056380, [14], [1, 0, 0, 4]], [504171647302515652309014938615530937035424567136078, [14], [1, 4, 0, 0]], [220444550773936880577587727397618168931326181439300, [14], [2, 3, 0, 0]], [45262520259632768652201440660045156351759272985310, [14], [3, 0, 2, 0]], [180948080062373914675758946542557121543031273250310, [14], [4, 0, 0, 1]], [220391252063851990722090187696324083584932167232320, [14], [4, 1, 0, 0]], [387614119942709505809106040671726521560165683781680, [15], [0, 1, 0, 4]], [1283503532753306064182097478957019605911697786233690, [15], [0, 2, 1, 2]], [376465829330980441755218844434383196705426341978428, [15], [1, 4, 0, 0]], [384281048057215408851053208662171863223346021244590, [15], [4, 0, 0, 1]], [235628465746769815834131007496702870677459801936515, [18], [0, 2, 1, 0]], [989743346662765101340913940759930632447158022580, [18], [0, 3, 0, 0]], [462520606745445286499082762487888070748854299855540, [18], [1, 0, 2, 0]], [43485273676050440961146898442363586532262607729190, [18], [1, 1, 0, 1]], [998425361511639792834457456363984093074534194741700, [18], [1, 1, 1, 0]], [652193460095035712884566949836273554975675419180950, [18], [2, 0, 1, 0]], [28722874737512926575643544788741873476651072939090, [20], [0, 1, 1, 0]], [2343703775069551224422290142289755378258941928727, [20], [1, 0, 0, 1]], [21583053471469543388062548973419215173759327496157, [20], [1, 0, 1, 0]], [25500435340663289804421467939524394775220020846, [20], [2, 0, 0, 0]], [7817550602883837865643677808525777873656710480015, [22], [0, 0, 1, 1]], [11190071296753894451463000211162143926556858821940, [22], [0, 0, 2, 0]], [3122802891424622185688298760021102162640357333190, [22], [0, 2, 0, 0]], [1930149642112497686646396739077756865938229521828, [22], [1, 0, 0, 1]], [8513577437292390693229806078083762263591604597598, [22], [1, 0, 1, 0]], [7700142958226495113276466173938007540198029715650, [22], [1, 1, 0, 0]], [994516978285868302372437249641451396233580812994, [22], [2, 0, 0, 0]], [342632243332307762968197166348877652975311667695010, [], [5, 0, 1, 0]]]}, "010231240130210:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[67280373572952158219961275074650530544000736840, [0], [0, 0, 0, 3]], [991598972744712851580848880821013962360463564140, [0], [0, 2, 0, 1]], [709363932948150017831571619723112041518723730, [0], [1, 0, 2, 0]], [127935133606263674297230204195939664674764400620, [0], [2, 0, 0, 1]], [1382544914883863245404476840547294991186439877010, [0], [2, 0, 1, 0]], [114581079506940680518138993704004639239771866800, [1], [0, 0, 3, 0]], [175139816234370489726321033117598589001559787560, [1], [0, 1, 0, 2]], [28052870978293235673391914774267014680865911770, [1], [0, 1, 1, 1]], [220313337674316431542134881512597568691538622860, [1], [1, 0, 2, 0]], [55196106860844562720094234268833979331469256980, [1], [1, 1, 1, 0]], [39102469915420032088084723435715009498037610610, [1], [2, 0, 1, 0]], [173881187646381921031223986378375987070750241090, [1], [2, 1, 0, 0]], [52613779462119563168235165477869509638968978940, [1], [3, 0, 0, 0]], [60794775107646939116309319930910623389503611380, [3], [0, 0, 3, 0]], [150282488691202597830142490949235432278365263710, [3], [0, 2, 1, 0]], [5669793221185477782394003636278020347856398123150, [3], [0, 3, 0, 0]], [586786209114279874633255506702253401572577713000, [3], [1, 0, 1, 1]], [15544419268156071896492070072472792398715903725620, [3], [1, 2, 0, 0]], [17637851568080334401278992422327624647026206886000, [3], [2, 1, 0, 0]], [10275111011161510842787981671921873011738829774810, [3], [3, 0, 0, 0]], [1153160449993097941231018398538087750549666514915, [4], [0, 0, 1, 2]], [1639925796943816032085191283006552476075243381410, [4], [0, 1, 1, 1]], [1796686139221047103556532020077178034242044367220, [4], [0, 1, 2, 0]], [1890980670445409596503799416079872873054557639060, [4], [0, 2, 0, 1]], [2608116952890900566739318552489342744192110212250, [4], [0, 2, 1, 0]], [641598253923809502542496680302661332916597105900, [4], [1, 0, 2, 0]], [4216916044526330580773760477156231332820561387410, [4], [3, 0, 0, 0]], [617642759086121110757290409717341672787796299975, [7], [0, 4, 0, 0]], [135173685128998043814333051926460293183553945300, [8], [0, 1, 0, 3]], [325247205079645777117939128361968591418535722930, [8], [1, 0, 2, 1]], [1496429213536695502143211533208580533552402168600, [8], [1, 1, 2, 0]], [600260322607939686651339907654855608873836585505, [8], [1, 2, 0, 1]], [292875796244473654612203732250537495950765894830, [8], [2, 0, 0, 2]], [1775715282492073339157524844097007701221237887010, [8], [4, 0, 0, 0]], [459262269275563877022496610520053095927217367120, [9], [0, 0, 4, 0]], [833096415692385204443754431521321662039837133675, [9], [0, 4, 0, 0]], [384434836420868988556609401534687861966915617450, [9], [2, 1, 1, 0]], [39268892164261132110981401888795518809479003620, [10], [0, 0, 0, 4]], [29765843252506140948754529949472965797415074880, [10], [0, 0, 2, 2]], [292542805886090747462805250115391364237245288760, [10], [0, 1, 0, 3]], [12529571768356468786337400537979481385751141480, [10], [0, 1, 3, 0]], [445651012725217402315075906967833947808123206315, [10], [0, 2, 0, 2]], [411582384154185623160436945182282325437528498005, [10], [0, 2, 1, 1]], [949062618671718546497213513211961687514343015380, [10], [0, 3, 0, 1]], [346738403461815519496414842395968234482215742410, [10], [0, 3, 1, 0]], [149577140274412613255182889675524132021966538535, [10], [0, 4, 0, 0]], [114753669980359251354037738649685131550413743615, [10], [1, 0, 0, 3]], [430821849245175125610904188193871706756088714985, [10], [1, 1, 0, 2]], [624126825816169213919777196469145206708172895420, [10], [1, 1, 1, 1]], [491696316279474912666635841677194859614742716105, [10], [1, 3, 0, 0]], [317937412564542883868684512164637072622280616350, [10], [2, 0, 2, 0]], [279559908654095367147654421697816168649831401950, [10], [3, 0, 0, 1]], [697512419968721836072768749186229100756383643120, [13], [4, 0, 0, 1]], [1390446164870787374689194563884219593238697970820, [13], [4, 0, 1, 0]], [129764221222327360324544787593713272938892398915, [14], [0, 0, 1, 4]], [98439348191570560477902092528710245163919424575, [14], [0, 0, 2, 3]], [954454743223304517951232436201352879098476302025, [14], [0, 0, 3, 2]], [729526879028319994600378043077565810393962982190, [14], [0, 0, 4, 1]], [295482132610223440230519219027427939750753340580, [14], [0, 1, 0, 4]], [1346098670235397540985274062262268456747099942910, [14], [0, 1, 3, 1]], [1197347418395267865293902287072557273591421935710, [14], [0, 1, 4, 0]], [8226300230829272002162478308728983278772373920, [14], [0, 2, 0, 3]], [1232295409170615121449591890175950295989156839230, [14], [0, 2, 1, 2]], [444677680623576908383822796491875318157138602980, [14], [0, 4, 0, 1]], [1574648642942546399260212868503216145610204376040, [14], [1, 1, 2, 1]], [1381669373239075412382064973317817694726696264820, [14], [1, 3, 1, 0]], [1135323435130712275213173955009838903481084282090, [14], [1, 4, 0, 0]], [1951983549145783455408776472207199053477334771650, [14], [2, 1, 0, 2]], [874487041310727223332388528150961543766785092590, [14], [2, 3, 0, 0]], [1479995098426270603674875368947458458791241050620, [14], [3, 0, 2, 0]], [1070421380706984543185941243813540452209197441088, [14], [4, 0, 0, 1]], [13954638774944877815909399029106809793935567940, [15], [1, 0, 4, 0]], [672368811232068173291690284590900207511571635832, [15], [4, 0, 0, 1]], [3956714078334120833306659428303633227765295450, [20], [0, 0, 0, 2]], [27522476063114098255070767436681044513613030845, [20], [0, 0, 1, 1]], [20494405313660877055022700150859204827392472640, [20], [0, 0, 2, 0]], [119986003912734535499601812694460488354419586455, [20], [0, 2, 0, 0]], [6084195427041219361002585339575856575734918615, [20], [1, 0, 0, 1]], [27946044420015249299909039118670341536068143264, [20], [1, 0, 1, 0]], [68296741634310513044520186311423373123893764885, [20], [1, 1, 0, 0]], [1502282336990941598807240136320813252510591886, [22], [1, 0, 1, 0]], [7913428156668241666613318856607266455530590900, [], [0, 0, 0, 6]], [306572563919673074000937187561765551622320766915, [], [0, 0, 1, 5]], [2592072938076392606981335840883975657586110026950, [], [4, 0, 2, 0]]]}, "010231420130210:1": {"degree": 6, "extended": true, "mean_sign": 1, "pair_products": false, "terms": [[3032967771431373509391667308190263638857514793777907498725, [0], [0, 0, 1, 2]], [2248416809131770890481201956478487867895318104682360178750, [0], [0, 0, 3, 0]], [3586814895990815076755691001696555565247512410212831753375, [0], [0, 1, 1, 1]], [6797908340419234481775947662269077237442228585473415767275, [0], [0, 1, 2, 0]], [27593648766708354567642163934056120694105133961532136709150, [0], [0, 2, 0, 1]], [52522593378552630663090565900449919823896150834713083719950, [0], [0, 3, 0, 0]], [10644464750384860341389880085026097788058164701742994137950, [1], [0, 0, 3, 0]], [13895843606159287103613886762946926642100703731749383809550, [1], [0, 1, 0, 2]], [10616102945738978091523093981645256261205465003739364995250, [1], [0, 1, 1, 1]], [26252687930880627423916776910098822868129664847947578580175, [1], [0, 3, 0, 0]], [15097899279875219832067124339075238891063530587482731176225, [1], [1, 1, 1, 0]], [23830454983079754661458844537743622700440000828372025404050, [1], [1, 2, 0, 0]], [210435156169312505125234881884969726549226207437244285126100, [3], [0, 3, 0, 0]], [43046231797847379840961719700107649813446345015429844417300, [3], [1, 0, 1, 1]], [585769681333036398534282763926344396413344212747059665468050, [3], [1, 2, 0, 0]], [545177337006265876776671832640779866996569010009310012026900, [3], [2, 1, 0, 0]], [253723773499005871402904012784126808792061183185775444381900, [3], [3, 0, 0, 0]], [7895767155499556362347935858047709025588982772534590681900, [4], [0, 0, 0, 3]], [29854246659907422582451546107846804157884193229741000291400, [4], [0, 1, 1, 1]], [31995310182424151849904008885312941447114586142472538121275, [4], [0, 1, 2, 0]], [60870843289139222209835712340042202616874336607544616448850, [4], [0, 2, 0, 1]], [39133526181610145050222941921822288347479046969828299266750, [4], [1, 0, 2, 0]], [45884045962946953258594498540210972770883585693840167001350, [5], [1, 1, 1, 0]], [2134329366928147102229685134724025230565123940992306340975, [8], [0, 1, 3, 0]], [17163976132407449817128374043348689460728641616797656212995, [8], [0, 2, 0, 2]], [23629454261833580769975941677683823308922608393861911678625, [8], [0, 3, 0, 1]], [64640898818938244499997086217449965493522527260378804239075, [8], [1, 1, 2, 0]], [23183048479228960769609771723152172236637857595338914691750, [8], [1, 2, 0, 1]], [39715526422218658956329938625450279053209594913579070790100, [8], [4, 0, 0, 0]], [16516703380894856625182433445541705920959613324062132548000, [9], [0, 0, 2, 2]], [2664283049931031652880591801963700762191291416095878138250, [9], [0, 0, 4, 0]], [16660589189742599261952982701370426202992707699676801900245, [9], [0, 2, 0, 2]], [90743305873242235917702943159900720581478032131261697952775, [9], [0, 3, 1, 0]], [39207454471863518310011413833668604979079111810532754253925, [9], [0, 4, 0, 0]], [171649366854805520346228233868516120125628157982182676100, [10], [0, 0, 0, 4]], [4287067063639543256461253923599502012479226852039944569450, [10], [0, 0, 4, 0]], [1411203126666321936834611795446681603713312826216240719650, [10], [0, 2, 1, 1]], [2564240465186839440588304104084172544757246528641849522475, [10], [0, 3, 1, 0]], [11022115238345068589588604652956301953302945903611415665150, [10], [1, 0, 2, 1]], [6220533044229931860397871858958756343566426043118790746000, [10], [1, 0, 3, 0]], [55252681248831617404440645841081903818385885350757066475, [11], [0, 0, 1, 3]], [11584006922981725817551611916533767586415149459876179030600, [11], [2, 0, 2, 0]], [965592606702175566592151234138016024951136204104437231730, [13], [1, 0, 0, 4]], [20708194763375048598568447371106605659958389095900142575780, [13], [1, 0, 4, 0]], [16998221059088003005417234608920829828008216350772575810890, [13], [4, 0, 0, 1]], [29100348176729099558708313558487899581960669022327765469770, [13], [4, 0, 1, 0]], [2171521782270146397654531384526903434339642580037008528750, [14], [0, 0, 4, 1]], [11508783909124703213328458001621130880659338116603594205300, [14], [0, 1, 0, 4]], [6481611471705039280814568882394623553086582788171589730850, [14], [0, 4, 0, 1]], [110662262180026753089177727158570495329255025892699886950, [14], [1, 0, 0, 4]], [22906143530259342286954410971465758678065286109250794438580, [14], [1, 0, 4, 0]], [17721668084285916805276552137565609657765922558214327929450, [14], [1, 4, 0, 0]], [51865489077976683042540207043559892145229073977298587379000, [14], [3, 0, 1, 1]], [61409614877206231074193137906866144927255777884298500743150, [14], [3, 0, 2, 0]], [47332331898230651874535401763549922247126148051038500474450, [14], [3, 1, 0, 1]], [186300087897150557129315489302291996389417993356902376768800, [14], [3, 1, 1, 0]], [26236145201330270632359867070491754271059409951768174738350, [14], [4, 0, 0, 1]], [37239825991910474482227484838961035798700298257882951824020, [14], [4, 0, 1, 0]], [15356946003885212820080426365942418733968050570660591540850, [15], [0, 1, 2, 2]], [10737886299868690335344136471673801803699396149322728915080, [15], [0, 3, 0, 2]], [342988017314662736028055086453130833816084819323637648380, [15], [1, 0, 0, 4]], [9103212771606217541243311695210556003961352926086509686810, [15], [3, 0, 0, 2]], [18140522347335635578711892826178467213789788984715463648140, [15], [4, 0, 0, 1]], [3302879696033948546688021930021399252056937316833531944490, [16], [3, 0, 0, 2]], [955867154089816392373720108005704375982638545013880436910, [18], [0, 0, 2, 1]], [5615810858849349258759299152887244820130764180896633908040, [18], [0, 0, 3, 0]], [4055136551999663945086211212910399888490669583991001836700, [18], [0, 1, 0, 2]], [14525346779347641334760498774736694752615052179815366276045, [18], [0, 1, 2, 0]], [30799598581330211796512541435739256266686262726107186638650, [18], [0, 3, 0, 0]], [111342508809012447852023544587493310317064537512210985650, [18], [1, 0, 0, 2]], [19748537421643433120338830767005524600156749609734561291900, [18], [1, 1, 0, 1]], [28094163851439582713798579510590939067186530503319928520, [20], [0, 0, 0, 2]], [491827151563931670150432211984308210105367412786947240857, [20], [0, 0, 1, 1]], [336812554213006780425860945195974795899213779243926650185, [20], [0, 0, 2, 0]], [667828354889166421393785444403820769047740905577330150481, [20], [0, 1, 1, 0]], [3623806901972586090685522139165412932416721668283515772100, [20], [0, 2, 0, 0]], [158167691444112253213787350483344710209854004203436002750, [20], [1, 0, 0, 1]], [914053676125889823881087802560904843164038656032797006463, [20], [1, 0, 1, 0]], [1537407760221394532470546603502317753375569652923621971110, [20], [1, 1, 0, 0]], [720363175677938018302527679758742027363757192392818680, [22], [0, 0, 0, 2]], [13161737140283234401845030166342546953094504293580775238, [22], [0, 0, 1, 1]], [86975415458680030120284952955617731215581563047829845864, [22], [0, 1, 1, 0]], [2305854281731636792071314661577938557727289477605639082, [22], [1, 0, 1, 0]], [385613015306398331856409598414973801832824093652650688140, [22], [1, 1, 0, 0]]]}, "012010321403210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[1070325979706758779230138477247708106336691393313192520, [0], [0, 0, 3, 0]], [85536163053808531282784279333431646335612851919633575, [0], [0, 1, 0, 2]], [1746778963316899916542792060428858183737497892143034040, [0], [0, 2, 0, 1]], [743557022540182209583065840723304091447130831985512900, [0], [0, 2, 1, 0]], [738527128777564681422188437439187795923337237539504400, [0], [0, 3, 0, 0]], [6797555090822992276852379555698845811344983511330105, [0], [1, 0, 1, 1]], [204200527044550390373728981741050155403254822901874645, [0], [2, 0, 0, 1]], [221796173092584472930581879975854813128370876002506055, [1], [1, 1, 0, 1]], [1272931958759829633619234623944712859314431138074644980, [1], [1, 2, 0, 0]], [471186716370732235356144250922375316021960168322795150, [2], [1, 0, 2, 0]], [131076726708067141939740504102287136042717712826322000, [2], [1, 1, 1, 0]], [8889289890919290359338555968875957993505706750459650, [2], [2, 1, 0, 0]], [933229962686194156748521699420354399871695125564550, [3], [0, 2, 0, 1]], [627193082515480577206493410373337726182305312716258445, [3], [1, 0, 2, 0]], [9928148226785964329113139923548279591379185953195457800, [4], [0, 2, 1, 0]], [8474543055819145026043135504115452097782669690571457100, [4], [1, 0, 1, 1]], [80207581629445340892809194462919606323566195742503205, [4], [1, 0, 2, 0]], [524666379005326883871736966564828947904451566677595640, [7], [0, 0, 4, 0]], [394942942099860424694015448013006031996105763008029250, [7], [0, 2, 2, 0]], [88119224218751755946046181639035189836423096104027365, [7], [1, 1, 2, 0]], [2503741098913301954346068025190431134115111954569659655, [8], [0, 2, 1, 1]], [635053285707460171513918196212931390639803131382330120, [8], [0, 3, 1, 0]], [3393247891956259842402514550534887670592035146203255170, [8], [0, 4, 0, 0]], [1971170016219879383722411060672581890848351997650432220, [8], [1, 3, 0, 0]], [521976229578737851749266812643226645214629020634881140, [8], [2, 0, 0, 2]], [37696779903992066168808272788382623764669165071667980, [8], [4, 0, 0, 0]], [1202174336961384787091682190832282979730793984666325040, [9], [0, 0, 1, 3]], [1348685200895072893351541365373062515321443674070562385, [9], [0, 1, 0, 3]], [4034051520605079485375908103855038213182150008535341545, [9], [0, 1, 1, 2]], [4839775361708986289431151659806334372937534968334738745, [9], [0, 2, 0, 2]], [3416672681418108045066258623256117627975732282804129220, [9], [0, 2, 1, 1]], [1385428819981865820351939366718289608118998641608030805, [9], [1, 0, 0, 3]], [8603887064044493322772549439204753778246086606217490055, [9], [1, 0, 2, 1]], [2355765035091352451783872077137832657843889197847492160, [9], [1, 3, 0, 0]], [39145222237366813195724773108064381602497244436104380, [9], [4, 0, 0, 0]], [244706938181047823852504414405152471770282074280233720, [10], [0, 0, 4, 0]], [620538392970353506235504187922455281841930351457101785, [10], [0, 1, 3, 0]], [210774559033840769374440712769685005897695850991278075, [10], [0, 2, 1, 1]], [1424778069521785387498258999805626087407841537734110615, [10], [0, 3, 0, 1]], [1094291639811854400027390320047655039981367881791523810, [10], [1, 1, 1, 1]], [2285922008835148690855783703178103460589537774773434710, [10], [1, 1, 2, 0]], [906147228208980227907413564806427911808800954183808580, [10], [1, 3, 0, 0]], [1575422869508489389765123387337963712014585962531669160, [10], [2, 0, 2, 0]], [45310186757993093420682258825982298279029741237060280, [10], [4, 0, 0, 0]], [172360316467940891544297480118064464649377414190243125, [11], [0, 1, 3, 0]], [729949275545511571969080154686588891674678770831597120, [11], [1, 0, 3, 0]], [167168587547140082250803449274204386495860421940103120, [13], [0, 0, 5, 0]], [281728603497750274480922969155918908052053817714261630, [13], [4, 0, 0, 1]], [517949068114600100153726156802195226760378060779978270, [14], [0, 1, 4, 0]], [4894030869795055954376048080952168415568960360523585480, [14], [0, 2, 3, 0]], [6954698524054946295879768248867814345922093774331001480, [14], [0, 4, 1, 0]], [2903442425742838774853469253308928467173838937218068440, [14], [0, 5, 0, 0]], [4549215134487589829466828410453350790469056911169825030, [14], [1, 1, 0, 3]], [48225304765468665057459958817014480464451522905019560, [14], [2, 0, 2, 1]], [1336785730247891558379018297328492883574593122168776060, [14], [3, 1, 0, 1]], [346279158844582417248830481902408522293333435683581250, [14], [4, 0, 0, 1]], [293831345771512486372854242658392056257762885835499300, [14], [4, 1, 0, 0]], [65862034302407783326833747279795120170600593825924720, [15], [0, 0, 0, 5]], [390982568750530246163813179229757080945473309057693020, [15], [0, 0, 1, 4]], [1651589355852466406934097179201377781289864194882205290, [15], [0, 0, 2, 3]], [2189207912395947740725687197511662094546344670362789330, [15], [0, 0, 3, 2]], [226757069731159091135484932120570536988309357003631690, [15], [0, 1, 0, 4]], [390754504131237637415778829795211638152073585295854030, [15], [0, 1, 3, 1]], [426269471214610550605032983064771195545362833252910070, [15], [1, 0, 0, 4]], [1876720493467551649594898704751781164914335446928700730, [15], [1, 0, 1, 3]], [185311647449607707900585281091964612944899318275617430, [15], [3, 0, 0, 2]], [93316766051731087420991884404468548982535945114026976, [17], [0, 1, 0, 1]], [682753605504582312916330692174717711976009947724864336, [17], [0, 2, 0, 0]], [42314842027214640441057103775529086550821844673132540, [17], [1, 0, 0, 1]], [167532179136586857688727768118410761156882694217203220, [17], [2, 0, 0, 0]], [972023272264443471985246440414523608669333774901924370, [18], [0, 3, 0, 0]], [285462983954656550380023478887308437305477202819121280, [18], [1, 2, 0, 0]], [127116110208979467258106050004744537207097989274350940, [18], [3, 0, 0, 0]], [32931017151203891663416873639897560085300296912962360, [20], [0, 0, 0, 2]], [80232724346051502259947531875237080174185615333478250, [20], [0, 0, 1, 1]], [42686025687972227001641753540910300425786342179653330, [20], [0, 0, 2, 0]], [6334402939186806099671513093480005105651057743737741, [20], [0, 1, 0, 1]], [42422310468001259508833647312669884299358227051858460, [20], [0, 1, 1, 0]], [114966563963626744792400473826850053935578585829159998, [20], [0, 2, 0, 0]], [1472895386065802155554904489552947562597313508425605, [20], [1, 0, 0, 1]], [903982116529801493350150381430631796842035916275800, [20], [1, 0, 1, 0]], [6892435045985644895643429921478998353108853181975010, [20], [1, 1, 0, 0]], [1797715391013823224242233169728985527938671299786548, [21], [0, 2, 0, 0]], [912066326295060210210171162062984318047746341558456700, [], [2, 0, 0, 4]], [5867903426157295966240895663745865357743874445794100, [], [6, 0, 0, 0]]]}, "012010324103210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[486310698750020478169162271476356719030000144160, [0], [0, 0, 0, 3]], [2039732330673631236666509699080577982601603489160, [0], [1, 0, 2, 0]], [477803161759669920008498754529900246719607774240, [0], [2, 0, 0, 1]], [842591187698353525496475087103455787112951485320, [1], [0, 1, 0, 2]], [453646988060513915306726898843131589801171601070, [1], [1, 2, 0, 0]], [21968315507175249987143423582492119730143165860, [1], [3, 0, 0, 0]], [97159362793513248541274257581591134885502168400, [2], [2, 0, 1, 0]], [690638099590209344852411107954039774523087238000, [4], [0, 0, 0, 3]], [77106087116586937131310076453662081791278175433050, [4], [0, 2, 1, 0]], [3478379259611853227716430794535025561184872950, [6], [0, 0, 1, 2]], [11589059067426270919349059423284411880777819549480, [7], [0, 3, 1, 0]], [3163872045121614866336809201348073892132546736005, [7], [1, 0, 2, 1]], [3187249718760012914449940493522481543590931695, [8], [0, 0, 0, 4]], [62314762091878889270814701509149930229381666558775, [8], [0, 1, 3, 0]], [17508376505082520785331726992099574722168799598815, [8], [0, 2, 1, 1]], [1289042090653480172820494640805557557612480145020, [8], [0, 3, 1, 0]], [3345775795093804376671136726555503514644538139720, [8], [0, 4, 0, 0]], [23124816669026294965730341703766799666612179881985, [8], [1, 0, 3, 0]], [3216552657291033962427510517273744329374657053765, [8], [1, 2, 0, 1]], [3197468656097036887020689748456908726201408275945, [8], [1, 3, 0, 0]], [1444398020455404588136960276854275968866561993960, [8], [2, 0, 0, 2]], [72457051227384535301780104797521265891264370357765, [9], [0, 0, 3, 1]], [8724614341553500992742087014034033977244542663540, [9], [0, 1, 1, 2]], [208361592360613761764146533708715883421096324441440, [9], [0, 1, 2, 1]], [6675880366978232008842043258486095239613859753605, [9], [0, 2, 0, 2]], [163920437693167573414348256528888028177837328216350, [9], [0, 2, 1, 1]], [28913190441988672125271789726528923645330619952650, [9], [0, 3, 0, 1]], [67496820604104507626088956498733657705210049981795, [9], [1, 0, 2, 1]], [3826563314344520079425648041368436096616441350710, [9], [1, 1, 0, 2]], [119725798236056347967019816088818856895900605647190, [9], [1, 1, 1, 1]], [33017229898907015360515936824365347082374007530855, [9], [1, 2, 0, 1]], [14580095583601773861049697280974194618337215470615, [9], [1, 3, 0, 0]], [3341116132497993054717763580362958568482146437485, [9], [2, 0, 0, 2]], [2012059965238351679087038583130257619053895803470, [9], [2, 1, 1, 0]], [1453183139324299380688095929960720371960725213155, [9], [3, 0, 0, 1]], [7008271759622645602722686879914036942516116919450, [10], [0, 0, 2, 2]], [3527149644048947255339729055592532834966007845455, [10], [0, 0, 3, 1]], [700023490101288577593490731068286045116372121630, [10], [0, 1, 0, 3]], [26506665077254116420110651349932470948438433137985, [10], [0, 1, 3, 0]], [64191552726957887418204010541629163256407669478255, [10], [0, 2, 1, 1]], [114691357583100129784496025376837843840728505001460, [10], [0, 2, 2, 0]], [18589251659890671831416037737556606989698177952010, [10], [0, 3, 0, 1]], [316925707338564335583841026503593230712513677960, [10], [1, 0, 0, 3]], [13313635107790873326154002723035795812138091722180, [10], [1, 0, 3, 0]], [50682461930488575781573966168324831387878705062880, [10], [1, 1, 1, 1]], [41955546475704169422750170066242673474277380956970, [10], [1, 1, 2, 0]], [3180454128450962665025869358895168841621455357740, [10], [1, 2, 1, 0]], [6737941801679480033196251978203165882854278392330, [10], [2, 0, 1, 1]], [6011832579695498179435054132706166932627827176920, [10], [2, 1, 1, 0]], [275111640635164459255672099813202758912549686735, [10], [3, 0, 0, 1]], [10894181962429035881935723727483118933756906356945, [11], [1, 0, 3, 0]], [10219135544122035080562570532377113630596344058800, [12], [0, 0, 5, 0]], [126362559118622840144318891067069785055353144470, [12], [2, 0, 0, 3]], [1416499258031477897283016679274192167365072573200, [13], [1, 0, 1, 3]], [4707383286020454933778442640103289298027085951690, [13], [3, 1, 1, 0]], [206194654048784231246615623814148129563668430660, [13], [4, 0, 0, 1]], [1281589396050880991193266463531851591583504731870, [13], [4, 0, 1, 0]], [44580875088707951864501347252841028025421049230, [13], [5, 0, 0, 0]], [1951126184157033655703164048749390091741694024110, [14], [0, 1, 4, 0]], [687863773118276062433431918737519542528657397960, [14], [0, 2, 0, 3]], [38322804139122207300344935538308385380438480073710, [14], [0, 2, 3, 0]], [40258264829898279835636006062175928021117633500340, [14], [0, 4, 1, 0]], [1870927397651232906120315013845172563839903568200, [14], [0, 5, 0, 0]], [6908033648015074097931429402434289303065122219740, [14], [1, 1, 0, 3]], [96051152502495131160168734745782869303784478860, [15], [0, 0, 1, 4]], [2259790517847138354230342215157215625243006018440, [15], [0, 0, 5, 0]], [15526370399929285196805476575072876978530107752330, [15], [0, 4, 1, 0]], [21131681755778512928947890812439924986938052010, [15], [1, 0, 0, 4]], [7970169935613607787815542383629121505792987743230, [15], [1, 2, 0, 2]], [155904685537219386216837903184738114850648632410, [15], [5, 0, 0, 0]], [130295161991338965135884649961381178864693669192, [17], [0, 0, 0, 2]], [267181787264724797588934806296440221354845338330, [17], [0, 0, 2, 0]], [215404156417334470807749133379947255007044432470, [17], [1, 0, 0, 1]], [53034392906633234431784002211696838914548040520, [17], [2, 0, 0, 0]], [1610927151481145928527531875889439198873953506170, [18], [1, 0, 2, 0]], [167062350308916264374148081874679738028717254900, [18], [1, 1, 0, 1]], [8399298747332451158024838882290572771593892460, [18], [1, 2, 0, 0]], [151630983814365547667757025904278244020820469813, [20], [0, 0, 0, 2]], [549987929926486421945028947411136325638438304140, [20], [0, 0, 1, 1]], [1086565146034363671245835192349398456899280365460, [20], [0, 0, 2, 0]], [224838306784962404206170719713434479151921688670, [21], [0, 2, 0, 0]], [398810300170859074034201697262675987340622960420, [21], [1, 0, 1, 0]], [3933927841721173693684223212837760747081841490, [21], [1, 1, 0, 0]], [23889684135694134471507725351596714959208269190, [21], [2, 0, 0, 0]], [87623518345285800072139898075587048552440067950, [], [0, 0, 0, 6]]]}, "012010324130210:-1": {"degree": 6, "extended": true, "mean_sign": -1, "pair_products": false, "terms": [[7016457037585075820998833998115077537942965, [0], [0, 0, 0, 3]], [69028007352104543237076305296435055889647395, [0], [0, 0, 1, 2]], [468146817225874532696852794553918381357528685, [0], [0, 2, 1, 0]], [348216427778524364394047055271671098835698020, [0], [0, 3, 0, 0]], [4696770368362574072099397466848534072319140, [0], [2, 0, 0, 1]], [8780058363955272464424500732805278667337080, [0], [2, 0, 1, 0]], [158215153533929993540651530069137646926544635, [1], [0, 0, 2, 1]], [139151514422834544264447544796591062727364065, [1], [0, 1, 0, 2]], [472941711914851887630785024336038255220723870, [1], [0, 2, 1, 0]], [887550485337855524763116759161367530327786755, [1], [0, 3, 0, 0]], [454228634152633230903833020648684276213790680, [1], [1, 1, 1, 0]], [626306438787923514268233644954007769434876095, [1], [1, 2, 0, 0]], [349114402548750626236861567374246358592634750, [3], [0, 2, 0, 1]], [498335702160643342459398402283951385496483115, [3], [0, 2, 1, 0]], [176129011406575763549084832694872073830122640, [3], [2, 1, 0, 0]], [877167601556815090613422740944105264906640250, [4], [0, 0, 1, 2]], [164928226295034593883724834809782256377530300, [4], [0, 1, 2, 0]], [562985000468244693728781138325461737486754660, [4], [2, 1, 0, 0]], [127902926315370825077503985056211732443046700, [5], [0, 0, 2, 1]], [986519932555895944098325448275365637552993165, [5], [0, 2, 1, 0]], [587612419690842400469860645493024396447866000, [5], [1, 0, 2, 0]], [1987484399345752901772313126342612643290345, [7], [1, 0, 1, 2]], [113708686867324217763457023259311376905921505, [7], [1, 0, 2, 1]], [47885616932808735913205898942072914881264245, [7], [1, 0, 3, 0]], [628833797562623788510525257892657806719231340, [8], [0, 4, 0, 0]], [71366260945223906064008034019147360956007235, [8], [1, 1, 0, 2]], [97852111246803977983091147602784634877094855, [8], [1, 1, 2, 0]], [142560036289781394477220362970443613368000670, [8], [2, 0, 0, 2]], [58112946970140687486626950001223520518417695, [8], [3, 0, 0, 1]], [258673142450283842067156381816724022288820, [8], [4, 0, 0, 0]], [173095441761044260939957127245010900822937570, [9], [0, 0, 0, 4]], [1593499580993576224317054625639672423711669385, [9], [0, 0, 3, 1]], [10767927029264252974078269904803365094483475, [9], [0, 0, 4, 0]], [4657782129780225016494640041112153463997777450, [9], [0, 1, 2, 1]], [887146919325282897818855713948748246044106715, [9], [0, 2, 0, 2]], [4463492983222547537872277944768290102270179480, [9], [0, 2, 1, 1]], [1697867376243174870510652263685839114634178395, [9], [0, 3, 0, 1]], [893611908099622036208791054963872452358889545, [9], [0, 4, 0, 0]], [2581458833988644183732296148407891608073171570, [9], [1, 0, 2, 1]], [236953568229516306535550281768430963628828980, [9], [1, 0, 3, 0]], [519416313865780759197291383706844271915483285, [9], [1, 1, 0, 2]], [5243933669810027887713074382120601252288138915, [9], [1, 1, 1, 1]], [3389776801429435253460507395190888510233515575, [9], [1, 2, 0, 1]], [47699883662094609393437336212360803116024170, [9], [1, 2, 1, 0]], [103260174913682443990382126193020192337778635, [9], [2, 0, 0, 2]], [98365577709688279261062646156599065850014005, [10], [0, 0, 0, 4]], [200044542360338278699828922821988073424896985, [10], [0, 0, 1, 3]], [53839635146321264870391349524016825472417375, [10], [0, 0, 4, 0]], [485201017626670710270311247905328409466275610, [10], [0, 1, 1, 2]], [1109979810403461466809118124364795578686260475, [10], [0, 1, 2, 1]], [407556237272911438800124106413018414427549685, [10], [0, 2, 0, 2]], [93564932194684501942264972208664171294942055, [10], [0, 3, 1, 0]], [316842965779819014607988544242926203950895495, [10], [1, 1, 1, 1]], [56685763623593062541504401545360382164022030, [10], [2, 0, 0, 2]], [213148996510349878014060122448427154001465165, [11], [1, 0, 3, 0]], [41677283594780270302564670413013666202594240, [12], [3, 1, 0, 1]], [45330017640699237504019449132617329775947580, [13], [4, 0, 1, 0]], [306993104175549135872969856657923219109992710, [14], [0, 1, 0, 4]], [463801605086208518097395236640475783653203830, [14], [0, 2, 0, 3]], [766385036002353564091531676355166759197775170, [14], [0, 3, 2, 0]], [304909458341654846670354425191381517534510580, [14], [0, 4, 1, 0]], [1361411315540433688927796100022362855748542620, [14], [0, 5, 0, 0]], [90524758598111864536391181445298348574461860, [14], [1, 0, 2, 2]], [977222281940408500866970268049937458225230860, [14], [2, 0, 2, 1]], [82547080962897637981272371269938152237967350, [14], [2, 0, 3, 0]], [1321902439106200377142600270481145625220414830, [14], [2, 1, 1, 1]], [81392023948576088888482102771325226902883210, [14], [2, 1, 2, 0]], [12824388791163565619717698284929964215740870, [14], [4, 0, 0, 1]], [3135555139881664797361530640376969474243220, [14], [4, 1, 0, 0]], [18284922884778945039059850250074283758849470, [15], [0, 0, 0, 5]], [24089171194974198960765549197811127459968220, [15], [0, 1, 0, 4]], [67383419470448141380059875443874506778209610, [15], [1, 0, 0, 4]], [28287247197689260259304760430640220485851060, [15], [4, 0, 1, 0]], [63218191190696681896931065746775144110736790, [16], [1, 0, 0, 4]], [298312363632978592126922166243408296255793530, [18], [0, 3, 0, 0]], [47021663084018921471027446814686829856358140, [18], [1, 0, 2, 0]], [54503776281501296580746037537619468206733480, [18], [1, 1, 1, 0]], [9142461442389472519529925125037141879424735, [20], [0, 0, 0, 2]], [29002030635647134603260667674763151785565650, [20], [0, 0, 1, 1]], [6153101159579573128044725659887637196847700, [20], [0, 0, 2, 0]], [176965178439810995337004612119509805553257, [20], [1, 1, 0, 0]], [1844760598444350658793029866524810046695705, [21], [1, 0, 0, 1]], [1778822105176447166444495280794060965001583, [21], [1, 1, 0, 0]], [257681521427158753588674284434780620478464950, [], [3, 0, 0, 3]]]}}

==> anc/rolle6_artifact/data/quadratic_pairs_rejected_n6.json <==
{"012013021403524310210": [[0, 253419245602562457600], [1, 158330970615976865280], [2, 61954073880891144960], [3, 97437599047703980800], [4, 171818987736523411200], [5, 58589979744989683200], [6, -25882017903761349120], [7, -93560685320820829440], [8, -240571343718110764800], [9, -108168543927327004800], [10, -42416610531674870400], [11, -87116875973760245760], [12, 91298814616206261120], [13, -42591811384523452800], [14, 82062002161810245120], [15, -189109844327663304192], [16, -97957634078886220800], [17, 28596932490748796160], [18, -92538924924191477760], [19, 141662762665644138240], [20, -581250991203454736640], [21, -97529993298148078080], [23, -145379550331955493120], [26, 94531495299172243200], [27, 147844957499916929280], [28, 372519442791983431680], [30, -89621017465742488320], [32, 160466199100777274880], [33, 349339125746202332160], [34, -183475478049479454720], [36, 40621905923971196160], [37, -166817805965830817280], [39, 106778457422006711040], [40, 77796268359200106240], [41, -26935121823930539520], [42, -17634769730125739520], [43, 60161498629074366720], [44, -44569891554056279040], [45, -78593441395811946240], [46, -797173036611840000], [49, -71270308805321310720], [50, 9444047879557267200], [52, -36223950291381968640], [53, -32769533799397328640], [54, 62113652497268977920], [55, -62592207959274419328], [56, 137251168399354813440], [58, -3454416491984640000], [59, -75453908864049730560], [60, 435871440871499243520], [61, -112611714603243206400], [64, -20256000134911914240], [66, -146199271879155398400], [68, -153909218886175848960], [69, 4242649301246549760], [72, -383539202140746435840], [73, -366522010413376688640], [74, 105554577989339431680], [76, -101426278529827641600], [78, 36016482433285267200], [79, -278736828363234259200], [80, 170491538711830291200], [81, 190304283806286840960], [82, 95421097509620534400], [83, 265912636221450825600], [85, 95228407283582106240], [86, 125152285367453890560], [87, 30269099070787584000], [88, 614492047961072225280], [89, 603859252682388460800], [90, 479205439136054762880], [92, -74948764218718279680], [93, -192551382058822026240], [94, -234215518103688791040], [95, 119500152932203905792], [96, -188623790406348084480], [98, -94883186296666306560], [99, -188623790406348084480], [100, -54903477561843456000], [101, 117100843794917808000], [102, 1727208245992320000], [103, -108542580067776019200], [145, 154841483297442170880], [166, 335594061370760917760], [179, 277650854867139210240], [184, 191703814500252311040], [185, 1340127106085527226880], [189, 3281549870106816618240], [236, 200837327285092915200], [243, 1675251874977528551424], [264, 120550670458028563200], [269, 173375960610212317440], [275, 41054411385509760000], [301, 177310549833406617600], [318, 10165035714774420480], [322, 73680905641810503680], [329, 307189095025550755584], [337, 139032369648743854080], [339, 143678209663805268480], [342, 202133405380139188480], [344, 65471592706626462720], [345, 566814626284752168960], [349, 1679423137387436539392], [354, 71500259937716951040], [359, 8584636239819978240], [365, 108967860217874810880], [369, 377440998910252682496], [382, 40870438803518903040], [402, 17199074105357249280], [458, 148923249105701306880], [460, 5215175222779656960], [464, 12584987718032217600], [471, 54903477561843456000], [476, 792450950440203303900], [478, 2029493619354286061655], [479, 149998245144375542775], [482, 957729255596229989040], [484, 116524648027094842920], [485, 122021747207430510720], [491, 113851856040506025120], [505, 58924961023907462400], [555, 27929523953434467840], [560, 10449758414542137600], [563, 102535225156748926080], [569, 114869346199767132288], [571, 25587525229564085760], [573, 61768168869891240960], [605, 16142194815238316160], [642, 3150029286969062400], [644, 40743475200326707200], [669, 38715956333172883968], [678, 28954655976223353600], [689, 7598985688004175360], [705, 8928338010052608000], [738, 33553915555581523200], [742, 5563277969985505280], [802, 175793133492598479360], [804, 7240988415890880000], [811, 3454416491984640000], [818, 398586518305920000], [879, 20847844478923768320], [882, 62899221272664962560], [885, 191862961089569696640], [889, 583038490627925240832], [958, 36368433615156975360], [962, 5368804284960721920], [985, 717419442268069269120], [989, 1699026397590454654848], [1029, 71582485715933068800], [1042, 185432771883209341440], [1049, 265999927856664747648], [1122, 187152849264317199360], [1185, 348177868518136742400], [1189, 409407677677197325056], [1202, 25704172547301427200], [1209, 420469273567116888576], [1218, 188953567523941463040], [1227, 7573143847812480000], [1290, 18161310036312468480], [1328, 67430064922470216960], [1329, 235292820676700801280], [1339, 74951365122888414720], [1340, 219566246099547943680], [1342, 24434668198235473920], [1354, 15224640162961420800], [1363, 18615705830640293760], [1366, 46855886875986168960], [1369, 4149195593968373760], [1374, 18161310036312468480], [1375, 252596667718988231415], [1388, 992037556672512000], [1395, 8088617461483722240], [1400, 28730021389477470720], [1590, 40613818757102839080], [1601, 191375494936187520], [1610, 14157671451958944000], [1615, 61312567107665610240], [1622, 26588134657925568000], [1625, 1575014643484531200], [1630, 31855807541957226240], [1640, 155131434360449441580], [1650, 335680559248670155380], [1652, 10859673759864343960], [1655, 919672057078319203260], [1658, 159533804591396568480], [1662, 72267891247086980480], [1665, 318351332699549072280], [1666, 156638801976340891200], [1791, 11354201505951790080], [1800, 17922139153856232960], [1805, 87359817920200815360], [1812, 15982454761229402880], [1813, 1958865350847000960], [1817, 25762948605034247040], [1924, 10741476432357780480], [1938, 24054727974568435200], [1969, 1488056335008768000], [1995, 2988538415320872960], [2010, 1116042251256576000], [2015, 1727208245992320000], [2020, 1461483900455040000], [2048, 332155431921600000], [2052, 669488257719590400], [2244, 4980897358868121600], [2322, 2125794764298240000], [2325, 1302049293132672000], [2430, 42431349932452225920], [2437, 148097704824612480]], "012031042132501430210": [[0, 52615115230473815605414663850779039521287157879011413200], [1, 6085995112768126576257725374659144520231362318431159460], [2, -20616571643804446872530971372090675847310907059413422755], [3, 9683252903431788426423109508224173831659219893325269065], [4, 30626194409713048462753284143615822983212407602475857365], [5, -19043912306586765313985249868533066610280818741959263935], [6, 22925690102512044652328645672505751005149028909844943535], [7, 42899805584698789923858988680606562076740648085725269795], [8, -22517202825852175069011455940697995389755652993832362220], [9, -10196156498393561521297955320907950000968991100446893180], [10, -18854026904019135008455399354188380007702131554437010980], [12, 9368637182169947361869299435770526500511105039881305430], [13, 41078372075764251081476782850252236110862135107781027470], [14, 43231079813567390748705041765546364477157967149477299390], [15, 17300441311604181471259118634690915189729248459066578080], [16, -4264015194213822088275482007415200446763291621455302920], [17, 28017279612409163032463057363950923326107545750119190444], [18, 21669833693755692823649448535689605396834631492366814314], [19, -1860875841593430155122214713494989538905859437116283160], [20, -34304361501903312731471904302626883965455224820944162520], [21, 3696180670685865709150588340621324543512205972981617680], [24, -35530578536775179068199829072945385807344741599245278360], [33, 584515477115199943732839989425225040435731930230297960], [34, -13822151633033786797981977786153815954987448445106962680], [35, 4161784134952679249467258676787106797932466183795086880], [38, -13451501094552571900587117672858985142190913994527892220], [40, 6190572609956682228671989253148809563014010618341065700], [44, -3582983575864445978039024136761954801914734121027087260], [46, -20185075100761209216046356610898991083702988874088071800], [47, -59613562593217636615578333492273254708144518102563264360], [52, -52912188095961529895425946651634252201924055401322958130], [53, -90280971908744791568863073252631895665169442076014012790], [54, -76001149441385669794338695419881066602119770684933396060], [55, -61210071807964242409719532884225472115018305593548933640], [57, -54183974809127594138362853727189471296220863233823459616], [58, -7125990830117807989479784011507149066322014837644458936], [60, -47844010496839953604785700023882430828464609748992403440], [63, -38232285441804759903642252281423376213483189609075391920], [64, -26439789795464687077225383305434549962737883424640325360], [65, 46648745087873855071721034420894851801693678985219925200], [68, -19711579228449993928030422940982452287009391339416420720], [69, -36733852696739646951979436476185952750378980604407341280], [71, -19976092478791911675945876821127144788263321669442110920], [72, 25288610048114170623992507485749962291513832772200967140], [73, 10199234340700210891427173912982678671240118407827792180], [74, 32633665188410342741221234083398716096824406278188622240], [75, 31189876437302040367364563268239744840638469331756894400], [78, -48336104058020872861426002655773128168301730041096646080], [80, -362590045418029012731767028296476048310131053166974720], [81, 49023979132523565988401682739675911864295035111103999160], [82, 362590045418029012731767028296476048310131053166974720], [84, 2799890090428780850626787113542066491932780309248733200], [86, -362590045418029012731767028296476048310131053166974720], [87, 6516053563674459955299152835081813790102124040875283480], [90, -6982141224245293077459257082866164630032491992648153440], [93, 27336078163743210501801582016548225722572893842775852240], [94, -28334692488683506859029044578633690415962034945130291920], [95, -37925538776416952780600197038778170725867976764806560840], [96, -40646458136063224164845657598343439344766651620545615000], [97, -15737239223738082984786787718934840039739064866046255952], [98, 39053628834000990766274365587428838012543398673928891068], [100, -4957100016793637756493725549434491024740710772939724180], [101, -1613158356735775529159576035649930832064136465479234320], [102, 19031428967950400119059707678723284472692522176739085940], [103, -6301688948191118704857008748083597663150045300569391760], [107, 14803717676359150266914603594660522012431611307635625200], [120, 42086627811550102948270393344852469076002180731215123280], [162, 25113394865804236720788751151169204156882895539910945200], [222, 14866920042004819867648873026097800650926727771678455320], [305, 12607064263779224942053235187089677763134632217185070320], [320, 5714425842610660342202321194084128536655764196386845515], [325, 10425737033842483501834602476282801591565539123367814020], [337, 1633988084980690185229950919173359232152550775812761760], [340, 7283313043802732200532214437974043546026373814285061335], [345, 61350810758646081352815080511675361923117617943100997550], [350, 16721154408006213734306248840332961545940838548999273260], [360, 4649564871136591442010641180114040539681873274116660040], [380, 5814604569976158373042920982112398257135282111494370660], [425, 14954061554726923486717593137725976850866979389340390390], [437, 6688133681377902742085297110397146773891249877524651840], [440, 2124767021759789660428037968605587823988068516676109280], [494, 6145178138967979161237936029968092748231655073359602110], [496, 3180585512615644921416223943579316442307654793061917798], [503, 8696735315477544180698067163357855928504175889038985458], [505, 18522611390805269842782583146613577019369745018955227986], [508, 1750297025939550246501080237750736374800941052931893860], [554, 5576288362852165865539112337786165641849017497066616110], [566, 31891948957085117550517643138069766151394989120629309660], [585, 35494019509730582309537012345065255132480915210100424840], [590, 169743439462846355763072173863357277822839565520707640], [594, 25762479660590800948327133622928183800531911724040617540], [597, 10833842885408013817369665812371375846625033367179202240], [598, 8280824174034912241154197299237936403401639998686778340], [600, 16169771986852511501264760845383936891979328295930553190], [601, 15610675076025227084037822327836515520655675280951948290], [603, 6172729573868178478718838827101147663269496752351204360], [608, 16611539750142411335308540293753794387308366622535659730], [610, 606823548976709791128419264478161082079807041767673180], [630, 598826479877470843188703109730560154345574550282928540], [645, 22423874485384578742873651345935106726610142064068763200], [660, 4622356288130636326675071831243568796485189648252223460], [670, 6725695758421405209484746299104077576703705110105745200], [685, 14026598856336356851064068584825927083394313913867659320], [694, 5970737383425223690521929973831791124143917132306985850], [698, 2796201777725067690538458163809818585339715793915077360], [725, 47282501114181822581608276793874512836353093861207116340], [740, 10179939672059104282789461415737974030217095199370750980], [766, 55698837240003513744539309260670280985235727137504953680], [768, 14499624383930124538378846749273461018922932314515612480], [770, 19462470087207533158731982005299370453630515783763197940], [810, 4194380999574392330235834280728204261620117773823379480], [820, 2468602182557830245425086535121074583360035839256204940], [825, 40743149087108292502068889950865569612493593826519792200], [830, 5136118179604691625431975452510675971964182052374059640], [877, 49951536943001641344499976355890958913527438556156054740], [881, 50485795934734354847611412905366553724936910143402820620], [885, 133760311642740706104219663458771041867296022665070423200], [905, 74633868036677061014405846203229010459580140225754777290], [936, 1215757207340256497242093709525611142307608285258205600], [946, 6293216351567972301737640099252941119278750670842761520], [950, 11510202751883670863815092016632169077707677857374702280], [957, 12423975861483784772161052224328914998219349999362959520], [960, 5907316710044511858729800081695980862259152615889166330], [1020, 1625863547786977134255772390238628628952170076164944840], [1023, 15509529089334673070418270446559367593757642741950943680], [1057, 1393029930707322102296990101494276038551485037718782740], [1065, 24418788477848336571586694050835222669611032655552328700], [1070, 10991714285321035198261105334720676511307337258564463200], [1125, 22824488948509090840799168636594227055053311855447639720], [1126, 6866823546696880697448763745314133084410306419252661320], [1130, 8021810984748090099651859055324208640089291463217429520], [1140, 1509684826246747562201871874692020755520377557609464880], [1145, 22009853802415959431968079249918772652086752555681027940], [1150, 7534628842175985109997484883442443315833743034064184640], [1177, 17331950939509897865173511801043687507564244614832331040], [1180, 8234744948412967444801036161761385074159098456859263560], [1185, 2465138641526684094870852414923323885790004015590879220], [1225, 3610402630495374336840906257760872593374896490570471300], [1230, 1388236036918191252700710458241413291694870600723594000], [1296, 3185891661182467263092291639264629498236041404975308990], [1302, 16098096857849478321266739127484721422931640015766889840], [1333, 12955350221707821728828755297354430557262595370682111640], [1340, 24073531360578723425360177358207280927175132428080063390], [1343, 796529774969803971950561359202458133539442295270159510], [1349, 45778299181931299700025649373783186657501549439091676175], [1376, 375688465434221683982012624091572121773050281935793756], [1395, 2198032636808351951652537743154040588796684552420851230], [1424, 11329236468812704254104548691965067478085323922240755090], [1429, 1256170597703850189765074650769360521632807946030817880], [1431, 1096860192077816152448409963939529957159527611724771030], [1443, 1376658393179405636648646179882298277359508147616147880], [1447, 343094169882841322818465015483550155163344779164991360], [1553, 2466932571020042920893366507965807478512666860690250520], [1555, 1800288385488398903512136405737934363196263249756935620], [1563, 8010963062926260318239003132545665446791717824079778820], [1673, 1737507832798387891718046602858097070078417853219831733], [1677, 451333487712207880245104188165517895989263179660864150], [1678, 588753793759035283405483290618198579419364049149786576], [1680, 1614472316274708842273820732379222630824150836018009871], [1689, 2457142247687327622918059962667665348578422905198649244], [1692, 354548423922907060539801199407142363720556498590429650], [1696, 63869001899921661089762400920922129980267023694197194], [1701, 2122934339159595994976630696102747122840327551923367564], [1702, 74352255980467100198241515988152934513821571405621687], [1703, 659794320713377637665163240392100902509399205512066204], [1705, 1717915337226545804494052194210176741342401342575125201], [1787, 88141604935159349170142534644499166502613275292508750], [1789, 2350099276949155571235847114941851682491704038469084620], [1794, 29619527590817938558744129103285093350110089698285974540], [1801, 2521945368667152050201811350738962562816855217577373580], [1804, 5621360170108964183410872297457312199274524501737551690], [1812, 2587373032444541804154654416620385615098990247574170340], [1813, 8379540807117741749092355890392115981511381478781328940], [1816, 6924667052290309878633337261211175442720756223985706740], [1858, 2568517051187598817626843006576923790054572676269796390], [1859, 2318199908078391470303309321885819670139134719558656590], [1871, 4715789874176299957540243312926096134148046782344238000], [1873, 247091606801115523261226720386786851993170661477667950], [1878, 2060373813907204741700019448027466323933699805452487190], [1886, 5693339879134137247809031085217128844118808335552456680], [1896, 2827165366522510798121560901083223959254899654865527160], [1902, 8264223089567982319179179585269570876399457751342259215], [1979, 2187377098530807033121364776258820839518214703102573400], [2021, 12672469791280913574210092805795690805244052261401555100], [2026, 2203881840830260726981553041435842864014097237174542280], [2027, 8948872474721171861362886004695975682106234782275494440], [2031, 9727254550557719476290895486865630980140076401614160], [2037, 2911671276206976466859823377056738040907824280228075060], [2039, 5506660955659067474828501858332562194415303652918458940], [2040, 7674321818155195522834558591131098555205726512065874340], [2073, 7250424447931746258977111250544951699781058176308971480], [2079, 11678695357317470101723856346442546828720509862265539440], [2099, 27122418164909092186059465577233767121679217003224074360], [2105, 27585234425435547011881983127560967574453793317827178190], [2106, 3124563704586695496387577266738603180382290412372837290], [2110, 11462229909213554714443500224319350933647223804180604240], [2117, 2631613998417415588093740199261399846852674924242641860], [2119, 3031523504675256332024801548618692830662827129726035640], [2180, 449756302155449295538182717911787664225690202135041440], [2189, 1676141477397824832191059825006669154789361366487340640], [2242, 7636469620707712901299526532487991531924067148845215180], [2243, 6272128069578432793280009235117923143537962637771142580], [2246, 10529697187131572422721247949533550842065939161639558770], [2252, 6341777618008714193124566559037164981585744400181201920], [2254, 7519133879682648276750772590176474213918672656422509070], [2257, 7174177636256099075820998615583137283300705001646228820], [2298, 1412367230049748753106759944559513595795099284478579720], [2311, 5798495474263375094640026320168272711615327385946634120], [2322, 5525861088530259205763321334945513743383678821495589500], [2369, 1086892368297119325342893799600914569107252477988542960], [2437, 452033779773492825590038766127698411915614454272335120]]}

==> anc/rolle6_artifact/data/quartic_bridge_rejected_n6.json <==
{
  "010213042150324312010": {
    "equalities": [
      [
        13,
        -9381820
      ],
      [
        14,
        11727275
      ],
      [
        17,
        -7380924
      ],
      [
        18,
        8986080
      ],
      [
        20,
        480150
      ],
      [
        21,
        -9032960
      ],
      [
        22,
        11291200
      ],
      [
        44,
        -1466073
      ],
      [
        45,
        1954764
      ]
    ],
    "positive": [
      [
        258,
        4690910
      ],
      [
        264,
        11727275
      ],
      [
        338,
        1758016
      ],
      [
        344,
        98000
      ],
      [
        349,
        2995360
      ],
      [
        370,
        8986080
      ],
      [
        382,
        960300
      ],
      [
        431,
        2822800
      ],
      [
        448,
        11291200
      ],
      [
        736,
        488691
      ],
      [
        740,
        977382
      ],
      [
        2825,
        1954764
      ],
      [
        3097,
        4950
      ],
      [
        3145,
        2800
      ],
      [
        3167,
        11727275
      ]
    ]
  },
  "010213240132051403210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        4,
        -3
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        7,
        3
      ],
      [
        11,
        6
      ],
      [
        15,
        3
      ],
      [
        306,
        5
      ],
      [
        2862,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "010213402150324312010": {
    "equalities": [
      [
        0,
        -4880
      ],
      [
        1,
        5856
      ],
      [
        13,
        -11536
      ],
      [
        14,
        14420
      ],
      [
        17,
        -10116
      ],
      [
        18,
        12645
      ]
    ],
    "positive": [
      [
        2,
        23424
      ],
      [
        21,
        3024
      ],
      [
        28,
        5952
      ],
      [
        50,
        1952
      ],
      [
        258,
        4860
      ],
      [
        264,
        12150
      ],
      [
        298,
        9080
      ],
      [
        338,
        2529
      ],
      [
        341,
        1257
      ],
      [
        349,
        4215
      ],
      [
        370,
        16416
      ],
      [
        3136,
        32
      ],
      [
        3165,
        7808
      ],
      [
        3167,
        9880
      ],
      [
        3168,
        4540
      ]
    ]
  },
  "010213402510324312010": {
    "equalities": [
      [
        13,
        -1136
      ],
      [
        14,
        1231
      ],
      [
        15,
        252
      ],
      [
        21,
        -832
      ],
      [
        22,
        1040
      ]
    ],
    "positive": [
      [
        258,
        492
      ],
      [
        264,
        1188
      ],
      [
        272,
        126
      ],
      [
        276,
        126
      ],
      [
        280,
        84
      ],
      [
        298,
        844
      ],
      [
        341,
        396
      ],
      [
        370,
        1188
      ],
      [
        431,
        260
      ],
      [
        448,
        1040
      ],
      [
        3167,
        1019
      ],
      [
        3168,
        170
      ]
    ]
  },
  "010213423012051403210": {
    "equalities": [
      [
        9,
        421368
      ],
      [
        11,
        -325920
      ],
      [
        12,
        -564540
      ],
      [
        13,
        -421368
      ],
      [
        17,
        674468
      ],
      [
        18,
        -611758
      ],
      [
        19,
        -308436
      ],
      [
        29,
        -81480
      ],
      [
        31,
        162960
      ]
    ],
    "positive": [
      [
        190,
        54320
      ],
      [
        200,
        108640
      ],
      [
        225,
        1129080
      ],
      [
        262,
        1018894
      ],
      [
        293,
        3056682
      ],
      [
        306,
        2106840
      ],
      [
        339,
        382988
      ],
      [
        342,
        25703
      ],
      [
        345,
        168617
      ],
      [
        353,
        154218
      ],
      [
        357,
        77109
      ],
      [
        379,
        1840388
      ],
      [
        567,
        47040
      ],
      [
        570,
        47040
      ],
      [
        1637,
        325920
      ],
      [
        3095,
        5820
      ],
      [
        3100,
        1680
      ],
      [
        3170,
        765976
      ]
    ]
  },
  "010213423015201430210": {
    "equalities": [
      [
        0,
        160
      ],
      [
        1,
        -176
      ],
      [
        2,
        -160
      ],
      [
        3,
        128
      ],
      [
        17,
        8
      ],
      [
        18,
        -10
      ]
    ],
    "positive": [
      [
        4,
        326
      ],
      [
        8,
        252
      ],
      [
        10,
        176
      ],
      [
        14,
        180
      ],
      [
        16,
        190
      ],
      [
        21,
        163
      ],
      [
        29,
        32
      ],
      [
        39,
        150
      ],
      [
        45,
        4
      ],
      [
        65,
        60
      ],
      [
        262,
        56
      ],
      [
        293,
        168
      ],
      [
        339,
        5
      ],
      [
        345,
        2
      ],
      [
        379,
        20
      ],
      [
        3137,
        2
      ],
      [
        3166,
        160
      ],
      [
        3168,
        10
      ]
    ]
  },
  "010213423015204130210": {
    "equalities": [
      [
        0,
        7
      ],
      [
        2,
        -140
      ],
      [
        3,
        -58
      ],
      [
        17,
        168
      ],
      [
        18,
        -210
      ]
    ],
    "positive": [
      [
        4,
        140
      ],
      [
        8,
        758
      ],
      [
        10,
        692
      ],
      [
        16,
        256
      ],
      [
        21,
        70
      ],
      [
        24,
        173
      ],
      [
        29,
        35
      ],
      [
        39,
        140
      ],
      [
        262,
        116
      ],
      [
        293,
        348
      ],
      [
        339,
        105
      ],
      [
        375,
        210
      ],
      [
        2714,
        420
      ],
      [
        3137,
        2
      ],
      [
        3166,
        140
      ],
      [
        3168,
        210
      ]
    ]
  },
  "010213423015204132010": {
    "equalities": [
      [
        9,
        832
      ],
      [
        10,
        -1040
      ],
      [
        17,
        1136
      ],
      [
        18,
        -1231
      ],
      [
        19,
        -252
      ]
    ],
    "positive": [
      [
        12,
        1188
      ],
      [
        190,
        260
      ],
      [
        215,
        1040
      ],
      [
        339,
        1188
      ],
      [
        345,
        492
      ],
      [
        353,
        126
      ],
      [
        357,
        126
      ],
      [
        361,
        84
      ],
      [
        379,
        844
      ],
      [
        840,
        396
      ],
      [
        2862,
        1188
      ],
      [
        3167,
        1019
      ],
      [
        3168,
        170
      ]
    ]
  },
  "010213423015204310210": {
    "equalities": [
      [
        0,
        1120
      ],
      [
        1,
        4200
      ],
      [
        2,
        -3193
      ],
      [
        3,
        -5940
      ],
      [
        17,
        4480
      ],
      [
        18,
        -5600
      ]
    ],
    "positive": [
      [
        8,
        10312
      ],
      [
        10,
        2872
      ],
      [
        15,
        11880
      ],
      [
        24,
        1768
      ],
      [
        27,
        1536
      ],
      [
        39,
        4200
      ],
      [
        262,
        1944
      ],
      [
        293,
        5832
      ],
      [
        339,
        5600
      ],
      [
        345,
        1400
      ],
      [
        375,
        4200
      ],
      [
        3137,
        60
      ],
      [
        3165,
        1007
      ],
      [
        3166,
        2186
      ],
      [
        3167,
        5600
      ]
    ]
  },
  "010213423015204312010": {
    "equalities": [
      [
        9,
        832
      ],
      [
        10,
        -1040
      ],
      [
        17,
        1136
      ],
      [
        18,
        -1231
      ],
      [
        19,
        -252
      ]
    ],
    "positive": [
      [
        190,
        260
      ],
      [
        215,
        1040
      ],
      [
        262,
        396
      ],
      [
        293,
        1188
      ],
      [
        339,
        1188
      ],
      [
        345,
        492
      ],
      [
        353,
        126
      ],
      [
        357,
        126
      ],
      [
        361,
        84
      ],
      [
        379,
        844
      ],
      [
        3167,
        1019
      ],
      [
        3168,
        170
      ]
    ]
  },
  "010213423051204132010": {
    "equalities": [
      [
        9,
        832
      ],
      [
        10,
        -1040
      ],
      [
        17,
        1136
      ],
      [
        18,
        -1231
      ],
      [
        19,
        -252
      ]
    ],
    "positive": [
      [
        190,
        260
      ],
      [
        215,
        1040
      ],
      [
        262,
        396
      ],
      [
        293,
        1188
      ],
      [
        339,
        1188
      ],
      [
        345,
        492
      ],
      [
        353,
        126
      ],
      [
        357,
        126
      ],
      [
        361,
        84
      ],
      [
        379,
        844
      ],
      [
        3167,
        1019
      ],
      [
        3168,
        170
      ]
    ]
  },
  "010213423051204310210": {
    "equalities": [
      [
        0,
        30336
      ],
      [
        1,
        56320
      ],
      [
        2,
        -10469
      ],
      [
        3,
        -140580
      ],
      [
        17,
        121344
      ],
      [
        18,
        -151680
      ]
    ],
    "positive": [
      [
        8,
        155976
      ],
      [
        12,
        86160
      ],
      [
        15,
        281160
      ],
      [
        24,
        28440
      ],
      [
        27,
        33480
      ],
      [
        39,
        56320
      ],
      [
        49,
        28720
      ],
      [
        262,
        20160
      ],
      [
        293,
        60480
      ],
      [
        339,
        151680
      ],
      [
        345,
        37920
      ],
      [
        375,
        113760
      ],
      [
        3137,
        1420
      ],
      [
        3165,
        2771
      ],
      [
        3166,
        7698
      ],
      [
        3167,
        151680
      ]
    ]
  },
  "010213423051204312010": {
    "equalities": [
      [
        9,
        576
      ],
      [
        10,
        -720
      ],
      [
        13,
        528
      ],
      [
        14,
        -660
      ],
      [
        17,
        624
      ],
      [
        18,
        -771
      ],
      [
        19,
        -12
      ]
    ],
    "positive": [
      [
        190,
        180
      ],
      [
        215,
        720
      ],
      [
        265,
        132
      ],
      [
        268,
        220
      ],
      [
        293,
        660
      ],
      [
        339,
        748
      ],
      [
        345,
        300
      ],
      [
        353,
        6
      ],
      [
        357,
        6
      ],
      [
        361,
        4
      ],
      [
        379,
        124
      ],
      [
        3167,
        719
      ],
      [
        3168,
        50
      ]
    ]
  },
  "010213423051240132010": {
    "equalities": [
      [
        0,
        7578960
      ],
      [
        2,
        -11368440
      ],
      [
        13,
        2957724
      ],
      [
        16,
        -7394310
      ],
      [
        17,
        13779840
      ],
      [
        18,
        -17224800
      ]
    ],
    "positive": [
      [
        17,
        11368440
      ],
      [
        36,
        1705266
      ],
      [
        50,
        2842110
      ],
      [
        105,
        185781
      ],
      [
        259,
        1509200
      ],
      [
        264,
        1509200
      ],
      [
        305,
        14788620
      ],
      [
        339,
        15986260
      ],
      [
        345,
        6456431
      ],
      [
        357,
        928905
      ],
      [
        361,
        1238540
      ],
      [
        379,
        3715620
      ],
      [
        874,
        436665
      ],
      [
        1175,
        436665
      ],
      [
        1552,
        928905
      ],
      [
        1755,
        928905
      ],
      [
        2119,
        1309995
      ],
      [
        3096,
        76230
      ],
      [
        3143,
        43120
      ],
      [
        3167,
        14747720
      ]
    ]
  },
  "010213423051240310210": {
    "equalities": [
      [
        0,
        9309835260
      ],
      [
        3,
        -18619670520
      ],
      [
        13,
        4701455946
      ],
      [
        16,
        -11753639865
      ],
      [
        17,
        20156973540
      ],
      [
        18,
        -25196216925
      ]
    ],
    "positive": [
      [
        8,
        17457530400
      ],
      [
        15,
        38014101120
      ],
      [
        21,
        2468516925
      ],
      [
        24,
        1502456700
      ],
      [
        27,
        6400854864
      ],
      [
        35,
        1014482730
      ],
      [
        36,
        1026144774
      ],
      [
        39,
        10067757720
      ],
      [
        51,
        1645677950
      ],
      [
        55,
        387380040
      ],
      [
        56,
        387380040
      ],
      [
        259,
        2398951800
      ],
      [
        264,
        2398951800
      ],
      [
        305,
        23507279730
      ],
      [
        339,
        25196216925
      ],
      [
        345,
        9902666184
      ],
      [
        375,
        879102930
      ],
      [
        3096,
        121171545
      ],
      [
        3137,
        188077480
      ],
      [
        3143,
        68541480
      ],
      [
        3165,
        6970091840
      ],
      [
        3167,
        25196216925
      ]
    ]
  },
  "010213423051240312010": {
    "equalities": [
      [
        0,
        30315840
      ],
      [
        2,
        -45473760
      ],
      [
        13,
        11830896
      ],
      [
        16,
        -29577240
      ],
      [
        17,
        55119360
      ],
      [
        18,
        -68899200
      ]
    ],
    "positive": [
      [
        17,
        45473760
      ],
      [
        36,
        6821064
      ],
      [
        50,
        11368440
      ],
      [
        259,
        6036800
      ],
      [
        264,
        6036800
      ],
      [
        305,
        59154480
      ],
      [
        339,
        63945040
      ],
      [
        345,
        25825724
      ],
      [
        357,
        3715620
      ],
      [
        361,
        4954160
      ],
      [
        379,
        14862480
      ],
      [
        673,
        928905
      ],
      [
        874,
        1932441
      ],
      [
        1175,
        1932441
      ],
      [
        1755,
        3715620
      ],
      [
        2119,
        5797323
      ],
      [
        3096,
        304920
      ],
      [
        3143,
        172480
      ],
      [
        3167,
        58990880
      ]
    ]
  },
  "010231042150324132010": {
    "equalities": [
      [
        0,
        -13108261452
      ],
      [
        4,
        39324784356
      ],
      [
        5,
        -4933865664
      ],
      [
        6,
        6167332080
      ],
      [
        13,
        -70232740476
      ],
      [
        14,
        87790925595
      ],
      [
        21,
        -10374052320
      ],
      [
        22,
        12967565400
      ],
      [
        44,
        -29817060039
      ],
      [
        45,
        39756080052
      ]
    ],
    "positive": [
      [
        6,
        78649568712
      ],
      [
        28,
        6217094520
      ],
      [
        100,
        1541833020
      ],
      [
        102,
        2055777360
      ],
      [
        128,
        12434189040
      ],
      [
        185,
        19904976
      ],
      [
        258,
        35116370238
      ],
      [
        264,
        87790925595
      ],
      [
        420,
        13860868230
      ],
      [
        428,
        18481157640
      ],
      [
        431,
        3241891350
      ],
      [
        448,
        68411038320
      ],
      [
        736,
        9939020013
      ],
      [
        740,
        19878040026
      ],
      [
        2366,
        99524880
      ],
      [
        2825,
        39756080052
      ],
      [
        3093,
        405410148
      ],
      [
        3136,
        65789360
      ],
      [
        3137,
        229322912
      ],
      [
        3138,
        25683840
      ],
      [
        3167,
        87790925595
      ]
    ]
  },
  "010231042150324312010": {
    "equalities": [
      [
        13,
        -12804
      ],
      [
        14,
        16005
      ],
      [
        17,
        -2328
      ],
      [
        20,
        5820
      ],
      [
        44,
        -6111
      ],
      [
        45,
        8148
      ]
    ],
    "positive": [
      [
        258,
        6402
      ],
      [
        264,
        16005
      ],
      [
        339,
        770
      ],
      [
        344,
        770
      ],
      [
        348,
        197
      ],
      [
        349,
        197
      ],
      [
        353,
        591
      ],
      [
        356,
        591
      ],
      [
        382,
        11640
      ],
      [
        420,
        3492
      ],
      [
        428,
        4656
      ],
      [
        448,
        13968
      ],
      [
        736,
        2037
      ],
      [
        740,
        4074
      ],
      [
        2825,
        8148
      ],
      [
        3097,
        60
      ],
      [
        3145,
        22
      ],
      [
        3167,
        16005
      ]
    ]
  },
  "010231240132051403210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        4,
        -3
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        7,
        3
      ],
      [
        11,
        6
      ],
      [
        15,
        3
      ],
      [
        306,
        5
      ],
      [
        2862,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "010231402150324132010": {
    "equalities": [
      [
        9,
        240
      ],
      [
        10,
        -300
      ],
      [
        13,
        -5256
      ],
      [
        14,
        5670
      ],
      [
        15,
        1200
      ],
      [
        17,
        -1296
      ],
      [
        18,
        1620
      ],
      [
        21,
        -4208
      ],
      [
        22,
        5260
      ]
    ],
    "positive": [
      [
        178,
        120
      ],
      [
        183,
        75
      ],
      [
        192,
        300
      ],
      [
        215,
        300
      ],
      [
        258,
        2186
      ],
      [
        261,
        200
      ],
      [
        264,
        5765
      ],
      [
        276,
        600
      ],
      [
        298,
        3220
      ],
      [
        338,
        324
      ],
      [
        341,
        1378
      ],
      [
        342,
        540
      ],
      [
        344,
        810
      ],
      [
        370,
        5754
      ],
      [
        431,
        1315
      ],
      [
        448,
        5260
      ],
      [
        2377,
        1200
      ],
      [
        3167,
        5260
      ],
      [
        3168,
        1010
      ]
    ]
  },
  "010231402150324312010": {
    "equalities": [
      [
        13,
        -624
      ],
      [
        14,
        771
      ],
      [
        15,
        12
      ],
      [
        17,
        -528
      ],
      [
        18,
        660
      ],
      [
        21,
        -576
      ],
      [
        22,
        720
      ]
    ],
    "positive": [
      [
        258,
        300
      ],
      [
        264,
        748
      ],
      [
        272,
        6
      ],
      [
        276,
        6
      ],
      [
        280,
        4
      ],
      [
        298,
        124
      ],
      [
        338,
        132
      ],
      [
        349,
        220
      ],
      [
        370,
        660
      ],
      [
        431,
        180
      ],
      [
        448,
        720
      ],
      [
        3167,
        719
      ],
      [
        3168,
        50
      ]
    ]
  },
  "010231402510324132010": {
    "equalities": [
      [
        0,
        -12688
      ],
      [
        2,
        19032
      ],
      [
        13,
        -47378
      ],
      [
        14,
        52783
      ],
      [
        15,
        8586
      ]
    ],
    "positive": [
      [
        2,
        76128
      ],
      [
        21,
        14742
      ],
      [
        28,
        14742
      ],
      [
        258,
        18702
      ],
      [
        264,
        45324
      ],
      [
        272,
        4293
      ],
      [
        276,
        4293
      ],
      [
        280,
        2862
      ],
      [
        298,
        52732
      ],
      [
        341,
        20022
      ],
      [
        370,
        60066
      ],
      [
        3136,
        156
      ],
      [
        3165,
        19032
      ],
      [
        3167,
        33572
      ],
      [
        3168,
        17780
      ]
    ]
  },
  "010231402510324312010": {
    "equalities": [
      [
        0,
        -18840
      ],
      [
        1,
        22608
      ],
      [
        13,
        -24888
      ],
      [
        14,
        31110
      ],
      [
        17,
        -28404
      ],
      [
        18,
        35505
      ]
    ],
    "positive": [
      [
        2,
        61376
      ],
      [
        11,
        29056
      ],
      [
        21,
        6048
      ],
      [
        28,
        17352
      ],
      [
        50,
        7536
      ],
      [
        258,
        12444
      ],
      [
        264,
        31110
      ],
      [
        338,
        7101
      ],
      [
        341,
        2741
      ],
      [
        349,
        11835
      ],
      [
        370,
        43728
      ],
      [
        3136,
        64
      ],
      [
        3165,
        15616
      ],
      [
        3166,
        14528
      ],
      [
        3167,
        31110
      ]
    ]
  },
  "010231423012051403210": {
    "equalities": [
      [
        9,
        49013712
      ],
      [
        10,
        43021440
      ],
      [
        11,
        -64532160
      ],
      [
        12,
        -111778920
      ],
      [
        13,
        -30403436
      ],
      [
        14,
        -62441145
      ],
      [
        17,
        128006384
      ],
      [
        18,
        -160007980
      ],
      [
        29,
        -16133040
      ],
      [
        31,
        32266080
      ],
      [
        62,
        16133040
      ],
      [
        63,
        -21510720
      ]
    ],
    "positive": [
      [
        68,
        461720
      ],
      [
        200,
        21510720
      ],
      [
        225,
        223557840
      ],
      [
        262,
        170444717
      ],
      [
        265,
        12488229
      ],
      [
        268,
        20813715
      ],
      [
        293,
        573775296
      ],
      [
        306,
        401781760
      ],
      [
        339,
        80003990
      ],
      [
        345,
        32001596
      ],
      [
        379,
        320015960
      ],
      [
        567,
        9313920
      ],
      [
        570,
        9313920
      ],
      [
        943,
        7170240
      ],
      [
        1588,
        43021440
      ],
      [
        1637,
        64532160
      ],
      [
        3095,
        1152360
      ],
      [
        3100,
        332640
      ],
      [
        3161,
        217280
      ],
      [
        3170,
        160007980
      ]
    ]
  },
  "010231423015201430210": {
    "equalities": [
      [
        0,
        -88074
      ],
      [
        3,
        -48312
      ],
      [
        9,
        66906
      ],
      [
        11,
        -111510
      ],
      [
        17,
        240408
      ],
      [
        18,
        -300510
      ]
    ],
    "positive": [
      [
        8,
        48312
      ],
      [
        10,
        673380
      ],
      [
        16,
        96624
      ],
      [
        21,
        13230
      ],
      [
        190,
        18585
      ],
      [
        200,
        37170
      ],
      [
        221,
        111510
      ],
      [
        262,
        110610
      ],
      [
        293,
        331830
      ],
      [
        339,
        150255
      ],
      [
        345,
        54810
      ],
      [
        379,
        601020
      ],
      [
        451,
        673380
      ],
      [
        455,
        26460
      ],
      [
        1042,
        168345
      ],
      [
        1764,
        673380
      ],
      [
        2396,
        26460
      ],
      [
        3136,
        140
      ],
      [
        3137,
        488
      ],
      [
        3168,
        300510
      ]
    ]
  },
  "010231423015204130210": {
    "equalities": [
      [
        0,
        -25305588
      ],
      [
        3,
        -69572448
      ],
      [
        17,
        119098728
      ],
      [
        18,
        -148873410
      ],
      [
        29,
        -10816470
      ],
      [
        31,
        21632940
      ],
      [
        71,
        21632940
      ],
      [
        73,
        -43265880
      ],
      [
        110,
        105150672
      ],
      [
        111,
        -157726008
      ],
      [
        112,
        -105150672
      ],
      [
        113,
        157726008
      ]
    ],
    "positive": [
      [
        8,
        69572448
      ],
      [
        10,
        360550872
      ],
      [
        12,
        200991888
      ],
      [
        16,
        139144896
      ],
      [
        21,
        2295405
      ],
      [
        339,
        74436705
      ],
      [
        345,
        28856520
      ],
      [
        379,
        297746820
      ],
      [
        459,
        43265880
      ],
      [
        531,
        360550872
      ],
      [
        535,
        4590810
      ],
      [
        541,
        43265880
      ],
      [
        567,
        6244560
      ],
      [
        570,
        6244560
      ],
      [
        1042,
        90137718
      ],
      [
        1352,
        52575336
      ],
      [
        1770,
        43265880
      ],
      [
        1772,
        43265880
      ],
      [
        1824,
        360550872
      ],
      [
        2076,
        157726008
      ],
      [
        2396,
        4590810
      ],
      [
        2406,
        4590810
      ],
      [
        2409,
        43265880
      ],
      [
        2621,
        157726008
      ],
      [
        2769,
        43265880
      ],
      [
        2862,
        157726008
      ],
      [
        3100,
        223020
      ],
      [
        3136,
        24290
      ],
      [
        3137,
        702752
      ],
      [
        3168,
        148873410
      ]
    ]
  },
  "010231423015204132010": {
    "equalities": [
      [
        9,
        832
      ],
      [
        10,
        -1040
      ],
      [
        17,
        1136
      ],
      [
        18,
        -1231
      ],
      [
        19,
        -252
      ]
    ],
    "positive": [
      [
        12,
        1188
      ],
      [
        190,
        260
      ],
      [
        215,
        1040
      ],
      [
        339,
        1188
      ],
      [
        345,
        492
      ],
      [
        353,
        126
      ],
      [
        357,
        126
      ],
      [
        361,
        84
      ],
      [
        379,
        844
      ],
      [
        840,
        396
      ],
      [
        2862,
        1188
      ],
      [
        3167,
        1019
      ],
      [
        3168,
        170
      ]
    ]
  },
  "010231423051204132010": {
    "equalities": [
      [
        9,
        128
      ],
      [
        10,
        -160
      ],
      [
        17,
        164
      ],
      [
        18,
        -142
      ],
      [
        19,
        -84
      ]
    ],
    "positive": [
      [
        190,
        40
      ],
      [
        215,
        160
      ],
      [
        262,
        62
      ],
      [
        293,
        186
      ],
      [
        339,
        172
      ],
      [
        342,
        7
      ],
      [
        345,
        73
      ],
      [
        353,
        42
      ],
      [
        357,
        21
      ],
      [
        379,
        132
      ],
      [
        3167,
        160
      ],
      [
        3168,
        24
      ]
    ]
  },
  "010231423051240132010": {
    "equalities": [
      [
        0,
        7578960
      ],
      [
        2,
        -11368440
      ],
      [
        13,
        2957724
      ],
      [
        16,
        -7394310
      ],
      [
        17,
        13779840
      ],
      [
        18,
        -17224800
      ]
    ],
    "positive": [
      [
        17,
        11368440
      ],
      [
        36,
        1705266
      ],
      [
        50,
        2842110
      ],
      [
        105,
        185781
      ],
      [
        259,
        1509200
      ],
      [
        264,
        1509200
      ],
      [
        305,
        14788620
      ],
      [
        339,
        15986260
      ],
      [
        345,
        6456431
      ],
      [
        357,
        928905
      ],
      [
        361,
        1238540
      ],
      [
        379,
        3715620
      ],
      [
        874,
        436665
      ],
      [
        1175,
        436665
      ],
      [
        1552,
        928905
      ],
      [
        1755,
        928905
      ],
      [
        2119,
        1309995
      ],
      [
        3096,
        76230
      ],
      [
        3143,
        43120
      ],
      [
        3167,
        14747720
      ]
    ]
  },
  "010231425010324103210": {
    "equalities": [
      [
        13,
        -1172480
      ],
      [
        14,
        1465600
      ],
      [
        47,
        -2727648
      ],
      [
        48,
        3636864
      ]
    ],
    "positive": [
      [
        2,
        7273728
      ],
      [
        11,
        2776640
      ],
      [
        24,
        1088581
      ],
      [
        25,
        1088581
      ],
      [
        185,
        1156248
      ],
      [
        197,
        1927080
      ],
      [
        220,
        7708320
      ],
      [
        258,
        351744
      ],
      [
        263,
        219840
      ],
      [
        264,
        732800
      ],
      [
        272,
        879360
      ],
      [
        280,
        1172480
      ],
      [
        298,
        3517440
      ],
      [
        571,
        481770
      ],
      [
        1307,
        1212288
      ],
      [
        1635,
        1927080
      ],
      [
        2028,
        3636864
      ],
      [
        2825,
        2776640
      ],
      [
        2835,
        7273728
      ],
      [
        3156,
        36736
      ],
      [
        3171,
        5064672
      ],
      [
        3172,
        1388320
      ]
    ]
  },
  "010231425010324130210": {
    "equalities": [
      [
        0,
        -4
      ],
      [
        2,
        6
      ],
      [
        17,
        1
      ],
      [
        82,
        -18
      ],
      [
        83,
        27
      ]
    ],
    "positive": [
      [
        2,
        6
      ],
      [
        11,
        12
      ],
      [
        17,
        6
      ],
      [
        387,
        5
      ],
      [
        806,
        9
      ],
      [
        1127,
        9
      ],
      [
        2071,
        27
      ],
      [
        3166,
        6
      ],
      [
        3171,
        3
      ]
    ]
  },
  "010234123010251403210": {
    "equalities": [
      [
        4,
        -7920
      ],
      [
        5,
        -1344
      ],
      [
        6,
        1680
      ],
      [
        25,
        6336
      ],
      [
        26,
        -7920
      ],
      [
        29,
        -4680
      ],
      [
        30,
        6240
      ],
      [
        59,
        -2970
      ],
      [
        60,
        3960
      ]
    ],
    "positive": [
      [
        5,
        7920
      ],
      [
        8,
        7124
      ],
      [
        12,
        15840
      ],
      [
        15,
        7920
      ],
      [
        24,
        1451
      ],
      [
        25,
        1451
      ],
      [
        98,
        336
      ],
      [
        109,
        560
      ],
      [
        130,
        1680
      ],
      [
        505,
        1584
      ],
      [
        539,
        15840
      ],
      [
        566,
        1560
      ],
      [
        570,
        3120
      ],
      [
        908,
        1320
      ],
      [
        1871,
        7920
      ],
      [
        2765,
        6240
      ],
      [
        2826,
        7124
      ],
      [
        3160,
        40
      ],
      [
        3174,
        7920
      ],
      [
        3176,
        3562
      ]
    ]
  },
  "012013042150324312010": {
    "equalities": [
      [
        0,
        -1097068615948800
      ],
      [
        2,
        637371873895680
      ],
      [
        3,
        1344308066703360
      ],
      [
        5,
        -157322113451712
      ],
      [
        7,
        262203522419520
      ],
      [
        13,
        -3679210508035656
      ],
      [
        14,
        3810109878486780
      ],
      [
        15,
        1051871008743720
      ],
      [
        17,
        -825771463103268
      ],
      [
        20,
        2064428657758170
      ],
      [
        38,
        -316016882943300
      ],
      [
        39,
        421355843924400
      ]
    ],
    "positive": [
      [
        4,
        5776837957505340
      ],
      [
        11,
        1344308066703360
      ],
      [
        15,
        1721103091410780
      ],
      [
        22,
        1155367591501068
      ],
      [
        28,
        884404823806449
      ],
      [
        29,
        7951092700353
      ],
      [
        44,
        1721103091410780
      ],
      [
        53,
        683559366343920
      ],
      [
        136,
        524407044839040
      ],
      [
        138,
        262203522419520
      ],
      [
        258,
        1629231052269084
      ],
      [
        261,
        175311834790620
      ],
      [
        264,
        4336045382858640
      ],
      [
        276,
        525935504371860
      ],
      [
        296,
        1051871008743720
      ],
      [
        298,
        1051871008743720
      ],
      [
        344,
        421355843924400
      ],
      [
        382,
        4128857315516340
      ],
      [
        1751,
        842711687848800
      ],
      [
        2801,
        421355843924400
      ],
      [
        3097,
        21282769667610
      ],
      [
        3137,
        30963749071860
      ],
      [
        3138,
        759821434400
      ],
      [
        3139,
        2648520428480
      ],
      [
        3145,
        12038738397840
      ],
      [
        3153,
        4256119635600
      ],
      [
        3165,
        637371873895680
      ],
      [
        3167,
        4336045382858640
      ]
    ]
  },
  "012013402150324312010": {
    "equalities": [
      [
        0,
        -30336
      ],
      [
        1,
        -56320
      ],
      [
        2,
        10469
      ],
      [
        3,
        140580
      ],
      [
        13,
        -121344
      ],
      [
        14,
        151680
      ]
    ],
    "positive": [
      [
        4,
        281160
      ],
      [
        7,
        86160
      ],
      [
        11,
        155976
      ],
      [
        22,
        33480
      ],
      [
        44,
        56320
      ],
      [
        48,
        28720
      ],
      [
        103,
        28440
      ],
      [
        128,
        113760
      ],
      [
        132,
        113760
      ],
      [
        258,
        37920
      ],
      [
        264,
        151680
      ],
      [
        341,
        20160
      ],
      [
        370,
        60480
      ],
      [
        2363,
        113760
      ],
      [
        2373,
        113760
      ],
      [
        3137,
        1420
      ],
      [
        3165,
        2771
      ],
      [
        3166,
        7698
      ],
      [
        3167,
        151680
      ]
    ]
  },
  "012013402510324312010": {
    "equalities": [
      [
        0,
        -2101328
      ],
      [
        1,
        -3617040
      ],
      [
        3,
        10231056
      ],
      [
        13,
        -9165808
      ],
      [
        14,
        11358953
      ],
      [
        15,
        131076
      ]
    ],
    "positive": [
      [
        4,
        20462112
      ],
      [
        7,
        6971928
      ],
      [
        11,
        10231056
      ],
      [
        22,
        2439424
      ],
      [
        25,
        2066248
      ],
      [
        44,
        3617040
      ],
      [
        48,
        2323976
      ],
      [
        136,
        262152
      ],
      [
        258,
        2816784
      ],
      [
        264,
        11267136
      ],
      [
        288,
        8264992
      ],
      [
        298,
        683704
      ],
      [
        341,
        1307344
      ],
      [
        370,
        3922032
      ],
      [
        2367,
        262152
      ],
      [
        2377,
        262152
      ],
      [
        3137,
        103344
      ],
      [
        3143,
        1324
      ],
      [
        3167,
        11082639
      ],
      [
        3168,
        276314
      ]
    ]
  },
  "012031042150324103210": {
    "equalities": [
      [
        0,
        -1448633840400
      ],
      [
        1,
        44876270160
      ],
      [
        2,
        -864802620
      ],
      [
        3,
        1267115182110
      ],
      [
        4,
        2334767677875
      ],
      [
        21,
        -1182706398684
      ],
      [
        22,
        -44876270160
      ],
      [
        23,
        2031012358020
      ],
      [
        44,
        -259337416770
      ],
      [
        45,
        345783222360
      ]
    ],
    "positive": [
      [
        6,
        4669535355750
      ],
      [
        11,
        1268844787350
      ],
      [
        16,
        2534230364220
      ],
      [
        37,
        8715813246
      ],
      [
        50,
        432401310
      ],
      [
        258,
        666525239136
      ],
      [
        261,
        1110875398560
      ],
      [
        263,
        833156548920
      ],
      [
        264,
        1666313097840
      ],
      [
        431,
        327282992130
      ],
      [
        441,
        677004119340
      ],
      [
        455,
        44876270160
      ],
      [
        456,
        2031012358020
      ],
      [
        634,
        86445805590
      ],
      [
        740,
        172891611180
      ],
      [
        2431,
        345783222360
      ],
      [
        2455,
        345783222360
      ],
      [
        2825,
        345783222360
      ],
      [
        3093,
        24069769875
      ],
      [
        3136,
        230577070
      ],
      [
        3137,
        816080110
      ],
      [
        3146,
        183919140
      ],
      [
        3166,
        864802620
      ],
      [
        3167,
        3332626195680
      ]
    ]
  },
  "012031042531021043210": {
    "equalities": [
      [
        0,
        179783706
      ],
      [
        2,
        -819159900
      ],
      [
        3,
        1025640
      ],
      [
        4,
        1097430222
      ],
      [
        5,
        -980592000
      ],
      [
        6,
        555870
      ],
      [
        7,
        1633578840
      ],
      [
        9,
        -175267386
      ],
      [
        11,
        -6518400
      ],
      [
        12,
        447946065
      ],
      [
        17,
        -4516320
      ],
      [
        20,
        11290800
      ],
      [
        38,
        -3040800
      ],
      [
        39,
        1881600
      ],
      [
        40,
        3259200
      ]
    ],
    "positive": [
      [
        3,
        430442145
      ],
      [
        6,
        1097430222
      ],
      [
        15,
        1097430222
      ],
      [
        27,
        222348
      ],
      [
        36,
        217560
      ],
      [
        43,
        370580
      ],
      [
        50,
        362600
      ],
      [
        54,
        341880
      ],
      [
        98,
        246125760
      ],
      [
        100,
        102645045
      ],
      [
        112,
        410024310
      ],
      [
        117,
        185290
      ],
      [
        132,
        370580
      ],
      [
        138,
        1633578840
      ],
      [
        140,
        1634320000
      ],
      [
        202,
        6518400
      ],
      [
        222,
        428390865
      ],
      [
        224,
        447946065
      ],
      [
        263,
        245710947
      ],
      [
        292,
        982843788
      ],
      [
        382,
        22581600
      ],
      [
        672,
        1881600
      ],
      [
        1757,
        6518400
      ],
      [
        2367,
        6518400
      ],
      [
        2379,
        6518400
      ],
      [
        2389,
        6518400
      ],
      [
        2801,
        1881600
      ],
      [
        3097,
        116400
      ],
      [
        3103,
        33600
      ],
      [
        3137,
        10360
      ],
      [
        3165,
        818434700
      ]
    ]
  },
  "012031240132051403210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        4,
        -3
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        7,
        3
      ],
      [
        11,
        6
      ],
      [
        15,
        3
      ],
      [
        306,
        5
      ],
      [
        2862,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "012031402150324103210": {
    "equalities": [
      [
        0,
        -12
      ],
      [
        3,
        24
      ],
      [
        13,
        12
      ],
      [
        14,
        -15
      ],
      [
        32,
        -24
      ],
      [
        33,
        32
      ]
    ],
    "positive": [
      [
        3,
        24
      ],
      [
        11,
        24
      ],
      [
        16,
        24
      ],
      [
        298,
        4
      ],
      [
        370,
        24
      ],
      [
        566,
        8
      ],
      [
        671,
        8
      ],
      [
        1693,
        32
      ],
      [
        1695,
        32
      ],
      [
        1753,
        24
      ],
      [
        2413,
        32
      ],
      [
        3167,
        15
      ],
      [
        3168,
        2
      ]
    ]
  },
  "012031402510324103210": {
    "equalities": [
      [
        0,
        480
      ],
      [
        2,
        3600
      ],
      [
        3,
        263616
      ],
      [
        5,
        -178464
      ],
      [
        6,
        -111540
      ],
      [
        7,
        446160
      ],
      [
        21,
        -2880
      ],
      [
        23,
        4800
      ]
    ],
    "positive": [
      [
        3,
        263616
      ],
      [
        9,
        808128
      ],
      [
        11,
        1163136
      ],
      [
        16,
        268416
      ],
      [
        20,
        480
      ],
      [
        22,
        144
      ],
      [
        25,
        202107
      ],
      [
        27,
        180
      ],
      [
        38,
        720
      ],
      [
        43,
        300
      ],
      [
        57,
        1200
      ],
      [
        98,
        44616
      ],
      [
        103,
        27885
      ],
      [
        105,
        22308
      ],
      [
        112,
        111540
      ],
      [
        138,
        446160
      ],
      [
        140,
        446160
      ],
      [
        341,
        136104
      ],
      [
        370,
        408312
      ],
      [
        431,
        800
      ],
      [
        441,
        1600
      ],
      [
        456,
        4800
      ],
      [
        3166,
        449760
      ]
    ]
  },
  "012031402510324130210": {
    "equalities": [
      [
        0,
        5494816082
      ],
      [
        3,
        3736101996
      ],
      [
        5,
        -45362324
      ],
      [
        6,
        -933930200
      ],
      [
        7,
        1320844140
      ],
      [
        13,
        -16174009096
      ],
      [
        14,
        20217511370
      ],
      [
        21,
        -483004368
      ],
      [
        22,
        -4830043680
      ],
      [
        23,
        7245065520
      ],
      [
        47,
        -1811266380
      ],
      [
        48,
        2415021840
      ],
      [
        110,
        2878418158
      ],
      [
        111,
        -4317627237
      ]
    ],
    "positive": [
      [
        3,
        7472203992
      ],
      [
        7,
        1320844140
      ],
      [
        9,
        44177202480
      ],
      [
        11,
        3736101996
      ],
      [
        17,
        2641688280
      ],
      [
        25,
        11044300620
      ],
      [
        110,
        233482550
      ],
      [
        136,
        2641688280
      ],
      [
        138,
        1320844140
      ],
      [
        258,
        3856716234
      ],
      [
        264,
        5791128448
      ],
      [
        298,
        40435022740
      ],
      [
        341,
        7148982758
      ],
      [
        370,
        21446948274
      ],
      [
        441,
        2415021840
      ],
      [
        456,
        7245065520
      ],
      [
        772,
        805007280
      ],
      [
        1648,
        8635254474
      ],
      [
        1811,
        4830043680
      ],
      [
        2174,
        8635254474
      ],
      [
        2363,
        933930200
      ],
      [
        2373,
        933930200
      ],
      [
        3133,
        44511621
      ],
      [
        3137,
        37738404
      ],
      [
        3139,
        13341860
      ],
      [
        3156,
        24394160
      ],
      [
        3168,
        20217511370
      ]
    ]
  },
  "012031402510324132010": {
    "equalities": [
      [
        0,
        88074
      ],
      [
        3,
        48312
      ],
      [
        13,
        -240408
      ],
      [
        14,
        300510
      ],
      [
        21,
        -66906
      ],
      [
        23,
        111510
      ]
    ],
    "positive": [
      [
        3,
        96624
      ],
      [
        9,
        673380
      ],
      [
        11,
        48312
      ],
      [
        25,
        168345
      ],
      [
        28,
        13230
      ],
      [
        258,
        54810
      ],
      [
        264,
        150255
      ],
      [
        288,
        26460
      ],
      [
        298,
        601020
      ],
      [
        341,
        110610
      ],
      [
        370,
        331830
      ],
      [
        431,
        18585
      ],
      [
        441,
        37170
      ],
      [
        456,
        111510
      ],
      [
        3136,
        140
      ],
      [
        3137,
        488
      ],
      [
        3168,
        300510
      ]
    ]
  },
  "012031402510324312010": {
    "equalities": [
      [
        0,
        -280
      ],
      [
        1,
        1736
      ],
      [
        3,
        184
      ],
      [
        13,
        -2968
      ],
      [
        14,
        3710
      ],
      [
        74,
        1408
      ],
      [
        75,
        -2112
      ],
      [
        76,
        -1408
      ],
      [
        77,
        2112
      ]
    ],
    "positive": [
      [
        3,
        3154
      ],
      [
        7,
        5220
      ],
      [
        9,
        7552
      ],
      [
        11,
        7604
      ],
      [
        15,
        2786
      ],
      [
        20,
        56
      ],
      [
        25,
        1972
      ],
      [
        28,
        1393
      ],
      [
        41,
        336
      ],
      [
        44,
        1050
      ],
      [
        48,
        700
      ],
      [
        258,
        742
      ],
      [
        264,
        1855
      ],
      [
        1070,
        704
      ],
      [
        1999,
        2112
      ],
      [
        2533,
        2112
      ],
      [
        2693,
        7420
      ],
      [
        2813,
        2112
      ],
      [
        3137,
        30
      ],
      [
        3168,
        3710
      ]
    ]
  },
  "012031423010524132010": {
    "equalities": [
      [
        0,
        2
      ],
      [
        2,
        -3
      ],
      [
        13,
        -2
      ]
    ],
    "positive": [
      [
        2,
        6
      ],
      [
        8,
        12
      ],
      [
        17,
        6
      ],
      [
        24,
        6
      ],
      [
        25,
        6
      ],
      [
        306,
        10
      ],
      [
        2826,
        12
      ],
      [
        3165,
        3
      ],
      [
        3172,
        6
      ]
    ]
  },
  "012031423012051403210": {
    "equalities": [
      [
        9,
        22016478
      ],
      [
        11,
        -17029320
      ],
      [
        12,
        -29497215
      ],
      [
        13,
        27421134
      ],
      [
        14,
        -61797015
      ],
      [
        17,
        11983248
      ],
      [
        19,
        -19972080
      ],
      [
        29,
        -4257330
      ],
      [
        31,
        8514660
      ]
    ],
    "positive": [
      [
        11,
        74051376
      ],
      [
        190,
        2838220
      ],
      [
        200,
        5676440
      ],
      [
        225,
        58994430
      ],
      [
        265,
        12359403
      ],
      [
        268,
        20599005
      ],
      [
        293,
        61797015
      ],
      [
        306,
        110082390
      ],
      [
        339,
        4993020
      ],
      [
        342,
        1664340
      ],
      [
        353,
        9986040
      ],
      [
        354,
        4993020
      ],
      [
        379,
        34951140
      ],
      [
        503,
        1248255
      ],
      [
        505,
        2995812
      ],
      [
        517,
        4993020
      ],
      [
        567,
        2457840
      ],
      [
        570,
        2457840
      ],
      [
        1637,
        17029320
      ],
      [
        2399,
        19972080
      ],
      [
        2409,
        19972080
      ],
      [
        2862,
        74051376
      ],
      [
        3095,
        304095
      ],
      [
        3100,
        87780
      ],
      [
        3178,
        37025688
      ]
    ]
  },
  "012031423015201430210": {
    "equalities": [
      [
        0,
        -23090130
      ],
      [
        2,
        -740880
      ],
      [
        3,
        -10420344
      ],
      [
        9,
        18983538
      ],
      [
        11,
        -31639230
      ],
      [
        17,
        61650792
      ],
      [
        18,
        -77063490
      ],
      [
        74,
        -1711080
      ],
      [
        75,
        2566620
      ]
    ],
    "positive": [
      [
        2,
        1481760
      ],
      [
        8,
        11902104
      ],
      [
        10,
        172765332
      ],
      [
        16,
        20840688
      ],
      [
        190,
        5273205
      ],
      [
        200,
        10546410
      ],
      [
        221,
        31639230
      ],
      [
        262,
        28305306
      ],
      [
        293,
        84915918
      ],
      [
        339,
        38531745
      ],
      [
        379,
        154126980
      ],
      [
        420,
        43191333
      ],
      [
        425,
        14386050
      ],
      [
        451,
        172765332
      ],
      [
        455,
        5133240
      ],
      [
        1925,
        5133240
      ],
      [
        2396,
        77063490
      ],
      [
        2775,
        5133240
      ],
      [
        3115,
        26460
      ],
      [
        3136,
        27160
      ],
      [
        3137,
        105256
      ],
      [
        3166,
        740880
      ],
      [
        3168,
        77063490
      ]
    ]
  },
  "012031423015204130210": {
    "equalities": [
      [
        0,
        -726680304
      ],
      [
        3,
        -279446112
      ],
      [
        9,
        611520336
      ],
      [
        11,
        -1019200560
      ],
      [
        17,
        1879256232
      ],
      [
        18,
        -2349070290
      ],
      [
        25,
        59276448
      ],
      [
        27,
        -98794080
      ],
      [
        59,
        -26195400
      ],
      [
        60,
        34927200
      ],
      [
        76,
        -218484546
      ],
      [
        77,
        327726819
      ]
    ],
    "positive": [
      [
        2,
        197588160
      ],
      [
        8,
        279446112
      ],
      [
        10,
        5198420160
      ],
      [
        12,
        98794080
      ],
      [
        16,
        558892224
      ],
      [
        24,
        1299605040
      ],
      [
        190,
        169866760
      ],
      [
        200,
        339733520
      ],
      [
        221,
        1019200560
      ],
      [
        262,
        823582986
      ],
      [
        293,
        2470748958
      ],
      [
        339,
        846808326
      ],
      [
        379,
        4698140580
      ],
      [
        505,
        455843178
      ],
      [
        539,
        98794080
      ],
      [
        541,
        197588160
      ],
      [
        908,
        11642400
      ],
      [
        1739,
        655453638
      ],
      [
        1871,
        69854400
      ],
      [
        1997,
        655453638
      ],
      [
        2396,
        2349070290
      ],
      [
        2406,
        2349070290
      ],
      [
        3116,
        3378627
      ],
      [
        3137,
        2822688
      ],
      [
        3149,
        997920
      ],
      [
        3160,
        352800
      ],
      [
        3168,
        2349070290
      ]
    ]
  },
  "012031425010324103210": {
    "equalities": [
      [
        0,
        -1
      ],
      [
        3,
        2
      ],
      [
        17,
        1
      ]
    ],
    "positive": [
      [
        3,
        2
      ],
      [
        11,
        6
      ],
      [
        16,
        2
      ],
      [
        24,
        3
      ],
      [
        25,
        3
      ],
      [
        387,
        5
      ],
      [
        2825,
        4
      ],
      [
        3172,
        2
      ]
    ]
  },
  "012034102150321403210": {
    "equalities": [
      [
        0,
        -12
      ],
      [
        3,
        24
      ],
      [
        13,
        12
      ],
      [
        14,
        -15
      ],
      [
        32,
        -24
      ],
      [
        33,
        32
      ],
      [
        74,
        16
      ],
      [
        75,
        -24
      ],
      [
        76,
        -16
      ],
      [
        77,
        24
      ]
    ],
    "positive": [
      [
        3,
        24
      ],
      [
        7,
        24
      ],
      [
        11,
        28
      ],
      [
        16,
        24
      ],
      [
        600,
        8
      ],
      [
        1070,
        8
      ],
      [
        1693,
        32
      ],
      [
        1695,
        32
      ],
      [
        1999,
        24
      ],
      [
        2533,
        24
      ],
      [
        2693,
        4
      ],
      [
        2813,
        24
      ],
      [
        3167,
        15
      ],
      [
        3168,
        2
      ]
    ]
  },
  "012034102150324103210": {
    "equalities": [
      [
        0,
        -12
      ],
      [
        3,
        24
      ],
      [
        13,
        12
      ],
      [
        14,
        -15
      ],
      [
        32,
        -24
      ],
      [
        33,
        32
      ]
    ],
    "positive": [
      [
        3,
        24
      ],
      [
        7,
        24
      ],
      [
        11,
        28
      ],
      [
        16,
        24
      ],
      [
        600,
        8
      ],
      [
        1085,
        8
      ],
      [
        1693,
        32
      ],
      [
        1695,
        32
      ],
      [
        1999,
        24
      ],
      [
        2693,
        4
      ],
      [
        2813,
        24
      ],
      [
        3167,
        15
      ],
      [
        3168,
        2
      ]
    ]
  },
  "012034102510321430210": {
    "equalities": [
      [
        0,
        -4
      ],
      [
        3,
        24
      ],
      [
        13,
        4
      ],
      [
        14,
        -5
      ]
    ],
    "positive": [
      [
        3,
        24
      ],
      [
        9,
        48
      ],
      [
        11,
        12
      ],
      [
        14,
        36
      ],
      [
        65,
        12
      ],
      [
        103,
        12
      ],
      [
        132,
        48
      ],
      [
        261,
        12
      ],
      [
        293,
        36
      ],
      [
        298,
        52
      ],
      [
        341,
        12
      ],
      [
        370,
        36
      ],
      [
        3167,
        5
      ],
      [
        3168,
        26
      ]
    ]
  },
  "012034102510324130210": {
    "equalities": [
      [
        0,
        11514899034
      ],
      [
        3,
        24084908892
      ],
      [
        9,
        -9538119360
      ],
      [
        10,
        11922649200
      ],
      [
        13,
        -46534485528
      ],
      [
        14,
        58168106910
      ],
      [
        21,
        -109999836
      ],
      [
        22,
        -1099998360
      ],
      [
        23,
        1649997540
      ],
      [
        62,
        4470993450
      ],
      [
        63,
        -5961324600
      ]
    ],
    "positive": [
      [
        3,
        56118250584
      ],
      [
        5,
        11922649200
      ],
      [
        9,
        141344120880
      ],
      [
        11,
        28059125292
      ],
      [
        62,
        3974216400
      ],
      [
        128,
        13191064110
      ],
      [
        210,
        11922649200
      ],
      [
        212,
        141344120880
      ],
      [
        258,
        11379938400
      ],
      [
        264,
        29084053455
      ],
      [
        298,
        116336213820
      ],
      [
        341,
        24846396120
      ],
      [
        370,
        74539188360
      ],
      [
        441,
        549999180
      ],
      [
        455,
        13191064110
      ],
      [
        456,
        1649997540
      ],
      [
        571,
        32355367920
      ],
      [
        842,
        6045532875
      ],
      [
        1220,
        1987108200
      ],
      [
        1588,
        11922649200
      ],
      [
        1635,
        129421471680
      ],
      [
        1792,
        12091065750
      ],
      [
        2167,
        5961324600
      ],
      [
        2363,
        13191064110
      ],
      [
        2373,
        1268414910
      ],
      [
        3136,
        69793990
      ],
      [
        3137,
        243281908
      ],
      [
        3146,
        4508190
      ],
      [
        3161,
        60215400
      ],
      [
        3168,
        58168106910
      ]
    ]
  },
  "012034102510324132010": {
    "equalities": [
      [
        0,
        5292
      ],
      [
        1,
        55755
      ],
      [
        2,
        -37170
      ],
      [
        3,
        64647
      ],
      [
        13,
        -97272
      ],
      [
        14,
        121590
      ]
    ],
    "positive": [
      [
        3,
        129294
      ],
      [
        7,
        180927
      ],
      [
        9,
        355788
      ],
      [
        11,
        382167
      ],
      [
        25,
        88947
      ],
      [
        28,
        31185
      ],
      [
        50,
        18585
      ],
      [
        258,
        22995
      ],
      [
        264,
        60795
      ],
      [
        288,
        6615
      ],
      [
        671,
        60309
      ],
      [
        2693,
        243180
      ],
      [
        2801,
        180927
      ],
      [
        3136,
        35
      ],
      [
        3137,
        653
      ],
      [
        3166,
        37170
      ],
      [
        3168,
        121590
      ]
    ]
  },
  "012034102510324312010": {
    "equalities": [
      [
        0,
        -600426
      ],
      [
        1,
        1415664
      ],
      [
        3,
        -722502
      ],
      [
        13,
        -588600
      ],
      [
        14,
        735750
      ],
      [
        21,
        -282204
      ],
      [
        23,
        470340
      ]
    ],
    "positive": [
      [
        3,
        807030
      ],
      [
        5,
        1308258
      ],
      [
        9,
        1308258
      ],
      [
        15,
        1379862
      ],
      [
        20,
        176526
      ],
      [
        28,
        868185
      ],
      [
        44,
        71604
      ],
      [
        50,
        35802
      ],
      [
        62,
        436086
      ],
      [
        258,
        147150
      ],
      [
        264,
        367875
      ],
      [
        298,
        1471500
      ],
      [
        341,
        412020
      ],
      [
        370,
        1236060
      ],
      [
        431,
        78390
      ],
      [
        441,
        156780
      ],
      [
        456,
        470340
      ],
      [
        3136,
        1318
      ],
      [
        3137,
        6640
      ],
      [
        3166,
        143208
      ],
      [
        3168,
        735750
      ]
    ]
  },
  "012034123010251403210": {
    "equalities": [
      [
        4,
        -3960
      ],
      [
        25,
        3168
      ],
      [
        26,
        -3960
      ],
      [
        29,
        -2844
      ],
      [
        30,
        3792
      ],
      [
        59,
        -1485
      ],
      [
        60,
        1980
      ],
      [
        106,
        4110
      ],
      [
        107,
        -6165
      ],
      [
        110,
        112
      ],
      [
        111,
        -168
      ],
      [
        112,
        -112
      ],
      [
        113,
        168
      ]
    ],
    "positive": [
      [
        5,
        3960
      ],
      [
        8,
        3562
      ],
      [
        12,
        7920
      ],
      [
        15,
        3960
      ],
      [
        130,
        3960
      ],
      [
        505,
        792
      ],
      [
        539,
        7920
      ],
      [
        566,
        948
      ],
      [
        570,
        1896
      ],
      [
        909,
        1395
      ],
      [
        1310,
        2055
      ],
      [
        1352,
        56
      ],
      [
        1573,
        3792
      ],
      [
        1646,
        168
      ],
      [
        1871,
        3960
      ],
      [
        2124,
        6165
      ],
      [
        2172,
        168
      ],
      [
        2364,
        168
      ],
      [
        2374,
        168
      ],
      [
        2621,
        168
      ],
      [
        2694,
        336
      ],
      [
        2826,
        3226
      ],
      [
        3160,
        20
      ],
      [
        3168,
        168
      ],
      [
        3174,
        3960
      ],
      [
        3176,
        1613
      ]
    ]
  },
  "012034123015201430210": {
    "equalities": [
      [
        0,
        4
      ],
      [
        4,
        -36
      ],
      [
        17,
        -4
      ],
      [
        18,
        5
      ]
    ],
    "positive": [
      [
        5,
        36
      ],
      [
        8,
        12
      ],
      [
        10,
        48
      ],
      [
        12,
        36
      ],
      [
        16,
        24
      ],
      [
        24,
        12
      ],
      [
        65,
        12
      ],
      [
        370,
        36
      ],
      [
        379,
        52
      ],
      [
        976,
        12
      ],
      [
        1352,
        12
      ],
      [
        1718,
        36
      ],
      [
        2100,
        36
      ],
      [
        2910,
        36
      ],
      [
        3167,
        5
      ],
      [
        3168,
        26
      ]
    ]
  },
  "012034125010321403210": {
    "equalities": [
      [
        0,
        -2
      ],
      [
        3,
        4
      ]
    ],
    "positive": [
      [
        3,
        4
      ],
      [
        11,
        4
      ],
      [
        16,
        4
      ],
      [
        24,
        1
      ],
      [
        25,
        1
      ],
      [
        3171,
        2
      ]
    ]
  },
  "012034125010324103210": {
    "equalities": [
      [
        0,
        -2
      ],
      [
        3,
        4
      ]
    ],
    "positive": [
      [
        3,
        4
      ],
      [
        11,
        4
      ],
      [
        16,
        4
      ],
      [
        24,
        1
      ],
      [
        25,
        1
      ],
      [
        3171,
        2
      ]
    ]
  },
  "012301240132051403210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        4,
        -3
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        7,
        3
      ],
      [
        11,
        6
      ],
      [
        15,
        3
      ],
      [
        306,
        5
      ],
      [
        2910,
        6
      ],
      [
        3180,
        3
      ]
    ]
  },
  "012301423010251403210": {
    "equalities": [
      [
        3,
        -112
      ],
      [
        4,
        -194
      ],
      [
        71,
        246
      ],
      [
        72,
        -328
      ],
      [
        108,
        362
      ],
      [
        109,
        -543
      ]
    ],
    "positive": [
      [
        3,
        224
      ],
      [
        8,
        560
      ],
      [
        12,
        724
      ],
      [
        15,
        388
      ],
      [
        24,
        34
      ],
      [
        42,
        68
      ],
      [
        500,
        65
      ],
      [
        539,
        520
      ],
      [
        943,
        181
      ],
      [
        1043,
        164
      ],
      [
        1047,
        82
      ],
      [
        1325,
        181
      ],
      [
        1826,
        260
      ],
      [
        2148,
        543
      ],
      [
        2826,
        448
      ],
      [
        2934,
        68
      ],
      [
        3093,
        2
      ],
      [
        3174,
        260
      ],
      [
        3176,
        224
      ]
    ]
  },
  "012301423010521430210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        3,
        -2
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        3,
        2
      ],
      [
        8,
        6
      ],
      [
        16,
        2
      ],
      [
        306,
        5
      ],
      [
        570,
        12
      ],
      [
        571,
        6
      ],
      [
        2826,
        4
      ],
      [
        3172,
        2
      ]
    ]
  },
  "012301423010524130210": {
    "equalities": [
      [
        0,
        2
      ],
      [
        3,
        -4
      ]
    ],
    "positive": [
      [
        3,
        4
      ],
      [
        8,
        4
      ],
      [
        16,
        4
      ],
      [
        24,
        1
      ],
      [
        25,
        1
      ],
      [
        3171,
        2
      ]
    ]
  },
  "012301423010524132010": {
    "equalities": [
      [
        13,
        79320
      ],
      [
        14,
        49575
      ],
      [
        15,
        -198300
      ],
      [
        17,
        71600
      ],
      [
        18,
        -89500
      ],
      [
        21,
        440416
      ],
      [
        22,
        -550520
      ]
    ],
    "positive": [
      [
        3,
        2202080
      ],
      [
        8,
        1383264
      ],
      [
        183,
        528258
      ],
      [
        189,
        704344
      ],
      [
        215,
        2113032
      ],
      [
        265,
        19830
      ],
      [
        268,
        16525
      ],
      [
        273,
        99150
      ],
      [
        277,
        49575
      ],
      [
        299,
        198300
      ],
      [
        339,
        44750
      ],
      [
        345,
        21480
      ],
      [
        357,
        53700
      ],
      [
        361,
        71600
      ],
      [
        379,
        214800
      ],
      [
        418,
        220208
      ],
      [
        423,
        137630
      ],
      [
        425,
        110104
      ],
      [
        432,
        550520
      ],
      [
        498,
        10740
      ],
      [
        1704,
        53700
      ],
      [
        1847,
        53700
      ],
      [
        2521,
        53700
      ],
      [
        2732,
        2202080
      ],
      [
        2826,
        1383264
      ],
      [
        3171,
        1394368
      ],
      [
        3172,
        691632
      ]
    ]
  },
  "012301423015204130210": {
    "equalities": [
      [
        0,
        -1318263578283
      ],
      [
        1,
        189137942730
      ],
      [
        9,
        233965787085
      ],
      [
        10,
        1741657732290
      ],
      [
        11,
        -2712153288195
      ],
      [
        17,
        2856199659264
      ],
      [
        18,
        -3570249574080
      ],
      [
        21,
        528271952454
      ],
      [
        23,
        -880453254090
      ],
      [
        29,
        -24916672440
      ],
      [
        30,
        33222229920
      ],
      [
        76,
        -1190083191360
      ],
      [
        77,
        1785124787040
      ]
    ],
    "positive": [
      [
        3,
        880453254090
      ],
      [
        10,
        6963891756048
      ],
      [
        12,
        880453254090
      ],
      [
        37,
        80887812456
      ],
      [
        51,
        71767039850
      ],
      [
        128,
        33222229920
      ],
      [
        200,
        870828866145
      ],
      [
        221,
        2811819977955
      ],
      [
        262,
        1091638574982
      ],
      [
        293,
        3274915724946
      ],
      [
        345,
        669577880286
      ],
      [
        375,
        222360172650
      ],
      [
        379,
        7140499148160
      ],
      [
        459,
        880453254090
      ],
      [
        461,
        880453254090
      ],
      [
        571,
        8305557480
      ],
      [
        579,
        33222229920
      ],
      [
        1042,
        1740972939012
      ],
      [
        1571,
        33222229920
      ],
      [
        1639,
        99666689760
      ],
      [
        1739,
        3570249574080
      ],
      [
        1997,
        3570249574080
      ],
      [
        2669,
        1741657732290
      ],
      [
        2732,
        880453254090
      ],
      [
        2932,
        6963891756048
      ],
      [
        3116,
        18403348320
      ],
      [
        3136,
        1176508850
      ],
      [
        3140,
        288817200
      ],
      [
        3141,
        1006734240
      ],
      [
        3165,
        287068159400
      ],
      [
        3168,
        3570249574080
      ]
    ]
  },
  "012301423051201430210": {
    "equalities": [
      [
        0,
        3
      ],
      [
        3,
        -6
      ],
      [
        17,
        -3
      ],
      [
        68,
        6
      ],
      [
        69,
        -8
      ],
      [
        110,
        4
      ],
      [
        111,
        -6
      ],
      [
        112,
        -4
      ],
      [
        113,
        6
      ]
    ],
    "positive": [
      [
        3,
        6
      ],
      [
        8,
        22
      ],
      [
        12,
        6
      ],
      [
        16,
        6
      ],
      [
        386,
        15
      ],
      [
        1047,
        2
      ],
      [
        1352,
        2
      ],
      [
        1704,
        8
      ],
      [
        1706,
        8
      ],
      [
        2076,
        6
      ],
      [
        2529,
        8
      ],
      [
        2621,
        6
      ],
      [
        2714,
        16
      ],
      [
        2862,
        6
      ],
      [
        3168,
        8
      ]
    ]
  },
  "012301423051204130210": {
    "equalities": [
      [
        0,
        3
      ],
      [
        3,
        -6
      ],
      [
        17,
        -3
      ],
      [
        68,
        6
      ],
      [
        69,
        -8
      ]
    ],
    "positive": [
      [
        3,
        6
      ],
      [
        8,
        6
      ],
      [
        12,
        6
      ],
      [
        16,
        6
      ],
      [
        262,
        2
      ],
      [
        379,
        16
      ],
      [
        386,
        15
      ],
      [
        1047,
        2
      ],
      [
        1704,
        8
      ],
      [
        1706,
        8
      ],
      [
        2529,
        8
      ],
      [
        2688,
        6
      ],
      [
        3168,
        8
      ]
    ]
  },
  "012301423051240130210": {
    "equalities": [
      [
        0,
        239691384
      ],
      [
        2,
        279591480
      ],
      [
        3,
        -852171408
      ],
      [
        9,
        426210336
      ],
      [
        11,
        -710350560
      ],
      [
        13,
        461597004
      ],
      [
        16,
        -1153992510
      ],
      [
        17,
        1773585396
      ],
      [
        18,
        -2216981745
      ]
    ],
    "positive": [
      [
        3,
        588556584
      ],
      [
        8,
        852171408
      ],
      [
        16,
        1115786232
      ],
      [
        37,
        55918296
      ],
      [
        51,
        93197160
      ],
      [
        190,
        118391760
      ],
      [
        200,
        236783520
      ],
      [
        221,
        710350560
      ],
      [
        305,
        2307985020
      ],
      [
        339,
        2181025440
      ],
      [
        345,
        872410176
      ],
      [
        379,
        143825220
      ],
      [
        3096,
        11896830
      ],
      [
        3137,
        2662776
      ],
      [
        3142,
        1930600
      ],
      [
        3143,
        6729520
      ],
      [
        3165,
        93197160
      ],
      [
        3167,
        2145069135
      ],
      [
        3168,
        71912610
      ]
    ]
  },
  "012304123010251403210": {
    "equalities": [
      [
        0,
        -143381773974
      ],
      [
        3,
        -675631714128
      ],
      [
        4,
        -1250846824086
      ],
      [
        9,
        143381773974
      ],
      [
        10,
        -80556176400
      ],
      [
        12,
        -197342082135
      ],
      [
        21,
        1352660601600
      ],
      [
        22,
        -1690825752000
      ],
      [
        25,
        802891172160
      ],
      [
        26,
        -1003613965200
      ],
      [
        47,
        -634059657000
      ],
      [
        48,
        845412876000
      ],
      [
        59,
        -376355236950
      ],
      [
        60,
        501806982600
      ],
      [
        106,
        898146572400
      ],
      [
        107,
        -1347219858600
      ]
    ],
    "positive": [
      [
        3,
        1351263428256
      ],
      [
        5,
        80556176400
      ],
      [
        8,
        3476381265420
      ],
      [
        12,
        5388879434400
      ],
      [
        15,
        2421137471772
      ],
      [
        24,
        750113980105
      ],
      [
        103,
        750113980105
      ],
      [
        132,
        3000455920420
      ],
      [
        182,
        26852058800
      ],
      [
        190,
        40278088200
      ],
      [
        210,
        80556176400
      ],
      [
        225,
        394684164270
      ],
      [
        425,
        338165150400
      ],
      [
        459,
        3381651504000
      ],
      [
        505,
        200722793040
      ],
      [
        539,
        2007227930400
      ],
      [
        1310,
        449073286200
      ],
      [
        1811,
        1690825752000
      ],
      [
        1871,
        1003613965200
      ],
      [
        2028,
        845412876000
      ],
      [
        2124,
        501806982600
      ],
      [
        2826,
        2800749551292
      ],
      [
        3093,
        12064852038
      ],
      [
        3095,
        2034454455
      ],
      [
        3141,
        1150802520
      ],
      [
        3156,
        8539524000
      ],
      [
        3160,
        5068757400
      ],
      [
        3172,
        1690825752000
      ],
      [
        3174,
        1003613965200
      ],
      [
        3176,
        1400374775646
      ]
    ]
  },
  "012304123010521430210": {
    "equalities": [
      [
        0,
        1
      ],
      [
        3,
        -2
      ],
      [
        13,
        -1
      ]
    ],
    "positive": [
      [
        3,
        2
      ],
      [
        8,
        6
      ],
      [
        16,
        2
      ],
      [
        24,
        3
      ],
      [
        25,
        3
      ],
      [
        306,
        5
      ],
      [
        2826,
        4
      ],
      [
        3172,
        2
      ]
    ]
  },
  "012304123051201430210": {
    "equalities": [
      [
        0,
        3
      ],
      [
        3,
        -6
      ],
      [
        17,
        -3
      ],
      [
        68,
        6
      ],
      [
        69,
        -8
      ]
    ],
    "positive": [
      [
        3,
        6
      ],
      [
        8,
        6
      ],
      [
        12,
        6
      ],
      [
        16,
        6
      ],
      [
        262,
        2
      ],
      [
        379,
        16
      ],
      [
        386,
        15
      ],
      [
        1013,
        2
      ],
      [
        1704,
        8
      ],
      [
        1706,
        8
      ],
      [
        2688,
        6
      ],
      [
        3168,
        8
      ]
    ]
  },
  "012304150210324130210": {
    "equalities": [
      [
        0,
        -68110
      ],
      [
        2,
        70980
      ],
      [
        3,
        41580
      ],
      [
        17,
        92464
      ],
      [
        21,
        -24354
      ],
      [
        22,
        -41580
      ],
      [
        24,
        144045
      ],
      [
        41,
        31185
      ],
      [
        42,
        -41580
      ],
      [
        50,
        -31185
      ],
      [
        51,
        41580
      ]
    ],
    "positive": [
      [
        8,
        162816
      ],
      [
        11,
        384300
      ],
      [
        17,
        100380
      ],
      [
        341,
        141051
      ],
      [
        370,
        423153
      ],
      [
        387,
        462320
      ],
      [
        436,
        41580
      ],
      [
        462,
        288090
      ],
      [
        1801,
        41580
      ],
      [
        2449,
        41580
      ],
      [
        2451,
        41580
      ],
      [
        2724,
        41580
      ],
      [
        2732,
        83160
      ],
      [
        2813,
        162816
      ],
      [
        2825,
        200760
      ],
      [
        3098,
        1485
      ],
      [
        3137,
        420
      ],
      [
        3166,
        70980
      ],
      [
        3178,
        102198
      ],
      [
        3180,
        100380
      ]
    ]
  },
  "012304150210324132010": {
    "equalities": [
      [
        0,
        -404792
      ],
      [
        4,
        1214376
      ],
      [
        13,
        -220500
      ],
      [
        14,
        -551250
      ],
      [
        15,
        1102500
      ],
      [
        17,
        718766
      ],
      [
        21,
        -313974
      ],
      [
        22,
        176400
      ],
      [
        24,
        432135
      ]
    ],
    "positive": [
      [
        4,
        1214376
      ],
      [
        11,
        2428752
      ],
      [
        13,
        1214376
      ],
      [
        258,
        55125
      ],
      [
        261,
        91875
      ],
      [
        272,
        275625
      ],
      [
        276,
        551250
      ],
      [
        298,
        1102500
      ],
      [
        341,
        1528182
      ],
      [
        370,
        4584546
      ],
      [
        387,
        3593830
      ],
      [
        424,
        88200
      ],
      [
        431,
        44100
      ],
      [
        462,
        864270
      ],
      [
        2801,
        1214376
      ],
      [
        3098,
        4455
      ],
      [
        3147,
        2520
      ],
      [
        3166,
        1214376
      ],
      [
        3176,
        607188
      ]
    ]
  },
  "012304150210324312010": {
    "equalities": [
      [
        13,
        -2100
      ],
      [
        14,
        -5250
      ],
      [
        15,
        10500
      ],
      [
        17,
        3258
      ],
      [
        21,
        -3258
      ],
      [
        23,
        2520
      ],
      [
        24,
        4365
      ]
    ],
    "positive": [
      [
        8,
        12952
      ],
      [
        258,
        525
      ],
      [
        261,
        875
      ],
      [
        272,
        2625
      ],
      [
        276,
        5250
      ],
      [
        298,
        10500
      ],
      [
        341,
        3062
      ],
      [
        370,
        9186
      ],
      [
        387,
        16290
      ],
      [
        429,
        420
      ],
      [
        431,
        420
      ],
      [
        436,
        1260
      ],
      [
        441,
        840
      ],
      [
        462,
        8730
      ],
      [
        2813,
        12952
      ],
      [
        3098,
        45
      ],
      [
        3178,
        6476
      ]
    ]
  },
  "012304150231042103210": {
    "equalities": [
      [
        0,
        -1
      ],
      [
        4,
        3
      ],
      [
        17,
        1
      ]
    ],
    "positive": [
      [
        4,
        3
      ],
      [
        8,
        6
      ],
      [
        12,
        3
      ],
      [
        387,
        5
      ],
      [
        2813,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "012304150231042130210": {
    "equalities": [
      [
        0,
        -1
      ],
      [
        4,
        3
      ],
      [
        17,
        1
      ]
    ],
    "positive": [
      [
        4,
        3
      ],
      [
        8,
        6
      ],
      [
        12,
        3
      ],
      [
        387,
        5
      ],
      [
        2813,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "012304150231042132010": {
    "equalities": [
      [
        0,
        -1
      ],
      [
        4,
        3
      ],
      [
        17,
        1
      ]
    ],
    "positive": [
      [
        4,
        3
      ],
      [
        8,
        6
      ],
      [
        12,
        3
      ],
      [
        387,
        5
      ],
      [
        2813,
        6
      ],
      [
        3178,
        3
      ]
    ]
  },
  "012304150231042312010": {
    "equalities": [
      [
        0,
        -1
      ],
      [
        4,
        3
      ],
      [
        17,
        1
      ]
    ],
    "positive": [
      [
        4,
        3
      ],
      [
        8,
        6
      ],
      [
        12,
        3
      ],
      [
        387,
        5
      ],
      [
        2801,
        6
      ],
      [
        3176,
        3
      ]
    ]
  },
  "012304152010321403210": {
    "equalities": [
      [
        0,
        2719789984
      ],
      [
        3,
        2928775808
      ],
      [
        4,
        5680313136
      ],
      [
        5,
        -12553057440
      ],
      [
        6,
        15691321800
      ],
      [
        9,
        -2033220000
      ],
      [
        11,
        3388700000
      ],
      [
        21,
        -2719789984
      ],
      [
        23,
        2103704960
      ],
      [
        24,
        3643917520
      ],
      [
        59,
        5884245675
      ],
      [
        60,
        -7845660900
      ],
      [
        71,
        2033220000
      ],
      [
        72,
        -607255040
      ],
      [
        73,
        -3155557440
      ],
      [
        82,
        -20206161710
      ],
      [
        83,
        30309242565
      ]
    ],
    "positive": [
      [
        4,
        10753371232
      ],
      [
        7,
        36465693600
      ],
      [
        11,
        23244969510
      ],
      [
        14,
        607255040
      ],
      [
        16,
        5857551616
      ],
      [
        98,
        3646569360
      ],
      [
        103,
        211793750
      ],
      [
        112,
        847175000
      ],
      [
        138,
        33076993600
      ],
      [
        218,
        3388700000
      ],
      [
        220,
        3388700000
      ],
      [
        462,
        7287835040
      ],
      [
        806,
        10103080855
      ],
      [
        909,
        2615220300
      ],
      [
        1043,
        607255040
      ],
      [
        1127,
        10103080855
      ],
      [
        1528,
        15691321800
      ],
      [
        1770,
        2103704960
      ],
      [
        1772,
        4207409920
      ],
      [
        2071,
        30309242565
      ],
      [
        2367,
        3388700000
      ],
      [
        2825,
        20316193702
      ],
      [
        2934,
        607255040
      ],
      [
        3093,
        52299568
      ],
      [
        3098,
        37566160
      ],
      [
        3114,
        10843840
      ],
      [
        3160,
        79249100
      ],
      [
        3168,
        16538496800
      ],
      [
        3176,
        10158096851
      ]
    ]
  },
  "012304152010321430210": {
    "equalities": [
      [
        4,
        4
      ],
      [
        29,
        -3
      ],
      [
        30,
        4
      ],
      [
        71,
        3
      ],
      [
        72,
        -4
      ]
    ],
    "positive": [
      [
        4,
        4
      ],
      [
        7,
        8
      ],
      [
        11,
        4
      ],
      [
        14,
        4
      ],
      [
        218,
        8
      ],
      [
        566,
        1
      ],
      [
        1042,
        2
      ],
      [
        1043,
        6
      ],
      [
        1047,
        1
      ],
      [
        1633,
        4
      ],
      [
        1635,
        4
      ],
      [
        2825,
        4
      ],
      [
        2934,
        4
      ],
      [
        3170,
        4
      ],
      [
        3176,
        2
      ]
    ]
  },
  "012304152010321432010": {
    "equalities": [
      [
        4,
        8
      ],
      [
        29,
        -6
      ],
      [
        30,
        8
      ],
      [
        71,
        6
      ],
      [
        72,
        -8
      ]
    ],
    "positive": [
      [
        4,
        8
      ],
      [
        7,
        16
      ],
      [
        11,
        8
      ],
      [
        14,
        8
      ],
      [
        24,
        1
      ],
      [
        25,
        1
      ],
      [
        103,
        2
      ],
      [
        138,
        16
      ],
      [
        566,
        2
      ],
      [
        570,
        4
      ],
      [
        1043,
        4
      ],
      [
        1047,
        2
      ],
      [
        1573,
        8
      ],
      [
        2825,
        8
      ],
      [
        2934,
        8
      ],
      [
        3168,
        8
      ],
      [
        3176,
        4
      ]
    ]
  },
  "012304152010324103210": {
    "equalities": [
      [
        0,
        -7916832
      ],
      [
        1,
        4948020
      ],
      [
        3,
        149295912
      ],
      [
        4,
        274250622
      ],
      [
        5,
        -3958416
      ],
      [
        6,
        4948020
      ],
      [
        25,
        7916832
      ],
      [
        26,
        -9896040
      ],
      [
        29,
        -235225008
      ],
      [
        30,
        313633344
      ],
      [
        59,
        -3711015
      ],
      [
        60,
        4948020
      ]
    ],
    "positive": [
      [
        4,
        548501244
      ],
      [
        7,
        973628088
      ],
      [
        11,
        738137898
      ],
      [
        16,
        298591824
      ],
      [
        24,
        141825459
      ],
      [
        25,
        145536474
      ],
      [
        41,
        9896040
      ],
      [
        98,
        989604
      ],
      [
        102,
        1649340
      ],
      [
        130,
        4948020
      ],
      [
        134,
        4948020
      ],
      [
        178,
        31667328
      ],
      [
        183,
        78408336
      ],
      [
        190,
        39584160
      ],
      [
        218,
        943939968
      ],
      [
        501,
        3298680
      ],
      [
        533,
        9896040
      ],
      [
        535,
        9896040
      ],
      [
        566,
        78408336
      ],
      [
        570,
        156816672
      ],
      [
        908,
        1649340
      ],
      [
        1633,
        313633344
      ],
      [
        1871,
        9896040
      ],
      [
        2825,
        588841986
      ],
      [
        3093,
        2827326
      ],
      [
        3136,
        26180
      ],
      [
        3137,
        91256
      ],
      [
        3160,
        49980
      ],
      [
        3170,
        471969984
      ],
      [
        3176,
        294420993
      ]
    ]
  },
  "012340120135240130210": {
    "equalities": [
      [
        0,
        -1892
      ],
      [
        2,
        9205
      ],
      [
        3,
        -99
      ],
      [
        4,
        -12635
      ],
      [
        21,
        1892
      ],
      [
        24,
        -4730
      ],
      [
        25,
        10304
      ],
      [
        26,
        -280
      ],
      [
        27,
        -16800
      ]
    ],
    "positive": [
      [
        4,
        12635
      ],
      [
        10,
        99
      ],
      [
        13,
        12635
      ],
      [
        16,
        4928
      ],
      [
        29,
        140
      ],
      [
        37,
        175
      ],
      [
        45,
        280
      ],
      [
        51,
        385
      ],
      [
        340,
        2751
      ],
      [
        371,
        11004
      ],
      [
        463,
        4730
      ],
      [
        503,
        1120
      ],
      [
        505,
        2576
      ],
      [
        517,
        4200
      ],
      [
        529,
        280
      ],
      [
        531,
        280
      ],
      [
        537,
        16800
      ],
      [
        539,
        16800
      ],
      [
        545,
        4730
      ],
      [
        2411,
        4730
      ],
      [
        3137,
        1
      ],
      [
        3165,
        9135
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/quintic_minimum_certificate.json <==
{
  "mask": [
    [
      1,
      -1
    ],
    [
      3,
      1
    ],
    [
      6,
      -1
    ],
    [
      7,
      1
    ],
    [
      11,
      -1
    ]
  ],
  "polynomials": {
    "N": [
      [
        [
          0,
          0
        ],
        -10
      ],
      [
        [
          0,
          1
        ],
        -16
      ],
      [
        [
          0,
          2
        ],
        -16
      ],
      [
        [
          0,
          3
        ],
        39
      ],
      [
        [
          0,
          4
        ],
        -11
      ],
      [
        [
          1,
          2
        ],
        25
      ],
      [
        [
          1,
          3
        ],
        -30
      ],
      [
        [
          1,
          4
        ],
        9
      ],
      [
        [
          2,
          0
        ],
        125
      ],
      [
        [
          2,
          1
        ],
        -75
      ],
      [
        [
          2,
          2
        ],
        -10
      ],
      [
        [
          2,
          3
        ],
        6
      ],
      [
        [
          3,
          1
        ],
        10
      ],
      [
        [
          3,
          2
        ],
        -6
      ],
      [
        [
          4,
          0
        ],
        -10
      ],
      [
        [
          4,
          1
        ],
        6
      ]
    ],
    "E": [
      [
        [
          0,
          0
        ],
        -15
      ],
      [
        [
          0,
          3
        ],
        216
      ],
      [
        [
          0,
          4
        ],
        -135
      ],
      [
        [
          1,
          0
        ],
        60
      ],
      [
        [
          1,
          3
        ],
        -864
      ],
      [
        [
          1,
          4
        ],
        540
      ],
      [
        [
          2,
          0
        ],
        390
      ],
      [
        [
          2,
          1
        ],
        -1080
      ],
      [
        [
          2,
          3
        ],
        1512
      ],
      [
        [
          2,
          4
        ],
        -810
      ],
      [
        [
          3,
          0
        ],
        -1380
      ],
      [
        [
          3,
          1
        ],
        3240
      ],
      [
        [
          3,
          3
        ],
        -1512
      ],
      [
        [
          3,
          4
        ],
        540
      ],
      [
        [
          4,
          0
        ],
        1875
      ],
      [
        [
          4,
          1
        ],
        -3240
      ],
      [
        [
          4,
          3
        ],
        864
      ],
      [
        [
          4,
          4
        ],
        -135
      ],
      [
        [
          5,
          0
        ],
        -1380
      ],
      [
        [
          5,
          1
        ],
        1080
      ],
      [
        [
          5,
          3
        ],
        -216
      ],
      [
        [
          6,
          0
        ],
        390
      ],
      [
        [
          7,
          0
        ],
        60
      ],
      [
        [
          8,
          0
        ],
        -15
      ]
    ],
    "G": [
      [
        [
          1,
          4
        ],
        -18
      ],
      [
        [
          1,
          5
        ],
        12
      ],
      [
        [
          2,
          3
        ],
        -24
      ],
      [
        [
          2,
          4
        ],
        33
      ],
      [
        [
          2,
          5
        ],
        -12
      ],
      [
        [
          3,
          2
        ],
        60
      ],
      [
        [
          3,
          3
        ],
        24
      ],
      [
        [
          3,
          4
        ],
        -33
      ],
      [
        [
          4,
          1
        ],
        120
      ],
      [
        [
          4,
          3
        ],
        -24
      ],
      [
        [
          5,
          0
        ],
        54
      ],
      [
        [
          6,
          0
        ],
        3
      ],
      [
        [
          7,
          0
        ],
        -3
      ]
    ],
    "upper_z": [
      [
        [
          0,
          0
        ],
        -1123
      ],
      [
        [
          1,
          0
        ],
        1679
      ],
      [
        [
          2,
          0
        ],
        -120
      ],
      [
        [
          3,
          0
        ],
        -544
      ],
      [
        [
          4,
          0
        ],
        128
      ]
    ]
  },
  "boxes": [
    {
      "k": [
        [
          1,
          1
        ],
        [
          11,
          8
        ]
      ],
      "z": [
        [
          1,
          1
        ],
        [
          2,
          1
        ]
      ],
      "polynomial": "G"
    },
    {
      "k": [
        [
          1,
          1
        ],
        [
          19,
          16
        ]
      ],
      "z": [
        [
          2,
          1
        ],
        [
          9,
          4
        ]
      ],
      "polynomial": "N"
    },
    {
      "k": [
        [
          19,
          16
        ],
        [
          41,
          32
        ]
      ],
      "z": [
        [
          2,
          1
        ],
        [
          9,
          4
        ]
      ],
      "polynomial": "N"
    },
    {
      "k": [
        [
          41,
          32
        ],
        [
          11,
          8
        ]
      ],
      "z": [
        [
          2,
          1
        ],
        [
          9,
          4
        ]
      ],
      "polynomial": "E"
    }
  ]
}


==> anc/rolle6_artifact/data/quintic_minimum_rejected_n6.json <==
{
  "010213240130210543210": [
    "quintic_first_minimum"
  ],
  "010213240132010543210": [
    "quintic_first_minimum"
  ],
  "010213402130210543210": [
    "quintic_first_minimum"
  ],
  "010213402132010543210": [
    "quintic_first_minimum"
  ],
  "010213420130210543210": [
    "quintic_first_minimum"
  ],
  "010213420132010543210": [
    "quintic_first_minimum"
  ],
  "012013402130210543210": [
    "quintic_first_minimum"
  ],
  "012013402132010543210": [
    "quintic_first_minimum"
  ],
  "012345010231024312010": [
    "quintic_first_minimum"
  ],
  "012345010231042312010": [
    "quintic_first_minimum"
  ],
  "012345010231204310210": [
    "quintic_first_minimum"
  ],
  "012345010231204312010": [
    "quintic_first_minimum"
  ],
  "012345012031024312010": [
    "quintic_first_minimum"
  ],
  "012345012031042312010": [
    "quintic_first_minimum"
  ],
  "012345012031204310210": [
    "quintic_first_minimum"
  ],
  "012345012031204312010": [
    "quintic_first_minimum"
  ]
}


==> anc/rolle6_artifact/data/right_fourth_minimum_certificate.json <==
{
  "polynomials": {
    "S": [
      [
        [
          5,
          3,
          0
        ],
        75
      ],
      [
        [
          5,
          2,
          0
        ],
        102
      ],
      [
        [
          5,
          1,
          0
        ],
        34
      ],
      [
        [
          4,
          4,
          0
        ],
        814
      ],
      [
        [
          4,
          3,
          0
        ],
        1692
      ],
      [
        [
          4,
          2,
          0
        ],
        1135
      ],
      [
        [
          4,
          1,
          0
        ],
        236
      ],
      [
        [
          4,
          0,
          0
        ],
        -6
      ],
      [
        [
          3,
          5,
          0
        ],
        3384
      ],
      [
        [
          3,
          4,
          0
        ],
        9530
      ],
      [
        [
          3,
          3,
          0
        ],
        9755
      ],
      [
        [
          3,
          2,
          0
        ],
        4213
      ],
      [
        [
          3,
          1,
          0
        ],
        575
      ],
      [
        [
          3,
          0,
          0
        ],
        -36
      ],
      [
        [
          2,
          6,
          0
        ],
        6732
      ],
      [
        [
          2,
          5,
          0
        ],
        24066
      ],
      [
        [
          2,
          4,
          0
        ],
        33456
      ],
      [
        [
          2,
          3,
          0
        ],
        22329
      ],
      [
        [
          2,
          2,
          0
        ],
        6874
      ],
      [
        [
          2,
          1,
          0
        ],
        592
      ],
      [
        [
          2,
          0,
          0
        ],
        -75
      ],
      [
        [
          1,
          7,
          0
        ],
        6372
      ],
      [
        [
          1,
          6,
          0
        ],
        27792
      ],
      [
        [
          1,
          5,
          0
        ],
        49266
      ],
      [
        [
          1,
          4,
          0
        ],
        45080
      ],
      [
        [
          1,
          3,
          0
        ],
        22044
      ],
      [
        [
          1,
          2,
          0
        ],
        5121
      ],
      [
        [
          1,
          1,
          0
        ],
        248
      ],
      [
        [
          1,
          0,
          0
        ],
        -63
      ],
      [
        [
          0,
          8,
          0
        ],
        2268
      ],
      [
        [
          0,
          7,
          0
        ],
        11772
      ],
      [
        [
          0,
          6,
          0
        ],
        25632
      ],
      [
        [
          0,
          5,
          0
        ],
        30204
      ],
      [
        [
          0,
          4,
          0
        ],
        20614
      ],
      [
        [
          0,
          3,
          0
        ],
        7969
      ],
      [
        [
          0,
          2,
          0
        ],
        1491
      ],
      [
        [
          0,
          1,
          0
        ],
        43
      ],
      [
        [
          0,
          0,
          0
        ],
        -17
      ]
    ],
    "N": [
      [
        [
          2,
          0,
          0
        ],
        -1
      ],
      [
        [
          1,
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          2,
          0
        ],
        6
      ],
      [
        [
          0,
          1,
          0
        ],
        6
      ],
      [
        [
          0,
          0,
          0
        ],
        1
      ]
    ],
    "Q": [
      [
        [
          2,
          3,
          0
        ],
        -12
      ],
      [
        [
          2,
          2,
          1
        ],
        12
      ],
      [
        [
          2,
          2,
          0
        ],
        -6
      ],
      [
        [
          2,
          1,
          2
        ],
        -12
      ],
      [
        [
          2,
          1,
          1
        ],
        -6
      ],
      [
        [
          2,
          1,
          0
        ],
        14
      ],
      [
        [
          2,
          0,
          3
        ],
        -3
      ],
      [
        [
          2,
          0,
          2
        ],
        -12
      ],
      [
        [
          2,
          0,
          1
        ],
        -8
      ],
      [
        [
          2,
          0,
          0
        ],
        8
      ],
      [
        [
          1,
          4,
          0
        ],
        -28
      ],
      [
        [
          1,
          3,
          1
        ],
        28
      ],
      [
        [
          1,
          3,
          0
        ],
        -40
      ],
      [
        [
          1,
          2,
          2
        ],
        -28
      ],
      [
        [
          1,
          2,
          1
        ],
        12
      ],
      [
        [
          1,
          2,
          0
        ],
        18
      ],
      [
        [
          1,
          1,
          3
        ],
        -2
      ],
      [
        [
          1,
          1,
          2
        ],
        -44
      ],
      [
        [
          1,
          1,
          1
        ],
        -30
      ],
      [
        [
          1,
          1,
          0
        ],
        44
      ],
      [
        [
          1,
          0,
          4
        ],
        2
      ],
      [
        [
          1,
          0,
          3
        ],
        1
      ],
      [
        [
          1,
          0,
          2
        ],
        -16
      ],
      [
        [
          1,
          0,
          1
        ],
        -14
      ],
      [
        [
          1,
          0,
          0
        ],
        14
      ],
      [
        [
          0,
          5,
          0
        ],
        -12
      ],
      [
        [
          0,
          4,
          1
        ],
        12
      ],
      [
        [
          0,
          4,
          0
        ],
        -32
      ],
      [
        [
          0,
          3,
          2
        ],
        -12
      ],
      [
        [
          0,
          3,
          1
        ],
        20
      ],
      [
        [
          0,
          3,
          0
        ],
        -20
      ],
      [
        [
          0,
          2,
          3
        ],
        12
      ],
      [
        [
          0,
          2,
          2
        ],
        -8
      ],
      [
        [
          0,
          2,
          0
        ],
        12
      ],
      [
        [
          0,
          1,
          4
        ],
        6
      ],
      [
        [
          0,
          1,
          3
        ],
        26
      ],
      [
        [
          0,
          1,
          2
        ],
        8
      ],
      [
        [
          0,
          1,
          1
        ],
        -12
      ],
      [
        [
          0,
          1,
          0
        ],
        16
      ],
      [
        [
          0,
          0,
          4
        ],
        4
      ],
      [
        [
          0,
          0,
          3
        ],
        11
      ],
      [
        [
          0,
          0,
          2
        ],
        4
      ],
      [
        [
          0,
          0,
          1
        ],
        -4
      ],
      [
        [
          0,
          0,
          0
        ],
        4
      ]
    ],
    "tail_Q": [
      [
        4,
        [
          [
            [
              1,
              0
            ],
            "2"
          ],
          [
            [
              0,
              1
            ],
            "6"
          ],
          [
            [
              0,
              0
            ],
            "4"
          ]
        ]
      ],
      [
        3,
        [
          [
            [
              2,
              0
            ],
            "-3"
          ],
          [
            [
              1,
              1
            ],
            "-2"
          ],
          [
            [
              1,
              0
            ],
            "17"
          ],
          [
            [
              0,
              2
            ],
            "12"
          ],
          [
            [
              0,
              1
            ],
            "74"
          ],
          [
            [
              0,
              0
            ],
            "43"
          ]
        ]
      ],
      [
        2,
        [
          [
            [
              2,
              1
            ],
            "-12"
          ],
          [
            [
              2,
              0
            ],
            "-30"
          ],
          [
            [
              1,
              2
            ],
            "-28"
          ],
          [
            [
              1,
              1
            ],
            "-56"
          ],
          [
            [
              1,
              0
            ],
            "38"
          ],
          [
            [
              0,
              3
            ],
            "-12"
          ],
          [
            [
              0,
              2
            ],
            "64"
          ],
          [
            [
              0,
              1
            ],
            "308"
          ],
          [
            [
              0,
              0
            ],
            "166"
          ]
        ]
      ],
      [
        1,
        [
          [
            [
              2,
              2
            ],
            "12"
          ],
          [
            [
              2,
              1
            ],
            "-54"
          ],
          [
            [
              2,
              0
            ],
            "-92"
          ],
          [
            [
              1,
              3
            ],
            "28"
          ],
          [
            [
              1,
              2
            ],
            "-100"
          ],
          [
            [
              1,
              1
            ],
            "-230"
          ],
          [
            [
              1,
              0
            ],
            "-2"
          ],
          [
            [
              0,
              4
            ],
            "12"
          ],
          [
            [
              0,
              3
            ],
            "-28"
          ],
          [
            [
              0,
              2
            ],
            "112"
          ],
          [
            [
              0,
              1
            ],
            "524"
          ],
          [
            [
              0,
              0
            ],
            "272"
          ]
        ]
      ],
      [
        0,
        [
          [
            [
              2,
              3
            ],
            "-12"
          ],
          [
            [
              2,
              2
            ],
            "18"
          ],
          [
            [
              2,
              1
            ],
            "-46"
          ],
          [
            [
              2,
              0
            ],
            "-80"
          ],
          [
            [
              1,
              4
            ],
            "-28"
          ],
          [
            [
              1,
              3
            ],
            "16"
          ],
          [
            [
              1,
              2
            ],
            "-70"
          ],
          [
            [
              1,
              1
            ],
            "-208"
          ],
          [
            [
              1,
              0
            ],
            "-38"
          ],
          [
            [
              0,
              5
            ],
            "-12"
          ],
          [
            [
              0,
              4
            ],
            "-8"
          ],
          [
            [
              0,
              3
            ],
            "-28"
          ],
          [
            [
              0,
              2
            ],
            "76"
          ],
          [
            [
              0,
              1
            ],
            "328"
          ],
          [
            [
              0,
              0
            ],
            "164"
          ]
        ]
      ]
    ],
    "S_shift_3_5_1_14": [
      [
        [
          5,
          3
        ],
        "75"
      ],
      [
        [
          5,
          2
        ],
        "1653/14"
      ],
      [
        [
          5,
          1
        ],
        "9745/196"
      ],
      [
        [
          5,
          0
        ],
        "8167/2744"
      ],
      [
        [
          4,
          4
        ],
        "814"
      ],
      [
        [
          4,
          3
        ],
        "15047/7"
      ],
      [
        [
          4,
          2
        ],
        "183917/98"
      ],
      [
        [
          4,
          1
        ],
        "788057/1372"
      ],
      [
        [
          4,
          0
        ],
        "125883/4802"
      ],
      [
        [
          3,
          5
        ],
        "3384"
      ],
      [
        [
          3,
          4
        ],
        "444226/35"
      ],
      [
        [
          3,
          3
        ],
        "4297173/245"
      ],
      [
        [
          3,
          2
        ],
        "36654547/3430"
      ],
      [
        [
          3,
          1
        ],
        "121972553/48020"
      ],
      [
        [
          3,
          0
        ],
        "6939298/84035"
      ],
      [
        [
          2,
          6
        ],
        "6732"
      ],
      [
        [
          2,
          5
        ],
        "1156482/35"
      ],
      [
        [
          2,
          4
        ],
        "77975994/1225"
      ],
      [
        [
          2,
          3
        ],
        "516684687/8575"
      ],
      [
        [
          2,
          2
        ],
        "1354656563/48020"
      ],
      [
        [
          2,
          1
        ],
        "18173524189/3361400"
      ],
      [
        [
          2,
          0
        ],
        "1292414847/11764900"
      ],
      [
        [
          1,
          7
        ],
        "6372"
      ],
      [
        [
          1,
          6
        ],
        "195282/5"
      ],
      [
        [
          1,
          5
        ],
        "17124741/175"
      ],
      [
        [
          1,
          4
        ],
        "1571229251/12250"
      ],
      [
        [
          1,
          3
        ],
        "15918228821/171500"
      ],
      [
        [
          1,
          2
        ],
        "84686278983/2401000"
      ],
      [
        [
          1,
          1
        ],
        "26881954473/4802000"
      ],
      [
        [
          1,
          0
        ],
        "176260580163/3294172000"
      ],
      [
        [
          0,
          8
        ],
        "2268"
      ],
      [
        [
          0,
          7
        ],
        "84456/5"
      ],
      [
        [
          0,
          6
        ],
        "1321308/25"
      ],
      [
        [
          0,
          5
        ],
        "78790086/875"
      ],
      [
        [
          0,
          4
        ],
        "5524495757/61250"
      ],
      [
        [
          0,
          3
        ],
        "22771843581/428750"
      ],
      [
        [
          0,
          2
        ],
        "511158712779/30012500"
      ],
      [
        [
          0,
          1
        ],
        "1354621442211/588245000"
      ],
      [
        [
          0,
          0
        ],
        "725759848773/164708600000"
      ]
    ],
    "S_shift_4_5_1_15": [
      [
        [
          5,
          3
        ],
        "75"
      ],
      [
        [
          5,
          2
        ],
        "117"
      ],
      [
        [
          5,
          1
        ],
        "243/5"
      ],
      [
        [
          5,
          0
        ],
        "617/225"
      ],
      [
        [
          4,
          4
        ],
        "814"
      ],
      [
        [
          4,
          3
        ],
        "33136/15"
      ],
      [
        [
          4,
          2
        ],
        "147233/75"
      ],
      [
        [
          4,
          1
        ],
        "2042746/3375"
      ],
      [
        [
          4,
          0
        ],
        "1329619/50625"
      ],
      [
        [
          3,
          5
        ],
        "3384"
      ],
      [
        [
          3,
          4
        ],
        "66314/5"
      ],
      [
        [
          3,
          3
        ],
        "1427681/75"
      ],
      [
        [
          3,
          2
        ],
        "4485488/375"
      ],
      [
        [
          3,
          1
        ],
        "49008626/16875"
      ],
      [
        [
          3,
          0
        ],
        "22942157/253125"
      ],
      [
        [
          2,
          6
        ],
        "6732"
      ],
      [
        [
          2,
          5
        ],
        "174402/5"
      ],
      [
        [
          2,
          4
        ],
        "1765794/25"
      ],
      [
        [
          2,
          3
        ],
        "26230151/375"
      ],
      [
        [
          2,
          2
        ],
        "63887053/1875"
      ],
      [
        [
          2,
          1
        ],
        "189649453/28125"
      ],
      [
        [
          2,
          0
        ],
        "168377068/1265625"
      ],
      [
        [
          1,
          7
        ],
        "6372"
      ],
      [
        [
          1,
          6
        ],
        "207684/5"
      ],
      [
        [
          1,
          5
        ],
        "2757222/25"
      ],
      [
        [
          1,
          4
        ],
        "19079274/125"
      ],
      [
        [
          1,
          3
        ],
        "217802396/1875"
      ],
      [
        [
          1,
          2
        ],
        "17331899/375"
      ],
      [
        [
          1,
          1
        ],
        "3221491192/421875"
      ],
      [
        [
          1,
          0
        ],
        "448011248/6328125"
      ],
      [
        [
          0,
          8
        ],
        "2268"
      ],
      [
        [
          0,
          7
        ],
        "90396/5"
      ],
      [
        [
          0,
          6
        ],
        "301644/5"
      ],
      [
        [
          0,
          5
        ],
        "13654176/125"
      ],
      [
        [
          0,
          4
        ],
        "72422614/625"
      ],
      [
        [
          0,
          3
        ],
        "674977579/9375"
      ],
      [
        [
          0,
          2
        ],
        "3411323332/140625"
      ],
      [
        [
          0,
          1
        ],
        "7222437616/2109375"
      ],
      [
        [
          0,
          0
        ],
        "105768256/31640625"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "4/5"
      ],
      [
        "0",
        "1/14"
      ],
      [
        "3/5",
        "2"
      ]
    ],
    "names": [
      "S",
      "-N",
      "Q"
    ],
    "tree": [
      2,
      [
        0,
        2,
        [
          2,
          [
            0,
            2,
            [
              1,
              1,
              [
                2,
                2,
                [
                  0,
                  2,
                  [
                    1,
                    1,
                    2
                  ]
                ]
              ]
            ]
          ],
          [
            0,
            2,
            [
              1,
              1,
              [
                2,
                [
                  0,
                  2,
                  [
                    1,
                    1,
                    [
                      0,
                      2,
                      [
                        1,
                        1,
                        [
                          2,
                          2,
                          2
                        ]
                      ]
                    ]
                  ]
                ],
                2
              ]
            ]
          ]
        ]
      ],
      2
    ],
    "statistics": {
      "nodes": 33,
      "leaves": 17,
      "max_depth": 11,
      "types": [
        0,
        5,
        12
      ]
    }
  }
}


==> anc/rolle6_artifact/data/right_fourth_minimum_rejected_n6.json <==
{
  "010231042153024132010": [
    "right_fourth_first_minimum"
  ],
  "010231420351240132010": [
    "right_fourth_first_minimum"
  ]
}


==> anc/rolle6_artifact/data/right_maximum_certificates.json <==
{
  "rectangle": [
    [
      1,
      1
    ],
    [
      11,
      8
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "polynomials": [
    {
      "id": "Tc-Vl",
      "expression": "-k**8*u**4 - 2*k**8*u**3 + 6*k**8*u**2 + 32*k**8*u + 79*k**8 + 4*k**7*u**4 + 8*k**7*u**3 - 24*k**7*u**2 - 128*k**7*u - 316*k**7 - 10*k**6*u**4 - 17*k**6*u**3 + 72*k**6*u**2 + 56*k**6*u - 374*k**6 + 16*k**5*u**4 + 23*k**5*u**3 - 132*k**5*u**2 + 280*k**5*u + 2228*k**5 - 19*k**4*u**4 - 20*k**4*u**3 + 177*k**4*u**2 - 490*k**4*u - 2639*k**4 + 16*k**3*u**4 + 11*k**3*u**3 - 162*k**3*u**2 + 364*k**3*u + 1196*k**3 - 10*k**2*u**4 - 2*k**2*u**3 + 105*k**2*u**2 - 49*k**2*u - 146*k**2 + 4*k*u**4 - k*u**3 - 42*k*u**2 - 65*k*u - 28*k - u**4 + u**3 + 9*u**2 + 11*u + 4",
      "denominator": "20*(k**2 - k + 1)**4",
      "factor": "1",
      "coefficients": [
        [
          4,
          11,
          9,
          1,
          -1
        ],
        [
          -28,
          -65,
          -42,
          -1,
          4
        ],
        [
          -146,
          -49,
          105,
          -2,
          -10
        ],
        [
          1196,
          364,
          -162,
          11,
          16
        ],
        [
          -2639,
          -490,
          177,
          -20,
          -19
        ],
        [
          2228,
          280,
          -132,
          23,
          16
        ],
        [
          -374,
          56,
          72,
          -17,
          -10
        ],
        [
          -316,
          -128,
          -24,
          8,
          4
        ],
        [
          79,
          32,
          6,
          -2,
          -1
        ]
      ]
    },
    {
      "id": "Tc-V0",
      "expression": "-k**8*u**4 - 2*k**8*u**3 + 6*k**8*u**2 + 32*k**8*u + 64*k**8 + 4*k**7*u**4 + 8*k**7*u**3 - 24*k**7*u**2 - 128*k**7*u - 256*k**7 - 10*k**6*u**4 - 17*k**6*u**3 + 72*k**6*u**2 + 56*k**6*u + 16*k**6 + 16*k**5*u**4 + 23*k**5*u**3 - 132*k**5*u**2 + 280*k**5*u + 848*k**5 - 19*k**4*u**4 - 20*k**4*u**3 + 177*k**4*u**2 - 490*k**4*u - 764*k**4 + 16*k**3*u**4 + 11*k**3*u**3 - 162*k**3*u**2 + 364*k**3*u - 184*k**3 - 10*k**2*u**4 - 2*k**2*u**3 + 105*k**2*u**2 - 49*k**2*u + 244*k**2 + 4*k*u**4 - k*u**3 - 42*k*u**2 - 65*k*u + 32*k - u**4 + u**3 + 9*u**2 + 11*u - 11",
      "denominator": "20*(k**2 - k + 1)**4",
      "factor": "1",
      "coefficients": [
        [
          -11,
          11,
          9,
          1,
          -1
        ],
        [
          32,
          -65,
          -42,
          -1,
          4
        ],
        [
          244,
          -49,
          105,
          -2,
          -10
        ],
        [
          -184,
          364,
          -162,
          11,
          16
        ],
        [
          -764,
          -490,
          177,
          -20,
          -19
        ],
        [
          848,
          280,
          -132,
          23,
          16
        ],
        [
          16,
          56,
          72,
          -17,
          -10
        ],
        [
          -256,
          -128,
          -24,
          8,
          4
        ],
        [
          64,
          32,
          6,
          -2,
          -1
        ]
      ]
    },
    {
      "id": "Tl-V0",
      "expression": "-k**6*u**4 + k**6*u**3 + 9*k**6*u**2 + 11*k**6*u - 11*k**6 + 3*k**5*u**4 - 3*k**5*u**3 - 27*k**5*u**2 - 33*k**5*u + 33*k**5 - 6*k**4*u**4 + 6*k**4*u**3 + 54*k**4*u**2 - 204*k**4*u + 204*k**4 + 7*k**3*u**4 - 7*k**3*u**3 - 63*k**3*u**2 + 463*k**3*u - 463*k**3 - 6*k**2*u**4 + 6*k**2*u**3 + 54*k**2*u**2 - 204*k**2*u + 204*k**2 + 3*k*u**4 - 3*k*u**3 - 27*k*u**2 - 33*k*u + 33*k - u**4 + u**3 + 9*u**2 + 11*u - 11",
      "denominator": "20*(k**2 - k + 1)**3",
      "factor": "1",
      "coefficients": [
        [
          -11,
          11,
          9,
          1,
          -1
        ],
        [
          33,
          -33,
          -27,
          -3,
          3
        ],
        [
          204,
          -204,
          54,
          6,
          -6
        ],
        [
          -463,
          463,
          -63,
          -7,
          7
        ],
        [
          204,
          -204,
          54,
          6,
          -6
        ],
        [
          33,
          -33,
          -27,
          -3,
          3
        ],
        [
          -11,
          11,
          9,
          1,
          -1
        ]
      ]
    },
    {
      "id": "Tl-Ul",
      "expression": "2*k**6*u**3 - 3*k**6*u**2 - 12*k**6*u - 7*k**6 - 6*k**5*u**3 + 9*k**5*u**2 + 36*k**5*u + 21*k**5 + 12*k**4*u**3 - 18*k**4*u**2 - 72*k**4*u + 228*k**4 - 14*k**3*u**3 + 21*k**3*u**2 + 84*k**3*u - 491*k**3 + 12*k**2*u**3 - 18*k**2*u**2 - 72*k**2*u + 228*k**2 - 6*k*u**3 + 9*k*u**2 + 36*k*u + 21*k + 2*u**3 - 3*u**2 - 12*u - 7",
      "denominator": "60*(k**2 - k + 1)**3",
      "factor": "u + 1",
      "coefficients": [
        [
          -7,
          -12,
          -3,
          2
        ],
        [
          21,
          36,
          9,
          -6
        ],
        [
          228,
          -72,
          -18,
          12
        ],
        [
          -491,
          84,
          21,
          -14
        ],
        [
          228,
          -72,
          -18,
          12
        ],
        [
          21,
          36,
          9,
          -6
        ],
        [
          -7,
          -12,
          -3,
          2
        ]
      ]
    },
    {
      "id": "Tc-Ul",
      "expression": "2*k**8*u**4 - 10*k**8*u**3 - 24*k**8*u**2 + 44*k**8*u + 218*k**8 - 8*k**7*u**4 + 40*k**7*u**3 + 96*k**7*u**2 - 176*k**7*u - 872*k**7 + 20*k**6*u**4 - 91*k**6*u**3 - 204*k**6*u**2 + 728*k**6*u - 232*k**6 - 32*k**5*u**4 + 133*k**5*u**3 + 276*k**5*u**2 - 1568*k**5*u + 3748*k**5 + 38*k**4*u**4 - 136*k**4*u**3 - 267*k**4*u**2 + 1862*k**4*u - 3958*k**4 - 32*k**3*u**4 + 97*k**3*u**3 + 186*k**3*u**2 - 1316*k**3*u + 652*k**3 + 20*k**2*u**4 - 46*k**2*u**3 - 105*k**2*u**2 + 413*k**2*u + 452*k**2 - 8*k*u**4 + 13*k*u**3 + 42*k*u**2 + 13*k*u - 8*k + 2*u**4 - u**3 - 15*u**2 - 19*u - 7",
      "denominator": "60*(k**2 - k + 1)**4",
      "factor": "1",
      "coefficients": [
        [
          -7,
          -19,
          -15,
          -1,
          2
        ],
        [
          -8,
          13,
          42,
          13,
          -8
        ],
        [
          452,
          413,
          -105,
          -46,
          20
        ],
        [
          652,
          -1316,
          186,
          97,
          -32
        ],
        [
          -3958,
          1862,
          -267,
          -136,
          38
        ],
        [
          3748,
          -1568,
          276,
          133,
          -32
        ],
        [
          -232,
          728,
          -204,
          -91,
          20
        ],
        [
          -872,
          -176,
          96,
          40,
          -8
        ],
        [
          218,
          44,
          -24,
          -10,
          2
        ]
      ]
    },
    {
      "id": "Tc-Ua",
      "expression": "2*k**8*u**4 - 10*k**8*u**3 - 24*k**8*u**2 + 44*k**8*u + 218*k**8 - 8*k**7*u**4 + 28*k**7*u**3 + 114*k**7*u**2 - 104*k**7*u - 830*k**7 + 20*k**6*u**4 - 43*k**6*u**3 - 249*k**6*u**2 + 386*k**6*u - 481*k**6 - 32*k**5*u**4 + 25*k**5*u**3 + 330*k**5*u**2 - 758*k**5*u + 2938*k**5 + 38*k**4*u**4 + 20*k**4*u**3 - 285*k**4*u**2 + 710*k**4*u - 643*k**4 - 32*k**3*u**4 - 59*k**3*u**3 + 150*k**3*u**2 - 218*k**3*u - 2420*k**3 + 20*k**2*u**4 + 62*k**2*u**3 - 51*k**2*u**2 - 289*k**2*u + 776*k**2 - 8*k*u**4 - 35*k*u**3 + 6*k*u**2 + 301*k*u + 592*k + 2*u**4 + 11*u**3 - 6*u**2 - 91*u - 157",
      "denominator": "60*(k**2 - k + 1)**4",
      "factor": "1",
      "coefficients": [
        [
          -157,
          -91,
          -6,
          11,
          2
        ],
        [
          592,
          301,
          6,
          -35,
          -8
        ],
        [
          776,
          -289,
          -51,
          62,
          20
        ],
        [
          -2420,
          -218,
          150,
          -59,
          -32
        ],
        [
          -643,
          710,
          -285,
          20,
          38
        ],
        [
          2938,
          -758,
          330,
          25,
          -32
        ],
        [
          -481,
          386,
          -249,
          -43,
          20
        ],
        [
          -830,
          -104,
          114,
          28,
          -8
        ],
        [
          218,
          44,
          -24,
          -10,
          2
        ]
      ]
    }
  ],
  "tree": [
    0,
    [
      1,
      [
        0,
        0,
        [
          1,
          [
            0,
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    5,
                    [
                      1,
                      [
                        0,
                        5,
                        [
                          1,
                          4,
                          [
                            0,
                            5,
                            4
                          ]
                        ]
                      ],
                      5
                    ]
                  ],
                  5
                ],
                [
                  1,
                  4,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        5,
                        4
                      ],
                      5
                    ],
                    4
                  ]
                ]
              ],
              [
                0,
                5,
                [
                  1,
                  [
                    0,
                    5,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            5,
                            4
                          ],
                          5
                        ],
                        4
                      ],
                      [
                        0,
                        5,
                        [
                          1,
                          4,
                          5
                        ]
                      ]
                    ]
                  ],
                  5
                ]
              ]
            ]
          ],
          [
            0,
            0,
            [
              1,
              5,
              0
            ]
          ]
        ]
      ],
      0
    ],
    [
      1,
      [
        0,
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        4,
                        3
                      ],
                      4
                    ],
                    3
                  ],
                  [
                    0,
                    4,
                    [
                      1,
                      [
                        0,
                        4,
                        3
                      ],
                      4
                    ]
                  ]
                ],
                3
              ],
              [
                0,
                [
                  1,
                  4,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          5
                        ],
                        4
                      ],
                      [
                        0,
                        5,
                        [
                          1,
                          4,
                          [
                            0,
                            5,
                            4
                          ]
                        ]
                      ]
                    ],
                    4
                  ]
                ],
                [
                  1,
                  [
                    0,
                    4,
                    3
                  ],
                  4
                ]
              ]
            ],
            3
          ],
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    5,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            5,
                            4
                          ]
                        ],
                        4
                      ],
                      [
                        0,
                        5,
                        [
                          1,
                          4,
                          1
                        ]
                      ]
                    ]
                  ],
                  5
                ],
                [
                  1,
                  4,
                  1
                ]
              ],
              1
            ],
            1
          ]
        ],
        2
      ],
      1
    ]
  ],
  "statistics": {
    "nodes": 129,
    "leaves": 65,
    "maxdepth": 13,
    "by_polynomial": {
      "Tc-Vl": 5,
      "Tc-V0": 5,
      "Tl-V0": 1,
      "Tl-Ul": 6,
      "Tc-Ul": 26,
      "Tc-Ua": 22
    }
  }
}


==> anc/rolle6_artifact/data/right_maximum_rejected_n6.json <==
{
  "010210342312051043210": [
    "right_positive_stationary_value"
  ],
  "010210342312501043210": [
    "right_positive_stationary_value"
  ],
  "012010342312051043210": [
    "right_positive_stationary_value"
  ],
  "012010342312501043210": [
    "right_positive_stationary_value"
  ],
  "012301042312051043210": [
    "right_positive_stationary_value"
  ],
  "012301042312501043210": [
    "right_positive_stationary_value"
  ],
  "012340105213240103210": [
    "right_positive_stationary_value"
  ],
  "012340105213243010210": [
    "right_positive_stationary_value"
  ],
  "012340105213243012010": [
    "right_positive_stationary_value"
  ],
  "012340150213240103210": [
    "right_positive_stationary_value"
  ],
  "012340150213243010210": [
    "right_positive_stationary_value"
  ],
  "012340150213243012010": [
    "right_positive_stationary_value"
  ]
}


==> anc/rolle6_artifact/data/right_peak_certificate.json <==
{
  "polynomials": {
    "-N": [
      [
        [
          2,
          0,
          0
        ],
        "1"
      ],
      [
        [
          1,
          0,
          0
        ],
        "1"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-1"
      ]
    ],
    "N-2D": [
      [
        [
          2,
          0,
          0
        ],
        "-1"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "6"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-3"
      ]
    ],
    "-H": [
      [
        [
          2,
          1,
          0
        ],
        "-3"
      ],
      [
        [
          2,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          2,
          0
        ],
        "-6"
      ],
      [
        [
          1,
          1,
          0
        ],
        "-9"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-3"
      ],
      [
        [
          0,
          2,
          0
        ],
        "6"
      ],
      [
        [
          0,
          1,
          0
        ],
        "9"
      ],
      [
        [
          0,
          0,
          0
        ],
        "3"
      ]
    ],
    "x-T": [
      [
        [
          1,
          1,
          0
        ],
        "-3"
      ],
      [
        [
          1,
          0,
          1
        ],
        "1"
      ],
      [
        [
          1,
          0,
          0
        ],
        "-2"
      ],
      [
        [
          0,
          2,
          0
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          1
        ],
        "3"
      ],
      [
        [
          0,
          1,
          0
        ],
        "-9"
      ],
      [
        [
          0,
          0,
          1
        ],
        "2"
      ],
      [
        [
          0,
          0,
          0
        ],
        "-3"
      ]
    ],
    "mean": [
      [
        [
          10,
          0,
          0
        ],
        "3/2"
      ],
      [
        [
          9,
          1,
          0
        ],
        "30"
      ],
      [
        [
          9,
          0,
          0
        ],
        "45/2"
      ],
      [
        [
          8,
          2,
          0
        ],
        "105"
      ],
      [
        [
          8,
          1,
          0
        ],
        "240"
      ],
      [
        [
          8,
          0,
          0
        ],
        "195/2"
      ],
      [
        [
          7,
          3,
          0
        ],
        "-360"
      ],
      [
        [
          7,
          2,
          0
        ],
        "-120"
      ],
      [
        [
          7,
          0,
          0
        ],
        "-45"
      ],
      [
        [
          6,
          4,
          0
        ],
        "-2160"
      ],
      [
        [
          6,
          3,
          0
        ],
        "-5580"
      ],
      [
        [
          6,
          2,
          0
        ],
        "-8130"
      ],
      [
        [
          6,
          1,
          3
        ],
        "480"
      ],
      [
        [
          6,
          1,
          2
        ],
        "-960"
      ],
      [
        [
          6,
          1,
          0
        ],
        "-5700"
      ],
      [
        [
          6,
          0,
          4
        ],
        "-96"
      ],
      [
        [
          6,
          0,
          3
        ],
        "480"
      ],
      [
        [
          6,
          0,
          2
        ],
        "-640"
      ],
      [
        [
          6,
          0,
          0
        ],
        "-2805/2"
      ],
      [
        [
          5,
          4,
          0
        ],
        "-6480"
      ],
      [
        [
          5,
          3,
          0
        ],
        "-27540"
      ],
      [
        [
          5,
          2,
          3
        ],
        "6720"
      ],
      [
        [
          5,
          2,
          2
        ],
        "-13440"
      ],
      [
        [
          5,
          2,
          0
        ],
        "-35340"
      ],
      [
        [
          5,
          1,
          4
        ],
        "-1152"
      ],
      [
        [
          5,
          1,
          3
        ],
        "11040"
      ],
      [
        [
          5,
          1,
          2
        ],
        "-18240"
      ],
      [
        [
          5,
          1,
          0
        ],
        "-17970"
      ],
      [
        [
          5,
          0,
          5
        ],
        "-64"
      ],
      [
        [
          5,
          0,
          4
        ],
        "-672"
      ],
      [
        [
          5,
          0,
          3
        ],
        "4320"
      ],
      [
        [
          5,
          0,
          2
        ],
        "-6080"
      ],
      [
        [
          5,
          0,
          0
        ],
        "-6333/2"
      ],
      [
        [
          4,
          6,
          0
        ],
        "12960"
      ],
      [
        [
          4,
          5,
          0
        ],
        "38880"
      ],
      [
        [
          4,
          4,
          0
        ],
        "34560"
      ],
      [
        [
          4,
          3,
          3
        ],
        "37440"
      ],
      [
        [
          4,
          3,
          2
        ],
        "-74880"
      ],
      [
        [
          4,
          3,
          0
        ],
        "8460"
      ],
      [
        [
          4,
          2,
          4
        ],
        "-4608"
      ],
      [
        [
          4,
          2,
          3
        ],
        "84480"
      ],
      [
        [
          4,
          2,
          2
        ],
        "-153600"
      ],
      [
        [
          4,
          2,
          0
        ],
        "1695"
      ],
      [
        [
          4,
          1,
          5
        ],
        "-960"
      ],
      [
        [
          4,
          1,
          4
        ],
        "-4608"
      ],
      [
        [
          4,
          1,
          3
        ],
        "61920"
      ],
      [
        [
          4,
          1,
          2
        ],
        "-103680"
      ],
      [
        [
          4,
          1,
          0
        ],
        "3600"
      ],
      [
        [
          4,
          0,
          5
        ],
        "-640"
      ],
      [
        [
          4,
          0,
          4
        ],
        "-1056"
      ],
      [
        [
          4,
          0,
          3
        ],
        "14880"
      ],
      [
        [
          4,
          0,
          2
        ],
        "-23040"
      ],
      [
        [
          4,
          0,
          0
        ],
        "2625/2"
      ],
      [
        [
          3,
          7,
          0
        ],
        "12960"
      ],
      [
        [
          3,
          6,
          0
        ],
        "71280"
      ],
      [
        [
          3,
          5,
          0
        ],
        "213840"
      ],
      [
        [
          3,
          4,
          3
        ],
        "103680"
      ],
      [
        [
          3,
          4,
          2
        ],
        "-207360"
      ],
      [
        [
          3,
          4,
          0
        ],
        "410400"
      ],
      [
        [
          3,
          3,
          4
        ],
        "-3456"
      ],
      [
        [
          3,
          3,
          3
        ],
        "290880"
      ],
      [
        [
          3,
          3,
          2
        ],
        "-570240"
      ],
      [
        [
          3,
          3,
          0
        ],
        "475380"
      ],
      [
        [
          3,
          2,
          5
        ],
        "-5760"
      ],
      [
        [
          3,
          2,
          4
        ],
        "2880"
      ],
      [
        [
          3,
          2,
          3
        ],
        "300480"
      ],
      [
        [
          3,
          2,
          2
        ],
        "-581760"
      ],
      [
        [
          3,
          2,
          0
        ],
        "313500"
      ],
      [
        [
          3,
          1,
          5
        ],
        "-7680"
      ],
      [
        [
          3,
          1,
          4
        ],
        "8064"
      ],
      [
        [
          3,
          1,
          3
        ],
        "136320"
      ],
      [
        [
          3,
          1,
          2
        ],
        "-261120"
      ],
      [
        [
          3,
          1,
          0
        ],
        "107760"
      ],
      [
        [
          3,
          0,
          5
        ],
        "-2560"
      ],
      [
        [
          3,
          0,
          4
        ],
        "3072"
      ],
      [
        [
          3,
          0,
          3
        ],
        "23040"
      ],
      [
        [
          3,
          0,
          2
        ],
        "-43520"
      ],
      [
        [
          3,
          0,
          0
        ],
        "14955"
      ],
      [
        [
          2,
          8,
          0
        ],
        "-22680"
      ],
      [
        [
          2,
          7,
          0
        ],
        "-71280"
      ],
      [
        [
          2,
          6,
          0
        ],
        "97200"
      ],
      [
        [
          2,
          5,
          3
        ],
        "142560"
      ],
      [
        [
          2,
          5,
          2
        ],
        "-285120"
      ],
      [
        [
          2,
          5,
          0
        ],
        "751680"
      ],
      [
        [
          2,
          4,
          4
        ],
        "23328"
      ],
      [
        [
          2,
          4,
          3
        ],
        "453600"
      ],
      [
        [
          2,
          4,
          2
        ],
        "-984960"
      ],
      [
        [
          2,
          4,
          0
        ],
        "1427760"
      ],
      [
        [
          2,
          3,
          5
        ],
        "-17280"
      ],
      [
        [
          2,
          3,
          4
        ],
        "93312"
      ],
      [
        [
          2,
          3,
          3
        ],
        "561600"
      ],
      [
        [
          2,
          3,
          2
        ],
        "-1347840"
      ],
      [
        [
          2,
          3,
          0
        ],
        "1364580"
      ],
      [
        [
          2,
          2,
          5
        ],
        "-34560"
      ],
      [
        [
          2,
          2,
          4
        ],
        "122688"
      ],
      [
        [
          2,
          2,
          3
        ],
        "338880"
      ],
      [
        [
          2,
          2,
          2
        ],
        "-913920"
      ],
      [
        [
          2,
          2,
          0
        ],
        "719790"
      ],
      [
        [
          2,
          1,
          5
        ],
        "-23040"
      ],
      [
        [
          2,
          1,
          4
        ],
        "66816"
      ],
      [
        [
          2,
          1,
          3
        ],
        "99840"
      ],
      [
        [
          2,
          1,
          2
        ],
        "-307200"
      ],
      [
        [
          2,
          1,
          0
        ],
        "200040"
      ],
      [
        [
          2,
          0,
          5
        ],
        "-5120"
      ],
      [
        [
          2,
          0,
          4
        ],
        "13056"
      ],
      [
        [
          2,
          0,
          3
        ],
        "11520"
      ],
      [
        [
          2,
          0,
          2
        ],
        "-40960"
      ],
      [
        [
          2,
          0,
          0
        ],
        "45825/2"
      ],
      [
        [
          1,
          9,
          0
        ],
        "-38880"
      ],
      [
        [
          1,
          8,
          0
        ],
        "-197640"
      ],
      [
        [
          1,
          7,
          0
        ],
        "-291600"
      ],
      [
        [
          1,
          6,
          3
        ],
        "77760"
      ],
      [
        [
          1,
          6,
          2
        ],
        "-155520"
      ],
      [
        [
          1,
          6,
          0
        ],
        "207360"
      ],
      [
        [
          1,
          5,
          4
        ],
        "62208"
      ],
      [
        [
          1,
          5,
          3
        ],
        "220320"
      ],
      [
        [
          1,
          5,
          2
        ],
        "-648000"
      ],
      [
        [
          1,
          5,
          0
        ],
        "1237680"
      ],
      [
        [
          1,
          4,
          5
        ],
        "-25920"
      ],
      [
        [
          1,
          4,
          4
        ],
        "256608"
      ],
      [
        [
          1,
          4,
          3
        ],
        "194400"
      ],
      [
        [
          1,
          4,
          2
        ],
        "-1114560"
      ],
      [
        [
          1,
          4,
          0
        ],
        "1801440"
      ],
      [
        [
          1,
          3,
          5
        ],
        "-69120"
      ],
      [
        [
          1,
          3,
          4
        ],
        "404352"
      ],
      [
        [
          1,
          3,
          3
        ],
        "5760"
      ],
      [
        [
          1,
          3,
          2
        ],
        "-1013760"
      ],
      [
        [
          1,
          3,
          0
        ],
        "1377180"
      ],
      [
        [
          1,
          2,
          5
        ],
        "-69120"
      ],
      [
        [
          1,
          2,
          4
        ],
        "308736"
      ],
      [
        [
          1,
          2,
          3
        ],
        "-84480"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-514560"
      ],
      [
        [
          1,
          2,
          0
        ],
        "600900"
      ],
      [
        [
          1,
          1,
          5
        ],
        "-30720"
      ],
      [
        [
          1,
          1,
          4
        ],
        "115200"
      ],
      [
        [
          1,
          1,
          3
        ],
        "-46080"
      ],
      [
        [
          1,
          1,
          2
        ],
        "-138240"
      ],
      [
        [
          1,
          1,
          0
        ],
        "141750"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-5120"
      ],
      [
        [
          1,
          0,
          4
        ],
        "16896"
      ],
      [
        [
          1,
          0,
          3
        ],
        "-7680"
      ],
      [
        [
          1,
          0,
          2
        ],
        "-15360"
      ],
      [
        [
          1,
          0,
          0
        ],
        "28125/2"
      ],
      [
        [
          0,
          10,
          0
        ],
        "-11664"
      ],
      [
        [
          0,
          9,
          0
        ],
        "-77760"
      ],
      [
        [
          0,
          8,
          0
        ],
        "-197640"
      ],
      [
        [
          0,
          7,
          0
        ],
        "-194400"
      ],
      [
        [
          0,
          6,
          4
        ],
        "46656"
      ],
      [
        [
          0,
          6,
          3
        ],
        "-77760"
      ],
      [
        [
          0,
          6,
          0
        ],
        "103680"
      ],
      [
        [
          0,
          5,
          5
        ],
        "-15552"
      ],
      [
        [
          0,
          5,
          4
        ],
        "217728"
      ],
      [
        [
          0,
          5,
          3
        ],
        "-324000"
      ],
      [
        [
          0,
          5,
          0
        ],
        "495072"
      ],
      [
        [
          0,
          4,
          5
        ],
        "-51840"
      ],
      [
        [
          0,
          4,
          4
        ],
        "412128"
      ],
      [
        [
          0,
          4,
          3
        ],
        "-557280"
      ],
      [
        [
          0,
          4,
          0
        ],
        "600480"
      ],
      [
        [
          0,
          3,
          5
        ],
        "-69120"
      ],
      [
        [
          0,
          3,
          4
        ],
        "407808"
      ],
      [
        [
          0,
          3,
          3
        ],
        "-506880"
      ],
      [
        [
          0,
          3,
          0
        ],
        "393480"
      ],
      [
        [
          0,
          2,
          5
        ],
        "-46080"
      ],
      [
        [
          0,
          2,
          4
        ],
        "223488"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-257280"
      ],
      [
        [
          0,
          2,
          0
        ],
        "150225"
      ],
      [
        [
          0,
          1,
          5
        ],
        "-15360"
      ],
      [
        [
          0,
          1,
          4
        ],
        "64512"
      ],
      [
        [
          0,
          1,
          3
        ],
        "-69120"
      ],
      [
        [
          0,
          1,
          0
        ],
        "31500"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-2048"
      ],
      [
        [
          0,
          0,
          4
        ],
        "7680"
      ],
      [
        [
          0,
          0,
          3
        ],
        "-7680"
      ],
      [
        [
          0,
          0,
          0
        ],
        "5625/2"
      ]
    ],
    "right4": [
      [
        [
          2,
          4,
          0
        ],
        "-45"
      ],
      [
        [
          2,
          3,
          0
        ],
        "-90"
      ],
      [
        [
          2,
          2,
          0
        ],
        "-30"
      ],
      [
        [
          2,
          1,
          3
        ],
        "15"
      ],
      [
        [
          2,
          1,
          2
        ],
        "-30"
      ],
      [
        [
          2,
          1,
          0
        ],
        "30"
      ],
      [
        [
          2,
          0,
          4
        ],
        "-3"
      ],
      [
        [
          2,
          0,
          3
        ],
        "15"
      ],
      [
        [
          2,
          0,
          2
        ],
        "-20"
      ],
      [
        [
          2,
          0,
          0
        ],
        "15"
      ],
      [
        [
          1,
          5,
          0
        ],
        "-108"
      ],
      [
        [
          1,
          4,
          0
        ],
        "-315"
      ],
      [
        [
          1,
          3,
          0
        ],
        "-270"
      ],
      [
        [
          1,
          2,
          3
        ],
        "30"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-60"
      ],
      [
        [
          1,
          1,
          3
        ],
        "45"
      ],
      [
        [
          1,
          1,
          2
        ],
        "-90"
      ],
      [
        [
          1,
          1,
          0
        ],
        "90"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          4
        ],
        "3"
      ],
      [
        [
          1,
          0,
          3
        ],
        "15"
      ],
      [
        [
          1,
          0,
          2
        ],
        "-30"
      ],
      [
        [
          1,
          0,
          0
        ],
        "27"
      ],
      [
        [
          0,
          6,
          0
        ],
        "-54"
      ],
      [
        [
          0,
          5,
          0
        ],
        "-216"
      ],
      [
        [
          0,
          4,
          0
        ],
        "-315"
      ],
      [
        [
          0,
          3,
          0
        ],
        "-180"
      ],
      [
        [
          0,
          2,
          4
        ],
        "18"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-30"
      ],
      [
        [
          0,
          1,
          5
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          4
        ],
        "36"
      ],
      [
        [
          0,
          1,
          3
        ],
        "-45"
      ],
      [
        [
          0,
          1,
          0
        ],
        "36"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-4"
      ],
      [
        [
          0,
          0,
          4
        ],
        "15"
      ],
      [
        [
          0,
          0,
          3
        ],
        "-15"
      ],
      [
        [
          0,
          0,
          0
        ],
        "9"
      ]
    ],
    "left": [
      [
        [
          6,
          0,
          0
        ],
        "1"
      ],
      [
        [
          5,
          1,
          0
        ],
        "9"
      ],
      [
        [
          5,
          0,
          0
        ],
        "8"
      ],
      [
        [
          4,
          2,
          0
        ],
        "12"
      ],
      [
        [
          4,
          1,
          0
        ],
        "39"
      ],
      [
        [
          4,
          0,
          0
        ],
        "20"
      ],
      [
        [
          3,
          2,
          0
        ],
        "30"
      ],
      [
        [
          3,
          1,
          0
        ],
        "45"
      ],
      [
        [
          3,
          0,
          0
        ],
        "15"
      ],
      [
        [
          2,
          1,
          3
        ],
        "15"
      ],
      [
        [
          2,
          1,
          2
        ],
        "-30"
      ],
      [
        [
          2,
          0,
          4
        ],
        "-3"
      ],
      [
        [
          2,
          0,
          3
        ],
        "15"
      ],
      [
        [
          2,
          0,
          2
        ],
        "-20"
      ],
      [
        [
          1,
          2,
          3
        ],
        "30"
      ],
      [
        [
          1,
          2,
          2
        ],
        "-60"
      ],
      [
        [
          1,
          1,
          3
        ],
        "45"
      ],
      [
        [
          1,
          1,
          2
        ],
        "-90"
      ],
      [
        [
          1,
          0,
          5
        ],
        "-2"
      ],
      [
        [
          1,
          0,
          4
        ],
        "3"
      ],
      [
        [
          1,
          0,
          3
        ],
        "15"
      ],
      [
        [
          1,
          0,
          2
        ],
        "-30"
      ],
      [
        [
          0,
          2,
          4
        ],
        "18"
      ],
      [
        [
          0,
          2,
          3
        ],
        "-30"
      ],
      [
        [
          0,
          1,
          5
        ],
        "-6"
      ],
      [
        [
          0,
          1,
          4
        ],
        "36"
      ],
      [
        [
          0,
          1,
          3
        ],
        "-45"
      ],
      [
        [
          0,
          0,
          5
        ],
        "-4"
      ],
      [
        [
          0,
          0,
          4
        ],
        "15"
      ],
      [
        [
          0,
          0,
          3
        ],
        "-15"
      ]
    ]
  },
  "cover": {
    "box": [
      [
        "3/5",
        "2"
      ],
      [
        "0",
        "3/2"
      ],
      [
        "1",
        "5"
      ]
    ],
    "names": [
      "-N",
      "N-2D",
      "-H",
      "x-T",
      "mean",
      "right4",
      "left"
    ],
    "tree": [
      1,
      [
        2,
        [
          1,
          [
            0,
            [
              2,
              [
                1,
                5,
                [
                  1,
                  5,
                  [
                    0,
                    [
                      2,
                      4,
                      4
                    ],
                    [
                      2,
                      6,
                      6
                    ]
                  ]
                ]
              ],
              [
                2,
                [
                  1,
                  [
                    1,
                    3,
                    5
                  ],
                  4
                ],
                [
                  1,
                  3,
                  [
                    1,
                    3,
                    4
                  ]
                ]
              ]
            ],
            [
              1,
              0,
              6
            ]
          ],
          [
            0,
            [
              2,
              [
                2,
                [
                  0,
                  4,
                  [
                    0,
                    4,
                    6
                  ]
                ],
                4
              ],
              4
            ],
            6
          ]
        ],
        [
          2,
          [
            1,
            3,
            [
              2,
              [
                2,
                4,
                [
                  1,
                  3,
                  4
                ]
              ],
              3
            ]
          ],
          3
        ]
      ],
      [
        2,
        [
          2,
          [
            2,
            [
              2,
              4,
              4
            ],
            4
          ],
          4
        ],
        [
          2,
          4,
          [
            1,
            [
              1,
              3,
              4
            ],
            4
          ]
        ]
      ]
    ],
    "statistics": {
      "nodes": 67,
      "leaves": 34,
      "depth": 9,
      "types": [
        1,
        0,
        0,
        8,
        17,
        3,
        5
      ]
    }
  }
}


==> anc/rolle6_artifact/data/stationary_certificates.json <==
{
  "rectangle": [
    [
      1,
      1
    ],
    [
      11,
      8
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "polynomials": [
    {
      "interval": 0,
      "id": "T0-T4",
      "coefficients": [
        [
          -63,
          126,
          -36,
          -30
        ],
        [
          189,
          -378,
          108,
          90
        ],
        [
          54,
          -297,
          558,
          -333
        ],
        [
          -423,
          1224,
          -1296,
          516
        ],
        [
          27,
          108,
          -243,
          90
        ],
        [
          216,
          -783,
          909,
          -333
        ],
        [
          -36,
          126,
          -153,
          60
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              2
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T1-U4",
      "coefficients": [
        [
          -209,
          823,
          -1140,
          624,
          -96
        ],
        [
          836,
          -3292,
          4560,
          -2496,
          384
        ],
        [
          -239,
          1006,
          -1041,
          -186,
          480
        ],
        [
          -2209,
          8504,
          -12837,
          9294,
          -2784
        ],
        [
          3220,
          -12128,
          17355,
          -11499,
          3090
        ],
        [
          -1783,
          6242,
          -7995,
          4596,
          -1092
        ],
        [
          160,
          13,
          -1167,
          1569,
          -555
        ],
        [
          224,
          -1168,
          2265,
          -1902,
          573
        ],
        [
          -32,
          160,
          -312,
          273,
          -87
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "T1-Vx",
      "coefficients": [
        [
          81,
          -189,
          72,
          48
        ],
        [
          -243,
          567,
          -216,
          -144
        ],
        [
          -162,
          432,
          -648,
          450
        ],
        [
          729,
          -1809,
          1656,
          -660
        ],
        [
          -405,
          729,
          -297,
          45
        ],
        [
          0,
          270,
          -567,
          261
        ],
        [
          0,
          0,
          45,
          -33
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              3,
              -4
            ],
            [
              0,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T2-T0",
      "coefficients": [
        [
          243,
          -648,
          504,
          -90
        ],
        [
          -810,
          2079,
          -1512,
          216
        ],
        [
          -324,
          1296,
          -1971,
          1053
        ],
        [
          1620,
          -4833,
          5166,
          -2016
        ],
        [
          -81,
          -108,
          270,
          -27
        ],
        [
          -810,
          2754,
          -3024,
          1053
        ],
        [
          162,
          -540,
          612,
          -225
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T2-T3",
      "coefficients": [
        [
          -75,
          228,
          -216,
          60
        ],
        [
          288,
          -855,
          792,
          -216
        ],
        [
          153,
          -432,
          495,
          -234
        ],
        [
          -744,
          2148,
          -2160,
          777
        ],
        [
          153,
          -342,
          279,
          -108
        ],
        [
          288,
          -945,
          1008,
          -342
        ],
        [
          -75,
          246,
          -270,
          96
        ]
      ],
      "factors": [
        {
          "kind": "physical",
          "coefficients": [
            [
              1
            ],
            [
              2
            ],
            [
              -2
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T2-T4",
      "coefficients": [
        [
          -90,
          261,
          -234,
          60
        ],
        [
          324,
          -918,
          801,
          -198
        ],
        [
          81,
          -297,
          459,
          -261
        ],
        [
          -666,
          2007,
          -2133,
          813
        ],
        [
          81,
          -189,
          207,
          -117
        ],
        [
          324,
          -1026,
          1053,
          -342
        ],
        [
          -90,
          288,
          -306,
          105
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              2
            ],
            [
              -1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T2-V3",
      "coefficients": [
        [
          117,
          -549,
          918,
          -636,
          147
        ],
        [
          -630,
          2871,
          -4689,
          3192,
          -732
        ],
        [
          927,
          -3951,
          6039,
          -3723,
          678
        ],
        [
          1530,
          -6498,
          10530,
          -7995,
          2481
        ],
        [
          -3933,
          16407,
          -25605,
          18021,
          -4947
        ],
        [
          1530,
          -6417,
          9837,
          -6744,
          1842
        ],
        [
          927,
          -4005,
          6696,
          -5010,
          1362
        ],
        [
          -630,
          2844,
          -4878,
          3732,
          -1056
        ],
        [
          117,
          -522,
          882,
          -672,
          192
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "T3-T0",
      "coefficients": [
        [
          84,
          -210,
          144,
          -15
        ],
        [
          -252,
          630,
          -432,
          45
        ],
        [
          -54,
          198,
          -342,
          216
        ],
        [
          528,
          -1446,
          1404,
          -507
        ],
        [
          -198,
          360,
          -162,
          18
        ],
        [
          -108,
          468,
          -612,
          243
        ],
        [
          12,
          -48,
          72,
          -33
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2
            ],
            [
              2
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T3-T2",
      "coefficients": [
        [
          75,
          -228,
          216,
          -60
        ],
        [
          -288,
          855,
          -792,
          216
        ],
        [
          -153,
          432,
          -495,
          234
        ],
        [
          744,
          -2148,
          2160,
          -777
        ],
        [
          -153,
          342,
          -279,
          108
        ],
        [
          -288,
          945,
          -1008,
          342
        ],
        [
          75,
          -246,
          270,
          -96
        ]
      ],
      "factors": [
        {
          "kind": "physical",
          "coefficients": [
            [
              1
            ],
            [
              2
            ],
            [
              -2
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T3-V1",
      "coefficients": [
        [
          237,
          -1032,
          1632,
          -1092,
          252
        ],
        [
          -948,
          4128,
          -6528,
          4368,
          -1008
        ],
        [
          -1122,
          4206,
          -6090,
          4254,
          -1278
        ],
        [
          6684,
          -27066,
          41118,
          -28050,
          7362
        ],
        [
          -7917,
          32448,
          -49506,
          33576,
          -8658
        ],
        [
          3588,
          -14970,
          22866,
          -15306,
          3870
        ],
        [
          -438,
          1830,
          -2472,
          1230,
          -180
        ],
        [
          -84,
          456,
          -1020,
          1020,
          -360
        ],
        [
          12,
          -60,
          120,
          -120,
          45
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "T3-V3",
      "coefficients": [
        [
          -96,
          282,
          -258,
          69
        ],
        [
          288,
          -846,
          774,
          -207
        ],
        [
          216,
          -576,
          585,
          -243
        ],
        [
          -912,
          2562,
          -2460,
          831
        ],
        [
          342,
          -819,
          639,
          -180
        ],
        [
          162,
          -603,
          720,
          -270
        ],
        [
          -33,
          120,
          -150,
          60
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2,
              3
            ],
            [
              2,
              -3
            ],
            [
              1,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T4-T0",
      "coefficients": [
        [
          63,
          -126,
          36,
          30
        ],
        [
          -189,
          378,
          -108,
          -90
        ],
        [
          -54,
          297,
          -558,
          333
        ],
        [
          423,
          -1224,
          1296,
          -516
        ],
        [
          -27,
          -108,
          243,
          -90
        ],
        [
          -216,
          783,
          -909,
          333
        ],
        [
          36,
          -126,
          153,
          -60
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              2
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T4-T2",
      "coefficients": [
        [
          90,
          -261,
          234,
          -60
        ],
        [
          -324,
          918,
          -801,
          198
        ],
        [
          -81,
          297,
          -459,
          261
        ],
        [
          666,
          -2007,
          2133,
          -813
        ],
        [
          -81,
          189,
          -207,
          117
        ],
        [
          -324,
          1026,
          -1053,
          342
        ],
        [
          90,
          -288,
          306,
          -105
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              2
            ],
            [
              -1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T4-T3",
      "coefficients": [
        [
          105,
          -294,
          252,
          -60
        ],
        [
          -315,
          882,
          -756,
          180
        ],
        [
          -117,
          351,
          -450,
          234
        ],
        [
          759,
          -2172,
          2160,
          -768
        ],
        [
          -180,
          369,
          -243,
          72
        ],
        [
          -252,
          864,
          -963,
          342
        ],
        [
          60,
          -204,
          234,
          -87
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T5-T0",
      "coefficients": [
        [
          243,
          -648,
          504,
          -90
        ],
        [
          -648,
          1809,
          -1512,
          324
        ],
        [
          -729,
          1971,
          -1971,
          783
        ],
        [
          2916,
          -8181,
          7758,
          -2556
        ],
        [
          -1620,
          4239,
          -3618,
          1053
        ],
        [
          0,
          270,
          -594,
          297
        ],
        [
          0,
          0,
          45,
          -36
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              2
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T5-T1",
      "coefficients": [
        [
          162,
          -513,
          504,
          -144
        ],
        [
          -324,
          1080,
          -1107,
          324
        ],
        [
          -1701,
          4752,
          -4482,
          1485
        ],
        [
          4050,
          -11691,
          11241,
          -3663
        ],
        [
          -2025,
          5697,
          -5238,
          1620
        ],
        [
          0,
          135,
          -351,
          189
        ],
        [
          0,
          0,
          45,
          -36
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              0
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "T5-T3",
      "coefficients": [
        [
          75,
          -228,
          216,
          -60
        ],
        [
          -162,
          513,
          -504,
          144
        ],
        [
          -468,
          1287,
          -1215,
          414
        ],
        [
          1248,
          -3570,
          3420,
          -1119
        ],
        [
          -594,
          1620,
          -1449,
          441
        ],
        [
          -36,
          180,
          -270,
          117
        ],
        [
          12,
          -48,
          72,
          -33
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              4
            ],
            [
              -1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U0-T1",
      "coefficients": [
        [
          243,
          -891,
          1107,
          -486,
          25
        ],
        [
          -972,
          3564,
          -4428,
          1944,
          -100
        ],
        [
          243,
          -810,
          243,
          1206,
          -902
        ],
        [
          2673,
          -10044,
          14769,
          -10422,
          3056
        ],
        [
          -3402,
          12312,
          -16713,
          10395,
          -2630
        ],
        [
          1215,
          -3726,
          3645,
          -1152,
          50
        ],
        [
          0,
          -405,
          1512,
          -1755,
          628
        ],
        [
          0,
          0,
          -135,
          270,
          -127
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-T2",
      "coefficients": [
        [
          243,
          -891,
          1107,
          -486,
          25
        ],
        [
          -810,
          2889,
          -3411,
          1296,
          44
        ],
        [
          -567,
          2511,
          -4689,
          4311,
          -1586
        ],
        [
          2430,
          -9342,
          13770,
          -9477,
          2651
        ],
        [
          243,
          -1647,
          3735,
          -3321,
          952
        ],
        [
          -2430,
          10017,
          -16047,
          11700,
          -3208
        ],
        [
          243,
          -675,
          999,
          -972,
          385
        ],
        [
          810,
          -3564,
          5688,
          -3888,
          962
        ],
        [
          -162,
          702,
          -1152,
          828,
          -218
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-T3",
      "coefficients": [
        [
          168,
          -588,
          663,
          -210,
          -35
        ],
        [
          -672,
          2352,
          -2652,
          840,
          140
        ],
        [
          312,
          -966,
          420,
          1014,
          -800
        ],
        [
          1416,
          -5334,
          8022,
          -5982,
          1910
        ],
        [
          -1398,
          4812,
          -6114,
          3624,
          -962
        ],
        [
          -348,
          2010,
          -4236,
          3702,
          -1096
        ],
        [
          438,
          -1830,
          3147,
          -2532,
          757
        ],
        [
          84,
          -456,
          750,
          -456,
          86
        ],
        [
          -12,
          60,
          -120,
          96,
          -26
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-T4",
      "coefficients": [
        [
          63,
          -189,
          117,
          102,
          -95
        ],
        [
          -252,
          756,
          -468,
          -408,
          380
        ],
        [
          9,
          162,
          -963,
          1578,
          -806
        ],
        [
          855,
          -3132,
          4527,
          -3306,
          1088
        ],
        [
          -342,
          864,
          -369,
          -303,
          112
        ],
        [
          -1035,
          4374,
          -7353,
          5640,
          -1594
        ],
        [
          306,
          -999,
          1494,
          -1221,
          400
        ],
        [
          396,
          -1836,
          3015,
          -2082,
          515
        ],
        [
          -72,
          324,
          -558,
          417,
          -113
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-T5",
      "coefficients": [
        [
          243,
          -891,
          1107,
          -486,
          25
        ],
        [
          -1134,
          4239,
          -5445,
          2592,
          -244
        ],
        [
          567,
          -2214,
          2430,
          -225,
          -578
        ],
        [
          4374,
          -16497,
          24003,
          -16389,
          4541
        ],
        [
          -7452,
          28053,
          -39645,
          25299,
          -6293
        ],
        [
          3240,
          -11448,
          14580,
          -8010,
          1670
        ],
        [
          0,
          -540,
          1998,
          -2295,
          817
        ],
        [
          0,
          0,
          -180,
          351,
          -163
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-V3",
      "coefficients": [
        [
          360,
          -1440,
          2025,
          -1122,
          172
        ],
        [
          -1440,
          5760,
          -8100,
          4488,
          -688
        ],
        [
          360,
          -1440,
          1350,
          588,
          -908
        ],
        [
          3960,
          -15840,
          24300,
          -17472,
          5132
        ],
        [
          -3690,
          14760,
          -21870,
          14700,
          -3995
        ],
        [
          -900,
          3600,
          -6210,
          4956,
          -1366
        ],
        [
          1170,
          -4680,
          7695,
          -5982,
          1747
        ],
        [
          180,
          -720,
          810,
          -156,
          -94
        ],
        [
          -45,
          180,
          -270,
          156,
          -26
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U0-V4",
      "coefficients": [
        [
          165,
          -660,
          855,
          -342,
          -23
        ],
        [
          -660,
          2640,
          -3420,
          1368,
          92
        ],
        [
          30,
          -120,
          -630,
          1908,
          -1238
        ],
        [
          2220,
          -8880,
          13860,
          -10512,
          3392
        ],
        [
          -915,
          3660,
          -5220,
          3600,
          -1220
        ],
        [
          -2640,
          10560,
          -16650,
          11916,
          -3106
        ],
        [
          840,
          -3360,
          5715,
          -4662,
          1417
        ],
        [
          960,
          -3840,
          5490,
          -3276,
          686
        ],
        [
          -240,
          960,
          -1440,
          936,
          -221
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-T0",
      "coefficients": [
        [
          -162,
          540,
          -612,
          258,
          -26
        ],
        [
          648,
          -2160,
          2448,
          -1032,
          104
        ],
        [
          -324,
          972,
          -648,
          -279,
          259
        ],
        [
          -1296,
          4644,
          -6624,
          4449,
          -1141
        ],
        [
          1782,
          -5832,
          7272,
          -4152,
          892
        ],
        [
          -648,
          1404,
          -648,
          -315,
          239
        ],
        [
          0,
          432,
          -1152,
          978,
          -278
        ],
        [
          0,
          0,
          -36,
          93,
          -49
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-T1",
      "coefficients": [
        [
          -27,
          81,
          -72,
          16
        ],
        [
          81,
          -243,
          216,
          -48
        ],
        [
          108,
          -270,
          252,
          -102
        ],
        [
          -351,
          945,
          -864,
          284
        ],
        [
          189,
          -459,
          351,
          -93
        ],
        [
          0,
          -54,
          117,
          -57
        ],
        [
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              3,
              -4
            ],
            [
              0,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U1-T2",
      "coefficients": [
        [
          81,
          -351,
          540,
          -336,
          64
        ],
        [
          -162,
          729,
          -1143,
          696,
          -112
        ],
        [
          -891,
          3483,
          -5067,
          3339,
          -884
        ],
        [
          1134,
          -4698,
          6966,
          -4461,
          1091
        ],
        [
          2025,
          -7479,
          10917,
          -7473,
          1972
        ],
        [
          -3078,
          11421,
          -16425,
          10944,
          -2830
        ],
        [
          243,
          -243,
          -378,
          438,
          -80
        ],
        [
          810,
          -3564,
          5742,
          -3984,
          1004
        ],
        [
          -162,
          702,
          -1152,
          828,
          -218
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-T3",
      "coefficients": [
        [
          6,
          -48,
          96,
          -60,
          4
        ],
        [
          -24,
          192,
          -384,
          240,
          -16
        ],
        [
          -12,
          6,
          42,
          42,
          -98
        ],
        [
          120,
          -690,
          1218,
          -966,
          350
        ],
        [
          384,
          -1020,
          1068,
          -528,
          58
        ],
        [
          -996,
          3414,
          -4614,
          2946,
          -718
        ],
        [
          438,
          -1398,
          1770,
          -1122,
          292
        ],
        [
          84,
          -456,
          804,
          -552,
          128
        ],
        [
          -12,
          60,
          -120,
          96,
          -26
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-T4",
      "coefficients": [
        [
          -99,
          351,
          -450,
          252,
          -56
        ],
        [
          396,
          -1404,
          1800,
          -1008,
          224
        ],
        [
          -315,
          1134,
          -1341,
          606,
          -104
        ],
        [
          -441,
          1512,
          -2277,
          1710,
          -472
        ],
        [
          1440,
          -4968,
          6813,
          -4455,
          1132
        ],
        [
          -1683,
          5778,
          -7731,
          4884,
          -1216
        ],
        [
          306,
          -567,
          117,
          189,
          -65
        ],
        [
          396,
          -1836,
          3069,
          -2178,
          557
        ],
        [
          -72,
          324,
          -558,
          417,
          -113
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-T5",
      "coefficients": [
        [
          81,
          -351,
          540,
          -336,
          64
        ],
        [
          -486,
          2079,
          -3177,
          1992,
          -400
        ],
        [
          243,
          -1242,
          2052,
          -1197,
          124
        ],
        [
          3078,
          -11853,
          17199,
          -11373,
          2981
        ],
        [
          -5670,
          22221,
          -32463,
          21147,
          -5273
        ],
        [
          2592,
          -10044,
          14202,
          -8766,
          2048
        ],
        [
          0,
          -108,
          621,
          -885,
          352
        ],
        [
          0,
          0,
          -126,
          255,
          -121
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-V1",
      "coefficients": [
        [
          -81,
          252,
          -240,
          64
        ],
        [
          243,
          -756,
          720,
          -192
        ],
        [
          621,
          -1683,
          1584,
          -552
        ],
        [
          -1647,
          4626,
          -4368,
          1424
        ],
        [
          864,
          -2295,
          1989,
          -588
        ],
        [
          0,
          -144,
          315,
          -156
        ],
        [
          0,
          0,
          -24,
          19
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              3,
              -4
            ],
            [
              0,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U1-V3",
      "coefficients": [
        [
          198,
          -900,
          1458,
          -972,
          211
        ],
        [
          -792,
          3600,
          -5832,
          3888,
          -844
        ],
        [
          36,
          -468,
          972,
          -384,
          -206
        ],
        [
          2664,
          -11196,
          17496,
          -12456,
          3572
        ],
        [
          -1908,
          8928,
          -14688,
          10548,
          -2975
        ],
        [
          -1548,
          5004,
          -6588,
          4200,
          -988
        ],
        [
          1170,
          -4248,
          6318,
          -4572,
          1282
        ],
        [
          180,
          -720,
          864,
          -252,
          -52
        ],
        [
          -45,
          180,
          -270,
          156,
          -26
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U1-V4",
      "coefficients": [
        [
          3,
          -120,
          288,
          -192,
          16
        ],
        [
          -12,
          480,
          -1152,
          768,
          -64
        ],
        [
          -294,
          852,
          -1008,
          936,
          -536
        ],
        [
          924,
          -4236,
          7056,
          -5496,
          1832
        ],
        [
          867,
          -2172,
          1962,
          -552,
          -200
        ],
        [
          -3288,
          11964,
          -17028,
          11160,
          -2728
        ],
        [
          840,
          -2928,
          4338,
          -3252,
          952
        ],
        [
          960,
          -3840,
          5544,
          -3372,
          728
        ],
        [
          -240,
          960,
          -1440,
          936,
          -221
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U2-T0",
      "coefficients": [
        [
          -162,
          540,
          -612,
          258,
          -26
        ],
        [
          486,
          -1512,
          1530,
          -504,
          8
        ],
        [
          405,
          -1890,
          3321,
          -2499,
          643
        ],
        [
          -1458,
          5346,
          -7272,
          4179,
          -763
        ],
        [
          -243,
          1782,
          -4014,
          3834,
          -1397
        ],
        [
          1458,
          -6156,
          9828,
          -7167,
          2069
        ],
        [
          -81,
          -54,
          630,
          -696,
          181
        ],
        [
          -486,
          2322,
          -4086,
          3123,
          -865
        ],
        [
          81,
          -378,
          675,
          -537,
          157
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U2-T2",
      "coefficients": [
        [
          9,
          -15,
          4
        ],
        [
          -36,
          51,
          -11
        ],
        [
          0,
          27,
          -33
        ],
        [
          36,
          -96,
          64
        ],
        [
          -9,
          24,
          -17
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              0,
              -1
            ],
            [
              3,
              -2
            ]
          ],
          "exponent": 2
        }
      ]
    },
    {
      "interval": 0,
      "id": "U2-T3",
      "coefficients": [
        [
          6,
          -48,
          96,
          -60,
          4
        ],
        [
          -186,
          840,
          -1302,
          768,
          -112
        ],
        [
          717,
          -2856,
          4011,
          -2178,
          286
        ],
        [
          -42,
          12,
          570,
          -1236,
          728
        ],
        [
          -1641,
          6594,
          -10218,
          7458,
          -2231
        ],
        [
          1110,
          -4146,
          5862,
          -3906,
          1112
        ],
        [
          357,
          -1884,
          3552,
          -2796,
          751
        ],
        [
          -402,
          1866,
          -3246,
          2478,
          -688
        ],
        [
          69,
          -318,
          555,
          -432,
          124
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U2-T4",
      "coefficients": [
        [
          -99,
          351,
          -450,
          252,
          -56
        ],
        [
          234,
          -756,
          882,
          -480,
          128
        ],
        [
          414,
          -1728,
          2628,
          -1614,
          280
        ],
        [
          -603,
          2214,
          -2925,
          1440,
          -94
        ],
        [
          -585,
          2646,
          -4473,
          3531,
          -1157
        ],
        [
          423,
          -1782,
          2745,
          -1968,
          614
        ],
        [
          225,
          -1053,
          1899,
          -1485,
          394
        ],
        [
          -90,
          486,
          -981,
          852,
          -259
        ],
        [
          9,
          -54,
          117,
          -111,
          37
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U2-V1",
      "coefficients": [
        [
          243,
          -1080,
          1728,
          -1152,
          256
        ],
        [
          -1134,
          4968,
          -7830,
          5136,
          -1120
        ],
        [
          -405,
          1350,
          -2079,
          2076,
          -992
        ],
        [
          6642,
          -27054,
          41688,
          -29286,
          8090
        ],
        [
          -9558,
          39042,
          -59724,
          41034,
          -10889
        ],
        [
          4698,
          -19116,
          28728,
          -19212,
          4982
        ],
        [
          -81,
          -54,
          1080,
          -1566,
          571
        ],
        [
          -486,
          2322,
          -4266,
          3498,
          -1048
        ],
        [
          81,
          -378,
          675,
          -552,
          169
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U2-V3",
      "coefficients": [
        [
          198,
          -900,
          1458,
          -972,
          211
        ],
        [
          -954,
          4248,
          -6750,
          4416,
          -940
        ],
        [
          765,
          -3330,
          4941,
          -2604,
          178
        ],
        [
          2502,
          -10494,
          16848,
          -12726,
          3950
        ],
        [
          -3933,
          16542,
          -25974,
          18534,
          -5264
        ],
        [
          558,
          -2556,
          3888,
          -2652,
          842
        ],
        [
          1089,
          -4734,
          8100,
          -6246,
          1741
        ],
        [
          -306,
          1602,
          -3186,
          2778,
          -868
        ],
        [
          36,
          -198,
          405,
          -372,
          124
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-T0",
      "coefficients": [
        [
          -100,
          300,
          -285,
          80,
          3
        ],
        [
          400,
          -1200,
          1140,
          -320,
          -12
        ],
        [
          -220,
          510,
          -60,
          -445,
          195
        ],
        [
          -740,
          2670,
          -3810,
          2455,
          -543
        ],
        [
          755,
          -2220,
          2415,
          -1090,
          102
        ],
        [
          190,
          -1410,
          2850,
          -2285,
          687
        ],
        [
          -235,
          1020,
          -1500,
          890,
          -195
        ],
        [
          -50,
          330,
          -750,
          715,
          -237
        ],
        [
          5,
          -30,
          75,
          -85,
          33
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-T1",
      "coefficients": [
        [
          143,
          -591,
          867,
          -514,
          93
        ],
        [
          -572,
          2364,
          -3468,
          2056,
          -372
        ],
        [
          23,
          -300,
          453,
          68,
          -264
        ],
        [
          1933,
          -7374,
          10779,
          -7400,
          2094
        ],
        [
          -2647,
          10092,
          -14388,
          9305,
          -2400
        ],
        [
          1405,
          -5136,
          6765,
          -3878,
          876
        ],
        [
          -235,
          615,
          -213,
          -433,
          246
        ],
        [
          -50,
          330,
          -795,
          796,
          -273
        ],
        [
          5,
          -30,
          75,
          -85,
          33
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-T2",
      "coefficients": [
        [
          143,
          -591,
          867,
          -514,
          93
        ],
        [
          -410,
          1689,
          -2451,
          1408,
          -228
        ],
        [
          -787,
          3021,
          -4479,
          3173,
          -948
        ],
        [
          1690,
          -6672,
          9780,
          -6455,
          1689
        ],
        [
          998,
          -3867,
          6060,
          -4411,
          1182
        ],
        [
          -2240,
          8607,
          -12927,
          8974,
          -2382
        ],
        [
          8,
          345,
          -726,
          350,
          3
        ],
        [
          760,
          -3234,
          5028,
          -3362,
          816
        ],
        [
          -157,
          672,
          -1077,
          752,
          -192
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-T3",
      "coefficients": [
        [
          -34,
          93,
          -72,
          11
        ],
        [
          102,
          -279,
          216,
          -33
        ],
        [
          39,
          -99,
          135,
          -87
        ],
        [
          -248,
          663,
          -630,
          229
        ],
        [
          93,
          -171,
          81,
          -15
        ],
        [
          48,
          -207,
          270,
          -105
        ],
        [
          -7,
          30,
          -45,
          20
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2,
              3
            ],
            [
              2,
              -3
            ],
            [
              1,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U3-T4",
      "coefficients": [
        [
          -37,
          111,
          -123,
          74,
          -27
        ],
        [
          148,
          -444,
          492,
          -296,
          108
        ],
        [
          -211,
          672,
          -753,
          440,
          -168
        ],
        [
          115,
          -462,
          537,
          -284,
          126
        ],
        [
          413,
          -1356,
          1956,
          -1393,
          342
        ],
        [
          -845,
          2964,
          -4233,
          2914,
          -768
        ],
        [
          71,
          21,
          -231,
          101,
          18
        ],
        [
          346,
          -1506,
          2355,
          -1556,
          369
        ],
        [
          -67,
          294,
          -483,
          341,
          -87
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-V1",
      "coefficients": [
        [
          305,
          -1320,
          2055,
          -1330,
          285
        ],
        [
          -1220,
          5280,
          -8220,
          5320,
          -1140
        ],
        [
          -1030,
          3750,
          -5460,
          4130,
          -1440
        ],
        [
          7360,
          -29730,
          45150,
          -31010,
          8310
        ],
        [
          -8560,
          35040,
          -53295,
          36110,
          -9390
        ],
        [
          3430,
          -14370,
          21750,
          -14330,
          3600
        ],
        [
          -235,
          1020,
          -1050,
          20,
          195
        ],
        [
          -50,
          330,
          -930,
          1090,
          -420
        ],
        [
          5,
          -30,
          75,
          -100,
          45
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U3-V3",
      "coefficients": [
        [
          -130,
          375,
          -330,
          80
        ],
        [
          390,
          -1125,
          990,
          -240
        ],
        [
          255,
          -675,
          720,
          -330
        ],
        [
          -1160,
          3225,
          -3090,
          1060
        ],
        [
          435,
          -990,
          720,
          -195
        ],
        [
          210,
          -810,
          990,
          -375
        ],
        [
          -40,
          150,
          -195,
          80
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2,
              3
            ],
            [
              2,
              -3
            ],
            [
              1,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U4-T0",
      "coefficients": [
        [
          -34,
          68,
          -12,
          -30,
          6
        ],
        [
          136,
          -272,
          48,
          120,
          -24
        ],
        [
          -4,
          -196,
          528,
          -327,
          -21
        ],
        [
          -464,
          1540,
          -1752,
          561,
          147
        ],
        [
          182,
          -184,
          -552,
          1104,
          -588
        ],
        [
          568,
          -2516,
          4080,
          -3003,
          903
        ],
        [
          -160,
          392,
          -120,
          -246,
          114
        ],
        [
          -224,
          1168,
          -2220,
          1821,
          -537
        ],
        [
          32,
          -160,
          312,
          -273,
          87
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U4-T1",
      "coefficients": [
        [
          209,
          -823,
          1140,
          -624,
          96
        ],
        [
          -836,
          3292,
          -4560,
          2496,
          -384
        ],
        [
          239,
          -1006,
          1041,
          186,
          -480
        ],
        [
          2209,
          -8504,
          12837,
          -9294,
          2784
        ],
        [
          -3220,
          12128,
          -17355,
          11499,
          -3090
        ],
        [
          1783,
          -6242,
          7995,
          -4596,
          1092
        ],
        [
          -160,
          -13,
          1167,
          -1569,
          555
        ],
        [
          -224,
          1168,
          -2265,
          1902,
          -573
        ],
        [
          32,
          -160,
          312,
          -273,
          87
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U4-T4",
      "coefficients": [
        [
          -29,
          63,
          -24,
          -12
        ],
        [
          87,
          -189,
          72,
          36
        ],
        [
          24,
          -126,
          252,
          -162
        ],
        [
          -193,
          567,
          -624,
          264
        ],
        [
          15,
          27,
          -63,
          9
        ],
        [
          96,
          -342,
          387,
          -135
        ],
        [
          -20,
          72,
          -87,
          33
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1,
              2
            ],
            [
              1,
              -2
            ],
            [
              2,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "U4-V1",
      "coefficients": [
        [
          371,
          -1552,
          2328,
          -1440,
          288
        ],
        [
          -1484,
          6208,
          -9312,
          5760,
          -1152
        ],
        [
          -814,
          3044,
          -4872,
          4248,
          -1656
        ],
        [
          7636,
          -30860,
          47208,
          -32904,
          9000
        ],
        [
          -9133,
          37076,
          -56262,
          38304,
          -10080
        ],
        [
          3808,
          -15476,
          22980,
          -15048,
          3816
        ],
        [
          -160,
          392,
          330,
          -1116,
          504
        ],
        [
          -224,
          1168,
          -2400,
          2196,
          -720
        ],
        [
          32,
          -160,
          312,
          -288,
          99
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U4-V3",
      "coefficients": [
        [
          326,
          -1372,
          2058,
          -1260,
          243
        ],
        [
          -1304,
          5488,
          -8232,
          5040,
          -972
        ],
        [
          356,
          -1636,
          2148,
          -432,
          -486
        ],
        [
          3496,
          -14300,
          22368,
          -16344,
          4860
        ],
        [
          -3508,
          14576,
          -22512,
          15804,
          -4455
        ],
        [
          -332,
          1084,
          -1860,
          1512,
          -324
        ],
        [
          1010,
          -4288,
          7350,
          -5796,
          1674
        ],
        [
          -44,
          448,
          -1320,
          1476,
          -540
        ],
        [
          -13,
          20,
          42,
          -108,
          54
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U5-T0",
      "coefficients": [
        [
          -162,
          540,
          -612,
          258,
          -26
        ],
        [
          810,
          -2808,
          3366,
          -1560,
          200
        ],
        [
          -729,
          2646,
          -3105,
          1197,
          -29
        ],
        [
          -2106,
          7506,
          -10512,
          6951,
          -1807
        ],
        [
          4212,
          -14958,
          20151,
          -12336,
          2893
        ],
        [
          -1944,
          6048,
          -6750,
          3213,
          -535
        ],
        [
          0,
          648,
          -1881,
          1752,
          -539
        ],
        [
          0,
          0,
          18,
          -3,
          -7
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U5-T1",
      "coefficients": [
        [
          81,
          -351,
          540,
          -336,
          64
        ],
        [
          -162,
          756,
          -1242,
          816,
          -160
        ],
        [
          -486,
          1836,
          -2592,
          1710,
          -488
        ],
        [
          567,
          -2538,
          4077,
          -2904,
          830
        ],
        [
          810,
          -2646,
          3348,
          -1941,
          391
        ],
        [
          -729,
          2322,
          -2835,
          1620,
          -346
        ],
        [
          0,
          243,
          -594,
          429,
          -98
        ],
        [
          0,
          0,
          -27,
          78,
          -43
        ],
        [
          0,
          0,
          0,
          -9,
          7
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U5-T2",
      "coefficients": [
        [
          81,
          -351,
          540,
          -336,
          64
        ],
        [
          0,
          81,
          -225,
          168,
          -16
        ],
        [
          -1296,
          5157,
          -7524,
          4815,
          -1172
        ],
        [
          324,
          -1836,
          3078,
          -1959,
          425
        ],
        [
          4455,
          -16605,
          23796,
          -15657,
          3973
        ],
        [
          -4374,
          16065,
          -22527,
          14472,
          -3604
        ],
        [
          243,
          -27,
          -1107,
          1212,
          -341
        ],
        [
          810,
          -3564,
          5796,
          -4080,
          1046
        ],
        [
          -162,
          702,
          -1152,
          828,
          -218
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U5-T4",
      "coefficients": [
        [
          -99,
          351,
          -450,
          252,
          -56
        ],
        [
          558,
          -2052,
          2718,
          -1536,
          320
        ],
        [
          -720,
          2808,
          -3798,
          2082,
          -392
        ],
        [
          -1251,
          4374,
          -6165,
          4212,
          -1138
        ],
        [
          3870,
          -14094,
          19692,
          -12639,
          3133
        ],
        [
          -2979,
          10422,
          -13833,
          8412,
          -1990
        ],
        [
          306,
          -351,
          -612,
          963,
          -326
        ],
        [
          396,
          -1836,
          3123,
          -2274,
          599
        ],
        [
          -72,
          324,
          -558,
          417,
          -113
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "U5-V1",
      "coefficients": [
        [
          243,
          -1080,
          1728,
          -1152,
          256
        ],
        [
          -810,
          3672,
          -5994,
          4080,
          -928
        ],
        [
          -1539,
          5886,
          -8505,
          5772,
          -1664
        ],
        [
          5994,
          -24894,
          38448,
          -26514,
          7046
        ],
        [
          -5103,
          22302,
          -35559,
          24864,
          -6599
        ],
        [
          1296,
          -6912,
          12150,
          -8832,
          2378
        ],
        [
          0,
          648,
          -1431,
          882,
          -149
        ],
        [
          0,
          0,
          -162,
          372,
          -190
        ],
        [
          0,
          0,
          0,
          -24,
          19
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V1-T0",
      "coefficients": [
        [
          -405,
          1620,
          -2340,
          1410,
          -282
        ],
        [
          1620,
          -6480,
          9360,
          -5640,
          1128
        ],
        [
          810,
          -3240,
          5400,
          -4575,
          1635
        ],
        [
          -8100,
          32400,
          -48960,
          33465,
          -8853
        ],
        [
          9315,
          -37260,
          55710,
          -37200,
          9492
        ],
        [
          -3240,
          12960,
          -18900,
          12045,
          -2913
        ],
        [
          0,
          0,
          -450,
          870,
          -390
        ],
        [
          0,
          0,
          180,
          -375,
          183
        ],
        [
          0,
          0,
          0,
          15,
          -12
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V1-T1",
      "coefficients": [
        [
          54,
          -171,
          168,
          -48
        ],
        [
          -162,
          513,
          -504,
          144
        ],
        [
          -513,
          1413,
          -1332,
          450
        ],
        [
          1296,
          -3681,
          3504,
          -1140
        ],
        [
          -675,
          1836,
          -1638,
          495
        ],
        [
          0,
          90,
          -198,
          99
        ],
        [
          0,
          0,
          15,
          -12
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              3,
              -4
            ],
            [
              0,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "V1-T3",
      "coefficients": [
        [
          -237,
          1032,
          -1632,
          1092,
          -252
        ],
        [
          948,
          -4128,
          6528,
          -4368,
          1008
        ],
        [
          1122,
          -4206,
          6090,
          -4254,
          1278
        ],
        [
          -6684,
          27066,
          -41118,
          28050,
          -7362
        ],
        [
          7917,
          -32448,
          49506,
          -33576,
          8658
        ],
        [
          -3588,
          14970,
          -22866,
          15306,
          -3870
        ],
        [
          438,
          -1830,
          2472,
          -1230,
          180
        ],
        [
          84,
          -456,
          1020,
          -1020,
          360
        ],
        [
          -12,
          60,
          -120,
          120,
          -45
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V1-T4",
      "coefficients": [
        [
          -342,
          1431,
          -2178,
          1404,
          -312
        ],
        [
          1368,
          -5724,
          8712,
          -5616,
          1248
        ],
        [
          819,
          -3078,
          4707,
          -3690,
          1272
        ],
        [
          -7245,
          29268,
          -44613,
          30726,
          -8184
        ],
        [
          8973,
          -36396,
          55251,
          -37503,
          9732
        ],
        [
          -4275,
          17334,
          -25983,
          17244,
          -4368
        ],
        [
          306,
          -999,
          819,
          81,
          -177
        ],
        [
          396,
          -1836,
          3285,
          -2646,
          789
        ],
        [
          -72,
          324,
          -558,
          441,
          -132
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V1-T5",
      "coefficients": [
        [
          -162,
          729,
          -1188,
          816,
          -192
        ],
        [
          486,
          -2241,
          3735,
          -2616,
          624
        ],
        [
          1377,
          -5454,
          8100,
          -5493,
          1500
        ],
        [
          -3726,
          15903,
          -25137,
          17643,
          -4731
        ],
        [
          1863,
          -9207,
          15975,
          -11901,
          3327
        ],
        [
          0,
          1512,
          -4050,
          3594,
          -1104
        ],
        [
          0,
          -540,
          1323,
          -993,
          240
        ],
        [
          0,
          0,
          90,
          -213,
          111
        ],
        [
          0,
          0,
          0,
          15,
          -12
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V1-V3",
      "coefficients": [
        [
          -45
        ],
        [
          135
        ],
        [
          1350
        ],
        [
          -2925
        ],
        [
          1350
        ],
        [
          135
        ],
        [
          -45
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 4
        }
      ]
    },
    {
      "interval": 0,
      "id": "V2-T0",
      "coefficients": [
        [
          -405,
          1620,
          -2340,
          1410,
          -282
        ],
        [
          1620,
          -6480,
          9360,
          -5640,
          1128
        ],
        [
          810,
          -3240,
          5400,
          -4575,
          1635
        ],
        [
          -4860,
          19440,
          -29520,
          20505,
          -5613
        ],
        [
          0,
          0,
          -180,
          60,
          177
        ],
        [
          4860,
          -19440,
          29700,
          -20355,
          5187
        ],
        [
          -810,
          3240,
          -5310,
          4110,
          -1200
        ],
        [
          -1620,
          6480,
          -9540,
          6105,
          -1437
        ],
        [
          405,
          -1620,
          2430,
          -1605,
          393
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V3-T0",
      "coefficients": [
        [
          -360,
          1440,
          -2070,
          1230,
          -237
        ],
        [
          1440,
          -5760,
          8280,
          -4920,
          948
        ],
        [
          -360,
          1440,
          -1620,
          105,
          465
        ],
        [
          -3960,
          15840,
          -24120,
          16905,
          -4713
        ],
        [
          3690,
          -14760,
          21960,
          -14700,
          3867
        ],
        [
          900,
          -3600,
          5940,
          -4515,
          1227
        ],
        [
          -1170,
          4680,
          -7470,
          5550,
          -1560
        ],
        [
          -180,
          720,
          -900,
          345,
          3
        ],
        [
          45,
          -180,
          270,
          -165,
          33
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V3-T1",
      "coefficients": [
        [
          -117,
          549,
          -918,
          636,
          -147
        ],
        [
          468,
          -2196,
          3672,
          -2544,
          588
        ],
        [
          -117,
          630,
          -1107,
          618,
          6
        ],
        [
          -1287,
          5796,
          -9531,
          7050,
          -2076
        ],
        [
          288,
          -2448,
          5157,
          -4305,
          1365
        ],
        [
          2115,
          -7326,
          9855,
          -6108,
          1416
        ],
        [
          -1170,
          4275,
          -6183,
          4227,
          -1119
        ],
        [
          -180,
          720,
          -945,
          426,
          -33
        ],
        [
          45,
          -180,
          270,
          -165,
          33
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V3-U4",
      "coefficients": [
        [
          -326,
          1372,
          -2058,
          1260,
          -243
        ],
        [
          1304,
          -5488,
          8232,
          -5040,
          972
        ],
        [
          -356,
          1636,
          -2148,
          432,
          486
        ],
        [
          -3496,
          14300,
          -22368,
          16344,
          -4860
        ],
        [
          3508,
          -14576,
          22512,
          -15804,
          4455
        ],
        [
          332,
          -1084,
          1860,
          -1512,
          324
        ],
        [
          -1010,
          4288,
          -7350,
          5796,
          -1674
        ],
        [
          44,
          -448,
          1320,
          -1476,
          540
        ],
        [
          13,
          -20,
          -42,
          108,
          -54
        ]
      ],
      "factors": []
    },
    {
      "interval": 0,
      "id": "V3-V1",
      "coefficients": [
        [
          45
        ],
        [
          -135
        ],
        [
          -1350
        ],
        [
          2925
        ],
        [
          -1350
        ],
        [
          -135
        ],
        [
          45
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 4
        }
      ]
    },
    {
      "interval": 0,
      "id": "V3-Vx",
      "coefficients": [
        [
          180,
          -450,
          270,
          15
        ],
        [
          -540,
          1350,
          -810,
          -45
        ],
        [
          -270,
          810,
          -1215,
          765
        ],
        [
          1440,
          -3870,
          3780,
          -1455
        ],
        [
          -540,
          945,
          -405,
          90
        ],
        [
          -270,
          1215,
          -1620,
          630
        ],
        [
          45,
          -180,
          270,
          -120
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2,
              3
            ],
            [
              2,
              -3
            ],
            [
              1,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "Vx-T4",
      "coefficients": [
        [
          -63,
          63,
          144,
          -156
        ],
        [
          189,
          -189,
          -432,
          468
        ],
        [
          54,
          -432,
          1080,
          -774
        ],
        [
          -423,
          1179,
          -1440,
          768
        ],
        [
          27,
          297,
          -513,
          117
        ],
        [
          216,
          -918,
          1161,
          -423
        ],
        [
          -36,
          144,
          -207,
          87
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1,
              2
            ],
            [
              1,
              -2
            ],
            [
              2,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 0,
      "id": "Vx-V1",
      "coefficients": [
        [
          -135,
          360,
          -240,
          0
        ],
        [
          405,
          -1080,
          720,
          0
        ],
        [
          675,
          -1845,
          1980,
          -900
        ],
        [
          -2025,
          5490,
          -5160,
          1800
        ],
        [
          1080,
          -2565,
          1935,
          -540
        ],
        [
          0,
          -360,
          765,
          -360
        ],
        [
          0,
          0,
          -60,
          45
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -3,
              4
            ],
            [
              3,
              -4
            ],
            [
              0,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 1,
      "id": "T1-U2",
      "coefficients": [
        [
          81
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 3
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1,
              -3,
              5,
              -2
            ],
            [
              -3,
              1,
              9,
              -9,
              2
            ],
            [
              -4,
              3,
              0,
              1,
              0
            ],
            [
              13,
              8,
              -3,
              0,
              0
            ],
            [
              3,
              -2,
              0,
              0,
              0
            ],
            [
              -1,
              0,
              0,
              0,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 1,
      "id": "T4-U3",
      "coefficients": [
        [
          37,
          111,
          108,
          -351,
          162
        ],
        [
          -148,
          -444,
          -432,
          1404,
          -648
        ],
        [
          211,
          405,
          -189,
          -1809,
          972
        ],
        [
          -115,
          339,
          2079,
          513,
          -648
        ],
        [
          -413,
          -960,
          -2376,
          540,
          162
        ],
        [
          845,
          837,
          783,
          -297,
          0
        ],
        [
          -71,
          -366,
          27,
          0,
          0
        ],
        [
          -346,
          78,
          0,
          0,
          0
        ],
        [
          67,
          0,
          0,
          0,
          0
        ]
      ],
      "factors": []
    },
    {
      "interval": 1,
      "id": "T4-U4",
      "coefficients": [
        [
          29,
          72,
          -135,
          54
        ],
        [
          -87,
          -216,
          405,
          -162
        ],
        [
          -24,
          90,
          -378,
          162
        ],
        [
          193,
          180,
          81,
          -54
        ],
        [
          -15,
          -162,
          27,
          0
        ],
        [
          -96,
          36,
          0,
          0
        ],
        [
          20,
          0,
          0,
          0
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1,
              3
            ],
            [
              1,
              -3
            ],
            [
              2,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 1,
      "id": "U5-T4",
      "coefficients": [
        [
          9
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -11,
              -15,
              9,
              27,
              -18
            ],
            [
              62,
              60,
              -90,
              -72,
              72
            ],
            [
              -80,
              -9,
              288,
              9,
              -108
            ],
            [
              -139,
              -255,
              -387,
              135,
              72
            ],
            [
              430,
              426,
              207,
              -144,
              -18
            ],
            [
              -331,
              -279,
              -9,
              45,
              0
            ],
            [
              34,
              84,
              -18,
              0,
              0
            ],
            [
              44,
              -12,
              0,
              0,
              0
            ],
            [
              -8,
              0,
              0,
              0,
              0
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 1,
      "id": "V1-U3",
      "coefficients": [
        [
          -305,
          300,
          675,
          -1080,
          405
        ],
        [
          1220,
          -1200,
          -2700,
          4320,
          -1620
        ],
        [
          1030,
          810,
          2160,
          -5940,
          2430
        ],
        [
          -7360,
          1770,
          2970,
          2700,
          -1620
        ],
        [
          8560,
          -2310,
          -5130,
          540,
          405
        ],
        [
          -3430,
          270,
          2160,
          -540,
          0
        ],
        [
          235,
          390,
          -135,
          0,
          0
        ],
        [
          50,
          -30,
          0,
          0,
          0
        ],
        [
          -5,
          0,
          0,
          0,
          0
        ]
      ],
      "factors": []
    },
    {
      "interval": 1,
      "id": "V1-U4",
      "coefficients": [
        [
          -371,
          204,
          918,
          -1188,
          405
        ],
        [
          1484,
          -816,
          -3672,
          4752,
          -1620
        ],
        [
          814,
          432,
          3780,
          -6696,
          2430
        ],
        [
          -7636,
          1560,
          1512,
          3456,
          -1620
        ],
        [
          9133,
          -1452,
          -4482,
          108,
          405
        ],
        [
          -3808,
          -648,
          2160,
          -432,
          0
        ],
        [
          160,
          816,
          -216,
          0,
          0
        ],
        [
          224,
          -96,
          0,
          0,
          0
        ],
        [
          -32,
          0,
          0,
          0,
          0
        ]
      ],
      "factors": []
    },
    {
      "interval": 2,
      "id": "U0-T1",
      "coefficients": [
        [
          81
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 3
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1,
              0,
              0,
              0,
              0
            ],
            [
              1,
              2,
              0,
              0,
              0
            ],
            [
              18,
              -2,
              -3,
              0,
              0
            ],
            [
              0,
              -6,
              3,
              -1,
              0
            ],
            [
              0,
              0,
              -6,
              1,
              2
            ],
            [
              0,
              0,
              0,
              3,
              -2
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 2,
      "id": "U4-T1",
      "coefficients": [
        [
          32,
          0,
          0,
          0,
          0
        ],
        [
          -128,
          -96,
          0,
          0,
          0
        ],
        [
          -760,
          384,
          216,
          0,
          0
        ],
        [
          2728,
          -54,
          -864,
          -27,
          0
        ],
        [
          -3712,
          -1182,
          1728,
          108,
          -162
        ],
        [
          2728,
          1182,
          -2160,
          -189,
          648
        ],
        [
          -760,
          54,
          1728,
          189,
          -972
        ],
        [
          -128,
          -384,
          -864,
          -108,
          648
        ],
        [
          32,
          96,
          216,
          27,
          -162
        ]
      ],
      "factors": []
    },
    {
      "interval": 2,
      "id": "U4-V1",
      "coefficients": [
        [
          32,
          0,
          0,
          0,
          0
        ],
        [
          -128,
          -96,
          0,
          0,
          0
        ],
        [
          -760,
          384,
          216,
          0,
          0
        ],
        [
          2728,
          2376,
          -864,
          -432,
          0
        ],
        [
          -3712,
          -8472,
          1728,
          1728,
          -405
        ],
        [
          2728,
          8472,
          -2160,
          -3024,
          1620
        ],
        [
          -760,
          -2376,
          1728,
          3024,
          -2430
        ],
        [
          -128,
          -384,
          -864,
          -1728,
          1620
        ],
        [
          32,
          96,
          216,
          432,
          -405
        ]
      ],
      "factors": []
    },
    {
      "interval": 2,
      "id": "U4-V3",
      "coefficients": [
        [
          -13,
          0,
          0,
          0,
          0
        ],
        [
          52,
          -96,
          0,
          0,
          0
        ],
        [
          410,
          384,
          216,
          0,
          0
        ],
        [
          -1412,
          2376,
          -864,
          -432,
          0
        ],
        [
          1913,
          -8472,
          1728,
          1728,
          -405
        ],
        [
          -1412,
          8472,
          -2160,
          -3024,
          1620
        ],
        [
          410,
          -2376,
          1728,
          3024,
          -2430
        ],
        [
          52,
          -384,
          -864,
          -1728,
          1620
        ],
        [
          -13,
          96,
          216,
          432,
          -405
        ]
      ],
      "factors": []
    },
    {
      "interval": 2,
      "id": "U5-T4",
      "coefficients": [
        [
          9
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -8,
              0,
              0,
              0,
              0
            ],
            [
              32,
              12,
              0,
              0,
              0
            ],
            [
              100,
              -48,
              -18,
              0,
              0
            ],
            [
              -574,
              162,
              126,
              -45,
              0
            ],
            [
              901,
              -336,
              -333,
              216,
              -18
            ],
            [
              -574,
              336,
              450,
              -423,
              72
            ],
            [
              100,
              -162,
              -333,
              423,
              -108
            ],
            [
              32,
              48,
              126,
              -216,
              72
            ],
            [
              -8,
              -12,
              -18,
              45,
              -18
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 3,
      "id": "T3-T1",
      "coefficients": [
        [
          12,
          12,
          12,
          -3
        ],
        [
          -72,
          -72,
          63,
          -18
        ],
        [
          -522,
          -117,
          45,
          -18
        ],
        [
          1113,
          384,
          -156,
          48
        ],
        [
          -369,
          -207,
          -72,
          36
        ],
        [
          -225,
          18,
          180,
          -72
        ],
        [
          75,
          -6,
          -60,
          24
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 3,
      "id": "U0-T1",
      "coefficients": [
        [
          81,
          54,
          27,
          -3,
          -2
        ],
        [
          -486,
          -216,
          81,
          9,
          -16
        ],
        [
          -81,
          -351,
          -189,
          129,
          -32
        ],
        [
          2673,
          1377,
          -432,
          120,
          32
        ],
        [
          -3645,
          -972,
          729,
          -486,
          112
        ],
        [
          1215,
          81,
          432,
          -156,
          -64
        ],
        [
          648,
          -135,
          -1188,
          852,
          -128
        ],
        [
          -486,
          216,
          648,
          -576,
          128
        ],
        [
          81,
          -54,
          -108,
          120,
          -32
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U3-T1",
      "coefficients": [
        [
          5,
          10,
          15,
          5,
          -2
        ],
        [
          -50,
          -100,
          -15,
          49,
          -16
        ],
        [
          -235,
          -65,
          -273,
          125,
          -32
        ],
        [
          1405,
          461,
          84,
          -80,
          32
        ],
        [
          -2647,
          -596,
          996,
          -478,
          112
        ],
        [
          1933,
          545,
          -708,
          196,
          -64
        ],
        [
          23,
          -359,
          -660,
          644,
          -128
        ],
        [
          -572,
          152,
          768,
          -608,
          128
        ],
        [
          143,
          -38,
          -192,
          152,
          -32
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U4-T0",
      "coefficients": [
        [
          -130,
          -22,
          6,
          10,
          -2
        ],
        [
          586,
          -14,
          -78,
          74,
          -16
        ],
        [
          83,
          107,
          -327,
          121,
          -32
        ],
        [
          -1862,
          -134,
          390,
          -214,
          32
        ],
        [
          425,
          -118,
          1221,
          -482,
          112
        ],
        [
          1966,
          322,
          -1356,
          440,
          -64
        ],
        [
          -571,
          23,
          -588,
          532,
          -128
        ],
        [
          -674,
          -158,
          1056,
          -664,
          128
        ],
        [
          209,
          26,
          -300,
          184,
          -32
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U4-T1",
      "coefficients": [
        [
          32,
          32,
          24,
          1,
          -2
        ],
        [
          -224,
          -176,
          39,
          29,
          -16
        ],
        [
          -160,
          -163,
          -246,
          121,
          -32
        ],
        [
          1783,
          973,
          -114,
          -16,
          32
        ],
        [
          -3220,
          -1198,
          1077,
          -518,
          112
        ],
        [
          2209,
          781,
          -384,
          116,
          -64
        ],
        [
          239,
          -139,
          -1272,
          820,
          -128
        ],
        [
          -836,
          -104,
          1200,
          -736,
          128
        ],
        [
          209,
          26,
          -300,
          184,
          -32
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U4-V1",
      "coefficients": [
        [
          32,
          32,
          24,
          16,
          -5
        ],
        [
          -224,
          -176,
          -96,
          140,
          -40
        ],
        [
          -160,
          -568,
          -678,
          316,
          -80
        ],
        [
          3808,
          892,
          372,
          -256,
          80
        ],
        [
          -9133,
          908,
          2346,
          -1160,
          280
        ],
        [
          7636,
          -1244,
          -1896,
          560,
          -160
        ],
        [
          -814,
          -220,
          -1272,
          1456,
          -320
        ],
        [
          -1484,
          544,
          1632,
          -1408,
          320
        ],
        [
          371,
          -136,
          -408,
          352,
          -80
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U4-V3",
      "coefficients": [
        [
          -13,
          32,
          24,
          16,
          -5
        ],
        [
          -44,
          -176,
          -96,
          140,
          -40
        ],
        [
          1010,
          -568,
          -678,
          316,
          -80
        ],
        [
          -332,
          892,
          372,
          -256,
          80
        ],
        [
          -3508,
          908,
          2346,
          -1160,
          280
        ],
        [
          3496,
          -1244,
          -1896,
          560,
          -160
        ],
        [
          356,
          -220,
          -1272,
          1456,
          -320
        ],
        [
          -1304,
          544,
          1632,
          -1408,
          320
        ],
        [
          326,
          -136,
          -408,
          352,
          -80
        ]
      ],
      "factors": []
    },
    {
      "interval": 3,
      "id": "U5-T1",
      "coefficients": [
        [
          1
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              0,
              0,
              0,
              9,
              -2
            ],
            [
              0,
              0,
              -27,
              57,
              -16
            ],
            [
              0,
              -243,
              -27,
              57,
              -32
            ],
            [
              -729,
              -135,
              324,
              -216,
              32
            ],
            [
              810,
              1188,
              189,
              -246,
              112
            ],
            [
              567,
              -783,
              -864,
              420,
              -64
            ],
            [
              -486,
              -135,
              324,
              180,
              -128
            ],
            [
              -162,
              216,
              216,
              -384,
              128
            ],
            [
              81,
              -54,
              -108,
              120,
              -32
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 3,
      "id": "U5-T4",
      "coefficients": [
        [
          1
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -72,
              -36,
              -18,
              15,
              -2
            ],
            [
              396,
              144,
              -117,
              87,
              -16
            ],
            [
              306,
              -117,
              -45,
              63,
              -32
            ],
            [
              -2979,
              -1017,
              612,
              -312,
              32
            ],
            [
              3870,
              2448,
              9,
              -186,
              112
            ],
            [
              -1251,
              -1665,
              -1224,
              540,
              -64
            ],
            [
              -720,
              -9,
              1116,
              -84,
              -128
            ],
            [
              558,
              360,
              -360,
              -192,
              128
            ],
            [
              -99,
              -90,
              36,
              72,
              -32
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 3,
      "id": "V3-T1",
      "coefficients": [
        [
          45,
          0,
          0,
          -15,
          3
        ],
        [
          -180,
          0,
          135,
          -111,
          24
        ],
        [
          -1170,
          405,
          432,
          -195,
          48
        ],
        [
          2115,
          81,
          -486,
          240,
          -48
        ],
        [
          288,
          -2106,
          -1269,
          642,
          -168
        ],
        [
          -1287,
          2025,
          1512,
          -444,
          96
        ],
        [
          -117,
          81,
          0,
          -636,
          192
        ],
        [
          468,
          -648,
          -432,
          672,
          -192
        ],
        [
          -117,
          162,
          108,
          -168,
          48
        ]
      ],
      "factors": []
    },
    {
      "interval": 4,
      "id": "T0-U0",
      "coefficients": [
        [
          17,
          10,
          2
        ],
        [
          -34,
          -20,
          -4
        ],
        [
          -45,
          15,
          6
        ],
        [
          62,
          -5,
          -4
        ],
        [
          -7,
          -5,
          2
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -2,
              1
            ],
            [
              2,
              -1
            ],
            [
              1,
              1
            ]
          ],
          "exponent": 2
        }
      ]
    },
    {
      "interval": 4,
      "id": "T0-U1",
      "coefficients": [
        [
          218,
          44,
          -24,
          -10,
          2
        ],
        [
          -872,
          -176,
          96,
          40,
          -8
        ],
        [
          -232,
          728,
          -204,
          -91,
          20
        ],
        [
          3748,
          -1568,
          276,
          133,
          -32
        ],
        [
          -3958,
          1862,
          -267,
          -136,
          38
        ],
        [
          652,
          -1316,
          186,
          97,
          -32
        ],
        [
          452,
          413,
          -105,
          -46,
          20
        ],
        [
          -8,
          13,
          42,
          13,
          -8
        ],
        [
          -7,
          -19,
          -15,
          -1,
          2
        ]
      ],
      "factors": []
    },
    {
      "interval": 4,
      "id": "T1-U1",
      "coefficients": [
        [
          -7,
          -12,
          -3,
          2
        ],
        [
          21,
          36,
          9,
          -6
        ],
        [
          228,
          -72,
          -18,
          12
        ],
        [
          -491,
          84,
          21,
          -14
        ],
        [
          228,
          -72,
          -18,
          12
        ],
        [
          21,
          36,
          9,
          -6
        ],
        [
          -7,
          -12,
          -3,
          2
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "T2-U0",
      "coefficients": [
        [
          -157,
          -91,
          -6,
          11,
          2
        ],
        [
          592,
          301,
          6,
          -35,
          -8
        ],
        [
          776,
          -289,
          -51,
          62,
          20
        ],
        [
          -2420,
          -218,
          150,
          -59,
          -32
        ],
        [
          -643,
          710,
          -285,
          20,
          38
        ],
        [
          2938,
          -758,
          330,
          25,
          -32
        ],
        [
          -481,
          386,
          -249,
          -43,
          20
        ],
        [
          -830,
          -104,
          114,
          28,
          -8
        ],
        [
          218,
          44,
          -24,
          -10,
          2
        ]
      ],
      "factors": []
    },
    {
      "interval": 4,
      "id": "T2-V1",
      "coefficients": [
        [
          12,
          33,
          27,
          3,
          -3
        ],
        [
          -84,
          -195,
          -126,
          -3,
          12
        ],
        [
          -438,
          -147,
          315,
          -6,
          -30
        ],
        [
          3588,
          1092,
          -486,
          33,
          48
        ],
        [
          -7917,
          -1470,
          531,
          -60,
          -57
        ],
        [
          6684,
          840,
          -396,
          69,
          48
        ],
        [
          -1122,
          168,
          216,
          -51,
          -30
        ],
        [
          -948,
          -384,
          -72,
          24,
          12
        ],
        [
          237,
          96,
          18,
          -6,
          -3
        ]
      ],
      "factors": []
    },
    {
      "interval": 4,
      "id": "T3-U1",
      "coefficients": [
        [
          26,
          8,
          -12,
          -4,
          2
        ],
        [
          -78,
          -24,
          36,
          12,
          -6
        ],
        [
          -384,
          318,
          -72,
          -24,
          12
        ],
        [
          898,
          -596,
          84,
          28,
          -14
        ],
        [
          -384,
          318,
          -72,
          -24,
          12
        ],
        [
          -78,
          -24,
          36,
          12,
          -6
        ],
        [
          26,
          8,
          -12,
          -4,
          2
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "T3-U2",
      "coefficients": [
        [
          26,
          8,
          -12,
          -4,
          2
        ],
        [
          -62,
          40,
          66,
          4,
          -8
        ],
        [
          -529,
          8,
          -165,
          8,
          20
        ],
        [
          394,
          -128,
          246,
          -44,
          -32
        ],
        [
          1649,
          80,
          -246,
          80,
          38
        ],
        [
          -1868,
          160,
          156,
          -92,
          -32
        ],
        [
          44,
          -352,
          -66,
          68,
          20
        ],
        [
          496,
          256,
          12,
          -32,
          -8
        ],
        [
          -124,
          -64,
          -3,
          8,
          2
        ]
      ],
      "factors": []
    },
    {
      "interval": 4,
      "id": "T3-V1",
      "coefficients": [
        [
          45,
          60,
          30,
          0,
          -3
        ],
        [
          -135,
          -180,
          -90,
          0,
          9
        ],
        [
          -1350,
          -450,
          180,
          0,
          -18
        ],
        [
          2925,
          1200,
          -210,
          0,
          21
        ],
        [
          -1350,
          -450,
          180,
          0,
          -18
        ],
        [
          -135,
          -180,
          -90,
          0,
          9
        ],
        [
          45,
          60,
          30,
          0,
          -3
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "U0-T1",
      "coefficients": [
        [
          1
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              157,
              91,
              6,
              -11,
              -2
            ],
            [
              -628,
              -364,
              -24,
              44,
              8
            ],
            [
              -524,
              622,
              96,
              -98,
              -20
            ],
            [
              3770,
              -592,
              -204,
              140,
              32
            ],
            [
              -4262,
              433,
              303,
              -137,
              -38
            ],
            [
              1508,
              -304,
              -294,
              92,
              32
            ],
            [
              49,
              262,
              195,
              -38,
              -20
            ],
            [
              -70,
              -148,
              -78,
              8,
              8
            ],
            [
              7,
              19,
              15,
              1,
              -2
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "U5-T1",
      "coefficients": [
        [
          1
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              7,
              19,
              15,
              1,
              -2
            ],
            [
              14,
              -4,
              -42,
              -16,
              8
            ],
            [
              -245,
              -242,
              69,
              46,
              -20
            ],
            [
              -724,
              776,
              -78,
              -88,
              32
            ],
            [
              2053,
              -1007,
              78,
              103,
              -38
            ],
            [
              -724,
              776,
              -78,
              -88,
              32
            ],
            [
              -245,
              -242,
              69,
              46,
              -20
            ],
            [
              14,
              -4,
              -42,
              -16,
              8
            ],
            [
              7,
              19,
              15,
              1,
              -2
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "U5-T4",
      "coefficients": [
        [
          1
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -113,
              -35,
              15,
              7,
              -2
            ],
            [
              494,
              212,
              -42,
              -40,
              8
            ],
            [
              175,
              -782,
              69,
              106,
              -20
            ],
            [
              -3664,
              1640,
              -78,
              -184,
              32
            ],
            [
              6253,
              -2033,
              78,
              217,
              -38
            ],
            [
              -3664,
              1640,
              -78,
              -184,
              32
            ],
            [
              175,
              -782,
              69,
              106,
              -20
            ],
            [
              494,
              212,
              -42,
              -40,
              8
            ],
            [
              -113,
              -35,
              15,
              7,
              -2
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 4,
      "id": "V3-V1",
      "coefficients": [
        [
          45
        ],
        [
          -135
        ],
        [
          -1350
        ],
        [
          2925
        ],
        [
          -1350
        ],
        [
          -135
        ],
        [
          45
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1
            ],
            [
              -1
            ],
            [
              1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 6,
      "id": "T1-T5",
      "coefficients": [
        [
          0,
          0,
          -45,
          54
        ],
        [
          0,
          -405,
          1053,
          -675
        ],
        [
          1215,
          -2349,
          567,
          621
        ],
        [
          -2673,
          6318,
          -3978,
          270
        ],
        [
          1215,
          -2349,
          567,
          621
        ],
        [
          0,
          -405,
          1053,
          -675
        ],
        [
          0,
          0,
          -45,
          54
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              0
            ],
            [
              1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 6,
      "id": "T1-V0",
      "coefficients": [
        [
          -405,
          1620,
          -2430,
          1635,
          -423
        ],
        [
          1620,
          -6480,
          9855,
          -6846,
          1863
        ],
        [
          810,
          -3645,
          5508,
          -3063,
          360
        ],
        [
          -10125,
          41796,
          -63504,
          41664,
          -9783
        ],
        [
          13527,
          -55809,
          84834,
          -55812,
          13203
        ],
        [
          -5265,
          22356,
          -34344,
          22224,
          -4923
        ],
        [
          0,
          -405,
          648,
          177,
          -450
        ],
        [
          0,
          0,
          135,
          -366,
          243
        ],
        [
          0,
          0,
          0,
          15,
          -18
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "T3-T5",
      "coefficients": [
        [
          -12,
          24,
          -24,
          15
        ],
        [
          -36,
          36,
          108,
          -117
        ],
        [
          558,
          -1368,
          918,
          -90
        ],
        [
          -1104,
          2910,
          -2316,
          489
        ],
        [
          558,
          -1368,
          918,
          -90
        ],
        [
          -36,
          36,
          108,
          -117
        ],
        [
          -12,
          24,
          -24,
          15
        ]
      ],
      "factors": [
        {
          "kind": "bernstein",
          "coefficients": [
            [
              -1
            ],
            [
              4
            ],
            [
              -1
            ]
          ],
          "exponent": 1
        },
        {
          "kind": "bernstein",
          "coefficients": [
            [
              1,
              -1
            ]
          ],
          "exponent": 1
        }
      ]
    },
    {
      "interval": 6,
      "id": "T3-V1",
      "coefficients": [
        [
          12,
          -36,
          48,
          -24,
          -3
        ],
        [
          -12,
          72,
          -84,
          -84,
          120
        ],
        [
          -690,
          2178,
          -2760,
          1974,
          -732
        ],
        [
          132,
          1170,
          -3522,
          2598,
          -330
        ],
        [
          1353,
          -7632,
          13764,
          -9564,
          2022
        ],
        [
          132,
          1170,
          -3522,
          2598,
          -330
        ],
        [
          -690,
          2178,
          -2760,
          1974,
          -732
        ],
        [
          -12,
          72,
          -84,
          -84,
          120
        ],
        [
          12,
          -36,
          48,
          -24,
          -3
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U1-T2",
      "coefficients": [
        [
          0,
          0,
          0,
          9,
          -11
        ],
        [
          0,
          0,
          126,
          -321,
          203
        ],
        [
          0,
          108,
          -909,
          1692,
          -911
        ],
        [
          -2592,
          10044,
          -13338,
          6543,
          -625
        ],
        [
          7290,
          -28701,
          40698,
          -23997,
          4672
        ],
        [
          -6318,
          24975,
          -35595,
          21132,
          -4162
        ],
        [
          1377,
          -5481,
          7398,
          -3618,
          304
        ],
        [
          486,
          -1836,
          2826,
          -2184,
          716
        ],
        [
          -162,
          594,
          -828,
          540,
          -146
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U1-T5",
      "coefficients": [
        [
          0,
          0,
          0,
          9,
          -11
        ],
        [
          0,
          0,
          36,
          -123,
          95
        ],
        [
          0,
          -432,
          1188,
          -945,
          169
        ],
        [
          648,
          -1188,
          -108,
          954,
          -274
        ],
        [
          -1458,
          3996,
          -3492,
          1104,
          -188
        ],
        [
          648,
          -1188,
          -108,
          954,
          -274
        ],
        [
          0,
          -432,
          1188,
          -945,
          169
        ],
        [
          0,
          0,
          36,
          -123,
          95
        ],
        [
          0,
          0,
          0,
          9,
          -11
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U1-V0",
      "coefficients": [
        [
          -405,
          1620,
          -2430,
          1644,
          -434
        ],
        [
          1620,
          -6480,
          9936,
          -7068,
          2012
        ],
        [
          810,
          -3672,
          5238,
          -2280,
          -146
        ],
        [
          -10692,
          44172,
          -66528,
          42564,
          -9436
        ],
        [
          14742,
          -60804,
          91638,
          -58956,
          13285
        ],
        [
          -5832,
          24732,
          -37368,
          23124,
          -4576
        ],
        [
          0,
          -432,
          378,
          960,
          -956
        ],
        [
          0,
          0,
          216,
          -588,
          392
        ],
        [
          0,
          0,
          0,
          24,
          -29
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U2-T5",
      "coefficients": [
        [
          0,
          0,
          0,
          9,
          -11
        ],
        [
          0,
          0,
          -18,
          -3,
          29
        ],
        [
          0,
          -648,
          2133,
          -2235,
          730
        ],
        [
          1944,
          -5616,
          4698,
          -450,
          -544
        ],
        [
          -5508,
          19062,
          -23364,
          11694,
          -1922
        ],
        [
          4698,
          -16470,
          20466,
          -10392,
          1730
        ],
        [
          -1215,
          4104,
          -4536,
          1647,
          -20
        ],
        [
          -162,
          594,
          -990,
          843,
          -277
        ],
        [
          81,
          -270,
          351,
          -219,
          55
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U2-V1",
      "coefficients": [
        [
          0,
          0,
          0,
          24,
          -29
        ],
        [
          0,
          0,
          162,
          -468,
          326
        ],
        [
          0,
          -648,
          1323,
          -330,
          -395
        ],
        [
          -1296,
          7344,
          -13122,
          8760,
          -1606
        ],
        [
          1377,
          -8478,
          15876,
          -11106,
          2236
        ],
        [
          1458,
          -3510,
          2646,
          -1182,
          668
        ],
        [
          -1215,
          4104,
          -5346,
          3552,
          -1145
        ],
        [
          -162,
          594,
          -810,
          378,
          20
        ],
        [
          81,
          -270,
          351,
          -204,
          37
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U4-T2",
      "coefficients": [
        [
          32,
          -96,
          120,
          -79,
          21
        ],
        [
          -32,
          144,
          -282,
          223,
          -45
        ],
        [
          -832,
          3108,
          -4461,
          3044,
          -879
        ],
        [
          64,
          204,
          -570,
          31,
          303
        ],
        [
          3770,
          -15669,
          23682,
          -15133,
          3312
        ],
        [
          -3662,
          15135,
          -22827,
          14620,
          -3234
        ],
        [
          545,
          -2481,
          3846,
          -2266,
          336
        ],
        [
          454,
          -1692,
          2418,
          -1640,
          468
        ],
        [
          -130,
          498,
          -708,
          452,
          -114
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U4-V0",
      "coefficients": [
        [
          -373,
          1524,
          -2310,
          1556,
          -402
        ],
        [
          1588,
          -6336,
          9528,
          -6524,
          1764
        ],
        [
          -22,
          -672,
          1686,
          -928,
          -114
        ],
        [
          -8036,
          34332,
          -53760,
          36052,
          -8508
        ],
        [
          11222,
          -47772,
          74622,
          -50092,
          11925
        ],
        [
          -3176,
          14892,
          -24600,
          16612,
          -3648
        ],
        [
          -832,
          2568,
          -3174,
          2312,
          -924
        ],
        [
          -32,
          144,
          -192,
          -44,
          144
        ],
        [
          32,
          -96,
          120,
          -64,
          3
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U4-V1",
      "coefficients": [
        [
          32,
          -96,
          120,
          -64,
          3
        ],
        [
          -32,
          144,
          -192,
          -44,
          144
        ],
        [
          -832,
          2568,
          -3174,
          2312,
          -924
        ],
        [
          64,
          1932,
          -5160,
          3652,
          -408
        ],
        [
          1907,
          -10512,
          18732,
          -12832,
          2610
        ],
        [
          64,
          1932,
          -5160,
          3652,
          -408
        ],
        [
          -832,
          2568,
          -3174,
          2312,
          -924
        ],
        [
          -32,
          144,
          -192,
          -44,
          144
        ],
        [
          32,
          -96,
          120,
          -64,
          3
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U5-T2",
      "coefficients": [
        [
          0,
          0,
          0,
          9,
          -11
        ],
        [
          0,
          0,
          180,
          -441,
          269
        ],
        [
          0,
          540,
          -2502,
          3618,
          -1676
        ],
        [
          -3240,
          11232,
          -12420,
          3663,
          797
        ],
        [
          8748,
          -32697,
          43155,
          -22671,
          3427
        ],
        [
          -6966,
          26163,
          -34677,
          18252,
          -2740
        ],
        [
          1377,
          -5049,
          5805,
          -1692,
          -461
        ],
        [
          486,
          -1836,
          2880,
          -2304,
          782
        ],
        [
          -162,
          594,
          -828,
          540,
          -146
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U5-V0",
      "coefficients": [
        [
          -405,
          1620,
          -2430,
          1644,
          -434
        ],
        [
          1620,
          -6480,
          9990,
          -7188,
          2078
        ],
        [
          810,
          -3240,
          3645,
          -354,
          -911
        ],
        [
          -11340,
          45360,
          -65610,
          39684,
          -8014
        ],
        [
          16200,
          -64800,
          94095,
          -57630,
          12040
        ],
        [
          -6480,
          25920,
          -36450,
          20244,
          -3154
        ],
        [
          0,
          0,
          -1215,
          2886,
          -1721
        ],
        [
          0,
          0,
          270,
          -708,
          458
        ],
        [
          0,
          0,
          0,
          24,
          -29
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "U5-V1",
      "coefficients": [
        [
          0,
          0,
          0,
          24,
          -29
        ],
        [
          0,
          0,
          270,
          -708,
          458
        ],
        [
          0,
          0,
          -1215,
          2886,
          -1721
        ],
        [
          -3240,
          12960,
          -17010,
          7284,
          86
        ],
        [
          6885,
          -27540,
          38205,
          -20370,
          2725
        ],
        [
          -3240,
          12960,
          -17010,
          7284,
          86
        ],
        [
          0,
          0,
          -1215,
          2886,
          -1721
        ],
        [
          0,
          0,
          270,
          -708,
          458
        ],
        [
          0,
          0,
          0,
          24,
          -29
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "V1-T2",
      "coefficients": [
        [
          0,
          0,
          0,
          -15,
          18
        ],
        [
          0,
          0,
          -90,
          267,
          -189
        ],
        [
          0,
          540,
          -1287,
          732,
          45
        ],
        [
          0,
          -1728,
          4590,
          -3621,
          711
        ],
        [
          1863,
          -5157,
          4950,
          -2301,
          702
        ],
        [
          -3726,
          13203,
          -17667,
          10968,
          -2826
        ],
        [
          1377,
          -5049,
          7020,
          -4578,
          1260
        ],
        [
          486,
          -1836,
          2610,
          -1596,
          324
        ],
        [
          -162,
          594,
          -828,
          516,
          -117
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "V1-T5",
      "coefficients": [
        [
          0,
          0,
          0,
          -15,
          18
        ],
        [
          0,
          0,
          -180,
          465,
          -297
        ],
        [
          0,
          0,
          810,
          -1905,
          1125
        ],
        [
          3240,
          -12960,
          17820,
          -9210,
          1062
        ],
        [
          -6885,
          27540,
          -39240,
          22800,
          -4158
        ],
        [
          3240,
          -12960,
          17820,
          -9210,
          1062
        ],
        [
          0,
          0,
          810,
          -1905,
          1125
        ],
        [
          0,
          0,
          -180,
          465,
          -297
        ],
        [
          0,
          0,
          0,
          -15,
          18
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "V3-T5",
      "coefficients": [
        [
          45,
          -180,
          270,
          -195,
          63
        ],
        [
          -180,
          720,
          -1260,
          1185,
          -477
        ],
        [
          -1170,
          4680,
          -6210,
          2775,
          -45
        ],
        [
          7380,
          -29520,
          42660,
          -25770,
          5202
        ],
        [
          -12510,
          50040,
          -72990,
          45300,
          -9783
        ],
        [
          7380,
          -29520,
          42660,
          -25770,
          5202
        ],
        [
          -1170,
          4680,
          -6210,
          2775,
          -45
        ],
        [
          -180,
          720,
          -1260,
          1185,
          -477
        ],
        [
          45,
          -180,
          270,
          -195,
          63
        ]
      ],
      "factors": []
    },
    {
      "interval": 6,
      "id": "outside",
      "coefficients": [
        [
          -1
        ],
        [
          -2
        ],
        [
          2
        ]
      ],
      "factors": []
    }
  ],
  "certificates": [
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V1-T0",
        "U1-V3",
        "U3-T0",
        "U1-T3",
        "V1-V3",
        "U3-T1",
        "U0-T1",
        "U1-T1",
        "U1-T0",
        "V1-T3"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                2,
                [
                  1,
                  [
                    0,
                    2,
                    7
                  ],
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          [
                            0,
                            5,
                            7
                          ],
                          8
                        ]
                      ],
                      [
                        0,
                        2,
                        [
                          1,
                          8,
                          2
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              0
            ],
            [
              1,
              [
                0,
                [
                  1,
                  6,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          7,
                          8
                        ],
                        [
                          1,
                          7,
                          [
                            0,
                            [
                              1,
                              7,
                              8
                            ],
                            7
                          ]
                        ]
                      ],
                      [
                        0,
                        [
                          1,
                          8,
                          [
                            0,
                            2,
                            8
                          ]
                        ],
                        8
                      ]
                    ],
                    [
                      1,
                      3,
                      [
                        0,
                        8,
                        3
                      ]
                    ]
                  ]
                ],
                3
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                2,
                                [
                                  1,
                                  8,
                                  2
                                ]
                              ],
                              0
                            ],
                            [
                              1,
                              8,
                              [
                                0,
                                2,
                                [
                                  1,
                                  8,
                                  0
                                ]
                              ]
                            ]
                          ],
                          0
                        ]
                      ],
                      0
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              8,
                              [
                                0,
                                [
                                  1,
                                  8,
                                  [
                                    0,
                                    0,
                                    [
                                      1,
                                      8,
                                      0
                                    ]
                                  ]
                                ],
                                8
                              ]
                            ],
                            8
                          ],
                          [
                            0,
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    0,
                                    8
                                  ],
                                  0
                                ],
                                [
                                  1,
                                  8,
                                  0
                                ]
                              ],
                              0
                            ]
                          ]
                        ],
                        [
                          1,
                          8,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  8,
                                  [
                                    0,
                                    0,
                                    8
                                  ]
                                ],
                                8
                              ],
                              0
                            ],
                            [
                              1,
                              8,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    0,
                                    8
                                  ],
                                  0
                                ],
                                [
                                  1,
                                  8,
                                  0
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      0
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          [
                            0,
                            [
                              1,
                              3,
                              [
                                0,
                                [
                                  1,
                                  8,
                                  [
                                    0,
                                    0,
                                    8
                                  ]
                                ],
                                8
                              ]
                            ],
                            3
                          ]
                        ],
                        3
                      ],
                      9
                    ],
                    9
                  ],
                  0
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              9
            ],
            4
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 163,
        "leaves": 82,
        "maxdepth": 16
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V1-T0",
        "U1-V3",
        "T3-T0",
        "V1-V3",
        "U0-T1",
        "U1-T1",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            2,
            [
              1,
              [
                0,
                [
                  1,
                  4,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          5,
                          [
                            0,
                            2,
                            5
                          ]
                        ]
                      ],
                      [
                        0,
                        2,
                        6
                      ]
                    ],
                    [
                      1,
                      5,
                      [
                        0,
                        6,
                        [
                          1,
                          [
                            0,
                            6,
                            5
                          ],
                          6
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  1,
                  4,
                  [
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          5,
                          6
                        ],
                        [
                          1,
                          5,
                          6
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            6,
                            5
                          ]
                        ],
                        1
                      ]
                    ]
                  ]
                ]
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            2,
                            6
                          ],
                          2
                        ],
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                2,
                                6
                              ],
                              0
                            ],
                            [
                              1,
                              6,
                              [
                                0,
                                2,
                                [
                                  1,
                                  6,
                                  0
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      0
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              6,
                              [
                                0,
                                [
                                  1,
                                  6,
                                  [
                                    0,
                                    0,
                                    6
                                  ]
                                ],
                                6
                              ]
                            ],
                            6
                          ]
                        ],
                        6
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            0,
                            [
                              1,
                              [
                                0,
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ]
                              ],
                              0
                            ]
                          ],
                          0
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ],
                                6
                              ],
                              0
                            ],
                            [
                              1,
                              6,
                              [
                                0,
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ]
                              ]
                            ]
                          ],
                          0
                        ]
                      ]
                    ],
                    [
                      1,
                      6,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              [
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ],
                                [
                                  1,
                                  6,
                                  0
                                ]
                              ]
                            ],
                            6
                          ],
                          0
                        ],
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ]
                              ],
                              0
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  6,
                                  0
                                ],
                                6
                              ],
                              0
                            ]
                          ]
                        ]
                      ]
                    ]
                  ],
                  0
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      1,
                      [
                        0,
                        [
                          1,
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              0
                            ],
                            3
                          ]
                        ],
                        1
                      ]
                    ],
                    1
                  ],
                  [
                    0,
                    0,
                    3
                  ]
                ],
                3
              ]
            ],
            3
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 185,
        "leaves": 93,
        "maxdepth": 15
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V1-T0",
        "U4-T0",
        "U0-V3",
        "U1-V3",
        "U4-T1",
        "V1-V3",
        "U0-T1",
        "U4-V3",
        "U1-T1",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              [
                0,
                1,
                [
                  1,
                  6,
                  [
                    0,
                    4,
                    [
                      1,
                      6,
                      [
                        0,
                        [
                          1,
                          8,
                          [
                            0,
                            4,
                            8
                          ]
                        ],
                        3
                      ]
                    ]
                  ]
                ]
              ],
              [
                0,
                1,
                [
                  1,
                  [
                    0,
                    1,
                    [
                      1,
                      9,
                      1
                    ]
                  ],
                  0
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  7,
                  [
                    0,
                    0,
                    5
                  ]
                ],
                5
              ]
            ],
            5
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 43,
        "leaves": 22,
        "maxdepth": 11
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "V1-T0",
        "U0-T4",
        "U1-T4",
        "U0-T1",
        "U1-T0",
        "U1-T1",
        "V1-T4"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            0,
            [
              1,
              [
                0,
                0,
                [
                  1,
                  4,
                  [
                    0,
                    0,
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            0,
                            6
                          ]
                        ],
                        6
                      ]
                    ]
                  ]
                ]
              ],
              [
                0,
                0,
                [
                  1,
                  [
                    0,
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        0,
                        [
                          1,
                          5,
                          0
                        ]
                      ]
                    ]
                  ],
                  0
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              6,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              5,
                              1
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                1,
                                [
                                  1,
                                  5,
                                  1
                                ]
                              ]
                            ]
                          ]
                        ],
                        5
                      ]
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          5
                        ],
                        [
                          1,
                          3,
                          5
                        ]
                      ],
                      5
                    ]
                  ],
                  [
                    0,
                    1,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                1,
                                [
                                  1,
                                  5,
                                  1
                                ]
                              ],
                              1
                            ],
                            [
                              1,
                              5,
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              5,
                              1
                            ],
                            [
                              1,
                              5,
                              1
                            ]
                          ],
                          1
                        ]
                      ],
                      1
                    ]
                  ]
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      3,
                      5
                    ],
                    3
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  1
                                ],
                                5
                              ]
                            ],
                            5
                          ],
                          1
                        ],
                        [
                          1,
                          5,
                          1
                        ]
                      ],
                      1
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  1
                                ],
                                5
                              ],
                              1
                            ],
                            [
                              1,
                              5,
                              1
                            ]
                          ]
                        ],
                        [
                          1,
                          3,
                          [
                            0,
                            [
                              1,
                              5,
                              1
                            ],
                            7
                          ]
                        ]
                      ],
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  7
                ],
                7
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 149,
        "leaves": 75,
        "maxdepth": 14
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "V1-T0",
        "T4-T0",
        "U0-T5",
        "U1-T5",
        "U1-T1",
        "U1-T0",
        "V1-T5"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              5,
              [
                0,
                [
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          2
                        ],
                        [
                          1,
                          5,
                          6
                        ]
                      ],
                      6
                    ]
                  ],
                  2
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          6
                        ],
                        [
                          1,
                          5,
                          6
                        ]
                      ],
                      6
                    ],
                    [
                      1,
                      5,
                      6
                    ]
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          6,
                          1
                        ]
                      ],
                      1
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            2,
                            [
                              1,
                              6,
                              1
                            ]
                          ]
                        ],
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            [
                              1,
                              6,
                              1
                            ]
                          ]
                        ]
                      ],
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              4,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      6
                    ],
                    4
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              6,
                              [
                                0,
                                1,
                                6
                              ]
                            ],
                            6
                          ]
                        ],
                        6
                      ],
                      1
                    ],
                    [
                      1,
                      6,
                      [
                        0,
                        1,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            [
                              1,
                              6,
                              1
                            ]
                          ],
                          1
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      6,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            [
                              1,
                              6,
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            6
                          ],
                          1
                        ]
                      ]
                    ],
                    7
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 123,
        "leaves": 62,
        "maxdepth": 13
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "V1-T0",
        "U5-T0",
        "U0-T5",
        "U1-T5",
        "U1-T1",
        "U1-T0",
        "V1-T5"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              5,
              [
                0,
                [
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          5,
                          6
                        ]
                      ],
                      2
                    ]
                  ],
                  2
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          6
                        ],
                        [
                          1,
                          5,
                          6
                        ]
                      ],
                      6
                    ],
                    [
                      1,
                      5,
                      6
                    ]
                  ],
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          2
                        ],
                        [
                          1,
                          6,
                          [
                            0,
                            2,
                            [
                              1,
                              6,
                              1
                            ]
                          ]
                        ]
                      ],
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              4,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      6
                    ],
                    4
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            [
                              1,
                              6,
                              2
                            ],
                            6
                          ]
                        ],
                        6
                      ],
                      1
                    ],
                    [
                      1,
                      6,
                      [
                        0,
                        1,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            [
                              1,
                              6,
                              1
                            ]
                          ],
                          1
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      6,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            [
                              1,
                              6,
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              1
                            ],
                            6
                          ],
                          1
                        ]
                      ]
                    ],
                    7
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 107,
        "leaves": 54,
        "maxdepth": 12
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "T5-T0",
        "V1-T0",
        "T5-T1",
        "U0-T1",
        "U0-V4",
        "U1-V4",
        "U1-T1",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          0,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              2
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      6,
                      7
                    ],
                    [
                      1,
                      6,
                      7
                    ]
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        0,
                        7
                      ],
                      0
                    ],
                    [
                      1,
                      7,
                      0
                    ]
                  ]
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      7
                    ],
                    4
                  ],
                  [
                    0,
                    [
                      1,
                      7,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              7,
                              0
                            ],
                            [
                              1,
                              7,
                              0
                            ]
                          ],
                          0
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              7,
                              1
                            ],
                            7
                          ],
                          0
                        ]
                      ]
                    ],
                    [
                      1,
                      7,
                      [
                        0,
                        [
                          1,
                          7,
                          1
                        ],
                        [
                          1,
                          7,
                          1
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 65,
        "leaves": 33,
        "maxdepth": 12
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "T3-T0",
        "U0-V3",
        "U1-V3",
        "U1-V1",
        "U2-V3",
        "T3-V3",
        "T3-T2",
        "U2-T0",
        "U2-T2"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              9,
              [
                0,
                7,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      9,
                      8
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          9,
                          8
                        ],
                        [
                          1,
                          9,
                          8
                        ]
                      ]
                    ]
                  ],
                  8
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  9,
                  8
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      3,
                      1
                    ],
                    6
                  ]
                ]
              ]
            ],
            5
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 41,
        "leaves": 21,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-V1",
        "U0-T4",
        "U1-V1",
        "U1-T4",
        "T3-T0",
        "U2-T0",
        "U2-T4",
        "U2-T2"
      ],
      "tree": [
        0,
        0,
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  7,
                  5
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        5,
                        [
                          1,
                          7,
                          5
                        ]
                      ],
                      4
                    ],
                    [
                      1,
                      7,
                      5
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              1,
              [
                0,
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      6,
                      5
                    ],
                    [
                      1,
                      3,
                      5
                    ]
                  ]
                ],
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      5
                    ],
                    6
                  ]
                ]
              ]
            ]
          ],
          4
        ]
      ],
      "statistics": {
        "nodes": 43,
        "leaves": 22,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "T4-T0",
        "U0-T2",
        "U1-V1",
        "T4-T2",
        "U1-T2",
        "U2-T2",
        "U2-T0"
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                4,
                [
                  1,
                  3,
                  [
                    0,
                    4,
                    [
                      1,
                      6,
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      6,
                      7
                    ],
                    [
                      1,
                      5,
                      7
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      3,
                      7
                    ],
                    [
                      1,
                      3,
                      [
                        0,
                        [
                          1,
                          5,
                          7
                        ],
                        6
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 43,
        "leaves": 22,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "U4-T0",
        "U0-V3",
        "U1-V3",
        "U4-V1",
        "U2-V3",
        "T2-T0",
        "T2-V3"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              4,
              [
                0,
                1,
                [
                  1,
                  4,
                  1
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  4,
                  [
                    0,
                    1,
                    [
                      1,
                      7,
                      1
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      3,
                      1
                    ],
                    7
                  ]
                ]
              ]
            ],
            5
          ],
          6
        ]
      ],
      "statistics": {
        "nodes": 33,
        "leaves": 17,
        "maxdepth": 8
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "T4-T0",
        "U0-T3",
        "T4-T3",
        "U1-T3",
        "U2-T3",
        "U2-T0"
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            3,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      4,
                      6
                    ],
                    [
                      1,
                      4,
                      6
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      4,
                      6
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          4,
                          6
                        ],
                        5
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 33,
        "leaves": 17,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "T5-T0",
        "T5-T3",
        "U0-T3",
        "U1-T3",
        "U2-T3"
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            2,
            [
              1,
              3,
              [
                0,
                2,
                [
                  1,
                  3,
                  [
                    0,
                    2,
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          4,
                          2
                        ],
                        5
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 23,
        "leaves": 12,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "U5-V1",
        "U5-T0",
        "U0-T4",
        "T2-T0",
        "U5-T4"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  1,
                  2
                ],
                [
                  1,
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      5,
                      2
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        2,
                        [
                          1,
                          5,
                          2
                        ]
                      ]
                    ],
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          5,
                          2
                        ],
                        5
                      ]
                    ]
                  ]
                ],
                5
              ]
            ]
          ],
          4
        ]
      ],
      "statistics": {
        "nodes": 41,
        "leaves": 21,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "U1-V3",
        "U3-T0",
        "U3-V3",
        "U3-V1",
        "U1-V1",
        "U1-T3",
        "U3-T2",
        "U3-T3",
        "U1-T2",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            [
              1,
              4,
              2
            ],
            [
              1,
              7,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          7,
                          2
                        ]
                      ],
                      2
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          7,
                          [
                            0,
                            2,
                            [
                              1,
                              7,
                              2
                            ]
                          ]
                        ],
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              7,
                              [
                                0,
                                2,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      2
                                    ],
                                    [
                                      1,
                                      7,
                                      2
                                    ]
                                  ],
                                  2
                                ]
                              ]
                            ],
                            [
                              1,
                              7,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          2
                                        ],
                                        [
                                          1,
                                          7,
                                          2
                                        ]
                                      ]
                                    ],
                                    7
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            2,
                                            10
                                          ]
                                        ]
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            2,
                                            10
                                          ],
                                          2
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      2
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      9,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            2,
                                            10
                                          ]
                                        ]
                                      ]
                                    ],
                                    10
                                  ]
                                ],
                                9
                              ]
                            ],
                            6
                          ]
                        ],
                        5
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    2,
                                    [
                                      1,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            2,
                                            10
                                          ],
                                          2
                                        ]
                                      ],
                                      2
                                    ]
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            2,
                                            10
                                          ]
                                        ]
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            2,
                                            [
                                              1,
                                              10,
                                              2
                                            ]
                                          ],
                                          2
                                        ]
                                      ]
                                    ]
                                  ],
                                  2
                                ]
                              ],
                              2
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          2
                                        ]
                                      ]
                                    ],
                                    10
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  6,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        8
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      8,
                                      2
                                    ]
                                  ]
                                ]
                              ],
                              2
                            ]
                          ],
                          2
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              8,
                              [
                                0,
                                2,
                                [
                                  1,
                                  8,
                                  2
                                ]
                              ]
                            ],
                            8
                          ],
                          2
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          6,
                          [
                            0,
                            2,
                            [
                              1,
                              8,
                              2
                            ]
                          ]
                        ],
                        8
                      ]
                    ]
                  ],
                  2
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  6,
                  [
                    0,
                    2,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          1,
                          2
                        ],
                        3
                      ],
                      2
                    ]
                  ]
                ],
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      1,
                      2
                    ],
                    [
                      1,
                      1,
                      2
                    ]
                  ]
                ]
              ]
            ],
            3
          ],
          [
            0,
            [
              1,
              [
                0,
                0,
                [
                  1,
                  2,
                  0
                ]
              ],
              0
            ],
            [
              1,
              [
                0,
                [
                  1,
                  2,
                  0
                ],
                [
                  1,
                  2,
                  0
                ]
              ],
              0
            ]
          ]
        ]
      ],
      "statistics": {
        "nodes": 253,
        "leaves": 127,
        "maxdepth": 20
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "T3-T0",
        "U1-V3",
        "U1-V1",
        "U3-V3",
        "T3-V3",
        "T3-T2",
        "U3-T0",
        "U1-T2",
        "U3-T2",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              9,
              [
                0,
                6,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      {
                        "combination": [
                          [
                            6,
                            [
                              1020346790576128,
                              5000518437216165
                            ]
                          ],
                          [
                            8,
                            [
                              27670116110564327424,
                              1261252994872982649977
                            ]
                          ],
                          [
                            10,
                            [
                              221360928884514619392,
                              76602820326013674125
                            ]
                          ]
                        ]
                      },
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            6,
                            [
                              1,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      44730255325741279464128512,
                                      19631900107478719719657075
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      48357032784585166988247040,
                                      4612877013548399289695771
                                    ]
                                  ]
                                ]
                              },
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      464227514732017603087171584,
                                      355316401905381124764705311
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      7582382740622954183757135872,
                                      1120272961208917947867488009
                                    ]
                                  ]
                                ]
                              },
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      193428131138340667952988160,
                                      121825678760482364195399587
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      174085318024506601157689344,
                                      29462451096000632977074155
                                    ]
                                  ]
                                ]
                              }
                            ],
                            [
                              1,
                              8,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      188166885971377801784666882048,
                                      84929555858935581521082356183
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      163408085185670196286684397568,
                                      17807117943383205140005839103
                                    ]
                                  ]
                                ]
                              }
                            ]
                          ],
                          7
                        ]
                      ]
                    ],
                    [
                      1,
                      3,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              3,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      257491528171359097179017838592,
                                      177898315618544810181607071049
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      19807040628566084398385987584,
                                      2967024589681686147429995151
                                    ]
                                  ]
                                ]
                              }
                            ],
                            9
                          ],
                          [
                            0,
                            7,
                            [
                              1,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      1346878762742493739090247155712,
                                      809118337931005429832090987401
                                    ]
                                  ],
                                  [
                                    9,
                                    [
                                      2475880078570760549798248448,
                                      10647636992890274924784198225
                                    ]
                                  ],
                                  [
                                    10,
                                    [
                                      2456073037942194465399862460416,
                                      431481539641823100355904027475
                                    ]
                                  ]
                                ]
                              },
                              7
                            ]
                          ]
                        ],
                        [
                          1,
                          8,
                          [
                            0,
                            [
                              1,
                              {
                                "combination": [
                                  [
                                    7,
                                    [
                                      7118155225890936580669964288,
                                      4843765008013510348239579039
                                    ]
                                  ],
                                  [
                                    9,
                                    [
                                      3094850098213450687247810560,
                                      909863753882512435186927131
                                    ]
                                  ]
                                ]
                              },
                              7
                            ],
                            [
                              1,
                              9,
                              7
                            ]
                          ]
                        ]
                      ]
                    ]
                  ],
                  7
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      {
                        "combination": [
                          [
                            7,
                            [
                              30695382138652693889024,
                              193185246101897262613925
                            ]
                          ],
                          [
                            9,
                            [
                              2176715800697727090688,
                              5708133035974196587893
                            ]
                          ]
                        ]
                      }
                    ],
                    2
                  ],
                  [
                    0,
                    7,
                    [
                      1,
                      {
                        "combination": [
                          [
                            4,
                            [
                              281474976710656,
                              2000474422729215
                            ]
                          ],
                          [
                            7,
                            [
                              299575123757043118243840,
                              1295719780478754748657623
                            ]
                          ]
                        ]
                      },
                      1
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      2,
                      1
                    ],
                    5
                  ]
                ]
              ]
            ],
            4
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 79,
        "leaves": 40,
        "maxdepth": 12
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "U1-V3",
        "U3-T0",
        "T2-T0",
        "U3-V1",
        "U1-V1",
        "U1-T3",
        "U3-V3",
        "T2-V3",
        "T2-T3",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            [
              1,
              4,
              2
            ],
            [
              1,
              [
                0,
                [
                  1,
                  5,
                  4
                ],
                5
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        2,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              4,
                              2
                            ],
                            [
                              1,
                              4,
                              [
                                0,
                                2,
                                [
                                  1,
                                  10,
                                  2
                                ]
                              ]
                            ]
                          ],
                          2
                        ]
                      ],
                      2
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              4,
                              [
                                0,
                                [
                                  1,
                                  4,
                                  [
                                    0,
                                    2,
                                    [
                                      1,
                                      10,
                                      2
                                    ]
                                  ]
                                ],
                                10
                              ]
                            ],
                            10
                          ],
                          [
                            0,
                            2,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      2
                                    ],
                                    10
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    2,
                                    [
                                      1,
                                      10,
                                      2
                                    ]
                                  ]
                                ]
                              ],
                              2
                            ]
                          ]
                        ],
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          10,
                                          2
                                        ]
                                      ]
                                    ],
                                    10
                                  ]
                                ],
                                10
                              ],
                              [
                                0,
                                2,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          10,
                                          2
                                        ]
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      10,
                                      2
                                    ]
                                  ],
                                  2
                                ]
                              ]
                            ],
                            [
                              1,
                              10,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          2
                                        ]
                                      ]
                                    ],
                                    10
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          [
                                            0,
                                            2,
                                            10
                                          ]
                                        ]
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        2,
                                        [
                                          1,
                                          [
                                            0,
                                            2,
                                            10
                                          ],
                                          2
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      2
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  10,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          3
                                        ]
                                      ]
                                    ],
                                    10
                                  ]
                                ],
                                10
                              ]
                            ],
                            6
                          ]
                        ],
                        5
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                3,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          3
                                        ]
                                      ],
                                      2
                                    ],
                                    [
                                      1,
                                      10,
                                      3
                                    ]
                                  ],
                                  2
                                ]
                              ],
                              2
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      [
                                        0,
                                        [
                                          1,
                                          10,
                                          2
                                        ],
                                        [
                                          1,
                                          10,
                                          2
                                        ]
                                      ]
                                    ],
                                    10
                                  ],
                                  2
                                ],
                                [
                                  1,
                                  6,
                                  [
                                    0,
                                    [
                                      1,
                                      9,
                                      2
                                    ],
                                    9
                                  ]
                                ]
                              ],
                              2
                            ]
                          ],
                          2
                        ],
                        [
                          1,
                          9,
                          2
                        ]
                      ]
                    ],
                    9
                  ],
                  2
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  6,
                  [
                    0,
                    2,
                    [
                      1,
                      8,
                      2
                    ]
                  ]
                ],
                9
              ]
            ],
            7
          ],
          3
        ]
      ],
      "statistics": {
        "nodes": 233,
        "leaves": 117,
        "maxdepth": 19
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "T3-T0",
        "U1-V3",
        "T3-V1",
        "U1-V1",
        "T2-T0",
        "T2-V3",
        "U1-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              [
                0,
                3,
                4
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    1,
                    [
                      1,
                      [
                        0,
                        3,
                        [
                          1,
                          3,
                          [
                            0,
                            3,
                            [
                              1,
                              3,
                              [
                                0,
                                1,
                                [
                                  1,
                                  3,
                                  1
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      1
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              4,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    1,
                                    7
                                  ]
                                ],
                                7
                              ]
                            ],
                            7
                          ]
                        ],
                        4
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                1,
                                [
                                  1,
                                  [
                                    0,
                                    1,
                                    [
                                      1,
                                      7,
                                      1
                                    ]
                                  ],
                                  1
                                ]
                              ],
                              1
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        1,
                                        [
                                          1,
                                          7,
                                          1
                                        ]
                                      ]
                                    ],
                                    7
                                  ],
                                  5
                                ],
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          1
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      1
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          [
                                            0,
                                            5,
                                            7
                                          ]
                                        ],
                                        7
                                      ],
                                      5
                                    ]
                                  ]
                                ]
                              ],
                              1
                            ]
                          ],
                          1
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ]
                                    ]
                                  ]
                                ],
                                7
                              ],
                              [
                                0,
                                5,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ],
                                      5
                                    ]
                                  ],
                                  5
                                ]
                              ]
                            ],
                            [
                              1,
                              7,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      5
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ]
                                  ],
                                  5
                                ],
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    5,
                                    [
                                      1,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ],
                          5
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              4,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ],
                                    7
                                  ]
                                ]
                              ]
                            ],
                            7
                          ],
                          [
                            0,
                            5,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ],
                                      5
                                    ]
                                  ],
                                  5
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ]
                                  ],
                                  5
                                ]
                              ],
                              5
                            ]
                          ]
                        ],
                        [
                          1,
                          7,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    5,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              5
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ],
                                    7
                                  ]
                                ],
                                7
                              ],
                              [
                                0,
                                5,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        5,
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ],
                                      5
                                    ]
                                  ],
                                  5
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ],
                  5
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            0,
                            [
                              1,
                              7,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      5
                                    ],
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ]
                                    ]
                                  ],
                                  5
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      7,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        7
                                      ]
                                    ],
                                    7
                                  ],
                                  5
                                ]
                              ]
                            ],
                            [
                              1,
                              2,
                              [
                                0,
                                [
                                  1,
                                  7,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          7,
                                          5
                                        ],
                                        [
                                          1,
                                          7,
                                          5
                                        ]
                                      ],
                                      5
                                    ],
                                    [
                                      1,
                                      6,
                                      5
                                    ]
                                  ]
                                ],
                                6
                              ]
                            ]
                          ]
                        ],
                        2
                      ]
                    ],
                    2
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        5,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              6,
                              5
                            ],
                            6
                          ],
                          1
                        ]
                      ],
                      1
                    ],
                    [
                      1,
                      6,
                      1
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      2,
                      1
                    ],
                    6
                  ]
                ]
              ]
            ],
            6
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 409,
        "leaves": 205,
        "maxdepth": 19
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "V3-V1",
        "U1-V1",
        "U1-T4",
        "T2-T0",
        "U1-T0",
        "T2-T4"
      ],
      "tree": [
        0,
        1,
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      0
                                    ],
                                    5
                                  ],
                                  0
                                ]
                              ]
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          0
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      0
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ],
                        5
                      ]
                    ],
                    [
                      1,
                      2,
                      5
                    ]
                  ],
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        4,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ],
                                  4
                                ]
                              ],
                              4
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ]
                                ]
                              ],
                              4
                            ]
                          ],
                          4
                        ]
                      ],
                      0
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              4
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                4,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        5
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ]
                              ]
                            ]
                          ],
                          4
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    5
                                  ],
                                  4
                                ]
                              ]
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ],
                          4
                        ]
                      ],
                      4
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              2,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            5
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                5
                              ]
                            ],
                            5
                          ],
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                4,
                                [
                                  1,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ]
                              ],
                              4
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        5
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  4
                                ]
                              ],
                              4
                            ]
                          ]
                        ],
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    5
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ]
                                ]
                              ],
                              4
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            5
                                          ]
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          [
                                            0,
                                            4,
                                            5
                                          ],
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ],
                              4
                            ]
                          ]
                        ]
                      ],
                      4
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            5
                                          ]
                                        ]
                                      ]
                                    ],
                                    5
                                  ]
                                ],
                                5
                              ],
                              [
                                0,
                                4,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            5
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ]
                              ]
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            5
                                          ]
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      4
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          [
                                            0,
                                            4,
                                            5
                                          ],
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ],
                                  4
                                ]
                              ]
                            ]
                          ]
                        ],
                        [
                          1,
                          2,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ]
                                        ]
                                      ]
                                    ],
                                    5
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ]
                                ]
                              ]
                            ],
                            [
                              1,
                              3,
                              [
                                0,
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            5
                                          ]
                                        ],
                                        5
                                      ],
                                      4
                                    ]
                                  ]
                                ],
                                [
                                  1,
                                  5,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      4
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ],
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ],
                      4
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          2,
                          [
                            0,
                            [
                              1,
                              3,
                              [
                                0,
                                [
                                  1,
                                  3,
                                  [
                                    0,
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ]
                                    ],
                                    [
                                      1,
                                      5,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ]
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            5
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ],
                                5
                              ]
                            ],
                            5
                          ]
                        ],
                        3
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                4,
                                [
                                  1,
                                  [
                                    0,
                                    4,
                                    [
                                      1,
                                      [
                                        0,
                                        4,
                                        [
                                          1,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ],
                                          4
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ]
                              ],
                              4
                            ],
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          4
                                        ]
                                      ],
                                      4
                                    ],
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          5,
                                          4
                                        ],
                                        [
                                          1,
                                          5,
                                          [
                                            0,
                                            4,
                                            [
                                              1,
                                              5,
                                              4
                                            ]
                                          ]
                                        ]
                                      ],
                                      4
                                    ]
                                  ],
                                  4
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      [
                                        0,
                                        [
                                          1,
                                          3,
                                          [
                                            0,
                                            [
                                              1,
                                              5,
                                              4
                                            ],
                                            5
                                          ]
                                        ],
                                        5
                                      ],
                                      4
                                    ],
                                    6
                                  ],
                                  4
                                ]
                              ],
                              4
                            ]
                          ],
                          4
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  6,
                                  4
                                ],
                                6
                              ],
                              4
                            ],
                            [
                              1,
                              6,
                              4
                            ]
                          ],
                          4
                        ]
                      ]
                    ],
                    [
                      1,
                      3,
                      [
                        0,
                        [
                          1,
                          6,
                          4
                        ],
                        6
                      ]
                    ]
                  ]
                ],
                6
              ]
            ]
          ],
          4
        ]
      ],
      "statistics": {
        "nodes": 751,
        "leaves": 376,
        "maxdepth": 20
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "U2-V3",
        "U3-T0",
        "T2-T0",
        "U3-V1",
        "Vx-V1",
        "U2-T3",
        "U2-V1",
        "T2-V3",
        "U2-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            [
              1,
              4,
              2
            ],
            [
              1,
              [
                0,
                [
                  1,
                  5,
                  4
                ],
                6
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    9,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              4,
                              9
                            ],
                            7
                          ],
                          9
                        ],
                        [
                          1,
                          4,
                          9
                        ]
                      ],
                      2
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          4,
                          [
                            0,
                            [
                              1,
                              6,
                              9
                            ],
                            6
                          ]
                        ],
                        6
                      ],
                      9
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          6,
                          9
                        ],
                        6
                      ]
                    ]
                  ],
                  2
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  6,
                  9
                ],
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      1,
                      2
                    ],
                    8
                  ]
                ]
              ]
            ],
            1
          ],
          3
        ]
      ],
      "statistics": {
        "nodes": 69,
        "leaves": 35,
        "maxdepth": 12
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V2-T0",
        "T3-T0",
        "U2-V3",
        "T3-V1",
        "T2-T0",
        "U2-V1",
        "T2-V3",
        "U2-T0"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            1,
            [
              1,
              [
                0,
                3,
                5
              ],
              [
                0,
                [
                  1,
                  [
                    0,
                    1,
                    [
                      1,
                      [
                        0,
                        3,
                        [
                          1,
                          3,
                          7
                        ]
                      ],
                      1
                    ]
                  ],
                  0
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              5,
                              7
                            ],
                            5
                          ]
                        ],
                        5
                      ],
                      7
                    ],
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            7,
                            [
                              1,
                              5,
                              7
                            ]
                          ],
                          7
                        ],
                        [
                          1,
                          5,
                          7
                        ]
                      ]
                    ]
                  ],
                  4
                ]
              ]
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      [
                        0,
                        [
                          1,
                          2,
                          7
                        ],
                        2
                      ]
                    ],
                    2
                  ],
                  7
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      2,
                      1
                    ],
                    6
                  ]
                ]
              ]
            ],
            2
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 73,
        "leaves": 37,
        "maxdepth": 12
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-V1",
        "Vx-T4",
        "U2-T4",
        "U2-V1",
        "T2-T0",
        "U2-T0"
      ],
      "tree": [
        0,
        0,
        [
          1,
          [
            0,
            [
              1,
              3,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      3,
                      [
                        0,
                        [
                          1,
                          3,
                          5
                        ],
                        [
                          1,
                          3,
                          [
                            0,
                            5,
                            3
                          ]
                        ]
                      ]
                    ],
                    3
                  ],
                  5
                ],
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        5,
                        [
                          1,
                          3,
                          5
                        ]
                      ],
                      4
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          3,
                          5
                        ],
                        [
                          1,
                          2,
                          5
                        ]
                      ],
                      4
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              1,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      2,
                      5
                    ],
                    [
                      1,
                      2,
                      5
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      2,
                      5
                    ],
                    2
                  ]
                ]
              ]
            ]
          ],
          4
        ]
      ],
      "statistics": {
        "nodes": 61,
        "leaves": 31,
        "maxdepth": 11
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "U5-T0",
        "U5-V1",
        "Vx-T4",
        "U5-T2",
        "U5-T4",
        "T3-T0"
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            4,
            [
              1,
              3,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    4,
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          4,
                          1
                        ],
                        5
                      ]
                    ]
                  ]
                ],
                5
              ]
            ]
          ],
          6
        ]
      ],
      "statistics": {
        "nodes": 23,
        "leaves": 12,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "U5-V1",
        "U5-T0",
        "Vx-T4",
        "U3-T4",
        "T2-T0",
        "U3-T0",
        "U5-T4"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  1,
                  2
                ],
                [
                  1,
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      7,
                      2
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      4,
                      6
                    ],
                    [
                      1,
                      4,
                      6
                    ]
                  ]
                ],
                7
              ]
            ]
          ],
          5
        ]
      ],
      "statistics": {
        "nodes": 33,
        "leaves": 17,
        "maxdepth": 8
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "U5-V1",
        "U5-T0",
        "Vx-T4",
        "U4-T4",
        "U5-T4",
        "T2-T0"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              1,
              [
                0,
                [
                  1,
                  1,
                  2
                ],
                [
                  1,
                  1,
                  [
                    0,
                    2,
                    [
                      1,
                      5,
                      2
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        2,
                        [
                          1,
                          5,
                          2
                        ]
                      ]
                    ],
                    [
                      1,
                      4,
                      [
                        0,
                        [
                          1,
                          5,
                          2
                        ],
                        5
                      ]
                    ]
                  ]
                ],
                5
              ]
            ]
          ],
          6
        ]
      ],
      "statistics": {
        "nodes": 41,
        "leaves": 21,
        "maxdepth": 10
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T0",
        "V1-T0",
        "U5-T0",
        "Vx-T4",
        "U5-T4",
        "V1-T4"
      ],
      "tree": [
        0,
        [
          1,
          2,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              4,
              [
                0,
                [
                  1,
                  [
                    0,
                    2,
                    4
                  ],
                  2
                ],
                [
                  1,
                  4,
                  [
                    0,
                    2,
                    [
                      1,
                      4,
                      1
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  4,
                  5
                ],
                4
              ]
            ]
          ],
          1
        ]
      ],
      "statistics": {
        "nodes": 29,
        "leaves": 15,
        "maxdepth": 8
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": -1,
      "comparisons": [
        "V3-T1",
        "U5-T1",
        "V1-T1",
        "T0-T4",
        "V1-T4",
        "U5-T4"
      ],
      "tree": [
        0,
        [
          1,
          1,
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              5,
              [
                0,
                [
                  1,
                  [
                    0,
                    1,
                    5
                  ],
                  1
                ],
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          5,
                          1
                        ],
                        5
                      ],
                      [
                        0,
                        1,
                        [
                          1,
                          [
                            0,
                            1,
                            [
                              1,
                              [
                                0,
                                1,
                                [
                                  1,
                                  5,
                                  1
                                ]
                              ],
                              1
                            ]
                          ],
                          1
                        ]
                      ]
                    ],
                    [
                      1,
                      5,
                      4
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              3,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                4
              ]
            ]
          ],
          [
            0,
            2,
            4
          ]
        ]
      ],
      "statistics": {
        "nodes": 49,
        "leaves": 25,
        "maxdepth": 14
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 0,
      "critical_sign": 1,
      "comparisons": [
        "V3-Vx",
        "T1-Vx",
        "T1-U4",
        "V3-U4"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            0,
            [
              1,
              [
                0,
                0,
                [
                  1,
                  [
                    0,
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            3,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  3,
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      [
                                        0,
                                        3,
                                        2
                                      ],
                                      [
                                        0,
                                        3,
                                        2
                                      ]
                                    ]
                                  ]
                                ],
                                2
                              ],
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    [
                                      1,
                                      [
                                        0,
                                        3,
                                        2
                                      ],
                                      2
                                    ]
                                  ],
                                  [
                                    0,
                                    3,
                                    2
                                  ]
                                ],
                                2
                              ]
                            ]
                          ],
                          [
                            0,
                            3,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    2
                                  ],
                                  [
                                    0,
                                    3,
                                    2
                                  ]
                                ],
                                2
                              ],
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    2
                                  ],
                                  [
                                    0,
                                    3,
                                    2
                                  ]
                                ],
                                2
                              ]
                            ]
                          ]
                        ],
                        2
                      ],
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            3,
                            [
                              1,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    2
                                  ],
                                  [
                                    0,
                                    3,
                                    2
                                  ]
                                ],
                                2
                              ],
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    3,
                                    2
                                  ],
                                  [
                                    0,
                                    3,
                                    2
                                  ]
                                ],
                                2
                              ]
                            ]
                          ],
                          [
                            0,
                            3,
                            2
                          ]
                        ],
                        2
                      ]
                    ]
                  ],
                  [
                    0,
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            3,
                            2
                          ],
                          1
                        ],
                        2
                      ],
                      1
                    ]
                  ]
                ]
              ],
              0
            ]
          ],
          0
        ],
        [
          1,
          [
            0,
            [
              1,
              2,
              1
            ],
            2
          ],
          0
        ]
      ],
      "statistics": {
        "nodes": 111,
        "leaves": 56,
        "maxdepth": 17
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 1,
      "critical_sign": -1,
      "comparisons": [
        "U5-T4"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        -1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 1,
      "critical_sign": 1,
      "comparisons": [
        "T1-U2"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 1,
      "critical_sign": 1,
      "comparisons": [
        "T4-U3",
        "V1-U4",
        "T4-U4",
        "V1-U3"
      ],
      "tree": [
        0,
        0,
        [
          1,
          [
            0,
            2,
            1
          ],
          3
        ]
      ],
      "statistics": {
        "nodes": 7,
        "leaves": 4,
        "maxdepth": 3
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 2,
      "critical_sign": -1,
      "comparisons": [
        "U0-T1"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 2,
      "critical_sign": -1,
      "comparisons": [
        "U4-T1",
        "U4-V3"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 2,
      "critical_sign": -1,
      "comparisons": [
        "U4-V1",
        "U4-V3"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 2,
      "critical_sign": -1,
      "comparisons": [
        "U5-T4"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U3-T1",
        "U0-T1"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            0,
            1
          ],
          0
        ],
        1
      ],
      "statistics": {
        "nodes": 7,
        "leaves": 4,
        "maxdepth": 3
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "T3-T1",
        "U0-T1"
      ],
      "tree": [
        0,
        [
          1,
          [
            0,
            0,
            1
          ],
          0
        ],
        1
      ],
      "statistics": {
        "nodes": 7,
        "leaves": 4,
        "maxdepth": 3
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "V3-T1",
        "U0-T1"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U4-T1",
        "U0-T1"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U4-T0",
        "U4-V3"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U5-T1"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U4-V1",
        "U4-V3"
      ],
      "tree": [
        0,
        0,
        1
      ],
      "statistics": {
        "nodes": 3,
        "leaves": 2,
        "maxdepth": 1
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 3,
      "critical_sign": -1,
      "comparisons": [
        "U5-T4"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 4,
      "critical_sign": -1,
      "comparisons": [
        "U0-T1"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        -1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 4,
      "critical_sign": -1,
      "comparisons": [
        "U5-T1"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        1,
        -1,
        -1
      ],
      "interval": 4,
      "critical_sign": -1,
      "comparisons": [
        "U5-T4"
      ],
      "tree": 0,
      "statistics": {
        "nodes": 1,
        "leaves": 1,
        "maxdepth": 0
      }
    },
    {
      "signature": [
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 4,
      "critical_sign": 1,
      "comparisons": [
        "T2-V1",
        "V3-V1",
        "T0-U1",
        "T0-U0",
        "T2-U0"
      ],
      "tree": [
        0,
        1,
        [
          1,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        4,
                        2
                      ],
                      4
                    ],
                    2
                  ],
                  [
                    0,
                    4,
                    [
                      1,
                      3,
                      [
                        0,
                        4,
                        3
                      ]
                    ]
                  ]
                ],
                2
              ]
            ],
            2
          ],
          [
            0,
            [
              1,
              [
                0,
                4,
                [
                  1,
                  3,
                  [
                    0,
                    4,
                    3
                  ]
                ]
              ],
              [
                0,
                0,
                [
                  1,
                  [
                    0,
                    4,
                    [
                      1,
                      [
                        0,
                        4,
                        2
                      ],
                      4
                    ]
                  ],
                  4
                ]
              ]
            ],
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      3,
                      [
                        0,
                        4,
                        3
                      ]
                    ],
                    2
                  ]
                ],
                2
              ]
            ]
          ]
        ]
      ],
      "statistics": {
        "nodes": 57,
        "leaves": 29,
        "maxdepth": 9
      }
    },
    {
      "signature": [
        1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1
      ],
      "interval": 4,
      "critical_sign": 1,
      "comparisons": [
        "T3-V1",
        "T3-U1",
        "T1-U1",
        "T3-U2"
      ],
      "tree": [
        0,
        0,
        [
          1,
          [
            0,
            [
              1,
              3,
              1
            ],
            2
          ],
          [
            0,
            1,
            [
              1,
              {
                "combination": [
                  [
                    1,
                    [
                      687194767360,
                      30524063121877
                    ]
                  ],
                  [
                    2,
                    [
                      4194304,
                      168917697
                    ]
                  ]
                ]
              },
              {
                "combination": [
                  [
                    1,
                    [
                      68719476736,
                      2230540083975
                    ]
                  ],
                  [
                    2,
                    [
                      68719476736,
                      2230540083975
                    ]
                  ]
                ]
              }
            ]
          ]
        ]
      ],
      "statistics": {
        "nodes": 13,
        "leaves": 7,
        "maxdepth": 4
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "interval": 6,
      "critical_sign": -1,
      "comparisons": [
        "U5-V0",
        "U4-V0",
        "V1-T5",
        "U5-T2",
        "U1-V0",
        "U4-T2",
        "T1-T5",
        "T1-V0",
        "U1-T5",
        "V1-T2",
        "U1-T2"
      ],
      "tree": [
        0,
        [
          1,
          0,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  4,
                  2
                ],
                [
                  1,
                  4,
                  2
                ]
              ],
              2
            ],
            [
              1,
              [
                0,
                [
                  1,
                  4,
                  2
                ],
                [
                  1,
                  7,
                  2
                ]
              ],
              2
            ]
          ]
        ],
        [
          1,
          [
            0,
            1,
            [
              1,
              3,
              [
                0,
                10,
                [
                  1,
                  3,
                  [
                    0,
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  10,
                                  8
                                ],
                                [
                                  1,
                                  10,
                                  8
                                ]
                              ]
                            ],
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  10,
                                  8
                                ],
                                [
                                  1,
                                  10,
                                  8
                                ]
                              ]
                            ]
                          ]
                        ],
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              5,
                              [
                                0,
                                [
                                  1,
                                  [
                                    0,
                                    10,
                                    [
                                      1,
                                      10,
                                      8
                                    ]
                                  ],
                                  8
                                ],
                                [
                                  1,
                                  [
                                    0,
                                    [
                                      1,
                                      10,
                                      8
                                    ],
                                    [
                                      1,
                                      10,
                                      8
                                    ]
                                  ],
                                  8
                                ]
                              ]
                            ],
                            [
                              1,
                              10,
                              8
                            ]
                          ]
                        ]
                      ]
                    ],
                    [
                      1,
                      5,
                      [
                        0,
                        [
                          1,
                          5,
                          [
                            0,
                            [
                              1,
                              [
                                0,
                                10,
                                9
                              ],
                              2
                            ],
                            9
                          ]
                        ],
                        9
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      1,
                      6
                    ],
                    [
                      1,
                      4,
                      6
                    ]
                  ],
                  2
                ],
                [
                  1,
                  [
                    0,
                    [
                      1,
                      4,
                      6
                    ],
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          1,
                          8
                        ],
                        [
                          1,
                          4,
                          8
                        ]
                      ],
                      6
                    ]
                  ],
                  2
                ]
              ],
              2
            ],
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              1,
                              8
                            ],
                            [
                              1,
                              4,
                              8
                            ]
                          ],
                          6
                        ],
                        8
                      ],
                      2
                    ],
                    8
                  ],
                  2
                ],
                8
              ],
              2
            ]
          ]
        ]
      ],
      "statistics": {
        "nodes": 143,
        "leaves": 72,
        "maxdepth": 16
      }
    },
    {
      "signature": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        -1
      ],
      "interval": 6,
      "critical_sign": -1,
      "comparisons": [
        "V3-T5",
        "U5-V1",
        "U4-V1",
        "T3-V1",
        "T3-T5",
        "U2-V1",
        "U2-T5",
        "outside"
      ],
      "tree": [
        0,
        [
          1,
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  0
                ],
                [
                  1,
                  3,
                  0
                ]
              ],
              0
            ],
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  0
                ],
                [
                  1,
                  3,
                  0
                ]
              ],
              0
            ]
          ]
        ],
        [
          1,
          [
            0,
            1,
            [
              1,
              1,
              [
                0,
                2,
                [
                  1,
                  1,
                  [
                    0,
                    [
                      1,
                      2,
                      [
                        0,
                        3,
                        [
                          1,
                          2,
                          6
                        ]
                      ]
                    ],
                    [
                      1,
                      2,
                      [
                        0,
                        [
                          1,
                          5,
                          6
                        ],
                        [
                          1,
                          [
                            0,
                            [
                              1,
                              2,
                              6
                            ],
                            7
                          ],
                          6
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    3,
                    6
                  ],
                  0
                ],
                [
                  1,
                  6,
                  0
                ]
              ],
              0
            ],
            4
          ]
        ]
      ],
      "statistics": {
        "nodes": 65,
        "leaves": 33,
        "maxdepth": 12
      }
    }
  ]
}


==> anc/rolle6_artifact/data/stationary_rejected_n6.json <==
{
  "010210321043521043210": [
    "stationary_pattern_27"
  ],
  "010210321043521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010210321403521043210": [
    "stationary_pattern_27"
  ],
  "010210321403521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010210324103521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010210324130521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010210324135021430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010210324135201430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010210342103215043210": [
    "stationary_pattern_19"
  ],
  "010210342103251043210": [
    "stationary_pattern_20"
  ],
  "010210342103521043210": [
    "stationary_pattern_21"
  ],
  "010210342103521403210": [
    "stationary_pattern_21"
  ],
  "010210342103521430210": [
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010210342130521430210": [
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010210342135021430210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010210342135201430210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010210342315201043210": [
    "stationary_pattern_46"
  ],
  "010210342315201403210": [
    "stationary_pattern_46"
  ],
  "010210342315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42",
    "stationary_pattern_46"
  ],
  "010213021043521043210": [
    "stationary_pattern_27"
  ],
  "010213021043521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010213021403521043210": [
    "stationary_pattern_27"
  ],
  "010213021403521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010213024103521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213024130521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213024135021430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213024135201430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213042103215043210": [
    "stationary_pattern_19"
  ],
  "010213042103251043210": [
    "stationary_pattern_20"
  ],
  "010213042103521043210": [
    "stationary_pattern_21"
  ],
  "010213042103521403210": [
    "stationary_pattern_21"
  ],
  "010213042103521430210": [
    "stationary_pattern_13",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213042130521430210": [
    "stationary_pattern_13",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213042135021430210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213042135201430210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213042315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "010213201043521043210": [
    "stationary_pattern_27"
  ],
  "010213201043521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010213201403521043210": [
    "stationary_pattern_27"
  ],
  "010213201403521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "010213204103521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213204130521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213204135021430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213204135201430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213240103215043210": [
    "stationary_pattern_0"
  ],
  "010213240103251043210": [
    "stationary_pattern_1"
  ],
  "010213240103251403210": [
    "stationary_pattern_1",
    "stationary_pattern_2"
  ],
  "010213240103521043210": [
    "stationary_pattern_3"
  ],
  "010213240103521403210": [
    "stationary_pattern_3"
  ],
  "010213240103521430210": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213240103524103210": [
    "stationary_pattern_4"
  ],
  "010213240103524130210": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240103524132010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240130215043210": [
    "stationary_pattern_0"
  ],
  "010213240130251043210": [
    "stationary_pattern_1"
  ],
  "010213240130251403210": [
    "stationary_pattern_1",
    "stationary_pattern_2"
  ],
  "010213240130521043210": [
    "stationary_pattern_3"
  ],
  "010213240130521403210": [
    "stationary_pattern_3"
  ],
  "010213240130521430210": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213240130524103210": [
    "stationary_pattern_4"
  ],
  "010213240130524130210": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240130524132010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240132015043210": [
    "stationary_pattern_0"
  ],
  "010213240132051043210": [
    "stationary_pattern_1"
  ],
  "010213240132501043210": [
    "stationary_pattern_1"
  ],
  "010213240135021043210": [
    "stationary_pattern_3"
  ],
  "010213240135021403210": [
    "stationary_pattern_3"
  ],
  "010213240135021430210": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213240135024103210": [
    "stationary_pattern_4"
  ],
  "010213240135024130210": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240135024132010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240135024312010": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "010213240135201043210": [
    "stationary_pattern_3"
  ],
  "010213240135201403210": [
    "stationary_pattern_3"
  ],
  "010213240135201430210": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "010213240135204103210": [
    "stationary_pattern_4"
  ],
  "010213240135204130210": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240135204132010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010213240135204310210": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "010213240135204312010": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "010213402103215043210": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "010213402103251043210": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "010213402103251403210": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "010213402103521043210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "010213402103521403210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "010213402103521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213402130215043210": [
    "stationary_pattern_16"
  ],
  "010213402130251043210": [
    "stationary_pattern_17"
  ],
  "010213402130521043210": [
    "stationary_pattern_18"
  ],
  "010213402130521403210": [
    "stationary_pattern_18"
  ],
  "010213402130521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213402132015043210": [
    "stationary_pattern_16"
  ],
  "010213402132051043210": [
    "stationary_pattern_17"
  ],
  "010213402132501043210": [
    "stationary_pattern_17"
  ],
  "010213402135021043210": [
    "stationary_pattern_18"
  ],
  "010213402135021403210": [
    "stationary_pattern_18"
  ],
  "010213402135021430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213402135201043210": [
    "stationary_pattern_18"
  ],
  "010213402135201403210": [
    "stationary_pattern_18"
  ],
  "010213402135201430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213402312015043210": [
    "stationary_pattern_14"
  ],
  "010213402312051043210": [
    "stationary_pattern_15"
  ],
  "010213402315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "010213402531042312010": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "010213420103215043210": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "010213420103251043210": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "010213420103251403210": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "010213420103521043210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "010213420103521403210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "010213420103521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213420130215043210": [
    "stationary_pattern_16"
  ],
  "010213420130251043210": [
    "stationary_pattern_17"
  ],
  "010213420130521043210": [
    "stationary_pattern_18"
  ],
  "010213420130521403210": [
    "stationary_pattern_18"
  ],
  "010213420130521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213420132015043210": [
    "stationary_pattern_16"
  ],
  "010213420132051043210": [
    "stationary_pattern_17"
  ],
  "010213420132501043210": [
    "stationary_pattern_17"
  ],
  "010213420135021043210": [
    "stationary_pattern_18"
  ],
  "010213420135021403210": [
    "stationary_pattern_18"
  ],
  "010213420135021430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213420135201043210": [
    "stationary_pattern_18"
  ],
  "010213420135201403210": [
    "stationary_pattern_18"
  ],
  "010213420135201430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "010213420150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11",
    "stationary_pattern_12",
    "stationary_pattern_49"
  ],
  "010213420310215043210": [
    "stationary_pattern_14"
  ],
  "010213420310251043210": [
    "stationary_pattern_15"
  ],
  "010213420312015043210": [
    "stationary_pattern_14"
  ],
  "010213420312051043210": [
    "stationary_pattern_15"
  ],
  "010213420315021430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "010213420315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "010213420531042312010": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "010213423010215043210": [
    "stationary_pattern_14"
  ],
  "010213423010251043210": [
    "stationary_pattern_7",
    "stationary_pattern_15"
  ],
  "010213423010251403210": [
    "stationary_pattern_7",
    "stationary_pattern_15",
    "stationary_pattern_41"
  ],
  "010213423012015043210": [
    "stationary_pattern_14"
  ],
  "010213423012051043210": [
    "stationary_pattern_7",
    "stationary_pattern_15"
  ],
  "010213423012501043210": [
    "stationary_pattern_7"
  ],
  "010213423015021043210": [
    "stationary_pattern_8"
  ],
  "010213423015021403210": [
    "stationary_pattern_8"
  ],
  "010213423015021430210": [
    "stationary_pattern_8",
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "010213423015024103210": [
    "stationary_pattern_9"
  ],
  "010213423015024130210": [
    "stationary_pattern_9"
  ],
  "010213423015024132010": [
    "stationary_pattern_9"
  ],
  "010213423015201043210": [
    "stationary_pattern_8"
  ],
  "010213423015201403210": [
    "stationary_pattern_8"
  ],
  "010213423015204103210": [
    "stationary_pattern_9"
  ],
  "010213423051024103210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051024130210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051024132010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051024312010": [
    "stationary_pattern_9",
    "stationary_pattern_11",
    "stationary_pattern_12",
    "stationary_pattern_49"
  ],
  "010213423051204103210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051204130210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051240103210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010213423051240130210": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010231021043521430210": [
    "stationary_pattern_28"
  ],
  "010231021403521430210": [
    "stationary_pattern_28"
  ],
  "010231024103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231024130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231024135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231024135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231024135240103210": [
    "stationary_pattern_30"
  ],
  "010231024135240130210": [
    "stationary_pattern_30"
  ],
  "010231024135240132010": [
    "stationary_pattern_30"
  ],
  "010231042103521430210": [
    "stationary_pattern_34"
  ],
  "010231042130521430210": [
    "stationary_pattern_34"
  ],
  "010231042135021430210": [
    "stationary_pattern_34"
  ],
  "010231042135201430210": [
    "stationary_pattern_34"
  ],
  "010231042315201430210": [
    "stationary_pattern_42"
  ],
  "010231042351201043210": [
    "stationary_pattern_47"
  ],
  "010231042531420103210": [
    "stationary_pattern_30"
  ],
  "010231042531420130210": [
    "stationary_pattern_30"
  ],
  "010231042531420132010": [
    "stationary_pattern_30"
  ],
  "010231201043521430210": [
    "stationary_pattern_28"
  ],
  "010231201403521430210": [
    "stationary_pattern_28"
  ],
  "010231204103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231204130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231204135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231204135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231240103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231240130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231240135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231240135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "010231402103251403210": [
    "stationary_pattern_33"
  ],
  "010231402103521430210": [
    "stationary_pattern_34"
  ],
  "010231402130521430210": [
    "stationary_pattern_34"
  ],
  "010231402135021430210": [
    "stationary_pattern_34"
  ],
  "010231402135201430210": [
    "stationary_pattern_34"
  ],
  "010231402315201430210": [
    "stationary_pattern_42"
  ],
  "010231402351201430210": [
    "stationary_pattern_45"
  ],
  "010231402531042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010231402531201430210": [
    "stationary_pattern_31"
  ],
  "010231420103251403210": [
    "stationary_pattern_33"
  ],
  "010231420103521430210": [
    "stationary_pattern_34"
  ],
  "010231420130521430210": [
    "stationary_pattern_34"
  ],
  "010231420135021430210": [
    "stationary_pattern_34"
  ],
  "010231420135201430210": [
    "stationary_pattern_34"
  ],
  "010231420150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "010231420310521430210": [
    "stationary_pattern_42"
  ],
  "010231420315021430210": [
    "stationary_pattern_42"
  ],
  "010231420315201430210": [
    "stationary_pattern_42"
  ],
  "010231420351021430210": [
    "stationary_pattern_45"
  ],
  "010231420351201430210": [
    "stationary_pattern_45"
  ],
  "010231420510324312010": [
    "stationary_pattern_9"
  ],
  "010231420531021430210": [
    "stationary_pattern_31"
  ],
  "010231420531042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010231420531201430210": [
    "stationary_pattern_31"
  ],
  "010231423010251403210": [
    "stationary_pattern_39",
    "stationary_pattern_41"
  ],
  "010231423010521430210": [
    "stationary_pattern_42"
  ],
  "010231423015021430210": [
    "stationary_pattern_42"
  ],
  "010231423051021430210": [
    "stationary_pattern_45"
  ],
  "010231423051201430210": [
    "stationary_pattern_45"
  ],
  "010231423501021430210": [
    "stationary_pattern_45"
  ],
  "010231423501201430210": [
    "stationary_pattern_45"
  ],
  "010231425031021430210": [
    "stationary_pattern_31"
  ],
  "010231425031042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010231425031201430210": [
    "stationary_pattern_31"
  ],
  "010231425301021430210": [
    "stationary_pattern_31"
  ],
  "010231425301042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "010231425301201430210": [
    "stationary_pattern_31"
  ],
  "010234120130210543210": [
    "stationary_pattern_31"
  ],
  "010234120130215043210": [
    "stationary_pattern_31"
  ],
  "010234120130251043210": [
    "stationary_pattern_31"
  ],
  "010234120130521043210": [
    "stationary_pattern_31"
  ],
  "010234120130521403210": [
    "stationary_pattern_31"
  ],
  "010234120130521430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "010234120130524103210": [
    "stationary_pattern_31"
  ],
  "010234120130524130210": [
    "stationary_pattern_31"
  ],
  "010234120132010543210": [
    "stationary_pattern_31"
  ],
  "010234120132015043210": [
    "stationary_pattern_31"
  ],
  "010234120132051043210": [
    "stationary_pattern_31"
  ],
  "010234120132501043210": [
    "stationary_pattern_31"
  ],
  "010234120135021043210": [
    "stationary_pattern_31"
  ],
  "010234120135021403210": [
    "stationary_pattern_31"
  ],
  "010234120135021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "010234120135024103210": [
    "stationary_pattern_31"
  ],
  "010234120135024130210": [
    "stationary_pattern_31"
  ],
  "010234120135201043210": [
    "stationary_pattern_31"
  ],
  "010234120135201403210": [
    "stationary_pattern_31"
  ],
  "010234120135201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "010234120135204103210": [
    "stationary_pattern_31"
  ],
  "010234120135204130210": [
    "stationary_pattern_31"
  ],
  "010234120310215043210": [
    "stationary_pattern_35"
  ],
  "010234120310251043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "010234120310521043210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234120310521403210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234120310521430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "010234120312015043210": [
    "stationary_pattern_35"
  ],
  "010234120312051043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "010234120312501043210": [
    "stationary_pattern_36"
  ],
  "010234120315021043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234120315021403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234120315021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "010234120315201043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234120315201403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234120315201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "010234120351021043210": [
    "stationary_pattern_43"
  ],
  "010234120351021403210": [
    "stationary_pattern_43"
  ],
  "010234120351201043210": [
    "stationary_pattern_43"
  ],
  "010234120351201403210": [
    "stationary_pattern_43"
  ],
  "010234123010215043210": [
    "stationary_pattern_35"
  ],
  "010234123010251043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "010234123010521043210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234123010521403210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234123010521430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "010234123012015043210": [
    "stationary_pattern_35"
  ],
  "010234123012051043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "010234123012501043210": [
    "stationary_pattern_36"
  ],
  "010234123015021043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234123015021403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234123015021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "010234123015201043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "010234123015201403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "010234123051021043210": [
    "stationary_pattern_43"
  ],
  "010234123051021403210": [
    "stationary_pattern_43"
  ],
  "010234123051201043210": [
    "stationary_pattern_43"
  ],
  "010234123051201403210": [
    "stationary_pattern_43"
  ],
  "010234123501021043210": [
    "stationary_pattern_43"
  ],
  "010234123501021403210": [
    "stationary_pattern_43"
  ],
  "010234123501201043210": [
    "stationary_pattern_43"
  ],
  "010234123501201403210": [
    "stationary_pattern_43"
  ],
  "012010321043521043210": [
    "stationary_pattern_27"
  ],
  "012010321043521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012010321403521043210": [
    "stationary_pattern_27"
  ],
  "012010321403521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012010324103521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012010324130521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012010324135021430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012010324135201430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012010342103215043210": [
    "stationary_pattern_19"
  ],
  "012010342103251043210": [
    "stationary_pattern_20"
  ],
  "012010342103521043210": [
    "stationary_pattern_21"
  ],
  "012010342103521403210": [
    "stationary_pattern_21"
  ],
  "012010342103521430210": [
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012010342130521430210": [
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012010342135021430210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012010342135201430210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012010342315201043210": [
    "stationary_pattern_46"
  ],
  "012010342315201403210": [
    "stationary_pattern_46"
  ],
  "012010342315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42",
    "stationary_pattern_46"
  ],
  "012013021043521043210": [
    "stationary_pattern_27"
  ],
  "012013021043521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012013021403521043210": [
    "stationary_pattern_27"
  ],
  "012013021403521430210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012013024103521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012013024130521430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012013024135021430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012013024135201430210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012013042103215043210": [
    "stationary_pattern_19"
  ],
  "012013042103251043210": [
    "stationary_pattern_20"
  ],
  "012013042103521043210": [
    "stationary_pattern_21"
  ],
  "012013042103521403210": [
    "stationary_pattern_21"
  ],
  "012013042103521430210": [
    "stationary_pattern_13",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013042130521430210": [
    "stationary_pattern_13",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013042135021430210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013042135201430210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013042315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012013402103215043210": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "012013402103251043210": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "012013402103251403210": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "012013402103521043210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012013402103521403210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012013402103521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013402130215043210": [
    "stationary_pattern_16"
  ],
  "012013402130251043210": [
    "stationary_pattern_17"
  ],
  "012013402130521043210": [
    "stationary_pattern_18"
  ],
  "012013402130521403210": [
    "stationary_pattern_18"
  ],
  "012013402130521430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013402132015043210": [
    "stationary_pattern_16"
  ],
  "012013402132051043210": [
    "stationary_pattern_17"
  ],
  "012013402132501043210": [
    "stationary_pattern_17"
  ],
  "012013402135021043210": [
    "stationary_pattern_18"
  ],
  "012013402135021403210": [
    "stationary_pattern_18"
  ],
  "012013402135021430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013402135201043210": [
    "stationary_pattern_18"
  ],
  "012013402135201403210": [
    "stationary_pattern_18"
  ],
  "012013402135201430210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012013402312015043210": [
    "stationary_pattern_14"
  ],
  "012013402312051043210": [
    "stationary_pattern_15"
  ],
  "012013402315201430210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012013402531042312010": [
    "stationary_pattern_6",
    "stationary_pattern_48"
  ],
  "012031021043521430210": [
    "stationary_pattern_28"
  ],
  "012031021403521430210": [
    "stationary_pattern_28"
  ],
  "012031024103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031024130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031024135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031024135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031024135240103210": [
    "stationary_pattern_30"
  ],
  "012031024135240130210": [
    "stationary_pattern_30"
  ],
  "012031024135240132010": [
    "stationary_pattern_30"
  ],
  "012031042103521430210": [
    "stationary_pattern_34"
  ],
  "012031042130521430210": [
    "stationary_pattern_34"
  ],
  "012031042135021430210": [
    "stationary_pattern_34"
  ],
  "012031042135201430210": [
    "stationary_pattern_34"
  ],
  "012031042150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012031042315201430210": [
    "stationary_pattern_42"
  ],
  "012031042351201043210": [
    "stationary_pattern_47"
  ],
  "012031042531420103210": [
    "stationary_pattern_30"
  ],
  "012031042531420130210": [
    "stationary_pattern_30"
  ],
  "012031042531420132010": [
    "stationary_pattern_30"
  ],
  "012031201043521430210": [
    "stationary_pattern_28"
  ],
  "012031201403521430210": [
    "stationary_pattern_28"
  ],
  "012031204103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031204130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031204135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031204135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031240103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031240130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031240135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031240135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012031402103251403210": [
    "stationary_pattern_33"
  ],
  "012031402103521430210": [
    "stationary_pattern_34"
  ],
  "012031402130521430210": [
    "stationary_pattern_34"
  ],
  "012031402135021430210": [
    "stationary_pattern_34"
  ],
  "012031402135201430210": [
    "stationary_pattern_34"
  ],
  "012031402150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012031402315201430210": [
    "stationary_pattern_42"
  ],
  "012031402351201430210": [
    "stationary_pattern_45"
  ],
  "012031402531021430210": [
    "stationary_pattern_31"
  ],
  "012031402531021432010": [
    "stationary_pattern_31"
  ],
  "012031402531042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "012031402531201430210": [
    "stationary_pattern_31"
  ],
  "012031420103251403210": [
    "stationary_pattern_33"
  ],
  "012031420103521430210": [
    "stationary_pattern_34"
  ],
  "012031420130521430210": [
    "stationary_pattern_34"
  ],
  "012031420135021430210": [
    "stationary_pattern_34"
  ],
  "012031420135201430210": [
    "stationary_pattern_34"
  ],
  "012031420150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012031420310521430210": [
    "stationary_pattern_42"
  ],
  "012031420315021430210": [
    "stationary_pattern_42"
  ],
  "012031420315201430210": [
    "stationary_pattern_42"
  ],
  "012031420351021430210": [
    "stationary_pattern_45"
  ],
  "012031420351201430210": [
    "stationary_pattern_45"
  ],
  "012031420510324312010": [
    "stationary_pattern_9"
  ],
  "012031420531021430210": [
    "stationary_pattern_31"
  ],
  "012031420531021432010": [
    "stationary_pattern_31"
  ],
  "012031420531042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "012031420531201430210": [
    "stationary_pattern_31"
  ],
  "012031423010251403210": [
    "stationary_pattern_39",
    "stationary_pattern_41"
  ],
  "012031423010521430210": [
    "stationary_pattern_42"
  ],
  "012031423015021430210": [
    "stationary_pattern_42"
  ],
  "012031423051021430210": [
    "stationary_pattern_45"
  ],
  "012031423051201430210": [
    "stationary_pattern_45"
  ],
  "012031423501021430210": [
    "stationary_pattern_45"
  ],
  "012031423501201430210": [
    "stationary_pattern_45"
  ],
  "012031425031021430210": [
    "stationary_pattern_31"
  ],
  "012031425031021432010": [
    "stationary_pattern_31"
  ],
  "012031425031042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "012031425031201430210": [
    "stationary_pattern_31"
  ],
  "012031425034102103210": [
    "stationary_pattern_29"
  ],
  "012031425034120103210": [
    "stationary_pattern_29"
  ],
  "012031425301021430210": [
    "stationary_pattern_31"
  ],
  "012031425301042312010": [
    "stationary_pattern_4",
    "stationary_pattern_5"
  ],
  "012031425301201430210": [
    "stationary_pattern_31"
  ],
  "012034102103210543210": [
    "stationary_pattern_31"
  ],
  "012034102103215043210": [
    "stationary_pattern_31"
  ],
  "012034102103251043210": [
    "stationary_pattern_31"
  ],
  "012034102103251403210": [
    "stationary_pattern_31",
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012034102103521043210": [
    "stationary_pattern_31"
  ],
  "012034102103521403210": [
    "stationary_pattern_31"
  ],
  "012034102103521430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102103524103210": [
    "stationary_pattern_31"
  ],
  "012034102103524130210": [
    "stationary_pattern_31"
  ],
  "012034102103524132010": [
    "stationary_pattern_31"
  ],
  "012034102105321403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102105321430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102105324103210": [
    "stationary_pattern_45"
  ],
  "012034102105324130210": [
    "stationary_pattern_45"
  ],
  "012034102105324132010": [
    "stationary_pattern_45"
  ],
  "012034102130210543210": [
    "stationary_pattern_31"
  ],
  "012034102130215043210": [
    "stationary_pattern_31"
  ],
  "012034102130251043210": [
    "stationary_pattern_31"
  ],
  "012034102130521043210": [
    "stationary_pattern_31"
  ],
  "012034102130521403210": [
    "stationary_pattern_31"
  ],
  "012034102130521430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102130524103210": [
    "stationary_pattern_31"
  ],
  "012034102130524130210": [
    "stationary_pattern_31"
  ],
  "012034102130524132010": [
    "stationary_pattern_31"
  ],
  "012034102132010543210": [
    "stationary_pattern_31"
  ],
  "012034102132015043210": [
    "stationary_pattern_31"
  ],
  "012034102132051043210": [
    "stationary_pattern_31"
  ],
  "012034102132501043210": [
    "stationary_pattern_31"
  ],
  "012034102135021043210": [
    "stationary_pattern_31"
  ],
  "012034102135021403210": [
    "stationary_pattern_31"
  ],
  "012034102135021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102135024103210": [
    "stationary_pattern_31"
  ],
  "012034102135024130210": [
    "stationary_pattern_31"
  ],
  "012034102135024132010": [
    "stationary_pattern_31"
  ],
  "012034102135201043210": [
    "stationary_pattern_31"
  ],
  "012034102135201403210": [
    "stationary_pattern_31"
  ],
  "012034102135201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102135204103210": [
    "stationary_pattern_31"
  ],
  "012034102135204130210": [
    "stationary_pattern_31"
  ],
  "012034102135204132010": [
    "stationary_pattern_31"
  ],
  "012034102150321430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102150324130210": [
    "stationary_pattern_45"
  ],
  "012034102150324132010": [
    "stationary_pattern_45"
  ],
  "012034102153021403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102153021430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102153024103210": [
    "stationary_pattern_45"
  ],
  "012034102153024130210": [
    "stationary_pattern_45"
  ],
  "012034102153024132010": [
    "stationary_pattern_45"
  ],
  "012034102153201403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102153201430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102153204103210": [
    "stationary_pattern_45"
  ],
  "012034102153204130210": [
    "stationary_pattern_45"
  ],
  "012034102153204132010": [
    "stationary_pattern_45"
  ],
  "012034102312015043210": [
    "stationary_pattern_35"
  ],
  "012034102312051043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012034102312501043210": [
    "stationary_pattern_36"
  ],
  "012034102315201043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034102315201403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034102315201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102351201043210": [
    "stationary_pattern_43"
  ],
  "012034102351201403210": [
    "stationary_pattern_43"
  ],
  "012034102351201430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034102513021403210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102513024103210": [
    "stationary_pattern_42"
  ],
  "012034102513024130210": [
    "stationary_pattern_42"
  ],
  "012034102513024132010": [
    "stationary_pattern_42"
  ],
  "012034102513024312010": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034102513201403210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102513201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034102513204103210": [
    "stationary_pattern_42"
  ],
  "012034102513204130210": [
    "stationary_pattern_42"
  ],
  "012034102513204132010": [
    "stationary_pattern_42"
  ],
  "012034102513204310210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034102513204312010": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034102513240103210": [
    "stationary_pattern_42"
  ],
  "012034102513240130210": [
    "stationary_pattern_42"
  ],
  "012034102513240132010": [
    "stationary_pattern_42"
  ],
  "012034102513240310210": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034102513240312010": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034102513243010210": [
    "stationary_pattern_22",
    "stationary_pattern_42",
    "stationary_pattern_46"
  ],
  "012034102513243012010": [
    "stationary_pattern_22",
    "stationary_pattern_42",
    "stationary_pattern_46"
  ],
  "012034102531021043210": [
    "stationary_pattern_34"
  ],
  "012034102531021403210": [
    "stationary_pattern_34"
  ],
  "012034102531021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102531021432010": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102531024103210": [
    "stationary_pattern_34"
  ],
  "012034102531024130210": [
    "stationary_pattern_34"
  ],
  "012034102531024132010": [
    "stationary_pattern_34"
  ],
  "012034102531024312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531042130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531042132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531042312010": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034102531201043210": [
    "stationary_pattern_34"
  ],
  "012034102531201403210": [
    "stationary_pattern_34"
  ],
  "012034102531201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034102531204103210": [
    "stationary_pattern_34"
  ],
  "012034102531204130210": [
    "stationary_pattern_34"
  ],
  "012034102531204132010": [
    "stationary_pattern_34"
  ],
  "012034102531204310210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531204312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531240103210": [
    "stationary_pattern_34"
  ],
  "012034102531240130210": [
    "stationary_pattern_34"
  ],
  "012034102531240132010": [
    "stationary_pattern_34"
  ],
  "012034102531240310210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531240312010": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531243010210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531243012010": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034102531402130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531402132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531402312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034102531420103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531420130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531420132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034102531420310210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034102531420312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034102531423010210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034102531423012010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120103210543210": [
    "stationary_pattern_31"
  ],
  "012034120103215043210": [
    "stationary_pattern_31"
  ],
  "012034120103251043210": [
    "stationary_pattern_31"
  ],
  "012034120103251403210": [
    "stationary_pattern_31",
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012034120103521043210": [
    "stationary_pattern_31"
  ],
  "012034120103521403210": [
    "stationary_pattern_31"
  ],
  "012034120103521430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120103524103210": [
    "stationary_pattern_31"
  ],
  "012034120103524130210": [
    "stationary_pattern_31"
  ],
  "012034120103524132010": [
    "stationary_pattern_31"
  ],
  "012034120105321403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120105321430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120105324103210": [
    "stationary_pattern_45"
  ],
  "012034120105324130210": [
    "stationary_pattern_45"
  ],
  "012034120105324132010": [
    "stationary_pattern_45"
  ],
  "012034120130210543210": [
    "stationary_pattern_31"
  ],
  "012034120130215043210": [
    "stationary_pattern_31"
  ],
  "012034120130251043210": [
    "stationary_pattern_31"
  ],
  "012034120130521043210": [
    "stationary_pattern_31"
  ],
  "012034120130521403210": [
    "stationary_pattern_31"
  ],
  "012034120130521430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120130524103210": [
    "stationary_pattern_31"
  ],
  "012034120130524130210": [
    "stationary_pattern_31"
  ],
  "012034120130524132010": [
    "stationary_pattern_31"
  ],
  "012034120132010543210": [
    "stationary_pattern_31"
  ],
  "012034120132015043210": [
    "stationary_pattern_31"
  ],
  "012034120132051043210": [
    "stationary_pattern_31"
  ],
  "012034120132501043210": [
    "stationary_pattern_31"
  ],
  "012034120135021043210": [
    "stationary_pattern_31"
  ],
  "012034120135021403210": [
    "stationary_pattern_31"
  ],
  "012034120135021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120135024103210": [
    "stationary_pattern_31"
  ],
  "012034120135024130210": [
    "stationary_pattern_31"
  ],
  "012034120135024132010": [
    "stationary_pattern_31"
  ],
  "012034120135201043210": [
    "stationary_pattern_31"
  ],
  "012034120135201403210": [
    "stationary_pattern_31"
  ],
  "012034120135201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120135204103210": [
    "stationary_pattern_31"
  ],
  "012034120135204130210": [
    "stationary_pattern_31"
  ],
  "012034120150321403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120150321430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120150324103210": [
    "stationary_pattern_45"
  ],
  "012034120150324130210": [
    "stationary_pattern_45"
  ],
  "012034120150324132010": [
    "stationary_pattern_45"
  ],
  "012034120153021403210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120153021430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120153024103210": [
    "stationary_pattern_45"
  ],
  "012034120153024130210": [
    "stationary_pattern_45"
  ],
  "012034120153024132010": [
    "stationary_pattern_45"
  ],
  "012034120310215043210": [
    "stationary_pattern_35"
  ],
  "012034120310251043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012034120310521043210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034120310521403210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034120310521430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120312015043210": [
    "stationary_pattern_35"
  ],
  "012034120312051043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012034120312501043210": [
    "stationary_pattern_36"
  ],
  "012034120315021043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034120315021403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034120315021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120315201043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034120315201403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034120315201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120351021043210": [
    "stationary_pattern_43"
  ],
  "012034120351021403210": [
    "stationary_pattern_43"
  ],
  "012034120351021430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120351201043210": [
    "stationary_pattern_43"
  ],
  "012034120351201403210": [
    "stationary_pattern_43"
  ],
  "012034120351201430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034120510321403210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120510321430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120510321432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120510324103210": [
    "stationary_pattern_42"
  ],
  "012034120510324130210": [
    "stationary_pattern_42"
  ],
  "012034120510324132010": [
    "stationary_pattern_42"
  ],
  "012034120510324312010": [
    "stationary_pattern_8",
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034120513021403210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034120513024103210": [
    "stationary_pattern_42"
  ],
  "012034120513024130210": [
    "stationary_pattern_42"
  ],
  "012034120513024132010": [
    "stationary_pattern_42"
  ],
  "012034120513024312010": [
    "stationary_pattern_22",
    "stationary_pattern_42"
  ],
  "012034120531021043210": [
    "stationary_pattern_34"
  ],
  "012034120531021403210": [
    "stationary_pattern_34"
  ],
  "012034120531021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120531021432010": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120531024103210": [
    "stationary_pattern_34"
  ],
  "012034120531024130210": [
    "stationary_pattern_34"
  ],
  "012034120531024132010": [
    "stationary_pattern_34"
  ],
  "012034120531024312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531042103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531042130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531042132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531042312010": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120531201043210": [
    "stationary_pattern_34"
  ],
  "012034120531201403210": [
    "stationary_pattern_34"
  ],
  "012034120531201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034120531204103210": [
    "stationary_pattern_34"
  ],
  "012034120531204130210": [
    "stationary_pattern_34"
  ],
  "012034120531204132010": [
    "stationary_pattern_34"
  ],
  "012034120531204310210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531204312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531240103210": [
    "stationary_pattern_34"
  ],
  "012034120531240130210": [
    "stationary_pattern_34"
  ],
  "012034120531240132010": [
    "stationary_pattern_34"
  ],
  "012034120531240310210": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531240312010": [
    "stationary_pattern_13",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531243010210": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531243012010": [
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034120531402103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531402130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531402132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531402312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120531420103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531420130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531420132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034120531420310210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120531420312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120531423010210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034120531423012010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034123010215043210": [
    "stationary_pattern_35"
  ],
  "012034123010251043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012034123010521043210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034123010521403210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034123010521430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034123012015043210": [
    "stationary_pattern_35"
  ],
  "012034123012051043210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012034123012501043210": [
    "stationary_pattern_36"
  ],
  "012034123015021043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034123015021403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034123015021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034123015201043210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012034123015201403210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012034123051021043210": [
    "stationary_pattern_43"
  ],
  "012034123051021403210": [
    "stationary_pattern_43"
  ],
  "012034123051021430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034123051201043210": [
    "stationary_pattern_43"
  ],
  "012034123051201403210": [
    "stationary_pattern_43"
  ],
  "012034123051201430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034123501021043210": [
    "stationary_pattern_43"
  ],
  "012034123501021403210": [
    "stationary_pattern_43"
  ],
  "012034123501021430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034123501201043210": [
    "stationary_pattern_43"
  ],
  "012034123501201403210": [
    "stationary_pattern_43"
  ],
  "012034123501201430210": [
    "stationary_pattern_43",
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012034125010321430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034125010321432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034125010324130210": [
    "stationary_pattern_42"
  ],
  "012034125010324132010": [
    "stationary_pattern_42"
  ],
  "012034125013021403210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034125013021430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034125013021432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38",
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012034125013024103210": [
    "stationary_pattern_42"
  ],
  "012034125013024130210": [
    "stationary_pattern_42"
  ],
  "012034125013024132010": [
    "stationary_pattern_42"
  ],
  "012034125031021043210": [
    "stationary_pattern_34"
  ],
  "012034125031021403210": [
    "stationary_pattern_34"
  ],
  "012034125031021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034125031021432010": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034125031024103210": [
    "stationary_pattern_34"
  ],
  "012034125031024130210": [
    "stationary_pattern_34"
  ],
  "012034125031024132010": [
    "stationary_pattern_34"
  ],
  "012034125031024312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031042103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031042130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031042132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031042312010": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125031201043210": [
    "stationary_pattern_34"
  ],
  "012034125031201403210": [
    "stationary_pattern_34"
  ],
  "012034125031201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034125031204103210": [
    "stationary_pattern_34"
  ],
  "012034125031204130210": [
    "stationary_pattern_34"
  ],
  "012034125031204132010": [
    "stationary_pattern_34"
  ],
  "012034125031204310210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031204312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031240103210": [
    "stationary_pattern_34"
  ],
  "012034125031240130210": [
    "stationary_pattern_34"
  ],
  "012034125031240132010": [
    "stationary_pattern_34"
  ],
  "012034125031240310210": [
    "stationary_pattern_13",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031240312010": [
    "stationary_pattern_13",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031243010210": [
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031243012010": [
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125031402103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031402130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031402132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031402312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125031420103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031420130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031420132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125031420310210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125031420312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125031423010210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125031423012010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301021043210": [
    "stationary_pattern_34"
  ],
  "012034125301021403210": [
    "stationary_pattern_34"
  ],
  "012034125301021430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034125301024103210": [
    "stationary_pattern_34"
  ],
  "012034125301024130210": [
    "stationary_pattern_34"
  ],
  "012034125301024132010": [
    "stationary_pattern_34"
  ],
  "012034125301024312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301042103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301042130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301042132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301042312010": [
    "stationary_pattern_3",
    "stationary_pattern_5",
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301201043210": [
    "stationary_pattern_34"
  ],
  "012034125301201403210": [
    "stationary_pattern_34"
  ],
  "012034125301201430210": [
    "stationary_pattern_31",
    "stationary_pattern_34"
  ],
  "012034125301204103210": [
    "stationary_pattern_34"
  ],
  "012034125301204130210": [
    "stationary_pattern_34"
  ],
  "012034125301204132010": [
    "stationary_pattern_34"
  ],
  "012034125301204310210": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301204312010": [
    "stationary_pattern_13",
    "stationary_pattern_18",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301240103210": [
    "stationary_pattern_34"
  ],
  "012034125301240130210": [
    "stationary_pattern_34"
  ],
  "012034125301240132010": [
    "stationary_pattern_34"
  ],
  "012034125301240310210": [
    "stationary_pattern_13",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301240312010": [
    "stationary_pattern_13",
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301243010210": [
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301243012010": [
    "stationary_pattern_21",
    "stationary_pattern_23",
    "stationary_pattern_24",
    "stationary_pattern_34"
  ],
  "012034125301402103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301402130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301402132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301402312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301420103210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301420130210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301420132010": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012034125301420310210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301420312010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301423010210": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125301423012010": [
    "stationary_pattern_25",
    "stationary_pattern_34"
  ],
  "012034125304102103210": [
    "stationary_pattern_28"
  ],
  "012034125304102130210": [
    "stationary_pattern_28"
  ],
  "012034125304102132010": [
    "stationary_pattern_28"
  ],
  "012034125304102312010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125304120103210": [
    "stationary_pattern_28"
  ],
  "012034125304120130210": [
    "stationary_pattern_28"
  ],
  "012034125304120132010": [
    "stationary_pattern_28"
  ],
  "012034125304120310210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125304120312010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125304123010210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125304123012010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125340102103210": [
    "stationary_pattern_28"
  ],
  "012034125340102130210": [
    "stationary_pattern_28"
  ],
  "012034125340102132010": [
    "stationary_pattern_28"
  ],
  "012034125340102312010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125340120103210": [
    "stationary_pattern_28"
  ],
  "012034125340120130210": [
    "stationary_pattern_28"
  ],
  "012034125340120132010": [
    "stationary_pattern_28"
  ],
  "012034125340120310210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125340120312010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125340123010210": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012034125340123012010": [
    "stationary_pattern_25",
    "stationary_pattern_28"
  ],
  "012301021043521430210": [
    "stationary_pattern_28"
  ],
  "012301021403521430210": [
    "stationary_pattern_28"
  ],
  "012301021430521403210": [
    "stationary_pattern_29"
  ],
  "012301021430524103210": [
    "stationary_pattern_29"
  ],
  "012301021430524130210": [
    "stationary_pattern_29"
  ],
  "012301024103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301024130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301024135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301024135201430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301024135240103210": [
    "stationary_pattern_30"
  ],
  "012301024135240130210": [
    "stationary_pattern_30"
  ],
  "012301024135240132010": [
    "stationary_pattern_30"
  ],
  "012301042103521430210": [
    "stationary_pattern_34"
  ],
  "012301042130521430210": [
    "stationary_pattern_34"
  ],
  "012301042135021430210": [
    "stationary_pattern_34"
  ],
  "012301042135201430210": [
    "stationary_pattern_34"
  ],
  "012301042150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012301042315201430210": [
    "stationary_pattern_42"
  ],
  "012301042351201043210": [
    "stationary_pattern_47"
  ],
  "012301042531420103210": [
    "stationary_pattern_30"
  ],
  "012301042531420130210": [
    "stationary_pattern_30"
  ],
  "012301042531420132010": [
    "stationary_pattern_30"
  ],
  "012301201043521430210": [
    "stationary_pattern_28"
  ],
  "012301201403521430210": [
    "stationary_pattern_28"
  ],
  "012301201430521403210": [
    "stationary_pattern_29"
  ],
  "012301201430524103210": [
    "stationary_pattern_29"
  ],
  "012301201430524130210": [
    "stationary_pattern_29"
  ],
  "012301204103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301204130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301204135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301240103521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301240130521430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301240135021430210": [
    "stationary_pattern_26",
    "stationary_pattern_34"
  ],
  "012301402103251403210": [
    "stationary_pattern_33"
  ],
  "012301402103521430210": [
    "stationary_pattern_34"
  ],
  "012301402130521430210": [
    "stationary_pattern_34"
  ],
  "012301402135021430210": [
    "stationary_pattern_34"
  ],
  "012301402135201430210": [
    "stationary_pattern_34"
  ],
  "012301402150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012301402315201430210": [
    "stationary_pattern_42"
  ],
  "012301402351201430210": [
    "stationary_pattern_45"
  ],
  "012301402510324312010": [
    "stationary_pattern_9"
  ],
  "012301402531021430210": [
    "stationary_pattern_31"
  ],
  "012301402531021432010": [
    "stationary_pattern_31"
  ],
  "012301402531042312010": [
    "stationary_pattern_4"
  ],
  "012301402531201430210": [
    "stationary_pattern_31"
  ],
  "012301420103251403210": [
    "stationary_pattern_33"
  ],
  "012301420103521430210": [
    "stationary_pattern_34"
  ],
  "012301420130521430210": [
    "stationary_pattern_34"
  ],
  "012301420135021430210": [
    "stationary_pattern_34"
  ],
  "012301420135201430210": [
    "stationary_pattern_34"
  ],
  "012301420150324312010": [
    "stationary_pattern_9",
    "stationary_pattern_11"
  ],
  "012301420310521430210": [
    "stationary_pattern_42"
  ],
  "012301420315021430210": [
    "stationary_pattern_42"
  ],
  "012301420315201430210": [
    "stationary_pattern_42"
  ],
  "012301420351021430210": [
    "stationary_pattern_45"
  ],
  "012301420351201430210": [
    "stationary_pattern_45"
  ],
  "012301420510324312010": [
    "stationary_pattern_9"
  ],
  "012301420531021430210": [
    "stationary_pattern_31"
  ],
  "012301420531021432010": [
    "stationary_pattern_31"
  ],
  "012301420531042312010": [
    "stationary_pattern_4"
  ],
  "012301420531201430210": [
    "stationary_pattern_31"
  ],
  "012301423015021430210": [
    "stationary_pattern_42"
  ],
  "012301423051021430210": [
    "stationary_pattern_45"
  ],
  "012301423501021430210": [
    "stationary_pattern_45"
  ],
  "012301423501201430210": [
    "stationary_pattern_45"
  ],
  "012301425031021430210": [
    "stationary_pattern_31"
  ],
  "012301425031021432010": [
    "stationary_pattern_31"
  ],
  "012301425031042312010": [
    "stationary_pattern_4"
  ],
  "012301425031201430210": [
    "stationary_pattern_31"
  ],
  "012301425034102103210": [
    "stationary_pattern_29"
  ],
  "012301425034120103210": [
    "stationary_pattern_29"
  ],
  "012301425301021430210": [
    "stationary_pattern_31"
  ],
  "012301425301042312010": [
    "stationary_pattern_4"
  ],
  "012301425301201430210": [
    "stationary_pattern_31"
  ],
  "012304102103251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304102103521430210": [
    "stationary_pattern_34"
  ],
  "012304102105321430210": [
    "stationary_pattern_43"
  ],
  "012304102105321432010": [
    "stationary_pattern_43"
  ],
  "012304102130521430210": [
    "stationary_pattern_34"
  ],
  "012304102135021430210": [
    "stationary_pattern_34"
  ],
  "012304102135201430210": [
    "stationary_pattern_34"
  ],
  "012304102150321430210": [
    "stationary_pattern_43"
  ],
  "012304102150321432010": [
    "stationary_pattern_43"
  ],
  "012304102153021430210": [
    "stationary_pattern_43"
  ],
  "012304102153021432010": [
    "stationary_pattern_43"
  ],
  "012304102153201430210": [
    "stationary_pattern_43"
  ],
  "012304102315201430210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012304102351201430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304102510321430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304102510321432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304102510324312010": [
    "stationary_pattern_8"
  ],
  "012304102513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304102513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304102513201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304102513243010210": [
    "stationary_pattern_46"
  ],
  "012304102513243012010": [
    "stationary_pattern_46"
  ],
  "012304102531021430210": [
    "stationary_pattern_31"
  ],
  "012304102531021432010": [
    "stationary_pattern_31"
  ],
  "012304102531024312010": [
    "stationary_pattern_18"
  ],
  "012304102531042312010": [
    "stationary_pattern_3"
  ],
  "012304102531201430210": [
    "stationary_pattern_31"
  ],
  "012304102531204310210": [
    "stationary_pattern_18"
  ],
  "012304102531204312010": [
    "stationary_pattern_18"
  ],
  "012304120103251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304120103521430210": [
    "stationary_pattern_34"
  ],
  "012304120105321430210": [
    "stationary_pattern_43"
  ],
  "012304120105321432010": [
    "stationary_pattern_43"
  ],
  "012304120130521430210": [
    "stationary_pattern_34"
  ],
  "012304120135021430210": [
    "stationary_pattern_34"
  ],
  "012304120135201430210": [
    "stationary_pattern_34"
  ],
  "012304120150321430210": [
    "stationary_pattern_43"
  ],
  "012304120150321432010": [
    "stationary_pattern_43"
  ],
  "012304120153021430210": [
    "stationary_pattern_43"
  ],
  "012304120153021432010": [
    "stationary_pattern_43"
  ],
  "012304120310521430210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012304120315021430210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012304120315201430210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012304120351021430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304120351201430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304120510321430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304120510321432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304120510324312010": [
    "stationary_pattern_8"
  ],
  "012304120513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304120513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304120531021430210": [
    "stationary_pattern_31"
  ],
  "012304120531021432010": [
    "stationary_pattern_31"
  ],
  "012304120531024312010": [
    "stationary_pattern_18"
  ],
  "012304120531042312010": [
    "stationary_pattern_3"
  ],
  "012304120531201430210": [
    "stationary_pattern_31"
  ],
  "012304120531204310210": [
    "stationary_pattern_18"
  ],
  "012304120531204312010": [
    "stationary_pattern_18"
  ],
  "012304123015021430210": [
    "stationary_pattern_40",
    "stationary_pattern_42"
  ],
  "012304123051021430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304123501021430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304123501201430210": [
    "stationary_pattern_44",
    "stationary_pattern_45"
  ],
  "012304125010321430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304125010321432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304125013021430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304125013021432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37",
    "stationary_pattern_38"
  ],
  "012304125031021430210": [
    "stationary_pattern_31"
  ],
  "012304125031021432010": [
    "stationary_pattern_31"
  ],
  "012304125031024312010": [
    "stationary_pattern_18"
  ],
  "012304125031042312010": [
    "stationary_pattern_3"
  ],
  "012304125031201430210": [
    "stationary_pattern_31"
  ],
  "012304125031204310210": [
    "stationary_pattern_18"
  ],
  "012304125031204312010": [
    "stationary_pattern_18"
  ],
  "012304125034102103210": [
    "stationary_pattern_29"
  ],
  "012304125034120103210": [
    "stationary_pattern_29"
  ],
  "012304125301021430210": [
    "stationary_pattern_31"
  ],
  "012304125301024312010": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012304125301042312010": [
    "stationary_pattern_3"
  ],
  "012304125301201430210": [
    "stationary_pattern_31"
  ],
  "012304125301204310210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012304125301204312010": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012304125301240310210": [
    "stationary_pattern_21"
  ],
  "012304125301240312010": [
    "stationary_pattern_21"
  ],
  "012304125301243010210": [
    "stationary_pattern_21"
  ],
  "012304125301243012010": [
    "stationary_pattern_21"
  ],
  "012304152010324130210": [
    "stationary_pattern_39",
    "stationary_pattern_41"
  ],
  "012304152010324132010": [
    "stationary_pattern_39",
    "stationary_pattern_41"
  ],
  "012304152010324312010": [
    "stationary_pattern_7",
    "stationary_pattern_15",
    "stationary_pattern_41"
  ],
  "012304152031021043210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152031042312010": [
    "stationary_pattern_1",
    "stationary_pattern_2"
  ],
  "012304152031201043210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301021043210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301021403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301021430210": [
    "stationary_pattern_31",
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301024103210": [
    "stationary_pattern_33"
  ],
  "012304152301024130210": [
    "stationary_pattern_33"
  ],
  "012304152301024132010": [
    "stationary_pattern_33"
  ],
  "012304152301024312010": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "012304152301042312010": [
    "stationary_pattern_1",
    "stationary_pattern_2"
  ],
  "012304152301201043210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301201403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301201430210": [
    "stationary_pattern_31",
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012304152301204103210": [
    "stationary_pattern_33"
  ],
  "012304152301204130210": [
    "stationary_pattern_33"
  ],
  "012304152301204132010": [
    "stationary_pattern_33"
  ],
  "012304152301204310210": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "012304152301204312010": [
    "stationary_pattern_10",
    "stationary_pattern_17",
    "stationary_pattern_20",
    "stationary_pattern_33"
  ],
  "012340102103251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012340102103521430210": [
    "stationary_pattern_34"
  ],
  "012340102105321430210": [
    "stationary_pattern_43"
  ],
  "012340102105321432010": [
    "stationary_pattern_43"
  ],
  "012340102130251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012340102130521430210": [
    "stationary_pattern_34"
  ],
  "012340102135021430210": [
    "stationary_pattern_34"
  ],
  "012340102135201430210": [
    "stationary_pattern_34"
  ],
  "012340102150321430210": [
    "stationary_pattern_43"
  ],
  "012340102150321432010": [
    "stationary_pattern_43"
  ],
  "012340102153021430210": [
    "stationary_pattern_43"
  ],
  "012340102153021432010": [
    "stationary_pattern_43"
  ],
  "012340102153201430210": [
    "stationary_pattern_43"
  ],
  "012340102153240103210": [
    "stationary_pattern_47"
  ],
  "012340102153240130210": [
    "stationary_pattern_47"
  ],
  "012340102153240132010": [
    "stationary_pattern_47"
  ],
  "012340102510321430210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340102510321432010": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340102510324312010": [
    "stationary_pattern_8"
  ],
  "012340102513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340102513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340102513201430210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340102513243010210": [
    "stationary_pattern_46"
  ],
  "012340102513243012010": [
    "stationary_pattern_46"
  ],
  "012340102531021430210": [
    "stationary_pattern_31"
  ],
  "012340102531021432010": [
    "stationary_pattern_31"
  ],
  "012340102531024312010": [
    "stationary_pattern_18"
  ],
  "012340102531042312010": [
    "stationary_pattern_3"
  ],
  "012340102531201430210": [
    "stationary_pattern_31"
  ],
  "012340102531204310210": [
    "stationary_pattern_18"
  ],
  "012340102531204312010": [
    "stationary_pattern_18"
  ],
  "012340105210321430210": [
    "stationary_pattern_36"
  ],
  "012340105210321432010": [
    "stationary_pattern_36"
  ],
  "012340105210324312010": [
    "stationary_pattern_7"
  ],
  "012340105213021430210": [
    "stationary_pattern_36"
  ],
  "012340105213021432010": [
    "stationary_pattern_36"
  ],
  "012340105213201430210": [
    "stationary_pattern_36"
  ],
  "012340105231021430210": [
    "stationary_pattern_31"
  ],
  "012340105231021432010": [
    "stationary_pattern_31"
  ],
  "012340105231024312010": [
    "stationary_pattern_17"
  ],
  "012340105231042312010": [
    "stationary_pattern_1"
  ],
  "012340105231201430210": [
    "stationary_pattern_31"
  ],
  "012340105231204310210": [
    "stationary_pattern_17"
  ],
  "012340105231204312010": [
    "stationary_pattern_17"
  ],
  "012340120103251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012340120103521430210": [
    "stationary_pattern_34"
  ],
  "012340120105321430210": [
    "stationary_pattern_43"
  ],
  "012340120105321432010": [
    "stationary_pattern_43"
  ],
  "012340120130251403210": [
    "stationary_pattern_32",
    "stationary_pattern_33"
  ],
  "012340120130521430210": [
    "stationary_pattern_34"
  ],
  "012340120135021430210": [
    "stationary_pattern_34"
  ],
  "012340120135201430210": [
    "stationary_pattern_34"
  ],
  "012340120150321430210": [
    "stationary_pattern_43"
  ],
  "012340120150321432010": [
    "stationary_pattern_43"
  ],
  "012340120153021430210": [
    "stationary_pattern_43"
  ],
  "012340120153021432010": [
    "stationary_pattern_43"
  ],
  "012340120510321430210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340120510321432010": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340120510324312010": [
    "stationary_pattern_8"
  ],
  "012340120513021430210": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340120513021432010": [
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340120531021430210": [
    "stationary_pattern_31"
  ],
  "012340120531021432010": [
    "stationary_pattern_31"
  ],
  "012340120531024312010": [
    "stationary_pattern_18"
  ],
  "012340120531042312010": [
    "stationary_pattern_3"
  ],
  "012340120531201430210": [
    "stationary_pattern_31"
  ],
  "012340120531204310210": [
    "stationary_pattern_18"
  ],
  "012340120531204312010": [
    "stationary_pattern_18"
  ],
  "012340125010321430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340125010321432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340125013021430210": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340125013021432010": [
    "stationary_pattern_35",
    "stationary_pattern_36",
    "stationary_pattern_37"
  ],
  "012340125031021430210": [
    "stationary_pattern_31"
  ],
  "012340125031021432010": [
    "stationary_pattern_31"
  ],
  "012340125031024312010": [
    "stationary_pattern_18"
  ],
  "012340125031042312010": [
    "stationary_pattern_3"
  ],
  "012340125031201430210": [
    "stationary_pattern_31"
  ],
  "012340125031204310210": [
    "stationary_pattern_18"
  ],
  "012340125031204312010": [
    "stationary_pattern_18"
  ],
  "012340125301021430210": [
    "stationary_pattern_31"
  ],
  "012340125301024312010": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012340125301042312010": [
    "stationary_pattern_3"
  ],
  "012340125301201430210": [
    "stationary_pattern_31"
  ],
  "012340125301204310210": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012340125301204312010": [
    "stationary_pattern_18",
    "stationary_pattern_21"
  ],
  "012340125301240310210": [
    "stationary_pattern_21"
  ],
  "012340125301240312010": [
    "stationary_pattern_21"
  ],
  "012340125301243010210": [
    "stationary_pattern_21"
  ],
  "012340125301243012010": [
    "stationary_pattern_21"
  ],
  "012340125304102312010": [
    "stationary_pattern_27"
  ],
  "012340125304120310210": [
    "stationary_pattern_27"
  ],
  "012340125304120312010": [
    "stationary_pattern_27"
  ],
  "012340125304123010210": [
    "stationary_pattern_27"
  ],
  "012340125304123012010": [
    "stationary_pattern_27"
  ],
  "012340125340102312010": [
    "stationary_pattern_27"
  ],
  "012340125340120310210": [
    "stationary_pattern_27"
  ],
  "012340125340120312010": [
    "stationary_pattern_27"
  ],
  "012340125340123010210": [
    "stationary_pattern_27"
  ],
  "012340125340123012010": [
    "stationary_pattern_27"
  ],
  "012340150210321430210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340150210321432010": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340150210324312010": [
    "stationary_pattern_7",
    "stationary_pattern_15"
  ],
  "012340150213021430210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340150213021432010": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340150213024312010": [
    "stationary_pattern_15"
  ],
  "012340150213201430210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340150213204310210": [
    "stationary_pattern_15"
  ],
  "012340150213204312010": [
    "stationary_pattern_15"
  ],
  "012340150231021430210": [
    "stationary_pattern_31"
  ],
  "012340150231021432010": [
    "stationary_pattern_31"
  ],
  "012340150231024312010": [
    "stationary_pattern_17"
  ],
  "012340150231042312010": [
    "stationary_pattern_1"
  ],
  "012340150231201430210": [
    "stationary_pattern_31"
  ],
  "012340150231204310210": [
    "stationary_pattern_17"
  ],
  "012340150231204312010": [
    "stationary_pattern_17"
  ],
  "012340152010321430210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340152010321432010": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340152010324312010": [
    "stationary_pattern_7",
    "stationary_pattern_15"
  ],
  "012340152013021430210": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340152013021432010": [
    "stationary_pattern_35",
    "stationary_pattern_36"
  ],
  "012340152013024312010": [
    "stationary_pattern_15"
  ],
  "012340152031021430210": [
    "stationary_pattern_31"
  ],
  "012340152031021432010": [
    "stationary_pattern_31"
  ],
  "012340152031024312010": [
    "stationary_pattern_17"
  ],
  "012340152031042312010": [
    "stationary_pattern_1"
  ],
  "012340152031201430210": [
    "stationary_pattern_31"
  ],
  "012340152031204310210": [
    "stationary_pattern_17"
  ],
  "012340152031204312010": [
    "stationary_pattern_17"
  ],
  "012340152301021430210": [
    "stationary_pattern_31"
  ],
  "012340152301024312010": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "012340152301042312010": [
    "stationary_pattern_1"
  ],
  "012340152301201430210": [
    "stationary_pattern_31"
  ],
  "012340152301204310210": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "012340152301204312010": [
    "stationary_pattern_17",
    "stationary_pattern_20"
  ],
  "012340152301240310210": [
    "stationary_pattern_20"
  ],
  "012340152301240312010": [
    "stationary_pattern_20"
  ],
  "012340152301243010210": [
    "stationary_pattern_20"
  ],
  "012340152301243012010": [
    "stationary_pattern_20"
  ],
  "012340510210321430210": [
    "stationary_pattern_35"
  ],
  "012340510210321432010": [
    "stationary_pattern_35"
  ],
  "012340510210324312010": [
    "stationary_pattern_14"
  ],
  "012340510213021430210": [
    "stationary_pattern_35"
  ],
  "012340510213021432010": [
    "stationary_pattern_35"
  ],
  "012340510213024312010": [
    "stationary_pattern_14"
  ],
  "012340510213201430210": [
    "stationary_pattern_35"
  ],
  "012340510213204310210": [
    "stationary_pattern_14"
  ],
  "012340510213204312010": [
    "stationary_pattern_14"
  ],
  "012340510231021430210": [
    "stationary_pattern_31"
  ],
  "012340510231021432010": [
    "stationary_pattern_31"
  ],
  "012340510231024312010": [
    "stationary_pattern_16"
  ],
  "012340510231042312010": [
    "stationary_pattern_0"
  ],
  "012340510231201430210": [
    "stationary_pattern_31"
  ],
  "012340510231204310210": [
    "stationary_pattern_16"
  ],
  "012340510231204312010": [
    "stationary_pattern_16"
  ],
  "012340512010321430210": [
    "stationary_pattern_35"
  ],
  "012340512010321432010": [
    "stationary_pattern_35"
  ],
  "012340512010324312010": [
    "stationary_pattern_14"
  ],
  "012340512013021430210": [
    "stationary_pattern_35"
  ],
  "012340512013021432010": [
    "stationary_pattern_35"
  ],
  "012340512013024312010": [
    "stationary_pattern_14"
  ],
  "012340512031021430210": [
    "stationary_pattern_31"
  ],
  "012340512031021432010": [
    "stationary_pattern_31"
  ],
  "012340512031024312010": [
    "stationary_pattern_16"
  ],
  "012340512031042312010": [
    "stationary_pattern_0"
  ],
  "012340512031201430210": [
    "stationary_pattern_31"
  ],
  "012340512031204310210": [
    "stationary_pattern_16"
  ],
  "012340512031204312010": [
    "stationary_pattern_16"
  ],
  "012340512301021430210": [
    "stationary_pattern_31"
  ],
  "012340512301024312010": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "012340512301042312010": [
    "stationary_pattern_0"
  ],
  "012340512301201430210": [
    "stationary_pattern_31"
  ],
  "012340512301204310210": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "012340512301204312010": [
    "stationary_pattern_16",
    "stationary_pattern_19"
  ],
  "012340512301240310210": [
    "stationary_pattern_19"
  ],
  "012340512301240312010": [
    "stationary_pattern_19"
  ],
  "012340512301243010210": [
    "stationary_pattern_19"
  ],
  "012340512301243012010": [
    "stationary_pattern_19"
  ],
  "012345010231021430210": [
    "stationary_pattern_31"
  ],
  "012345010231021432010": [
    "stationary_pattern_31"
  ],
  "012345010231201430210": [
    "stationary_pattern_31"
  ],
  "012345012031021430210": [
    "stationary_pattern_31"
  ],
  "012345012031021432010": [
    "stationary_pattern_31"
  ],
  "012345012031201430210": [
    "stationary_pattern_31"
  ],
  "012345012301021430210": [
    "stationary_pattern_31"
  ],
  "012345012301201430210": [
    "stationary_pattern_31"
  ]
}


==> anc/rolle6_artifact/data/subfactor_rejected_n6.json <==
{
  "012301021430210543210": {
    "equalities": [
      [
        59,
        6
      ],
      [
        60,
        -8
      ],
      [
        94,
        2
      ],
      [
        95,
        -3
      ]
    ],
    "positive": [
      [
        3,
        4
      ],
      [
        8,
        8
      ],
      [
        10,
        4
      ],
      [
        63,
        4
      ],
      [
        907,
        4
      ],
      [
        911,
        2
      ],
      [
        1212,
        3
      ],
      [
        1220,
        1
      ],
      [
        2886,
        8
      ]
    ]
  },
  "012301021430215043210": {
    "equalities": [
      [
        59,
        21
      ],
      [
        60,
        -28
      ]
    ],
    "positive": [
      [
        3,
        14
      ],
      [
        8,
        28
      ],
      [
        10,
        14
      ],
      [
        63,
        14
      ],
      [
        290,
        33
      ],
      [
        498,
        1
      ],
      [
        637,
        11
      ],
      [
        911,
        7
      ],
      [
        1681,
        33
      ],
      [
        1871,
        5
      ],
      [
        2884,
        33
      ],
      [
        2886,
        28
      ]
    ]
  },
  "012301021430251043210": {
    "equalities": [
      [
        59,
        3
      ],
      [
        60,
        -4
      ]
    ],
    "positive": [
      [
        3,
        2
      ],
      [
        8,
        4
      ],
      [
        10,
        2
      ],
      [
        63,
        2
      ],
      [
        895,
        2
      ],
      [
        907,
        1
      ],
      [
        911,
        1
      ],
      [
        2886,
        4
      ]
    ]
  },
  "012301021430521043210": {
    "equalities": [
      [
        59,
        3
      ],
      [
        60,
        -4
      ]
    ],
    "positive": [
      [
        3,
        2
      ],
      [
        8,
        4
      ],
      [
        10,
        2
      ],
      [
        23,
        1
      ],
      [
        63,
        2
      ],
      [
        911,
        1
      ],
      [
        1227,
        1
      ],
      [
        2189,
        1
      ],
      [
        2509,
        1
      ],
      [
        2515,
        1
      ],
      [
        2884,
        3
      ],
      [
        2886,
        4
      ]
    ]
  },
  "012301201430210543210": {
    "equalities": [],
    "positive": [
      [
        3,
        30
      ],
      [
        6,
        75
      ],
      [
        8,
        132
      ],
      [
        10,
        66
      ],
      [
        23,
        4
      ],
      [
        48,
        6
      ],
      [
        53,
        18
      ],
      [
        63,
        66
      ],
      [
        128,
        12
      ],
      [
        420,
        1
      ],
      [
        432,
        4
      ],
      [
        457,
        16
      ],
      [
        772,
        40
      ],
      [
        1262,
        25
      ],
      [
        2363,
        12
      ],
      [
        2373,
        12
      ],
      [
        2383,
        12
      ],
      [
        2393,
        12
      ],
      [
        2838,
        120
      ],
      [
        3022,
        75
      ]
    ]
  },
  "012301201430215043210": {
    "equalities": [],
    "positive": [
      [
        3,
        3
      ],
      [
        8,
        6
      ],
      [
        10,
        3
      ],
      [
        63,
        3
      ],
      [
        371,
        4
      ],
      [
        772,
        2
      ],
      [
        1008,
        1
      ],
      [
        1704,
        4
      ],
      [
        2468,
        6
      ],
      [
        2886,
        6
      ]
    ]
  },
  "012301201430251043210": {
    "equalities": [
      [
        59,
        7668
      ],
      [
        60,
        -10224
      ],
      [
        75,
        -330
      ]
    ],
    "positive": [
      [
        3,
        3720
      ],
      [
        6,
        660
      ],
      [
        8,
        10224
      ],
      [
        10,
        5112
      ],
      [
        20,
        33
      ],
      [
        53,
        660
      ],
      [
        63,
        5112
      ],
      [
        128,
        198
      ],
      [
        181,
        10
      ],
      [
        183,
        6
      ],
      [
        193,
        18
      ],
      [
        195,
        12
      ],
      [
        203,
        36
      ],
      [
        222,
        72
      ],
      [
        261,
        3408
      ],
      [
        290,
        10224
      ],
      [
        296,
        660
      ],
      [
        420,
        18
      ],
      [
        432,
        72
      ],
      [
        457,
        288
      ],
      [
        911,
        2556
      ],
      [
        1068,
        165
      ],
      [
        1070,
        110
      ],
      [
        1697,
        660
      ],
      [
        1929,
        660
      ],
      [
        2363,
        198
      ],
      [
        2373,
        216
      ],
      [
        2383,
        216
      ],
      [
        2393,
        216
      ],
      [
        2884,
        10224
      ],
      [
        2886,
        10224
      ]
    ]
  },
  "012301201430521043210": {
    "equalities": [
      [
        59,
        3
      ],
      [
        60,
        -4
      ]
    ],
    "positive": [
      [
        3,
        4
      ],
      [
        8,
        8
      ],
      [
        10,
        4
      ],
      [
        63,
        4
      ],
      [
        340,
        1
      ],
      [
        371,
        4
      ],
      [
        907,
        2
      ],
      [
        911,
        1
      ],
      [
        1042,
        1
      ],
      [
        2028,
        4
      ],
      [
        2237,
        4
      ],
      [
        2468,
        4
      ],
      [
        2886,
        8
      ]
    ]
  },
  "012340125034102103210": {
    "equalities": [
      [
        94,
        -4
      ],
      [
        95,
        6
      ]
    ],
    "positive": [
      [
        9,
        3
      ],
      [
        11,
        6
      ],
      [
        16,
        3
      ],
      [
        64,
        3
      ],
      [
        263,
        1
      ],
      [
        292,
        4
      ],
      [
        1217,
        2
      ],
      [
        2167,
        6
      ],
      [
        2510,
        6
      ],
      [
        2885,
        6
      ]
    ]
  },
  "012340125034120103210": {
    "equalities": [
      [
        59,
        -9
      ],
      [
        60,
        12
      ]
    ],
    "positive": [
      [
        9,
        6
      ],
      [
        11,
        12
      ],
      [
        16,
        6
      ],
      [
        64,
        6
      ],
      [
        85,
        2
      ],
      [
        342,
        4
      ],
      [
        373,
        12
      ],
      [
        672,
        1
      ],
      [
        906,
        3
      ],
      [
        1552,
        2
      ],
      [
        2885,
        12
      ],
      [
        2887,
        12
      ]
    ]
  },
  "012340152034102103210": {
    "equalities": [
      [
        94,
        -4
      ],
      [
        95,
        6
      ]
    ],
    "positive": [
      [
        9,
        3
      ],
      [
        11,
        6
      ],
      [
        16,
        3
      ],
      [
        64,
        3
      ],
      [
        263,
        1
      ],
      [
        292,
        4
      ],
      [
        1217,
        2
      ],
      [
        2167,
        6
      ],
      [
        2510,
        6
      ],
      [
        2885,
        6
      ]
    ]
  },
  "012340152034120103210": {
    "equalities": [
      [
        59,
        -21
      ],
      [
        60,
        28
      ]
    ],
    "positive": [
      [
        9,
        14
      ],
      [
        11,
        28
      ],
      [
        16,
        14
      ],
      [
        27,
        1
      ],
      [
        64,
        14
      ],
      [
        342,
        11
      ],
      [
        373,
        33
      ],
      [
        906,
        7
      ],
      [
        2885,
        28
      ],
      [
        2887,
        28
      ]
    ]
  },
  "012340512034102103210": {
    "equalities": [],
    "positive": [
      [
        9,
        3
      ],
      [
        11,
        6
      ],
      [
        16,
        3
      ],
      [
        64,
        3
      ],
      [
        263,
        1
      ],
      [
        292,
        4
      ],
      [
        1220,
        2
      ],
      [
        2167,
        6
      ],
      [
        2510,
        6
      ],
      [
        2885,
        6
      ]
    ]
  },
  "012340512034120103210": {
    "equalities": [
      [
        59,
        -21
      ],
      [
        60,
        28
      ]
    ],
    "positive": [
      [
        9,
        14
      ],
      [
        11,
        28
      ],
      [
        16,
        14
      ],
      [
        26,
        5
      ],
      [
        27,
        3
      ],
      [
        64,
        14
      ],
      [
        906,
        7
      ],
      [
        910,
        14
      ],
      [
        2885,
        28
      ]
    ]
  },
  "012345012034102103210": {
    "equalities": [
      [
        29,
        3
      ],
      [
        30,
        -4
      ],
      [
        32,
        -3
      ],
      [
        33,
        4
      ]
    ],
    "positive": [
      [
        9,
        3
      ],
      [
        11,
        6
      ],
      [
        16,
        3
      ],
      [
        64,
        3
      ],
      [
        292,
        4
      ],
      [
        571,
        1
      ],
      [
        909,
        2
      ],
      [
        1695,
        4
      ],
      [
        2413,
        4
      ],
      [
        2414,
        4
      ],
      [
        2885,
        6
      ]
    ]
  },
  "012345012034120103210": {
    "equalities": [
      [
        9,
        3
      ],
      [
        11,
        -5
      ],
      [
        13,
        -3
      ],
      [
        15,
        5
      ],
      [
        59,
        -9
      ],
      [
        60,
        12
      ]
    ],
    "positive": [
      [
        9,
        6
      ],
      [
        11,
        12
      ],
      [
        16,
        6
      ],
      [
        64,
        6
      ],
      [
        906,
        3
      ],
      [
        910,
        6
      ],
      [
        2377,
        5
      ],
      [
        2378,
        5
      ],
      [
        2379,
        5
      ],
      [
        2885,
        12
      ]
    ]
  }
}


==> anc/rolle6_artifact/data/triple_inflection_certificate.json <==
{
  "rectangle": [
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "polynomials": {
    "minus_H": [
      [
        [
          0,
          0
        ],
        1
      ],
      [
        [
          0,
          1
        ],
        2
      ],
      [
        [
          1,
          0
        ],
        -1
      ],
      [
        [
          1,
          1
        ],
        -2
      ],
      [
        [
          2,
          0
        ],
        -1
      ]
    ],
    "G1": [
      [
        [
          0,
          0
        ],
        -5
      ],
      [
        [
          0,
          1
        ],
        -20
      ],
      [
        [
          0,
          2
        ],
        -20
      ],
      [
        [
          0,
          4
        ],
        5
      ],
      [
        [
          1,
          0
        ],
        -20
      ],
      [
        [
          1,
          1
        ],
        -50
      ],
      [
        [
          1,
          2
        ],
        -20
      ],
      [
        [
          1,
          3
        ],
        10
      ],
      [
        [
          2,
          0
        ],
        10
      ],
      [
        [
          2,
          1
        ],
        40
      ],
      [
        [
          2,
          2
        ],
        -10
      ],
      [
        [
          3,
          0
        ],
        60
      ],
      [
        [
          3,
          1
        ],
        20
      ],
      [
        [
          4,
          0
        ],
        24
      ]
    ],
    "G2": [
      [
        [
          0,
          0
        ],
        -1
      ],
      [
        [
          0,
          1
        ],
        -4
      ],
      [
        [
          0,
          3
        ],
        16
      ],
      [
        [
          0,
          4
        ],
        16
      ],
      [
        [
          1,
          0
        ],
        -4
      ],
      [
        [
          1,
          1
        ],
        -6
      ],
      [
        [
          1,
          2
        ],
        24
      ],
      [
        [
          1,
          3
        ],
        40
      ],
      [
        [
          2,
          0
        ],
        -1
      ],
      [
        [
          2,
          1
        ],
        14
      ],
      [
        [
          2,
          2
        ],
        32
      ],
      [
        [
          3,
          0
        ],
        6
      ],
      [
        [
          3,
          1
        ],
        12
      ],
      [
        [
          4,
          0
        ],
        3
      ]
    ]
  },
  "positive_tail": [
    [
      [
        0,
        0
      ],
      3
    ],
    [
      [
        0,
        1
      ],
      16
    ],
    [
      [
        0,
        2
      ],
      56
    ],
    [
      [
        0,
        3
      ],
      56
    ],
    [
      [
        0,
        4
      ],
      16
    ],
    [
      [
        1,
        0
      ],
      24
    ],
    [
      [
        1,
        1
      ],
      58
    ],
    [
      [
        1,
        2
      ],
      88
    ],
    [
      [
        1,
        3
      ],
      40
    ],
    [
      [
        2,
        0
      ],
      35
    ],
    [
      [
        2,
        1
      ],
      50
    ],
    [
      [
        2,
        2
      ],
      32
    ],
    [
      [
        3,
        0
      ],
      18
    ],
    [
      [
        3,
        1
      ],
      12
    ],
    [
      [
        4,
        0
      ],
      3
    ]
  ],
  "tree": [
    0,
    0,
    [
      1,
      [
        0,
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                0,
                [
                  1,
                  [
                    0,
                    0,
                    1
                  ],
                  0
                ]
              ],
              0
            ],
            [
              1,
              1,
              [
                0,
                [
                  1,
                  [
                    0,
                    [
                      1,
                      [
                        0,
                        0,
                        1
                      ],
                      0
                    ],
                    1
                  ],
                  [
                    0,
                    0,
                    [
                      1,
                      [
                        0,
                        [
                          1,
                          1,
                          0
                        ],
                        1
                      ],
                      2
                    ]
                  ]
                ],
                1
              ]
            ]
          ],
          [
            0,
            0,
            2
          ]
        ],
        [
          1,
          1,
          2
        ]
      ],
      2
    ]
  ],
  "statistics": {
    "nodes": 43,
    "leaves": 22,
    "maxdepth": 12,
    "by_polynomial": {
      "minus_H": 10,
      "G1": 8,
      "G2": 4
    }
  }
}


==> anc/rolle6_artifact/data/triple_inflection_rejected_n6.json <==
{
  "010231402130524132010": [
    "three_inflections_and_mean"
  ],
  "010231425031204132010": [
    "three_inflections_and_mean"
  ]
}


==> anc/rolle6_artifact/data/two_parameter_certificates.json <==
{
  "rectangle": [
    [
      1,
      1
    ],
    [
      11,
      8
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ]
  ],
  "polynomials": [
    {
      "id": "outside",
      "coefficients": [
        [
          0,
          -1
        ],
        [
          -3,
          1
        ],
        [
          3,
          -1
        ]
      ]
    },
    {
      "id": "Tu-Uc",
      "coefficients": [
        [
          0,
          -81,
          -162,
          162,
          486
        ],
        [
          -54,
          -27,
          81,
          54,
          27
        ],
        [
          54,
          27,
          -81,
          -54,
          -27
        ]
      ]
    },
    {
      "id": "Tc-Vu",
      "coefficients": [
        [
          0,
          135,
          135,
          -675,
          -675
        ],
        [
          81,
          -54,
          -54,
          -54,
          -54
        ],
        [
          -81,
          54,
          54,
          54,
          54
        ]
      ]
    },
    {
      "id": "Tc-Uu",
      "coefficients": [
        [
          0,
          -81,
          135,
          405,
          -675
        ],
        [
          -54,
          162,
          -54,
          -54,
          -54
        ],
        [
          54,
          -162,
          54,
          54,
          54
        ]
      ]
    },
    {
      "id": "Tu-Uu",
      "coefficients": [
        [
          0,
          -81,
          0,
          270
        ],
        [
          -54,
          81,
          0,
          0
        ],
        [
          54,
          -81,
          0,
          0
        ]
      ]
    },
    {
      "id": "Tc-Ua",
      "coefficients": [
        [
          0,
          0,
          0,
          0,
          27
        ],
        [
          0,
          0,
          0,
          -54,
          -27
        ],
        [
          0,
          0,
          81,
          54,
          -486
        ],
        [
          0,
          27,
          54,
          297,
          -675
        ],
        [
          -54,
          54,
          108,
          -54,
          -54
        ],
        [
          54,
          -162,
          54,
          54,
          54
        ]
      ]
    },
    {
      "id": "corner_combination",
      "coefficients": [
        [
          0,
          90,
          135,
          -675,
          -675
        ],
        [
          -54,
          -9,
          -54,
          -54,
          -54
        ],
        [
          54,
          9,
          54,
          54,
          54
        ]
      ],
      "combination": {
        "outside": 45,
        "Tc-Vu": 1
      }
    }
  ],
  "tree": [
    0,
    [
      1,
      [
        0,
        [
          1,
          6,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ],
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              2,
              [
                0,
                [
                  1,
                  2,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ],
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        [
          1,
          0,
          [
            0,
            [
              1,
              2,
              [
                0,
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ],
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ]
              ]
            ],
            [
              1,
              0,
              [
                0,
                [
                  1,
                  5,
                  [
                    0,
                    [
                      1,
                      5,
                      3
                    ],
                    [
                      1,
                      5,
                      3
                    ]
                  ]
                ],
                [
                  1,
                  0,
                  [
                    0,
                    [
                      1,
                      0,
                      3
                    ],
                    0
                  ]
                ]
              ]
            ]
          ]
        ]
      ],
      [
        0,
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                [
                  1,
                  3,
                  4
                ]
              ],
              4
            ],
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                [
                  1,
                  3,
                  4
                ]
              ],
              1
            ]
          ],
          1
        ],
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                [
                  1,
                  3,
                  4
                ]
              ],
              1
            ],
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                [
                  1,
                  3,
                  4
                ]
              ],
              1
            ]
          ],
          1
        ]
      ]
    ],
    [
      1,
      0,
      [
        0,
        [
          1,
          [
            0,
            [
              1,
              [
                0,
                [
                  1,
                  3,
                  4
                ],
                [
                  1,
                  0,
                  4
                ]
              ],
              1
            ],
            [
              1,
              0,
              1
            ]
          ],
          1
        ],
        [
          1,
          0,
          1
        ]
      ]
    ]
  ],
  "statistics": {
    "nodes": 155,
    "leaves": 78,
    "maxdepth": 10,
    "by_polynomial": {
      "outside": 9,
      "Tu-Uc": 9,
      "Tc-Vu": 6,
      "Tc-Uu": 24,
      "Tu-Uu": 11,
      "Tc-Ua": 18,
      "corner_combination": 1
    }
  }
}


==> anc/rolle6_artifact/data/two_parameter_rejected_n6.json <==
{
  "012345010213243010210": [
    "positive_stationary_value"
  ],
  "010210342312010543210": [
    "positive_stationary_value"
  ],
  "012345010213240103210": [
    "positive_stationary_value"
  ],
  "012010342312010543210": [
    "positive_stationary_value"
  ],
  "012301042312010543210": [
    "positive_stationary_value"
  ],
  "012345010213243012010": [
    "positive_stationary_value"
  ]
}


==> anc/rolle6_artifact/docs/ARCHITECTURE.md <==
# A readable enumeration and verification pipeline

## Mathematical objects

A degree-n word uses digit j exactly n-j times. For every prefix, if c[j]
counts digit j, adjacent interlacing is equivalent to

```text
0 <= c[j] - c[j+1] <= 1  for every j < n-1.
```

`words.enumerate_words` appends a digit only when these inequalities and the
target multiplicities remain valid. Each word is yielded once, in lexicographic
order. `words.count_words` memoizes counts of completions instead of storing
words. Labels are single digits; the interface accepts degrees 1 through 9.
Enumerating all words in the higher degrees can be expensive.

## Realizations

`data/certificates_n6.json` is an object keyed by the 2706 distinct words.
Each value gives an integer polynomial, a positive integer `denominator`, and
22 increasing integer `boundaries`. Polynomial coefficients are in descending
order; an integer `roots` list is an alternative representation of a monic
polynomial. If both representations are present, `roots` is authoritative.

For letter j at position i, the verifier checks opposite signs of P^(j) at
boundaries[i]/denominator and boundaries[i+1]/denominator. The degree and the
number of disjoint sign-changing intervals prove all roots and their order.
`scaled_value` evaluates q^d f(b/q) by integer Horner arithmetic. There are no
root-finding tolerances. Duplicate JSON object keys are rejected.

## Exclusions

Every entry in `stages.STAGES` names:

- a stable key and readable title;
- an exact certificate checker in the archived backend;
- a predicate, or a way to interpret the checker's returned words;
- the mathematical source note;
- the expected incremental count and, when available, the archived word list.

The expected count never selects a word. For each rule the pipeline first
executes its proof checker. It then computes all matches among the original
13404 candidates and checks that none is a verified realization. Only matches
still present are removed. Each new exclusion is assigned exactly one rule.

`verification.json` contains `new_exclusions` for each stage, `excluded_by_rule`
for every excluded word, and `realizable_words` for every survivor. It records
overlap as `already_excluded`. The final check compares full sets, not counts.

The initial necessary filters are distinct from the 53 stages: delete all
zeros, lower the other labels by one, and require one of the 116 certified
quintic words; then apply Kostov--Shapiro to each applicable derivative and
reflection. The published theorem that the quintic count is 116 supplies
completeness of that stored list.

## Trust boundary and preservation

`backend.py` imports the specialized modules only from this package's
`research/` directory. Their exact certificate checks are run before exclusions;
identical checker calls are cached only within that run. Search routines are
not called. Some retained modules also contain historical search entry points;
those are outside the verification path.

The mathematical modules and data are unchanged from the completed research
archive. `release/legacy_hashes.json` records their frozen SHA-256 hashes.
`dependencies.json` records the inputs actually used. Hashes detect changes;
they do not prove mathematical soundness. The archived backend uses assertions,
so `verify` refuses optimized Python (`-O` / `PYTHONOPTIMIZE`). New front-end
checks use explicit exceptions.

The compact public artifact contains the dependencies of a successful full
run, the proof notes referenced by the stage registry, and the earlier
enumerator needed for equivalence tests. Historical failed searches and
polynomial caches are not needed.

## Meaningful checks

The tests compare every formal word and every published-filter decision with
the previous implementation for degrees 1-6; check integer evaluation against
rational arithmetic; verify all 2822 quintic and sextic witnesses; reject
corrupted certificates and duplicate keys; and ensure optimized execution
cannot bypass assertions. The full integration run verifies all 53 stages.

These tests address implementation and packaging errors. They cannot replace
human assessment of the necessary inequalities, published assumptions, or
novelty of the result.


==> anc/rolle6_artifact/release/clean_verification.log <==
Verifying integer realizability certificates...
[01/53] Checking Linear root inequalities...
           new 2718; remaining 10686
[02/53] Checking Quadratic root moments...
           new 2282; remaining  8404
[03/53] Checking Products of positive linear forms...
           new    4; remaining  8400
[04/53] Checking Quintic primitive types...
           new 1168; remaining  7232
[05/53] Checking Primitive sign at the mean...
           new  396; remaining  6836
[06/53] Checking First and last interval averages...
           new  534; remaining  6302
[07/53] Checking Middle interval and convexity...
           new  558; remaining  5744
[08/53] Checking Central-value identities...
           new  298; remaining  5446
[09/53] Checking Parametric middle-root identities...
           new  212; remaining  5234
[10/53] Checking Polar derivative at the mean...
           new   12; remaining  5222
[11/53] Checking Deletion of one root...
           new   44; remaining  5178
[12/53] Checking Joint deletion of roots...
           new    8; remaining  5170
[13/53] Checking Subfactor sign constraints...
           new   16; remaining  5154
[14/53] Checking Metric span constraints...
           new    6; remaining  5148
[15/53] Checking Coupled second moments...
           new    2; remaining  5146
[16/53] Checking Quartic middle-root bridge...
           new   82; remaining  5064
[17/53] Checking Outer cubic roots...
           new    6; remaining  5058
[18/53] Checking Two-parameter polynomial bounds...
           new    6; remaining  5052
[19/53] Checking Right critical maximum...
           new   12; remaining  5040
[20/53] Checking Stationary-point patterns...
           new 1152; remaining  3888
[21/53] Checking Inflection-point patterns...
           new  790; remaining  3098
[22/53] Checking Full stationary constraints...
           new   30; remaining  3068
[23/53] Checking Covering boundary charts...
           new   16; remaining  3052
[24/53] Checking Left minimum and inflection...
           new    2; remaining  3050
[25/53] Checking Coupled root constraints...
           new  142; remaining  2908
[26/53] Checking Pairs of inflection points...
           new   38; remaining  2870
[27/53] Checking Hermite fibres...
           new    8; remaining  2862
[28/53] Checking Hermite endpoint bounds...
           new   10; remaining  2852
[29/53] Checking Laguerre integral identities...
           new    6; remaining  2846
[30/53] Checking Outer secants...
           new   44; remaining  2802
[31/53] Checking Marker quadrature...
           new    2; remaining  2800
[32/53] Checking Hermite marker matrices...
           new    2; remaining  2798
[33/53] Checking Order-six Hermite markers...
           new    4; remaining  2794
[34/53] Checking Marker boundary charts...
           new   14; remaining  2780
[35/53] Checking Moving Hermite markers...
           new    4; remaining  2776
[36/53] Checking Quintic minimum envelope...
           new   16; remaining  2760
[37/53] Checking Three inflection constraints...
           new    2; remaining  2758
[38/53] Checking Middle triple identity...
           new    4; remaining  2754
[39/53] Checking Right fourth-derivative minimum...
           new    2; remaining  2752
[40/53] Checking Outer inflection average...
           new    2; remaining  2750
[41/53] Checking Central cubic chord...
           new    4; remaining  2746
[42/53] Checking Left cubic chord...
           new    2; remaining  2744
[43/53] Checking Left cubic and mean average...
           new    4; remaining  2740
[44/53] Checking Fourth-derivative average...
           new    2; remaining  2738
[45/53] Checking Fourth-derivative chord...
           new    2; remaining  2736
[46/53] Checking Outer cubic chord...
           new    2; remaining  2734
[47/53] Checking Negative left cubic value...
           new    2; remaining  2732
[48/53] Checking Matched extrema regimes...
           new    2; remaining  2730
[49/53] Checking Negative right maximum...
           new    2; remaining  2728
[50/53] Checking Positive return at the mean...
           new    4; remaining  2724
[51/53] Checking Three negative inflection values...
           new    6; remaining  2718
[52/53] Checking First minimum with positive H...
           new    6; remaining  2712
[53/53] Checking Central dip and first minimum...
           new    6; remaining  2706
VERIFIED: a6 = 2706; unresolved = 0; all 53 stages passed.


==> anc/rolle6_artifact/release/clean_verification/dependencies.json <==
{
  "data/analytic_middle_rejected_n6.json": "00f2b8750d750b999f9587a944f1d9e57f4cd35d0a728ab0922a2c937bf2f768",
  "data/analytic_rejected_n6.json": "3788688c86eb46bbb1ec53e74e0245f8493183f4ed15d37a430f72d65f104205",
  "data/blowup_certificates.json": "86aedf786ab7b938bd9fb1e26b5796ee4ade064f3415bf419c9901af3b6fa012",
  "data/blowup_rejected_n6.json": "5239f0f90b772786777e4f5542415d275388fbcb81bff2d080f2bdc821ed24f7",
  "data/candidates_n6.json": "56be59e22fc796a8cd3bc7bd50971813cb327dd21d3821610173108fef1c83b9",
  "data/central_cubic_chord_certificate.json": "15c9ef02fb22fc648f332b4bd6fcf6b442d12b5680c15132a9b0aa249a48c91a",
  "data/central_cubic_chord_rejected_n6.json": "954aaf15e3711997c41eb23887a03abb82077a29c7f5097f6b00fa4b2029d788",
  "data/central_dip_certificate.json": "1e0df71b8e37f69504d8b786af460949562dd535022711bf3e0af8cd84ea7a0c",
  "data/central_value_identities.json": "ff5427d156d7a583662e8e8fb19f329f4fd9d7ee61ed805d36df1c778ee02b54",
  "data/central_value_rejected_n6.json": "106795a0134a1b74501e8510ea4b20acbba7d80b0c30fe40a18828dd88bc0073",
  "data/certificates_n5.json": "29d75719093917bcf15dbeeeff0b16b81de0045019c0f489be597cd78c70d2be",
  "data/certificates_n6.json": "d313dd95e601d388496941cab1a2ce947d536bbda650f250340f370130ee4c95",
  "data/coupled_anchor_certificates.json": "80848d7d0ca713e939de30547141009191248fff771f7282dbbdaf855ba6bfab",
  "data/coupled_anchor_rejected_n6.json": "9349d51b4e0f3df1fee479cd4162dc396a1977b700845dbccd401c6381070706",
  "data/factor_deletion_rejected_n6.json": "d07e9ee2c56f2b5966f593f10dc5e26bcb06c4054b7264d3e99376b2b861956c",
  "data/fourth_derivative_average_rejected_n6.json": "7cc6b2681953bcc900743f15423304a410cd81bb72a60a14b2473af191d59b42",
  "data/fourth_derivative_chord_rejected_n6.json": "c9d862c98d1f33011898744b5b775ceacc9964849136d8e5891f6e7d40dd11e6",
  "data/fourth_remainder_certificate.json": "aa59f1f8ea35ee9501268d6aa54745977cd708f32f87d194467c4bc5a4611c1e",
  "data/full_stationary_certificates.json": "eeec190d9d3e1311c755f2ec252bcec4d5132c5114374fbd622d4c247bd7814d",
  "data/full_stationary_rejected_n6.json": "8be29cca0763c9abdd7b22eee2847af81966b382bfddb27417f90fdda0e3180b",
  "data/hermite_endpoint_certificate.json": "3a1d2b0f494b0f90f61d3d1f46f3be5c3cc7e08d61cda4baf629e5a4da6b4983",
  "data/hermite_endpoint_rejected_n6.json": "09dedc0723cdc54a10d2f45ecbc420d9938a3fbe8a46d3cffc12c6dcfa908081",
  "data/hermite_fiber_certificates.json": "a534838b8a288972045aad4df7ca3f0157e666a87d42c73d76369caeb3e58bc4",
  "data/hermite_fiber_rejected_n6.json": "a146e197339139d803ad29776ea3a698369fbc0e40515a9cba42b27e204b7de4",
  "data/inflection_certificates.json": "013aa02f7aa81c73dc92683e70a116fc8c50c235e925a24fb6f1ce7aded6ec9c",
  "data/inflection_pair_certificates.json": "b0d4dc90980394b49d514fe1939a4e673f74b3bc12495164680326eda74dab9f",
  "data/inflection_pair_rejected_n6.json": "2f5b23ed2bded47fabbb3a7785af03d9e76dd3af4b4b281cf6e5f5308dc988a7",
  "data/inflection_rejected_n6.json": "a523f024523a875960f306cae4b870e73df983713e4dd3e75d51c43fc5c85944",
  "data/joint_conditional_rejected_n6.json": "7a34d0c9685aaa24f050257b00373fa7ddb7a30093282c69356ea722bb918116",
  "data/joint_deletion_rejected_n6.json": "f9666ed300a9d7483feebc66a1ee325457182e815623ce0599042b1a993e7294",
  "data/laguerre_trapezoid_rejected_n6.json": "5549c8288a567da0a623206098de54accddc74c50278b3a18413bfc3a5501da0",
  "data/last_pair_certificate.json": "f0ec43b62c88b998b382d43e112f1a860edef7f172969f7efa653d92dd76d700",
  "data/left_cubic_chord_certificate.json": "f5a82d830cc6a85bcd4321f5c585011a0a4d9ac367479755163b618af031b20e",
  "data/left_cubic_chord_rejected_n6.json": "c0b9dafcafcec8b1d0a41d3331a266a74feab39eba0f5447e0413182543e8e56",
  "data/left_cubic_negative_certificate.json": "e9beaa3a9d278bb8870b4eee8a5831fb4bdb767a1cd02bd49c3f43d7ae54c93b",
  "data/left_mean_average_certificate.json": "013dd8b9e366dbfbdc70a0a832660095d3254f2e2c565b7f806ec71ce8f83182",
  "data/left_mean_average_rejected_n6.json": "3e49a3e0d79749c3392c9dc46d78717e49f1584605772bc3d199a5caa396ffde",
  "data/left_minimum_inflection_certificate.json": "8b5daf36a55d8cb0bc01cb95dd7c44912c1002467034dfb1c3d5e0c01adbfb64",
  "data/left_minimum_inflection_rejected_n6.json": "0f9156ad11b209265fbfd733d8fb52df81173264d850cb768548689a39a47fa7",
  "data/linear_rejected_n6.json": "1460aafc580d813b3cc51d807e6b6471ab79cd9c1de2a2f290907dc8b48a151b",
  "data/marker_boundary_certificates.json": "ad53669873897c35a7be0174db7765da378ab7ae5b8233d1cd4350c2168d68d4",
  "data/marker_boundary_rejected_n6.json": "4e3d3a5741ad90d94bfb3cc1d489e7ca6c887ab35feeab1741cd0ee7ff22c890",
  "data/marker_hermite6_certificates.json": "7a2374462020b7d4f7b46e60ac8b6ad14028b223f9a3f1876dea1857db905c78",
  "data/marker_hermite6_rejected_n6.json": "fc66951859d7a2f8ce65f332441621c1c802f66a5867abf59d5d1e825d37b156",
  "data/marker_hermite_certificates.json": "894c973d3ede5d8c65d644ab356b69eec0eb619b9e64efaca7ca33d6e11ad74c",
  "data/marker_hermite_rejected_n6.json": "5910874d3bc3396cdb7039f7a38fcdced710eca07aaf63304b119c77243218dc",
  "data/marker_moving_hermite6_certificates.json": "caef6157518dfacd8c5496f8a0b350ebe5c6be22abecf58e420182655a0e2fd1",
  "data/marker_moving_hermite6_rejected_n6.json": "c9872f64b4912c363b341af7360ba2859cbe4b8068d6532982147c27619a8380",
  "data/marker_quadrature_rejected_n6.json": "a2f2b50679a7ae802b6c46bc5914d558d105aafb4af77de3d14f7a6481061002",
  "data/mean_rebound_certificate.json": "b31bfe6844db37041185b3000c0248d2dad4c73e1488b6e1efe1389aeb09ff0f",
  "data/metric_full_rejected_n6.json": "3b520c0cfaaa5044daadf874a3b372cff9a6115c86d43ea6ccc8f803f7f6c439",
  "data/metric_rejected_n6.json": "89abc731732852d5e10f81bfd83928388c7199e0913a0afc1fa5950d357eeb39",
  "data/middle_triple_rejected_n6.json": "af9118f3b4539b6b9e2e4523cff8db97f7f82ae5de353a4a3f3ef9d2399a4b1c",
  "data/moment_rejected_n6.json": "0338ea2e05e577acb30da2b71df80ce72891a92241b743746bd7fbd0eed93131",
  "data/negative_inflections_certificate.json": "485e8448bba8f6940b90f5c85ce53d05378acee3d47ae668366e464844dce07f",
  "data/outer_cubic_certificates.json": "bf51d36b8a43f431709128db4e7e78d6426ee2901ac3bcaf4548c415cd622606",
  "data/outer_cubic_chord_certificate.json": "0ea5b6fd4f3b55a1fd10bdeb79cf9678b185a47197292dcf82c92cbce4ad9256",
  "data/outer_cubic_chord_rejected_n6.json": "107fd2b14ac2c5f1568f66c7907a731b86e48fa892c339afc69016f7b00806de",
  "data/outer_cubic_rejected_n6.json": "2557d7f1753be1b0a14a407a7f0fbc254997990bdf7370cf81da542516e9f541",
  "data/outer_inflection_average_rejected_n6.json": "c0ce08adc244fb9f3dc4430759d51900ee9f8f37e410fdd1240c4d3dc5c72724",
  "data/outer_secant_rejected_n6.json": "7c3dd31271a8025e8b00ea0eb2c28773e1aebc1a6c9a697507b68337bfff6e4e",
  "data/parametric_middle_certificates.json": "7ca8c6782b2f25d8a0b8e776e504fe11d1256e24b65f82972340c800010e8803",
  "data/parametric_middle_rejected_n6.json": "779f87b74041b19ba67c5fcac766305535c27841f93d29adb0d263d775a4acf7",
  "data/polar_mean_rejected_n6.json": "e6dfbbf22ccbd8d74d356057bd894388af503446e71a99027654637c595fa204",
  "data/positive_H_first_minimum_certificate.json": "4594ee1b01949838d7685e5209b9872c7f8d47dc269c2f5445941926abd8b84c",
  "data/primitive_cubic_rejected_n5.json": "1d02cd3aa9cb468a771d6f4612185edc12b1bbfb56f2a103177d14fea55849ad",
  "data/primitive_extended_rejected_n5.json": "41df72fb289b7d2e6b5b8d4444a5057cd2990b55805543d67c5e2e8a85d58f22",
  "data/primitive_mean_rejected_n5.json": "cb369a8b7af8fdd6e8a9b35a9196df63387fe8f2bf3f14e78b73efc4ca9109cf",
  "data/quadratic_pairs_rejected_n6.json": "0d663df7117e78748901ddbe4bef959ac76f570f4ab49b0a0921278430580d69",
  "data/quadratic_rejected_n6.json": "32b2b96e60fc4070531432e699a2ebf51c353561fe3f90335c563de3e08ab44d",
  "data/quartic_bridge_rejected_n6.json": "defa20590252b386cb58f95b44133e8463e0fdba2756a1f82acb05d812cb13f7",
  "data/quintic_minimum_certificate.json": "8eca251940673758cf74ed9527f2a4e26441d1bb6ba1fb2d1557a781a39e903c",
  "data/quintic_minimum_rejected_n6.json": "2a7cc708b5fc338dadea3e0c9d1316f8785e15227297496cccb1aba01acd3222",
  "data/right_fourth_minimum_certificate.json": "075d01203b9631a21ca8506bfa7909d410a12b02fe6a889b70fe72072879324c",
  "data/right_fourth_minimum_rejected_n6.json": "25fcf71ea68998e996d3370a65f0134cd675465618048e40808d596960a05dbc",
  "data/right_maximum_certificates.json": "f933016dae21e0bb300bb1472ebf6175938caebd2e9b01a3f11f7812f922fc6e",
  "data/right_maximum_rejected_n6.json": "b69a60313023c0286aaf9ee11966d7076098afdb191b067d1292ec1df47727c3",
  "data/right_peak_certificate.json": "ac098c04ccd5894da96801d23ad3c5a1ccbe96cdf04689b7b69a22ced0996565",
  "data/stationary_certificates.json": "f032cb0ba721264dc9707815d740792824b8abb70f7689ec78d4b7a0552a4333",
  "data/stationary_rejected_n6.json": "359bee365fbb007792530149f029b4b0cf2c7634f8c6d699ba1d24499bbf7ce4",
  "data/subfactor_rejected_n6.json": "0f2620a53bf876ca046b71f95e590242cd179f9af81a64a8fafd121e6e592ff8",
  "data/triple_inflection_certificate.json": "d2d9173a756a35586606cd293b1c7d3df5bf728a436606a73b6eb8bd3ba527bc",
  "data/triple_inflection_rejected_n6.json": "a964e7f6078778a4566640469fb0d8d55d96405b2a4ca0379e543e0bb5c6d2e7",
  "data/two_parameter_certificates.json": "c6694cebe276e5b7d9b1acc39a8dd33d534d5b20fbcaae18c91ded6e58e79a80",
  "data/two_parameter_rejected_n6.json": "17fbdee666d417f61f8b7efd249021980a422477db0b5549dc78471de6393639",
  "research/analytic_middle_obstruction.py": "8d30f51e9e3635ad7572fb9f07045b78e7a11d5682dd06317ea750890bc94fda",
  "research/analytic_obstruction.py": "072a46ef88ea98829340171b6fb3b366213574aa289d30cce90c66ef3a58b7cd",
  "research/bernstein3.py": "4fd0ff386f12631067fa08e4859a240a5f0059ee294838f0c1441b72061bef86",
  "research/bernstein_combinations.py": "93e9d279eb7be0bc27a953b561b46c9053f891555aa638f33ffb9c32e9a24b2d",
  "research/blowup_obstruction.py": "e712e39fbda1f7da56726303faddbf0a6c34db97156a0e323328fec1334552fb",
  "research/central_cubic_chord_obstruction.py": "6a560297318c66f9a152a2185575500af87087df934f406ea845bc3a81418764",
  "research/central_dip_obstruction.py": "51bb47d4b7ae22a4b4e9b1c91001fe9703fb8079947506785c2a57ffeaea1c24",
  "research/central_value_obstruction.py": "ede330e67213453803ac34de2f9e4c56edb0edb5403178599800e883085e7232",
  "research/coupled_anchor_obstruction.py": "bd8d4250a273823a07677d7aed2beda5b13ec801c5f6ce6854eeb3f5facbe85f",
  "research/factor_deletion_obstruction.py": "179f7dab95256f7b13623f7aff23d61ace19e3dbfa6ce67602225e0742115701",
  "research/fourth_remainder_obstruction.py": "3f31bd13c11e4b10544078be961368adc0f0f3a1b3fbb0f6ecf046272704f32f",
  "research/full_stationary_obstruction.py": "eb29662ec7df87ca9615e3a738cb26afde61952cc79fc3d3e80b04f70b11f410",
  "research/hermite_criterion.py": "0c6f623bec9e001992a38576d9443e2093b6f75cad0b27d95a1a24761b4d046d",
  "research/hermite_endpoint_obstruction.py": "a0b927a2dd8f8b5f68a344ef0656cb90eaecb405ed6701c299ebbb7c90d6749a",
  "research/hermite_fiber_obstruction.py": "48d97608abe9386e965ece05e6ec20069fa1b0b4a80ab9af3705a174b4ea7e6f",
  "research/inflection_obstruction.py": "28948c5e167d35bc524a2cac411445bb03e59d8f789e54510059b62604451d33",
  "research/inflection_pair_obstruction.py": "26f3cc8d4fdaf3dc8861500df3290b2c589ffb7b5cbb36650d2763ace5462421",
  "research/joint_deletion_obstruction.py": "9aaf73b4266b638deaa754a154b29ae830c6f457ce069bd8f349ebad9fe90ae7",
  "research/laguerre_trapezoid_obstruction.py": "6c25ab8624a0416394af14d1c64acf48c495333afb31042726149e2eda1b57d2",
  "research/last_pair_obstruction.py": "c41b1ee25ad15c2ae7042f32b74b2dd3e5cdcb78761e103722399d40e2fef9e4",
  "research/left_cubic_chord_obstruction.py": "c0deab3d73c2bf9fbb81381084bbd693ee122fb4fc564eef49bf242647798b1b",
  "research/left_cubic_negative_obstruction.py": "2ff0f810e81336d424548d0dceeffadcf7125c09e11f607f44f0cc0ea77eea5a",
  "research/left_mean_average_obstruction.py": "788e1f717ac4ec3ad29cbb46c0a8f3ac622ca8435509692c2bcfdb2f8da2fc4c",
  "research/left_minimum_inflection_obstruction.py": "e63207a69b1a80c0e2824b5a29428fc1cab2496afd9c73c270939d43d439ced2",
  "research/marker_boundary_obstruction.py": "966f4c9239fd8cae6b954f14029357d10ccaecbcaca68967dbf77b39f96abb34",
  "research/marker_hermite6_obstruction.py": "5fed4e08e6881538b78ebebbebf24c4e48793ae3adba8dd7d87b9d276b311853",
  "research/marker_hermite_obstruction.py": "3ac90a7b19f0a2d3b8efbdb2433a2c0b7a19065018c08aa62c10681ccb0cf617",
  "research/marker_moving_hermite6_obstruction.py": "6b271eb5d8e7719b3d7dea35adba30dddb5a5bc15bde2f7feadde695ac8297e8",
  "research/marker_quadrature_obstruction.py": "34f139d6da31ded592cede337e19487d97711cc3e83ed3ad43897a66b8dfb58d",
  "research/mean_rebound_obstruction.py": "99fd596cb175c1a0d36c5ca90ba21f2a048358984a8241ee6cd0ad616078247d",
  "research/metric_obstruction.py": "376d1175ec0f488507ddd5e7ac5adc03f7d5936631e8e064097855d75588c5cc",
  "research/middle_triple_obstruction.py": "5803924e4f576bc2ce14cc0a2031640712fb59db813fef8b09c091c5dd85137d",
  "research/moment_obstruction.py": "d1cd3636013ecb7425e3c38f807beaff50d350cb20636e261b75e9633ed5e651",
  "research/negative_inflections_obstruction.py": "f8b4f9f0a7c2016242e7c55589edbc9a49d77567793d4df5fa579a2af91f94af",
  "research/outer_cubic_chord_obstruction.py": "e1326116e7512c9e3bcbd84acfee541d1111f0685a132d1e58e9840b5d0e42a4",
  "research/outer_cubic_obstruction.py": "44142695dc19970f63fe81179dc4a83fb9a0eea5a10d90a2ffb31f68420b5c35",
  "research/outer_inflection_average_obstruction.py": "926cd633ae4aea9f882ce6992e2bb0f1890973e4af8e9dac77516ede7f91de7b",
  "research/outer_secant_obstruction.py": "f5c879a25b9d8373743b4eafe67d2892ff0ed03b70b3b6e0872b378509a24b4c",
  "research/parametric_middle_obstruction.py": "b094997bd3cfcd76e4056ea301aa18f55d72f8a30cdfc21c5d6787858cf36efb",
  "research/polar_mean_obstruction.py": "cf2d45c7605cda8589e090f8e29fe60bec4cafb98d9dbfbbf8bdff0ccd8adb89",
  "research/positive_H_first_minimum_obstruction.py": "5c4ded4d75d8cb017884cef4c28e69716e545ad7c7bff995400cbb6cc7c2e931",
  "research/quartic_bridge_obstruction.py": "e4f7bd121af1129168f773ffdff334e6b2a51338c73ac5ee6dd4a2aff9932e49",
  "research/quintic_minimum_obstruction.py": "11e9a003a2ac8a2762536cf22c2239ac3b67f30d28aa6f6e4c1b275840c64e42",
  "research/recovery_geometry.py": "1453eedd4be120a982e954c0c65ca767606c019fa8d4a2ae1917c4c22f16b4c4",
  "research/right_fourth_minimum_obstruction.py": "9ce0e0a9291d71eec83fb729897710d927b673ded87f9f77afa59d82121b6b17",
  "research/right_maximum_obstruction.py": "02b507413c2b556d1748d4abb82dc703b716521ea9eb2812dbb6e6cb902cd610",
  "research/right_peak_obstruction.py": "d18602af0087bcf2f7ea583235da2307aaa46126629549ac736d04b7e72eb002",
  "research/root_subset_coordinates.py": "58bfbf45258fc3ab0df50c92139d56e301ddbe927035e6cbab6ef5e0ed5f1379",
  "research/stationary_obstruction.py": "b4f3ff25fc21238ed7fcdf4551acaa7e91f5adc813f316aaabb00be4524d1605",
  "research/subfactor_obstruction.py": "f2b054b0cc8d9cd79afae54e67be58f90495a44c3a455a543ab123c136906954",
  "research/subfactor_sign_rules.py": "0aa55fa6f0f131aaa524ff77d63c9b0129f908d2be68aa3bb3aefd2db71a6df8",
  "research/triple_inflection_obstruction.py": "ee9cd1ddf957cd7d16d3b0dc9aac7978bb4c25d812743fabd4f299c31d071878",
  "research/two_parameter_obstruction.py": "1b85aa94e60d5a20cfa88d45d751a6acdd5bbbd481818af24eddd3dd56e64c8e",
  "research/verify_bounds.py": "a188c3ab2d6b000b389fc97b770d10b745ff0408c041a2ded2338454326657be",
  "research/verify_primitive.py": "0bc43c4567d0a4f78339dc126db2854084f3063cb552cda2fccaf173caf9f3a2",
  "rolle6/__init__.py": "5fcc5dfde60f8db0f487cf4d2fafc911445e9844045f7a109d734ad2920b2f47",
  "rolle6/__main__.py": "b29ee7c406da410b93ebb902c1f4b60875f2986782539581dc32c7fe8cc55daa",
  "rolle6/backend.py": "a99481324f65545c674ea3914e1212880047b9f77e2602c4a94735a750e8bec0",
  "rolle6/pipeline.py": "b82c46f725e2b9375c91bc942da8c47f6905bede48f28b74993b58d2e422498c",
  "rolle6/stages.py": "69cf726581b142aac0a4b8e3726b04d624da02064aa2c1050e3b75843d436d34",
  "rolle6/witnesses.py": "21decf33be2aaa105b067a5d51860276c7f7e5859176da0ea9ef5f0922f6abb9",
  "rolle6/words.py": "de18162a42d31f4026795b02aa9e10954f2eb4b126486a56bf04838664d3f8e1"
}


==> anc/rolle6_artifact/release/clean_verification/progress.json <==
{
  "exact_count": 2706,
  "status": "completed"
}


==> anc/rolle6_artifact/release/clean_verification/proof_checkers.log <==

--- verify_bounds.check_linear(6,) ---
EXACTLY VERIFIED 2718 linear obstruction certificates

--- verify_bounds.check_quadratic(6,) ---
EXACTLY VERIFIED 1141 quadratic certificates, excluding 2282 words including reflections

--- verify_bounds.check_quadratic(6, True) ---
EXACTLY VERIFIED 2 quadratic_pairs certificates, excluding 4 words including reflections

--- verify_primitive.check() ---
EXACTLY VERIFIED 4 primitive obstruction identities; 8 oriented quintic words
EXACTLY VERIFIED 6 primitive obstruction identities; 12 oriented quintic words
Quintic orders: 96 have a certified sextic primitive; 20 cannot have one; 0 unresolved

--- verify_primitive.check_mean() ---
EXACTLY VERIFIED 15 primitive obstruction identities; 30 oriented quintic words
EXACT CLASSIFICATION: 162 realizable (quintic order, primitive sign at mean) pairs; 30 additional pairs excluded

--- analytic_obstruction.check_identities() ---
EXACTLY VERIFIED analytic mean-value identity, derivative identities and endpoint bounds

--- analytic_middle_obstruction.check_identities() ---
EXACTLY VERIFIED middle-interval identities, rational positivity bounds and cubic midpoint identity

--- central_value_obstruction.check_identities() ---
EXACTLY VERIFIED 4 distinct central-value identities

--- parametric_middle_obstruction.check_certificates() ---
EXACTLY VERIFIED 8 parametric identities and 9 interval applications covering 5 sign patterns on (0,1)

--- polar_mean_obstruction.check_certificates() ---
EXACTLY VERIFIED 12 mean-polar quartic obstruction certificates

--- factor_deletion_obstruction.check_certificates() ---
EXACTLY VERIFIED 44 root-deletion obstruction certificates

--- joint_deletion_obstruction.check_certificates() ---
EXACTLY VERIFIED 8 joint-deletion obstruction certificates

--- subfactor_obstruction.check_certificates() ---
EXACTLY VERIFIED 16 shared-subfactor sign obstruction certificates

--- metric_obstruction.check_certificates() ---
EXACTLY VERIFIED 6 metric obstruction certificates

--- moment_obstruction.check_certificates() ---
EXACTLY VERIFIED 2 coupled second-moment certificates

--- quartic_bridge_obstruction.check_certificates() ---
EXACTLY VERIFIED two quartic midpoint identities
EXACTLY VERIFIED 82 quartic middle-root certificates

--- outer_cubic_obstruction.check_certificates() ---
EXACTLY VERIFIED 4 outer-cubic identities and 6 interval branches covering the full normalized parameter domain

--- two_parameter_obstruction.check_certificates() ---
EXACTLY VERIFIED 5 two-parameter identities, one positive combination, and 78 Bernstein rectangles covering the full domain

--- right_maximum_obstruction.check_certificates() ---
EXACTLY VERIFIED 6 right-maximum identities and 65 Bernstein rectangles covering the full domain

--- stationary_obstruction.check_certificates() ---
EXACTLY VERIFIED 50 stationary patterns; 122 polynomial identities; 1841 Bernstein rectangles

--- inflection_obstruction.check_certificates() ---
EXACTLY VERIFIED 320 inflection patterns; 622 polynomial identities; 23375 Bernstein rectangles

--- full_stationary_obstruction.check_certificates() ---
EXACTLY VERIFIED 6 full stationary patterns and 476 Bernstein rectangles

--- blowup_obstruction.check_certificates() ---
EXACTLY VERIFIED 4 blow-up patterns; 8 covering charts; 116 Bernstein rectangles

--- left_minimum_inflection_obstruction.check_certificates() ---
EXACTLY VERIFIED coupled left-minimum/inflection obstruction: 8 identities, 95 three-dimensional Bernstein boxes.

--- coupled_anchor_obstruction.check_certificates() ---
EXACTLY VERIFIED 34 coupled inflection/stationary patterns and 34546 three-dimensional Bernstein boxes.

--- inflection_pair_obstruction.check_certificates() ---
EXACTLY VERIFIED Hermite Delta3, Delta4 and the elimination identity L^2+400K=8GF.
EXACTLY VERIFIED 16 two-inflection certificates and 912 three-dimensional Bernstein boxes on the equality surface.

--- hermite_fiber_obstruction.check_certificates() ---
EXACTLY VERIFIED the formal H5 test-vector identity in nine variables.
EXACTLY VERIFIED the formal H6 quadratic-in-B, affine-in-C identity in ten variables.
EXACTLY VERIFIED 4 Hermite-fibre certificates and 342 three-dimensional Bernstein boxes.

--- hermite_endpoint_obstruction.check_identities() ---
EXACTLY VERIFIED Hermite endpoint obstruction: Newton identities, convexity endpoints and 15 positive univariate Bernstein coefficients.

--- laguerre_trapezoid_obstruction.check_identities() ---
EXACTLY VERIFIED both polynomial integral identities for the Laguerre-trapezoid obstructions.

--- outer_secant_obstruction.check_identities() ---
EXACTLY VERIFIED outer-secant identities, H3 determinant, and fifteen positive Bernstein coefficients.

--- marker_quadrature_obstruction.check_identities() ---
EXACTLY VERIFIED both polynomial integral identities for the Laguerre-trapezoid obstructions.

--- marker_hermite_obstruction.check_certificates() ---
EXACTLY VERIFIED the formal H5 test-vector identity in nine variables.
EXACTLY VERIFIED 1 full-H5 marker signatures and 10 two-dimensional Bernstein boxes.

--- marker_hermite6_obstruction.check_certificates() ---
EXACTLY VERIFIED the formal H6 quadratic-in-B, affine-in-C identity in ten variables.
EXACTLY VERIFIED 2 full-H6-chord marker signatures and 29 two-dimensional Bernstein boxes.

--- marker_boundary_obstruction.check_certificates() ---
EXACTLY VERIFIED the formal H6 quadratic-in-B, affine-in-C identity in ten variables.
EXACTLY VERIFIED 3 further marker signatures and 392 rational Bernstein rectangles.

--- marker_moving_hermite6_obstruction.check_certificates() ---
EXACTLY VERIFIED the formal H6 quadratic-in-B, affine-in-C identity in ten variables.
EXACTLY VERIFIED 1 full-H6-chord marker signatures and 483 two-dimensional Bernstein boxes.

--- quintic_minimum_obstruction.check_certificates() ---
EXACTLY VERIFIED two value identities, upper z bound, and 4 Bernstein rectangles; coefficient minima: ['54', '4128755/524288', '42071113/12582912', '40304866152369/1099511627776']

--- triple_inflection_obstruction.check_certificates() ---
EXACTLY VERIFIED triple-inflection value identities, root geometry, positive unbounded tail, and 22 rational Bernstein rectangles.

--- middle_triple_obstruction.check_identities() ---
EXACTLY VERIFIED consecutive-triple identities; bounds -37/16 and -17/16; no Bernstein rectangles required.

--- right_fourth_minimum_obstruction.check_certificates() ---
EXACTLY VERIFIED right-P4/first-minimum identities; 17 independently checked boxes; 5 positive tail coefficients.

--- outer_inflection_average_obstruction.check_identities() ---
EXACTLY VERIFIED outer-inflection weighted-average identity; strictly positive remainder for 0<m<1, 1/2<p<1.

--- central_cubic_chord_obstruction.check_certificates() ---
EXACTLY VERIFIED central-cubic chord identities and 5 independently checked rational rectangles.

--- left_cubic_chord_obstruction.check_certificates() ---
EXACTLY VERIFIED left-cubic chord identities and 7 independently checked rational rectangles.

--- left_mean_average_obstruction.check_certificates() ---
EXACTLY VERIFIED left-cubic/mean inflection average; 27 independent rational rectangles.

--- fourth_remainder_obstruction.check_certificates() ---
EXACTLY VERIFIED two fourth-derivative remainder rules: two coefficient tails and three positive polynomial bounds on two rectangles.

--- outer_cubic_chord_obstruction.check_certificates() ---
EXACTLY VERIFIED outer-cubic chord: six rational rectangles, independent coefficient checks and a positive tail.

--- left_cubic_negative_obstruction.check_certificates() ---
EXACTLY VERIFIED left-cubic negative-value obstruction: 7 rational boxes.

--- last_pair_obstruction.check_certificates() ---
EXACTLY VERIFIED last-pair obstruction: 241 left-minimum boxes and 530 right-maximum boxes; both limiting squares and boundaries checked.

--- right_peak_obstruction.check_certificates() ---
EXACTLY VERIFIED right-peak obstruction: 34 independent rational boxes and six positive tail coefficients.

--- mean_rebound_obstruction.check_certificates() ---
EXACTLY VERIFIED mean-rebound obstruction: 18 rational boxes; small-u exclusion, parameter tail, and complete spatial tail.

--- negative_inflections_obstruction.check_certificates() ---
EXACTLY VERIFIED negative-inflections obstruction: 17 rational boxes with certified cubic-root bounds and the unbounded parameter controlled.

--- positive_H_first_minimum_obstruction.check_certificates() ---
EXACTLY VERIFIED positive-H first-minimum obstruction: 81 rational boxes; limiting square and unbounded r included.

--- central_dip_obstruction.check_certificates() ---
EXACTLY VERIFIED central-dip obstruction: 194 rational boxes and certified central-root bounds.


==> anc/rolle6_artifact/release/clean_verification/verification.json <==
{
  "after_kostov_shapiro_filter": 13404,
  "after_quintic_filter": 13950,
  "arithmetic": "Python integers and Fraction; no floating-point proof decisions",
  "degree": 6,
  "exact_count": 2706,
  "excluded_by_rule": {
    "010210321043215403210": "linear",
    "010210321043215430210": "linear",
    "010210321043215432010": "linear",
    "010210321043251430210": "quadratic",
    "010210321043251432010": "linear",
    "010210321043521043210": "stationary",
    "010210321043521430210": "stationary",
    "010210321043521432010": "quadratic",
    "010210321043524310210": "quadratic",
    "010210321043524312010": "quadratic",
    "010210321403215403210": "linear",
    "010210321403215430210": "linear",
    "010210321403215432010": "linear",
    "010210321403251430210": "quadratic",
    "010210321403251432010": "linear",
    "010210321403521043210": "stationary",
    "010210321403521430210": "stationary",
    "010210321403521432010": "quadratic",
    "010210321403524310210": "quadratic",
    "010210321403524312010": "quadratic",
    "010210321430210543210": "quadratic",
    "010210321430215043210": "quadratic",
    "010210321430215403210": "linear",
    "010210321430215430210": "linear",
    "010210321430215432010": "linear",
    "010210321430251043210": "quadratic",
    "010210321430251403210": "quadratic",
    "010210321430251430210": "linear",
    "010210321430251432010": "linear",
    "010210321430521043210": "quadratic",
    "010210321430521403210": "quadratic",
    "010210321430521430210": "linear",
    "010210321430521432010": "linear",
    "010210321430524103210": "quadratic",
    "010210321430524130210": "quadratic",
    "010210321430524132010": "quadratic",
    "010210321430524310210": "quadratic",
    "010210321430524312010": "quadratic",
    "010210321432010543210": "quadratic",
    "010210321432015043210": "quadratic",
    "010210321432015403210": "linear",
    "010210321432015430210": "linear",
    "010210321432015432010": "linear",
    "010210321432051043210": "quadratic",
    "010210321432051403210": "quadratic",
    "010210321432051430210": "linear",
    "010210321432051432010": "linear",
    "010210321432501043210": "quadratic",
    "010210321432501403210": "quadratic",
    "010210321432501430210": "linear",
    "010210321432501432010": "linear",
    "010210321435021043210": "quadratic",
    "010210321435021403210": "quadratic",
    "010210321435021430210": "linear",
    "010210321435021432010": "linear",
    "010210321435024103210": "quadratic",
    "010210321435024130210": "quadratic",
    "010210321435024132010": "quadratic",
    "010210321435024310210": "quadratic",
    "010210321435024312010": "quadratic",
    "010210321435201043210": "quadratic",
    "010210321435201403210": "quadratic",
    "010210321435201430210": "linear",
    "010210321435201432010": "linear",
    "010210321435204103210": "quadratic",
    "010210321435204130210": "quadratic",
    "010210321435204132010": "linear",
    "010210321435204310210": "quadratic",
    "010210321435204312010": "quadratic",
    "010210321435240103210": "linear",
    "010210321435240130210": "linear",
    "010210321435240132010": "linear",
    "010210321435240310210": "quadratic",
    "010210321435240312010": "quadratic",
    "010210321435243010210": "linear",
    "010210321435243012010": "linear",
    "010210324103215403210": "linear",
    "010210324103215430210": "linear",
    "010210324103215432010": "linear",
    "010210324103251430210": "quadratic",
    "010210324103251432010": "linear",
    "010210324103521430210": "stationary",
    "010210324103521432010": "quadratic",
    "010210324103524310210": "primitive_mean",
    "010210324103524312010": "quadratic",
    "010210324130215403210": "linear",
    "010210324130215430210": "linear",
    "010210324130215432010": "linear",
    "010210324130251403210": "inflection",
    "010210324130251430210": "quadratic",
    "010210324130251432010": "linear",
    "010210324130521430210": "stationary",
    "010210324130521432010": "quadratic",
    "010210324130524310210": "primitive_mean",
    "010210324130524312010": "quadratic",
    "010210324132015403210": "linear",
    "010210324132015430210": "linear",
    "010210324132015432010": "linear",
    "010210324132051403210": "inflection",
    "010210324132051430210": "quadratic",
    "010210324132051432010": "linear",
    "010210324132501403210": "inflection",
    "010210324132501430210": "quadratic",
    "010210324132501432010": "linear",
    "010210324135021430210": "stationary",
    "010210324135021432010": "quadratic",
    "010210324135024310210": "analytic",
    "010210324135024312010": "coupled_anchor",
    "010210324135201430210": "stationary",
    "010210324135201432010": "linear",
    "010210324135204310210": "inflection",
    "010210324310210543210": "primitive_tail",
    "010210324310215043210": "primitive_tail",
    "010210324310215403210": "linear",
    "010210324310215430210": "linear",
    "010210324310215432010": "linear",
    "010210324310251043210": "primitive_tail",
    "010210324310251403210": "primitive_tail",
    "010210324310251430210": "quadratic",
    "010210324310251432010": "linear",
    "010210324310521043210": "primitive_tail",
    "010210324310521403210": "primitive_tail",
    "010210324310521430210": "primitive_tail",
    "010210324310521432010": "quadratic",
    "010210324310524103210": "primitive_tail",
    "010210324310524130210": "primitive_tail",
    "010210324310524132010": "primitive_tail",
    "010210324310524310210": "linear",
    "010210324310524312010": "linear",
    "010210324312010543210": "primitive_tail",
    "010210324312015043210": "primitive_tail",
    "010210324312015403210": "linear",
    "010210324312015430210": "linear",
    "010210324312015432010": "linear",
    "010210324312051043210": "primitive_tail",
    "010210324312051403210": "primitive_tail",
    "010210324312051430210": "quadratic",
    "010210324312051432010": "linear",
    "010210324312501043210": "primitive_tail",
    "010210324312501403210": "primitive_tail",
    "010210324312501430210": "quadratic",
    "010210324312501432010": "linear",
    "010210324315021043210": "primitive_tail",
    "010210324315021403210": "primitive_tail",
    "010210324315021430210": "primitive_tail",
    "010210324315021432010": "quadratic",
    "010210324315024103210": "primitive_tail",
    "010210324315024130210": "primitive_tail",
    "010210324315024132010": "primitive_tail",
    "010210324315024310210": "primitive_tail",
    "010210324315024312010": "primitive_tail",
    "010210324315201043210": "primitive_tail",
    "010210324315201403210": "primitive_tail",
    "010210324315201430210": "primitive_tail",
    "010210324315201432010": "linear",
    "010210324315204103210": "primitive_tail",
    "010210324315204130210": "primitive_tail",
    "010210324315204132010": "primitive_tail",
    "010210324315204310210": "primitive_tail",
    "010210324315204312010": "primitive_tail",
    "010210324315240103210": "primitive_tail",
    "010210324315240130210": "primitive_tail",
    "010210324315240132010": "primitive_tail",
    "010210324315240310210": "primitive_tail",
    "010210324315240312010": "primitive_tail",
    "010210324315243010210": "primitive_tail",
    "010210324315243012010": "primitive_tail",
    "010210342103210543210": "quadratic",
    "010210342103215043210": "stationary",
    "010210342103215403210": "linear",
    "010210342103215430210": "linear",
    "010210342103215432010": "linear",
    "010210342103251043210": "stationary",
    "010210342103251403210": "central_value",
    "010210342103251430210": "quadratic",
    "010210342103251432010": "linear",
    "010210342103521043210": "stationary",
    "010210342103521403210": "stationary",
    "010210342103521430210": "stationary",
    "010210342103521432010": "quadratic",
    "010210342103524103210": "primitive_mean",
    "010210342103524130210": "primitive_mean",
    "010210342103524132010": "primitive_mean",
    "010210342103524310210": "quadratic",
    "010210342103524312010": "quadratic",
    "010210342105324312010": "quadratic",
    "010210342130210543210": "left_cubic_chord",
    "010210342130215043210": "inflection",
    "010210342130215403210": "linear",
    "010210342130215430210": "linear",
    "010210342130215432010": "linear",
    "010210342130251043210": "inflection",
    "010210342130251403210": "central_value",
    "010210342130251430210": "quadratic",
    "010210342130251432010": "linear",
    "010210342130521043210": "inflection",
    "010210342130521403210": "inflection",
    "010210342130521430210": "stationary",
    "010210342130521432010": "quadratic",
    "010210342130524103210": "primitive_mean",
    "010210342130524130210": "primitive_mean",
    "010210342130524132010": "primitive_mean",
    "010210342130524310210": "quadratic",
    "010210342130524312010": "quadratic",
    "010210342132010543210": "left_cubic_negative",
    "010210342132015043210": "inflection",
    "010210342132015403210": "linear",
    "010210342132015430210": "linear",
    "010210342132015432010": "linear",
    "010210342132051043210": "inflection",
    "010210342132051403210": "central_value",
    "010210342132051430210": "quadratic",
    "010210342132051432010": "linear",
    "010210342132501043210": "inflection",
    "010210342132501403210": "central_value",
    "010210342132501430210": "quadratic",
    "010210342132501432010": "linear",
    "010210342135021043210": "coupled_anchor",
    "010210342135021403210": "inflection",
    "010210342135021430210": "stationary",
    "010210342135021432010": "quadratic",
    "010210342135024103210": "inflection",
    "010210342135024130210": "inflection",
    "010210342135024132010": "inflection",
    "010210342135024310210": "analytic",
    "010210342135024312010": "inflection",
    "010210342135201043210": "coupled_anchor",
    "010210342135201403210": "inflection",
    "010210342135201430210": "stationary",
    "010210342135201432010": "quadratic",
    "010210342135204103210": "inflection",
    "010210342135204130210": "inflection",
    "010210342135204132010": "inflection",
    "010210342135204310210": "inflection",
    "010210342135204312010": "inflection",
    "010210342150324312010": "quadratic",
    "010210342153024312010": "inflection",
    "010210342153204310210": "inflection",
    "010210342153204312010": "inflection",
    "010210342153240310210": "outer_secant",
    "010210342153243010210": "outer_secant",
    "010210342310210543210": "analytic_middle",
    "010210342310215043210": "analytic_middle",
    "010210342310215403210": "linear",
    "010210342310215430210": "linear",
    "010210342310215432010": "linear",
    "010210342310251043210": "analytic_middle",
    "010210342310251403210": "analytic_middle",
    "010210342310251430210": "quadratic",
    "010210342310251432010": "linear",
    "010210342310521043210": "primitive_mean",
    "010210342310521403210": "primitive_mean",
    "010210342310521430210": "primitive_mean",
    "010210342310521432010": "quadratic",
    "010210342310524103210": "primitive_mean",
    "010210342310524130210": "primitive_mean",
    "010210342310524132010": "primitive_mean",
    "010210342310524310210": "linear",
    "010210342310524312010": "linear",
    "010210342312010543210": "two_parameter",
    "010210342312015043210": "outer_cubic",
    "010210342312015403210": "linear",
    "010210342312015430210": "linear",
    "010210342312015432010": "linear",
    "010210342312051043210": "right_maximum",
    "010210342312051403210": "central_value",
    "010210342312051430210": "quadratic",
    "010210342312051432010": "linear",
    "010210342312501043210": "right_maximum",
    "010210342312501403210": "central_value",
    "010210342312501430210": "quadratic",
    "010210342312501432010": "linear",
    "010210342315021043210": "analytic_middle",
    "010210342315021403210": "analytic_middle",
    "010210342315021430210": "analytic_middle",
    "010210342315021432010": "quadratic",
    "010210342315024103210": "analytic_middle",
    "010210342315024130210": "analytic_middle",
    "010210342315024132010": "analytic_middle",
    "010210342315024310210": "analytic",
    "010210342315024312010": "analytic_middle",
    "010210342315201043210": "stationary",
    "010210342315201403210": "stationary",
    "010210342315201430210": "stationary",
    "010210342315201432010": "quadratic",
    "010210342315204103210": "inflection",
    "010210342315204130210": "inflection",
    "010210342315204132010": "inflection",
    "010210342315204310210": "inflection",
    "010210342315204312010": "inflection",
    "010210342315240103210": "marker_boundary",
    "010210342315240130210": "inflection",
    "010210342315240132010": "inflection",
    "010210342315240310210": "inflection",
    "010210342315240312010": "inflection",
    "010210342351021043210": "primitive_tail",
    "010210342351021403210": "primitive_tail",
    "010210342351021430210": "primitive_tail",
    "010210342351021432010": "quadratic",
    "010210342351024103210": "analytic_middle",
    "010210342351024130210": "analytic_middle",
    "010210342351024132010": "analytic_middle",
    "010210342351024310210": "analytic",
    "010210342351024312010": "quadratic",
    "010210342351201043210": "primitive_tail",
    "010210342351201403210": "primitive_tail",
    "010210342351201430210": "primitive_tail",
    "010210342351201432010": "quadratic",
    "010210342351204103210": "central_value",
    "010210342351204130210": "central_value",
    "010210342351204132010": "central_value",
    "010210342351204310210": "central_value",
    "010210342351204312010": "quadratic",
    "010210342351240103210": "coupled_anchor",
    "010210342351240130210": "inflection",
    "010210342351240132010": "inflection",
    "010210342351240310210": "inflection",
    "010210342351240312010": "inflection",
    "010210342510324312010": "linear",
    "010210342510342312010": "linear",
    "010210342513024312010": "inflection",
    "010210342513042312010": "primitive_tail",
    "010210342513204310210": "inflection",
    "010210342513204312010": "inflection",
    "010210342513240310210": "outer_secant",
    "010210342513243010210": "outer_secant",
    "010210342513402312010": "primitive_tail",
    "010210342513420310210": "primitive_tail",
    "010210342513420312010": "primitive_tail",
    "010210342513423010210": "primitive_tail",
    "010210342513423012010": "primitive_tail",
    "010210342531021432010": "quadratic",
    "010210342531024132010": "inflection",
    "010210342531024312010": "quadratic",
    "010210342531042132010": "primitive_tail",
    "010210342531042312010": "quadratic",
    "010210342531201043210": "primitive_tail",
    "010210342531201403210": "primitive_tail",
    "010210342531201430210": "primitive_tail",
    "010210342531201432010": "quadratic",
    "010210342531204103210": "inflection",
    "010210342531204130210": "inflection",
    "010210342531204132010": "inflection",
    "010210342531204310210": "inflection",
    "010210342531204312010": "quadratic",
    "010210342531240103210": "laguerre_trapezoid",
    "010210342531240130210": "inflection",
    "010210342531240132010": "inflection",
    "010210342531240310210": "outer_secant",
    "010210342531402132010": "primitive_tail",
    "010210342531402312010": "factor_deletion",
    "010210342531420103210": "primitive_tail",
    "010210342531420130210": "primitive_tail",
    "010210342531420132010": "primitive_tail",
    "010210342531420310210": "inflection",
    "010210342531420312010": "full_stationary",
    "010210342534102132010": "linear",
    "010210342534102312010": "linear",
    "010210342534120103210": "linear",
    "010210342534120130210": "linear",
    "010210342534120132010": "linear",
    "010210342534120310210": "linear",
    "010210342534120312010": "linear",
    "010210342534123010210": "linear",
    "010210342534123012010": "linear",
    "010213021043215403210": "linear",
    "010213021043215430210": "linear",
    "010213021043215432010": "linear",
    "010213021043251430210": "quadratic",
    "010213021043251432010": "linear",
    "010213021043521043210": "stationary",
    "010213021043521430210": "stationary",
    "010213021043521432010": "quadratic",
    "010213021043524310210": "quadratic",
    "010213021043524312010": "quadratic",
    "010213021403215403210": "linear",
    "010213021403215430210": "linear",
    "010213021403215432010": "linear",
    "010213021403251430210": "quadratic",
    "010213021403251432010": "linear",
    "010213021403521043210": "stationary",
    "010213021403521430210": "stationary",
    "010213021403521432010": "quadratic",
    "010213021403524310210": "quadratic",
    "010213021403524312010": "quadratic",
    "010213021430210543210": "quadratic",
    "010213021430215043210": "quadratic",
    "010213021430215403210": "linear",
    "010213021430215430210": "linear",
    "010213021430215432010": "linear",
    "010213021430251043210": "quadratic",
    "010213021430251403210": "quadratic",
    "010213021430251430210": "linear",
    "010213021430251432010": "linear",
    "010213021430521043210": "quadratic",
    "010213021430521403210": "quadratic",
    "010213021430521430210": "linear",
    "010213021430521432010": "linear",
    "010213021430524103210": "quadratic",
    "010213021430524130210": "quadratic",
    "010213021430524132010": "quadratic",
    "010213021430524310210": "quadratic",
    "010213021430524312010": "quadratic",
    "010213021432010543210": "quadratic",
    "010213021432015043210": "quadratic",
    "010213021432015403210": "linear",
    "010213021432015430210": "linear",
    "010213021432015432010": "linear",
    "010213021432051043210": "quadratic",
    "010213021432051403210": "quadratic",
    "010213021432051430210": "linear",
    "010213021432051432010": "linear",
    "010213021432501043210": "quadratic",
    "010213021432501403210": "quadratic",
    "010213021432501430210": "linear",
    "010213021432501432010": "linear",
    "010213021435021043210": "quadratic",
    "010213021435021403210": "quadratic",
    "010213021435021430210": "linear",
    "010213021435021432010": "linear",
    "010213021435024103210": "quadratic",
    "010213021435024130210": "quadratic",
    "010213021435024132010": "quadratic",
    "010213021435024310210": "quadratic",
    "010213021435024312010": "quadratic",
    "010213021435201043210": "quadratic",
    "010213021435201403210": "quadratic",
    "010213021435201430210": "linear",
    "010213021435201432010": "linear",
    "010213021435204103210": "quadratic",
    "010213021435204130210": "quadratic",
    "010213021435204132010": "linear",
    "010213021435204310210": "quadratic",
    "010213021435204312010": "quadratic",
    "010213021435240103210": "linear",
    "010213021435240130210": "linear",
    "010213021435240132010": "linear",
    "010213021435240310210": "quadratic",
    "010213021435240312010": "quadratic",
    "010213021435243010210": "linear",
    "010213021435243012010": "linear",
    "010213024103215403210": "linear",
    "010213024103215430210": "linear",
    "010213024103215432010": "linear",
    "010213024103251430210": "quadratic",
    "010213024103251432010": "linear",
    "010213024103521430210": "stationary",
    "010213024103521432010": "quadratic",
    "010213024103524310210": "primitive_mean",
    "010213024103524312010": "primitive_mean",
    "010213024130215403210": "linear",
    "010213024130215430210": "linear",
    "010213024130215432010": "linear",
    "010213024130251403210": "inflection",
    "010213024130251430210": "quadratic",
    "010213024130251432010": "linear",
    "010213024130521430210": "stationary",
    "010213024130521432010": "quadratic",
    "010213024130524310210": "primitive_mean",
    "010213024130524312010": "primitive_mean",
    "010213024132015403210": "linear",
    "010213024132015430210": "linear",
    "010213024132015432010": "linear",
    "010213024132051403210": "inflection",
    "010213024132051430210": "quadratic",
    "010213024132051432010": "linear",
    "010213024132501403210": "inflection",
    "010213024132501430210": "quadratic",
    "010213024132501432010": "linear",
    "010213024135021430210": "stationary",
    "010213024135021432010": "quadratic",
    "010213024135024310210": "analytic",
    "010213024135024312010": "coupled_anchor",
    "010213024135201430210": "stationary",
    "010213024135201432010": "linear",
    "010213024135204310210": "inflection",
    "010213024135240310210": "coupled_anchor",
    "010213024135243010210": "full_stationary",
    "010213024135243012010": "full_stationary",
    "010213024310210543210": "primitive_tail",
    "010213024310215043210": "primitive_tail",
    "010213024310215403210": "linear",
    "010213024310215430210": "linear",
    "010213024310215432010": "linear",
    "010213024310251043210": "primitive_tail",
    "010213024310251403210": "primitive_tail",
    "010213024310251430210": "quadratic",
    "010213024310251432010": "linear",
    "010213024310521043210": "primitive_tail",
    "010213024310521403210": "primitive_tail",
    "010213024310521430210": "primitive_tail",
    "010213024310521432010": "quadratic",
    "010213024310524103210": "primitive_tail",
    "010213024310524130210": "primitive_tail",
    "010213024310524132010": "primitive_tail",
    "010213024310524310210": "quadratic",
    "010213024310524312010": "quadratic",
    "010213024312010543210": "primitive_tail",
    "010213024312015043210": "primitive_tail",
    "010213024312015403210": "linear",
    "010213024312015430210": "linear",
    "010213024312015432010": "linear",
    "010213024312051043210": "primitive_tail",
    "010213024312051403210": "primitive_tail",
    "010213024312051430210": "quadratic",
    "010213024312051432010": "linear",
    "010213024312501043210": "primitive_tail",
    "010213024312501403210": "primitive_tail",
    "010213024312501430210": "quadratic",
    "010213024312501432010": "linear",
    "010213024315021043210": "primitive_tail",
    "010213024315021403210": "primitive_tail",
    "010213024315021430210": "primitive_tail",
    "010213024315021432010": "quadratic",
    "010213024315024103210": "primitive_tail",
    "010213024315024130210": "primitive_tail",
    "010213024315024132010": "primitive_tail",
    "010213024315024310210": "primitive_tail",
    "010213024315024312010": "primitive_tail",
    "010213024315201043210": "primitive_tail",
    "010213024315201403210": "primitive_tail",
    "010213024315201430210": "primitive_tail",
    "010213024315201432010": "linear",
    "010213024315204103210": "primitive_tail",
    "010213024315204130210": "primitive_tail",
    "010213024315204132010": "primitive_tail",
    "010213024315204310210": "primitive_tail",
    "010213024315204312010": "primitive_tail",
    "010213024315240103210": "primitive_tail",
    "010213024315240130210": "primitive_tail",
    "010213024315240132010": "primitive_tail",
    "010213024315240310210": "primitive_tail",
    "010213024315240312010": "primitive_tail",
    "010213024315243010210": "primitive_tail",
    "010213024315243012010": "primitive_tail",
    "010213042103210543210": "inflection",
    "010213042103215043210": "stationary",
    "010213042103215403210": "linear",
    "010213042103215430210": "linear",
    "010213042103215432010": "linear",
    "010213042103251043210": "stationary",
    "010213042103251403210": "central_value",
    "010213042103251430210": "quadratic",
    "010213042103251432010": "linear",
    "010213042103521043210": "stationary",
    "010213042103521403210": "stationary",
    "010213042103521430210": "stationary",
    "010213042103521432010": "quadratic",
    "010213042103524103210": "primitive_mean",
    "010213042103524130210": "primitive_mean",
    "010213042103524132010": "primitive_mean",
    "010213042103524310210": "quadratic",
    "010213042103524312010": "quadratic",
    "010213042105324312010": "primitive_mean",
    "010213042130215403210": "linear",
    "010213042130215430210": "linear",
    "010213042130215432010": "linear",
    "010213042130251403210": "central_value",
    "010213042130251430210": "quadratic",
    "010213042130251432010": "linear",
    "010213042130521430210": "stationary",
    "010213042130521432010": "quadratic",
    "010213042130524103210": "primitive_mean",
    "010213042130524130210": "primitive_mean",
    "010213042130524132010": "primitive_mean",
    "010213042130524310210": "quadratic",
    "010213042130524312010": "quadratic",
    "010213042132015403210": "linear",
    "010213042132015430210": "linear",
    "010213042132015432010": "linear",
    "010213042132051403210": "central_value",
    "010213042132051430210": "quadratic",
    "010213042132051432010": "linear",
    "010213042132501403210": "central_value",
    "010213042132501430210": "quadratic",
    "010213042132501432010": "linear",
    "010213042135021430210": "stationary",
    "010213042135021432010": "quadratic",
    "010213042135024310210": "analytic",
    "010213042135024312010": "coupled_anchor",
    "010213042135201430210": "stationary",
    "010213042135201432010": "quadratic",
    "010213042135204310210": "inflection",
    "010213042150324312010": "quartic_bridge",
    "010213042153024312010": "coupled_anchor",
    "010213042153204310210": "inflection",
    "010213042153204312010": "hermite_endpoint",
    "010213042153240310210": "outer_secant",
    "010213042153243010210": "inflection",
    "010213042153243012010": "inflection",
    "010213042310210543210": "analytic_middle",
    "010213042310215043210": "analytic_middle",
    "010213042310215403210": "linear",
    "010213042310215430210": "linear",
    "010213042310215432010": "linear",
    "010213042310251043210": "analytic_middle",
    "010213042310251403210": "analytic_middle",
    "010213042310251430210": "quadratic",
    "010213042310251432010": "linear",
    "010213042310521043210": "primitive_mean",
    "010213042310521403210": "primitive_mean",
    "010213042310521430210": "primitive_mean",
    "010213042310521432010": "quadratic",
    "010213042310524103210": "primitive_mean",
    "010213042310524130210": "primitive_mean",
    "010213042310524132010": "primitive_mean",
    "010213042310524310210": "quadratic",
    "010213042310524312010": "quadratic",
    "010213042312015403210": "linear",
    "010213042312015430210": "linear",
    "010213042312015432010": "linear",
    "010213042312051403210": "central_value",
    "010213042312051430210": "quadratic",
    "010213042312051432010": "linear",
    "010213042312501403210": "central_value",
    "010213042312501430210": "quadratic",
    "010213042312501432010": "linear",
    "010213042315021043210": "analytic_middle",
    "010213042315021403210": "analytic_middle",
    "010213042315021430210": "analytic_middle",
    "010213042315021432010": "quadratic",
    "010213042315024103210": "analytic_middle",
    "010213042315024130210": "analytic_middle",
    "010213042315024132010": "analytic_middle",
    "010213042315024310210": "analytic",
    "010213042315024312010": "analytic_middle",
    "010213042315201430210": "stationary",
    "010213042315201432010": "quadratic",
    "010213042315204310210": "inflection",
    "010213042315204312010": "marker_hermite",
    "010213042351021043210": "primitive_tail",
    "010213042351021403210": "primitive_tail",
    "010213042351021430210": "primitive_tail",
    "010213042351021432010": "quadratic",
    "010213042351024103210": "analytic_middle",
    "010213042351024130210": "analytic_middle",
    "010213042351024132010": "analytic_middle",
    "010213042351024310210": "analytic",
    "010213042351024312010": "analytic_middle",
    "010213042351201043210": "primitive_tail",
    "010213042351201403210": "primitive_tail",
    "010213042351201430210": "primitive_tail",
    "010213042351201432010": "quadratic",
    "010213042351204103210": "central_value",
    "010213042351204130210": "central_value",
    "010213042351204132010": "central_value",
    "010213042351204310210": "central_value",
    "010213042351204312010": "central_value",
    "010213042510324312010": "quadratic",
    "010213042510342312010": "quadratic",
    "010213042513024312010": "coupled_anchor",
    "010213042513042312010": "primitive_tail",
    "010213042513204310210": "inflection",
    "010213042513204312010": "hermite_endpoint",
    "010213042513240310210": "outer_secant",
    "010213042513243010210": "inflection",
    "010213042513243012010": "inflection",
    "010213042513402312010": "primitive_tail",
    "010213042513420310210": "primitive_tail",
    "010213042513420312010": "primitive_tail",
    "010213042513423010210": "primitive_tail",
    "010213042513423012010": "primitive_tail",
    "010213042531021432010": "quadratic",
    "010213042531024132010": "inflection",
    "010213042531024312010": "inflection",
    "010213042531042132010": "primitive_tail",
    "010213042531042312010": "parametric_middle",
    "010213042531201043210": "primitive_tail",
    "010213042531201403210": "primitive_tail",
    "010213042531201430210": "primitive_tail",
    "010213042531201432010": "quadratic",
    "010213042531204103210": "inflection",
    "010213042531204130210": "inflection",
    "010213042531204132010": "inflection",
    "010213042531204310210": "inflection",
    "010213042531204312010": "inflection",
    "010213042531402132010": "primitive_tail",
    "010213042531402312010": "factor_deletion",
    "010213042531420103210": "primitive_tail",
    "010213042531420130210": "primitive_tail",
    "010213042531420132010": "primitive_tail",
    "010213042534102132010": "linear",
    "010213042534102312010": "linear",
    "010213042534120103210": "quadratic",
    "010213042534120130210": "quadratic",
    "010213042534120132010": "quadratic",
    "010213042534120310210": "quadratic",
    "010213042534120312010": "quadratic",
    "010213042534123010210": "quadratic",
    "010213042534123012010": "quadratic",
    "010213201043215403210": "linear",
    "010213201043215430210": "linear",
    "010213201043215432010": "linear",
    "010213201043251430210": "quadratic",
    "010213201043251432010": "linear",
    "010213201043521043210": "stationary",
    "010213201043521430210": "stationary",
    "010213201043521432010": "quadratic",
    "010213201043524310210": "quadratic",
    "010213201043524312010": "quadratic",
    "010213201403215403210": "linear",
    "010213201403215430210": "linear",
    "010213201403215432010": "linear",
    "010213201403251430210": "quadratic",
    "010213201403251432010": "linear",
    "010213201403521043210": "stationary",
    "010213201403521430210": "stationary",
    "010213201403521432010": "quadratic",
    "010213201403524310210": "quadratic",
    "010213201403524312010": "quadratic",
    "010213201430210543210": "quadratic",
    "010213201430215043210": "quadratic",
    "010213201430215403210": "linear",
    "010213201430215430210": "linear",
    "010213201430215432010": "linear",
    "010213201430251043210": "quadratic",
    "010213201430251403210": "quadratic",
    "010213201430251430210": "linear",
    "010213201430251432010": "linear",
    "010213201430521043210": "quadratic",
    "010213201430521403210": "quadratic",
    "010213201430521430210": "linear",
    "010213201430521432010": "linear",
    "010213201430524103210": "quadratic",
    "010213201430524130210": "quadratic",
    "010213201430524132010": "quadratic",
    "010213201430524310210": "quadratic",
    "010213201430524312010": "quadratic",
    "010213201432010543210": "linear",
    "010213201432015043210": "linear",
    "010213201432015403210": "linear",
    "010213201432015430210": "linear",
    "010213201432015432010": "linear",
    "010213201432051043210": "linear",
    "010213201432051403210": "linear",
    "010213201432051430210": "linear",
    "010213201432051432010": "linear",
    "010213201432501043210": "linear",
    "010213201432501403210": "linear",
    "010213201432501430210": "linear",
    "010213201432501432010": "linear",
    "010213201435021043210": "quadratic",
    "010213201435021403210": "quadratic",
    "010213201435021430210": "linear",
    "010213201435021432010": "linear",
    "010213201435024103210": "quadratic",
    "010213201435024130210": "quadratic",
    "010213201435024132010": "quadratic",
    "010213201435024310210": "quadratic",
    "010213201435024312010": "quadratic",
    "010213201435201043210": "linear",
    "010213201435201403210": "linear",
    "010213201435201430210": "linear",
    "010213201435201432010": "linear",
    "010213201435204103210": "linear",
    "010213201435204130210": "linear",
    "010213201435204132010": "linear",
    "010213201435204310210": "linear",
    "010213201435204312010": "linear",
    "010213201435240103210": "linear",
    "010213201435240130210": "linear",
    "010213201435240132010": "linear",
    "010213201435240310210": "linear",
    "010213201435240312010": "linear",
    "010213201435243010210": "linear",
    "010213201435243012010": "linear",
    "010213204103215403210": "linear",
    "010213204103215430210": "linear",
    "010213204103215432010": "linear",
    "010213204103251430210": "quadratic",
    "010213204103251432010": "linear",
    "010213204103521430210": "stationary",
    "010213204103521432010": "quadratic",
    "010213204103524310210": "primitive_mean",
    "010213204103524312010": "quadratic",
    "010213204130215403210": "linear",
    "010213204130215430210": "linear",
    "010213204130215432010": "linear",
    "010213204130251403210": "inflection",
    "010213204130251430210": "quadratic",
    "010213204130251432010": "linear",
    "010213204130521430210": "stationary",
    "010213204130521432010": "quadratic",
    "010213204130524103210": "central_dip",
    "010213204130524130210": "central_dip",
    "010213204130524132010": "central_dip",
    "010213204130524310210": "primitive_mean",
    "010213204130524312010": "quadratic",
    "010213204132015043210": "mean_rebound",
    "010213204132015403210": "linear",
    "010213204132015430210": "linear",
    "010213204132015432010": "linear",
    "010213204132051043210": "mean_rebound",
    "010213204132051403210": "inflection",
    "010213204132051430210": "quadratic",
    "010213204132051432010": "linear",
    "010213204132501043210": "left_minimum_inflection",
    "010213204132501403210": "inflection",
    "010213204132501430210": "quadratic",
    "010213204132501432010": "linear",
    "010213204135021043210": "coupled_anchor",
    "010213204135021403210": "coupled_anchor",
    "010213204135021430210": "stationary",
    "010213204135021432010": "quadratic",
    "010213204135024103210": "coupled_anchor",
    "010213204135024130210": "coupled_anchor",
    "010213204135024132010": "coupled_anchor",
    "010213204135024310210": "analytic",
    "010213204135024312010": "coupled_anchor",
    "010213204135201043210": "coupled_anchor",
    "010213204135201403210": "coupled_anchor",
    "010213204135201430210": "stationary",
    "010213204135201432010": "linear",
    "010213204135204103210": "coupled_anchor",
    "010213204135204130210": "coupled_anchor",
    "010213204135204132010": "factor_deletion",
    "010213204135204310210": "factor_deletion",
    "010213204135204312010": "factor_deletion",
    "010213204135240103210": "factor_deletion",
    "010213204135240130210": "factor_deletion",
    "010213204135240132010": "factor_deletion",
    "010213204135240310210": "factor_deletion",
    "010213204135240312010": "factor_deletion",
    "010213204135243010210": "factor_deletion",
    "010213204135243012010": "factor_deletion",
    "010213204310210543210": "primitive_tail",
    "010213204310215043210": "primitive_tail",
    "010213204310215403210": "linear",
    "010213204310215430210": "linear",
    "010213204310215432010": "linear",
    "010213204310251043210": "primitive_tail",
    "010213204310251403210": "primitive_tail",
    "010213204310251430210": "quadratic",
    "010213204310251432010": "linear",
    "010213204310521043210": "primitive_tail",
    "010213204310521403210": "primitive_tail",
    "010213204310521430210": "primitive_tail",
    "010213204310521432010": "quadratic",
    "010213204310524103210": "primitive_tail",
    "010213204310524130210": "primitive_tail",
    "010213204310524132010": "primitive_tail",
    "010213204310524310210": "quadratic",
    "010213204310524312010": "quadratic",
    "010213204312010543210": "primitive_tail",
    "010213204312015043210": "primitive_tail",
    "010213204312015403210": "linear",
    "010213204312015430210": "linear",
    "010213204312015432010": "linear",
    "010213204312051043210": "primitive_tail",
    "010213204312051403210": "primitive_tail",
    "010213204312051430210": "quadratic",
    "010213204312051432010": "linear",
    "010213204312501043210": "primitive_tail",
    "010213204312501403210": "primitive_tail",
    "010213204312501430210": "quadratic",
    "010213204312501432010": "linear",
    "010213204315021043210": "primitive_tail",
    "010213204315021403210": "primitive_tail",
    "010213204315021430210": "primitive_tail",
    "010213204315021432010": "quadratic",
    "010213204315024103210": "primitive_tail",
    "010213204315024130210": "primitive_tail",
    "010213204315024132010": "primitive_tail",
    "010213204315024310210": "primitive_tail",
    "010213204315024312010": "primitive_tail",
    "010213204315201043210": "primitive_tail",
    "010213204315201403210": "primitive_tail",
    "010213204315201430210": "primitive_tail",
    "010213204315201432010": "linear",
    "010213204315204103210": "primitive_tail",
    "010213204315204130210": "primitive_tail",
    "010213204315204132010": "primitive_tail",
    "010213204315204310210": "primitive_tail",
    "010213204315204312010": "primitive_tail",
    "010213204315240103210": "primitive_tail",
    "010213204315240130210": "primitive_tail",
    "010213204315240132010": "primitive_tail",
    "010213204315240310210": "primitive_tail",
    "010213204315240312010": "primitive_tail",
    "010213204315243010210": "primitive_tail",
    "010213204315243012010": "primitive_tail",
    "010213240103210543210": "blowup",
    "010213240103215043210": "stationary",
    "010213240103215403210": "linear",
    "010213240103215430210": "linear",
    "010213240103215432010": "linear",
    "010213240103251043210": "stationary",
    "010213240103251403210": "stationary",
    "010213240103251430210": "quadratic",
    "010213240103251432010": "linear",
    "010213240103521043210": "stationary",
    "010213240103521403210": "stationary",
    "010213240103521430210": "stationary",
    "010213240103521432010": "quadratic",
    "010213240103524103210": "stationary",
    "010213240103524130210": "stationary",
    "010213240103524132010": "stationary",
    "010213240103524310210": "quadratic",
    "010213240103524312010": "quadratic",
    "010213240130210543210": "quintic_minimum",
    "010213240130215043210": "stationary",
    "010213240130215403210": "linear",
    "010213240130215430210": "linear",
    "010213240130215432010": "linear",
    "010213240130251043210": "stationary",
    "010213240130251403210": "stationary",
    "010213240130251430210": "quadratic",
    "010213240130251432010": "linear",
    "010213240130521043210": "stationary",
    "010213240130521403210": "stationary",
    "010213240130521430210": "stationary",
    "010213240130521432010": "quadratic",
    "010213240130524103210": "stationary",
    "010213240130524130210": "stationary",
    "010213240130524132010": "stationary",
    "010213240130524310210": "quadratic",
    "010213240130524312010": "quadratic",
    "010213240132010543210": "quintic_minimum",
    "010213240132015043210": "stationary",
    "010213240132015403210": "linear",
    "010213240132015430210": "linear",
    "010213240132015432010": "linear",
    "010213240132051043210": "stationary",
    "010213240132051403210": "quartic_bridge",
    "010213240132051430210": "quadratic",
    "010213240132051432010": "linear",
    "010213240132501043210": "stationary",
    "010213240132501403210": "central_value",
    "010213240132501430210": "quadratic",
    "010213240132501432010": "linear",
    "010213240135021043210": "stationary",
    "010213240135021403210": "stationary",
    "010213240135021430210": "stationary",
    "010213240135021432010": "quadratic",
    "010213240135024103210": "stationary",
    "010213240135024130210": "stationary",
    "010213240135024132010": "stationary",
    "010213240135024310210": "analytic",
    "010213240135024312010": "stationary",
    "010213240135201043210": "stationary",
    "010213240135201403210": "stationary",
    "010213240135201430210": "stationary",
    "010213240135201432010": "linear",
    "010213240135204103210": "stationary",
    "010213240135204130210": "stationary",
    "010213240135204132010": "stationary",
    "010213240135204310210": "stationary",
    "010213240135204312010": "stationary",
    "010213240135240103210": "parametric_middle",
    "010213240135240130210": "parametric_middle",
    "010213240135240132010": "parametric_middle",
    "010213240135240310210": "parametric_middle",
    "010213240135240312010": "parametric_middle",
    "010213240135243010210": "parametric_middle",
    "010213240135243012010": "quadratic",
    "010213240310210543210": "primitive_tail",
    "010213240310215043210": "primitive_tail",
    "010213240310215403210": "linear",
    "010213240310215430210": "linear",
    "010213240310215432010": "linear",
    "010213240310251043210": "primitive_tail",
    "010213240310251403210": "primitive_tail",
    "010213240310251430210": "quadratic",
    "010213240310251432010": "linear",
    "010213240310521043210": "primitive_tail",
    "010213240310521403210": "primitive_tail",
    "010213240310521430210": "primitive_tail",
    "010213240310521432010": "quadratic",
    "010213240310524103210": "primitive_tail",
    "010213240310524130210": "primitive_tail",
    "010213240310524132010": "primitive_tail",
    "010213240310524310210": "quadratic",
    "010213240310524312010": "quadratic",
    "010213240312010543210": "primitive_tail",
    "010213240312015043210": "primitive_tail",
    "010213240312015403210": "linear",
    "010213240312015430210": "linear",
    "010213240312015432010": "linear",
    "010213240312051043210": "primitive_tail",
    "010213240312051403210": "primitive_tail",
    "010213240312051430210": "quadratic",
    "010213240312051432010": "linear",
    "010213240312501043210": "primitive_tail",
    "010213240312501403210": "primitive_tail",
    "010213240312501430210": "quadratic",
    "010213240312501432010": "linear",
    "010213240315021043210": "primitive_tail",
    "010213240315021403210": "primitive_tail",
    "010213240315021430210": "primitive_tail",
    "010213240315021432010": "quadratic",
    "010213240315024103210": "primitive_tail",
    "010213240315024130210": "primitive_tail",
    "010213240315024132010": "primitive_tail",
    "010213240315024310210": "primitive_tail",
    "010213240315024312010": "primitive_tail",
    "010213240315201043210": "primitive_tail",
    "010213240315201403210": "primitive_tail",
    "010213240315201430210": "primitive_tail",
    "010213240315201432010": "linear",
    "010213240315204103210": "primitive_tail",
    "010213240315204130210": "primitive_tail",
    "010213240315204132010": "primitive_tail",
    "010213240315204310210": "primitive_tail",
    "010213240315204312010": "primitive_tail",
    "010213240315240103210": "primitive_tail",
    "010213240315240130210": "primitive_tail",
    "010213240315240132010": "primitive_tail",
    "010213240315240310210": "primitive_tail",
    "010213240315240312010": "primitive_tail",
    "010213240315243010210": "primitive_tail",
    "010213240315243012010": "primitive_tail",
    "010213243010210543210": "primitive_tail",
    "010213243010215043210": "primitive_tail",
    "010213243010215403210": "linear",
    "010213243010215430210": "linear",
    "010213243010215432010": "linear",
    "010213243010251043210": "primitive_tail",
    "010213243010251403210": "primitive_tail",
    "010213243010251430210": "quadratic",
    "010213243010251432010": "linear",
    "010213243010521043210": "primitive_tail",
    "010213243010521403210": "primitive_tail",
    "010213243010521430210": "primitive_tail",
    "010213243010521432010": "linear",
    "010213243010524103210": "primitive_tail",
    "010213243010524130210": "primitive_tail",
    "010213243010524132010": "primitive_tail",
    "010213243010524310210": "quadratic",
    "010213243010524312010": "quadratic",
    "010213243012010543210": "primitive_tail",
    "010213243012015043210": "primitive_tail",
    "010213243012015403210": "linear",
    "010213243012015430210": "linear",
    "010213243012015432010": "linear",
    "010213243012051043210": "primitive_tail",
    "010213243012051403210": "quadratic",
    "010213243012051430210": "linear",
    "010213243012051432010": "linear",
    "010213243012501043210": "primitive_tail",
    "010213243012501403210": "quadratic",
    "010213243012501430210": "linear",
    "010213243012501432010": "linear",
    "010213243015021043210": "primitive_tail",
    "010213243015021403210": "primitive_tail",
    "010213243015021430210": "primitive_tail",
    "010213243015021432010": "linear",
    "010213243015024103210": "primitive_tail",
    "010213243015024130210": "primitive_tail",
    "010213243015024132010": "primitive_tail",
    "010213243015024310210": "primitive_tail",
    "010213243015024312010": "quadratic",
    "010213243015201043210": "primitive_tail",
    "010213243015201403210": "primitive_tail",
    "010213243015201430210": "linear",
    "010213243015201432010": "linear",
    "010213243015204103210": "primitive_tail",
    "010213243015204130210": "primitive_tail",
    "010213243015204132010": "quadratic",
    "010213243015204310210": "quadratic",
    "010213243015204312010": "quadratic",
    "010213243015240103210": "quadratic",
    "010213243015240130210": "quadratic",
    "010213243015240132010": "quadratic",
    "010213243015240310210": "quadratic",
    "010213243015240312010": "quadratic",
    "010213243015243010210": "linear",
    "010213243015243012010": "linear",
    "010213402103210543210": "inflection",
    "010213402103215043210": "stationary",
    "010213402103215403210": "linear",
    "010213402103215430210": "linear",
    "010213402103215432010": "linear",
    "010213402103251043210": "stationary",
    "010213402103251403210": "stationary",
    "010213402103251430210": "quadratic",
    "010213402103251432010": "linear",
    "010213402103521043210": "stationary",
    "010213402103521403210": "stationary",
    "010213402103521430210": "stationary",
    "010213402103521432010": "quadratic",
    "010213402103524103210": "primitive_mean",
    "010213402103524130210": "primitive_mean",
    "010213402103524132010": "primitive_mean",
    "010213402103524310210": "quadratic",
    "010213402103524312010": "quadratic",
    "010213402105324312010": "quadratic",
    "010213402130210543210": "quintic_minimum",
    "010213402130215043210": "stationary",
    "010213402130215403210": "linear",
    "010213402130215430210": "linear",
    "010213402130215432010": "linear",
    "010213402130251043210": "stationary",
    "010213402130251403210": "parametric_middle",
    "010213402130251430210": "quadratic",
    "010213402130251432010": "linear",
    "010213402130521043210": "stationary",
    "010213402130521403210": "stationary",
    "010213402130521430210": "stationary",
    "010213402130521432010": "quadratic",
    "010213402130524103210": "primitive_mean",
    "010213402130524130210": "primitive_mean",
    "010213402130524132010": "primitive_mean",
    "010213402130524310210": "quadratic",
    "010213402130524312010": "quadratic",
    "010213402132010543210": "quintic_minimum",
    "010213402132015043210": "stationary",
    "010213402132015403210": "linear",
    "010213402132015430210": "linear",
    "010213402132015432010": "linear",
    "010213402132051043210": "stationary",
    "010213402132051403210": "parametric_middle",
    "010213402132051430210": "quadratic",
    "010213402132051432010": "linear",
    "010213402132501043210": "stationary",
    "010213402132501403210": "central_value",
    "010213402132501430210": "quadratic",
    "010213402132501432010": "linear",
    "010213402135021043210": "stationary",
    "010213402135021403210": "stationary",
    "010213402135021430210": "stationary",
    "010213402135021432010": "quadratic",
    "010213402135024103210": "full_stationary",
    "010213402135024130210": "marker_boundary",
    "010213402135024132010": "marker_boundary",
    "010213402135024310210": "analytic",
    "010213402135024312010": "coupled_anchor",
    "010213402135201043210": "stationary",
    "010213402135201403210": "stationary",
    "010213402135201430210": "stationary",
    "010213402135201432010": "quadratic",
    "010213402135204103210": "full_stationary",
    "010213402135204130210": "marker_boundary",
    "010213402135204132010": "marker_boundary",
    "010213402135204310210": "inflection",
    "010213402135204312010": "hermite_endpoint",
    "010213402135240103210": "inflection",
    "010213402135240130210": "inflection",
    "010213402135240132010": "inflection",
    "010213402135240310210": "inflection",
    "010213402135240312010": "inflection",
    "010213402135243010210": "inflection",
    "010213402135243012010": "quadratic",
    "010213402150324312010": "quartic_bridge",
    "010213402153024312010": "coupled_anchor",
    "010213402153204310210": "inflection",
    "010213402153204312010": "hermite_endpoint",
    "010213402153240310210": "central_value",
    "010213402153240312010": "central_value",
    "010213402153243010210": "central_value",
    "010213402153243012010": "quadratic",
    "010213402310210543210": "analytic_middle",
    "010213402310215043210": "analytic_middle",
    "010213402310215403210": "linear",
    "010213402310215430210": "linear",
    "010213402310215432010": "linear",
    "010213402310251043210": "analytic_middle",
    "010213402310251403210": "analytic_middle",
    "010213402310251430210": "quadratic",
    "010213402310251432010": "linear",
    "010213402310521043210": "primitive_mean",
    "010213402310521403210": "primitive_mean",
    "010213402310521430210": "primitive_mean",
    "010213402310521432010": "quadratic",
    "010213402310524103210": "primitive_mean",
    "010213402310524130210": "primitive_mean",
    "010213402310524132010": "primitive_mean",
    "010213402310524310210": "quadratic",
    "010213402310524312010": "quadratic",
    "010213402312010543210": "last_pair",
    "010213402312015043210": "stationary",
    "010213402312015403210": "linear",
    "010213402312015430210": "linear",
    "010213402312015432010": "linear",
    "010213402312051043210": "stationary",
    "010213402312051403210": "parametric_middle",
    "010213402312051430210": "quadratic",
    "010213402312051432010": "linear",
    "010213402312501043210": "marker_moving_hermite6",
    "010213402312501403210": "central_value",
    "010213402312501430210": "quadratic",
    "010213402312501432010": "linear",
    "010213402315021043210": "analytic_middle",
    "010213402315021403210": "analytic_middle",
    "010213402315021430210": "analytic_middle",
    "010213402315021432010": "quadratic",
    "010213402315024103210": "analytic_middle",
    "010213402315024130210": "analytic_middle",
    "010213402315024132010": "analytic_middle",
    "010213402315024310210": "analytic",
    "010213402315024312010": "analytic_middle",
    "010213402315201430210": "stationary",
    "010213402315201432010": "quadratic",
    "010213402315204310210": "inflection",
    "010213402315204312010": "hermite_endpoint",
    "010213402315240310210": "inflection",
    "010213402315240312010": "hermite_endpoint",
    "010213402315243010210": "inflection",
    "010213402315243012010": "inflection",
    "010213402351021043210": "primitive_tail",
    "010213402351021403210": "primitive_tail",
    "010213402351021430210": "primitive_tail",
    "010213402351021432010": "quadratic",
    "010213402351024103210": "analytic_middle",
    "010213402351024130210": "analytic_middle",
    "010213402351024132010": "analytic_middle",
    "010213402351024310210": "analytic",
    "010213402351024312010": "analytic_middle",
    "010213402351201043210": "primitive_tail",
    "010213402351201403210": "primitive_tail",
    "010213402351201430210": "primitive_tail",
    "010213402351201432010": "quadratic",
    "010213402351204103210": "full_stationary",
    "010213402351204130210": "hermite_fiber",
    "010213402351204132010": "marker_hermite6",
    "010213402351204310210": "inflection",
    "010213402351204312010": "hermite_endpoint",
    "010213402351240310210": "coupled_anchor",
    "010213402351240312010": "hermite_endpoint",
    "010213402351243010210": "full_stationary",
    "010213402351243012010": "inflection",
    "010213402510324312010": "quartic_bridge",
    "010213402510342312010": "quadratic",
    "010213402513024312010": "coupled_anchor",
    "010213402513042312010": "primitive_tail",
    "010213402513204310210": "inflection",
    "010213402513204312010": "hermite_endpoint",
    "010213402513240310210": "inflection",
    "010213402513240312010": "marker_hermite",
    "010213402513243010210": "inflection",
    "010213402513243012010": "inflection",
    "010213402513402312010": "primitive_tail",
    "010213402513420310210": "primitive_tail",
    "010213402513420312010": "primitive_tail",
    "010213402513423010210": "primitive_tail",
    "010213402513423012010": "primitive_tail",
    "010213402531021432010": "quadratic",
    "010213402531024132010": "coupled_anchor",
    "010213402531024312010": "coupled_anchor",
    "010213402531042132010": "primitive_tail",
    "010213402531042312010": "stationary",
    "010213402531201043210": "primitive_tail",
    "010213402531201403210": "primitive_tail",
    "010213402531201430210": "primitive_tail",
    "010213402531201432010": "quadratic",
    "010213402531204103210": "inflection",
    "010213402531204130210": "coupled_anchor",
    "010213402531204132010": "marker_hermite6",
    "010213402531204310210": "inflection",
    "010213402531204312010": "hermite_endpoint",
    "010213402531243012010": "inflection",
    "010213402531402132010": "primitive_tail",
    "010213402531402312010": "factor_deletion",
    "010213402531420103210": "primitive_tail",
    "010213402531420130210": "primitive_tail",
    "010213402531420132010": "primitive_tail",
    "010213402534102132010": "linear",
    "010213402534102312010": "linear",
    "010213402534120103210": "quadratic",
    "010213402534120130210": "quadratic",
    "010213402534120132010": "quadratic",
    "010213402534120310210": "quadratic",
    "010213402534120312010": "quadratic",
    "010213402534123010210": "quadratic",
    "010213402534123012010": "quadratic",
    "010213420103210543210": "blowup",
    "010213420103215043210": "stationary",
    "010213420103215403210": "linear",
    "010213420103215430210": "linear",
    "010213420103215432010": "linear",
    "010213420103251043210": "stationary",
    "010213420103251403210": "stationary",
    "010213420103251430210": "quadratic",
    "010213420103251432010": "linear",
    "010213420103521043210": "stationary",
    "010213420103521403210": "stationary",
    "010213420103521430210": "stationary",
    "010213420103521432010": "quadratic",
    "010213420103524103210": "primitive_mean",
    "010213420103524130210": "primitive_mean",
    "010213420103524132010": "primitive_mean",
    "010213420103524310210": "quadratic",
    "010213420103524312010": "quadratic",
    "010213420105324310210": "primitive_mean",
    "010213420105324312010": "quadratic",
    "010213420130210543210": "quintic_minimum",
    "010213420130215043210": "stationary",
    "010213420130215403210": "linear",
    "010213420130215430210": "linear",
    "010213420130215432010": "linear",
    "010213420130251043210": "stationary",
    "010213420130251403210": "parametric_middle",
    "010213420130251430210": "quadratic",
    "010213420130251432010": "linear",
    "010213420130521043210": "stationary",
    "010213420130521403210": "stationary",
    "010213420130521430210": "stationary",
    "010213420130521432010": "quadratic",
    "010213420130524103210": "primitive_mean",
    "010213420130524130210": "primitive_mean",
    "010213420130524132010": "primitive_mean",
    "010213420130524310210": "quadratic",
    "010213420130524312010": "quadratic",
    "010213420132010543210": "quintic_minimum",
    "010213420132015043210": "stationary",
    "010213420132015403210": "linear",
    "010213420132015430210": "linear",
    "010213420132015432010": "linear",
    "010213420132051043210": "stationary",
    "010213420132051403210": "parametric_middle",
    "010213420132051430210": "quadratic",
    "010213420132051432010": "linear",
    "010213420132501043210": "stationary",
    "010213420132501403210": "central_value",
    "010213420132501430210": "quadratic",
    "010213420132501432010": "linear",
    "010213420135021043210": "stationary",
    "010213420135021403210": "stationary",
    "010213420135021430210": "stationary",
    "010213420135021432010": "quadratic",
    "010213420135024103210": "full_stationary",
    "010213420135024130210": "coupled_anchor",
    "010213420135024132010": "coupled_anchor",
    "010213420135024310210": "analytic",
    "010213420135024312010": "coupled_anchor",
    "010213420135201043210": "stationary",
    "010213420135201403210": "stationary",
    "010213420135201430210": "stationary",
    "010213420135201432010": "linear",
    "010213420135204103210": "full_stationary",
    "010213420135204130210": "coupled_anchor",
    "010213420135204132010": "coupled_anchor",
    "010213420135204310210": "inflection",
    "010213420135204312010": "coupled_anchor",
    "010213420135240103210": "inflection",
    "010213420135240130210": "inflection",
    "010213420135240132010": "inflection",
    "010213420135240310210": "inflection",
    "010213420135240312010": "inflection",
    "010213420135243010210": "inflection",
    "010213420135243012010": "quadratic",
    "010213420150324310210": "analytic",
    "010213420150324312010": "stationary",
    "010213420153024310210": "analytic",
    "010213420153024312010": "coupled_anchor",
    "010213420153204310210": "analytic_middle",
    "010213420153204312010": "analytic_middle",
    "010213420153240310210": "analytic_middle",
    "010213420153240312010": "analytic_middle",
    "010213420153243010210": "analytic_middle",
    "010213420153243012010": "quadratic",
    "010213420310210543210": "positive_H_first_minimum",
    "010213420310215043210": "stationary",
    "010213420310215403210": "linear",
    "010213420310215430210": "linear",
    "010213420310215432010": "linear",
    "010213420310251043210": "stationary",
    "010213420310251403210": "parametric_middle",
    "010213420310251430210": "quadratic",
    "010213420310251432010": "linear",
    "010213420310521043210": "primitive_mean",
    "010213420310521403210": "primitive_mean",
    "010213420310521430210": "primitive_mean",
    "010213420310521432010": "quadratic",
    "010213420310524103210": "primitive_mean",
    "010213420310524130210": "primitive_mean",
    "010213420310524132010": "primitive_mean",
    "010213420310524310210": "quadratic",
    "010213420310524312010": "quadratic",
    "010213420312010543210": "positive_H_first_minimum",
    "010213420312015043210": "stationary",
    "010213420312015403210": "linear",
    "010213420312015430210": "linear",
    "010213420312015432010": "linear",
    "010213420312051043210": "stationary",
    "010213420312051403210": "parametric_middle",
    "010213420312051430210": "quadratic",
    "010213420312051432010": "linear",
    "010213420312501043210": "marker_moving_hermite6",
    "010213420312501403210": "central_value",
    "010213420312501430210": "quadratic",
    "010213420312501432010": "linear",
    "010213420315021043210": "coupled_anchor",
    "010213420315021403210": "coupled_anchor",
    "010213420315021430210": "stationary",
    "010213420315021432010": "quadratic",
    "010213420315024103210": "coupled_anchor",
    "010213420315024130210": "coupled_anchor",
    "010213420315024132010": "coupled_anchor",
    "010213420315024310210": "analytic",
    "010213420315024312010": "coupled_anchor",
    "010213420315201043210": "coupled_anchor",
    "010213420315201403210": "coupled_anchor",
    "010213420315201430210": "stationary",
    "010213420315201432010": "quadratic",
    "010213420315204103210": "coupled_anchor",
    "010213420315204130210": "coupled_anchor",
    "010213420315204132010": "coupled_anchor",
    "010213420315204310210": "inflection",
    "010213420315204312010": "coupled_anchor",
    "010213420315240103210": "positive_H_first_minimum",
    "010213420315240130210": "coupled_anchor",
    "010213420315240132010": "coupled_anchor",
    "010213420315240310210": "inflection",
    "010213420315240312010": "coupled_anchor",
    "010213420315243010210": "inflection",
    "010213420315243012010": "inflection",
    "010213420351021043210": "primitive_tail",
    "010213420351021403210": "primitive_tail",
    "010213420351021430210": "primitive_tail",
    "010213420351021432010": "quadratic",
    "010213420351024103210": "full_stationary",
    "010213420351024130210": "coupled_anchor",
    "010213420351024132010": "coupled_anchor",
    "010213420351024310210": "analytic",
    "010213420351024312010": "coupled_anchor",
    "010213420351201043210": "primitive_tail",
    "010213420351201403210": "primitive_tail",
    "010213420351201430210": "primitive_tail",
    "010213420351201432010": "quadratic",
    "010213420351204103210": "full_stationary",
    "010213420351204130210": "coupled_anchor",
    "010213420351204132010": "coupled_anchor",
    "010213420351204310210": "inflection",
    "010213420351204312010": "coupled_anchor",
    "010213420351240103210": "coupled_anchor",
    "010213420351240130210": "coupled_anchor",
    "010213420351240132010": "coupled_anchor",
    "010213420351240310210": "coupled_anchor",
    "010213420351240312010": "coupled_anchor",
    "010213420351243010210": "full_stationary",
    "010213420351243012010": "inflection",
    "010213420510324310210": "analytic",
    "010213420510324312010": "quadratic",
    "010213420510342310210": "primitive_tail",
    "010213420510342312010": "quadratic",
    "010213420513024310210": "analytic",
    "010213420513024312010": "coupled_anchor",
    "010213420513042310210": "primitive_tail",
    "010213420513042312010": "primitive_tail",
    "010213420513204310210": "analytic_middle",
    "010213420513204312010": "analytic_middle",
    "010213420513240310210": "analytic_middle",
    "010213420513240312010": "analytic_middle",
    "010213420513243010210": "analytic_middle",
    "010213420513243012010": "analytic_middle",
    "010213420513402310210": "primitive_tail",
    "010213420513402312010": "primitive_tail",
    "010213420513420310210": "primitive_tail",
    "010213420513420312010": "primitive_tail",
    "010213420513423010210": "primitive_tail",
    "010213420513423012010": "primitive_tail",
    "010213420531021043210": "primitive_tail",
    "010213420531021403210": "primitive_tail",
    "010213420531021430210": "primitive_tail",
    "010213420531021432010": "quadratic",
    "010213420531024103210": "full_stationary",
    "010213420531024130210": "coupled_anchor",
    "010213420531024132010": "coupled_anchor",
    "010213420531024310210": "analytic",
    "010213420531024312010": "coupled_anchor",
    "010213420531042103210": "primitive_tail",
    "010213420531042130210": "primitive_tail",
    "010213420531042132010": "primitive_tail",
    "010213420531042310210": "analytic",
    "010213420531042312010": "stationary",
    "010213420531201043210": "primitive_tail",
    "010213420531201403210": "primitive_tail",
    "010213420531201430210": "primitive_tail",
    "010213420531201432010": "linear",
    "010213420531204103210": "full_stationary",
    "010213420531204130210": "coupled_anchor",
    "010213420531204132010": "hermite_fiber",
    "010213420531204310210": "inflection",
    "010213420531204312010": "coupled_anchor",
    "010213420531240103210": "coupled_anchor",
    "010213420531240130210": "coupled_anchor",
    "010213420531240132010": "coupled_anchor",
    "010213420531240310210": "coupled_anchor",
    "010213420531240312010": "coupled_anchor",
    "010213420531243010210": "hermite_fiber",
    "010213420531243012010": "inflection",
    "010213420531402103210": "primitive_tail",
    "010213420531402130210": "primitive_tail",
    "010213420531402132010": "primitive_tail",
    "010213420531402310210": "analytic",
    "010213420531402312010": "coupled_anchor",
    "010213420531420103210": "primitive_tail",
    "010213420531420130210": "primitive_tail",
    "010213420531420132010": "primitive_tail",
    "010213420531420310210": "coupled_anchor",
    "010213420531420312010": "coupled_anchor",
    "010213420531423010210": "coupled_anchor",
    "010213420531423012010": "coupled_anchor",
    "010213420534102103210": "quadratic",
    "010213420534102130210": "quadratic",
    "010213420534102132010": "quadratic",
    "010213420534102310210": "quadratic",
    "010213420534102312010": "quadratic",
    "010213420534120103210": "quadratic",
    "010213420534120130210": "quadratic",
    "010213420534120132010": "quadratic",
    "010213420534120310210": "quadratic",
    "010213420534120312010": "quadratic",
    "010213420534123010210": "quadratic",
    "010213420534123012010": "quadratic",
    "010213423010210543210": "blowup",
    "010213423010215043210": "stationary",
    "010213423010215403210": "linear",
    "010213423010215430210": "linear",
    "010213423010215432010": "linear",
    "010213423010251043210": "stationary",
    "010213423010251403210": "stationary",
    "010213423010251430210": "quadratic",
    "010213423010251432010": "linear",
    "010213423010521043210": "primitive_mean",
    "010213423010521403210": "primitive_mean",
    "010213423010521430210": "primitive_mean",
    "010213423010521432010": "quadratic",
    "010213423010524103210": "primitive_mean",
    "010213423010524130210": "primitive_mean",
    "010213423010524132010": "primitive_mean",
    "010213423010524310210": "quadratic",
    "010213423010524312010": "quadratic",
    "010213423012010543210": "blowup",
    "010213423012015043210": "stationary",
    "010213423012015403210": "linear",
    "010213423012015430210": "linear",
    "010213423012015432010": "linear",
    "010213423012051043210": "stationary",
    "010213423012051403210": "quartic_bridge",
    "010213423012051430210": "linear",
    "010213423012051432010": "linear",
    "010213423012501043210": "stationary",
    "010213423012501403210": "central_value",
    "010213423012501430210": "linear",
    "010213423012501432010": "linear",
    "010213423015021043210": "stationary",
    "010213423015021403210": "stationary",
    "010213423015021430210": "stationary",
    "010213423015021432010": "quadratic",
    "010213423015024103210": "stationary",
    "010213423015024130210": "stationary",
    "010213423015024132010": "stationary",
    "010213423015024310210": "analytic",
    "010213423015024312010": "quadratic",
    "010213423015201043210": "stationary",
    "010213423015201403210": "stationary",
    "010213423015201430210": "quartic_bridge",
    "010213423015201432010": "linear",
    "010213423015204103210": "stationary",
    "010213423015204130210": "quartic_bridge",
    "010213423015204132010": "quartic_bridge",
    "010213423015204310210": "quartic_bridge",
    "010213423015204312010": "quartic_bridge",
    "010213423015240103210": "parametric_middle",
    "010213423015240130210": "parametric_middle",
    "010213423015240132010": "parametric_middle",
    "010213423015240310210": "quadratic",
    "010213423015240312010": "quadratic",
    "010213423015243010210": "linear",
    "010213423015243012010": "linear",
    "010213423051021043210": "primitive_tail",
    "010213423051021403210": "primitive_tail",
    "010213423051021430210": "primitive_tail",
    "010213423051021432010": "quadratic",
    "010213423051024103210": "stationary",
    "010213423051024130210": "stationary",
    "010213423051024132010": "stationary",
    "010213423051024310210": "analytic",
    "010213423051024312010": "stationary",
    "010213423051201043210": "primitive_tail",
    "010213423051201403210": "primitive_tail",
    "010213423051201430210": "primitive_tail",
    "010213423051201432010": "linear",
    "010213423051204103210": "stationary",
    "010213423051204130210": "stationary",
    "010213423051204132010": "quartic_bridge",
    "010213423051204310210": "quartic_bridge",
    "010213423051204312010": "quartic_bridge",
    "010213423051240103210": "stationary",
    "010213423051240130210": "stationary",
    "010213423051240132010": "quartic_bridge",
    "010213423051240310210": "quartic_bridge",
    "010213423051240312010": "quartic_bridge",
    "010213423051243010210": "factor_deletion",
    "010213423051243012010": "quadratic",
    "010213423501021043210": "primitive_tail",
    "010213423501021403210": "primitive_tail",
    "010213423501021430210": "primitive_tail",
    "010213423501021432010": "quadratic",
    "010213423501024103210": "primitive_mean",
    "010213423501024130210": "primitive_mean",
    "010213423501024132010": "primitive_mean",
    "010213423501024310210": "primitive_mean",
    "010213423501024312010": "quadratic",
    "010213423501201043210": "primitive_tail",
    "010213423501201403210": "primitive_tail",
    "010213423501201430210": "quadratic",
    "010213423501201432010": "linear",
    "010213423501204103210": "primitive_mean",
    "010213423501204130210": "primitive_mean",
    "010213423501204132010": "primitive_mean",
    "010213423501204310210": "primitive_mean",
    "010213423501204312010": "quadratic",
    "010213423501240103210": "primitive_mean",
    "010213423501240130210": "primitive_mean",
    "010213423501240132010": "primitive_mean",
    "010213423501240310210": "primitive_mean",
    "010213423501240312010": "primitive_mean",
    "010213423501243010210": "primitive_mean",
    "010213423501243012010": "quadratic",
    "010213425010324310210": "quadratic",
    "010213425010324312010": "quadratic",
    "010213425010342310210": "quadratic",
    "010213425010342312010": "quadratic",
    "010213425013024310210": "quadratic",
    "010213425013024312010": "quadratic",
    "010213425013042310210": "quadratic",
    "010213425013042312010": "quadratic",
    "010213425013204310210": "quadratic",
    "010213425013204312010": "quadratic",
    "010213425013240310210": "quadratic",
    "010213425013240312010": "quadratic",
    "010213425013243010210": "linear",
    "010213425013243012010": "linear",
    "010213425013402310210": "quadratic",
    "010213425013402312010": "quadratic",
    "010213425013420310210": "quadratic",
    "010213425013420312010": "quadratic",
    "010213425013423010210": "linear",
    "010213425013423012010": "linear",
    "010213425031021043210": "primitive_tail",
    "010213425031021403210": "primitive_tail",
    "010213425031021430210": "quadratic",
    "010213425031021432010": "linear",
    "010213425031024103210": "primitive_mean",
    "010213425031024130210": "primitive_mean",
    "010213425031024132010": "primitive_mean",
    "010213425031024310210": "quadratic",
    "010213425031024312010": "quadratic",
    "010213425031042103210": "primitive_tail",
    "010213425031042130210": "primitive_tail",
    "010213425031042132010": "primitive_tail",
    "010213425031042310210": "quadratic",
    "010213425031042312010": "quadratic",
    "010213425031201043210": "primitive_tail",
    "010213425031201403210": "primitive_tail",
    "010213425031201430210": "quadratic",
    "010213425031201432010": "linear",
    "010213425031204103210": "primitive_mean",
    "010213425031204130210": "primitive_mean",
    "010213425031204132010": "primitive_mean",
    "010213425031204310210": "quadratic",
    "010213425031204312010": "quadratic",
    "010213425031240103210": "primitive_mean",
    "010213425031240130210": "primitive_mean",
    "010213425031240132010": "primitive_mean",
    "010213425031240310210": "primitive_mean",
    "010213425031240312010": "quadratic",
    "010213425031243010210": "quadratic",
    "010213425031243012010": "quadratic",
    "010213425031402103210": "primitive_tail",
    "010213425031402130210": "primitive_tail",
    "010213425031402132010": "primitive_tail",
    "010213425031402310210": "primitive_mean",
    "010213425031402312010": "quadratic",
    "010213425031420103210": "primitive_tail",
    "010213425031420130210": "primitive_tail",
    "010213425031420132010": "primitive_tail",
    "010213425031420310210": "primitive_mean",
    "010213425031420312010": "primitive_mean",
    "010213425031423010210": "quadratic",
    "010213425031423012010": "quadratic",
    "010213425034102103210": "quadratic",
    "010213425034102130210": "quadratic",
    "010213425034102132010": "quadratic",
    "010213425034102310210": "quadratic",
    "010213425034102312010": "quadratic",
    "010213425034120103210": "quadratic",
    "010213425034120130210": "quadratic",
    "010213425034120132010": "quadratic",
    "010213425034120310210": "quadratic",
    "010213425034120312010": "quadratic",
    "010213425034123010210": "quadratic",
    "010213425034123012010": "quadratic",
    "010213425301021043210": "primitive_tail",
    "010213425301021403210": "primitive_tail",
    "010213425301021430210": "quadratic",
    "010213425301021432010": "linear",
    "010213425301024103210": "primitive_mean",
    "010213425301024130210": "primitive_mean",
    "010213425301024132010": "primitive_mean",
    "010213425301024310210": "quadratic",
    "010213425301024312010": "quadratic",
    "010213425301042103210": "primitive_tail",
    "010213425301042130210": "primitive_tail",
    "010213425301042132010": "primitive_tail",
    "010213425301042310210": "quadratic",
    "010213425301042312010": "quadratic",
    "010213425301201043210": "primitive_tail",
    "010213425301201403210": "primitive_tail",
    "010213425301201430210": "quadratic",
    "010213425301201432010": "linear",
    "010213425301204103210": "primitive_mean",
    "010213425301204130210": "primitive_mean",
    "010213425301204132010": "primitive_mean",
    "010213425301204310210": "quadratic",
    "010213425301204312010": "quadratic",
    "010213425301240103210": "primitive_mean",
    "010213425301240130210": "primitive_mean",
    "010213425301240132010": "primitive_mean",
    "010213425301240310210": "primitive_mean",
    "010213425301240312010": "quadratic",
    "010213425301243010210": "quadratic",
    "010213425301243012010": "quadratic",
    "010213425301402103210": "primitive_tail",
    "010213425301402130210": "primitive_tail",
    "010213425301402132010": "primitive_tail",
    "010213425301402310210": "primitive_mean",
    "010213425301402312010": "quadratic",
    "010213425301420103210": "primitive_tail",
    "010213425301420130210": "primitive_tail",
    "010213425301420132010": "primitive_tail",
    "010213425301420310210": "primitive_mean",
    "010213425301420312010": "primitive_mean",
    "010213425301423010210": "quadratic",
    "010213425301423012010": "quadratic",
    "010213425304102103210": "primitive_tail",
    "010213425304102130210": "primitive_tail",
    "010213425304102132010": "primitive_tail",
    "010213425304102310210": "quadratic",
    "010213425304102312010": "quadratic",
    "010213425304120103210": "primitive_tail",
    "010213425304120130210": "primitive_tail",
    "010213425304120132010": "quadratic",
    "010213425304120310210": "quadratic",
    "010213425304120312010": "quadratic",
    "010213425304123010210": "quadratic",
    "010213425304123012010": "quadratic",
    "010213425340102103210": "quadratic",
    "010213425340102130210": "quadratic",
    "010213425340102132010": "quadratic",
    "010213425340102310210": "quadratic",
    "010213425340102312010": "quadratic",
    "010213425340120103210": "quadratic",
    "010213425340120130210": "quadratic",
    "010213425340120132010": "quadratic",
    "010213425340120310210": "quadratic",
    "010213425340120312010": "quadratic",
    "010213425340123010210": "quadratic",
    "010213425340123012010": "quadratic",
    "010231021043215403210": "linear",
    "010231021043215430210": "linear",
    "010231021043215432010": "linear",
    "010231021043251430210": "quadratic",
    "010231021043251432010": "linear",
    "010231021043521043210": "inflection",
    "010231021043521430210": "stationary",
    "010231021043521432010": "quadratic",
    "010231021043524310210": "quadratic",
    "010231021043524312010": "quadratic",
    "010231021403215403210": "linear",
    "010231021403215430210": "linear",
    "010231021403215432010": "linear",
    "010231021403251430210": "quadratic",
    "010231021403251432010": "linear",
    "010231021403521043210": "inflection",
    "010231021403521430210": "stationary",
    "010231021403521432010": "quadratic",
    "010231021403524310210": "primitive_tail",
    "010231021403524312010": "quadratic",
    "010231021430210543210": "quadratic",
    "010231021430215043210": "quadratic",
    "010231021430215403210": "linear",
    "010231021430215430210": "linear",
    "010231021430215432010": "linear",
    "010231021430251043210": "quadratic",
    "010231021430251403210": "quadratic",
    "010231021430251430210": "linear",
    "010231021430251432010": "linear",
    "010231021430521043210": "quadratic",
    "010231021430521403210": "quadratic",
    "010231021430521430210": "linear",
    "010231021430521432010": "linear",
    "010231021430524103210": "quadratic",
    "010231021430524130210": "quadratic",
    "010231021430524132010": "quadratic",
    "010231021430524310210": "quadratic",
    "010231021430524312010": "quadratic",
    "010231021432010543210": "quadratic",
    "010231021432015043210": "quadratic",
    "010231021432015403210": "linear",
    "010231021432015430210": "linear",
    "010231021432015432010": "linear",
    "010231021432051043210": "quadratic",
    "010231021432051403210": "quadratic",
    "010231021432051430210": "linear",
    "010231021432051432010": "linear",
    "010231021432501043210": "quadratic",
    "010231021432501403210": "quadratic",
    "010231021432501430210": "linear",
    "010231021432501432010": "linear",
    "010231021435021043210": "quadratic",
    "010231021435021403210": "quadratic",
    "010231021435021430210": "linear",
    "010231021435021432010": "linear",
    "010231021435024103210": "quadratic",
    "010231021435024130210": "quadratic",
    "010231021435024132010": "quadratic",
    "010231021435024310210": "quadratic",
    "010231021435024312010": "quadratic",
    "010231021435201043210": "quadratic",
    "010231021435201403210": "quadratic",
    "010231021435201430210": "linear",
    "010231021435201432010": "linear",
    "010231021435204103210": "quadratic",
    "010231021435204130210": "quadratic",
    "010231021435204132010": "linear",
    "010231021435204310210": "quadratic",
    "010231021435204312010": "quadratic",
    "010231021435240103210": "linear",
    "010231021435240130210": "linear",
    "010231021435240132010": "linear",
    "010231021435240310210": "quadratic",
    "010231021435240312010": "quadratic",
    "010231021435243010210": "linear",
    "010231021435243012010": "linear",
    "010231024103215403210": "linear",
    "010231024103215430210": "linear",
    "010231024103215432010": "linear",
    "010231024103251430210": "quadratic",
    "010231024103251432010": "linear",
    "010231024103521430210": "stationary",
    "010231024103521432010": "quadratic",
    "010231024103524310210": "primitive_tail",
    "010231024103524312010": "primitive_tail",
    "010231024130215403210": "linear",
    "010231024130215430210": "linear",
    "010231024130215432010": "linear",
    "010231024130251403210": "inflection",
    "010231024130251430210": "quadratic",
    "010231024130251432010": "linear",
    "010231024130521430210": "stationary",
    "010231024130521432010": "quadratic",
    "010231024130524310210": "primitive_tail",
    "010231024130524312010": "primitive_tail",
    "010231024132015403210": "linear",
    "010231024132015430210": "linear",
    "010231024132015432010": "linear",
    "010231024132051403210": "inflection",
    "010231024132051430210": "quadratic",
    "010231024132051432010": "linear",
    "010231024132501043210": "inflection",
    "010231024132501403210": "inflection",
    "010231024132501430210": "quadratic",
    "010231024132501432010": "linear",
    "010231024135021430210": "stationary",
    "010231024135021432010": "quadratic",
    "010231024135024310210": "primitive_tail",
    "010231024135024312010": "primitive_tail",
    "010231024135201043210": "inflection_pair",
    "010231024135201403210": "inflection",
    "010231024135201430210": "stationary",
    "010231024135201432010": "linear",
    "010231024135204103210": "inflection",
    "010231024135204130210": "inflection",
    "010231024135204132010": "inflection",
    "010231024135204310210": "primitive_tail",
    "010231024135204312010": "primitive_tail",
    "010231024135240103210": "stationary",
    "010231024135240130210": "stationary",
    "010231024135240132010": "stationary",
    "010231024135240310210": "primitive_tail",
    "010231024135240312010": "primitive_tail",
    "010231024135243010210": "primitive_tail",
    "010231024135243012010": "primitive_tail",
    "010231042103210543210": "central_cubic_chord",
    "010231042103215043210": "inflection",
    "010231042103215403210": "linear",
    "010231042103215430210": "linear",
    "010231042103215432010": "linear",
    "010231042103251043210": "inflection",
    "010231042103251403210": "central_value",
    "010231042103251430210": "quadratic",
    "010231042103251432010": "linear",
    "010231042103521043210": "inflection",
    "010231042103521403210": "inflection",
    "010231042103521430210": "stationary",
    "010231042103521432010": "quadratic",
    "010231042103524103210": "inflection",
    "010231042103524130210": "inflection",
    "010231042103524132010": "inflection",
    "010231042103524310210": "primitive_mean",
    "010231042103524312010": "primitive_mean",
    "010231042105324132010": "inflection",
    "010231042105324312010": "primitive_mean",
    "010231042130215403210": "linear",
    "010231042130215430210": "linear",
    "010231042130215432010": "linear",
    "010231042130251403210": "central_value",
    "010231042130251430210": "quadratic",
    "010231042130251432010": "linear",
    "010231042130521430210": "stationary",
    "010231042130521432010": "quadratic",
    "010231042130524132010": "inflection_pair",
    "010231042130524310210": "primitive_mean",
    "010231042130524312010": "primitive_mean",
    "010231042132015403210": "linear",
    "010231042132015430210": "linear",
    "010231042132015432010": "linear",
    "010231042132051403210": "central_value",
    "010231042132051430210": "quadratic",
    "010231042132051432010": "linear",
    "010231042132501403210": "central_value",
    "010231042132501430210": "quadratic",
    "010231042132501432010": "linear",
    "010231042135021430210": "stationary",
    "010231042135021432010": "quadratic",
    "010231042135024310210": "analytic",
    "010231042135024312010": "coupled_anchor",
    "010231042135201430210": "stationary",
    "010231042135201432010": "quadratic",
    "010231042135204310210": "inflection",
    "010231042135240310210": "outer_inflection_average",
    "010231042135243010210": "inflection",
    "010231042135243012010": "inflection",
    "010231042150324132010": "quartic_bridge",
    "010231042150324312010": "quartic_bridge",
    "010231042153024132010": "right_fourth_minimum",
    "010231042153024312010": "coupled_anchor",
    "010231042153204103210": "inflection",
    "010231042153204130210": "outer_secant",
    "010231042153204310210": "inflection",
    "010231042153240103210": "inflection",
    "010231042153240130210": "outer_secant",
    "010231042153240310210": "outer_secant",
    "010231042153243010210": "inflection",
    "010231042153243012010": "inflection",
    "010231042310210543210": "analytic_middle",
    "010231042310215043210": "analytic_middle",
    "010231042310215403210": "linear",
    "010231042310215430210": "linear",
    "010231042310215432010": "linear",
    "010231042310251043210": "analytic_middle",
    "010231042310251403210": "analytic_middle",
    "010231042310251430210": "quadratic",
    "010231042310251432010": "linear",
    "010231042310521043210": "analytic_middle",
    "010231042310521403210": "analytic_middle",
    "010231042310521430210": "analytic_middle",
    "010231042310521432010": "quadratic",
    "010231042310524103210": "analytic_middle",
    "010231042310524130210": "analytic_middle",
    "010231042310524132010": "analytic_middle",
    "010231042312015403210": "linear",
    "010231042312015430210": "linear",
    "010231042312015432010": "linear",
    "010231042312051403210": "central_value",
    "010231042312051430210": "quadratic",
    "010231042312051432010": "linear",
    "010231042312501403210": "central_value",
    "010231042312501430210": "quadratic",
    "010231042312501432010": "linear",
    "010231042315021043210": "analytic_middle",
    "010231042315021403210": "analytic_middle",
    "010231042315021430210": "analytic_middle",
    "010231042315021432010": "quadratic",
    "010231042315024103210": "analytic_middle",
    "010231042315024130210": "analytic_middle",
    "010231042315024132010": "analytic_middle",
    "010231042315201430210": "stationary",
    "010231042315201432010": "quadratic",
    "010231042351021043210": "analytic_middle",
    "010231042351021403210": "analytic_middle",
    "010231042351021430210": "analytic_middle",
    "010231042351021432010": "quadratic",
    "010231042351024103210": "analytic_middle",
    "010231042351024130210": "analytic_middle",
    "010231042351024132010": "analytic_middle",
    "010231042351201043210": "stationary",
    "010231042351201403210": "central_value",
    "010231042351201430210": "central_value",
    "010231042351201432010": "quadratic",
    "010231042351204103210": "central_value",
    "010231042351204130210": "central_value",
    "010231042351204132010": "central_value",
    "010231042510324132010": "parametric_middle",
    "010231042510324312010": "parametric_middle",
    "010231042510342312010": "quadratic",
    "010231042513024132010": "inflection",
    "010231042513024312010": "coupled_anchor",
    "010231042513042312010": "primitive_tail",
    "010231042513204103210": "inflection",
    "010231042513204130210": "outer_secant",
    "010231042513204310210": "inflection",
    "010231042513240103210": "inflection",
    "010231042513240130210": "outer_secant",
    "010231042513240310210": "outer_secant",
    "010231042513243010210": "inflection",
    "010231042513243012010": "inflection",
    "010231042513402312010": "primitive_tail",
    "010231042513420310210": "primitive_tail",
    "010231042513420312010": "primitive_tail",
    "010231042513423010210": "primitive_tail",
    "010231042513423012010": "primitive_tail",
    "010231042531021432010": "quadratic",
    "010231042531024132010": "inflection",
    "010231042531024312010": "inflection",
    "010231042531042132010": "parametric_middle",
    "010231042531042312010": "parametric_middle",
    "010231042531201043210": "full_stationary",
    "010231042531201403210": "central_value",
    "010231042531201430210": "central_value",
    "010231042531201432010": "quadratic",
    "010231042531204103210": "inflection",
    "010231042531204130210": "inflection",
    "010231042531204132010": "inflection",
    "010231042531204310210": "inflection",
    "010231042531204312010": "inflection",
    "010231042531402132010": "factor_deletion",
    "010231042531402312010": "factor_deletion",
    "010231042531420103210": "stationary",
    "010231042531420130210": "stationary",
    "010231042531420132010": "stationary",
    "010231042534102132010": "linear",
    "010231042534102312010": "linear",
    "010231042534120103210": "linear",
    "010231042534120130210": "linear",
    "010231042534120132010": "linear",
    "010231042534120310210": "linear",
    "010231042534120312010": "linear",
    "010231042534123010210": "linear",
    "010231042534123012010": "linear",
    "010231201043215403210": "linear",
    "010231201043215430210": "linear",
    "010231201043215432010": "linear",
    "010231201043251430210": "quadratic",
    "010231201043251432010": "linear",
    "010231201043521043210": "coupled_anchor",
    "010231201043521430210": "stationary",
    "010231201043521432010": "quadratic",
    "010231201043524310210": "quadratic",
    "010231201043524312010": "quadratic",
    "010231201403215403210": "linear",
    "010231201403215430210": "linear",
    "010231201403215432010": "linear",
    "010231201403251430210": "quadratic",
    "010231201403251432010": "linear",
    "010231201403521043210": "inflection",
    "010231201403521430210": "stationary",
    "010231201403521432010": "quadratic",
    "010231201403524310210": "primitive_tail",
    "010231201403524312010": "primitive_tail",
    "010231201430210543210": "quadratic",
    "010231201430215043210": "quadratic",
    "010231201430215403210": "linear",
    "010231201430215430210": "linear",
    "010231201430215432010": "linear",
    "010231201430251043210": "quadratic",
    "010231201430251403210": "quadratic",
    "010231201430251430210": "linear",
    "010231201430251432010": "linear",
    "010231201430521043210": "quadratic",
    "010231201430521403210": "quadratic",
    "010231201430521430210": "linear",
    "010231201430521432010": "linear",
    "010231201430524103210": "quadratic",
    "010231201430524130210": "quadratic",
    "010231201430524132010": "quadratic",
    "010231201430524310210": "quadratic",
    "010231201430524312010": "quadratic",
    "010231201432010543210": "linear",
    "010231201432015043210": "linear",
    "010231201432015403210": "linear",
    "010231201432015430210": "linear",
    "010231201432015432010": "linear",
    "010231201432051043210": "linear",
    "010231201432051403210": "linear",
    "010231201432051430210": "linear",
    "010231201432051432010": "linear",
    "010231201432501043210": "linear",
    "010231201432501403210": "linear",
    "010231201432501430210": "linear",
    "010231201432501432010": "linear",
    "010231201435021043210": "quadratic",
    "010231201435021403210": "quadratic",
    "010231201435021430210": "linear",
    "010231201435021432010": "linear",
    "010231201435024103210": "quadratic",
    "010231201435024130210": "quadratic",
    "010231201435024132010": "quadratic",
    "010231201435024310210": "quadratic",
    "010231201435024312010": "quadratic",
    "010231201435201043210": "linear",
    "010231201435201403210": "linear",
    "010231201435201430210": "linear",
    "010231201435201432010": "linear",
    "010231201435204103210": "linear",
    "010231201435204130210": "linear",
    "010231201435204132010": "linear",
    "010231201435204310210": "linear",
    "010231201435204312010": "linear",
    "010231201435240103210": "linear",
    "010231201435240130210": "linear",
    "010231201435240132010": "linear",
    "010231201435240310210": "linear",
    "010231201435240312010": "linear",
    "010231201435243010210": "linear",
    "010231201435243012010": "linear",
    "010231204103215403210": "linear",
    "010231204103215430210": "linear",
    "010231204103215432010": "linear",
    "010231204103251430210": "quadratic",
    "010231204103251432010": "linear",
    "010231204103521430210": "stationary",
    "010231204103521432010": "quadratic",
    "010231204103524310210": "primitive_tail",
    "010231204103524312010": "primitive_tail",
    "010231204130215403210": "linear",
    "010231204130215430210": "linear",
    "010231204130215432010": "linear",
    "010231204130251403210": "inflection",
    "010231204130251430210": "quadratic",
    "010231204130251432010": "linear",
    "010231204130521430210": "stationary",
    "010231204130521432010": "quadratic",
    "010231204130524310210": "primitive_tail",
    "010231204130524312010": "primitive_tail",
    "010231204132015043210": "inflection_pair",
    "010231204132015403210": "linear",
    "010231204132015430210": "linear",
    "010231204132015432010": "linear",
    "010231204132051043210": "inflection_pair",
    "010231204132051403210": "inflection",
    "010231204132051430210": "quadratic",
    "010231204132051432010": "linear",
    "010231204132501043210": "inflection",
    "010231204132501403210": "inflection",
    "010231204132501430210": "quadratic",
    "010231204132501432010": "linear",
    "010231204135021043210": "inflection",
    "010231204135021430210": "stationary",
    "010231204135021432010": "quadratic",
    "010231204135024310210": "primitive_tail",
    "010231204135024312010": "primitive_tail",
    "010231204135201043210": "inflection",
    "010231204135201403210": "inflection",
    "010231204135201430210": "stationary",
    "010231204135201432010": "linear",
    "010231204135204103210": "inflection",
    "010231204135204130210": "inflection",
    "010231204135204132010": "factor_deletion",
    "010231204135204310210": "primitive_tail",
    "010231204135204312010": "primitive_tail",
    "010231204135240103210": "factor_deletion",
    "010231204135240130210": "factor_deletion",
    "010231204135240132010": "factor_deletion",
    "010231204135240310210": "primitive_tail",
    "010231204135240312010": "primitive_tail",
    "010231204135243010210": "primitive_tail",
    "010231204135243012010": "primitive_tail",
    "010231240103215403210": "linear",
    "010231240103215430210": "linear",
    "010231240103215432010": "linear",
    "010231240103251430210": "quadratic",
    "010231240103251432010": "linear",
    "010231240103521430210": "stationary",
    "010231240103521432010": "quadratic",
    "010231240103524310210": "primitive_tail",
    "010231240103524312010": "primitive_tail",
    "010231240130215403210": "linear",
    "010231240130215430210": "linear",
    "010231240130215432010": "linear",
    "010231240130251403210": "inflection",
    "010231240130251430210": "quadratic",
    "010231240130251432010": "linear",
    "010231240130521430210": "stationary",
    "010231240130521432010": "quadratic",
    "010231240130524310210": "primitive_tail",
    "010231240130524312010": "primitive_tail",
    "010231240132015043210": "inflection",
    "010231240132015403210": "linear",
    "010231240132015430210": "linear",
    "010231240132015432010": "linear",
    "010231240132051043210": "inflection",
    "010231240132051403210": "quartic_bridge",
    "010231240132051430210": "quadratic",
    "010231240132051432010": "linear",
    "010231240132501043210": "inflection",
    "010231240132501403210": "central_value",
    "010231240132501430210": "quadratic",
    "010231240132501432010": "linear",
    "010231240135021043210": "inflection",
    "010231240135021430210": "stationary",
    "010231240135021432010": "quadratic",
    "010231240135024310210": "primitive_tail",
    "010231240135024312010": "primitive_tail",
    "010231240135201043210": "inflection",
    "010231240135201403210": "inflection",
    "010231240135201430210": "stationary",
    "010231240135201432010": "linear",
    "010231240135204103210": "inflection",
    "010231240135204130210": "inflection",
    "010231240135204132010": "inflection",
    "010231240135204310210": "primitive_tail",
    "010231240135204312010": "primitive_tail",
    "010231240135240103210": "parametric_middle",
    "010231240135240130210": "parametric_middle",
    "010231240135240132010": "parametric_middle",
    "010231240135240310210": "primitive_tail",
    "010231240135240312010": "primitive_tail",
    "010231240135243010210": "primitive_tail",
    "010231240135243012010": "primitive_tail",
    "010231402103210543210": "central_cubic_chord",
    "010231402103215043210": "inflection_pair",
    "010231402103215403210": "linear",
    "010231402103215430210": "linear",
    "010231402103215432010": "linear",
    "010231402103251043210": "inflection_pair",
    "010231402103251403210": "stationary",
    "010231402103251430210": "quadratic",
    "010231402103251432010": "linear",
    "010231402103521043210": "inflection_pair",
    "010231402103521403210": "inflection_pair",
    "010231402103521430210": "stationary",
    "010231402103521432010": "quadratic",
    "010231402103524103210": "inflection_pair",
    "010231402103524130210": "inflection_pair",
    "010231402103524132010": "inflection_pair",
    "010231402103524310210": "primitive_mean",
    "010231402103524312010": "primitive_mean",
    "010231402105324132010": "inflection",
    "010231402105324312010": "primitive_mean",
    "010231402130215403210": "linear",
    "010231402130215430210": "linear",
    "010231402130215432010": "linear",
    "010231402130251403210": "parametric_middle",
    "010231402130251430210": "quadratic",
    "010231402130251432010": "linear",
    "010231402130521430210": "stationary",
    "010231402130521432010": "quadratic",
    "010231402130524132010": "triple_inflection",
    "010231402130524310210": "primitive_mean",
    "010231402130524312010": "primitive_mean",
    "010231402132015403210": "linear",
    "010231402132015430210": "linear",
    "010231402132015432010": "linear",
    "010231402132051403210": "parametric_middle",
    "010231402132051430210": "quadratic",
    "010231402132051432010": "linear",
    "010231402132501403210": "central_value",
    "010231402132501430210": "quadratic",
    "010231402132501432010": "linear",
    "010231402135021430210": "stationary",
    "010231402135021432010": "quadratic",
    "010231402135024310210": "analytic",
    "010231402135024312010": "hermite_fiber",
    "010231402135201430210": "stationary",
    "010231402135201432010": "quadratic",
    "010231402135204310210": "inflection",
    "010231402135204312010": "marker_hermite6",
    "010231402135240103210": "inflection",
    "010231402135240130210": "inflection",
    "010231402135240132010": "inflection",
    "010231402135240310210": "inflection",
    "010231402135240312010": "inflection",
    "010231402135243010210": "inflection",
    "010231402135243012010": "inflection",
    "010231402150324132010": "quartic_bridge",
    "010231402150324312010": "quartic_bridge",
    "010231402153024312010": "coupled_anchor",
    "010231402153204103210": "inflection",
    "010231402153204130210": "outer_secant",
    "010231402153204310210": "inflection",
    "010231402153204312010": "marker_hermite6",
    "010231402153240103210": "central_value",
    "010231402153240130210": "central_value",
    "010231402153240132010": "central_value",
    "010231402153240310210": "central_value",
    "010231402153240312010": "central_value",
    "010231402153243010210": "central_value",
    "010231402153243012010": "central_value",
    "010231402310210543210": "analytic_middle",
    "010231402310215043210": "analytic_middle",
    "010231402310215403210": "linear",
    "010231402310215430210": "linear",
    "010231402310215432010": "linear",
    "010231402310251043210": "analytic_middle",
    "010231402310251403210": "analytic_middle",
    "010231402310251430210": "quadratic",
    "010231402310251432010": "linear",
    "010231402310521043210": "analytic_middle",
    "010231402310521403210": "analytic_middle",
    "010231402310521430210": "analytic_middle",
    "010231402310521432010": "quadratic",
    "010231402310524103210": "analytic_middle",
    "010231402310524130210": "analytic_middle",
    "010231402310524132010": "analytic_middle",
    "010231402312015403210": "linear",
    "010231402312015430210": "linear",
    "010231402312015432010": "linear",
    "010231402312051403210": "parametric_middle",
    "010231402312051430210": "quadratic",
    "010231402312051432010": "linear",
    "010231402312501403210": "central_value",
    "010231402312501430210": "quadratic",
    "010231402312501432010": "linear",
    "010231402315021043210": "analytic_middle",
    "010231402315021403210": "analytic_middle",
    "010231402315021430210": "analytic_middle",
    "010231402315021432010": "quadratic",
    "010231402315024103210": "analytic_middle",
    "010231402315024130210": "analytic_middle",
    "010231402315024132010": "analytic_middle",
    "010231402315201430210": "stationary",
    "010231402315201432010": "quadratic",
    "010231402351021043210": "analytic_middle",
    "010231402351021403210": "analytic_middle",
    "010231402351021430210": "analytic_middle",
    "010231402351021432010": "quadratic",
    "010231402351024103210": "analytic_middle",
    "010231402351024130210": "analytic_middle",
    "010231402351024132010": "analytic_middle",
    "010231402351201043210": "right_peak",
    "010231402351201403210": "inflection_pair",
    "010231402351201430210": "stationary",
    "010231402351201432010": "quadratic",
    "010231402510324132010": "quartic_bridge",
    "010231402510324312010": "quartic_bridge",
    "010231402510342312010": "quadratic",
    "010231402513024312010": "coupled_anchor",
    "010231402513042312010": "primitive_tail",
    "010231402513204103210": "inflection",
    "010231402513204130210": "outer_secant",
    "010231402513204310210": "inflection",
    "010231402513240103210": "inflection",
    "010231402513240130210": "outer_secant",
    "010231402513240310210": "inflection",
    "010231402513243010210": "inflection",
    "010231402513243012010": "inflection",
    "010231402513402312010": "primitive_tail",
    "010231402513420310210": "primitive_tail",
    "010231402513420312010": "primitive_tail",
    "010231402513423010210": "primitive_tail",
    "010231402513423012010": "primitive_tail",
    "010231402531021432010": "quadratic",
    "010231402531024312010": "coupled_anchor",
    "010231402531042132010": "inflection",
    "010231402531042312010": "stationary",
    "010231402531201043210": "coupled_anchor",
    "010231402531201403210": "inflection",
    "010231402531201430210": "stationary",
    "010231402531201432010": "quadratic",
    "010231402531204103210": "inflection_pair",
    "010231402531204310210": "inflection",
    "010231402531204312010": "marker_boundary",
    "010231402531243012010": "inflection",
    "010231402531402132010": "factor_deletion",
    "010231402531402312010": "factor_deletion",
    "010231402531420103210": "coupled_anchor",
    "010231402531420130210": "inflection",
    "010231402531420132010": "inflection",
    "010231402534102132010": "linear",
    "010231402534102312010": "linear",
    "010231402534120103210": "linear",
    "010231402534120130210": "linear",
    "010231402534120132010": "linear",
    "010231402534120310210": "linear",
    "010231402534120312010": "linear",
    "010231402534123010210": "linear",
    "010231402534123012010": "linear",
    "010231420103215403210": "linear",
    "010231420103215430210": "linear",
    "010231420103215432010": "linear",
    "010231420103251403210": "stationary",
    "010231420103251430210": "quadratic",
    "010231420103251432010": "linear",
    "010231420103521430210": "stationary",
    "010231420103521432010": "quadratic",
    "010231420103524310210": "primitive_mean",
    "010231420103524312010": "primitive_mean",
    "010231420105324103210": "inflection",
    "010231420105324130210": "outer_secant",
    "010231420105324310210": "primitive_mean",
    "010231420105324312010": "primitive_mean",
    "010231420130215403210": "linear",
    "010231420130215430210": "linear",
    "010231420130215432010": "linear",
    "010231420130251403210": "parametric_middle",
    "010231420130251430210": "parametric_middle",
    "010231420130251432010": "linear",
    "010231420130521430210": "stationary",
    "010231420130521432010": "quadratic",
    "010231420130524310210": "primitive_mean",
    "010231420130524312010": "primitive_mean",
    "010231420132015403210": "linear",
    "010231420132015430210": "linear",
    "010231420132015432010": "linear",
    "010231420132051403210": "parametric_middle",
    "010231420132051430210": "parametric_middle",
    "010231420132051432010": "linear",
    "010231420132501403210": "central_value",
    "010231420132501430210": "central_value",
    "010231420132501432010": "linear",
    "010231420135021430210": "stationary",
    "010231420135021432010": "quadratic",
    "010231420135024310210": "analytic",
    "010231420135024312010": "coupled_anchor",
    "010231420135201430210": "stationary",
    "010231420135201432010": "quadratic",
    "010231420135204310210": "inflection",
    "010231420135204312010": "coupled_anchor",
    "010231420135240103210": "inflection",
    "010231420135240130210": "inflection",
    "010231420135240132010": "inflection",
    "010231420135240310210": "inflection",
    "010231420135240312010": "inflection",
    "010231420135243010210": "inflection",
    "010231420135243012010": "inflection",
    "010231420150324103210": "inflection",
    "010231420150324130210": "outer_secant",
    "010231420150324310210": "analytic",
    "010231420150324312010": "stationary",
    "010231420153024103210": "inflection",
    "010231420153024130210": "outer_secant",
    "010231420153024310210": "analytic",
    "010231420153024312010": "coupled_anchor",
    "010231420153204103210": "analytic_middle",
    "010231420153204130210": "analytic_middle",
    "010231420153204132010": "analytic_middle",
    "010231420153204310210": "analytic_middle",
    "010231420153204312010": "analytic_middle",
    "010231420153240103210": "analytic_middle",
    "010231420153240130210": "analytic_middle",
    "010231420153240132010": "analytic_middle",
    "010231420153240310210": "analytic_middle",
    "010231420153240312010": "analytic_middle",
    "010231420153243010210": "analytic_middle",
    "010231420153243012010": "analytic_middle",
    "010231420310215403210": "linear",
    "010231420310215430210": "linear",
    "010231420310215432010": "linear",
    "010231420310251403210": "parametric_middle",
    "010231420310251430210": "quadratic",
    "010231420310251432010": "linear",
    "010231420310521430210": "stationary",
    "010231420310521432010": "quadratic",
    "010231420312015403210": "linear",
    "010231420312015430210": "linear",
    "010231420312015432010": "linear",
    "010231420312051403210": "parametric_middle",
    "010231420312051430210": "quadratic",
    "010231420312051432010": "linear",
    "010231420312501403210": "central_value",
    "010231420312501430210": "quadratic",
    "010231420312501432010": "linear",
    "010231420315021430210": "stationary",
    "010231420315021432010": "quadratic",
    "010231420315201430210": "stationary",
    "010231420315201432010": "quadratic",
    "010231420315240130210": "inflection",
    "010231420315240132010": "inflection",
    "010231420351021430210": "stationary",
    "010231420351021432010": "quadratic",
    "010231420351201430210": "stationary",
    "010231420351201432010": "quadratic",
    "010231420351240132010": "right_fourth_minimum",
    "010231420510324103210": "inflection",
    "010231420510324130210": "outer_secant",
    "010231420510324310210": "analytic",
    "010231420510324312010": "stationary",
    "010231420510342310210": "primitive_tail",
    "010231420510342312010": "primitive_tail",
    "010231420513024103210": "inflection",
    "010231420513024130210": "outer_secant",
    "010231420513024310210": "analytic",
    "010231420513024312010": "coupled_anchor",
    "010231420513042310210": "primitive_tail",
    "010231420513042312010": "primitive_tail",
    "010231420513204103210": "analytic_middle",
    "010231420513204130210": "analytic_middle",
    "010231420513204132010": "analytic_middle",
    "010231420513204310210": "analytic_middle",
    "010231420513204312010": "analytic_middle",
    "010231420513240103210": "analytic_middle",
    "010231420513240130210": "analytic_middle",
    "010231420513240132010": "analytic_middle",
    "010231420513240310210": "analytic_middle",
    "010231420513240312010": "analytic_middle",
    "010231420513243010210": "analytic_middle",
    "010231420513243012010": "analytic_middle",
    "010231420513402310210": "primitive_tail",
    "010231420513402312010": "primitive_tail",
    "010231420513420310210": "primitive_tail",
    "010231420513420312010": "primitive_tail",
    "010231420513423010210": "primitive_tail",
    "010231420513423012010": "primitive_tail",
    "010231420531021043210": "inflection",
    "010231420531021403210": "inflection",
    "010231420531021430210": "stationary",
    "010231420531021432010": "quadratic",
    "010231420531024310210": "analytic",
    "010231420531024312010": "coupled_anchor",
    "010231420531042103210": "inflection",
    "010231420531042310210": "analytic",
    "010231420531042312010": "stationary",
    "010231420531201043210": "coupled_anchor",
    "010231420531201403210": "inflection",
    "010231420531201430210": "stationary",
    "010231420531201432010": "quadratic",
    "010231420531204310210": "inflection",
    "010231420531204312010": "marker_boundary",
    "010231420531243012010": "inflection",
    "010231420531402103210": "inflection",
    "010231420531402310210": "analytic",
    "010231420531402312010": "coupled_anchor",
    "010231420534102103210": "quadratic",
    "010231420534102130210": "quadratic",
    "010231420534102132010": "quadratic",
    "010231420534102310210": "quadratic",
    "010231420534102312010": "quadratic",
    "010231420534120103210": "quadratic",
    "010231420534120130210": "quadratic",
    "010231420534120132010": "quadratic",
    "010231420534120310210": "quadratic",
    "010231420534120312010": "quadratic",
    "010231420534123010210": "quadratic",
    "010231420534123012010": "quadratic",
    "010231423010215403210": "linear",
    "010231423010215430210": "linear",
    "010231423010215432010": "linear",
    "010231423010251403210": "stationary",
    "010231423010251430210": "quadratic",
    "010231423010251432010": "linear",
    "010231423010521430210": "stationary",
    "010231423010521432010": "quadratic",
    "010231423012015403210": "linear",
    "010231423012015430210": "linear",
    "010231423012015432010": "linear",
    "010231423012051403210": "quartic_bridge",
    "010231423012051430210": "quadratic",
    "010231423012051432010": "linear",
    "010231423012501403210": "central_value",
    "010231423012501430210": "quadratic",
    "010231423012501432010": "linear",
    "010231423015021430210": "stationary",
    "010231423015021432010": "quadratic",
    "010231423015201403210": "inflection",
    "010231423015201430210": "quartic_bridge",
    "010231423015201432010": "linear",
    "010231423015204103210": "inflection",
    "010231423015204130210": "quartic_bridge",
    "010231423015204132010": "quartic_bridge",
    "010231423015240103210": "parametric_middle",
    "010231423015240130210": "parametric_middle",
    "010231423015240132010": "parametric_middle",
    "010231423051021430210": "stationary",
    "010231423051021432010": "quadratic",
    "010231423051201430210": "stationary",
    "010231423051201432010": "quadratic",
    "010231423051204130210": "inflection",
    "010231423051204132010": "quartic_bridge",
    "010231423051240130210": "inflection",
    "010231423051240132010": "quartic_bridge",
    "010231423501021430210": "stationary",
    "010231423501021432010": "quadratic",
    "010231423501201430210": "stationary",
    "010231423501201432010": "quadratic",
    "010231423501204130210": "inflection",
    "010231423501204132010": "inflection",
    "010231423501240130210": "inflection",
    "010231423501240132010": "inflection",
    "010231425010324103210": "quartic_bridge",
    "010231425010324130210": "quartic_bridge",
    "010231425010324310210": "primitive_mean",
    "010231425010324312010": "primitive_mean",
    "010231425010342310210": "primitive_tail",
    "010231425010342312010": "primitive_tail",
    "010231425013024103210": "inflection",
    "010231425013024130210": "outer_secant",
    "010231425013024310210": "primitive_mean",
    "010231425013024312010": "primitive_mean",
    "010231425013042310210": "primitive_tail",
    "010231425013042312010": "primitive_tail",
    "010231425013204103210": "analytic_middle",
    "010231425013204130210": "analytic_middle",
    "010231425013204132010": "analytic_middle",
    "010231425013204310210": "primitive_mean",
    "010231425013204312010": "primitive_mean",
    "010231425013240103210": "analytic_middle",
    "010231425013240130210": "analytic_middle",
    "010231425013240132010": "analytic_middle",
    "010231425013240310210": "primitive_mean",
    "010231425013240312010": "primitive_mean",
    "010231425013243010210": "primitive_mean",
    "010231425013243012010": "primitive_mean",
    "010231425013402310210": "primitive_tail",
    "010231425013402312010": "primitive_tail",
    "010231425013420310210": "primitive_tail",
    "010231425013420312010": "primitive_tail",
    "010231425013423010210": "primitive_tail",
    "010231425013423012010": "primitive_tail",
    "010231425031021043210": "inflection",
    "010231425031021403210": "inflection",
    "010231425031021430210": "stationary",
    "010231425031021432010": "quadratic",
    "010231425031024310210": "primitive_mean",
    "010231425031024312010": "primitive_mean",
    "010231425031042103210": "inflection",
    "010231425031042310210": "analytic",
    "010231425031042312010": "stationary",
    "010231425031201043210": "coupled_anchor",
    "010231425031201403210": "inflection",
    "010231425031201430210": "stationary",
    "010231425031201432010": "quadratic",
    "010231425031204132010": "triple_inflection",
    "010231425031204310210": "primitive_mean",
    "010231425031204312010": "primitive_mean",
    "010231425031240132010": "inflection_pair",
    "010231425031240310210": "primitive_mean",
    "010231425031240312010": "primitive_mean",
    "010231425031243010210": "primitive_mean",
    "010231425031243012010": "primitive_mean",
    "010231425031402103210": "inflection",
    "010231425031402310210": "analytic",
    "010231425031402312010": "central_dip",
    "010231425034102103210": "quadratic",
    "010231425034102130210": "quadratic",
    "010231425034102132010": "quadratic",
    "010231425034102310210": "quadratic",
    "010231425034102312010": "quadratic",
    "010231425034120103210": "quadratic",
    "010231425034120130210": "quadratic",
    "010231425034120132010": "quadratic",
    "010231425034120310210": "quadratic",
    "010231425034120312010": "quadratic",
    "010231425034123010210": "quadratic",
    "010231425034123012010": "quadratic",
    "010231425301021430210": "stationary",
    "010231425301021432010": "quadratic",
    "010231425301024310210": "primitive_mean",
    "010231425301024312010": "primitive_mean",
    "010231425301042310210": "analytic",
    "010231425301042312010": "stationary",
    "010231425301201430210": "stationary",
    "010231425301201432010": "quadratic",
    "010231425301204132010": "inflection_pair",
    "010231425301204310210": "primitive_mean",
    "010231425301204312010": "primitive_mean",
    "010231425301240132010": "inflection",
    "010231425301240310210": "primitive_mean",
    "010231425301240312010": "primitive_mean",
    "010231425301243010210": "primitive_mean",
    "010231425301243012010": "primitive_mean",
    "010231425301402310210": "analytic",
    "010231425304102310210": "analytic",
    "010231425340102310210": "analytic",
    "010234102103210543210": "quadratic",
    "010234102103215043210": "quadratic",
    "010234102103215403210": "linear",
    "010234102103215430210": "linear",
    "010234102103215432010": "linear",
    "010234102103251043210": "quadratic",
    "010234102103251403210": "quadratic",
    "010234102103251430210": "quadratic",
    "010234102103251432010": "linear",
    "010234102103521043210": "quadratic",
    "010234102103521403210": "quadratic",
    "010234102103521430210": "factor_deletion",
    "010234102103521432010": "quadratic",
    "010234102103524103210": "quadratic",
    "010234102103524130210": "quadratic",
    "010234102103524132010": "quadratic",
    "010234102103524310210": "linear",
    "010234102103524312010": "linear",
    "010234102105321432010": "quadratic",
    "010234102105324132010": "quadratic",
    "010234102105324312010": "linear",
    "010234102130210543210": "quadratic",
    "010234102130215043210": "quadratic",
    "010234102130215403210": "linear",
    "010234102130215430210": "linear",
    "010234102130215432010": "linear",
    "010234102130251043210": "quadratic",
    "010234102130251403210": "quadratic",
    "010234102130251430210": "quadratic",
    "010234102130251432010": "linear",
    "010234102130521043210": "quadratic",
    "010234102130521403210": "quadratic",
    "010234102130521430210": "quadratic",
    "010234102130521432010": "quadratic",
    "010234102130524103210": "quadratic",
    "010234102130524130210": "quadratic",
    "010234102130524132010": "quadratic",
    "010234102130524310210": "linear",
    "010234102130524312010": "linear",
    "010234102132010543210": "quadratic",
    "010234102132015043210": "quadratic",
    "010234102132015403210": "linear",
    "010234102132015430210": "linear",
    "010234102132015432010": "linear",
    "010234102132051043210": "quadratic",
    "010234102132051403210": "quadratic",
    "010234102132051430210": "quadratic",
    "010234102132051432010": "linear",
    "010234102132501043210": "quadratic",
    "010234102132501403210": "quadratic",
    "010234102132501430210": "quadratic",
    "010234102132501432010": "linear",
    "010234102135021043210": "quadratic",
    "010234102135021403210": "quadratic",
    "010234102135021430210": "quadratic",
    "010234102135021432010": "quadratic",
    "010234102135024103210": "quadratic",
    "010234102135024130210": "quadratic",
    "010234102135024132010": "quadratic",
    "010234102135024310210": "linear",
    "010234102135024312010": "linear",
    "010234102135201043210": "quadratic",
    "010234102135201403210": "quadratic",
    "010234102135201430210": "quadratic",
    "010234102135201432010": "quadratic",
    "010234102135204103210": "quadratic",
    "010234102135204130210": "quadratic",
    "010234102135204132010": "quadratic",
    "010234102135204310210": "quadratic",
    "010234102135204312010": "quadratic",
    "010234102135240103210": "quadratic",
    "010234102135240130210": "quadratic",
    "010234102135240132010": "quadratic",
    "010234102135240310210": "quadratic",
    "010234102135240312010": "quadratic",
    "010234102135243010210": "quadratic",
    "010234102135243012010": "quadratic",
    "010234102150321432010": "quadratic",
    "010234102150324132010": "quadratic",
    "010234102150324312010": "linear",
    "010234102153021432010": "quadratic",
    "010234102153024132010": "quadratic",
    "010234102153024312010": "quadratic",
    "010234102153201043210": "quadratic",
    "010234102153201403210": "quadratic",
    "010234102153201430210": "quadratic",
    "010234102153201432010": "quadratic",
    "010234102153204103210": "quadratic",
    "010234102153204130210": "quadratic",
    "010234102153204132010": "quadratic",
    "010234102153204310210": "quadratic",
    "010234102153204312010": "quadratic",
    "010234102153240103210": "quadratic",
    "010234102153240130210": "quadratic",
    "010234102153240132010": "quadratic",
    "010234102153240310210": "quadratic",
    "010234102153240312010": "quadratic",
    "010234102153243010210": "quadratic",
    "010234102153243012010": "quadratic",
    "010234102310210543210": "quadratic",
    "010234102310215043210": "quadratic",
    "010234102310215403210": "linear",
    "010234102310215430210": "linear",
    "010234102310215432010": "linear",
    "010234102310251043210": "quadratic",
    "010234102310251403210": "quadratic",
    "010234102310251430210": "quadratic",
    "010234102310251432010": "linear",
    "010234102310521043210": "quadratic",
    "010234102310521403210": "quadratic",
    "010234102310521430210": "quadratic",
    "010234102310521432010": "linear",
    "010234102312010543210": "quadratic",
    "010234102312015043210": "quadratic",
    "010234102312015403210": "linear",
    "010234102312015430210": "linear",
    "010234102312015432010": "linear",
    "010234102312051043210": "quadratic",
    "010234102312051403210": "quadratic",
    "010234102312051430210": "quadratic",
    "010234102312051432010": "linear",
    "010234102312501043210": "quadratic",
    "010234102312501403210": "quadratic",
    "010234102312501430210": "quadratic",
    "010234102312501432010": "linear",
    "010234102315021043210": "quadratic",
    "010234102315021403210": "quadratic",
    "010234102315021430210": "quadratic",
    "010234102315021432010": "quadratic",
    "010234102315201043210": "quadratic",
    "010234102315201403210": "quadratic",
    "010234102315201430210": "quadratic",
    "010234102315201432010": "quadratic",
    "010234102351021043210": "quadratic",
    "010234102351021403210": "quadratic",
    "010234102351021430210": "quadratic",
    "010234102351021432010": "quadratic",
    "010234102351201043210": "quadratic",
    "010234102351201403210": "quadratic",
    "010234102351201430210": "quadratic",
    "010234102351201432010": "quadratic",
    "010234102510321432010": "linear",
    "010234102510324132010": "linear",
    "010234102510324312010": "linear",
    "010234102510342312010": "linear",
    "010234102513021432010": "quadratic",
    "010234102513024132010": "quadratic",
    "010234102513024312010": "quadratic",
    "010234102513042312010": "linear",
    "010234102513201043210": "quadratic",
    "010234102513201403210": "quadratic",
    "010234102513201430210": "quadratic",
    "010234102513201432010": "quadratic",
    "010234102513204103210": "quadratic",
    "010234102513204130210": "quadratic",
    "010234102513204132010": "quadratic",
    "010234102513204310210": "quadratic",
    "010234102513204312010": "quadratic",
    "010234102513240103210": "quadratic",
    "010234102513240130210": "quadratic",
    "010234102513240132010": "quadratic",
    "010234102513240310210": "quadratic",
    "010234102513240312010": "quadratic",
    "010234102513243010210": "quadratic",
    "010234102513243012010": "quadratic",
    "010234102513402312010": "linear",
    "010234102513420310210": "linear",
    "010234102513420312010": "linear",
    "010234102513423010210": "linear",
    "010234102513423012010": "linear",
    "010234102531021432010": "quadratic",
    "010234102531024132010": "quadratic",
    "010234102531024312010": "linear",
    "010234102531042132010": "linear",
    "010234102531042312010": "linear",
    "010234102531201043210": "quadratic",
    "010234102531201403210": "quadratic",
    "010234102531201430210": "quadratic",
    "010234102531201432010": "quadratic",
    "010234102531204103210": "quadratic",
    "010234102531204130210": "quadratic",
    "010234102531204132010": "quadratic",
    "010234102531204310210": "quadratic",
    "010234102531204312010": "quadratic",
    "010234102531240103210": "quadratic",
    "010234102531240130210": "quadratic",
    "010234102531240132010": "quadratic",
    "010234102531240310210": "quadratic",
    "010234102531240312010": "quadratic",
    "010234102531243010210": "quadratic",
    "010234102531243012010": "quadratic",
    "010234102531402132010": "linear",
    "010234102531402312010": "linear",
    "010234102531420103210": "linear",
    "010234102531420130210": "linear",
    "010234102531420132010": "linear",
    "010234102531420310210": "linear",
    "010234102531420312010": "linear",
    "010234102531423010210": "linear",
    "010234102531423012010": "linear",
    "010234102534102132010": "linear",
    "010234102534102312010": "linear",
    "010234102534120103210": "linear",
    "010234102534120130210": "linear",
    "010234102534120132010": "linear",
    "010234102534120310210": "linear",
    "010234102534120312010": "linear",
    "010234102534123010210": "linear",
    "010234102534123012010": "linear",
    "010234105210321432010": "linear",
    "010234105210324132010": "linear",
    "010234105210324312010": "linear",
    "010234105210342312010": "linear",
    "010234105213021432010": "linear",
    "010234105213024132010": "linear",
    "010234105213024312010": "linear",
    "010234105213042312010": "linear",
    "010234105213201043210": "linear",
    "010234105213201403210": "linear",
    "010234105213201430210": "linear",
    "010234105213201432010": "linear",
    "010234105213204103210": "linear",
    "010234105213204130210": "linear",
    "010234105213204132010": "linear",
    "010234105213204310210": "linear",
    "010234105213204312010": "linear",
    "010234105213240103210": "linear",
    "010234105213240130210": "linear",
    "010234105213240132010": "linear",
    "010234105213240310210": "linear",
    "010234105213240312010": "linear",
    "010234105213243010210": "linear",
    "010234105213243012010": "linear",
    "010234105213402312010": "linear",
    "010234105213420310210": "linear",
    "010234105213420312010": "linear",
    "010234105213423010210": "linear",
    "010234105213423012010": "linear",
    "010234105231021432010": "linear",
    "010234105231024132010": "linear",
    "010234105231024312010": "linear",
    "010234105231042132010": "linear",
    "010234105231042312010": "linear",
    "010234105231201043210": "linear",
    "010234105231201403210": "linear",
    "010234105231201430210": "linear",
    "010234105231201432010": "linear",
    "010234105231204103210": "linear",
    "010234105231204130210": "linear",
    "010234105231204132010": "linear",
    "010234105231204310210": "linear",
    "010234105231204312010": "linear",
    "010234105231240103210": "linear",
    "010234105231240130210": "linear",
    "010234105231240132010": "linear",
    "010234105231240310210": "linear",
    "010234105231240312010": "linear",
    "010234105231243010210": "linear",
    "010234105231243012010": "linear",
    "010234105231402132010": "linear",
    "010234105231402312010": "linear",
    "010234105231420103210": "linear",
    "010234105231420130210": "linear",
    "010234105231420132010": "linear",
    "010234105231420310210": "linear",
    "010234105231420312010": "linear",
    "010234105231423010210": "linear",
    "010234105231423012010": "linear",
    "010234105234102132010": "linear",
    "010234105234102312010": "linear",
    "010234105234120103210": "linear",
    "010234105234120130210": "linear",
    "010234105234120132010": "linear",
    "010234105234120310210": "linear",
    "010234105234120312010": "linear",
    "010234105234123010210": "linear",
    "010234105234123012010": "linear",
    "010234120103210543210": "quadratic",
    "010234120103215043210": "quadratic",
    "010234120103215403210": "linear",
    "010234120103215430210": "linear",
    "010234120103215432010": "linear",
    "010234120103251043210": "quadratic",
    "010234120103251403210": "quadratic",
    "010234120103251430210": "quadratic",
    "010234120103251432010": "linear",
    "010234120103521043210": "quadratic",
    "010234120103521403210": "quadratic",
    "010234120103521430210": "quadratic",
    "010234120103521432010": "quadratic",
    "010234120103524103210": "quadratic",
    "010234120103524130210": "quadratic",
    "010234120103524132010": "quadratic",
    "010234120103524310210": "linear",
    "010234120103524312010": "linear",
    "010234120105321043210": "quadratic",
    "010234120105321403210": "quadratic",
    "010234120105321430210": "quadratic",
    "010234120105321432010": "quadratic",
    "010234120105324103210": "quadratic",
    "010234120105324130210": "quadratic",
    "010234120105324132010": "quadratic",
    "010234120105324310210": "quadratic",
    "010234120105324312010": "quadratic",
    "010234120130210543210": "stationary",
    "010234120130215043210": "stationary",
    "010234120130215403210": "linear",
    "010234120130215430210": "linear",
    "010234120130215432010": "linear",
    "010234120130251043210": "stationary",
    "010234120130251403210": "parametric_middle",
    "010234120130251430210": "quadratic",
    "010234120130251432010": "linear",
    "010234120130521043210": "stationary",
    "010234120130521403210": "stationary",
    "010234120130521430210": "stationary",
    "010234120130521432010": "quadratic",
    "010234120130524103210": "stationary",
    "010234120130524130210": "stationary",
    "010234120130524132010": "quadratic",
    "010234120130524310210": "linear",
    "010234120130524312010": "linear",
    "010234120132010543210": "stationary",
    "010234120132015043210": "stationary",
    "010234120132015403210": "linear",
    "010234120132015430210": "linear",
    "010234120132015432010": "linear",
    "010234120132051043210": "stationary",
    "010234120132051403210": "parametric_middle",
    "010234120132051430210": "quadratic",
    "010234120132051432010": "linear",
    "010234120132501043210": "stationary",
    "010234120132501403210": "central_value",
    "010234120132501430210": "quadratic",
    "010234120132501432010": "linear",
    "010234120135021043210": "stationary",
    "010234120135021403210": "stationary",
    "010234120135021430210": "stationary",
    "010234120135021432010": "quadratic",
    "010234120135024103210": "stationary",
    "010234120135024130210": "stationary",
    "010234120135024132010": "quadratic",
    "010234120135024310210": "quadratic",
    "010234120135024312010": "quadratic",
    "010234120135201043210": "stationary",
    "010234120135201403210": "stationary",
    "010234120135201430210": "stationary",
    "010234120135201432010": "quadratic",
    "010234120135204103210": "stationary",
    "010234120135204130210": "stationary",
    "010234120135204132010": "quadratic",
    "010234120135204310210": "quadratic",
    "010234120135204312010": "quadratic",
    "010234120135240103210": "quadratic",
    "010234120135240130210": "quadratic",
    "010234120135240132010": "quadratic",
    "010234120135240310210": "quadratic",
    "010234120135240312010": "quadratic",
    "010234120135243010210": "quadratic",
    "010234120135243012010": "quadratic",
    "010234120150321043210": "quadratic",
    "010234120150321403210": "quadratic",
    "010234120150321430210": "quadratic",
    "010234120150321432010": "quadratic",
    "010234120150324103210": "quadratic",
    "010234120150324130210": "quadratic",
    "010234120150324132010": "quadratic",
    "010234120150324310210": "quadratic",
    "010234120150324312010": "quadratic",
    "010234120153021043210": "quadratic",
    "010234120153021403210": "quadratic",
    "010234120153021430210": "quadratic",
    "010234120153021432010": "quadratic",
    "010234120153024103210": "quadratic",
    "010234120153024130210": "quadratic",
    "010234120153024132010": "quadratic",
    "010234120153024310210": "quadratic",
    "010234120153024312010": "quadratic",
    "010234120153201043210": "quadratic",
    "010234120153201403210": "quadratic",
    "010234120153201430210": "quadratic",
    "010234120153201432010": "quadratic",
    "010234120153204103210": "quadratic",
    "010234120153204130210": "quadratic",
    "010234120153204132010": "quadratic",
    "010234120153204310210": "quadratic",
    "010234120153204312010": "quadratic",
    "010234120153240103210": "quadratic",
    "010234120153240130210": "quadratic",
    "010234120153240132010": "quadratic",
    "010234120153240310210": "quadratic",
    "010234120153240312010": "quadratic",
    "010234120153243010210": "quadratic",
    "010234120153243012010": "quadratic",
    "010234120310210543210": "inflection",
    "010234120310215043210": "stationary",
    "010234120310215403210": "linear",
    "010234120310215430210": "linear",
    "010234120310215432010": "linear",
    "010234120310251043210": "stationary",
    "010234120310251403210": "parametric_middle",
    "010234120310251430210": "quadratic",
    "010234120310251432010": "linear",
    "010234120310521043210": "stationary",
    "010234120310521403210": "stationary",
    "010234120310521430210": "stationary",
    "010234120310521432010": "quadratic",
    "010234120312010543210": "inflection",
    "010234120312015043210": "stationary",
    "010234120312015403210": "linear",
    "010234120312015430210": "linear",
    "010234120312015432010": "linear",
    "010234120312051043210": "stationary",
    "010234120312051403210": "parametric_middle",
    "010234120312051430210": "quadratic",
    "010234120312051432010": "linear",
    "010234120312501043210": "stationary",
    "010234120312501403210": "central_value",
    "010234120312501430210": "quadratic",
    "010234120312501432010": "linear",
    "010234120315021043210": "stationary",
    "010234120315021403210": "stationary",
    "010234120315021430210": "stationary",
    "010234120315021432010": "quadratic",
    "010234120315201043210": "stationary",
    "010234120315201403210": "stationary",
    "010234120315201430210": "stationary",
    "010234120315201432010": "quadratic",
    "010234120351021043210": "stationary",
    "010234120351021403210": "stationary",
    "010234120351021430210": "quadratic",
    "010234120351021432010": "quadratic",
    "010234120351201043210": "stationary",
    "010234120351201403210": "stationary",
    "010234120351201430210": "quadratic",
    "010234120351201432010": "quadratic",
    "010234120510321043210": "quadratic",
    "010234120510321403210": "quadratic",
    "010234120510321430210": "quadratic",
    "010234120510321432010": "quadratic",
    "010234120510324103210": "quadratic",
    "010234120510324130210": "quadratic",
    "010234120510324132010": "quadratic",
    "010234120510324310210": "quadratic",
    "010234120510324312010": "quadratic",
    "010234120510342310210": "linear",
    "010234120510342312010": "linear",
    "010234120513021043210": "quadratic",
    "010234120513021403210": "quadratic",
    "010234120513021430210": "quadratic",
    "010234120513021432010": "quadratic",
    "010234120513024103210": "quadratic",
    "010234120513024130210": "quadratic",
    "010234120513024132010": "quadratic",
    "010234120513024310210": "quadratic",
    "010234120513024312010": "quadratic",
    "010234120513042310210": "quadratic",
    "010234120513042312010": "quadratic",
    "010234120513201043210": "quadratic",
    "010234120513201403210": "quadratic",
    "010234120513201430210": "quadratic",
    "010234120513201432010": "quadratic",
    "010234120513204103210": "quadratic",
    "010234120513204130210": "quadratic",
    "010234120513204132010": "quadratic",
    "010234120513204310210": "quadratic",
    "010234120513204312010": "quadratic",
    "010234120513240103210": "quadratic",
    "010234120513240130210": "quadratic",
    "010234120513240132010": "quadratic",
    "010234120513240310210": "quadratic",
    "010234120513240312010": "quadratic",
    "010234120513243010210": "quadratic",
    "010234120513243012010": "quadratic",
    "010234120513402310210": "quadratic",
    "010234120513402312010": "quadratic",
    "010234120513420310210": "quadratic",
    "010234120513420312010": "quadratic",
    "010234120513423010210": "quadratic",
    "010234120513423012010": "quadratic",
    "010234120531021043210": "quadratic",
    "010234120531021403210": "quadratic",
    "010234120531021430210": "quadratic",
    "010234120531021432010": "quadratic",
    "010234120531024103210": "quadratic",
    "010234120531024130210": "quadratic",
    "010234120531024132010": "quadratic",
    "010234120531024310210": "quadratic",
    "010234120531024312010": "quadratic",
    "010234120531042103210": "quadratic",
    "010234120531042130210": "quadratic",
    "010234120531042132010": "quadratic",
    "010234120531042310210": "quadratic",
    "010234120531042312010": "quadratic",
    "010234120531201043210": "quadratic",
    "010234120531201403210": "quadratic",
    "010234120531201430210": "quadratic",
    "010234120531201432010": "quadratic",
    "010234120531204103210": "quadratic",
    "010234120531204130210": "quadratic",
    "010234120531204132010": "quadratic",
    "010234120531204310210": "quadratic",
    "010234120531204312010": "quadratic",
    "010234120531240103210": "quadratic",
    "010234120531240130210": "quadratic",
    "010234120531240132010": "quadratic",
    "010234120531240310210": "quadratic",
    "010234120531240312010": "quadratic",
    "010234120531243010210": "quadratic",
    "010234120531243012010": "quadratic",
    "010234120531402103210": "quadratic",
    "010234120531402130210": "quadratic",
    "010234120531402132010": "quadratic",
    "010234120531402310210": "quadratic",
    "010234120531402312010": "quadratic",
    "010234120531420103210": "quadratic",
    "010234120531420130210": "quadratic",
    "010234120531420132010": "quadratic",
    "010234120531420310210": "quadratic",
    "010234120531420312010": "quadratic",
    "010234120531423010210": "quadratic",
    "010234120531423012010": "quadratic",
    "010234120534102103210": "linear",
    "010234120534102130210": "linear",
    "010234120534102132010": "linear",
    "010234120534102310210": "linear",
    "010234120534102312010": "linear",
    "010234120534120103210": "linear",
    "010234120534120130210": "linear",
    "010234120534120132010": "linear",
    "010234120534120310210": "linear",
    "010234120534120312010": "linear",
    "010234120534123010210": "linear",
    "010234120534123012010": "linear",
    "010234123010210543210": "blowup",
    "010234123010215043210": "stationary",
    "010234123010215403210": "linear",
    "010234123010215430210": "linear",
    "010234123010215432010": "linear",
    "010234123010251043210": "stationary",
    "010234123010251403210": "quartic_bridge",
    "010234123010251430210": "quadratic",
    "010234123010251432010": "linear",
    "010234123010521043210": "stationary",
    "010234123010521403210": "stationary",
    "010234123010521430210": "stationary",
    "010234123010521432010": "quadratic",
    "010234123012010543210": "blowup",
    "010234123012015043210": "stationary",
    "010234123012015403210": "linear",
    "010234123012015430210": "linear",
    "010234123012015432010": "linear",
    "010234123012051043210": "stationary",
    "010234123012051403210": "metric",
    "010234123012051430210": "quadratic",
    "010234123012051432010": "linear",
    "010234123012501043210": "stationary",
    "010234123012501403210": "central_value",
    "010234123012501430210": "quadratic",
    "010234123012501432010": "linear",
    "010234123015021043210": "stationary",
    "010234123015021403210": "stationary",
    "010234123015021430210": "stationary",
    "010234123015021432010": "quadratic",
    "010234123015201043210": "stationary",
    "010234123015201403210": "stationary",
    "010234123015201430210": "quadratic",
    "010234123015201432010": "linear",
    "010234123051021043210": "stationary",
    "010234123051021403210": "stationary",
    "010234123051021430210": "quadratic",
    "010234123051021432010": "quadratic",
    "010234123051201043210": "stationary",
    "010234123051201403210": "stationary",
    "010234123051201430210": "quadratic",
    "010234123051201432010": "quadratic",
    "010234123501021043210": "stationary",
    "010234123501021403210": "stationary",
    "010234123501021430210": "quadratic",
    "010234123501021432010": "quadratic",
    "010234123501201043210": "stationary",
    "010234123501201403210": "stationary",
    "010234123501201430210": "quadratic",
    "010234123501201432010": "quadratic",
    "010234125010321043210": "quadratic",
    "010234125010321403210": "quadratic",
    "010234125010321430210": "quadratic",
    "010234125010321432010": "quadratic",
    "010234125010324103210": "quadratic",
    "010234125010324130210": "quadratic",
    "010234125010324132010": "quadratic",
    "010234125010324310210": "quadratic",
    "010234125010324312010": "quadratic",
    "010234125010342310210": "linear",
    "010234125010342312010": "linear",
    "010234125013021043210": "quadratic",
    "010234125013021403210": "quadratic",
    "010234125013021430210": "quadratic",
    "010234125013021432010": "quadratic",
    "010234125013024103210": "quadratic",
    "010234125013024130210": "quadratic",
    "010234125013024132010": "quadratic",
    "010234125013024310210": "quadratic",
    "010234125013024312010": "quadratic",
    "010234125013042310210": "quadratic",
    "010234125013042312010": "quadratic",
    "010234125013201043210": "quadratic",
    "010234125013201403210": "quadratic",
    "010234125013201430210": "quadratic",
    "010234125013201432010": "linear",
    "010234125013204103210": "quadratic",
    "010234125013204130210": "quadratic",
    "010234125013204132010": "quadratic",
    "010234125013204310210": "quadratic",
    "010234125013204312010": "quadratic",
    "010234125013240103210": "quadratic",
    "010234125013240130210": "quadratic",
    "010234125013240132010": "quadratic",
    "010234125013240310210": "quadratic",
    "010234125013240312010": "quadratic",
    "010234125013243010210": "quadratic",
    "010234125013243012010": "quadratic",
    "010234125013402310210": "quadratic",
    "010234125013402312010": "quadratic",
    "010234125013420310210": "quadratic",
    "010234125013420312010": "quadratic",
    "010234125013423010210": "quadratic",
    "010234125013423012010": "quadratic",
    "010234125031021043210": "quadratic",
    "010234125031021403210": "quadratic",
    "010234125031021430210": "quadratic",
    "010234125031021432010": "quadratic",
    "010234125031024103210": "quadratic",
    "010234125031024130210": "quadratic",
    "010234125031024132010": "quadratic",
    "010234125031024310210": "quadratic",
    "010234125031024312010": "quadratic",
    "010234125031042103210": "quadratic",
    "010234125031042130210": "quadratic",
    "010234125031042132010": "quadratic",
    "010234125031042310210": "quadratic",
    "010234125031042312010": "quadratic",
    "010234125031201043210": "quadratic",
    "010234125031201403210": "quadratic",
    "010234125031201430210": "quadratic",
    "010234125031201432010": "quadratic",
    "010234125031204103210": "quadratic",
    "010234125031204130210": "quadratic",
    "010234125031204132010": "quadratic",
    "010234125031204310210": "quadratic",
    "010234125031204312010": "quadratic",
    "010234125031240103210": "quadratic",
    "010234125031240130210": "quadratic",
    "010234125031240132010": "quadratic",
    "010234125031240310210": "quadratic",
    "010234125031240312010": "quadratic",
    "010234125031243010210": "quadratic",
    "010234125031243012010": "quadratic",
    "010234125031402103210": "quadratic",
    "010234125031402130210": "quadratic",
    "010234125031402132010": "quadratic",
    "010234125031402310210": "quadratic",
    "010234125031402312010": "quadratic",
    "010234125031420103210": "quadratic",
    "010234125031420130210": "quadratic",
    "010234125031420132010": "quadratic",
    "010234125031420310210": "quadratic",
    "010234125031420312010": "quadratic",
    "010234125031423010210": "quadratic",
    "010234125031423012010": "quadratic",
    "010234125034102103210": "linear",
    "010234125034102130210": "linear",
    "010234125034102132010": "linear",
    "010234125034102310210": "linear",
    "010234125034102312010": "linear",
    "010234125034120103210": "linear",
    "010234125034120130210": "linear",
    "010234125034120132010": "linear",
    "010234125034120310210": "linear",
    "010234125034120312010": "linear",
    "010234125034123010210": "linear",
    "010234125034123012010": "linear",
    "010234125301021043210": "quadratic",
    "010234125301021403210": "quadratic",
    "010234125301021430210": "quadratic",
    "010234125301021432010": "quadratic",
    "010234125301024103210": "quadratic",
    "010234125301024130210": "quadratic",
    "010234125301024132010": "quadratic",
    "010234125301024310210": "quadratic",
    "010234125301024312010": "quadratic",
    "010234125301042103210": "quadratic",
    "010234125301042130210": "quadratic",
    "010234125301042132010": "quadratic",
    "010234125301042310210": "quadratic",
    "010234125301042312010": "quadratic",
    "010234125301201043210": "quadratic",
    "010234125301201403210": "quadratic",
    "010234125301201430210": "quadratic",
    "010234125301201432010": "quadratic",
    "010234125301204103210": "quadratic",
    "010234125301204130210": "quadratic",
    "010234125301204132010": "quadratic",
    "010234125301204310210": "quadratic",
    "010234125301204312010": "quadratic",
    "010234125301240103210": "quadratic",
    "010234125301240130210": "quadratic",
    "010234125301240132010": "quadratic",
    "010234125301240310210": "quadratic",
    "010234125301240312010": "quadratic",
    "010234125301243010210": "quadratic",
    "010234125301243012010": "quadratic",
    "010234125301402103210": "quadratic",
    "010234125301402130210": "quadratic",
    "010234125301402132010": "quadratic",
    "010234125301402310210": "quadratic",
    "010234125301402312010": "quadratic",
    "010234125301420103210": "quadratic",
    "010234125301420130210": "quadratic",
    "010234125301420132010": "quadratic",
    "010234125301420310210": "quadratic",
    "010234125301420312010": "quadratic",
    "010234125301423010210": "quadratic",
    "010234125301423012010": "quadratic",
    "010234125304102103210": "quadratic",
    "010234125304102130210": "quadratic",
    "010234125304102132010": "quadratic",
    "010234125304102310210": "quadratic",
    "010234125304102312010": "quadratic",
    "010234125304120103210": "quadratic",
    "010234125304120130210": "quadratic",
    "010234125304120132010": "quadratic",
    "010234125304120310210": "quadratic",
    "010234125304120312010": "quadratic",
    "010234125304123010210": "quadratic",
    "010234125304123012010": "quadratic",
    "010234125340102103210": "quadratic",
    "010234125340102130210": "quadratic",
    "010234125340102132010": "quadratic",
    "010234125340102310210": "quadratic",
    "010234125340102312010": "quadratic",
    "010234125340120103210": "quadratic",
    "010234125340120130210": "quadratic",
    "010234125340120132010": "quadratic",
    "010234125340120310210": "quadratic",
    "010234125340120312010": "quadratic",
    "010234125340123010210": "quadratic",
    "010234125340123012010": "quadratic",
    "010234150210321432010": "linear",
    "010234150210324132010": "linear",
    "010234150210324312010": "linear",
    "010234150210342312010": "linear",
    "010234150213021432010": "linear",
    "010234150213024132010": "linear",
    "010234150213024312010": "linear",
    "010234150213042312010": "linear",
    "010234150213201043210": "linear",
    "010234150213201403210": "linear",
    "010234150213201430210": "linear",
    "010234150213201432010": "linear",
    "010234150213204103210": "linear",
    "010234150213204130210": "linear",
    "010234150213204132010": "linear",
    "010234150213204310210": "linear",
    "010234150213204312010": "linear",
    "010234150213240103210": "linear",
    "010234150213240130210": "linear",
    "010234150213240132010": "linear",
    "010234150213240310210": "linear",
    "010234150213240312010": "linear",
    "010234150213243010210": "linear",
    "010234150213243012010": "linear",
    "010234150213402312010": "linear",
    "010234150213420310210": "linear",
    "010234150213420312010": "linear",
    "010234150213423010210": "linear",
    "010234150213423012010": "linear",
    "010234150231021432010": "linear",
    "010234150231024132010": "linear",
    "010234150231024312010": "linear",
    "010234150231042132010": "linear",
    "010234150231042312010": "linear",
    "010234150231201043210": "linear",
    "010234150231201403210": "linear",
    "010234150231201430210": "linear",
    "010234150231201432010": "linear",
    "010234150231204103210": "linear",
    "010234150231204130210": "linear",
    "010234150231204132010": "linear",
    "010234150231204310210": "linear",
    "010234150231204312010": "linear",
    "010234150231240103210": "linear",
    "010234150231240130210": "linear",
    "010234150231240132010": "linear",
    "010234150231240310210": "linear",
    "010234150231240312010": "linear",
    "010234150231243010210": "linear",
    "010234150231243012010": "linear",
    "010234150231402132010": "linear",
    "010234150231402312010": "linear",
    "010234150231420103210": "linear",
    "010234150231420130210": "linear",
    "010234150231420132010": "linear",
    "010234150231420310210": "linear",
    "010234150231420312010": "linear",
    "010234150231423010210": "linear",
    "010234150231423012010": "linear",
    "010234150234102132010": "linear",
    "010234150234102312010": "linear",
    "010234150234120103210": "linear",
    "010234150234120130210": "linear",
    "010234150234120132010": "linear",
    "010234150234120310210": "linear",
    "010234150234120312010": "linear",
    "010234150234123010210": "linear",
    "010234150234123012010": "linear",
    "010234152010321043210": "linear",
    "010234152010321403210": "linear",
    "010234152010321430210": "linear",
    "010234152010321432010": "linear",
    "010234152010324103210": "linear",
    "010234152010324130210": "linear",
    "010234152010324132010": "linear",
    "010234152010324310210": "linear",
    "010234152010324312010": "linear",
    "010234152010342310210": "linear",
    "010234152010342312010": "linear",
    "010234152013021043210": "linear",
    "010234152013021403210": "linear",
    "010234152013021430210": "linear",
    "010234152013021432010": "linear",
    "010234152013024103210": "linear",
    "010234152013024130210": "linear",
    "010234152013024132010": "linear",
    "010234152013024310210": "linear",
    "010234152013024312010": "linear",
    "010234152013042310210": "linear",
    "010234152013042312010": "linear",
    "010234152013201043210": "linear",
    "010234152013201403210": "linear",
    "010234152013201430210": "linear",
    "010234152013201432010": "linear",
    "010234152013204103210": "linear",
    "010234152013204130210": "linear",
    "010234152013204132010": "linear",
    "010234152013204310210": "linear",
    "010234152013204312010": "linear",
    "010234152013240103210": "linear",
    "010234152013240130210": "linear",
    "010234152013240132010": "linear",
    "010234152013240310210": "linear",
    "010234152013240312010": "linear",
    "010234152013243010210": "linear",
    "010234152013243012010": "linear",
    "010234152013402310210": "linear",
    "010234152013402312010": "linear",
    "010234152013420310210": "linear",
    "010234152013420312010": "linear",
    "010234152013423010210": "linear",
    "010234152013423012010": "linear",
    "010234152031021043210": "linear",
    "010234152031021403210": "linear",
    "010234152031021430210": "linear",
    "010234152031021432010": "linear",
    "010234152031024103210": "linear",
    "010234152031024130210": "linear",
    "010234152031024132010": "linear",
    "010234152031024310210": "linear",
    "010234152031024312010": "linear",
    "010234152031042103210": "linear",
    "010234152031042130210": "linear",
    "010234152031042132010": "linear",
    "010234152031042310210": "linear",
    "010234152031042312010": "linear",
    "010234152031201043210": "linear",
    "010234152031201403210": "linear",
    "010234152031201430210": "linear",
    "010234152031201432010": "linear",
    "010234152031204103210": "linear",
    "010234152031204130210": "linear",
    "010234152031204132010": "linear",
    "010234152031204310210": "linear",
    "010234152031204312010": "linear",
    "010234152031240103210": "linear",
    "010234152031240130210": "linear",
    "010234152031240132010": "linear",
    "010234152031240310210": "linear",
    "010234152031240312010": "linear",
    "010234152031243010210": "linear",
    "010234152031243012010": "linear",
    "010234152031402103210": "linear",
    "010234152031402130210": "linear",
    "010234152031402132010": "linear",
    "010234152031402310210": "linear",
    "010234152031402312010": "linear",
    "010234152031420103210": "linear",
    "010234152031420130210": "linear",
    "010234152031420132010": "linear",
    "010234152031420310210": "linear",
    "010234152031420312010": "linear",
    "010234152031423010210": "linear",
    "010234152031423012010": "linear",
    "010234152034102103210": "linear",
    "010234152034102130210": "linear",
    "010234152034102132010": "linear",
    "010234152034102310210": "linear",
    "010234152034102312010": "linear",
    "010234152034120103210": "linear",
    "010234152034120130210": "linear",
    "010234152034120132010": "linear",
    "010234152034120310210": "linear",
    "010234152034120312010": "linear",
    "010234152034123010210": "linear",
    "010234152034123012010": "linear",
    "010234152301021043210": "linear",
    "010234152301021403210": "linear",
    "010234152301021430210": "linear",
    "010234152301021432010": "linear",
    "010234152301024103210": "linear",
    "010234152301024130210": "linear",
    "010234152301024132010": "linear",
    "010234152301024310210": "linear",
    "010234152301024312010": "linear",
    "010234152301042103210": "linear",
    "010234152301042130210": "linear",
    "010234152301042132010": "linear",
    "010234152301042310210": "linear",
    "010234152301042312010": "linear",
    "010234152301201043210": "linear",
    "010234152301201403210": "linear",
    "010234152301201430210": "linear",
    "010234152301201432010": "linear",
    "010234152301204103210": "linear",
    "010234152301204130210": "linear",
    "010234152301204132010": "linear",
    "010234152301204310210": "linear",
    "010234152301204312010": "linear",
    "010234152301240103210": "linear",
    "010234152301240130210": "linear",
    "010234152301240132010": "linear",
    "010234152301240310210": "linear",
    "010234152301240312010": "linear",
    "010234152301243010210": "linear",
    "010234152301243012010": "linear",
    "010234152301402103210": "linear",
    "010234152301402130210": "linear",
    "010234152301402132010": "linear",
    "010234152301402310210": "linear",
    "010234152301402312010": "linear",
    "010234152301420103210": "linear",
    "010234152301420130210": "linear",
    "010234152301420132010": "linear",
    "010234152301420310210": "linear",
    "010234152301420312010": "linear",
    "010234152301423010210": "linear",
    "010234152301423012010": "linear",
    "010234152304102103210": "linear",
    "010234152304102130210": "linear",
    "010234152304102132010": "linear",
    "010234152304102310210": "linear",
    "010234152304102312010": "linear",
    "010234152304120103210": "linear",
    "010234152304120130210": "linear",
    "010234152304120132010": "linear",
    "010234152304120310210": "linear",
    "010234152304120312010": "linear",
    "010234152304123010210": "linear",
    "010234152304123012010": "linear",
    "010234152340102103210": "linear",
    "010234152340102130210": "linear",
    "010234152340102132010": "linear",
    "010234152340102310210": "linear",
    "010234152340102312010": "linear",
    "010234152340120103210": "linear",
    "010234152340120130210": "linear",
    "010234152340120132010": "linear",
    "010234152340120310210": "linear",
    "010234152340120312010": "linear",
    "010234152340123010210": "linear",
    "010234152340123012010": "linear",
    "010234510210321432010": "linear",
    "010234510210324132010": "linear",
    "010234510210324312010": "linear",
    "010234510210342312010": "linear",
    "010234510213021432010": "linear",
    "010234510213024132010": "linear",
    "010234510213024312010": "linear",
    "010234510213042312010": "linear",
    "010234510213201043210": "linear",
    "010234510213201403210": "linear",
    "010234510213201430210": "linear",
    "010234510213201432010": "linear",
    "010234510213204103210": "linear",
    "010234510213204130210": "linear",
    "010234510213204132010": "linear",
    "010234510213204310210": "linear",
    "010234510213204312010": "linear",
    "010234510213240103210": "linear",
    "010234510213240130210": "linear",
    "010234510213240132010": "linear",
    "010234510213240310210": "linear",
    "010234510213240312010": "linear",
    "010234510213243010210": "linear",
    "010234510213243012010": "linear",
    "010234510213402312010": "linear",
    "010234510213420310210": "linear",
    "010234510213420312010": "linear",
    "010234510213423010210": "linear",
    "010234510213423012010": "linear",
    "010234510231021432010": "linear",
    "010234510231024132010": "linear",
    "010234510231024312010": "linear",
    "010234510231042132010": "linear",
    "010234510231042312010": "linear",
    "010234510231201043210": "linear",
    "010234510231201403210": "linear",
    "010234510231201430210": "linear",
    "010234510231201432010": "linear",
    "010234510231204103210": "linear",
    "010234510231204130210": "linear",
    "010234510231204132010": "linear",
    "010234510231204310210": "linear",
    "010234510231204312010": "linear",
    "010234510231240103210": "linear",
    "010234510231240130210": "linear",
    "010234510231240132010": "linear",
    "010234510231240310210": "linear",
    "010234510231240312010": "linear",
    "010234510231243010210": "linear",
    "010234510231243012010": "linear",
    "010234510231402132010": "linear",
    "010234510231402312010": "linear",
    "010234510231420103210": "linear",
    "010234510231420130210": "linear",
    "010234510231420132010": "linear",
    "010234510231420310210": "linear",
    "010234510231420312010": "linear",
    "010234510231423010210": "linear",
    "010234510231423012010": "linear",
    "010234510234102132010": "linear",
    "010234510234102312010": "linear",
    "010234510234120103210": "linear",
    "010234510234120130210": "linear",
    "010234510234120132010": "linear",
    "010234510234120310210": "linear",
    "010234510234120312010": "linear",
    "010234510234123010210": "linear",
    "010234510234123012010": "linear",
    "010234512010321043210": "linear",
    "010234512010321403210": "linear",
    "010234512010321430210": "linear",
    "010234512010321432010": "linear",
    "010234512010324103210": "linear",
    "010234512010324130210": "linear",
    "010234512010324132010": "linear",
    "010234512010324310210": "linear",
    "010234512010324312010": "linear",
    "010234512010342310210": "linear",
    "010234512010342312010": "linear",
    "010234512013021043210": "linear",
    "010234512013021403210": "linear",
    "010234512013021430210": "linear",
    "010234512013021432010": "linear",
    "010234512013024103210": "linear",
    "010234512013024130210": "linear",
    "010234512013024132010": "linear",
    "010234512013024310210": "linear",
    "010234512013024312010": "linear",
    "010234512013042310210": "linear",
    "010234512013042312010": "linear",
    "010234512013201043210": "linear",
    "010234512013201403210": "linear",
    "010234512013201430210": "linear",
    "010234512013201432010": "linear",
    "010234512013204103210": "linear",
    "010234512013204130210": "linear",
    "010234512013204132010": "linear",
    "010234512013204310210": "linear",
    "010234512013204312010": "linear",
    "010234512013240103210": "linear",
    "010234512013240130210": "linear",
    "010234512013240132010": "linear",
    "010234512013240310210": "linear",
    "010234512013240312010": "linear",
    "010234512013243010210": "linear",
    "010234512013243012010": "linear",
    "010234512013402310210": "linear",
    "010234512013402312010": "linear",
    "010234512013420310210": "linear",
    "010234512013420312010": "linear",
    "010234512013423010210": "linear",
    "010234512013423012010": "linear",
    "010234512031021043210": "linear",
    "010234512031021403210": "linear",
    "010234512031021430210": "linear",
    "010234512031021432010": "linear",
    "010234512031024103210": "linear",
    "010234512031024130210": "linear",
    "010234512031024132010": "linear",
    "010234512031024310210": "linear",
    "010234512031024312010": "linear",
    "010234512031042103210": "linear",
    "010234512031042130210": "linear",
    "010234512031042132010": "linear",
    "010234512031042310210": "linear",
    "010234512031042312010": "linear",
    "010234512031201043210": "linear",
    "010234512031201403210": "linear",
    "010234512031201430210": "linear",
    "010234512031201432010": "linear",
    "010234512031204103210": "linear",
    "010234512031204130210": "linear",
    "010234512031204132010": "linear",
    "010234512031204310210": "linear",
    "010234512031204312010": "linear",
    "010234512031240103210": "linear",
    "010234512031240130210": "linear",
    "010234512031240132010": "linear",
    "010234512031240310210": "linear",
    "010234512031240312010": "linear",
    "010234512031243010210": "linear",
    "010234512031243012010": "linear",
    "010234512031402103210": "linear",
    "010234512031402130210": "linear",
    "010234512031402132010": "linear",
    "010234512031402310210": "linear",
    "010234512031402312010": "linear",
    "010234512031420103210": "linear",
    "010234512031420130210": "linear",
    "010234512031420132010": "linear",
    "010234512031420310210": "linear",
    "010234512031420312010": "linear",
    "010234512031423010210": "linear",
    "010234512031423012010": "linear",
    "010234512034102103210": "linear",
    "010234512034102130210": "linear",
    "010234512034102132010": "linear",
    "010234512034102310210": "linear",
    "010234512034102312010": "linear",
    "010234512034120103210": "linear",
    "010234512034120130210": "linear",
    "010234512034120132010": "linear",
    "010234512034120310210": "linear",
    "010234512034120312010": "linear",
    "010234512034123010210": "linear",
    "010234512034123012010": "linear",
    "010234512301021043210": "linear",
    "010234512301021403210": "linear",
    "010234512301021430210": "linear",
    "010234512301021432010": "linear",
    "010234512301024103210": "linear",
    "010234512301024130210": "linear",
    "010234512301024132010": "linear",
    "010234512301024310210": "linear",
    "010234512301024312010": "linear",
    "010234512301042103210": "linear",
    "010234512301042130210": "linear",
    "010234512301042132010": "linear",
    "010234512301042310210": "linear",
    "010234512301042312010": "linear",
    "010234512301201043210": "linear",
    "010234512301201403210": "linear",
    "010234512301201430210": "linear",
    "010234512301201432010": "linear",
    "010234512301204103210": "linear",
    "010234512301204130210": "linear",
    "010234512301204132010": "linear",
    "010234512301204310210": "linear",
    "010234512301204312010": "linear",
    "010234512301240103210": "linear",
    "010234512301240130210": "linear",
    "010234512301240132010": "linear",
    "010234512301240310210": "linear",
    "010234512301240312010": "linear",
    "010234512301243010210": "linear",
    "010234512301243012010": "linear",
    "010234512301402103210": "linear",
    "010234512301402130210": "linear",
    "010234512301402132010": "linear",
    "010234512301402310210": "linear",
    "010234512301402312010": "linear",
    "010234512301420103210": "linear",
    "010234512301420130210": "linear",
    "010234512301420132010": "linear",
    "010234512301420310210": "linear",
    "010234512301420312010": "linear",
    "010234512301423010210": "linear",
    "010234512301423012010": "linear",
    "010234512304102103210": "linear",
    "010234512304102130210": "linear",
    "010234512304102132010": "linear",
    "010234512304102310210": "linear",
    "010234512304102312010": "linear",
    "010234512304120103210": "linear",
    "010234512304120130210": "linear",
    "010234512304120132010": "linear",
    "010234512304120310210": "linear",
    "010234512304120312010": "linear",
    "010234512304123010210": "linear",
    "010234512304123012010": "linear",
    "010234512340102103210": "linear",
    "010234512340102130210": "linear",
    "010234512340102132010": "linear",
    "010234512340102310210": "linear",
    "010234512340102312010": "linear",
    "010234512340120103210": "linear",
    "010234512340120130210": "linear",
    "010234512340120132010": "linear",
    "010234512340120310210": "linear",
    "010234512340120312010": "linear",
    "010234512340123010210": "linear",
    "010234512340123012010": "linear",
    "012010321043215403210": "linear",
    "012010321043215430210": "linear",
    "012010321043215432010": "linear",
    "012010321043251430210": "quadratic",
    "012010321043251432010": "linear",
    "012010321043521043210": "stationary",
    "012010321043521430210": "stationary",
    "012010321043521432010": "quadratic",
    "012010321043524310210": "quadratic",
    "012010321043524312010": "quadratic",
    "012010321403215403210": "linear",
    "012010321403215430210": "linear",
    "012010321403215432010": "linear",
    "012010321403251430210": "quadratic",
    "012010321403251432010": "linear",
    "012010321403521043210": "stationary",
    "012010321403521430210": "stationary",
    "012010321403521432010": "quadratic",
    "012010321403524310210": "quadratic",
    "012010321403524312010": "quadratic",
    "012010321430210543210": "quadratic",
    "012010321430215043210": "quadratic",
    "012010321430215403210": "linear",
    "012010321430215430210": "linear",
    "012010321430215432010": "linear",
    "012010321430251043210": "quadratic",
    "012010321430251403210": "quadratic",
    "012010321430251430210": "linear",
    "012010321430251432010": "linear",
    "012010321430521043210": "quadratic",
    "012010321430521403210": "quadratic",
    "012010321430521430210": "linear",
    "012010321430521432010": "linear",
    "012010321430524103210": "quadratic",
    "012010321430524130210": "quadratic",
    "012010321430524132010": "quadratic",
    "012010321430524310210": "quadratic",
    "012010321430524312010": "quadratic",
    "012010321432010543210": "quadratic",
    "012010321432015043210": "quadratic",
    "012010321432015403210": "linear",
    "012010321432015430210": "linear",
    "012010321432015432010": "linear",
    "012010321432051043210": "quadratic",
    "012010321432051403210": "quadratic",
    "012010321432051430210": "linear",
    "012010321432051432010": "linear",
    "012010321432501043210": "quadratic",
    "012010321432501403210": "quadratic",
    "012010321432501430210": "linear",
    "012010321432501432010": "linear",
    "012010321435021043210": "quadratic",
    "012010321435021403210": "quadratic",
    "012010321435021430210": "linear",
    "012010321435021432010": "linear",
    "012010321435024103210": "quadratic",
    "012010321435024130210": "quadratic",
    "012010321435024132010": "quadratic",
    "012010321435024310210": "quadratic",
    "012010321435024312010": "quadratic",
    "012010321435201043210": "quadratic",
    "012010321435201403210": "quadratic",
    "012010321435201430210": "linear",
    "012010321435201432010": "linear",
    "012010321435204103210": "quadratic",
    "012010321435204130210": "quadratic",
    "012010321435204132010": "linear",
    "012010321435204310210": "quadratic",
    "012010321435204312010": "quadratic",
    "012010321435240103210": "linear",
    "012010321435240130210": "linear",
    "012010321435240132010": "linear",
    "012010321435240310210": "quadratic",
    "012010321435240312010": "quadratic",
    "012010321435243010210": "linear",
    "012010321435243012010": "linear",
    "012010324103215403210": "linear",
    "012010324103215430210": "linear",
    "012010324103215432010": "linear",
    "012010324103251430210": "quadratic",
    "012010324103251432010": "linear",
    "012010324103521430210": "stationary",
    "012010324103521432010": "quadratic",
    "012010324103524310210": "primitive_mean",
    "012010324103524312010": "quadratic",
    "012010324130215403210": "linear",
    "012010324130215430210": "linear",
    "012010324130215432010": "linear",
    "012010324130251403210": "inflection",
    "012010324130251430210": "quadratic",
    "012010324130251432010": "linear",
    "012010324130521430210": "stationary",
    "012010324130521432010": "quadratic",
    "012010324130524310210": "primitive_mean",
    "012010324130524312010": "quadratic",
    "012010324132015403210": "linear",
    "012010324132015430210": "linear",
    "012010324132015432010": "linear",
    "012010324132051403210": "inflection",
    "012010324132051430210": "quadratic",
    "012010324132051432010": "linear",
    "012010324132501403210": "inflection",
    "012010324132501430210": "quadratic",
    "012010324132501432010": "linear",
    "012010324135021430210": "stationary",
    "012010324135021432010": "quadratic",
    "012010324135024310210": "analytic",
    "012010324135024312010": "coupled_anchor",
    "012010324135201430210": "stationary",
    "012010324135201432010": "linear",
    "012010324135204310210": "inflection",
    "012010324310210543210": "primitive_tail",
    "012010324310215043210": "primitive_tail",
    "012010324310215403210": "linear",
    "012010324310215430210": "linear",
    "012010324310215432010": "linear",
    "012010324310251043210": "primitive_tail",
    "012010324310251403210": "primitive_tail",
    "012010324310251430210": "quadratic",
    "012010324310251432010": "linear",
    "012010324310521043210": "primitive_tail",
    "012010324310521403210": "primitive_tail",
    "012010324310521430210": "primitive_tail",
    "012010324310521432010": "quadratic",
    "012010324310524103210": "primitive_tail",
    "012010324310524130210": "primitive_tail",
    "012010324310524132010": "primitive_tail",
    "012010324310524310210": "linear",
    "012010324310524312010": "linear",
    "012010324312010543210": "primitive_tail",
    "012010324312015043210": "primitive_tail",
    "012010324312015403210": "linear",
    "012010324312015430210": "linear",
    "012010324312015432010": "linear",
    "012010324312051043210": "primitive_tail",
    "012010324312051403210": "primitive_tail",
    "012010324312051430210": "quadratic",
    "012010324312051432010": "linear",
    "012010324312501043210": "primitive_tail",
    "012010324312501403210": "primitive_tail",
    "012010324312501430210": "quadratic",
    "012010324312501432010": "linear",
    "012010324315021043210": "primitive_tail",
    "012010324315021403210": "primitive_tail",
    "012010324315021430210": "primitive_tail",
    "012010324315021432010": "quadratic",
    "012010324315024103210": "primitive_tail",
    "012010324315024130210": "primitive_tail",
    "012010324315024132010": "primitive_tail",
    "012010324315024310210": "primitive_tail",
    "012010324315024312010": "primitive_tail",
    "012010324315201043210": "primitive_tail",
    "012010324315201403210": "primitive_tail",
    "012010324315201430210": "primitive_tail",
    "012010324315201432010": "linear",
    "012010324315204103210": "primitive_tail",
    "012010324315204130210": "primitive_tail",
    "012010324315204132010": "primitive_tail",
    "012010324315204310210": "primitive_tail",
    "012010324315204312010": "primitive_tail",
    "012010324315240103210": "primitive_tail",
    "012010324315240130210": "primitive_tail",
    "012010324315240132010": "primitive_tail",
    "012010324315240310210": "primitive_tail",
    "012010324315240312010": "primitive_tail",
    "012010324315243010210": "primitive_tail",
    "012010324315243012010": "primitive_tail",
    "012010342103210543210": "inflection",
    "012010342103215043210": "stationary",
    "012010342103215403210": "linear",
    "012010342103215430210": "linear",
    "012010342103215432010": "linear",
    "012010342103251043210": "stationary",
    "012010342103251403210": "central_value",
    "012010342103251430210": "quadratic",
    "012010342103251432010": "linear",
    "012010342103521043210": "stationary",
    "012010342103521403210": "stationary",
    "012010342103521430210": "stationary",
    "012010342103521432010": "quadratic",
    "012010342103524103210": "primitive_mean",
    "012010342103524130210": "primitive_mean",
    "012010342103524132010": "primitive_mean",
    "012010342103524310210": "quadratic",
    "012010342103524312010": "quadratic",
    "012010342105324310210": "primitive_mean",
    "012010342105324312010": "primitive_mean",
    "012010342130210543210": "left_mean_average",
    "012010342130215043210": "inflection",
    "012010342130215403210": "linear",
    "012010342130215430210": "linear",
    "012010342130215432010": "linear",
    "012010342130251043210": "inflection",
    "012010342130251403210": "central_value",
    "012010342130251430210": "quadratic",
    "012010342130251432010": "linear",
    "012010342130521043210": "inflection",
    "012010342130521403210": "inflection",
    "012010342130521430210": "stationary",
    "012010342130521432010": "quadratic",
    "012010342130524103210": "primitive_mean",
    "012010342130524130210": "primitive_mean",
    "012010342130524132010": "primitive_mean",
    "012010342130524310210": "quadratic",
    "012010342130524312010": "quadratic",
    "012010342132015403210": "linear",
    "012010342132015430210": "linear",
    "012010342132015432010": "linear",
    "012010342132051403210": "central_value",
    "012010342132051430210": "quadratic",
    "012010342132051432010": "linear",
    "012010342132501403210": "central_value",
    "012010342132501430210": "quadratic",
    "012010342132501432010": "linear",
    "012010342135021430210": "stationary",
    "012010342135021432010": "quadratic",
    "012010342135024310210": "analytic",
    "012010342135024312010": "hermite_fiber",
    "012010342135201430210": "stationary",
    "012010342135201432010": "quadratic",
    "012010342135204310210": "inflection",
    "012010342150324310210": "analytic",
    "012010342150324312010": "factor_deletion",
    "012010342153024310210": "analytic",
    "012010342153024312010": "full_stationary",
    "012010342153204310210": "inflection",
    "012010342153204312010": "full_stationary",
    "012010342310210543210": "analytic_middle",
    "012010342310215043210": "analytic_middle",
    "012010342310215403210": "linear",
    "012010342310215430210": "linear",
    "012010342310215432010": "linear",
    "012010342310251043210": "analytic_middle",
    "012010342310251403210": "analytic_middle",
    "012010342310251430210": "quadratic",
    "012010342310251432010": "linear",
    "012010342310521043210": "primitive_mean",
    "012010342310521403210": "primitive_mean",
    "012010342310521430210": "primitive_mean",
    "012010342310521432010": "quadratic",
    "012010342310524103210": "primitive_mean",
    "012010342310524130210": "primitive_mean",
    "012010342310524132010": "primitive_mean",
    "012010342310524310210": "linear",
    "012010342310524312010": "linear",
    "012010342312010543210": "two_parameter",
    "012010342312015043210": "outer_cubic",
    "012010342312015403210": "linear",
    "012010342312015430210": "linear",
    "012010342312015432010": "linear",
    "012010342312051043210": "right_maximum",
    "012010342312051403210": "central_value",
    "012010342312051430210": "quadratic",
    "012010342312051432010": "linear",
    "012010342312501043210": "right_maximum",
    "012010342312501403210": "central_value",
    "012010342312501430210": "quadratic",
    "012010342312501432010": "linear",
    "012010342315021043210": "analytic_middle",
    "012010342315021403210": "analytic_middle",
    "012010342315021430210": "analytic_middle",
    "012010342315021432010": "quadratic",
    "012010342315024103210": "analytic_middle",
    "012010342315024130210": "analytic_middle",
    "012010342315024132010": "analytic_middle",
    "012010342315024310210": "analytic",
    "012010342315024312010": "analytic_middle",
    "012010342315201043210": "stationary",
    "012010342315201403210": "stationary",
    "012010342315201430210": "stationary",
    "012010342315201432010": "quadratic",
    "012010342315204103210": "inflection",
    "012010342315204130210": "inflection",
    "012010342315204132010": "inflection",
    "012010342315204310210": "inflection",
    "012010342315204312010": "inflection",
    "012010342315240103210": "marker_boundary",
    "012010342315240130210": "inflection",
    "012010342315240132010": "inflection",
    "012010342315240310210": "inflection",
    "012010342315240312010": "inflection",
    "012010342315243012010": "outer_secant",
    "012010342351021043210": "primitive_tail",
    "012010342351021403210": "primitive_tail",
    "012010342351021430210": "primitive_tail",
    "012010342351021432010": "quadratic",
    "012010342351024103210": "analytic_middle",
    "012010342351024130210": "analytic_middle",
    "012010342351024132010": "analytic_middle",
    "012010342351024310210": "analytic",
    "012010342351024312010": "analytic_middle",
    "012010342351201043210": "primitive_tail",
    "012010342351201403210": "primitive_tail",
    "012010342351201430210": "primitive_tail",
    "012010342351201432010": "quadratic",
    "012010342351204103210": "central_value",
    "012010342351204130210": "central_value",
    "012010342351204132010": "central_value",
    "012010342351204310210": "central_value",
    "012010342351204312010": "central_value",
    "012010342351240103210": "marker_boundary",
    "012010342351240130210": "inflection",
    "012010342351240132010": "inflection",
    "012010342351240310210": "inflection",
    "012010342351240312010": "inflection",
    "012010342351243012010": "outer_secant",
    "012010342510324310210": "linear",
    "012010342510324312010": "linear",
    "012010342510342310210": "linear",
    "012010342510342312010": "linear",
    "012010342513024310210": "analytic",
    "012010342513024312010": "inflection",
    "012010342513042310210": "primitive_tail",
    "012010342513042312010": "primitive_tail",
    "012010342513204310210": "inflection",
    "012010342513204312010": "inflection",
    "012010342513402310210": "primitive_tail",
    "012010342513402312010": "primitive_tail",
    "012010342513420310210": "primitive_tail",
    "012010342513420312010": "primitive_tail",
    "012010342513423010210": "primitive_tail",
    "012010342513423012010": "primitive_tail",
    "012010342531021043210": "quadratic",
    "012010342531021403210": "primitive_tail",
    "012010342531021430210": "primitive_tail",
    "012010342531021432010": "quadratic",
    "012010342531024103210": "inflection",
    "012010342531024130210": "inflection",
    "012010342531024132010": "inflection",
    "012010342531024310210": "analytic",
    "012010342531024312010": "inflection",
    "012010342531042103210": "primitive_tail",
    "012010342531042130210": "primitive_tail",
    "012010342531042132010": "primitive_tail",
    "012010342531042310210": "analytic",
    "012010342531042312010": "parametric_middle",
    "012010342531201043210": "primitive_tail",
    "012010342531201403210": "primitive_tail",
    "012010342531201430210": "primitive_tail",
    "012010342531201432010": "quadratic",
    "012010342531204103210": "inflection",
    "012010342531204130210": "inflection",
    "012010342531204132010": "inflection",
    "012010342531204310210": "inflection",
    "012010342531204312010": "inflection",
    "012010342531240103210": "laguerre_trapezoid",
    "012010342531240130210": "marker_quadrature",
    "012010342531240132010": "inflection",
    "012010342531402103210": "primitive_tail",
    "012010342531402130210": "primitive_tail",
    "012010342531402132010": "primitive_tail",
    "012010342531402310210": "analytic",
    "012010342531402312010": "factor_deletion",
    "012010342531420103210": "primitive_tail",
    "012010342531420130210": "primitive_tail",
    "012010342531420132010": "primitive_tail",
    "012010342531420310210": "inflection",
    "012010342531420312010": "full_stationary",
    "012010342534102103210": "linear",
    "012010342534102130210": "linear",
    "012010342534102132010": "linear",
    "012010342534102310210": "linear",
    "012010342534102312010": "linear",
    "012010342534120103210": "linear",
    "012010342534120130210": "linear",
    "012010342534120132010": "linear",
    "012010342534120310210": "linear",
    "012010342534120312010": "linear",
    "012010342534123010210": "linear",
    "012010342534123012010": "linear",
    "012013021043215403210": "linear",
    "012013021043215430210": "linear",
    "012013021043215432010": "linear",
    "012013021043251430210": "quadratic",
    "012013021043251432010": "linear",
    "012013021043521043210": "stationary",
    "012013021043521430210": "stationary",
    "012013021043521432010": "quadratic",
    "012013021043524310210": "quadratic",
    "012013021043524312010": "quadratic",
    "012013021403215403210": "linear",
    "012013021403215430210": "linear",
    "012013021403215432010": "linear",
    "012013021403251430210": "quadratic",
    "012013021403251432010": "linear",
    "012013021403521043210": "stationary",
    "012013021403521430210": "stationary",
    "012013021403521432010": "quadratic",
    "012013021403524310210": "quadratic_pairs",
    "012013021403524312010": "quadratic",
    "012013021430210543210": "quadratic",
    "012013021430215043210": "quadratic",
    "012013021430215403210": "linear",
    "012013021430215430210": "linear",
    "012013021430215432010": "linear",
    "012013021430251043210": "analytic_middle",
    "012013021430251403210": "quadratic",
    "012013021430251430210": "linear",
    "012013021430251432010": "linear",
    "012013021430521043210": "analytic_middle",
    "012013021430521403210": "analytic_middle",
    "012013021430521430210": "linear",
    "012013021430521432010": "linear",
    "012013021430524103210": "analytic_middle",
    "012013021430524130210": "analytic_middle",
    "012013021430524132010": "quadratic",
    "012013021430524310210": "quadratic",
    "012013021430524312010": "quadratic",
    "012013021432010543210": "quadratic",
    "012013021432015043210": "quadratic",
    "012013021432015403210": "linear",
    "012013021432015430210": "linear",
    "012013021432015432010": "linear",
    "012013021432051043210": "quadratic",
    "012013021432051403210": "quadratic",
    "012013021432051430210": "linear",
    "012013021432051432010": "linear",
    "012013021432501043210": "quadratic",
    "012013021432501403210": "quadratic",
    "012013021432501430210": "linear",
    "012013021432501432010": "linear",
    "012013021435021043210": "quadratic",
    "012013021435021403210": "quadratic",
    "012013021435021430210": "linear",
    "012013021435021432010": "linear",
    "012013021435024103210": "quadratic",
    "012013021435024130210": "quadratic",
    "012013021435024132010": "quadratic",
    "012013021435024310210": "quadratic",
    "012013021435024312010": "quadratic",
    "012013021435201043210": "quadratic",
    "012013021435201403210": "quadratic",
    "012013021435201430210": "linear",
    "012013021435201432010": "linear",
    "012013021435204103210": "quadratic",
    "012013021435204130210": "quadratic",
    "012013021435204132010": "linear",
    "012013021435204310210": "quadratic",
    "012013021435204312010": "quadratic",
    "012013021435240103210": "linear",
    "012013021435240130210": "linear",
    "012013021435240132010": "linear",
    "012013021435240310210": "quadratic",
    "012013021435240312010": "quadratic",
    "012013021435243010210": "linear",
    "012013021435243012010": "linear",
    "012013024103215403210": "linear",
    "012013024103215430210": "linear",
    "012013024103215432010": "linear",
    "012013024103251430210": "quadratic",
    "012013024103251432010": "linear",
    "012013024103521430210": "stationary",
    "012013024103521432010": "quadratic",
    "012013024103524310210": "primitive_mean",
    "012013024103524312010": "primitive_mean",
    "012013024130215403210": "linear",
    "012013024130215430210": "linear",
    "012013024130215432010": "linear",
    "012013024130251403210": "inflection",
    "012013024130251430210": "quadratic",
    "012013024130251432010": "linear",
    "012013024130521430210": "stationary",
    "012013024130521432010": "quadratic",
    "012013024130524310210": "primitive_mean",
    "012013024130524312010": "primitive_mean",
    "012013024132015403210": "linear",
    "012013024132015430210": "linear",
    "012013024132015432010": "linear",
    "012013024132051403210": "inflection",
    "012013024132051430210": "quadratic",
    "012013024132051432010": "linear",
    "012013024132501403210": "inflection",
    "012013024132501430210": "quadratic",
    "012013024132501432010": "linear",
    "012013024135021430210": "stationary",
    "012013024135021432010": "quadratic",
    "012013024135024310210": "analytic",
    "012013024135024312010": "coupled_anchor",
    "012013024135201430210": "stationary",
    "012013024135201432010": "linear",
    "012013024135204310210": "inflection",
    "012013024135240310210": "coupled_anchor",
    "012013024135243010210": "inflection",
    "012013024135243012010": "inflection",
    "012013024310210543210": "primitive_tail",
    "012013024310215043210": "primitive_tail",
    "012013024310215403210": "linear",
    "012013024310215430210": "linear",
    "012013024310215432010": "linear",
    "012013024310251043210": "primitive_tail",
    "012013024310251403210": "primitive_tail",
    "012013024310251430210": "quadratic",
    "012013024310251432010": "linear",
    "012013024310521043210": "primitive_tail",
    "012013024310521403210": "primitive_tail",
    "012013024310521430210": "primitive_tail",
    "012013024310521432010": "quadratic",
    "012013024310524103210": "primitive_tail",
    "012013024310524130210": "primitive_tail",
    "012013024310524132010": "primitive_tail",
    "012013024310524310210": "quadratic",
    "012013024310524312010": "quadratic",
    "012013024312010543210": "primitive_tail",
    "012013024312015043210": "primitive_tail",
    "012013024312015403210": "linear",
    "012013024312015430210": "linear",
    "012013024312015432010": "linear",
    "012013024312051043210": "primitive_tail",
    "012013024312051403210": "primitive_tail",
    "012013024312051430210": "quadratic",
    "012013024312051432010": "linear",
    "012013024312501043210": "primitive_tail",
    "012013024312501403210": "primitive_tail",
    "012013024312501430210": "quadratic",
    "012013024312501432010": "linear",
    "012013024315021043210": "primitive_tail",
    "012013024315021403210": "primitive_tail",
    "012013024315021430210": "primitive_tail",
    "012013024315021432010": "quadratic",
    "012013024315024103210": "primitive_tail",
    "012013024315024130210": "primitive_tail",
    "012013024315024132010": "primitive_tail",
    "012013024315024310210": "primitive_tail",
    "012013024315024312010": "primitive_tail",
    "012013024315201043210": "primitive_tail",
    "012013024315201403210": "primitive_tail",
    "012013024315201430210": "primitive_tail",
    "012013024315201432010": "linear",
    "012013024315204103210": "primitive_tail",
    "012013024315204130210": "primitive_tail",
    "012013024315204132010": "primitive_tail",
    "012013024315204310210": "primitive_tail",
    "012013024315204312010": "primitive_tail",
    "012013024315240103210": "primitive_tail",
    "012013024315240130210": "primitive_tail",
    "012013024315240132010": "primitive_tail",
    "012013024315240310210": "primitive_tail",
    "012013024315240312010": "primitive_tail",
    "012013024315243010210": "primitive_tail",
    "012013024315243012010": "primitive_tail",
    "012013042103210543210": "inflection",
    "012013042103215043210": "stationary",
    "012013042103215403210": "linear",
    "012013042103215430210": "linear",
    "012013042103215432010": "linear",
    "012013042103251043210": "stationary",
    "012013042103251403210": "central_value",
    "012013042103251430210": "quadratic",
    "012013042103251432010": "linear",
    "012013042103521043210": "stationary",
    "012013042103521403210": "stationary",
    "012013042103521430210": "stationary",
    "012013042103521432010": "quadratic",
    "012013042103524103210": "primitive_mean",
    "012013042103524130210": "primitive_mean",
    "012013042103524132010": "primitive_mean",
    "012013042103524310210": "primitive_mean",
    "012013042103524312010": "primitive_mean",
    "012013042105324310210": "primitive_mean",
    "012013042105324312010": "primitive_mean",
    "012013042130210543210": "left_mean_average",
    "012013042130215043210": "inflection_pair",
    "012013042130215403210": "linear",
    "012013042130215430210": "linear",
    "012013042130215432010": "linear",
    "012013042130251403210": "central_value",
    "012013042130251430210": "quadratic",
    "012013042130251432010": "linear",
    "012013042130521403210": "inflection",
    "012013042130521430210": "stationary",
    "012013042130521432010": "quadratic",
    "012013042130524103210": "primitive_mean",
    "012013042130524130210": "primitive_mean",
    "012013042130524132010": "primitive_mean",
    "012013042130524310210": "primitive_mean",
    "012013042130524312010": "primitive_mean",
    "012013042132015403210": "linear",
    "012013042132015430210": "linear",
    "012013042132015432010": "linear",
    "012013042132051403210": "central_value",
    "012013042132051430210": "quadratic",
    "012013042132051432010": "linear",
    "012013042132501403210": "central_value",
    "012013042132501430210": "quadratic",
    "012013042132501432010": "linear",
    "012013042135021430210": "stationary",
    "012013042135021432010": "quadratic",
    "012013042135024310210": "analytic",
    "012013042135024312010": "coupled_anchor",
    "012013042135201430210": "stationary",
    "012013042135201432010": "quadratic",
    "012013042135204310210": "inflection",
    "012013042135243012010": "outer_secant",
    "012013042150324310210": "analytic",
    "012013042150324312010": "quartic_bridge",
    "012013042153024310210": "analytic",
    "012013042153024312010": "coupled_anchor",
    "012013042153204310210": "inflection",
    "012013042153204312010": "coupled_anchor",
    "012013042153243010210": "inflection",
    "012013042153243012010": "inflection",
    "012013042310210543210": "analytic_middle",
    "012013042310215043210": "analytic_middle",
    "012013042310215403210": "linear",
    "012013042310215430210": "linear",
    "012013042310215432010": "linear",
    "012013042310251043210": "analytic_middle",
    "012013042310251403210": "analytic_middle",
    "012013042310251430210": "quadratic",
    "012013042310251432010": "linear",
    "012013042310521043210": "primitive_mean",
    "012013042310521403210": "primitive_mean",
    "012013042310521430210": "primitive_mean",
    "012013042310521432010": "quadratic",
    "012013042310524103210": "primitive_mean",
    "012013042310524130210": "primitive_mean",
    "012013042310524132010": "primitive_mean",
    "012013042310524310210": "quadratic",
    "012013042310524312010": "quadratic",
    "012013042312010543210": "negative_inflections",
    "012013042312015043210": "inflection",
    "012013042312015403210": "linear",
    "012013042312015430210": "linear",
    "012013042312015432010": "linear",
    "012013042312051043210": "inflection",
    "012013042312051403210": "central_value",
    "012013042312051430210": "quadratic",
    "012013042312051432010": "linear",
    "012013042312501043210": "negative_inflections",
    "012013042312501403210": "central_value",
    "012013042312501430210": "quadratic",
    "012013042312501432010": "linear",
    "012013042315021043210": "analytic_middle",
    "012013042315021403210": "analytic_middle",
    "012013042315021430210": "analytic_middle",
    "012013042315021432010": "quadratic",
    "012013042315024103210": "analytic_middle",
    "012013042315024130210": "analytic_middle",
    "012013042315024132010": "analytic_middle",
    "012013042315024310210": "analytic",
    "012013042315024312010": "analytic_middle",
    "012013042315201430210": "stationary",
    "012013042315201432010": "quadratic",
    "012013042315204130210": "inflection",
    "012013042315204132010": "inflection",
    "012013042315204310210": "inflection",
    "012013042315204312010": "inflection",
    "012013042315240132010": "outer_secant",
    "012013042315240312010": "outer_secant",
    "012013042315243012010": "outer_secant",
    "012013042351021043210": "primitive_tail",
    "012013042351021403210": "primitive_tail",
    "012013042351021430210": "primitive_tail",
    "012013042351021432010": "quadratic",
    "012013042351024103210": "analytic_middle",
    "012013042351024130210": "analytic_middle",
    "012013042351024132010": "analytic_middle",
    "012013042351024310210": "analytic",
    "012013042351024312010": "analytic_middle",
    "012013042351201043210": "primitive_tail",
    "012013042351201403210": "primitive_tail",
    "012013042351201430210": "primitive_tail",
    "012013042351201432010": "quadratic",
    "012013042351204103210": "central_value",
    "012013042351204130210": "central_value",
    "012013042351204132010": "central_value",
    "012013042351204310210": "central_value",
    "012013042351204312010": "central_value",
    "012013042351240132010": "outer_secant",
    "012013042351240312010": "outer_secant",
    "012013042351243012010": "outer_secant",
    "012013042510324310210": "quadratic",
    "012013042510324312010": "quadratic",
    "012013042510342310210": "quadratic",
    "012013042510342312010": "quadratic",
    "012013042513024310210": "analytic",
    "012013042513024312010": "inflection",
    "012013042513042310210": "primitive_tail",
    "012013042513042312010": "primitive_tail",
    "012013042513204310210": "inflection",
    "012013042513204312010": "inflection",
    "012013042513243010210": "inflection",
    "012013042513243012010": "inflection",
    "012013042513402310210": "primitive_tail",
    "012013042513402312010": "primitive_tail",
    "012013042513420310210": "primitive_tail",
    "012013042513420312010": "primitive_tail",
    "012013042513423010210": "primitive_tail",
    "012013042513423012010": "primitive_tail",
    "012013042531021043210": "primitive_tail",
    "012013042531021403210": "primitive_tail",
    "012013042531021430210": "primitive_tail",
    "012013042531021432010": "quadratic",
    "012013042531024103210": "inflection",
    "012013042531024130210": "inflection",
    "012013042531024132010": "inflection",
    "012013042531024310210": "analytic",
    "012013042531024312010": "inflection",
    "012013042531042103210": "primitive_tail",
    "012013042531042130210": "primitive_tail",
    "012013042531042132010": "primitive_tail",
    "012013042531042310210": "analytic",
    "012013042531042312010": "parametric_middle",
    "012013042531201043210": "primitive_tail",
    "012013042531201403210": "primitive_tail",
    "012013042531201430210": "primitive_tail",
    "012013042531201432010": "quadratic",
    "012013042531204103210": "inflection",
    "012013042531204130210": "inflection",
    "012013042531204132010": "inflection",
    "012013042531204310210": "inflection",
    "012013042531204312010": "inflection",
    "012013042531240132010": "outer_inflection_average",
    "012013042531402103210": "primitive_tail",
    "012013042531402130210": "primitive_tail",
    "012013042531402132010": "primitive_tail",
    "012013042531402310210": "analytic",
    "012013042531402312010": "factor_deletion",
    "012013042531420103210": "primitive_tail",
    "012013042531420130210": "primitive_tail",
    "012013042531420132010": "primitive_tail",
    "012013042531420310210": "coupled_anchor",
    "012013042531420312010": "coupled_anchor",
    "012013042534102103210": "linear",
    "012013042534102130210": "linear",
    "012013042534102132010": "linear",
    "012013042534102310210": "linear",
    "012013042534102312010": "linear",
    "012013042534120103210": "quadratic",
    "012013042534120130210": "quadratic",
    "012013042534120132010": "quadratic",
    "012013042534120310210": "quadratic",
    "012013042534120312010": "quadratic",
    "012013042534123010210": "quadratic",
    "012013042534123012010": "quadratic",
    "012013201043210543210": "analytic",
    "012013201043215043210": "analytic",
    "012013201043215403210": "linear",
    "012013201043215430210": "linear",
    "012013201043215432010": "linear",
    "012013201043251043210": "analytic",
    "012013201043251403210": "analytic",
    "012013201043251430210": "quadratic",
    "012013201043251432010": "linear",
    "012013201043521043210": "analytic",
    "012013201043521403210": "analytic",
    "012013201043521430210": "analytic",
    "012013201043521432010": "quadratic",
    "012013201043524103210": "analytic",
    "012013201043524130210": "analytic",
    "012013201043524132010": "analytic",
    "012013201043524310210": "quadratic",
    "012013201043524312010": "quadratic",
    "012013201403210543210": "analytic",
    "012013201403215043210": "analytic",
    "012013201403215403210": "linear",
    "012013201403215430210": "linear",
    "012013201403215432010": "linear",
    "012013201403251043210": "analytic",
    "012013201403251403210": "analytic",
    "012013201403251430210": "quadratic",
    "012013201403251432010": "linear",
    "012013201403521043210": "analytic",
    "012013201403521403210": "analytic",
    "012013201403521430210": "analytic",
    "012013201403521432010": "quadratic",
    "012013201403524103210": "analytic",
    "012013201403524130210": "analytic",
    "012013201403524132010": "analytic",
    "012013201403524310210": "quadratic",
    "012013201403524312010": "quadratic",
    "012013201430210543210": "quadratic",
    "012013201430215043210": "quadratic",
    "012013201430215403210": "linear",
    "012013201430215430210": "linear",
    "012013201430215432010": "linear",
    "012013201430251043210": "analytic",
    "012013201430251403210": "quadratic",
    "012013201430251430210": "linear",
    "012013201430251432010": "linear",
    "012013201430521043210": "analytic",
    "012013201430521403210": "analytic",
    "012013201430521430210": "linear",
    "012013201430521432010": "linear",
    "012013201430524103210": "analytic",
    "012013201430524130210": "analytic",
    "012013201430524132010": "quadratic",
    "012013201430524310210": "quadratic",
    "012013201430524312010": "quadratic",
    "012013201432010543210": "linear",
    "012013201432015043210": "linear",
    "012013201432015403210": "linear",
    "012013201432015430210": "linear",
    "012013201432051043210": "linear",
    "012013201432051403210": "linear",
    "012013201432051430210": "linear",
    "012013201432501043210": "linear",
    "012013201432501403210": "linear",
    "012013201432501430210": "linear",
    "012013201435021043210": "quadratic",
    "012013201435021403210": "quadratic",
    "012013201435021430210": "linear",
    "012013201435021432010": "linear",
    "012013201435024103210": "quadratic",
    "012013201435024130210": "quadratic",
    "012013201435024132010": "quadratic",
    "012013201435024310210": "quadratic",
    "012013201435024312010": "quadratic",
    "012013201435201043210": "linear",
    "012013201435201403210": "linear",
    "012013201435201430210": "linear",
    "012013201435204103210": "linear",
    "012013201435204130210": "linear",
    "012013201435204310210": "linear",
    "012013201435240103210": "linear",
    "012013201435240130210": "linear",
    "012013201435240310210": "linear",
    "012013201435243010210": "linear",
    "012013204103210543210": "analytic",
    "012013204103215043210": "analytic",
    "012013204103215403210": "linear",
    "012013204103215430210": "linear",
    "012013204103215432010": "linear",
    "012013204103251043210": "analytic",
    "012013204103251403210": "analytic",
    "012013204103251430210": "quadratic",
    "012013204103251432010": "linear",
    "012013204103521043210": "analytic",
    "012013204103521403210": "analytic",
    "012013204103521430210": "analytic",
    "012013204103521432010": "quadratic",
    "012013204103524103210": "analytic",
    "012013204103524130210": "analytic",
    "012013204103524132010": "analytic",
    "012013204103524310210": "primitive_mean",
    "012013204103524312010": "primitive_mean",
    "012013204130210543210": "analytic",
    "012013204130215043210": "analytic",
    "012013204130215403210": "linear",
    "012013204130215430210": "linear",
    "012013204130215432010": "linear",
    "012013204130251043210": "analytic",
    "012013204130251403210": "analytic",
    "012013204130251430210": "quadratic",
    "012013204130251432010": "linear",
    "012013204130521043210": "analytic",
    "012013204130521403210": "analytic",
    "012013204130521430210": "analytic",
    "012013204130521432010": "quadratic",
    "012013204130524103210": "analytic",
    "012013204130524130210": "analytic",
    "012013204130524132010": "analytic",
    "012013204130524310210": "primitive_mean",
    "012013204130524312010": "primitive_mean",
    "012013204132010543210": "analytic",
    "012013204132015043210": "analytic",
    "012013204132015403210": "linear",
    "012013204132015430210": "linear",
    "012013204132051043210": "analytic",
    "012013204132051403210": "analytic",
    "012013204132051430210": "quadratic",
    "012013204132501043210": "analytic",
    "012013204132501403210": "analytic",
    "012013204132501430210": "quadratic",
    "012013204135021043210": "analytic",
    "012013204135021403210": "analytic",
    "012013204135021430210": "analytic",
    "012013204135021432010": "quadratic",
    "012013204135024103210": "analytic",
    "012013204135024130210": "analytic",
    "012013204135024132010": "analytic",
    "012013204135024310210": "analytic",
    "012013204135024312010": "analytic",
    "012013204135201043210": "analytic",
    "012013204135201403210": "analytic",
    "012013204135201430210": "analytic",
    "012013204135204103210": "analytic",
    "012013204135204130210": "analytic",
    "012013204135204310210": "analytic",
    "012013204135240103210": "analytic",
    "012013204135240130210": "analytic",
    "012013204135240310210": "analytic",
    "012013204135243010210": "analytic",
    "012013204310210543210": "primitive_tail",
    "012013204310215043210": "primitive_tail",
    "012013204310215403210": "linear",
    "012013204310215430210": "linear",
    "012013204310215432010": "linear",
    "012013204310251043210": "primitive_tail",
    "012013204310251403210": "primitive_tail",
    "012013204310251430210": "quadratic",
    "012013204310251432010": "linear",
    "012013204310521043210": "primitive_tail",
    "012013204310521403210": "primitive_tail",
    "012013204310521430210": "primitive_tail",
    "012013204310521432010": "quadratic",
    "012013204310524103210": "primitive_tail",
    "012013204310524130210": "primitive_tail",
    "012013204310524132010": "primitive_tail",
    "012013204310524310210": "quadratic",
    "012013204310524312010": "quadratic",
    "012013204312010543210": "primitive_tail",
    "012013204312015043210": "primitive_tail",
    "012013204312015403210": "linear",
    "012013204312015430210": "linear",
    "012013204312051043210": "primitive_tail",
    "012013204312051403210": "primitive_tail",
    "012013204312051430210": "quadratic",
    "012013204312501043210": "primitive_tail",
    "012013204312501403210": "primitive_tail",
    "012013204312501430210": "quadratic",
    "012013204315021043210": "primitive_tail",
    "012013204315021403210": "primitive_tail",
    "012013204315021430210": "primitive_tail",
    "012013204315021432010": "quadratic",
    "012013204315024103210": "primitive_tail",
    "012013204315024130210": "primitive_tail",
    "012013204315024132010": "primitive_tail",
    "012013204315024310210": "primitive_tail",
    "012013204315024312010": "primitive_tail",
    "012013204315201043210": "primitive_tail",
    "012013204315201403210": "primitive_tail",
    "012013204315201430210": "primitive_tail",
    "012013204315204103210": "primitive_tail",
    "012013204315204130210": "primitive_tail",
    "012013204315204310210": "primitive_tail",
    "012013204315240103210": "primitive_tail",
    "012013204315240130210": "primitive_tail",
    "012013204315240310210": "primitive_tail",
    "012013204315243010210": "primitive_tail",
    "012013240103210543210": "analytic",
    "012013240103215043210": "analytic",
    "012013240103215403210": "linear",
    "012013240103215430210": "linear",
    "012013240103215432010": "linear",
    "012013240103251043210": "analytic",
    "012013240103251403210": "analytic",
    "012013240103251430210": "quadratic",
    "012013240103251432010": "linear",
    "012013240103521043210": "analytic",
    "012013240103521403210": "analytic",
    "012013240103521430210": "analytic",
    "012013240103521432010": "quadratic",
    "012013240103524103210": "analytic",
    "012013240103524130210": "analytic",
    "012013240103524132010": "analytic",
    "012013240103524310210": "primitive_mean",
    "012013240103524312010": "quadratic",
    "012013240130210543210": "analytic",
    "012013240130215043210": "analytic",
    "012013240130215403210": "linear",
    "012013240130215430210": "linear",
    "012013240130215432010": "linear",
    "012013240130251043210": "analytic",
    "012013240130251403210": "analytic",
    "012013240130251430210": "quadratic",
    "012013240130251432010": "linear",
    "012013240130521043210": "analytic",
    "012013240130521403210": "analytic",
    "012013240130521430210": "analytic",
    "012013240130521432010": "quadratic",
    "012013240130524103210": "analytic",
    "012013240130524130210": "analytic",
    "012013240130524132010": "analytic",
    "012013240130524310210": "primitive_mean",
    "012013240130524312010": "quadratic",
    "012013240132010543210": "analytic",
    "012013240132015043210": "analytic",
    "012013240132015403210": "linear",
    "012013240132015430210": "linear",
    "012013240132051043210": "analytic",
    "012013240132051403210": "analytic",
    "012013240132051430210": "quadratic",
    "012013240132501043210": "analytic",
    "012013240132501403210": "analytic",
    "012013240132501430210": "quadratic",
    "012013240135021043210": "analytic",
    "012013240135021403210": "analytic",
    "012013240135021430210": "analytic",
    "012013240135021432010": "quadratic",
    "012013240135024103210": "analytic",
    "012013240135024130210": "analytic",
    "012013240135024132010": "analytic",
    "012013240135024310210": "analytic",
    "012013240135024312010": "analytic",
    "012013240135201043210": "analytic",
    "012013240135201403210": "analytic",
    "012013240135201430210": "analytic",
    "012013240135204103210": "analytic",
    "012013240135204130210": "analytic",
    "012013240135204310210": "analytic",
    "012013240135240103210": "analytic",
    "012013240135240130210": "analytic",
    "012013240135240310210": "analytic",
    "012013240135243010210": "analytic",
    "012013240310210543210": "primitive_tail",
    "012013240310215043210": "primitive_tail",
    "012013240310215403210": "linear",
    "012013240310215430210": "linear",
    "012013240310215432010": "linear",
    "012013240310251043210": "primitive_tail",
    "012013240310251403210": "primitive_tail",
    "012013240310251430210": "quadratic",
    "012013240310251432010": "linear",
    "012013240310521043210": "primitive_tail",
    "012013240310521403210": "primitive_tail",
    "012013240310521430210": "primitive_tail",
    "012013240310521432010": "quadratic",
    "012013240310524103210": "primitive_tail",
    "012013240310524130210": "primitive_tail",
    "012013240310524132010": "primitive_tail",
    "012013240310524310210": "quadratic",
    "012013240310524312010": "quadratic",
    "012013240312010543210": "primitive_tail",
    "012013240312015043210": "primitive_tail",
    "012013240312015403210": "linear",
    "012013240312015430210": "linear",
    "012013240312051043210": "primitive_tail",
    "012013240312051403210": "primitive_tail",
    "012013240312051430210": "quadratic",
    "012013240312501043210": "primitive_tail",
    "012013240312501403210": "primitive_tail",
    "012013240312501430210": "quadratic",
    "012013240315021043210": "primitive_tail",
    "012013240315021403210": "primitive_tail",
    "012013240315021430210": "primitive_tail",
    "012013240315021432010": "quadratic",
    "012013240315024103210": "primitive_tail",
    "012013240315024130210": "primitive_tail",
    "012013240315024132010": "primitive_tail",
    "012013240315024310210": "primitive_tail",
    "012013240315024312010": "primitive_tail",
    "012013240315201043210": "primitive_tail",
    "012013240315201403210": "primitive_tail",
    "012013240315201430210": "primitive_tail",
    "012013240315204103210": "primitive_tail",
    "012013240315204130210": "primitive_tail",
    "012013240315204310210": "primitive_tail",
    "012013240315240103210": "primitive_tail",
    "012013240315240130210": "primitive_tail",
    "012013240315240310210": "primitive_tail",
    "012013240315243010210": "primitive_tail",
    "012013243010210543210": "primitive_tail",
    "012013243010215043210": "primitive_tail",
    "012013243010215403210": "linear",
    "012013243010215430210": "linear",
    "012013243010215432010": "linear",
    "012013243010251043210": "primitive_tail",
    "012013243010251403210": "primitive_tail",
    "012013243010251430210": "quadratic",
    "012013243010251432010": "linear",
    "012013243010521043210": "primitive_tail",
    "012013243010521403210": "primitive_tail",
    "012013243010521430210": "primitive_tail",
    "012013243010521432010": "linear",
    "012013243010524103210": "primitive_tail",
    "012013243010524130210": "primitive_tail",
    "012013243010524132010": "primitive_tail",
    "012013243010524310210": "quadratic",
    "012013243010524312010": "quadratic",
    "012013243012010543210": "primitive_tail",
    "012013243012015043210": "primitive_tail",
    "012013243012015403210": "linear",
    "012013243012015430210": "linear",
    "012013243012051043210": "primitive_tail",
    "012013243012051403210": "quadratic",
    "012013243012051430210": "linear",
    "012013243012501043210": "primitive_tail",
    "012013243012501403210": "quadratic",
    "012013243012501430210": "linear",
    "012013243015021043210": "primitive_tail",
    "012013243015021403210": "primitive_tail",
    "012013243015021430210": "primitive_tail",
    "012013243015021432010": "linear",
    "012013243015024103210": "primitive_tail",
    "012013243015024130210": "primitive_tail",
    "012013243015024132010": "primitive_tail",
    "012013243015024310210": "primitive_tail",
    "012013243015024312010": "primitive_tail",
    "012013243015201043210": "primitive_tail",
    "012013243015201403210": "primitive_tail",
    "012013243015201430210": "linear",
    "012013243015204103210": "primitive_tail",
    "012013243015204130210": "primitive_tail",
    "012013243015204310210": "quadratic",
    "012013243015240103210": "quadratic",
    "012013243015240130210": "quadratic",
    "012013243015240310210": "quadratic",
    "012013243015243010210": "linear",
    "012013402103210543210": "inflection",
    "012013402103215043210": "stationary",
    "012013402103215403210": "linear",
    "012013402103215430210": "linear",
    "012013402103215432010": "linear",
    "012013402103251043210": "stationary",
    "012013402103251403210": "stationary",
    "012013402103251430210": "quadratic",
    "012013402103251432010": "linear",
    "012013402103521043210": "stationary",
    "012013402103521403210": "stationary",
    "012013402103521430210": "stationary",
    "012013402103521432010": "quadratic",
    "012013402103524103210": "primitive_mean",
    "012013402103524130210": "primitive_mean",
    "012013402103524132010": "primitive_mean",
    "012013402103524310210": "primitive_mean",
    "012013402103524312010": "quadratic",
    "012013402105324310210": "primitive_mean",
    "012013402105324312010": "primitive_mean",
    "012013402130210543210": "quintic_minimum",
    "012013402130215043210": "stationary",
    "012013402130215403210": "linear",
    "012013402130215430210": "linear",
    "012013402130215432010": "linear",
    "012013402130251043210": "stationary",
    "012013402130251403210": "parametric_middle",
    "012013402130251430210": "quadratic",
    "012013402130251432010": "linear",
    "012013402130521043210": "stationary",
    "012013402130521403210": "stationary",
    "012013402130521430210": "stationary",
    "012013402130521432010": "quadratic",
    "012013402130524103210": "primitive_mean",
    "012013402130524130210": "primitive_mean",
    "012013402130524132010": "primitive_mean",
    "012013402130524310210": "primitive_mean",
    "012013402130524312010": "quadratic",
    "012013402132010543210": "quintic_minimum",
    "012013402132015043210": "stationary",
    "012013402132015403210": "linear",
    "012013402132015430210": "linear",
    "012013402132015432010": "linear",
    "012013402132051043210": "stationary",
    "012013402132051403210": "parametric_middle",
    "012013402132051430210": "quadratic",
    "012013402132051432010": "linear",
    "012013402132501043210": "stationary",
    "012013402132501403210": "central_value",
    "012013402132501430210": "quadratic",
    "012013402132501432010": "linear",
    "012013402135021043210": "stationary",
    "012013402135021403210": "stationary",
    "012013402135021430210": "stationary",
    "012013402135021432010": "quadratic",
    "012013402135024103210": "inflection",
    "012013402135024130210": "inflection",
    "012013402135024132010": "inflection",
    "012013402135024310210": "analytic",
    "012013402135024312010": "inflection",
    "012013402135201043210": "stationary",
    "012013402135201403210": "stationary",
    "012013402135201430210": "stationary",
    "012013402135201432010": "quadratic",
    "012013402135204103210": "inflection",
    "012013402135204130210": "inflection",
    "012013402135204132010": "inflection",
    "012013402135204310210": "inflection",
    "012013402135204312010": "inflection",
    "012013402135240103210": "inflection",
    "012013402135240130210": "inflection",
    "012013402135240132010": "inflection",
    "012013402135240310210": "inflection",
    "012013402135240312010": "inflection",
    "012013402135243010210": "inflection",
    "012013402135243012010": "inflection",
    "012013402150324310210": "analytic",
    "012013402150324312010": "quartic_bridge",
    "012013402153024310210": "analytic",
    "012013402153024312010": "inflection",
    "012013402153204310210": "inflection",
    "012013402153204312010": "inflection",
    "012013402153240310210": "central_value",
    "012013402153240312010": "central_value",
    "012013402153243010210": "central_value",
    "012013402153243012010": "central_value",
    "012013402310210543210": "analytic_middle",
    "012013402310215043210": "analytic_middle",
    "012013402310215403210": "linear",
    "012013402310215430210": "linear",
    "012013402310215432010": "linear",
    "012013402310251043210": "analytic_middle",
    "012013402310251403210": "analytic_middle",
    "012013402310251430210": "quadratic",
    "012013402310251432010": "linear",
    "012013402310521043210": "primitive_mean",
    "012013402310521403210": "primitive_mean",
    "012013402310521430210": "primitive_mean",
    "012013402310521432010": "quadratic",
    "012013402310524103210": "primitive_mean",
    "012013402310524130210": "primitive_mean",
    "012013402310524132010": "primitive_mean",
    "012013402310524310210": "quadratic",
    "012013402310524312010": "quadratic",
    "012013402312010543210": "negative_inflections",
    "012013402312015043210": "stationary",
    "012013402312015403210": "linear",
    "012013402312015430210": "linear",
    "012013402312015432010": "linear",
    "012013402312051043210": "stationary",
    "012013402312051403210": "parametric_middle",
    "012013402312051430210": "quadratic",
    "012013402312051432010": "linear",
    "012013402312501043210": "inflection",
    "012013402312501403210": "central_value",
    "012013402312501430210": "quadratic",
    "012013402312501432010": "linear",
    "012013402315021043210": "analytic_middle",
    "012013402315021403210": "analytic_middle",
    "012013402315021430210": "analytic_middle",
    "012013402315021432010": "quadratic",
    "012013402315024103210": "analytic_middle",
    "012013402315024130210": "analytic_middle",
    "012013402315024132010": "analytic_middle",
    "012013402315024310210": "analytic",
    "012013402315024312010": "analytic_middle",
    "012013402315201043210": "inflection",
    "012013402315201403210": "inflection",
    "012013402315201430210": "stationary",
    "012013402315201432010": "quadratic",
    "012013402315204103210": "inflection",
    "012013402315204130210": "inflection",
    "012013402315204132010": "inflection",
    "012013402315204310210": "inflection",
    "012013402315204312010": "inflection",
    "012013402315240103210": "inflection",
    "012013402315240130210": "inflection",
    "012013402315240132010": "inflection",
    "012013402315240310210": "inflection",
    "012013402315240312010": "inflection",
    "012013402315243010210": "inflection",
    "012013402315243012010": "inflection",
    "012013402351021043210": "primitive_tail",
    "012013402351021403210": "primitive_tail",
    "012013402351021430210": "primitive_tail",
    "012013402351021432010": "quadratic",
    "012013402351024103210": "analytic_middle",
    "012013402351024130210": "analytic_middle",
    "012013402351024132010": "analytic_middle",
    "012013402351024310210": "analytic",
    "012013402351024312010": "analytic_middle",
    "012013402351201043210": "primitive_tail",
    "012013402351201403210": "primitive_tail",
    "012013402351201430210": "primitive_tail",
    "012013402351201432010": "quadratic",
    "012013402351204103210": "inflection",
    "012013402351204130210": "inflection",
    "012013402351204132010": "inflection",
    "012013402351204310210": "inflection",
    "012013402351204312010": "inflection",
    "012013402351240103210": "inflection",
    "012013402351240130210": "inflection",
    "012013402351240132010": "inflection",
    "012013402351240310210": "inflection",
    "012013402351240312010": "inflection",
    "012013402351243010210": "inflection",
    "012013402351243012010": "inflection",
    "012013402510324310210": "analytic",
    "012013402510324312010": "quartic_bridge",
    "012013402510342310210": "quadratic",
    "012013402510342312010": "quadratic",
    "012013402513024310210": "analytic",
    "012013402513024312010": "inflection",
    "012013402513042310210": "primitive_tail",
    "012013402513042312010": "primitive_tail",
    "012013402513204310210": "inflection",
    "012013402513204312010": "inflection",
    "012013402513240310210": "inflection",
    "012013402513240312010": "inflection",
    "012013402513243010210": "inflection",
    "012013402513243012010": "inflection",
    "012013402513402310210": "primitive_tail",
    "012013402513402312010": "primitive_tail",
    "012013402513420310210": "primitive_tail",
    "012013402513420312010": "primitive_tail",
    "012013402513423010210": "primitive_tail",
    "012013402513423012010": "primitive_tail",
    "012013402531021043210": "primitive_tail",
    "012013402531021403210": "primitive_tail",
    "012013402531021430210": "primitive_tail",
    "012013402531021432010": "quadratic",
    "012013402531024103210": "inflection",
    "012013402531024130210": "inflection",
    "012013402531024132010": "inflection",
    "012013402531024310210": "analytic",
    "012013402531024312010": "inflection",
    "012013402531042103210": "primitive_tail",
    "012013402531042130210": "primitive_tail",
    "012013402531042132010": "primitive_tail",
    "012013402531042310210": "analytic",
    "012013402531042312010": "stationary",
    "012013402531201043210": "primitive_tail",
    "012013402531201403210": "primitive_tail",
    "012013402531201430210": "primitive_tail",
    "012013402531201432010": "quadratic",
    "012013402531204103210": "inflection",
    "012013402531204130210": "inflection",
    "012013402531204132010": "inflection",
    "012013402531204310210": "inflection",
    "012013402531204312010": "inflection",
    "012013402531240103210": "inflection",
    "012013402531240130210": "inflection",
    "012013402531240132010": "inflection",
    "012013402531240310210": "inflection",
    "012013402531240312010": "inflection",
    "012013402531243010210": "inflection",
    "012013402531243012010": "inflection",
    "012013402531402103210": "primitive_tail",
    "012013402531402130210": "primitive_tail",
    "012013402531402132010": "primitive_tail",
    "012013402531402310210": "analytic",
    "012013402531402312010": "factor_deletion",
    "012013402531420103210": "primitive_tail",
    "012013402531420130210": "primitive_tail",
    "012013402531420132010": "primitive_tail",
    "012013402531420310210": "inflection",
    "012013402531420312010": "inflection",
    "012013402531423010210": "inflection",
    "012013402531423012010": "inflection",
    "012013402534102103210": "linear",
    "012013402534102130210": "linear",
    "012013402534102132010": "linear",
    "012013402534102310210": "linear",
    "012013402534102312010": "linear",
    "012013402534120103210": "quadratic",
    "012013402534120130210": "quadratic",
    "012013402534120132010": "quadratic",
    "012013402534120310210": "quadratic",
    "012013402534120312010": "quadratic",
    "012013402534123010210": "quadratic",
    "012013402534123012010": "quadratic",
    "012013420103210543210": "analytic",
    "012013420103215043210": "analytic",
    "012013420103215403210": "linear",
    "012013420103215430210": "linear",
    "012013420103215432010": "linear",
    "012013420103251043210": "analytic",
    "012013420103251403210": "analytic",
    "012013420103251430210": "quadratic",
    "012013420103251432010": "linear",
    "012013420103521043210": "analytic",
    "012013420103521403210": "analytic",
    "012013420103521430210": "analytic",
    "012013420103521432010": "quadratic",
    "012013420103524103210": "primitive_mean",
    "012013420103524130210": "primitive_mean",
    "012013420103524132010": "primitive_mean",
    "012013420103524310210": "primitive_mean",
    "012013420103524312010": "quadratic",
    "012013420105324310210": "primitive_mean",
    "012013420105324312010": "primitive_mean",
    "012013420130210543210": "analytic",
    "012013420130215043210": "analytic",
    "012013420130215403210": "linear",
    "012013420130215430210": "linear",
    "012013420130215432010": "linear",
    "012013420130251043210": "analytic",
    "012013420130251403210": "analytic",
    "012013420130251430210": "quadratic",
    "012013420130251432010": "linear",
    "012013420130521043210": "analytic",
    "012013420130521403210": "analytic",
    "012013420130521430210": "analytic",
    "012013420130521432010": "quadratic",
    "012013420130524103210": "primitive_mean",
    "012013420130524130210": "primitive_mean",
    "012013420130524132010": "primitive_mean",
    "012013420130524310210": "primitive_mean",
    "012013420130524312010": "quadratic",
    "012013420132010543210": "analytic",
    "012013420132015043210": "analytic",
    "012013420132015403210": "linear",
    "012013420132015430210": "linear",
    "012013420132051043210": "analytic",
    "012013420132051403210": "analytic",
    "012013420132051430210": "quadratic",
    "012013420132501043210": "analytic",
    "012013420132501403210": "analytic",
    "012013420132501430210": "quadratic",
    "012013420135021043210": "analytic",
    "012013420135021403210": "analytic",
    "012013420135021430210": "analytic",
    "012013420135021432010": "quadratic",
    "012013420135024103210": "analytic",
    "012013420135024130210": "analytic",
    "012013420135024132010": "analytic",
    "012013420135024310210": "analytic",
    "012013420135024312010": "analytic",
    "012013420135201043210": "analytic",
    "012013420135201403210": "analytic",
    "012013420135201430210": "analytic",
    "012013420135204103210": "analytic",
    "012013420135204130210": "analytic",
    "012013420135204310210": "analytic",
    "012013420135240103210": "analytic",
    "012013420135240130210": "analytic",
    "012013420135240310210": "analytic",
    "012013420135243010210": "analytic",
    "012013420150324310210": "analytic",
    "012013420150324312010": "analytic",
    "012013420153024310210": "analytic",
    "012013420153024312010": "analytic",
    "012013420153204310210": "analytic",
    "012013420153204312010": "analytic",
    "012013420153240310210": "analytic",
    "012013420153240312010": "analytic",
    "012013420153243010210": "analytic",
    "012013420153243012010": "analytic",
    "012013420310210543210": "analytic",
    "012013420310215043210": "analytic",
    "012013420310215403210": "linear",
    "012013420310215430210": "linear",
    "012013420310215432010": "linear",
    "012013420310251043210": "analytic",
    "012013420310251403210": "analytic",
    "012013420310251430210": "quadratic",
    "012013420310251432010": "linear",
    "012013420310521043210": "primitive_mean",
    "012013420310521403210": "primitive_mean",
    "012013420310521430210": "primitive_mean",
    "012013420310521432010": "quadratic",
    "012013420310524103210": "primitive_mean",
    "012013420310524130210": "primitive_mean",
    "012013420310524132010": "primitive_mean",
    "012013420310524310210": "quadratic",
    "012013420310524312010": "quadratic",
    "012013420312010543210": "analytic",
    "012013420312015043210": "analytic",
    "012013420312015403210": "linear",
    "012013420312015430210": "linear",
    "012013420312051043210": "analytic",
    "012013420312051403210": "analytic",
    "012013420312051430210": "quadratic",
    "012013420312501043210": "analytic",
    "012013420312501403210": "analytic",
    "012013420312501430210": "quadratic",
    "012013420315021043210": "analytic",
    "012013420315021403210": "analytic",
    "012013420315021430210": "analytic",
    "012013420315021432010": "quadratic",
    "012013420315024103210": "analytic",
    "012013420315024130210": "analytic",
    "012013420315024132010": "analytic",
    "012013420315024310210": "analytic",
    "012013420315024312010": "analytic",
    "012013420315201043210": "analytic",
    "012013420315201403210": "analytic",
    "012013420315201430210": "analytic",
    "012013420315204103210": "analytic",
    "012013420315204130210": "analytic",
    "012013420315204310210": "analytic",
    "012013420315240103210": "analytic",
    "012013420315240130210": "analytic",
    "012013420315240310210": "analytic",
    "012013420315243010210": "analytic",
    "012013420351021043210": "primitive_tail",
    "012013420351021403210": "primitive_tail",
    "012013420351021430210": "primitive_tail",
    "012013420351021432010": "quadratic",
    "012013420351024103210": "analytic",
    "012013420351024130210": "analytic",
    "012013420351024132010": "analytic",
    "012013420351024310210": "analytic",
    "012013420351024312010": "analytic",
    "012013420351201043210": "primitive_tail",
    "012013420351201403210": "primitive_tail",
    "012013420351201430210": "primitive_tail",
    "012013420351204103210": "analytic",
    "012013420351204130210": "analytic",
    "012013420351204310210": "analytic",
    "012013420351240103210": "analytic",
    "012013420351240130210": "analytic",
    "012013420351240310210": "analytic",
    "012013420351243010210": "analytic",
    "012013420510324310210": "analytic",
    "012013420510324312010": "analytic",
    "012013420510342310210": "primitive_tail",
    "012013420510342312010": "primitive_tail",
    "012013420513024310210": "analytic",
    "012013420513024312010": "analytic",
    "012013420513042310210": "primitive_tail",
    "012013420513042312010": "primitive_tail",
    "012013420513204310210": "analytic",
    "012013420513204312010": "analytic",
    "012013420513240310210": "analytic",
    "012013420513240312010": "analytic",
    "012013420513243010210": "analytic",
    "012013420513243012010": "analytic",
    "012013420513402310210": "primitive_tail",
    "012013420513402312010": "primitive_tail",
    "012013420513420310210": "primitive_tail",
    "012013420513420312010": "primitive_tail",
    "012013420513423010210": "primitive_tail",
    "012013420513423012010": "primitive_tail",
    "012013420531021043210": "primitive_tail",
    "012013420531021403210": "primitive_tail",
    "012013420531021430210": "primitive_tail",
    "012013420531021432010": "quadratic",
    "012013420531024103210": "analytic",
    "012013420531024130210": "analytic",
    "012013420531024132010": "analytic",
    "012013420531024310210": "analytic",
    "012013420531024312010": "analytic",
    "012013420531042103210": "primitive_tail",
    "012013420531042130210": "primitive_tail",
    "012013420531042132010": "primitive_tail",
    "012013420531042310210": "analytic",
    "012013420531042312010": "analytic",
    "012013420531201043210": "primitive_tail",
    "012013420531201403210": "primitive_tail",
    "012013420531201430210": "primitive_tail",
    "012013420531201432010": "linear",
    "012013420531204103210": "analytic",
    "012013420531204130210": "analytic",
    "012013420531204132010": "analytic",
    "012013420531204310210": "analytic",
    "012013420531204312010": "analytic",
    "012013420531240103210": "analytic",
    "012013420531240130210": "analytic",
    "012013420531240132010": "analytic",
    "012013420531240310210": "analytic",
    "012013420531240312010": "analytic",
    "012013420531243010210": "analytic",
    "012013420531243012010": "analytic",
    "012013420531402103210": "primitive_tail",
    "012013420531402130210": "primitive_tail",
    "012013420531402132010": "primitive_tail",
    "012013420531402310210": "analytic",
    "012013420531402312010": "analytic",
    "012013420531420103210": "primitive_tail",
    "012013420531420130210": "primitive_tail",
    "012013420531420132010": "primitive_tail",
    "012013420531420310210": "analytic",
    "012013420531420312010": "analytic",
    "012013420531423010210": "analytic",
    "012013420531423012010": "analytic",
    "012013420534102103210": "quadratic",
    "012013420534102130210": "quadratic",
    "012013420534102132010": "quadratic",
    "012013420534102310210": "quadratic",
    "012013420534102312010": "quadratic",
    "012013420534120103210": "quadratic",
    "012013420534120130210": "quadratic",
    "012013420534120132010": "quadratic",
    "012013420534120310210": "quadratic",
    "012013420534120312010": "quadratic",
    "012013420534123010210": "quadratic",
    "012013420534123012010": "quadratic",
    "012013423010210543210": "analytic",
    "012013423010215043210": "analytic",
    "012013423010215403210": "linear",
    "012013423010215430210": "linear",
    "012013423010215432010": "linear",
    "012013423010251043210": "analytic",
    "012013423010251403210": "analytic",
    "012013423010251430210": "quadratic",
    "012013423010251432010": "linear",
    "012013423010521043210": "primitive_mean",
    "012013423010521403210": "primitive_mean",
    "012013423010521430210": "primitive_mean",
    "012013423010521432010": "quadratic",
    "012013423010524103210": "primitive_mean",
    "012013423010524130210": "primitive_mean",
    "012013423010524132010": "primitive_mean",
    "012013423010524310210": "quadratic",
    "012013423010524312010": "quadratic",
    "012013423012010543210": "analytic",
    "012013423012015043210": "analytic",
    "012013423012015403210": "linear",
    "012013423012015430210": "linear",
    "012013423012051043210": "analytic",
    "012013423012051403210": "analytic",
    "012013423012051430210": "linear",
    "012013423012501043210": "analytic",
    "012013423012501403210": "analytic",
    "012013423012501430210": "linear",
    "012013423015021043210": "analytic",
    "012013423015021403210": "analytic",
    "012013423015021430210": "analytic",
    "012013423015021432010": "quadratic",
    "012013423015024103210": "analytic",
    "012013423015024130210": "analytic",
    "012013423015024132010": "analytic",
    "012013423015024310210": "analytic",
    "012013423015024312010": "analytic",
    "012013423015201043210": "analytic",
    "012013423015201403210": "analytic",
    "012013423015201430210": "analytic",
    "012013423015204103210": "analytic",
    "012013423015204130210": "analytic",
    "012013423015204310210": "analytic",
    "012013423015240103210": "analytic",
    "012013423015240130210": "analytic",
    "012013423015240310210": "quadratic",
    "012013423015243010210": "linear",
    "012013423051021043210": "primitive_tail",
    "012013423051021403210": "primitive_tail",
    "012013423051021430210": "primitive_tail",
    "012013423051021432010": "quadratic",
    "012013423051024103210": "analytic",
    "012013423051024130210": "analytic",
    "012013423051024132010": "analytic",
    "012013423051024310210": "analytic",
    "012013423051024312010": "analytic",
    "012013423051201043210": "primitive_tail",
    "012013423051201403210": "primitive_tail",
    "012013423051201430210": "primitive_tail",
    "012013423051204103210": "analytic",
    "012013423051204130210": "analytic",
    "012013423051204310210": "analytic",
    "012013423051240103210": "analytic",
    "012013423051240130210": "analytic",
    "012013423051240310210": "analytic",
    "012013423051243010210": "analytic",
    "012013423501021043210": "primitive_tail",
    "012013423501021403210": "primitive_tail",
    "012013423501021430210": "primitive_tail",
    "012013423501021432010": "quadratic",
    "012013423501024103210": "primitive_mean",
    "012013423501024130210": "primitive_mean",
    "012013423501024132010": "primitive_mean",
    "012013423501024310210": "primitive_mean",
    "012013423501024312010": "primitive_mean",
    "012013423501201043210": "primitive_tail",
    "012013423501201403210": "primitive_tail",
    "012013423501201430210": "quadratic",
    "012013423501204103210": "primitive_mean",
    "012013423501204130210": "primitive_mean",
    "012013423501204310210": "primitive_mean",
    "012013423501240103210": "primitive_mean",
    "012013423501240130210": "primitive_mean",
    "012013423501240310210": "primitive_mean",
    "012013423501243010210": "primitive_mean",
    "012013425010324310210": "quadratic",
    "012013425010324312010": "quadratic",
    "012013425010342310210": "quadratic",
    "012013425010342312010": "quadratic",
    "012013425013024310210": "quadratic",
    "012013425013024312010": "quadratic",
    "012013425013042310210": "quadratic",
    "012013425013042312010": "quadratic",
    "012013425013204310210": "quadratic",
    "012013425013204312010": "quadratic",
    "012013425013240310210": "quadratic",
    "012013425013240312010": "quadratic",
    "012013425013243010210": "linear",
    "012013425013243012010": "linear",
    "012013425013402310210": "quadratic",
    "012013425013402312010": "quadratic",
    "012013425013420310210": "quadratic",
    "012013425013420312010": "quadratic",
    "012013425013423010210": "linear",
    "012013425013423012010": "linear",
    "012013425031021043210": "primitive_tail",
    "012013425031021403210": "primitive_tail",
    "012013425031021430210": "quadratic",
    "012013425031021432010": "linear",
    "012013425031024103210": "primitive_mean",
    "012013425031024130210": "primitive_mean",
    "012013425031024132010": "primitive_mean",
    "012013425031024310210": "primitive_mean",
    "012013425031024312010": "quadratic",
    "012013425031042103210": "primitive_tail",
    "012013425031042130210": "primitive_tail",
    "012013425031042132010": "primitive_tail",
    "012013425031042310210": "primitive_mean",
    "012013425031042312010": "quadratic",
    "012013425031201043210": "primitive_tail",
    "012013425031201403210": "primitive_tail",
    "012013425031201430210": "quadratic",
    "012013425031201432010": "linear",
    "012013425031204103210": "primitive_mean",
    "012013425031204130210": "primitive_mean",
    "012013425031204132010": "primitive_mean",
    "012013425031204310210": "primitive_mean",
    "012013425031204312010": "quadratic",
    "012013425031240103210": "primitive_mean",
    "012013425031240130210": "primitive_mean",
    "012013425031240132010": "primitive_mean",
    "012013425031240310210": "primitive_mean",
    "012013425031240312010": "quadratic",
    "012013425031243010210": "quadratic",
    "012013425031243012010": "quadratic",
    "012013425031402103210": "primitive_tail",
    "012013425031402130210": "primitive_tail",
    "012013425031402132010": "primitive_tail",
    "012013425031402310210": "primitive_mean",
    "012013425031402312010": "primitive_mean",
    "012013425031420103210": "primitive_tail",
    "012013425031420130210": "primitive_tail",
    "012013425031420132010": "primitive_tail",
    "012013425031420310210": "primitive_mean",
    "012013425031420312010": "primitive_mean",
    "012013425031423010210": "primitive_mean",
    "012013425031423012010": "primitive_mean",
    "012013425034102103210": "quadratic",
    "012013425034102130210": "quadratic",
    "012013425034102132010": "quadratic",
    "012013425034102310210": "quadratic",
    "012013425034102312010": "quadratic",
    "012013425034120103210": "quadratic",
    "012013425034120130210": "quadratic",
    "012013425034120132010": "quadratic",
    "012013425034120310210": "quadratic",
    "012013425034120312010": "quadratic",
    "012013425034123010210": "quadratic",
    "012013425034123012010": "quadratic",
    "012013425301021043210": "primitive_tail",
    "012013425301021403210": "primitive_tail",
    "012013425301021430210": "quadratic",
    "012013425301021432010": "linear",
    "012013425301024103210": "primitive_mean",
    "012013425301024130210": "primitive_mean",
    "012013425301024132010": "primitive_mean",
    "012013425301024310210": "primitive_mean",
    "012013425301024312010": "quadratic",
    "012013425301042103210": "primitive_tail",
    "012013425301042130210": "primitive_tail",
    "012013425301042132010": "primitive_tail",
    "012013425301042310210": "primitive_mean",
    "012013425301042312010": "quadratic",
    "012013425301201043210": "primitive_tail",
    "012013425301201403210": "primitive_tail",
    "012013425301201430210": "quadratic",
    "012013425301201432010": "linear",
    "012013425301204103210": "primitive_mean",
    "012013425301204130210": "primitive_mean",
    "012013425301204132010": "primitive_mean",
    "012013425301204310210": "primitive_mean",
    "012013425301204312010": "quadratic",
    "012013425301240103210": "primitive_mean",
    "012013425301240130210": "primitive_mean",
    "012013425301240132010": "primitive_mean",
    "012013425301240310210": "primitive_mean",
    "012013425301240312010": "quadratic",
    "012013425301243010210": "quadratic",
    "012013425301243012010": "quadratic",
    "012013425301402103210": "primitive_tail",
    "012013425301402130210": "primitive_tail",
    "012013425301402132010": "primitive_tail",
    "012013425301402310210": "primitive_mean",
    "012013425301402312010": "primitive_mean",
    "012013425301420103210": "primitive_tail",
    "012013425301420130210": "primitive_tail",
    "012013425301420132010": "primitive_tail",
    "012013425301420310210": "primitive_mean",
    "012013425301420312010": "primitive_mean",
    "012013425301423010210": "primitive_mean",
    "012013425301423012010": "primitive_mean",
    "012013425304102103210": "primitive_tail",
    "012013425304102130210": "primitive_tail",
    "012013425304102132010": "primitive_tail",
    "012013425304102310210": "quadratic",
    "012013425304102312010": "quadratic",
    "012013425304120103210": "primitive_tail",
    "012013425304120130210": "primitive_tail",
    "012013425304120132010": "primitive_tail",
    "012013425304120310210": "quadratic_pairs",
    "012013425304120312010": "quadratic",
    "012013425304123010210": "quadratic",
    "012013425304123012010": "quadratic",
    "012013425340102103210": "quadratic",
    "012013425340102130210": "quadratic",
    "012013425340102132010": "quadratic",
    "012013425340102310210": "quadratic",
    "012013425340102312010": "quadratic",
    "012013425340120103210": "quadratic",
    "012013425340120130210": "quadratic",
    "012013425340120132010": "quadratic",
    "012013425340120310210": "quadratic",
    "012013425340120312010": "quadratic",
    "012013425340123010210": "quadratic",
    "012013425340123012010": "quadratic",
    "012031021043215403210": "linear",
    "012031021043215430210": "linear",
    "012031021043215432010": "linear",
    "012031021043251430210": "quadratic",
    "012031021043251432010": "linear",
    "012031021043521043210": "inflection",
    "012031021043521430210": "stationary",
    "012031021043521432010": "quadratic",
    "012031021043524310210": "quadratic",
    "012031021043524312010": "quadratic",
    "012031021403215403210": "linear",
    "012031021403215430210": "linear",
    "012031021403215432010": "linear",
    "012031021403251430210": "quadratic",
    "012031021403251432010": "linear",
    "012031021403521430210": "stationary",
    "012031021403521432010": "quadratic",
    "012031021403524310210": "primitive_tail",
    "012031021403524312010": "primitive_tail",
    "012031021430210543210": "analytic_middle",
    "012031021430215043210": "analytic_middle",
    "012031021430215403210": "linear",
    "012031021430215430210": "linear",
    "012031021430215432010": "linear",
    "012031021430251043210": "analytic_middle",
    "012031021430251403210": "quadratic",
    "012031021430251430210": "linear",
    "012031021430251432010": "linear",
    "012031021430521043210": "analytic_middle",
    "012031021430521403210": "analytic_middle",
    "012031021430521430210": "linear",
    "012031021430521432010": "linear",
    "012031021430524103210": "analytic_middle",
    "012031021430524130210": "analytic_middle",
    "012031021430524132010": "quadratic",
    "012031021430524310210": "quadratic",
    "012031021430524312010": "quadratic",
    "012031021432010543210": "quadratic",
    "012031021432015043210": "quadratic",
    "012031021432015403210": "linear",
    "012031021432015430210": "linear",
    "012031021432015432010": "linear",
    "012031021432051043210": "quadratic",
    "012031021432051403210": "quadratic",
    "012031021432051430210": "linear",
    "012031021432051432010": "linear",
    "012031021432501043210": "quadratic",
    "012031021432501403210": "quadratic",
    "012031021432501430210": "linear",
    "012031021432501432010": "linear",
    "012031021435021043210": "quadratic",
    "012031021435021403210": "quadratic",
    "012031021435021430210": "linear",
    "012031021435021432010": "linear",
    "012031021435024103210": "quadratic",
    "012031021435024130210": "quadratic",
    "012031021435024132010": "quadratic",
    "012031021435024310210": "quadratic",
    "012031021435024312010": "quadratic",
    "012031021435201043210": "quadratic",
    "012031021435201403210": "quadratic",
    "012031021435201430210": "linear",
    "012031021435201432010": "linear",
    "012031021435204103210": "quadratic",
    "012031021435204130210": "quadratic",
    "012031021435204132010": "linear",
    "012031021435204310210": "quadratic",
    "012031021435204312010": "quadratic",
    "012031021435240103210": "linear",
    "012031021435240130210": "linear",
    "012031021435240132010": "linear",
    "012031021435240310210": "quadratic",
    "012031021435240312010": "quadratic",
    "012031021435243010210": "linear",
    "012031021435243012010": "linear",
    "012031024103215403210": "linear",
    "012031024103215430210": "linear",
    "012031024103215432010": "linear",
    "012031024103251430210": "quadratic",
    "012031024103251432010": "linear",
    "012031024103521430210": "stationary",
    "012031024103521432010": "quadratic",
    "012031024103524310210": "primitive_tail",
    "012031024103524312010": "primitive_tail",
    "012031024130215403210": "linear",
    "012031024130215430210": "linear",
    "012031024130215432010": "linear",
    "012031024130251403210": "inflection",
    "012031024130251430210": "quadratic",
    "012031024130251432010": "linear",
    "012031024130521430210": "stationary",
    "012031024130521432010": "quadratic",
    "012031024130524310210": "primitive_tail",
    "012031024130524312010": "primitive_tail",
    "012031024132015403210": "linear",
    "012031024132015430210": "linear",
    "012031024132015432010": "linear",
    "012031024132051403210": "inflection",
    "012031024132051430210": "quadratic",
    "012031024132051432010": "linear",
    "012031024132501403210": "inflection",
    "012031024132501430210": "quadratic",
    "012031024132501432010": "linear",
    "012031024135021430210": "stationary",
    "012031024135021432010": "quadratic",
    "012031024135024310210": "primitive_tail",
    "012031024135024312010": "primitive_tail",
    "012031024135201403210": "inflection",
    "012031024135201430210": "stationary",
    "012031024135201432010": "linear",
    "012031024135204103210": "inflection",
    "012031024135204130210": "inflection",
    "012031024135204132010": "inflection",
    "012031024135204310210": "primitive_tail",
    "012031024135204312010": "primitive_tail",
    "012031024135240103210": "stationary",
    "012031024135240130210": "stationary",
    "012031024135240132010": "stationary",
    "012031024135240310210": "primitive_tail",
    "012031024135240312010": "primitive_tail",
    "012031024135243010210": "primitive_tail",
    "012031024135243012010": "primitive_tail",
    "012031042103215403210": "linear",
    "012031042103215430210": "linear",
    "012031042103215432010": "linear",
    "012031042103251403210": "central_value",
    "012031042103251430210": "quadratic",
    "012031042103251432010": "linear",
    "012031042103521430210": "stationary",
    "012031042103521432010": "quadratic",
    "012031042103524310210": "primitive_mean",
    "012031042103524312010": "primitive_mean",
    "012031042105324103210": "inflection",
    "012031042105324130210": "inflection",
    "012031042105324132010": "inflection",
    "012031042105324310210": "primitive_mean",
    "012031042105324312010": "primitive_mean",
    "012031042130215403210": "linear",
    "012031042130215430210": "linear",
    "012031042130215432010": "linear",
    "012031042130251403210": "central_value",
    "012031042130251430210": "quadratic",
    "012031042130251432010": "linear",
    "012031042130521430210": "stationary",
    "012031042130521432010": "quadratic",
    "012031042130524310210": "primitive_mean",
    "012031042130524312010": "primitive_mean",
    "012031042132015403210": "linear",
    "012031042132015430210": "linear",
    "012031042132015432010": "linear",
    "012031042132051403210": "central_value",
    "012031042132051430210": "quadratic",
    "012031042132051432010": "linear",
    "012031042132501403210": "central_value",
    "012031042132501430210": "quadratic_pairs",
    "012031042132501432010": "linear",
    "012031042135021430210": "stationary",
    "012031042135021432010": "quadratic",
    "012031042135024310210": "analytic",
    "012031042135024312010": "coupled_anchor",
    "012031042135201430210": "stationary",
    "012031042135201432010": "quadratic",
    "012031042135204310210": "inflection",
    "012031042135243010210": "marker_quadrature",
    "012031042135243012010": "inflection",
    "012031042150324103210": "quartic_bridge",
    "012031042150324130210": "inflection",
    "012031042150324132010": "inflection",
    "012031042150324310210": "analytic",
    "012031042150324312010": "stationary",
    "012031042153024103210": "inflection",
    "012031042153024310210": "analytic",
    "012031042153024312010": "coupled_anchor",
    "012031042153204103210": "inflection",
    "012031042153204310210": "inflection",
    "012031042153240103210": "inflection",
    "012031042153243010210": "inflection",
    "012031042153243012010": "inflection",
    "012031042310210543210": "analytic_middle",
    "012031042310215043210": "analytic_middle",
    "012031042310215403210": "linear",
    "012031042310215430210": "linear",
    "012031042310215432010": "linear",
    "012031042310251043210": "analytic_middle",
    "012031042310251403210": "analytic_middle",
    "012031042310251430210": "quadratic",
    "012031042310251432010": "linear",
    "012031042310521043210": "analytic_middle",
    "012031042310521403210": "analytic_middle",
    "012031042310521430210": "analytic_middle",
    "012031042310521432010": "quadratic",
    "012031042310524103210": "analytic_middle",
    "012031042310524130210": "analytic_middle",
    "012031042310524132010": "analytic_middle",
    "012031042312015403210": "linear",
    "012031042312015430210": "linear",
    "012031042312015432010": "linear",
    "012031042312051403210": "central_value",
    "012031042312051430210": "quadratic",
    "012031042312051432010": "linear",
    "012031042312501403210": "central_value",
    "012031042312501430210": "quadratic",
    "012031042312501432010": "linear",
    "012031042315021043210": "analytic_middle",
    "012031042315021403210": "analytic_middle",
    "012031042315021430210": "analytic_middle",
    "012031042315021432010": "quadratic",
    "012031042315024103210": "analytic_middle",
    "012031042315024130210": "analytic_middle",
    "012031042315024132010": "analytic_middle",
    "012031042315201430210": "stationary",
    "012031042315201432010": "quadratic",
    "012031042315204132010": "outer_secant",
    "012031042315240132010": "outer_secant",
    "012031042351021043210": "analytic_middle",
    "012031042351021403210": "analytic_middle",
    "012031042351021430210": "analytic_middle",
    "012031042351021432010": "quadratic",
    "012031042351024103210": "analytic_middle",
    "012031042351024130210": "analytic_middle",
    "012031042351024132010": "analytic_middle",
    "012031042351201043210": "stationary",
    "012031042351201403210": "central_value",
    "012031042351201430210": "central_value",
    "012031042351201432010": "quadratic",
    "012031042351204103210": "central_value",
    "012031042351204130210": "central_value",
    "012031042351204132010": "central_value",
    "012031042351240132010": "outer_secant",
    "012031042510324103210": "quadratic",
    "012031042510324130210": "parametric_middle",
    "012031042510324132010": "parametric_middle",
    "012031042510324310210": "analytic",
    "012031042510324312010": "parametric_middle",
    "012031042510342310210": "quadratic",
    "012031042510342312010": "quadratic",
    "012031042513024103210": "inflection",
    "012031042513024130210": "inflection",
    "012031042513024132010": "inflection",
    "012031042513024310210": "analytic",
    "012031042513024312010": "coupled_anchor",
    "012031042513042310210": "primitive_tail",
    "012031042513042312010": "primitive_tail",
    "012031042513204103210": "inflection",
    "012031042513204310210": "inflection",
    "012031042513240103210": "inflection",
    "012031042513243010210": "inflection",
    "012031042513243012010": "inflection",
    "012031042513402310210": "primitive_tail",
    "012031042513402312010": "primitive_tail",
    "012031042513420310210": "primitive_tail",
    "012031042513420312010": "primitive_tail",
    "012031042513423010210": "primitive_tail",
    "012031042513423012010": "primitive_tail",
    "012031042531021043210": "quartic_bridge",
    "012031042531021403210": "central_value",
    "012031042531021430210": "central_value",
    "012031042531021432010": "quadratic",
    "012031042531024103210": "inflection",
    "012031042531024130210": "inflection",
    "012031042531024132010": "inflection",
    "012031042531024310210": "analytic",
    "012031042531024312010": "inflection",
    "012031042531042103210": "parametric_middle",
    "012031042531042130210": "parametric_middle",
    "012031042531042132010": "parametric_middle",
    "012031042531042310210": "analytic",
    "012031042531042312010": "parametric_middle",
    "012031042531201043210": "full_stationary",
    "012031042531201403210": "central_value",
    "012031042531201430210": "central_value",
    "012031042531201432010": "quadratic",
    "012031042531204103210": "inflection",
    "012031042531204130210": "inflection",
    "012031042531204132010": "inflection",
    "012031042531204310210": "inflection",
    "012031042531204312010": "inflection",
    "012031042531402103210": "factor_deletion",
    "012031042531402130210": "factor_deletion",
    "012031042531402132010": "factor_deletion",
    "012031042531402310210": "analytic",
    "012031042531402312010": "factor_deletion",
    "012031042531420103210": "stationary",
    "012031042531420130210": "stationary",
    "012031042531420132010": "stationary",
    "012031042534102103210": "linear",
    "012031042534102130210": "linear",
    "012031042534102132010": "linear",
    "012031042534102310210": "linear",
    "012031042534102312010": "linear",
    "012031042534120103210": "linear",
    "012031042534120130210": "linear",
    "012031042534120132010": "linear",
    "012031042534120310210": "linear",
    "012031042534120312010": "linear",
    "012031042534123010210": "linear",
    "012031042534123012010": "linear",
    "012031201043215403210": "linear",
    "012031201043215430210": "linear",
    "012031201043215432010": "linear",
    "012031201043251430210": "quadratic",
    "012031201043251432010": "linear",
    "012031201043521430210": "stationary",
    "012031201043521432010": "quadratic",
    "012031201043524310210": "quadratic",
    "012031201043524312010": "quadratic",
    "012031201403215403210": "linear",
    "012031201403215430210": "linear",
    "012031201403215432010": "linear",
    "012031201403251430210": "quadratic",
    "012031201403251432010": "linear",
    "012031201403521430210": "stationary",
    "012031201403521432010": "quadratic",
    "012031201403524310210": "primitive_tail",
    "012031201403524312010": "primitive_tail",
    "012031201430210543210": "analytic_middle",
    "012031201430215043210": "analytic_middle",
    "012031201430215403210": "linear",
    "012031201430215430210": "linear",
    "012031201430215432010": "linear",
    "012031201430251043210": "analytic_middle",
    "012031201430251403210": "quadratic",
    "012031201430251430210": "linear",
    "012031201430251432010": "linear",
    "012031201430521043210": "analytic_middle",
    "012031201430521403210": "analytic_middle",
    "012031201430521430210": "linear",
    "012031201430521432010": "linear",
    "012031201430524103210": "analytic_middle",
    "012031201430524130210": "analytic_middle",
    "012031201430524132010": "quadratic",
    "012031201430524310210": "quadratic",
    "012031201430524312010": "quadratic",
    "012031201432010543210": "linear",
    "012031201432015043210": "linear",
    "012031201432015403210": "linear",
    "012031201432015430210": "linear",
    "012031201432051043210": "linear",
    "012031201432051403210": "linear",
    "012031201432051430210": "linear",
    "012031201432501043210": "linear",
    "012031201432501403210": "linear",
    "012031201432501430210": "linear",
    "012031201435021043210": "quadratic",
    "012031201435021403210": "quadratic",
    "012031201435021430210": "linear",
    "012031201435021432010": "linear",
    "012031201435024103210": "quadratic",
    "012031201435024130210": "quadratic",
    "012031201435024132010": "quadratic",
    "012031201435024310210": "quadratic",
    "012031201435024312010": "quadratic",
    "012031201435201043210": "linear",
    "012031201435201403210": "linear",
    "012031201435201430210": "linear",
    "012031201435204103210": "linear",
    "012031201435204130210": "linear",
    "012031201435204310210": "linear",
    "012031201435240103210": "linear",
    "012031201435240130210": "linear",
    "012031201435240310210": "linear",
    "012031201435243010210": "linear",
    "012031204103215403210": "linear",
    "012031204103215430210": "linear",
    "012031204103215432010": "linear",
    "012031204103251430210": "quadratic",
    "012031204103251432010": "linear",
    "012031204103521430210": "stationary",
    "012031204103521432010": "quadratic",
    "012031204103524310210": "primitive_tail",
    "012031204103524312010": "primitive_tail",
    "012031204130215403210": "linear",
    "012031204130215430210": "linear",
    "012031204130215432010": "linear",
    "012031204130251403210": "inflection",
    "012031204130251430210": "quadratic",
    "012031204130251432010": "linear",
    "012031204130521430210": "stationary",
    "012031204130521432010": "quadratic",
    "012031204130524310210": "primitive_tail",
    "012031204130524312010": "primitive_tail",
    "012031204132010543210": "middle_triple",
    "012031204132015043210": "inflection_pair",
    "012031204132015403210": "linear",
    "012031204132015430210": "linear",
    "012031204132051043210": "inflection_pair",
    "012031204132051403210": "inflection",
    "012031204132051430210": "quadratic",
    "012031204132501043210": "inflection",
    "012031204132501403210": "inflection",
    "012031204132501430210": "quadratic",
    "012031204135021043210": "inflection",
    "012031204135021403210": "inflection_pair",
    "012031204135021430210": "stationary",
    "012031204135021432010": "quadratic",
    "012031204135024103210": "inflection_pair",
    "012031204135024310210": "primitive_tail",
    "012031204135024312010": "primitive_tail",
    "012031204135201043210": "inflection",
    "012031204135201403210": "inflection",
    "012031204135201430210": "stationary",
    "012031204135204103210": "inflection",
    "012031204135204130210": "inflection",
    "012031204135204310210": "primitive_tail",
    "012031204135240103210": "factor_deletion",
    "012031204135240130210": "factor_deletion",
    "012031204135240310210": "primitive_tail",
    "012031204135243010210": "primitive_tail",
    "012031240103215403210": "linear",
    "012031240103215430210": "linear",
    "012031240103215432010": "linear",
    "012031240103251430210": "quadratic",
    "012031240103251432010": "linear",
    "012031240103521430210": "stationary",
    "012031240103521432010": "quadratic",
    "012031240103524310210": "primitive_tail",
    "012031240103524312010": "primitive_tail",
    "012031240130215403210": "linear",
    "012031240130215430210": "linear",
    "012031240130215432010": "linear",
    "012031240130251403210": "inflection",
    "012031240130251430210": "quadratic",
    "012031240130251432010": "linear",
    "012031240130521430210": "stationary",
    "012031240130521432010": "quadratic",
    "012031240130524310210": "primitive_tail",
    "012031240130524312010": "primitive_tail",
    "012031240132010543210": "middle_triple",
    "012031240132015043210": "inflection",
    "012031240132015403210": "linear",
    "012031240132015430210": "linear",
    "012031240132051043210": "inflection",
    "012031240132051403210": "quartic_bridge",
    "012031240132051430210": "quadratic",
    "012031240132501043210": "inflection",
    "012031240132501403210": "central_value",
    "012031240132501430210": "quadratic",
    "012031240135021043210": "inflection",
    "012031240135021403210": "inflection",
    "012031240135021430210": "stationary",
    "012031240135021432010": "quadratic",
    "012031240135024103210": "inflection",
    "012031240135024310210": "primitive_tail",
    "012031240135024312010": "primitive_tail",
    "012031240135201043210": "inflection",
    "012031240135201403210": "inflection",
    "012031240135201430210": "stationary",
    "012031240135204103210": "inflection",
    "012031240135204130210": "inflection",
    "012031240135204310210": "primitive_tail",
    "012031240135240103210": "parametric_middle",
    "012031240135240130210": "parametric_middle",
    "012031240135240310210": "primitive_tail",
    "012031240135243010210": "primitive_tail",
    "012031402103215403210": "linear",
    "012031402103215430210": "linear",
    "012031402103215432010": "linear",
    "012031402103251403210": "stationary",
    "012031402103251430210": "quadratic",
    "012031402103251432010": "linear",
    "012031402103521430210": "stationary",
    "012031402103521432010": "quadratic",
    "012031402103524310210": "primitive_mean",
    "012031402103524312010": "primitive_mean",
    "012031402105324103210": "inflection",
    "012031402105324130210": "inflection",
    "012031402105324132010": "inflection",
    "012031402105324310210": "primitive_mean",
    "012031402105324312010": "primitive_mean",
    "012031402130215403210": "linear",
    "012031402130215430210": "linear",
    "012031402130215432010": "linear",
    "012031402130251403210": "parametric_middle",
    "012031402130251430210": "quadratic",
    "012031402130251432010": "linear",
    "012031402130521430210": "stationary",
    "012031402130521432010": "quadratic",
    "012031402130524310210": "primitive_mean",
    "012031402130524312010": "primitive_mean",
    "012031402132015403210": "linear",
    "012031402132015430210": "linear",
    "012031402132015432010": "linear",
    "012031402132051403210": "parametric_middle",
    "012031402132051430210": "quadratic",
    "012031402132051432010": "linear",
    "012031402132501403210": "central_value",
    "012031402132501430210": "central_value",
    "012031402132501432010": "linear",
    "012031402135021430210": "stationary",
    "012031402135021432010": "quadratic",
    "012031402135024310210": "analytic",
    "012031402135024312010": "coupled_anchor",
    "012031402135201430210": "stationary",
    "012031402135201432010": "quadratic",
    "012031402135204310210": "inflection",
    "012031402135204312010": "coupled_anchor",
    "012031402135240103210": "inflection",
    "012031402135240130210": "inflection",
    "012031402135240132010": "inflection",
    "012031402135240310210": "inflection",
    "012031402135240312010": "inflection",
    "012031402135243010210": "inflection",
    "012031402135243012010": "inflection",
    "012031402150324103210": "quartic_bridge",
    "012031402150324130210": "inflection",
    "012031402150324132010": "inflection",
    "012031402150324310210": "analytic",
    "012031402150324312010": "stationary",
    "012031402153024103210": "inflection",
    "012031402153024310210": "analytic",
    "012031402153024312010": "coupled_anchor",
    "012031402153204103210": "inflection",
    "012031402153204310210": "inflection",
    "012031402153204312010": "hermite_fiber",
    "012031402153240103210": "central_value",
    "012031402153240130210": "central_value",
    "012031402153240132010": "central_value",
    "012031402153240310210": "central_value",
    "012031402153240312010": "central_value",
    "012031402153243010210": "central_value",
    "012031402153243012010": "central_value",
    "012031402310210543210": "analytic_middle",
    "012031402310215043210": "analytic_middle",
    "012031402310215403210": "linear",
    "012031402310215430210": "linear",
    "012031402310215432010": "linear",
    "012031402310251043210": "analytic_middle",
    "012031402310251403210": "analytic_middle",
    "012031402310251430210": "quadratic",
    "012031402310251432010": "linear",
    "012031402310521043210": "analytic_middle",
    "012031402310521403210": "analytic_middle",
    "012031402310521430210": "analytic_middle",
    "012031402310521432010": "quadratic",
    "012031402310524103210": "analytic_middle",
    "012031402310524130210": "analytic_middle",
    "012031402310524132010": "analytic_middle",
    "012031402312015403210": "linear",
    "012031402312015430210": "linear",
    "012031402312015432010": "linear",
    "012031402312051403210": "parametric_middle",
    "012031402312051430210": "quadratic",
    "012031402312051432010": "linear",
    "012031402312501403210": "central_value",
    "012031402312501430210": "quadratic",
    "012031402312501432010": "linear",
    "012031402315021043210": "analytic_middle",
    "012031402315021403210": "analytic_middle",
    "012031402315021430210": "analytic_middle",
    "012031402315021432010": "quadratic",
    "012031402315024103210": "analytic_middle",
    "012031402315024130210": "analytic_middle",
    "012031402315024132010": "analytic_middle",
    "012031402315201430210": "stationary",
    "012031402315201432010": "quadratic",
    "012031402315204132010": "outer_secant",
    "012031402315240132010": "outer_secant",
    "012031402351021043210": "analytic_middle",
    "012031402351021403210": "analytic_middle",
    "012031402351021430210": "analytic_middle",
    "012031402351021432010": "quadratic",
    "012031402351024103210": "analytic_middle",
    "012031402351024130210": "analytic_middle",
    "012031402351024132010": "analytic_middle",
    "012031402351201430210": "stationary",
    "012031402351201432010": "quadratic",
    "012031402351204132010": "outer_secant",
    "012031402351240132010": "outer_secant",
    "012031402510324103210": "quartic_bridge",
    "012031402510324130210": "quartic_bridge",
    "012031402510324132010": "quartic_bridge",
    "012031402510324310210": "analytic",
    "012031402510324312010": "quartic_bridge",
    "012031402510342310210": "primitive_tail",
    "012031402510342312010": "primitive_tail",
    "012031402513024103210": "inflection",
    "012031402513024310210": "analytic",
    "012031402513024312010": "coupled_anchor",
    "012031402513042310210": "primitive_tail",
    "012031402513042312010": "primitive_tail",
    "012031402513204103210": "inflection",
    "012031402513204310210": "inflection",
    "012031402513240103210": "inflection",
    "012031402513240310210": "inflection",
    "012031402513243010210": "inflection",
    "012031402513243012010": "inflection",
    "012031402513402310210": "primitive_tail",
    "012031402513402312010": "primitive_tail",
    "012031402513420310210": "primitive_tail",
    "012031402513420312010": "primitive_tail",
    "012031402513423010210": "primitive_tail",
    "012031402513423012010": "primitive_tail",
    "012031402531021043210": "inflection",
    "012031402531021403210": "inflection",
    "012031402531021430210": "stationary",
    "012031402531021432010": "stationary",
    "012031402531024103210": "outer_cubic_chord",
    "012031402531024310210": "analytic",
    "012031402531024312010": "coupled_anchor",
    "012031402531042103210": "inflection",
    "012031402531042130210": "inflection",
    "012031402531042132010": "inflection",
    "012031402531042310210": "analytic",
    "012031402531042312010": "stationary",
    "012031402531201043210": "hermite_fiber",
    "012031402531201403210": "inflection",
    "012031402531201430210": "stationary",
    "012031402531201432010": "quadratic",
    "012031402531204310210": "inflection",
    "012031402531204312010": "marker_boundary",
    "012031402531243012010": "inflection",
    "012031402531402103210": "inflection",
    "012031402531402130210": "inflection",
    "012031402531402132010": "inflection",
    "012031402531402310210": "analytic",
    "012031402531402312010": "coupled_anchor",
    "012031402531420103210": "coupled_anchor",
    "012031402531420130210": "inflection",
    "012031402531420132010": "inflection",
    "012031402534102103210": "linear",
    "012031402534102130210": "linear",
    "012031402534102132010": "linear",
    "012031402534102310210": "linear",
    "012031402534102312010": "linear",
    "012031402534120103210": "quadratic",
    "012031402534120130210": "quadratic",
    "012031402534120132010": "quadratic",
    "012031402534120310210": "quadratic",
    "012031402534120312010": "quadratic",
    "012031402534123010210": "quadratic",
    "012031402534123012010": "quadratic",
    "012031420103215403210": "linear",
    "012031420103215430210": "linear",
    "012031420103215432010": "linear",
    "012031420103251403210": "stationary",
    "012031420103251430210": "quadratic",
    "012031420103251432010": "linear",
    "012031420103521430210": "stationary",
    "012031420103521432010": "quadratic",
    "012031420103524310210": "primitive_mean",
    "012031420103524312010": "primitive_mean",
    "012031420105324103210": "inflection",
    "012031420105324310210": "primitive_mean",
    "012031420105324312010": "primitive_mean",
    "012031420130215403210": "linear",
    "012031420130215430210": "linear",
    "012031420130215432010": "linear",
    "012031420130251403210": "parametric_middle",
    "012031420130251430210": "parametric_middle",
    "012031420130251432010": "linear",
    "012031420130521430210": "stationary",
    "012031420130521432010": "quadratic",
    "012031420130524310210": "primitive_mean",
    "012031420130524312010": "primitive_mean",
    "012031420132015403210": "linear",
    "012031420132015430210": "linear",
    "012031420132051403210": "parametric_middle",
    "012031420132051430210": "parametric_middle",
    "012031420132501403210": "central_value",
    "012031420132501430210": "central_value",
    "012031420135021430210": "stationary",
    "012031420135021432010": "quadratic",
    "012031420135024310210": "analytic",
    "012031420135024312010": "coupled_anchor",
    "012031420135201430210": "stationary",
    "012031420135204310210": "inflection",
    "012031420135240103210": "inflection",
    "012031420135240130210": "inflection",
    "012031420135240310210": "inflection",
    "012031420135243010210": "inflection",
    "012031420150324103210": "inflection",
    "012031420150324310210": "analytic",
    "012031420150324312010": "stationary",
    "012031420153024103210": "inflection",
    "012031420153024310210": "analytic",
    "012031420153024312010": "coupled_anchor",
    "012031420153204103210": "analytic_middle",
    "012031420153204130210": "analytic_middle",
    "012031420153204132010": "analytic_middle",
    "012031420153204310210": "analytic_middle",
    "012031420153204312010": "analytic_middle",
    "012031420153240103210": "analytic_middle",
    "012031420153240130210": "analytic_middle",
    "012031420153240132010": "analytic_middle",
    "012031420153240310210": "analytic_middle",
    "012031420153240312010": "analytic_middle",
    "012031420153243010210": "analytic_middle",
    "012031420153243012010": "analytic_middle",
    "012031420310215403210": "linear",
    "012031420310215430210": "linear",
    "012031420310215432010": "linear",
    "012031420310251403210": "parametric_middle",
    "012031420310251430210": "quadratic",
    "012031420310251432010": "linear",
    "012031420310521430210": "stationary",
    "012031420310521432010": "quadratic",
    "012031420310524132010": "outer_secant",
    "012031420312015403210": "linear",
    "012031420312015430210": "linear",
    "012031420312051403210": "parametric_middle",
    "012031420312051430210": "quadratic",
    "012031420312501403210": "central_value",
    "012031420312501430210": "quadratic",
    "012031420315021430210": "stationary",
    "012031420315021432010": "quadratic",
    "012031420315024132010": "outer_secant",
    "012031420315201430210": "stationary",
    "012031420315240130210": "inflection",
    "012031420351021430210": "stationary",
    "012031420351021432010": "quadratic",
    "012031420351024132010": "outer_secant",
    "012031420351201430210": "stationary",
    "012031420510324103210": "inflection",
    "012031420510324310210": "analytic",
    "012031420510324312010": "stationary",
    "012031420510342310210": "primitive_tail",
    "012031420510342312010": "primitive_tail",
    "012031420513024103210": "inflection",
    "012031420513024310210": "analytic",
    "012031420513024312010": "coupled_anchor",
    "012031420513042310210": "primitive_tail",
    "012031420513042312010": "primitive_tail",
    "012031420513204103210": "analytic_middle",
    "012031420513204130210": "analytic_middle",
    "012031420513204132010": "analytic_middle",
    "012031420513204310210": "analytic_middle",
    "012031420513204312010": "analytic_middle",
    "012031420513240103210": "analytic_middle",
    "012031420513240130210": "analytic_middle",
    "012031420513240132010": "analytic_middle",
    "012031420513240310210": "analytic_middle",
    "012031420513240312010": "analytic_middle",
    "012031420513243010210": "analytic_middle",
    "012031420513243012010": "analytic_middle",
    "012031420513402310210": "primitive_tail",
    "012031420513402312010": "primitive_tail",
    "012031420513420310210": "primitive_tail",
    "012031420513420312010": "primitive_tail",
    "012031420513423010210": "primitive_tail",
    "012031420513423012010": "primitive_tail",
    "012031420531021043210": "inflection",
    "012031420531021430210": "stationary",
    "012031420531021432010": "stationary",
    "012031420531024310210": "analytic",
    "012031420531024312010": "coupled_anchor",
    "012031420531042103210": "inflection",
    "012031420531042310210": "analytic",
    "012031420531042312010": "stationary",
    "012031420531201430210": "stationary",
    "012031420531201432010": "quadratic",
    "012031420531204310210": "inflection",
    "012031420531204312010": "marker_boundary",
    "012031420531243012010": "inflection",
    "012031420531402103210": "inflection",
    "012031420531402310210": "analytic",
    "012031420531402312010": "coupled_anchor",
    "012031420534102103210": "quadratic",
    "012031420534102130210": "quadratic",
    "012031420534102132010": "quadratic",
    "012031420534102310210": "quadratic",
    "012031420534102312010": "quadratic",
    "012031420534120103210": "quadratic",
    "012031420534120130210": "quadratic",
    "012031420534120132010": "quadratic",
    "012031420534120310210": "quadratic",
    "012031420534120312010": "quadratic",
    "012031420534123010210": "quadratic",
    "012031420534123012010": "quadratic",
    "012031423010215403210": "linear",
    "012031423010215430210": "linear",
    "012031423010215432010": "linear",
    "012031423010251403210": "stationary",
    "012031423010251430210": "quadratic",
    "012031423010251432010": "linear",
    "012031423010521430210": "stationary",
    "012031423010521432010": "quadratic",
    "012031423010524132010": "quartic_bridge",
    "012031423012015403210": "linear",
    "012031423012015430210": "linear",
    "012031423012051403210": "quartic_bridge",
    "012031423012051430210": "quadratic",
    "012031423012501403210": "central_value",
    "012031423012501430210": "quadratic",
    "012031423015021430210": "stationary",
    "012031423015021432010": "quadratic",
    "012031423015024132010": "outer_secant",
    "012031423015201403210": "inflection",
    "012031423015201430210": "quartic_bridge",
    "012031423015204103210": "inflection",
    "012031423015204130210": "quartic_bridge",
    "012031423015240103210": "parametric_middle",
    "012031423015240130210": "parametric_middle",
    "012031423051021430210": "stationary",
    "012031423051021432010": "quadratic",
    "012031423051024132010": "outer_secant",
    "012031423051201430210": "stationary",
    "012031423051204130210": "inflection",
    "012031423051240130210": "inflection",
    "012031423501021430210": "stationary",
    "012031423501021432010": "quadratic",
    "012031423501024132010": "outer_secant",
    "012031423501201430210": "stationary",
    "012031423501204130210": "inflection",
    "012031423501240130210": "inflection",
    "012031425010324103210": "quartic_bridge",
    "012031425010324310210": "primitive_mean",
    "012031425010324312010": "primitive_mean",
    "012031425010342310210": "primitive_tail",
    "012031425010342312010": "primitive_tail",
    "012031425013024103210": "inflection",
    "012031425013024310210": "primitive_mean",
    "012031425013024312010": "primitive_mean",
    "012031425013042310210": "primitive_tail",
    "012031425013042312010": "primitive_tail",
    "012031425013204103210": "analytic_middle",
    "012031425013204130210": "analytic_middle",
    "012031425013204132010": "analytic_middle",
    "012031425013204310210": "primitive_mean",
    "012031425013204312010": "primitive_mean",
    "012031425013240103210": "analytic_middle",
    "012031425013240130210": "analytic_middle",
    "012031425013240132010": "analytic_middle",
    "012031425013240310210": "primitive_mean",
    "012031425013240312010": "primitive_mean",
    "012031425013243010210": "primitive_mean",
    "012031425013243012010": "primitive_mean",
    "012031425013402310210": "primitive_tail",
    "012031425013402312010": "primitive_tail",
    "012031425013420310210": "primitive_tail",
    "012031425013420312010": "primitive_tail",
    "012031425013423010210": "primitive_tail",
    "012031425013423012010": "primitive_tail",
    "012031425031021043210": "inflection",
    "012031425031021430210": "stationary",
    "012031425031021432010": "stationary",
    "012031425031024310210": "primitive_mean",
    "012031425031024312010": "primitive_mean",
    "012031425031042103210": "inflection",
    "012031425031042310210": "analytic",
    "012031425031042312010": "stationary",
    "012031425031201430210": "stationary",
    "012031425031201432010": "quadratic",
    "012031425031204310210": "primitive_mean",
    "012031425031204312010": "primitive_mean",
    "012031425031240310210": "primitive_mean",
    "012031425031240312010": "primitive_mean",
    "012031425031243010210": "primitive_mean",
    "012031425031243012010": "primitive_mean",
    "012031425031402103210": "inflection",
    "012031425031402310210": "analytic",
    "012031425031402312010": "central_dip",
    "012031425034102103210": "stationary",
    "012031425034102130210": "analytic_middle",
    "012031425034102132010": "quadratic",
    "012031425034102310210": "analytic",
    "012031425034102312010": "quadratic",
    "012031425034120103210": "stationary",
    "012031425034120130210": "analytic_middle",
    "012031425034120132010": "quadratic",
    "012031425034120310210": "analytic_middle",
    "012031425034120312010": "quadratic",
    "012031425034123010210": "quadratic",
    "012031425034123012010": "quadratic",
    "012031425301021430210": "stationary",
    "012031425301021432010": "quadratic",
    "012031425301024310210": "primitive_mean",
    "012031425301024312010": "primitive_mean",
    "012031425301042310210": "analytic",
    "012031425301042312010": "stationary",
    "012031425301201430210": "stationary",
    "012031425301201432010": "quadratic",
    "012031425301204132010": "inflection_pair",
    "012031425301204310210": "primitive_mean",
    "012031425301204312010": "primitive_mean",
    "012031425301240132010": "inflection",
    "012031425301240310210": "primitive_mean",
    "012031425301240312010": "primitive_mean",
    "012031425301243010210": "primitive_mean",
    "012031425301243012010": "primitive_mean",
    "012031425301402310210": "analytic",
    "012031425304102310210": "analytic",
    "012031425340102310210": "analytic",
    "012034102103210543210": "stationary",
    "012034102103215043210": "stationary",
    "012034102103215403210": "linear",
    "012034102103215430210": "linear",
    "012034102103215432010": "linear",
    "012034102103251043210": "stationary",
    "012034102103251403210": "stationary",
    "012034102103251430210": "quadratic",
    "012034102103251432010": "linear",
    "012034102103521043210": "stationary",
    "012034102103521403210": "stationary",
    "012034102103521430210": "stationary",
    "012034102103521432010": "quadratic",
    "012034102103524103210": "stationary",
    "012034102103524130210": "stationary",
    "012034102103524132010": "stationary",
    "012034102103524310210": "quadratic",
    "012034102103524312010": "quadratic",
    "012034102105321043210": "central_value",
    "012034102105321403210": "stationary",
    "012034102105321430210": "stationary",
    "012034102105321432010": "quadratic",
    "012034102105324103210": "stationary",
    "012034102105324130210": "stationary",
    "012034102105324132010": "stationary",
    "012034102105324310210": "quadratic",
    "012034102105324312010": "quadratic",
    "012034102130210543210": "stationary",
    "012034102130215043210": "stationary",
    "012034102130215403210": "linear",
    "012034102130215430210": "linear",
    "012034102130215432010": "linear",
    "012034102130251043210": "stationary",
    "012034102130251403210": "parametric_middle",
    "012034102130251430210": "quadratic",
    "012034102130251432010": "linear",
    "012034102130521043210": "stationary",
    "012034102130521403210": "stationary",
    "012034102130521430210": "stationary",
    "012034102130521432010": "quadratic",
    "012034102130524103210": "stationary",
    "012034102130524130210": "stationary",
    "012034102130524132010": "stationary",
    "012034102130524310210": "quadratic",
    "012034102130524312010": "quadratic",
    "012034102132010543210": "stationary",
    "012034102132015043210": "stationary",
    "012034102132015403210": "linear",
    "012034102132015430210": "linear",
    "012034102132015432010": "linear",
    "012034102132051043210": "stationary",
    "012034102132051403210": "parametric_middle",
    "012034102132051430210": "quadratic",
    "012034102132051432010": "linear",
    "012034102132501043210": "stationary",
    "012034102132501403210": "central_value",
    "012034102132501430210": "central_value",
    "012034102132501432010": "linear",
    "012034102135021043210": "stationary",
    "012034102135021403210": "stationary",
    "012034102135021430210": "stationary",
    "012034102135021432010": "quadratic",
    "012034102135024103210": "stationary",
    "012034102135024130210": "stationary",
    "012034102135024132010": "stationary",
    "012034102135024310210": "primitive_tail",
    "012034102135024312010": "primitive_tail",
    "012034102135201043210": "stationary",
    "012034102135201403210": "stationary",
    "012034102135201430210": "stationary",
    "012034102135201432010": "quadratic",
    "012034102135204103210": "stationary",
    "012034102135204130210": "stationary",
    "012034102135204132010": "stationary",
    "012034102135204310210": "primitive_tail",
    "012034102135204312010": "primitive_tail",
    "012034102135240103210": "central_value",
    "012034102135240130210": "central_value",
    "012034102135240132010": "central_value",
    "012034102135240310210": "primitive_tail",
    "012034102135240312010": "primitive_tail",
    "012034102135243010210": "primitive_tail",
    "012034102135243012010": "primitive_tail",
    "012034102150321043210": "central_value",
    "012034102150321403210": "quartic_bridge",
    "012034102150321430210": "stationary",
    "012034102150321432010": "quadratic",
    "012034102150324103210": "quartic_bridge",
    "012034102150324130210": "stationary",
    "012034102150324132010": "stationary",
    "012034102150324310210": "primitive_tail",
    "012034102150324312010": "primitive_tail",
    "012034102153021043210": "central_value",
    "012034102153021403210": "stationary",
    "012034102153021430210": "stationary",
    "012034102153021432010": "quadratic",
    "012034102153024103210": "stationary",
    "012034102153024130210": "stationary",
    "012034102153024132010": "stationary",
    "012034102153024310210": "primitive_tail",
    "012034102153024312010": "primitive_tail",
    "012034102153201043210": "central_value",
    "012034102153201403210": "stationary",
    "012034102153201430210": "stationary",
    "012034102153201432010": "quadratic",
    "012034102153204103210": "stationary",
    "012034102153204130210": "stationary",
    "012034102153204132010": "stationary",
    "012034102153204310210": "primitive_tail",
    "012034102153204312010": "primitive_tail",
    "012034102153240103210": "central_value",
    "012034102153240130210": "central_value",
    "012034102153240132010": "central_value",
    "012034102153240310210": "primitive_tail",
    "012034102153240312010": "primitive_tail",
    "012034102153243010210": "primitive_tail",
    "012034102153243012010": "primitive_tail",
    "012034102310210543210": "analytic_middle",
    "012034102310215043210": "analytic_middle",
    "012034102310215403210": "linear",
    "012034102310215430210": "linear",
    "012034102310215432010": "linear",
    "012034102310251043210": "analytic_middle",
    "012034102310251403210": "analytic_middle",
    "012034102310251430210": "quadratic",
    "012034102310251432010": "linear",
    "012034102310521043210": "analytic_middle",
    "012034102310521403210": "analytic_middle",
    "012034102310521430210": "analytic_middle",
    "012034102310521432010": "quadratic",
    "012034102312010543210": "inflection",
    "012034102312015043210": "stationary",
    "012034102312015403210": "linear",
    "012034102312015430210": "linear",
    "012034102312015432010": "linear",
    "012034102312051043210": "stationary",
    "012034102312051403210": "parametric_middle",
    "012034102312051430210": "quadratic",
    "012034102312051432010": "linear",
    "012034102312501043210": "stationary",
    "012034102312501403210": "central_value",
    "012034102312501430210": "quadratic",
    "012034102312501432010": "linear",
    "012034102315021043210": "analytic_middle",
    "012034102315021403210": "analytic_middle",
    "012034102315021430210": "analytic_middle",
    "012034102315021432010": "quadratic",
    "012034102315201043210": "stationary",
    "012034102315201403210": "stationary",
    "012034102315201430210": "stationary",
    "012034102315201432010": "quadratic",
    "012034102351021043210": "analytic_middle",
    "012034102351021403210": "analytic_middle",
    "012034102351021430210": "analytic_middle",
    "012034102351021432010": "quadratic",
    "012034102351201043210": "stationary",
    "012034102351201403210": "stationary",
    "012034102351201430210": "stationary",
    "012034102351201432010": "quadratic",
    "012034102510321043210": "quadratic",
    "012034102510321403210": "factor_deletion",
    "012034102510321430210": "quartic_bridge",
    "012034102510321432010": "quadratic",
    "012034102510324103210": "factor_deletion",
    "012034102510324130210": "quartic_bridge",
    "012034102510324132010": "quartic_bridge",
    "012034102510324310210": "analytic",
    "012034102510324312010": "quartic_bridge",
    "012034102510342310210": "linear",
    "012034102510342312010": "linear",
    "012034102513021043210": "parametric_middle",
    "012034102513021403210": "stationary",
    "012034102513021430210": "stationary",
    "012034102513021432010": "stationary",
    "012034102513024103210": "stationary",
    "012034102513024130210": "stationary",
    "012034102513024132010": "stationary",
    "012034102513024310210": "analytic",
    "012034102513024312010": "stationary",
    "012034102513042310210": "primitive_tail",
    "012034102513042312010": "primitive_tail",
    "012034102513201043210": "parametric_middle",
    "012034102513201403210": "stationary",
    "012034102513201430210": "stationary",
    "012034102513201432010": "quadratic",
    "012034102513204103210": "stationary",
    "012034102513204130210": "stationary",
    "012034102513204132010": "stationary",
    "012034102513204310210": "stationary",
    "012034102513204312010": "stationary",
    "012034102513240103210": "stationary",
    "012034102513240130210": "stationary",
    "012034102513240132010": "stationary",
    "012034102513240310210": "stationary",
    "012034102513240312010": "stationary",
    "012034102513243010210": "stationary",
    "012034102513243012010": "stationary",
    "012034102513402310210": "primitive_tail",
    "012034102513402312010": "primitive_tail",
    "012034102513420310210": "primitive_tail",
    "012034102513420312010": "primitive_tail",
    "012034102513423010210": "primitive_tail",
    "012034102513423012010": "primitive_tail",
    "012034102531021043210": "stationary",
    "012034102531021403210": "stationary",
    "012034102531021430210": "stationary",
    "012034102531021432010": "stationary",
    "012034102531024103210": "stationary",
    "012034102531024130210": "stationary",
    "012034102531024132010": "stationary",
    "012034102531024310210": "analytic",
    "012034102531024312010": "stationary",
    "012034102531042103210": "moment",
    "012034102531042130210": "stationary",
    "012034102531042132010": "stationary",
    "012034102531042310210": "analytic",
    "012034102531042312010": "stationary",
    "012034102531201043210": "stationary",
    "012034102531201403210": "stationary",
    "012034102531201430210": "stationary",
    "012034102531201432010": "quadratic",
    "012034102531204103210": "stationary",
    "012034102531204130210": "stationary",
    "012034102531204132010": "stationary",
    "012034102531204310210": "stationary",
    "012034102531204312010": "stationary",
    "012034102531240103210": "stationary",
    "012034102531240130210": "stationary",
    "012034102531240132010": "stationary",
    "012034102531240310210": "stationary",
    "012034102531240312010": "stationary",
    "012034102531243010210": "stationary",
    "012034102531243012010": "stationary",
    "012034102531402103210": "metric",
    "012034102531402130210": "stationary",
    "012034102531402132010": "stationary",
    "012034102531402310210": "analytic",
    "012034102531402312010": "stationary",
    "012034102531420103210": "stationary",
    "012034102531420130210": "stationary",
    "012034102531420132010": "stationary",
    "012034102531420310210": "stationary",
    "012034102531420312010": "stationary",
    "012034102531423010210": "stationary",
    "012034102531423012010": "stationary",
    "012034102534102103210": "linear",
    "012034102534102130210": "linear",
    "012034102534102132010": "linear",
    "012034102534102310210": "linear",
    "012034102534102312010": "linear",
    "012034102534120103210": "linear",
    "012034102534120130210": "linear",
    "012034102534120132010": "linear",
    "012034102534120310210": "linear",
    "012034102534120312010": "linear",
    "012034102534123010210": "linear",
    "012034102534123012010": "linear",
    "012034105210321043210": "linear",
    "012034105210321403210": "linear",
    "012034105210321430210": "quadratic",
    "012034105210321432010": "quadratic",
    "012034105210324103210": "linear",
    "012034105210324130210": "quadratic",
    "012034105210324132010": "quadratic",
    "012034105210324310210": "linear",
    "012034105210324312010": "linear",
    "012034105210342310210": "linear",
    "012034105210342312010": "linear",
    "012034105213021043210": "linear",
    "012034105213021403210": "quadratic",
    "012034105213021430210": "quadratic",
    "012034105213021432010": "quadratic",
    "012034105213024103210": "quadratic",
    "012034105213024130210": "quadratic",
    "012034105213024132010": "quadratic",
    "012034105213024310210": "quadratic",
    "012034105213024312010": "quadratic",
    "012034105213042310210": "quadratic",
    "012034105213042312010": "quadratic",
    "012034105213201043210": "quadratic",
    "012034105213201403210": "quadratic",
    "012034105213201430210": "quadratic",
    "012034105213201432010": "quadratic",
    "012034105213204103210": "quadratic",
    "012034105213204130210": "quadratic",
    "012034105213204132010": "quadratic",
    "012034105213204310210": "quadratic",
    "012034105213204312010": "quadratic",
    "012034105213240103210": "quadratic",
    "012034105213240130210": "quadratic",
    "012034105213240132010": "quadratic",
    "012034105213240310210": "quadratic",
    "012034105213240312010": "quadratic",
    "012034105213243010210": "quadratic",
    "012034105213243012010": "quadratic",
    "012034105213402310210": "quadratic",
    "012034105213402312010": "quadratic",
    "012034105213420310210": "quadratic",
    "012034105213420312010": "quadratic",
    "012034105213423010210": "quadratic",
    "012034105213423012010": "quadratic",
    "012034105231021043210": "quadratic",
    "012034105231021403210": "central_value",
    "012034105231021430210": "central_value",
    "012034105231021432010": "quadratic",
    "012034105231024103210": "central_value",
    "012034105231024130210": "central_value",
    "012034105231024132010": "central_value",
    "012034105231024310210": "quadratic",
    "012034105231024312010": "quadratic",
    "012034105231042103210": "quadratic",
    "012034105231042130210": "quadratic",
    "012034105231042132010": "quadratic",
    "012034105231042310210": "quadratic",
    "012034105231042312010": "quadratic",
    "012034105231201043210": "quadratic",
    "012034105231201403210": "central_value",
    "012034105231201430210": "central_value",
    "012034105231201432010": "quadratic",
    "012034105231204103210": "central_value",
    "012034105231204130210": "central_value",
    "012034105231204132010": "quadratic",
    "012034105231204310210": "quadratic",
    "012034105231204312010": "quadratic",
    "012034105231240103210": "central_value",
    "012034105231240130210": "quadratic_pairs",
    "012034105231240132010": "quadratic",
    "012034105231240310210": "quadratic",
    "012034105231240312010": "quadratic",
    "012034105231243010210": "quadratic",
    "012034105231243012010": "quadratic",
    "012034105231402103210": "quadratic",
    "012034105231402130210": "quadratic",
    "012034105231402132010": "quadratic",
    "012034105231402310210": "quadratic",
    "012034105231402312010": "quadratic",
    "012034105231420103210": "quadratic",
    "012034105231420130210": "quadratic",
    "012034105231420132010": "quadratic",
    "012034105231420310210": "quadratic",
    "012034105231420312010": "quadratic",
    "012034105231423010210": "quadratic",
    "012034105231423012010": "quadratic",
    "012034105234102103210": "linear",
    "012034105234102130210": "linear",
    "012034105234102132010": "linear",
    "012034105234102310210": "linear",
    "012034105234102312010": "linear",
    "012034105234120103210": "linear",
    "012034105234120130210": "linear",
    "012034105234120132010": "linear",
    "012034105234120310210": "linear",
    "012034105234120312010": "linear",
    "012034105234123010210": "linear",
    "012034105234123012010": "linear",
    "012034120103210543210": "stationary",
    "012034120103215043210": "stationary",
    "012034120103215403210": "linear",
    "012034120103215430210": "linear",
    "012034120103215432010": "linear",
    "012034120103251043210": "stationary",
    "012034120103251403210": "stationary",
    "012034120103251430210": "quadratic",
    "012034120103251432010": "linear",
    "012034120103521043210": "stationary",
    "012034120103521403210": "stationary",
    "012034120103521430210": "stationary",
    "012034120103521432010": "quadratic",
    "012034120103524103210": "stationary",
    "012034120103524130210": "stationary",
    "012034120103524132010": "stationary",
    "012034120103524310210": "quadratic",
    "012034120103524312010": "quadratic",
    "012034120105321043210": "central_value",
    "012034120105321403210": "stationary",
    "012034120105321430210": "stationary",
    "012034120105321432010": "quadratic",
    "012034120105324103210": "stationary",
    "012034120105324130210": "stationary",
    "012034120105324132010": "stationary",
    "012034120105324310210": "primitive_tail",
    "012034120105324312010": "primitive_tail",
    "012034120130210543210": "stationary",
    "012034120130215043210": "stationary",
    "012034120130215403210": "linear",
    "012034120130215430210": "linear",
    "012034120130215432010": "linear",
    "012034120130251043210": "stationary",
    "012034120130251403210": "parametric_middle",
    "012034120130251430210": "parametric_middle",
    "012034120130251432010": "linear",
    "012034120130521043210": "stationary",
    "012034120130521403210": "stationary",
    "012034120130521430210": "stationary",
    "012034120130521432010": "quadratic",
    "012034120130524103210": "stationary",
    "012034120130524130210": "stationary",
    "012034120130524132010": "stationary",
    "012034120130524310210": "quadratic",
    "012034120130524312010": "quadratic",
    "012034120132010543210": "stationary",
    "012034120132015043210": "stationary",
    "012034120132015403210": "linear",
    "012034120132015430210": "linear",
    "012034120132051043210": "stationary",
    "012034120132051403210": "parametric_middle",
    "012034120132051430210": "parametric_middle",
    "012034120132501043210": "stationary",
    "012034120132501403210": "central_value",
    "012034120132501430210": "central_value",
    "012034120135021043210": "stationary",
    "012034120135021403210": "stationary",
    "012034120135021430210": "stationary",
    "012034120135021432010": "quadratic",
    "012034120135024103210": "stationary",
    "012034120135024130210": "stationary",
    "012034120135024132010": "stationary",
    "012034120135024310210": "primitive_tail",
    "012034120135024312010": "primitive_tail",
    "012034120135201043210": "stationary",
    "012034120135201403210": "stationary",
    "012034120135201430210": "stationary",
    "012034120135204103210": "stationary",
    "012034120135204130210": "stationary",
    "012034120135204310210": "primitive_tail",
    "012034120135240103210": "central_value",
    "012034120135240130210": "central_value",
    "012034120135240310210": "primitive_tail",
    "012034120135243010210": "primitive_tail",
    "012034120150321043210": "central_value",
    "012034120150321403210": "stationary",
    "012034120150321430210": "stationary",
    "012034120150321432010": "quadratic",
    "012034120150324103210": "stationary",
    "012034120150324130210": "stationary",
    "012034120150324132010": "stationary",
    "012034120150324310210": "primitive_tail",
    "012034120150324312010": "primitive_tail",
    "012034120153021043210": "central_value",
    "012034120153021403210": "stationary",
    "012034120153021430210": "stationary",
    "012034120153021432010": "quadratic",
    "012034120153024103210": "stationary",
    "012034120153024130210": "stationary",
    "012034120153024132010": "stationary",
    "012034120153024310210": "primitive_tail",
    "012034120153024312010": "primitive_tail",
    "012034120153201043210": "analytic_middle",
    "012034120153201403210": "analytic_middle",
    "012034120153201430210": "analytic_middle",
    "012034120153201432010": "quadratic",
    "012034120153204103210": "analytic_middle",
    "012034120153204130210": "analytic_middle",
    "012034120153204132010": "analytic_middle",
    "012034120153204310210": "primitive_tail",
    "012034120153204312010": "primitive_tail",
    "012034120153240103210": "analytic_middle",
    "012034120153240130210": "analytic_middle",
    "012034120153240132010": "analytic_middle",
    "012034120153240310210": "primitive_tail",
    "012034120153240312010": "primitive_tail",
    "012034120153243010210": "primitive_tail",
    "012034120153243012010": "primitive_tail",
    "012034120310210543210": "inflection",
    "012034120310215043210": "stationary",
    "012034120310215403210": "linear",
    "012034120310215430210": "linear",
    "012034120310215432010": "linear",
    "012034120310251043210": "stationary",
    "012034120310251403210": "parametric_middle",
    "012034120310251430210": "quadratic",
    "012034120310251432010": "linear",
    "012034120310521043210": "stationary",
    "012034120310521403210": "stationary",
    "012034120310521430210": "stationary",
    "012034120310521432010": "quadratic",
    "012034120312010543210": "inflection",
    "012034120312015043210": "stationary",
    "012034120312015403210": "linear",
    "012034120312015430210": "linear",
    "012034120312051043210": "stationary",
    "012034120312051403210": "parametric_middle",
    "012034120312051430210": "quadratic",
    "012034120312501043210": "stationary",
    "012034120312501403210": "central_value",
    "012034120312501430210": "quadratic",
    "012034120315021043210": "stationary",
    "012034120315021403210": "stationary",
    "012034120315021430210": "stationary",
    "012034120315021432010": "quadratic",
    "012034120315201043210": "stationary",
    "012034120315201403210": "stationary",
    "012034120315201430210": "stationary",
    "012034120351021043210": "stationary",
    "012034120351021403210": "stationary",
    "012034120351021430210": "stationary",
    "012034120351021432010": "quadratic",
    "012034120351201043210": "stationary",
    "012034120351201403210": "stationary",
    "012034120351201430210": "stationary",
    "012034120510321043210": "parametric_middle",
    "012034120510321403210": "stationary",
    "012034120510321430210": "stationary",
    "012034120510321432010": "stationary",
    "012034120510324103210": "stationary",
    "012034120510324130210": "stationary",
    "012034120510324132010": "stationary",
    "012034120510324310210": "analytic",
    "012034120510324312010": "stationary",
    "012034120510342310210": "primitive_tail",
    "012034120510342312010": "primitive_tail",
    "012034120513021043210": "parametric_middle",
    "012034120513021403210": "stationary",
    "012034120513021430210": "stationary",
    "012034120513021432010": "stationary",
    "012034120513024103210": "stationary",
    "012034120513024130210": "stationary",
    "012034120513024132010": "stationary",
    "012034120513024310210": "analytic",
    "012034120513024312010": "stationary",
    "012034120513042310210": "primitive_tail",
    "012034120513042312010": "primitive_tail",
    "012034120513201043210": "analytic_middle",
    "012034120513201403210": "analytic_middle",
    "012034120513201430210": "analytic_middle",
    "012034120513201432010": "quadratic",
    "012034120513204103210": "analytic_middle",
    "012034120513204130210": "analytic_middle",
    "012034120513204132010": "analytic_middle",
    "012034120513204310210": "analytic_middle",
    "012034120513204312010": "analytic_middle",
    "012034120513240103210": "analytic_middle",
    "012034120513240130210": "analytic_middle",
    "012034120513240132010": "analytic_middle",
    "012034120513240310210": "analytic_middle",
    "012034120513240312010": "analytic_middle",
    "012034120513243010210": "analytic_middle",
    "012034120513243012010": "analytic_middle",
    "012034120513402310210": "primitive_tail",
    "012034120513402312010": "primitive_tail",
    "012034120513420310210": "primitive_tail",
    "012034120513420312010": "primitive_tail",
    "012034120513423010210": "primitive_tail",
    "012034120513423012010": "primitive_tail",
    "012034120531021043210": "stationary",
    "012034120531021403210": "stationary",
    "012034120531021430210": "stationary",
    "012034120531021432010": "stationary",
    "012034120531024103210": "stationary",
    "012034120531024130210": "stationary",
    "012034120531024132010": "stationary",
    "012034120531024310210": "analytic",
    "012034120531024312010": "stationary",
    "012034120531042103210": "stationary",
    "012034120531042130210": "stationary",
    "012034120531042132010": "stationary",
    "012034120531042310210": "analytic",
    "012034120531042312010": "stationary",
    "012034120531201043210": "stationary",
    "012034120531201403210": "stationary",
    "012034120531201430210": "stationary",
    "012034120531201432010": "quadratic",
    "012034120531204103210": "stationary",
    "012034120531204130210": "stationary",
    "012034120531204132010": "stationary",
    "012034120531204310210": "stationary",
    "012034120531204312010": "stationary",
    "012034120531240103210": "stationary",
    "012034120531240130210": "stationary",
    "012034120531240132010": "stationary",
    "012034120531240310210": "stationary",
    "012034120531240312010": "stationary",
    "012034120531243010210": "stationary",
    "012034120531243012010": "stationary",
    "012034120531402103210": "stationary",
    "012034120531402130210": "stationary",
    "012034120531402132010": "stationary",
    "012034120531402310210": "analytic",
    "012034120531402312010": "stationary",
    "012034120531420103210": "stationary",
    "012034120531420130210": "stationary",
    "012034120531420132010": "stationary",
    "012034120531420310210": "stationary",
    "012034120531420312010": "stationary",
    "012034120531423010210": "stationary",
    "012034120531423012010": "stationary",
    "012034120534102103210": "linear",
    "012034120534102130210": "linear",
    "012034120534102132010": "linear",
    "012034120534102310210": "linear",
    "012034120534102312010": "linear",
    "012034120534120103210": "linear",
    "012034120534120130210": "linear",
    "012034120534120132010": "linear",
    "012034120534120310210": "linear",
    "012034120534120312010": "linear",
    "012034120534123010210": "linear",
    "012034120534123012010": "linear",
    "012034123010210543210": "blowup",
    "012034123010215043210": "stationary",
    "012034123010215403210": "linear",
    "012034123010215430210": "linear",
    "012034123010215432010": "linear",
    "012034123010251043210": "stationary",
    "012034123010251403210": "quartic_bridge",
    "012034123010251430210": "quadratic",
    "012034123010251432010": "linear",
    "012034123010521043210": "stationary",
    "012034123010521403210": "stationary",
    "012034123010521430210": "stationary",
    "012034123010521432010": "quadratic",
    "012034123012010543210": "blowup",
    "012034123012015043210": "stationary",
    "012034123012015403210": "linear",
    "012034123012015430210": "linear",
    "012034123012051043210": "stationary",
    "012034123012051403210": "metric",
    "012034123012051430210": "quadratic",
    "012034123012501043210": "stationary",
    "012034123012501403210": "central_value",
    "012034123012501430210": "quadratic",
    "012034123015021043210": "stationary",
    "012034123015021403210": "stationary",
    "012034123015021430210": "stationary",
    "012034123015021432010": "quadratic",
    "012034123015201043210": "stationary",
    "012034123015201403210": "stationary",
    "012034123015201430210": "quartic_bridge",
    "012034123051021043210": "stationary",
    "012034123051021403210": "stationary",
    "012034123051021430210": "stationary",
    "012034123051021432010": "quadratic",
    "012034123051201043210": "stationary",
    "012034123051201403210": "stationary",
    "012034123051201430210": "stationary",
    "012034123501021043210": "stationary",
    "012034123501021403210": "stationary",
    "012034123501021430210": "stationary",
    "012034123501021432010": "quadratic",
    "012034123501201043210": "stationary",
    "012034123501201403210": "stationary",
    "012034123501201430210": "stationary",
    "012034125010321043210": "parametric_middle",
    "012034125010321403210": "quartic_bridge",
    "012034125010321430210": "stationary",
    "012034125010321432010": "stationary",
    "012034125010324103210": "quartic_bridge",
    "012034125010324130210": "stationary",
    "012034125010324132010": "stationary",
    "012034125010324310210": "primitive_mean",
    "012034125010324312010": "primitive_mean",
    "012034125010342310210": "primitive_tail",
    "012034125010342312010": "primitive_tail",
    "012034125013021043210": "parametric_middle",
    "012034125013021403210": "stationary",
    "012034125013021430210": "stationary",
    "012034125013021432010": "stationary",
    "012034125013024103210": "stationary",
    "012034125013024130210": "stationary",
    "012034125013024132010": "stationary",
    "012034125013024310210": "primitive_mean",
    "012034125013024312010": "primitive_mean",
    "012034125013042310210": "primitive_tail",
    "012034125013042312010": "primitive_tail",
    "012034125013201043210": "analytic_middle",
    "012034125013201403210": "analytic_middle",
    "012034125013201430210": "analytic_middle",
    "012034125013201432010": "quadratic",
    "012034125013204103210": "analytic_middle",
    "012034125013204130210": "analytic_middle",
    "012034125013204132010": "analytic_middle",
    "012034125013204310210": "primitive_mean",
    "012034125013204312010": "primitive_mean",
    "012034125013240103210": "analytic_middle",
    "012034125013240130210": "analytic_middle",
    "012034125013240132010": "analytic_middle",
    "012034125013240310210": "primitive_mean",
    "012034125013240312010": "primitive_mean",
    "012034125013243010210": "primitive_mean",
    "012034125013243012010": "primitive_mean",
    "012034125013402310210": "primitive_tail",
    "012034125013402312010": "primitive_tail",
    "012034125013420310210": "primitive_tail",
    "012034125013420312010": "primitive_tail",
    "012034125013423010210": "primitive_tail",
    "012034125013423012010": "primitive_tail",
    "012034125031021043210": "stationary",
    "012034125031021403210": "stationary",
    "012034125031021430210": "stationary",
    "012034125031021432010": "stationary",
    "012034125031024103210": "stationary",
    "012034125031024130210": "stationary",
    "012034125031024132010": "stationary",
    "012034125031024310210": "analytic",
    "012034125031024312010": "stationary",
    "012034125031042103210": "stationary",
    "012034125031042130210": "stationary",
    "012034125031042132010": "stationary",
    "012034125031042310210": "analytic",
    "012034125031042312010": "stationary",
    "012034125031201043210": "stationary",
    "012034125031201403210": "stationary",
    "012034125031201430210": "stationary",
    "012034125031201432010": "quadratic",
    "012034125031204103210": "stationary",
    "012034125031204130210": "stationary",
    "012034125031204132010": "stationary",
    "012034125031204310210": "stationary",
    "012034125031204312010": "stationary",
    "012034125031240103210": "stationary",
    "012034125031240130210": "stationary",
    "012034125031240132010": "stationary",
    "012034125031240310210": "stationary",
    "012034125031240312010": "stationary",
    "012034125031243010210": "stationary",
    "012034125031243012010": "stationary",
    "012034125031402103210": "stationary",
    "012034125031402130210": "stationary",
    "012034125031402132010": "stationary",
    "012034125031402310210": "analytic",
    "012034125031402312010": "stationary",
    "012034125031420103210": "stationary",
    "012034125031420130210": "stationary",
    "012034125031420132010": "stationary",
    "012034125031420310210": "stationary",
    "012034125031420312010": "stationary",
    "012034125031423010210": "stationary",
    "012034125031423012010": "stationary",
    "012034125034102103210": "linear",
    "012034125034102130210": "linear",
    "012034125034102132010": "linear",
    "012034125034102310210": "linear",
    "012034125034102312010": "linear",
    "012034125034120103210": "linear",
    "012034125034120130210": "linear",
    "012034125034120132010": "linear",
    "012034125034120310210": "linear",
    "012034125034120312010": "linear",
    "012034125034123010210": "linear",
    "012034125034123012010": "linear",
    "012034125301021043210": "stationary",
    "012034125301021403210": "stationary",
    "012034125301021430210": "stationary",
    "012034125301021432010": "quadratic",
    "012034125301024103210": "stationary",
    "012034125301024130210": "stationary",
    "012034125301024132010": "stationary",
    "012034125301024310210": "analytic",
    "012034125301024312010": "stationary",
    "012034125301042103210": "stationary",
    "012034125301042130210": "stationary",
    "012034125301042132010": "stationary",
    "012034125301042310210": "analytic",
    "012034125301042312010": "stationary",
    "012034125301201043210": "stationary",
    "012034125301201403210": "stationary",
    "012034125301201430210": "stationary",
    "012034125301201432010": "factor_deletion",
    "012034125301204103210": "stationary",
    "012034125301204130210": "stationary",
    "012034125301204132010": "stationary",
    "012034125301204310210": "stationary",
    "012034125301204312010": "stationary",
    "012034125301240103210": "stationary",
    "012034125301240130210": "stationary",
    "012034125301240132010": "stationary",
    "012034125301240310210": "stationary",
    "012034125301240312010": "stationary",
    "012034125301243010210": "stationary",
    "012034125301243012010": "stationary",
    "012034125301402103210": "stationary",
    "012034125301402130210": "stationary",
    "012034125301402132010": "stationary",
    "012034125301402310210": "analytic",
    "012034125301402312010": "stationary",
    "012034125301420103210": "stationary",
    "012034125301420130210": "stationary",
    "012034125301420132010": "stationary",
    "012034125301420310210": "stationary",
    "012034125301420312010": "stationary",
    "012034125301423010210": "stationary",
    "012034125301423012010": "stationary",
    "012034125304102103210": "stationary",
    "012034125304102130210": "stationary",
    "012034125304102132010": "stationary",
    "012034125304102310210": "analytic",
    "012034125304102312010": "stationary",
    "012034125304120103210": "stationary",
    "012034125304120130210": "stationary",
    "012034125304120132010": "stationary",
    "012034125304120310210": "stationary",
    "012034125304120312010": "stationary",
    "012034125304123010210": "stationary",
    "012034125304123012010": "stationary",
    "012034125340102103210": "stationary",
    "012034125340102130210": "stationary",
    "012034125340102132010": "stationary",
    "012034125340102310210": "analytic",
    "012034125340102312010": "stationary",
    "012034125340120103210": "stationary",
    "012034125340120130210": "stationary",
    "012034125340120132010": "stationary",
    "012034125340120310210": "stationary",
    "012034125340120312010": "stationary",
    "012034125340123010210": "stationary",
    "012034125340123012010": "stationary",
    "012034150210321043210": "linear",
    "012034150210321403210": "linear",
    "012034150210321430210": "quadratic",
    "012034150210321432010": "quadratic",
    "012034150210324103210": "linear",
    "012034150210324130210": "quadratic",
    "012034150210324132010": "quadratic",
    "012034150210324310210": "linear",
    "012034150210324312010": "linear",
    "012034150210342310210": "linear",
    "012034150210342312010": "linear",
    "012034150213021043210": "linear",
    "012034150213021403210": "quadratic",
    "012034150213021430210": "quadratic",
    "012034150213021432010": "quadratic",
    "012034150213024103210": "quadratic",
    "012034150213024130210": "quadratic",
    "012034150213024132010": "quadratic",
    "012034150213024310210": "quadratic",
    "012034150213024312010": "quadratic",
    "012034150213042310210": "quadratic",
    "012034150213042312010": "quadratic",
    "012034150213201043210": "quadratic",
    "012034150213201403210": "quadratic",
    "012034150213201430210": "quadratic",
    "012034150213201432010": "quadratic",
    "012034150213204103210": "quadratic",
    "012034150213204130210": "quadratic",
    "012034150213204132010": "quadratic",
    "012034150213204310210": "quadratic",
    "012034150213204312010": "quadratic",
    "012034150213240103210": "quadratic",
    "012034150213240130210": "quadratic",
    "012034150213240132010": "quadratic",
    "012034150213240310210": "quadratic",
    "012034150213240312010": "quadratic",
    "012034150213243010210": "quadratic",
    "012034150213243012010": "quadratic",
    "012034150213402310210": "quadratic",
    "012034150213402312010": "quadratic",
    "012034150213420310210": "quadratic",
    "012034150213420312010": "quadratic",
    "012034150213423010210": "quadratic",
    "012034150213423012010": "quadratic",
    "012034150231021043210": "quadratic",
    "012034150231021403210": "parametric_middle",
    "012034150231021430210": "parametric_middle",
    "012034150231021432010": "quadratic",
    "012034150231024103210": "parametric_middle",
    "012034150231024130210": "parametric_middle",
    "012034150231024132010": "parametric_middle",
    "012034150231024310210": "quadratic",
    "012034150231024312010": "quadratic",
    "012034150231042103210": "quadratic",
    "012034150231042130210": "quadratic",
    "012034150231042132010": "quadratic",
    "012034150231042310210": "quadratic",
    "012034150231042312010": "quadratic",
    "012034150231201043210": "quadratic",
    "012034150231201403210": "parametric_middle",
    "012034150231201430210": "quadratic",
    "012034150231201432010": "quadratic",
    "012034150231204103210": "parametric_middle",
    "012034150231204130210": "quadratic",
    "012034150231204132010": "quadratic",
    "012034150231204310210": "quadratic",
    "012034150231204312010": "quadratic",
    "012034150231240103210": "quadratic",
    "012034150231240130210": "quadratic",
    "012034150231240132010": "quadratic",
    "012034150231240310210": "quadratic",
    "012034150231240312010": "quadratic",
    "012034150231243010210": "quadratic",
    "012034150231243012010": "quadratic",
    "012034150231402103210": "quadratic",
    "012034150231402130210": "quadratic",
    "012034150231402132010": "quadratic",
    "012034150231402310210": "quadratic",
    "012034150231402312010": "quadratic",
    "012034150231420103210": "quadratic",
    "012034150231420130210": "quadratic",
    "012034150231420132010": "quadratic",
    "012034150231420310210": "quadratic",
    "012034150231420312010": "quadratic",
    "012034150231423010210": "quadratic",
    "012034150231423012010": "quadratic",
    "012034150234102103210": "linear",
    "012034150234102130210": "linear",
    "012034150234102132010": "linear",
    "012034150234102310210": "linear",
    "012034150234102312010": "linear",
    "012034150234120103210": "linear",
    "012034150234120130210": "linear",
    "012034150234120132010": "linear",
    "012034150234120310210": "linear",
    "012034150234120312010": "linear",
    "012034150234123010210": "linear",
    "012034150234123012010": "linear",
    "012034152010321043210": "quadratic",
    "012034152010321403210": "quadratic",
    "012034152010321430210": "quadratic",
    "012034152010321432010": "quadratic",
    "012034152010324103210": "quadratic",
    "012034152010324130210": "quadratic",
    "012034152010324132010": "quadratic",
    "012034152010324310210": "quadratic",
    "012034152010324312010": "quadratic",
    "012034152010342310210": "quadratic",
    "012034152010342312010": "quadratic",
    "012034152013021043210": "quadratic",
    "012034152013021403210": "quadratic",
    "012034152013021430210": "quadratic",
    "012034152013021432010": "quadratic",
    "012034152013024103210": "quadratic",
    "012034152013024130210": "quadratic",
    "012034152013024132010": "quadratic",
    "012034152013024310210": "quadratic",
    "012034152013024312010": "quadratic",
    "012034152013042310210": "quadratic",
    "012034152013042312010": "quadratic",
    "012034152013201043210": "quadratic",
    "012034152013201403210": "quadratic",
    "012034152013201430210": "quadratic",
    "012034152013201432010": "quadratic",
    "012034152013204103210": "quadratic",
    "012034152013204130210": "quadratic",
    "012034152013204132010": "quadratic",
    "012034152013204310210": "quadratic",
    "012034152013204312010": "quadratic",
    "012034152013240103210": "quadratic",
    "012034152013240130210": "quadratic",
    "012034152013240132010": "quadratic",
    "012034152013240310210": "quadratic",
    "012034152013240312010": "quadratic",
    "012034152013243010210": "quadratic",
    "012034152013243012010": "quadratic",
    "012034152013402310210": "quadratic",
    "012034152013402312010": "quadratic",
    "012034152013420310210": "quadratic",
    "012034152013420312010": "quadratic",
    "012034152013423010210": "quadratic",
    "012034152013423012010": "quadratic",
    "012034152031021043210": "quadratic",
    "012034152031021403210": "parametric_middle",
    "012034152031021430210": "parametric_middle",
    "012034152031021432010": "quadratic",
    "012034152031024103210": "parametric_middle",
    "012034152031024130210": "parametric_middle",
    "012034152031024132010": "parametric_middle",
    "012034152031024310210": "quadratic",
    "012034152031024312010": "quadratic",
    "012034152031042103210": "quadratic",
    "012034152031042130210": "quadratic",
    "012034152031042132010": "quadratic",
    "012034152031042310210": "quadratic",
    "012034152031042312010": "quadratic",
    "012034152031201043210": "polar_mean",
    "012034152031201403210": "parametric_middle",
    "012034152031201430210": "quadratic",
    "012034152031201432010": "quadratic",
    "012034152031204103210": "parametric_middle",
    "012034152031204130210": "quadratic",
    "012034152031204132010": "quadratic",
    "012034152031204310210": "quadratic",
    "012034152031204312010": "quadratic",
    "012034152031240103210": "quadratic",
    "012034152031240130210": "quadratic",
    "012034152031240132010": "quadratic",
    "012034152031240310210": "quadratic",
    "012034152031240312010": "quadratic",
    "012034152031243010210": "quadratic",
    "012034152031243012010": "quadratic",
    "012034152031402103210": "quadratic",
    "012034152031402130210": "quadratic",
    "012034152031402132010": "quadratic",
    "012034152031402310210": "quadratic",
    "012034152031402312010": "quadratic",
    "012034152031420103210": "quadratic",
    "012034152031420130210": "quadratic",
    "012034152031420132010": "quadratic",
    "012034152031420310210": "quadratic",
    "012034152031420312010": "quadratic",
    "012034152031423010210": "quadratic",
    "012034152031423012010": "quadratic",
    "012034152034102103210": "linear",
    "012034152034102130210": "linear",
    "012034152034102132010": "linear",
    "012034152034102310210": "linear",
    "012034152034102312010": "linear",
    "012034152034120103210": "linear",
    "012034152034120130210": "linear",
    "012034152034120132010": "linear",
    "012034152034120310210": "linear",
    "012034152034120312010": "linear",
    "012034152034123010210": "linear",
    "012034152034123012010": "linear",
    "012034152301021043210": "quadratic",
    "012034152301021403210": "polar_mean",
    "012034152301021430210": "quadratic",
    "012034152301021432010": "quadratic",
    "012034152301024103210": "polar_mean",
    "012034152301024130210": "quadratic",
    "012034152301024132010": "quadratic",
    "012034152301024310210": "quadratic",
    "012034152301024312010": "quadratic",
    "012034152301042103210": "quadratic",
    "012034152301042130210": "quadratic",
    "012034152301042132010": "quadratic",
    "012034152301042310210": "quadratic",
    "012034152301042312010": "quadratic",
    "012034152301201043210": "quadratic",
    "012034152301201403210": "polar_mean",
    "012034152301201430210": "quadratic",
    "012034152301201432010": "quadratic",
    "012034152301204103210": "quadratic",
    "012034152301204130210": "quadratic",
    "012034152301204132010": "quadratic",
    "012034152301204310210": "quadratic",
    "012034152301204312010": "quadratic",
    "012034152301240103210": "quadratic",
    "012034152301240130210": "quadratic",
    "012034152301240132010": "quadratic",
    "012034152301240310210": "quadratic",
    "012034152301240312010": "quadratic",
    "012034152301243010210": "quadratic",
    "012034152301243012010": "quadratic",
    "012034152301402103210": "quadratic",
    "012034152301402130210": "quadratic",
    "012034152301402132010": "quadratic",
    "012034152301402310210": "quadratic",
    "012034152301402312010": "quadratic",
    "012034152301420103210": "quadratic",
    "012034152301420130210": "quadratic",
    "012034152301420132010": "quadratic",
    "012034152301420310210": "quadratic",
    "012034152301420312010": "quadratic",
    "012034152301423010210": "quadratic",
    "012034152301423012010": "quadratic",
    "012034152304102103210": "quadratic",
    "012034152304102130210": "quadratic",
    "012034152304102132010": "quadratic",
    "012034152304102310210": "quadratic",
    "012034152304102312010": "quadratic",
    "012034152304120103210": "quadratic",
    "012034152304120130210": "quadratic",
    "012034152304120132010": "quadratic",
    "012034152304120310210": "quadratic",
    "012034152304120312010": "quadratic",
    "012034152304123010210": "quadratic",
    "012034152304123012010": "quadratic",
    "012034152340102103210": "quadratic",
    "012034152340102130210": "quadratic",
    "012034152340102132010": "quadratic",
    "012034152340102310210": "quadratic",
    "012034152340102312010": "quadratic",
    "012034152340120103210": "quadratic",
    "012034152340120130210": "quadratic",
    "012034152340120132010": "quadratic",
    "012034152340120310210": "quadratic",
    "012034152340120312010": "quadratic",
    "012034152340123010210": "quadratic",
    "012034152340123012010": "quadratic",
    "012034510210321043210": "linear",
    "012034510210321403210": "linear",
    "012034510210321430210": "linear",
    "012034510210321432010": "linear",
    "012034510210324103210": "linear",
    "012034510210324130210": "linear",
    "012034510210324132010": "linear",
    "012034510210324310210": "linear",
    "012034510210324312010": "linear",
    "012034510210342310210": "linear",
    "012034510210342312010": "linear",
    "012034510213021043210": "linear",
    "012034510213021403210": "linear",
    "012034510213021430210": "linear",
    "012034510213021432010": "linear",
    "012034510213024103210": "linear",
    "012034510213024130210": "linear",
    "012034510213024132010": "linear",
    "012034510213024310210": "linear",
    "012034510213024312010": "linear",
    "012034510213042310210": "linear",
    "012034510213042312010": "linear",
    "012034510213201043210": "linear",
    "012034510213201403210": "linear",
    "012034510213201430210": "linear",
    "012034510213201432010": "linear",
    "012034510213204103210": "linear",
    "012034510213204130210": "linear",
    "012034510213204132010": "linear",
    "012034510213204310210": "linear",
    "012034510213204312010": "linear",
    "012034510213240103210": "linear",
    "012034510213240130210": "linear",
    "012034510213240132010": "linear",
    "012034510213240310210": "linear",
    "012034510213240312010": "linear",
    "012034510213243010210": "linear",
    "012034510213243012010": "linear",
    "012034510213402310210": "linear",
    "012034510213402312010": "linear",
    "012034510213420310210": "linear",
    "012034510213420312010": "linear",
    "012034510213423010210": "linear",
    "012034510213423012010": "linear",
    "012034510231021043210": "linear",
    "012034510231021403210": "linear",
    "012034510231021430210": "linear",
    "012034510231021432010": "linear",
    "012034510231024103210": "linear",
    "012034510231024130210": "linear",
    "012034510231024132010": "linear",
    "012034510231024310210": "linear",
    "012034510231024312010": "linear",
    "012034510231042103210": "linear",
    "012034510231042130210": "linear",
    "012034510231042132010": "linear",
    "012034510231042310210": "linear",
    "012034510231042312010": "linear",
    "012034510231201043210": "linear",
    "012034510231201403210": "linear",
    "012034510231201430210": "linear",
    "012034510231201432010": "linear",
    "012034510231204103210": "linear",
    "012034510231204130210": "linear",
    "012034510231204132010": "linear",
    "012034510231204310210": "linear",
    "012034510231204312010": "linear",
    "012034510231240103210": "linear",
    "012034510231240130210": "linear",
    "012034510231240132010": "linear",
    "012034510231240310210": "linear",
    "012034510231240312010": "linear",
    "012034510231243010210": "linear",
    "012034510231243012010": "linear",
    "012034510231402103210": "linear",
    "012034510231402130210": "linear",
    "012034510231402132010": "linear",
    "012034510231402310210": "linear",
    "012034510231402312010": "linear",
    "012034510231420103210": "linear",
    "012034510231420130210": "linear",
    "012034510231420132010": "linear",
    "012034510231420310210": "linear",
    "012034510231420312010": "linear",
    "012034510231423010210": "linear",
    "012034510231423012010": "linear",
    "012034510234102103210": "linear",
    "012034510234102130210": "linear",
    "012034510234102132010": "linear",
    "012034510234102310210": "linear",
    "012034510234102312010": "linear",
    "012034510234120103210": "linear",
    "012034510234120130210": "linear",
    "012034510234120132010": "linear",
    "012034510234120310210": "linear",
    "012034510234120312010": "linear",
    "012034510234123010210": "linear",
    "012034510234123012010": "linear",
    "012034512010321043210": "linear",
    "012034512010321403210": "linear",
    "012034512010321430210": "linear",
    "012034512010321432010": "linear",
    "012034512010324103210": "linear",
    "012034512010324130210": "linear",
    "012034512010324132010": "linear",
    "012034512010324310210": "linear",
    "012034512010324312010": "linear",
    "012034512010342310210": "linear",
    "012034512010342312010": "linear",
    "012034512013021043210": "linear",
    "012034512013021403210": "linear",
    "012034512013021430210": "linear",
    "012034512013021432010": "linear",
    "012034512013024103210": "linear",
    "012034512013024130210": "linear",
    "012034512013024132010": "linear",
    "012034512013024310210": "linear",
    "012034512013024312010": "linear",
    "012034512013042310210": "linear",
    "012034512013042312010": "linear",
    "012034512013201043210": "linear",
    "012034512013201403210": "linear",
    "012034512013201430210": "linear",
    "012034512013201432010": "linear",
    "012034512013204103210": "linear",
    "012034512013204130210": "linear",
    "012034512013204132010": "linear",
    "012034512013204310210": "linear",
    "012034512013204312010": "linear",
    "012034512013240103210": "linear",
    "012034512013240130210": "linear",
    "012034512013240132010": "linear",
    "012034512013240310210": "linear",
    "012034512013240312010": "linear",
    "012034512013243010210": "linear",
    "012034512013243012010": "linear",
    "012034512013402310210": "linear",
    "012034512013402312010": "linear",
    "012034512013420310210": "linear",
    "012034512013420312010": "linear",
    "012034512013423010210": "linear",
    "012034512013423012010": "linear",
    "012034512031021043210": "linear",
    "012034512031021403210": "linear",
    "012034512031021430210": "linear",
    "012034512031021432010": "linear",
    "012034512031024103210": "linear",
    "012034512031024130210": "linear",
    "012034512031024132010": "linear",
    "012034512031024310210": "linear",
    "012034512031024312010": "linear",
    "012034512031042103210": "linear",
    "012034512031042130210": "linear",
    "012034512031042132010": "linear",
    "012034512031042310210": "linear",
    "012034512031042312010": "linear",
    "012034512031201043210": "linear",
    "012034512031201403210": "linear",
    "012034512031201430210": "linear",
    "012034512031201432010": "linear",
    "012034512031204103210": "linear",
    "012034512031204130210": "linear",
    "012034512031204132010": "linear",
    "012034512031204310210": "linear",
    "012034512031204312010": "linear",
    "012034512031240103210": "linear",
    "012034512031240130210": "linear",
    "012034512031240132010": "linear",
    "012034512031240310210": "linear",
    "012034512031240312010": "linear",
    "012034512031243010210": "linear",
    "012034512031243012010": "linear",
    "012034512031402103210": "linear",
    "012034512031402130210": "linear",
    "012034512031402132010": "linear",
    "012034512031402310210": "linear",
    "012034512031402312010": "linear",
    "012034512031420103210": "linear",
    "012034512031420130210": "linear",
    "012034512031420132010": "linear",
    "012034512031420310210": "linear",
    "012034512031420312010": "linear",
    "012034512031423010210": "linear",
    "012034512031423012010": "linear",
    "012034512034102103210": "linear",
    "012034512034102130210": "linear",
    "012034512034102132010": "linear",
    "012034512034102310210": "linear",
    "012034512034102312010": "linear",
    "012034512034120103210": "linear",
    "012034512034120130210": "linear",
    "012034512034120132010": "linear",
    "012034512034120310210": "linear",
    "012034512034120312010": "linear",
    "012034512034123010210": "linear",
    "012034512034123012010": "linear",
    "012034512301021043210": "linear",
    "012034512301021403210": "linear",
    "012034512301021430210": "linear",
    "012034512301021432010": "linear",
    "012034512301024103210": "linear",
    "012034512301024130210": "linear",
    "012034512301024132010": "linear",
    "012034512301024310210": "linear",
    "012034512301024312010": "linear",
    "012034512301042103210": "linear",
    "012034512301042130210": "linear",
    "012034512301042132010": "linear",
    "012034512301042310210": "linear",
    "012034512301042312010": "linear",
    "012034512301201043210": "linear",
    "012034512301201403210": "linear",
    "012034512301201430210": "linear",
    "012034512301201432010": "linear",
    "012034512301204103210": "linear",
    "012034512301204130210": "linear",
    "012034512301204132010": "linear",
    "012034512301204310210": "linear",
    "012034512301204312010": "linear",
    "012034512301240103210": "linear",
    "012034512301240130210": "linear",
    "012034512301240132010": "linear",
    "012034512301240310210": "linear",
    "012034512301240312010": "linear",
    "012034512301243010210": "linear",
    "012034512301243012010": "linear",
    "012034512301402103210": "linear",
    "012034512301402130210": "linear",
    "012034512301402132010": "linear",
    "012034512301402310210": "linear",
    "012034512301402312010": "linear",
    "012034512301420103210": "linear",
    "012034512301420130210": "linear",
    "012034512301420132010": "linear",
    "012034512301420310210": "linear",
    "012034512301420312010": "linear",
    "012034512301423010210": "linear",
    "012034512301423012010": "linear",
    "012034512304102103210": "linear",
    "012034512304102130210": "linear",
    "012034512304102132010": "linear",
    "012034512304102310210": "linear",
    "012034512304102312010": "linear",
    "012034512304120103210": "linear",
    "012034512304120130210": "linear",
    "012034512304120132010": "linear",
    "012034512304120310210": "linear",
    "012034512304120312010": "linear",
    "012034512304123010210": "linear",
    "012034512304123012010": "linear",
    "012034512340102103210": "linear",
    "012034512340102130210": "linear",
    "012034512340102132010": "linear",
    "012034512340102310210": "linear",
    "012034512340102312010": "linear",
    "012034512340120103210": "linear",
    "012034512340120130210": "linear",
    "012034512340120132010": "linear",
    "012034512340120310210": "linear",
    "012034512340120312010": "linear",
    "012034512340123010210": "linear",
    "012034512340123012010": "linear",
    "012301021043215403210": "linear",
    "012301021043215430210": "linear",
    "012301021043215432010": "linear",
    "012301021043251430210": "quadratic",
    "012301021043251432010": "linear",
    "012301021043521430210": "stationary",
    "012301021043521432010": "quadratic",
    "012301021043524310210": "quadratic",
    "012301021043524312010": "quadratic",
    "012301021403215403210": "linear",
    "012301021403215430210": "linear",
    "012301021403215432010": "linear",
    "012301021403251430210": "quadratic",
    "012301021403251432010": "linear",
    "012301021403521430210": "stationary",
    "012301021403521432010": "quadratic",
    "012301021403524310210": "primitive_tail",
    "012301021403524312010": "primitive_tail",
    "012301021430210543210": "subfactor",
    "012301021430215043210": "subfactor",
    "012301021430215403210": "linear",
    "012301021430215430210": "linear",
    "012301021430215432010": "linear",
    "012301021430251043210": "subfactor",
    "012301021430251403210": "quadratic",
    "012301021430251430210": "linear",
    "012301021430251432010": "linear",
    "012301021430521043210": "subfactor",
    "012301021430521403210": "stationary",
    "012301021430521430210": "linear",
    "012301021430521432010": "linear",
    "012301021430524103210": "stationary",
    "012301021430524130210": "stationary",
    "012301021430524132010": "quadratic",
    "012301021430524310210": "quadratic",
    "012301021430524312010": "quadratic",
    "012301021432010543210": "quadratic",
    "012301021432015043210": "quadratic",
    "012301021432015403210": "linear",
    "012301021432015430210": "linear",
    "012301021432015432010": "linear",
    "012301021432051043210": "quadratic",
    "012301021432051403210": "quadratic",
    "012301021432051430210": "linear",
    "012301021432051432010": "linear",
    "012301021432501043210": "quadratic",
    "012301021432501403210": "quadratic",
    "012301021432501430210": "linear",
    "012301021432501432010": "linear",
    "012301021435021043210": "quadratic",
    "012301021435021403210": "quadratic",
    "012301021435021430210": "linear",
    "012301021435021432010": "linear",
    "012301021435024103210": "quadratic",
    "012301021435024130210": "quadratic",
    "012301021435024132010": "quadratic",
    "012301021435024310210": "quadratic",
    "012301021435024312010": "quadratic",
    "012301021435201043210": "quadratic",
    "012301021435201403210": "quadratic",
    "012301021435201430210": "linear",
    "012301021435201432010": "linear",
    "012301021435204103210": "quadratic",
    "012301021435204130210": "quadratic",
    "012301021435204132010": "linear",
    "012301021435204310210": "quadratic",
    "012301021435204312010": "quadratic",
    "012301021435240103210": "linear",
    "012301021435240130210": "linear",
    "012301021435240132010": "linear",
    "012301021435240310210": "quadratic",
    "012301021435240312010": "quadratic",
    "012301021435243010210": "linear",
    "012301021435243012010": "linear",
    "012301024103215403210": "linear",
    "012301024103215430210": "linear",
    "012301024103215432010": "linear",
    "012301024103251430210": "quadratic",
    "012301024103251432010": "linear",
    "012301024103521430210": "stationary",
    "012301024103521432010": "quadratic",
    "012301024103524310210": "primitive_tail",
    "012301024103524312010": "primitive_tail",
    "012301024130215403210": "linear",
    "012301024130215430210": "linear",
    "012301024130215432010": "linear",
    "012301024130251403210": "inflection",
    "012301024130251430210": "quadratic",
    "012301024130251432010": "linear",
    "012301024130521430210": "stationary",
    "012301024130521432010": "quadratic",
    "012301024130524310210": "primitive_tail",
    "012301024130524312010": "primitive_tail",
    "012301024132015403210": "linear",
    "012301024132015430210": "linear",
    "012301024132015432010": "linear",
    "012301024132051403210": "inflection",
    "012301024132051430210": "quadratic",
    "012301024132051432010": "linear",
    "012301024132501403210": "inflection",
    "012301024132501430210": "quadratic",
    "012301024132501432010": "linear",
    "012301024135021430210": "stationary",
    "012301024135021432010": "quadratic",
    "012301024135024310210": "primitive_tail",
    "012301024135024312010": "primitive_tail",
    "012301024135201403210": "coupled_anchor",
    "012301024135201430210": "stationary",
    "012301024135201432010": "linear",
    "012301024135204103210": "coupled_anchor",
    "012301024135204130210": "coupled_anchor",
    "012301024135204132010": "coupled_anchor",
    "012301024135204310210": "primitive_tail",
    "012301024135204312010": "primitive_tail",
    "012301024135240103210": "stationary",
    "012301024135240130210": "stationary",
    "012301024135240132010": "stationary",
    "012301024135240310210": "primitive_tail",
    "012301024135240312010": "primitive_tail",
    "012301024135243010210": "primitive_tail",
    "012301024135243012010": "primitive_tail",
    "012301042103215403210": "linear",
    "012301042103215430210": "linear",
    "012301042103215432010": "linear",
    "012301042103251403210": "central_value",
    "012301042103251430210": "quadratic",
    "012301042103251432010": "linear",
    "012301042103521430210": "stationary",
    "012301042103521432010": "quadratic",
    "012301042103524310210": "primitive_mean",
    "012301042103524312010": "primitive_mean",
    "012301042105324103210": "inflection",
    "012301042105324310210": "primitive_mean",
    "012301042105324312010": "primitive_mean",
    "012301042130215403210": "linear",
    "012301042130215430210": "linear",
    "012301042130215432010": "linear",
    "012301042130251403210": "central_value",
    "012301042130251430210": "quadratic",
    "012301042130251432010": "linear",
    "012301042130521430210": "stationary",
    "012301042130521432010": "quadratic",
    "012301042130524310210": "primitive_mean",
    "012301042130524312010": "primitive_mean",
    "012301042132015403210": "linear",
    "012301042132015430210": "linear",
    "012301042132015432010": "linear",
    "012301042132051403210": "central_value",
    "012301042132051430210": "quadratic",
    "012301042132051432010": "linear",
    "012301042132501403210": "central_value",
    "012301042132501430210": "central_value",
    "012301042132501432010": "linear",
    "012301042135021430210": "stationary",
    "012301042135021432010": "quadratic",
    "012301042135024310210": "analytic",
    "012301042135024312010": "coupled_anchor",
    "012301042135201430210": "stationary",
    "012301042135201432010": "quadratic",
    "012301042135204310210": "inflection",
    "012301042135243010210": "laguerre_trapezoid",
    "012301042135243012010": "laguerre_trapezoid",
    "012301042150324103210": "inflection",
    "012301042150324310210": "analytic",
    "012301042150324312010": "stationary",
    "012301042153024310210": "analytic",
    "012301042153024312010": "coupled_anchor",
    "012301042153204310210": "inflection",
    "012301042153243010210": "marker_boundary",
    "012301042153243012010": "coupled_anchor",
    "012301042310210543210": "analytic_middle",
    "012301042310215043210": "analytic_middle",
    "012301042310215403210": "linear",
    "012301042310215430210": "linear",
    "012301042310215432010": "linear",
    "012301042310251043210": "analytic_middle",
    "012301042310251403210": "analytic_middle",
    "012301042310251430210": "quadratic",
    "012301042310251432010": "linear",
    "012301042310521043210": "analytic_middle",
    "012301042310521403210": "analytic_middle",
    "012301042310521430210": "analytic_middle",
    "012301042310521432010": "quadratic",
    "012301042310524103210": "analytic_middle",
    "012301042310524130210": "analytic_middle",
    "012301042310524132010": "analytic_middle",
    "012301042312010543210": "two_parameter",
    "012301042312015043210": "outer_cubic",
    "012301042312015403210": "linear",
    "012301042312015430210": "linear",
    "012301042312015432010": "linear",
    "012301042312051043210": "right_maximum",
    "012301042312051403210": "central_value",
    "012301042312051430210": "quadratic",
    "012301042312051432010": "linear",
    "012301042312501043210": "right_maximum",
    "012301042312501403210": "central_value",
    "012301042312501430210": "quadratic",
    "012301042312501432010": "linear",
    "012301042315021043210": "analytic_middle",
    "012301042315021403210": "analytic_middle",
    "012301042315021430210": "analytic_middle",
    "012301042315021432010": "quadratic",
    "012301042315024103210": "analytic_middle",
    "012301042315024130210": "analytic_middle",
    "012301042315024132010": "analytic_middle",
    "012301042315201430210": "stationary",
    "012301042315201432010": "quadratic",
    "012301042315204130210": "inflection",
    "012301042315204132010": "inflection",
    "012301042315240130210": "inflection",
    "012301042315240132010": "inflection",
    "012301042351021043210": "analytic_middle",
    "012301042351021403210": "analytic_middle",
    "012301042351021430210": "analytic_middle",
    "012301042351021432010": "quadratic",
    "012301042351024103210": "analytic_middle",
    "012301042351024130210": "analytic_middle",
    "012301042351024132010": "analytic_middle",
    "012301042351201043210": "stationary",
    "012301042351201403210": "central_value",
    "012301042351201430210": "central_value",
    "012301042351201432010": "quadratic",
    "012301042351204103210": "central_value",
    "012301042351204130210": "central_value",
    "012301042351204132010": "central_value",
    "012301042351240130210": "inflection",
    "012301042351240132010": "inflection",
    "012301042510324103210": "parametric_middle",
    "012301042510324130210": "parametric_middle",
    "012301042510324132010": "parametric_middle",
    "012301042510324310210": "analytic",
    "012301042510324312010": "parametric_middle",
    "012301042510342310210": "quadratic",
    "012301042510342312010": "quadratic",
    "012301042513024103210": "inflection",
    "012301042513024310210": "analytic",
    "012301042513024312010": "positive_H_first_minimum",
    "012301042513042310210": "primitive_tail",
    "012301042513042312010": "primitive_tail",
    "012301042513204310210": "inflection",
    "012301042513243010210": "marker_boundary",
    "012301042513243012010": "marker_boundary",
    "012301042513402310210": "primitive_tail",
    "012301042513402312010": "primitive_tail",
    "012301042513420310210": "primitive_tail",
    "012301042513420312010": "primitive_tail",
    "012301042513423010210": "primitive_tail",
    "012301042513423012010": "primitive_tail",
    "012301042531021043210": "inflection",
    "012301042531021403210": "central_value",
    "012301042531021430210": "central_value",
    "012301042531021432010": "quadratic",
    "012301042531024103210": "inflection",
    "012301042531024130210": "inflection",
    "012301042531024132010": "inflection",
    "012301042531024310210": "analytic",
    "012301042531024312010": "inflection",
    "012301042531042103210": "parametric_middle",
    "012301042531042130210": "parametric_middle",
    "012301042531042132010": "parametric_middle",
    "012301042531042310210": "analytic",
    "012301042531042312010": "parametric_middle",
    "012301042531201043210": "laguerre_trapezoid",
    "012301042531201403210": "central_value",
    "012301042531201430210": "central_value",
    "012301042531201432010": "quadratic",
    "012301042531204130210": "inflection",
    "012301042531204132010": "inflection",
    "012301042531204310210": "inflection",
    "012301042531204312010": "inflection",
    "012301042531402103210": "factor_deletion",
    "012301042531402130210": "factor_deletion",
    "012301042531402132010": "factor_deletion",
    "012301042531402310210": "analytic",
    "012301042531402312010": "factor_deletion",
    "012301042531420103210": "stationary",
    "012301042531420130210": "stationary",
    "012301042531420132010": "stationary",
    "012301042534102103210": "linear",
    "012301042534102130210": "linear",
    "012301042534102132010": "linear",
    "012301042534102310210": "linear",
    "012301042534102312010": "linear",
    "012301042534120103210": "linear",
    "012301042534120130210": "linear",
    "012301042534120132010": "linear",
    "012301042534120310210": "linear",
    "012301042534120312010": "linear",
    "012301042534123010210": "linear",
    "012301042534123012010": "linear",
    "012301201043215403210": "linear",
    "012301201043215430210": "linear",
    "012301201043215432010": "linear",
    "012301201043251430210": "quadratic",
    "012301201043251432010": "linear",
    "012301201043521430210": "stationary",
    "012301201043521432010": "quadratic",
    "012301201043524310210": "quadratic",
    "012301201043524312010": "quadratic",
    "012301201403215403210": "linear",
    "012301201403215430210": "linear",
    "012301201403215432010": "linear",
    "012301201403251430210": "quadratic",
    "012301201403251432010": "linear",
    "012301201403521430210": "stationary",
    "012301201403521432010": "quadratic",
    "012301201403524310210": "primitive_tail",
    "012301201403524312010": "primitive_tail",
    "012301201430210543210": "subfactor",
    "012301201430215043210": "subfactor",
    "012301201430215403210": "linear",
    "012301201430215430210": "linear",
    "012301201430215432010": "linear",
    "012301201430251043210": "subfactor",
    "012301201430251403210": "quadratic",
    "012301201430251430210": "linear",
    "012301201430251432010": "linear",
    "012301201430521043210": "subfactor",
    "012301201430521403210": "stationary",
    "012301201430521430210": "linear",
    "012301201430521432010": "linear",
    "012301201430524103210": "stationary",
    "012301201430524130210": "stationary",
    "012301201430524132010": "quadratic",
    "012301201430524310210": "quadratic",
    "012301201430524312010": "quadratic",
    "012301201432010543210": "linear",
    "012301201432015043210": "linear",
    "012301201432015403210": "linear",
    "012301201432015430210": "linear",
    "012301201432051043210": "linear",
    "012301201432051403210": "linear",
    "012301201432051430210": "linear",
    "012301201432501043210": "linear",
    "012301201432501403210": "linear",
    "012301201432501430210": "linear",
    "012301201435021043210": "quadratic",
    "012301201435021403210": "quadratic",
    "012301201435021430210": "linear",
    "012301201435021432010": "linear",
    "012301201435024103210": "quadratic",
    "012301201435024130210": "quadratic",
    "012301201435024132010": "quadratic",
    "012301201435024310210": "quadratic",
    "012301201435024312010": "quadratic",
    "012301201435201043210": "linear",
    "012301201435201403210": "linear",
    "012301201435201430210": "linear",
    "012301201435204103210": "linear",
    "012301201435204130210": "linear",
    "012301201435204310210": "linear",
    "012301201435240103210": "linear",
    "012301201435240130210": "linear",
    "012301201435240310210": "linear",
    "012301201435243010210": "linear",
    "012301204103215403210": "linear",
    "012301204103215430210": "linear",
    "012301204103215432010": "linear",
    "012301204103251403210": "inflection",
    "012301204103251430210": "quadratic",
    "012301204103251432010": "linear",
    "012301204103521430210": "stationary",
    "012301204103521432010": "quadratic",
    "012301204103524310210": "primitive_tail",
    "012301204103524312010": "primitive_tail",
    "012301204130210543210": "inflection",
    "012301204130215043210": "inflection",
    "012301204130215403210": "linear",
    "012301204130215430210": "linear",
    "012301204130215432010": "linear",
    "012301204130251043210": "inflection",
    "012301204130251403210": "inflection",
    "012301204130251430210": "quadratic",
    "012301204130251432010": "linear",
    "012301204130521043210": "inflection",
    "012301204130521403210": "inflection",
    "012301204130521430210": "stationary",
    "012301204130521432010": "quadratic",
    "012301204130524103210": "inflection",
    "012301204130524130210": "inflection",
    "012301204130524132010": "inflection",
    "012301204130524310210": "primitive_tail",
    "012301204130524312010": "primitive_tail",
    "012301204132010543210": "inflection",
    "012301204132015043210": "inflection",
    "012301204132015403210": "linear",
    "012301204132015430210": "linear",
    "012301204132051043210": "inflection",
    "012301204132051403210": "inflection",
    "012301204132051430210": "quadratic",
    "012301204132501043210": "inflection",
    "012301204132501403210": "inflection",
    "012301204132501430210": "quadratic",
    "012301204135021043210": "inflection",
    "012301204135021403210": "inflection",
    "012301204135021430210": "stationary",
    "012301204135021432010": "quadratic",
    "012301204135024103210": "inflection",
    "012301204135024130210": "inflection",
    "012301204135024132010": "inflection",
    "012301204135024310210": "primitive_tail",
    "012301204135024312010": "primitive_tail",
    "012301204135201043210": "inflection",
    "012301204135201403210": "inflection",
    "012301204135201430210": "metric",
    "012301204135204103210": "inflection",
    "012301204135204130210": "inflection",
    "012301204135204310210": "primitive_tail",
    "012301204135240103210": "factor_deletion",
    "012301204135240130210": "factor_deletion",
    "012301204135240310210": "primitive_tail",
    "012301204135243010210": "primitive_tail",
    "012301240103215403210": "linear",
    "012301240103215430210": "linear",
    "012301240103215432010": "linear",
    "012301240103251403210": "inflection",
    "012301240103251430210": "quadratic",
    "012301240103251432010": "linear",
    "012301240103521430210": "stationary",
    "012301240103521432010": "quadratic",
    "012301240103524310210": "primitive_tail",
    "012301240103524312010": "primitive_tail",
    "012301240130210543210": "inflection",
    "012301240130215043210": "inflection",
    "012301240130215403210": "linear",
    "012301240130215430210": "linear",
    "012301240130215432010": "linear",
    "012301240130251043210": "inflection",
    "012301240130251403210": "inflection",
    "012301240130251430210": "quadratic",
    "012301240130251432010": "linear",
    "012301240130521043210": "inflection",
    "012301240130521403210": "inflection",
    "012301240130521430210": "stationary",
    "012301240130521432010": "quadratic",
    "012301240130524103210": "inflection",
    "012301240130524130210": "inflection",
    "012301240130524132010": "inflection",
    "012301240130524310210": "primitive_tail",
    "012301240130524312010": "primitive_tail",
    "012301240132010543210": "inflection",
    "012301240132015043210": "inflection",
    "012301240132015403210": "linear",
    "012301240132015430210": "linear",
    "012301240132051043210": "inflection",
    "012301240132051403210": "quartic_bridge",
    "012301240132051430210": "quadratic",
    "012301240132501043210": "inflection",
    "012301240132501403210": "central_value",
    "012301240132501430210": "quadratic",
    "012301240135021043210": "inflection",
    "012301240135021403210": "inflection",
    "012301240135021430210": "stationary",
    "012301240135021432010": "quadratic",
    "012301240135024103210": "inflection",
    "012301240135024130210": "inflection",
    "012301240135024132010": "inflection",
    "012301240135024310210": "primitive_tail",
    "012301240135024312010": "primitive_tail",
    "012301240135201043210": "inflection",
    "012301240135201403210": "inflection",
    "012301240135201430210": "moment",
    "012301240135204103210": "inflection",
    "012301240135204130210": "inflection",
    "012301240135204310210": "primitive_tail",
    "012301240135240103210": "parametric_middle",
    "012301240135240130210": "parametric_middle",
    "012301240135240310210": "primitive_tail",
    "012301240135243010210": "primitive_tail",
    "012301402103215403210": "linear",
    "012301402103215430210": "linear",
    "012301402103215432010": "linear",
    "012301402103251403210": "stationary",
    "012301402103251430210": "quadratic",
    "012301402103251432010": "linear",
    "012301402103521430210": "stationary",
    "012301402103521432010": "quadratic",
    "012301402103524310210": "primitive_mean",
    "012301402103524312010": "primitive_mean",
    "012301402105324103210": "inflection",
    "012301402105324310210": "primitive_mean",
    "012301402105324312010": "primitive_mean",
    "012301402130215403210": "linear",
    "012301402130215430210": "linear",
    "012301402130215432010": "linear",
    "012301402130251403210": "parametric_middle",
    "012301402130251430210": "parametric_middle",
    "012301402130251432010": "linear",
    "012301402130521430210": "stationary",
    "012301402130521432010": "quadratic",
    "012301402130524310210": "primitive_mean",
    "012301402130524312010": "primitive_mean",
    "012301402132015403210": "linear",
    "012301402132015430210": "linear",
    "012301402132015432010": "linear",
    "012301402132051403210": "parametric_middle",
    "012301402132051430210": "parametric_middle",
    "012301402132051432010": "linear",
    "012301402132501403210": "central_value",
    "012301402132501430210": "central_value",
    "012301402132501432010": "linear",
    "012301402135021430210": "stationary",
    "012301402135021432010": "quadratic",
    "012301402135024310210": "analytic",
    "012301402135024312010": "full_stationary",
    "012301402135201430210": "stationary",
    "012301402135201432010": "quadratic",
    "012301402135204132010": "inflection_pair",
    "012301402135204310210": "inflection",
    "012301402135204312010": "inflection",
    "012301402135240130210": "inflection",
    "012301402135240132010": "inflection",
    "012301402135240310210": "inflection",
    "012301402135240312010": "inflection",
    "012301402135243010210": "inflection",
    "012301402135243012010": "inflection",
    "012301402150324103210": "inflection",
    "012301402150324310210": "analytic",
    "012301402150324312010": "stationary",
    "012301402153024310210": "analytic",
    "012301402153024312010": "full_stationary",
    "012301402153204310210": "inflection",
    "012301402153204312010": "full_stationary",
    "012301402153240103210": "central_value",
    "012301402153240130210": "central_value",
    "012301402153240132010": "central_value",
    "012301402153240310210": "central_value",
    "012301402153240312010": "central_value",
    "012301402153243010210": "central_value",
    "012301402153243012010": "central_value",
    "012301402310210543210": "analytic_middle",
    "012301402310215043210": "analytic_middle",
    "012301402310215403210": "linear",
    "012301402310215430210": "linear",
    "012301402310215432010": "linear",
    "012301402310251043210": "analytic_middle",
    "012301402310251403210": "analytic_middle",
    "012301402310251430210": "quadratic",
    "012301402310251432010": "linear",
    "012301402310521043210": "analytic_middle",
    "012301402310521403210": "analytic_middle",
    "012301402310521430210": "analytic_middle",
    "012301402310521432010": "quadratic",
    "012301402310524103210": "analytic_middle",
    "012301402310524130210": "analytic_middle",
    "012301402310524132010": "analytic_middle",
    "012301402312015403210": "linear",
    "012301402312015430210": "linear",
    "012301402312015432010": "linear",
    "012301402312051403210": "parametric_middle",
    "012301402312051430210": "quadratic",
    "012301402312051432010": "linear",
    "012301402312501403210": "central_value",
    "012301402312501430210": "quadratic",
    "012301402312501432010": "linear",
    "012301402315021043210": "analytic_middle",
    "012301402315021403210": "analytic_middle",
    "012301402315021430210": "analytic_middle",
    "012301402315021432010": "quadratic",
    "012301402315024103210": "analytic_middle",
    "012301402315024130210": "analytic_middle",
    "012301402315024132010": "analytic_middle",
    "012301402315201430210": "stationary",
    "012301402315201432010": "quadratic",
    "012301402315204130210": "inflection",
    "012301402315204132010": "inflection",
    "012301402315240130210": "inflection",
    "012301402315240132010": "inflection",
    "012301402351021043210": "analytic_middle",
    "012301402351021403210": "analytic_middle",
    "012301402351021430210": "analytic_middle",
    "012301402351021432010": "quadratic",
    "012301402351024103210": "analytic_middle",
    "012301402351024130210": "analytic_middle",
    "012301402351024132010": "analytic_middle",
    "012301402351201430210": "stationary",
    "012301402351201432010": "quadratic",
    "012301402351204130210": "inflection",
    "012301402351204132010": "inflection",
    "012301402351240130210": "inflection",
    "012301402351240132010": "inflection",
    "012301402510324103210": "inflection",
    "012301402510324130210": "inflection",
    "012301402510324132010": "inflection",
    "012301402510324310210": "analytic",
    "012301402510324312010": "stationary",
    "012301402510342310210": "primitive_tail",
    "012301402510342312010": "primitive_tail",
    "012301402513024310210": "analytic",
    "012301402513024312010": "coupled_anchor",
    "012301402513042310210": "primitive_tail",
    "012301402513042312010": "primitive_tail",
    "012301402513204310210": "inflection",
    "012301402513243010210": "inflection",
    "012301402513243012010": "inflection",
    "012301402513402310210": "primitive_tail",
    "012301402513402312010": "primitive_tail",
    "012301402513420310210": "primitive_tail",
    "012301402513420312010": "primitive_tail",
    "012301402513423010210": "primitive_tail",
    "012301402513423012010": "primitive_tail",
    "012301402531021043210": "inflection_pair",
    "012301402531021403210": "fourth_derivative_average",
    "012301402531021430210": "stationary",
    "012301402531021432010": "stationary",
    "012301402531024310210": "analytic",
    "012301402531024312010": "full_stationary",
    "012301402531042103210": "inflection",
    "012301402531042130210": "inflection",
    "012301402531042132010": "inflection",
    "012301402531042310210": "analytic",
    "012301402531042312010": "stationary",
    "012301402531201430210": "stationary",
    "012301402531201432010": "quadratic",
    "012301402531204310210": "inflection",
    "012301402531204312010": "full_stationary",
    "012301402531243012010": "inflection",
    "012301402531402103210": "inflection",
    "012301402531402130210": "inflection",
    "012301402531402132010": "inflection",
    "012301402531402310210": "analytic",
    "012301402531402312010": "coupled_anchor",
    "012301402531420103210": "coupled_anchor",
    "012301402531420130210": "inflection",
    "012301402531420132010": "inflection",
    "012301402534102103210": "linear",
    "012301402534102130210": "linear",
    "012301402534102132010": "linear",
    "012301402534102310210": "linear",
    "012301402534102312010": "linear",
    "012301402534120103210": "quadratic",
    "012301402534120130210": "quadratic",
    "012301402534120132010": "quadratic",
    "012301402534120310210": "quadratic",
    "012301402534120312010": "quadratic",
    "012301402534123010210": "quadratic",
    "012301402534123012010": "quadratic",
    "012301420103215403210": "linear",
    "012301420103215430210": "linear",
    "012301420103215432010": "linear",
    "012301420103251403210": "stationary",
    "012301420103251430210": "polar_mean",
    "012301420103251432010": "linear",
    "012301420103521430210": "stationary",
    "012301420103521432010": "quadratic",
    "012301420103524310210": "primitive_mean",
    "012301420103524312010": "primitive_mean",
    "012301420105324310210": "primitive_mean",
    "012301420105324312010": "primitive_mean",
    "012301420130215403210": "linear",
    "012301420130215430210": "linear",
    "012301420130215432010": "linear",
    "012301420130251403210": "parametric_middle",
    "012301420130251430210": "parametric_middle",
    "012301420130251432010": "linear",
    "012301420130521430210": "stationary",
    "012301420130521432010": "quadratic",
    "012301420130524310210": "primitive_mean",
    "012301420130524312010": "primitive_mean",
    "012301420132015403210": "linear",
    "012301420132015430210": "linear",
    "012301420132051403210": "parametric_middle",
    "012301420132051430210": "parametric_middle",
    "012301420132501403210": "central_value",
    "012301420132501430210": "central_value",
    "012301420135021430210": "stationary",
    "012301420135021432010": "quadratic",
    "012301420135024310210": "analytic",
    "012301420135024312010": "full_stationary",
    "012301420135201430210": "stationary",
    "012301420135204130210": "outer_cubic_chord",
    "012301420135204310210": "inflection",
    "012301420135240103210": "inflection",
    "012301420135240130210": "inflection",
    "012301420135240310210": "inflection",
    "012301420135243010210": "inflection",
    "012301420150324310210": "analytic",
    "012301420150324312010": "stationary",
    "012301420153024310210": "analytic",
    "012301420153024312010": "full_stationary",
    "012301420153204103210": "analytic_middle",
    "012301420153204130210": "analytic_middle",
    "012301420153204132010": "analytic_middle",
    "012301420153204310210": "analytic_middle",
    "012301420153204312010": "analytic_middle",
    "012301420153240103210": "analytic_middle",
    "012301420153240130210": "analytic_middle",
    "012301420153240132010": "analytic_middle",
    "012301420153240310210": "analytic_middle",
    "012301420153240312010": "analytic_middle",
    "012301420153243010210": "analytic_middle",
    "012301420153243012010": "analytic_middle",
    "012301420310215403210": "linear",
    "012301420310215430210": "linear",
    "012301420310215432010": "linear",
    "012301420310251403210": "parametric_middle",
    "012301420310251430210": "quadratic",
    "012301420310251432010": "linear",
    "012301420310521430210": "stationary",
    "012301420310521432010": "quadratic",
    "012301420310524130210": "inflection",
    "012301420310524132010": "inflection",
    "012301420312015403210": "linear",
    "012301420312015430210": "linear",
    "012301420312051403210": "parametric_middle",
    "012301420312051430210": "quadratic",
    "012301420312501403210": "central_value",
    "012301420312501430210": "quadratic",
    "012301420315021430210": "stationary",
    "012301420315021432010": "quadratic",
    "012301420315024130210": "inflection",
    "012301420315024132010": "inflection",
    "012301420315201430210": "stationary",
    "012301420315204130210": "inflection",
    "012301420315240103210": "inflection",
    "012301420315240130210": "inflection",
    "012301420351021430210": "stationary",
    "012301420351021432010": "quadratic",
    "012301420351024130210": "inflection",
    "012301420351024132010": "inflection",
    "012301420351201430210": "stationary",
    "012301420351204130210": "inflection",
    "012301420351240130210": "inflection",
    "012301420510324310210": "analytic",
    "012301420510324312010": "stationary",
    "012301420510342310210": "primitive_tail",
    "012301420510342312010": "primitive_tail",
    "012301420513024310210": "analytic",
    "012301420513024312010": "coupled_anchor",
    "012301420513042310210": "primitive_tail",
    "012301420513042312010": "primitive_tail",
    "012301420513204103210": "analytic_middle",
    "012301420513204130210": "analytic_middle",
    "012301420513204132010": "analytic_middle",
    "012301420513204310210": "analytic_middle",
    "012301420513204312010": "analytic_middle",
    "012301420513240103210": "analytic_middle",
    "012301420513240130210": "analytic_middle",
    "012301420513240132010": "analytic_middle",
    "012301420513240310210": "analytic_middle",
    "012301420513240312010": "analytic_middle",
    "012301420513243010210": "analytic_middle",
    "012301420513243012010": "analytic_middle",
    "012301420513402310210": "primitive_tail",
    "012301420513402312010": "primitive_tail",
    "012301420513420310210": "primitive_tail",
    "012301420513420312010": "primitive_tail",
    "012301420513423010210": "primitive_tail",
    "012301420513423012010": "primitive_tail",
    "012301420531021430210": "stationary",
    "012301420531021432010": "stationary",
    "012301420531024310210": "analytic",
    "012301420531024312010": "full_stationary",
    "012301420531042103210": "inflection",
    "012301420531042130210": "inflection",
    "012301420531042310210": "analytic",
    "012301420531042312010": "stationary",
    "012301420531201430210": "stationary",
    "012301420531201432010": "quadratic",
    "012301420531204310210": "inflection",
    "012301420531204312010": "full_stationary",
    "012301420531243012010": "inflection",
    "012301420531402103210": "inflection",
    "012301420531402130210": "inflection_pair",
    "012301420531402310210": "analytic",
    "012301420531402312010": "coupled_anchor",
    "012301420534102103210": "quadratic",
    "012301420534102130210": "quadratic",
    "012301420534102132010": "quadratic",
    "012301420534102310210": "quadratic",
    "012301420534102312010": "quadratic",
    "012301420534120103210": "quadratic",
    "012301420534120130210": "quadratic",
    "012301420534120132010": "quadratic",
    "012301420534120310210": "quadratic",
    "012301420534120312010": "quadratic",
    "012301420534123010210": "quadratic",
    "012301420534123012010": "quadratic",
    "012301423010215403210": "linear",
    "012301423010215430210": "linear",
    "012301423010215432010": "linear",
    "012301423010251403210": "quartic_bridge",
    "012301423010251430210": "quadratic",
    "012301423010251432010": "linear",
    "012301423010521430210": "quartic_bridge",
    "012301423010521432010": "quadratic",
    "012301423010524130210": "quartic_bridge",
    "012301423010524132010": "quartic_bridge",
    "012301423012015403210": "linear",
    "012301423012015430210": "linear",
    "012301423012051403210": "joint_deletion",
    "012301423012051430210": "linear",
    "012301423012501403210": "central_value",
    "012301423012501430210": "linear",
    "012301423015021430210": "stationary",
    "012301423015021432010": "quadratic",
    "012301423015024130210": "inflection",
    "012301423015024132010": "inflection",
    "012301423015201403210": "inflection",
    "012301423015201430210": "factor_deletion",
    "012301423015204103210": "inflection",
    "012301423015204130210": "quartic_bridge",
    "012301423015240103210": "parametric_middle",
    "012301423015240130210": "quadratic",
    "012301423051021430210": "stationary",
    "012301423051021432010": "quadratic",
    "012301423051024130210": "inflection",
    "012301423051024132010": "inflection",
    "012301423051201430210": "quartic_bridge",
    "012301423051204103210": "inflection",
    "012301423051204130210": "quartic_bridge",
    "012301423051240103210": "inflection",
    "012301423051240130210": "quartic_bridge",
    "012301423501021430210": "stationary",
    "012301423501021432010": "quadratic",
    "012301423501024130210": "inflection",
    "012301423501024132010": "inflection",
    "012301423501201430210": "stationary",
    "012301423501204103210": "inflection",
    "012301423501204130210": "inflection",
    "012301423501240103210": "inflection",
    "012301423501240130210": "inflection",
    "012301425010324310210": "primitive_mean",
    "012301425010324312010": "primitive_mean",
    "012301425010342310210": "primitive_tail",
    "012301425010342312010": "primitive_tail",
    "012301425013024310210": "primitive_mean",
    "012301425013024312010": "primitive_mean",
    "012301425013042310210": "primitive_tail",
    "012301425013042312010": "primitive_tail",
    "012301425013204103210": "analytic_middle",
    "012301425013204130210": "analytic_middle",
    "012301425013204132010": "analytic_middle",
    "012301425013204310210": "primitive_mean",
    "012301425013204312010": "primitive_mean",
    "012301425013240103210": "analytic_middle",
    "012301425013240130210": "analytic_middle",
    "012301425013240132010": "analytic_middle",
    "012301425013240310210": "primitive_mean",
    "012301425013240312010": "primitive_mean",
    "012301425013243010210": "primitive_mean",
    "012301425013243012010": "primitive_mean",
    "012301425013402310210": "primitive_tail",
    "012301425013402312010": "primitive_tail",
    "012301425013420310210": "primitive_tail",
    "012301425013420312010": "primitive_tail",
    "012301425013423010210": "primitive_tail",
    "012301425013423012010": "primitive_tail",
    "012301425031021430210": "stationary",
    "012301425031021432010": "stationary",
    "012301425031024310210": "primitive_mean",
    "012301425031024312010": "primitive_mean",
    "012301425031042103210": "inflection",
    "012301425031042310210": "analytic",
    "012301425031042312010": "stationary",
    "012301425031201430210": "stationary",
    "012301425031201432010": "quadratic",
    "012301425031204310210": "primitive_mean",
    "012301425031204312010": "primitive_mean",
    "012301425031240310210": "primitive_mean",
    "012301425031240312010": "primitive_mean",
    "012301425031243010210": "primitive_mean",
    "012301425031243012010": "primitive_mean",
    "012301425031402103210": "inflection",
    "012301425031402310210": "analytic",
    "012301425031402312010": "central_dip",
    "012301425034102103210": "stationary",
    "012301425034102130210": "analytic_middle",
    "012301425034102132010": "quadratic",
    "012301425034102310210": "analytic",
    "012301425034102312010": "quadratic",
    "012301425034120103210": "stationary",
    "012301425034120130210": "analytic_middle",
    "012301425034120132010": "quadratic",
    "012301425034120310210": "analytic_middle",
    "012301425034120312010": "quadratic",
    "012301425034123010210": "quadratic",
    "012301425034123012010": "quadratic",
    "012301425301021430210": "stationary",
    "012301425301021432010": "quadratic",
    "012301425301024310210": "primitive_mean",
    "012301425301024312010": "primitive_mean",
    "012301425301042310210": "analytic",
    "012301425301042312010": "stationary",
    "012301425301201430210": "stationary",
    "012301425301201432010": "quadratic",
    "012301425301204132010": "inflection_pair",
    "012301425301204310210": "primitive_mean",
    "012301425301204312010": "primitive_mean",
    "012301425301240132010": "inflection",
    "012301425301240310210": "primitive_mean",
    "012301425301240312010": "primitive_mean",
    "012301425301243010210": "primitive_mean",
    "012301425301243012010": "primitive_mean",
    "012301425301402310210": "analytic",
    "012301425304102310210": "analytic",
    "012301425340102310210": "analytic",
    "012304102103215403210": "linear",
    "012304102103215430210": "linear",
    "012304102103215432010": "linear",
    "012304102103251403210": "stationary",
    "012304102103251430210": "polar_mean",
    "012304102103251432010": "linear",
    "012304102103521430210": "stationary",
    "012304102103521432010": "quadratic",
    "012304102103524310210": "primitive_tail",
    "012304102103524312010": "primitive_tail",
    "012304102105321043210": "central_value",
    "012304102105321403210": "inflection",
    "012304102105321430210": "stationary",
    "012304102105321432010": "stationary",
    "012304102105324310210": "primitive_tail",
    "012304102105324312010": "primitive_tail",
    "012304102130215403210": "linear",
    "012304102130215430210": "linear",
    "012304102130215432010": "linear",
    "012304102130251403210": "parametric_middle",
    "012304102130251430210": "parametric_middle",
    "012304102130251432010": "linear",
    "012304102130521430210": "stationary",
    "012304102130521432010": "quadratic",
    "012304102130524132010": "inflection",
    "012304102130524310210": "primitive_tail",
    "012304102130524312010": "primitive_tail",
    "012304102132015403210": "linear",
    "012304102132015430210": "linear",
    "012304102132015432010": "linear",
    "012304102132051403210": "parametric_middle",
    "012304102132051430210": "parametric_middle",
    "012304102132051432010": "linear",
    "012304102132501403210": "central_value",
    "012304102132501430210": "central_value",
    "012304102132501432010": "linear",
    "012304102135021430210": "stationary",
    "012304102135021432010": "quadratic",
    "012304102135024132010": "inflection",
    "012304102135024310210": "primitive_tail",
    "012304102135024312010": "primitive_tail",
    "012304102135201430210": "stationary",
    "012304102135201432010": "quadratic",
    "012304102135204130210": "inflection",
    "012304102135204132010": "inflection",
    "012304102135204310210": "primitive_tail",
    "012304102135204312010": "primitive_tail",
    "012304102135240103210": "central_value",
    "012304102135240130210": "central_value",
    "012304102135240132010": "central_value",
    "012304102135240310210": "primitive_tail",
    "012304102135240312010": "primitive_tail",
    "012304102135243010210": "primitive_tail",
    "012304102135243012010": "primitive_tail",
    "012304102150321043210": "central_value",
    "012304102150321403210": "inflection",
    "012304102150321430210": "stationary",
    "012304102150321432010": "stationary",
    "012304102150324310210": "primitive_tail",
    "012304102150324312010": "primitive_tail",
    "012304102153021043210": "central_value",
    "012304102153021430210": "stationary",
    "012304102153021432010": "stationary",
    "012304102153024310210": "primitive_tail",
    "012304102153024312010": "primitive_tail",
    "012304102153201043210": "central_value",
    "012304102153201430210": "stationary",
    "012304102153201432010": "quadratic",
    "012304102153204132010": "inflection_pair",
    "012304102153204310210": "primitive_tail",
    "012304102153204312010": "primitive_tail",
    "012304102153240103210": "central_value",
    "012304102153240130210": "central_value",
    "012304102153240132010": "central_value",
    "012304102153240310210": "primitive_tail",
    "012304102153240312010": "primitive_tail",
    "012304102153243010210": "primitive_tail",
    "012304102153243012010": "primitive_tail",
    "012304102310210543210": "analytic_middle",
    "012304102310215043210": "analytic_middle",
    "012304102310215403210": "linear",
    "012304102310215430210": "linear",
    "012304102310215432010": "linear",
    "012304102310251043210": "analytic_middle",
    "012304102310251403210": "analytic_middle",
    "012304102310251430210": "quadratic",
    "012304102310251432010": "linear",
    "012304102310521043210": "analytic_middle",
    "012304102310521403210": "analytic_middle",
    "012304102310521430210": "analytic_middle",
    "012304102310521432010": "quadratic",
    "012304102312015403210": "linear",
    "012304102312015430210": "linear",
    "012304102312015432010": "linear",
    "012304102312051403210": "parametric_middle",
    "012304102312051430210": "quadratic",
    "012304102312051432010": "linear",
    "012304102312501403210": "central_value",
    "012304102312501430210": "quadratic",
    "012304102312501432010": "linear",
    "012304102315021043210": "analytic_middle",
    "012304102315021403210": "analytic_middle",
    "012304102315021430210": "analytic_middle",
    "012304102315021432010": "quadratic",
    "012304102315201430210": "stationary",
    "012304102315201432010": "quadratic",
    "012304102351021043210": "analytic_middle",
    "012304102351021403210": "analytic_middle",
    "012304102351021430210": "analytic_middle",
    "012304102351021432010": "quadratic",
    "012304102351201430210": "stationary",
    "012304102351201432010": "quadratic",
    "012304102510321043210": "parametric_middle",
    "012304102510321403210": "inflection",
    "012304102510321430210": "stationary",
    "012304102510321432010": "stationary",
    "012304102510324103210": "inflection",
    "012304102510324130210": "inflection",
    "012304102510324132010": "inflection",
    "012304102510324310210": "analytic",
    "012304102510324312010": "stationary",
    "012304102510342310210": "primitive_tail",
    "012304102510342312010": "primitive_tail",
    "012304102513021043210": "parametric_middle",
    "012304102513021430210": "stationary",
    "012304102513021432010": "stationary",
    "012304102513024310210": "analytic",
    "012304102513024312010": "coupled_anchor",
    "012304102513042310210": "primitive_tail",
    "012304102513042312010": "primitive_tail",
    "012304102513201043210": "parametric_middle",
    "012304102513201430210": "stationary",
    "012304102513201432010": "quadratic",
    "012304102513204310210": "inflection",
    "012304102513243010210": "stationary",
    "012304102513243012010": "stationary",
    "012304102513402310210": "primitive_tail",
    "012304102513402312010": "primitive_tail",
    "012304102513420310210": "primitive_tail",
    "012304102513420312010": "primitive_tail",
    "012304102513423010210": "primitive_tail",
    "012304102513423012010": "primitive_tail",
    "012304102531021043210": "fourth_derivative_chord",
    "012304102531021430210": "stationary",
    "012304102531021432010": "stationary",
    "012304102531024310210": "analytic",
    "012304102531024312010": "stationary",
    "012304102531042103210": "inflection",
    "012304102531042130210": "inflection",
    "012304102531042132010": "inflection",
    "012304102531042310210": "analytic",
    "012304102531042312010": "stationary",
    "012304102531201430210": "stationary",
    "012304102531201432010": "quadratic",
    "012304102531204310210": "stationary",
    "012304102531204312010": "stationary",
    "012304102531243012010": "inflection",
    "012304102531402103210": "inflection",
    "012304102531402130210": "inflection",
    "012304102531402132010": "inflection",
    "012304102531402310210": "analytic",
    "012304102531402312010": "coupled_anchor",
    "012304102531420103210": "coupled_anchor",
    "012304102531420130210": "inflection",
    "012304102531420132010": "inflection",
    "012304102534102103210": "linear",
    "012304102534102130210": "linear",
    "012304102534102132010": "linear",
    "012304102534102310210": "linear",
    "012304102534102312010": "linear",
    "012304102534120103210": "quadratic",
    "012304102534120130210": "quadratic",
    "012304102534120132010": "quadratic",
    "012304102534120310210": "quadratic",
    "012304102534120312010": "quadratic",
    "012304102534123010210": "quadratic",
    "012304102534123012010": "quadratic",
    "012304105210321043210": "parametric_middle",
    "012304105210321403210": "central_value",
    "012304105210321430210": "central_value",
    "012304105210321432010": "central_value",
    "012304105210324103210": "central_value",
    "012304105210324130210": "central_value",
    "012304105210324132010": "central_value",
    "012304105210324310210": "analytic",
    "012304105210324312010": "central_value",
    "012304105210342310210": "quadratic",
    "012304105210342312010": "quadratic",
    "012304105213021043210": "parametric_middle",
    "012304105213021403210": "central_value",
    "012304105213021430210": "central_value",
    "012304105213021432010": "central_value",
    "012304105213024103210": "central_value",
    "012304105213024130210": "central_value",
    "012304105213024132010": "central_value",
    "012304105213024310210": "analytic",
    "012304105213024312010": "central_value",
    "012304105213042310210": "primitive_tail",
    "012304105213042312010": "primitive_tail",
    "012304105213201043210": "parametric_middle",
    "012304105213201403210": "central_value",
    "012304105213201430210": "central_value",
    "012304105213201432010": "quadratic",
    "012304105213204103210": "central_value",
    "012304105213204130210": "central_value",
    "012304105213204132010": "central_value",
    "012304105213204310210": "central_value",
    "012304105213204312010": "central_value",
    "012304105213240103210": "central_value",
    "012304105213240130210": "central_value",
    "012304105213240132010": "central_value",
    "012304105213240310210": "central_value",
    "012304105213240312010": "central_value",
    "012304105213243010210": "central_value",
    "012304105213243012010": "central_value",
    "012304105213402310210": "primitive_tail",
    "012304105213402312010": "primitive_tail",
    "012304105213420310210": "primitive_tail",
    "012304105213420312010": "primitive_tail",
    "012304105213423010210": "primitive_tail",
    "012304105213423012010": "primitive_tail",
    "012304105231021043210": "polar_mean",
    "012304105231021403210": "central_value",
    "012304105231021430210": "central_value",
    "012304105231021432010": "central_value",
    "012304105231024103210": "central_value",
    "012304105231024130210": "central_value",
    "012304105231024132010": "central_value",
    "012304105231024310210": "analytic",
    "012304105231024312010": "central_value",
    "012304105231042103210": "central_value",
    "012304105231042130210": "central_value",
    "012304105231042132010": "central_value",
    "012304105231042310210": "analytic",
    "012304105231042312010": "central_value",
    "012304105231201043210": "polar_mean",
    "012304105231201403210": "central_value",
    "012304105231201430210": "central_value",
    "012304105231201432010": "quadratic",
    "012304105231204103210": "central_value",
    "012304105231204130210": "central_value",
    "012304105231204132010": "central_value",
    "012304105231204310210": "central_value",
    "012304105231204312010": "central_value",
    "012304105231240103210": "central_value",
    "012304105231240130210": "central_value",
    "012304105231240132010": "central_value",
    "012304105231240310210": "central_value",
    "012304105231240312010": "central_value",
    "012304105231243010210": "central_value",
    "012304105231243012010": "central_value",
    "012304105231402103210": "inflection",
    "012304105231402130210": "inflection",
    "012304105231402132010": "inflection",
    "012304105231402310210": "analytic",
    "012304105231402312010": "inflection",
    "012304105231420103210": "inflection",
    "012304105231420130210": "inflection",
    "012304105231420132010": "inflection",
    "012304105231420310210": "inflection",
    "012304105231420312010": "inflection",
    "012304105231423010210": "inflection",
    "012304105231423012010": "inflection",
    "012304105234102103210": "linear",
    "012304105234102130210": "linear",
    "012304105234102132010": "linear",
    "012304105234102310210": "linear",
    "012304105234102312010": "linear",
    "012304105234120103210": "quadratic",
    "012304105234120130210": "quadratic",
    "012304105234120132010": "quadratic",
    "012304105234120310210": "quadratic",
    "012304105234120312010": "quadratic",
    "012304105234123010210": "quadratic",
    "012304105234123012010": "quadratic",
    "012304120103215403210": "linear",
    "012304120103215430210": "linear",
    "012304120103215432010": "linear",
    "012304120103251403210": "stationary",
    "012304120103251430210": "polar_mean",
    "012304120103251432010": "linear",
    "012304120103521430210": "stationary",
    "012304120103521432010": "quadratic",
    "012304120103524310210": "primitive_tail",
    "012304120103524312010": "primitive_tail",
    "012304120105321043210": "central_value",
    "012304120105321430210": "stationary",
    "012304120105321432010": "stationary",
    "012304120105324310210": "primitive_tail",
    "012304120105324312010": "primitive_tail",
    "012304120130215403210": "linear",
    "012304120130215430210": "linear",
    "012304120130215432010": "linear",
    "012304120130251403210": "parametric_middle",
    "012304120130251430210": "parametric_middle",
    "012304120130251432010": "linear",
    "012304120130521430210": "stationary",
    "012304120130521432010": "quadratic",
    "012304120130524132010": "inflection",
    "012304120130524310210": "primitive_tail",
    "012304120130524312010": "primitive_tail",
    "012304120132015403210": "linear",
    "012304120132015430210": "linear",
    "012304120132051403210": "parametric_middle",
    "012304120132051430210": "parametric_middle",
    "012304120132501403210": "central_value",
    "012304120132501430210": "central_value",
    "012304120135021430210": "stationary",
    "012304120135021432010": "quadratic",
    "012304120135024132010": "inflection",
    "012304120135024310210": "primitive_tail",
    "012304120135024312010": "primitive_tail",
    "012304120135201430210": "stationary",
    "012304120135204103210": "fourth_derivative_average",
    "012304120135204130210": "inflection",
    "012304120135204310210": "primitive_tail",
    "012304120135240103210": "central_value",
    "012304120135240130210": "central_value",
    "012304120135240310210": "primitive_tail",
    "012304120135243010210": "primitive_tail",
    "012304120150321043210": "central_value",
    "012304120150321430210": "stationary",
    "012304120150321432010": "stationary",
    "012304120150324310210": "primitive_tail",
    "012304120150324312010": "primitive_tail",
    "012304120153021043210": "central_value",
    "012304120153021430210": "stationary",
    "012304120153021432010": "stationary",
    "012304120153024310210": "primitive_tail",
    "012304120153024312010": "primitive_tail",
    "012304120153201043210": "analytic_middle",
    "012304120153201403210": "analytic_middle",
    "012304120153201430210": "analytic_middle",
    "012304120153201432010": "quadratic",
    "012304120153204103210": "analytic_middle",
    "012304120153204130210": "analytic_middle",
    "012304120153204132010": "analytic_middle",
    "012304120153204310210": "primitive_tail",
    "012304120153204312010": "primitive_tail",
    "012304120153240103210": "analytic_middle",
    "012304120153240130210": "analytic_middle",
    "012304120153240132010": "analytic_middle",
    "012304120153240310210": "primitive_tail",
    "012304120153240312010": "primitive_tail",
    "012304120153243010210": "primitive_tail",
    "012304120153243012010": "primitive_tail",
    "012304120310215403210": "linear",
    "012304120310215430210": "linear",
    "012304120310215432010": "linear",
    "012304120310251403210": "parametric_middle",
    "012304120310251430210": "quadratic",
    "012304120310251432010": "linear",
    "012304120310521430210": "stationary",
    "012304120310521432010": "quadratic",
    "012304120312015403210": "linear",
    "012304120312015430210": "linear",
    "012304120312051403210": "parametric_middle",
    "012304120312051430210": "quadratic",
    "012304120312501403210": "central_value",
    "012304120312501430210": "quadratic",
    "012304120315021430210": "stationary",
    "012304120315021432010": "quadratic",
    "012304120315201430210": "stationary",
    "012304120351021430210": "stationary",
    "012304120351021432010": "quadratic",
    "012304120351201430210": "stationary",
    "012304120510321043210": "parametric_middle",
    "012304120510321430210": "stationary",
    "012304120510321432010": "stationary",
    "012304120510324310210": "analytic",
    "012304120510324312010": "stationary",
    "012304120510342310210": "primitive_tail",
    "012304120510342312010": "primitive_tail",
    "012304120513021043210": "parametric_middle",
    "012304120513021430210": "stationary",
    "012304120513021432010": "stationary",
    "012304120513024310210": "analytic",
    "012304120513024312010": "coupled_anchor",
    "012304120513042310210": "primitive_tail",
    "012304120513042312010": "primitive_tail",
    "012304120513201043210": "analytic_middle",
    "012304120513201403210": "analytic_middle",
    "012304120513201430210": "analytic_middle",
    "012304120513201432010": "quadratic",
    "012304120513204103210": "analytic_middle",
    "012304120513204130210": "analytic_middle",
    "012304120513204132010": "analytic_middle",
    "012304120513204310210": "analytic_middle",
    "012304120513204312010": "analytic_middle",
    "012304120513240103210": "analytic_middle",
    "012304120513240130210": "analytic_middle",
    "012304120513240132010": "analytic_middle",
    "012304120513240310210": "analytic_middle",
    "012304120513240312010": "analytic_middle",
    "012304120513243010210": "analytic_middle",
    "012304120513243012010": "analytic_middle",
    "012304120513402310210": "primitive_tail",
    "012304120513402312010": "primitive_tail",
    "012304120513420310210": "primitive_tail",
    "012304120513420312010": "primitive_tail",
    "012304120513423010210": "primitive_tail",
    "012304120513423012010": "primitive_tail",
    "012304120531021430210": "stationary",
    "012304120531021432010": "stationary",
    "012304120531024310210": "analytic",
    "012304120531024312010": "stationary",
    "012304120531042103210": "inflection",
    "012304120531042130210": "inflection",
    "012304120531042310210": "analytic",
    "012304120531042312010": "stationary",
    "012304120531201430210": "stationary",
    "012304120531201432010": "quadratic",
    "012304120531204310210": "stationary",
    "012304120531204312010": "stationary",
    "012304120531243012010": "inflection",
    "012304120531402103210": "inflection",
    "012304120531402130210": "inflection_pair",
    "012304120531402310210": "analytic",
    "012304120531402312010": "coupled_anchor",
    "012304120534102103210": "quadratic",
    "012304120534102130210": "quadratic",
    "012304120534102132010": "quadratic",
    "012304120534102310210": "quadratic",
    "012304120534102312010": "quadratic",
    "012304120534120103210": "quadratic",
    "012304120534120130210": "quadratic",
    "012304120534120132010": "quadratic",
    "012304120534120310210": "quadratic",
    "012304120534120312010": "quadratic",
    "012304120534123010210": "quadratic",
    "012304120534123012010": "quadratic",
    "012304123010215403210": "linear",
    "012304123010215430210": "linear",
    "012304123010215432010": "linear",
    "012304123010251403210": "quartic_bridge",
    "012304123010251430210": "quadratic",
    "012304123010251432010": "linear",
    "012304123010521430210": "quartic_bridge",
    "012304123010521432010": "quadratic",
    "012304123012015403210": "linear",
    "012304123012015430210": "linear",
    "012304123012051403210": "joint_deletion",
    "012304123012051430210": "linear",
    "012304123012501403210": "central_value",
    "012304123012501430210": "linear",
    "012304123015021430210": "stationary",
    "012304123015021432010": "quadratic",
    "012304123015201403210": "inflection",
    "012304123015201430210": "factor_deletion",
    "012304123051021430210": "stationary",
    "012304123051021432010": "quadratic",
    "012304123051201403210": "inflection",
    "012304123051201430210": "quartic_bridge",
    "012304123501021430210": "stationary",
    "012304123501021432010": "quadratic",
    "012304123501201403210": "inflection",
    "012304123501201430210": "stationary",
    "012304125010321043210": "parametric_middle",
    "012304125010321430210": "stationary",
    "012304125010321432010": "stationary",
    "012304125010324310210": "primitive_mean",
    "012304125010324312010": "primitive_mean",
    "012304125010342310210": "primitive_tail",
    "012304125010342312010": "primitive_tail",
    "012304125013021043210": "parametric_middle",
    "012304125013021430210": "stationary",
    "012304125013021432010": "stationary",
    "012304125013024310210": "primitive_mean",
    "012304125013024312010": "primitive_mean",
    "012304125013042310210": "primitive_tail",
    "012304125013042312010": "primitive_tail",
    "012304125013201043210": "analytic_middle",
    "012304125013201403210": "analytic_middle",
    "012304125013201430210": "analytic_middle",
    "012304125013201432010": "quadratic",
    "012304125013204103210": "analytic_middle",
    "012304125013204130210": "analytic_middle",
    "012304125013204132010": "analytic_middle",
    "012304125013204310210": "primitive_mean",
    "012304125013204312010": "primitive_mean",
    "012304125013240103210": "analytic_middle",
    "012304125013240130210": "analytic_middle",
    "012304125013240132010": "analytic_middle",
    "012304125013240310210": "primitive_mean",
    "012304125013240312010": "primitive_mean",
    "012304125013243010210": "primitive_mean",
    "012304125013243012010": "primitive_mean",
    "012304125013402310210": "primitive_tail",
    "012304125013402312010": "primitive_tail",
    "012304125013420310210": "primitive_tail",
    "012304125013420312010": "primitive_tail",
    "012304125013423010210": "primitive_tail",
    "012304125013423012010": "primitive_tail",
    "012304125031021430210": "stationary",
    "012304125031021432010": "stationary",
    "012304125031024310210": "analytic",
    "012304125031024312010": "stationary",
    "012304125031042103210": "inflection",
    "012304125031042310210": "analytic",
    "012304125031042312010": "stationary",
    "012304125031201430210": "stationary",
    "012304125031201432010": "quadratic",
    "012304125031204310210": "stationary",
    "012304125031204312010": "stationary",
    "012304125031240310210": "inflection",
    "012304125031243010210": "inflection",
    "012304125031243012010": "inflection",
    "012304125031402103210": "inflection",
    "012304125031402310210": "analytic",
    "012304125034102103210": "stationary",
    "012304125034102130210": "analytic_middle",
    "012304125034102132010": "quadratic",
    "012304125034102310210": "analytic",
    "012304125034102312010": "quadratic",
    "012304125034120103210": "stationary",
    "012304125034120130210": "analytic_middle",
    "012304125034120132010": "quadratic",
    "012304125034120310210": "analytic_middle",
    "012304125034120312010": "quadratic",
    "012304125034123010210": "quadratic",
    "012304125034123012010": "quadratic",
    "012304125301021430210": "stationary",
    "012304125301021432010": "quadratic",
    "012304125301024310210": "analytic",
    "012304125301024312010": "stationary",
    "012304125301042310210": "analytic",
    "012304125301042312010": "stationary",
    "012304125301201430210": "stationary",
    "012304125301201432010": "quadratic",
    "012304125301204132010": "inflection_pair",
    "012304125301204310210": "stationary",
    "012304125301204312010": "stationary",
    "012304125301240132010": "inflection",
    "012304125301240310210": "stationary",
    "012304125301240312010": "stationary",
    "012304125301243010210": "stationary",
    "012304125301243012010": "stationary",
    "012304125301402310210": "analytic",
    "012304125304102310210": "analytic",
    "012304125340102310210": "analytic",
    "012304150210321043210": "parametric_middle",
    "012304150210321403210": "joint_deletion",
    "012304150210321430210": "metric",
    "012304150210321432010": "metric",
    "012304150210324103210": "joint_deletion",
    "012304150210324130210": "quartic_bridge",
    "012304150210324132010": "quartic_bridge",
    "012304150210324310210": "analytic",
    "012304150210324312010": "quartic_bridge",
    "012304150210342310210": "quadratic",
    "012304150210342312010": "quadratic",
    "012304150213021043210": "parametric_middle",
    "012304150213021403210": "parametric_middle",
    "012304150213021430210": "parametric_middle",
    "012304150213021432010": "parametric_middle",
    "012304150213024103210": "parametric_middle",
    "012304150213024130210": "parametric_middle",
    "012304150213024132010": "parametric_middle",
    "012304150213024310210": "analytic",
    "012304150213024312010": "parametric_middle",
    "012304150213042310210": "primitive_tail",
    "012304150213042312010": "primitive_tail",
    "012304150213201043210": "parametric_middle",
    "012304150213201403210": "parametric_middle",
    "012304150213201430210": "parametric_middle",
    "012304150213201432010": "quadratic",
    "012304150213204103210": "parametric_middle",
    "012304150213204130210": "parametric_middle",
    "012304150213204132010": "parametric_middle",
    "012304150213204310210": "parametric_middle",
    "012304150213204312010": "parametric_middle",
    "012304150213240103210": "central_value",
    "012304150213240130210": "central_value",
    "012304150213240132010": "central_value",
    "012304150213240310210": "central_value",
    "012304150213240312010": "central_value",
    "012304150213243010210": "central_value",
    "012304150213243012010": "central_value",
    "012304150213402310210": "primitive_tail",
    "012304150213402312010": "primitive_tail",
    "012304150213420310210": "primitive_tail",
    "012304150213420312010": "primitive_tail",
    "012304150213423010210": "primitive_tail",
    "012304150213423012010": "primitive_tail",
    "012304150231021043210": "joint_deletion",
    "012304150231021403210": "parametric_middle",
    "012304150231021430210": "parametric_middle",
    "012304150231021432010": "parametric_middle",
    "012304150231024103210": "parametric_middle",
    "012304150231024130210": "parametric_middle",
    "012304150231024132010": "parametric_middle",
    "012304150231024310210": "analytic",
    "012304150231024312010": "parametric_middle",
    "012304150231042103210": "quartic_bridge",
    "012304150231042130210": "quartic_bridge",
    "012304150231042132010": "quartic_bridge",
    "012304150231042310210": "analytic",
    "012304150231042312010": "quartic_bridge",
    "012304150231201043210": "joint_deletion",
    "012304150231201403210": "parametric_middle",
    "012304150231201430210": "parametric_middle",
    "012304150231201432010": "quadratic",
    "012304150231204103210": "parametric_middle",
    "012304150231204130210": "parametric_middle",
    "012304150231204132010": "parametric_middle",
    "012304150231204310210": "parametric_middle",
    "012304150231204312010": "parametric_middle",
    "012304150231240103210": "central_value",
    "012304150231240130210": "central_value",
    "012304150231240132010": "central_value",
    "012304150231240310210": "central_value",
    "012304150231240312010": "central_value",
    "012304150231243010210": "central_value",
    "012304150231243012010": "central_value",
    "012304150231402103210": "inflection",
    "012304150231402130210": "inflection",
    "012304150231402132010": "inflection",
    "012304150231402310210": "analytic",
    "012304150231402312010": "inflection",
    "012304150231420103210": "inflection",
    "012304150231420130210": "inflection",
    "012304150231420132010": "inflection",
    "012304150231420310210": "inflection",
    "012304150231420312010": "inflection",
    "012304150231423010210": "inflection",
    "012304150231423012010": "inflection",
    "012304150234102103210": "linear",
    "012304150234102130210": "linear",
    "012304150234102132010": "linear",
    "012304150234102310210": "linear",
    "012304150234102312010": "linear",
    "012304150234120103210": "quadratic",
    "012304150234120130210": "quadratic",
    "012304150234120132010": "quadratic",
    "012304150234120310210": "quadratic",
    "012304150234120312010": "quadratic",
    "012304150234123010210": "quadratic",
    "012304150234123012010": "quadratic",
    "012304152010321043210": "parametric_middle",
    "012304152010321403210": "quartic_bridge",
    "012304152010321430210": "quartic_bridge",
    "012304152010321432010": "quartic_bridge",
    "012304152010324103210": "quartic_bridge",
    "012304152010324130210": "stationary",
    "012304152010324132010": "stationary",
    "012304152010324310210": "analytic",
    "012304152010324312010": "stationary",
    "012304152010342310210": "primitive_tail",
    "012304152010342312010": "primitive_tail",
    "012304152013021043210": "parametric_middle",
    "012304152013021403210": "parametric_middle",
    "012304152013021430210": "parametric_middle",
    "012304152013021432010": "parametric_middle",
    "012304152013024103210": "parametric_middle",
    "012304152013024130210": "parametric_middle",
    "012304152013024132010": "parametric_middle",
    "012304152013024310210": "analytic",
    "012304152013024312010": "parametric_middle",
    "012304152013042310210": "primitive_tail",
    "012304152013042312010": "primitive_tail",
    "012304152013201043210": "analytic_middle",
    "012304152013201403210": "analytic_middle",
    "012304152013201430210": "analytic_middle",
    "012304152013201432010": "quadratic",
    "012304152013204103210": "analytic_middle",
    "012304152013204130210": "analytic_middle",
    "012304152013204132010": "analytic_middle",
    "012304152013204310210": "analytic_middle",
    "012304152013204312010": "analytic_middle",
    "012304152013240103210": "analytic_middle",
    "012304152013240130210": "analytic_middle",
    "012304152013240132010": "analytic_middle",
    "012304152013240310210": "analytic_middle",
    "012304152013240312010": "analytic_middle",
    "012304152013243010210": "analytic_middle",
    "012304152013243012010": "analytic_middle",
    "012304152013402310210": "primitive_tail",
    "012304152013402312010": "primitive_tail",
    "012304152013420310210": "primitive_tail",
    "012304152013420312010": "primitive_tail",
    "012304152013423010210": "primitive_tail",
    "012304152013423012010": "primitive_tail",
    "012304152031021043210": "stationary",
    "012304152031021403210": "parametric_middle",
    "012304152031021430210": "parametric_middle",
    "012304152031021432010": "parametric_middle",
    "012304152031024103210": "parametric_middle",
    "012304152031024130210": "parametric_middle",
    "012304152031024132010": "parametric_middle",
    "012304152031024310210": "analytic",
    "012304152031024312010": "parametric_middle",
    "012304152031042103210": "inflection",
    "012304152031042130210": "inflection",
    "012304152031042132010": "inflection",
    "012304152031042310210": "analytic",
    "012304152031042312010": "stationary",
    "012304152031201043210": "stationary",
    "012304152031201403210": "parametric_middle",
    "012304152031201430210": "parametric_middle",
    "012304152031201432010": "quadratic",
    "012304152031204103210": "parametric_middle",
    "012304152031204130210": "parametric_middle",
    "012304152031204132010": "parametric_middle",
    "012304152031204310210": "parametric_middle",
    "012304152031204312010": "parametric_middle",
    "012304152031240103210": "central_value",
    "012304152031240130210": "central_value",
    "012304152031240132010": "central_value",
    "012304152031240310210": "central_value",
    "012304152031240312010": "central_value",
    "012304152031243010210": "central_value",
    "012304152031243012010": "central_value",
    "012304152031402103210": "inflection",
    "012304152031402130210": "inflection",
    "012304152031402132010": "inflection",
    "012304152031402310210": "analytic",
    "012304152031402312010": "inflection",
    "012304152031420103210": "inflection",
    "012304152031420130210": "inflection",
    "012304152031420132010": "inflection",
    "012304152031420310210": "inflection",
    "012304152031420312010": "inflection",
    "012304152031423010210": "inflection",
    "012304152031423012010": "inflection",
    "012304152034102103210": "quadratic",
    "012304152034102130210": "quadratic",
    "012304152034102132010": "quadratic",
    "012304152034102310210": "quadratic",
    "012304152034102312010": "quadratic",
    "012304152034120103210": "quadratic",
    "012304152034120130210": "quadratic",
    "012304152034120132010": "quadratic",
    "012304152034120310210": "quadratic",
    "012304152034120312010": "quadratic",
    "012304152034123010210": "quadratic",
    "012304152034123012010": "quadratic",
    "012304152301021043210": "stationary",
    "012304152301021403210": "stationary",
    "012304152301021430210": "stationary",
    "012304152301021432010": "quadratic",
    "012304152301024103210": "stationary",
    "012304152301024130210": "stationary",
    "012304152301024132010": "stationary",
    "012304152301024310210": "analytic",
    "012304152301024312010": "stationary",
    "012304152301042103210": "inflection",
    "012304152301042310210": "analytic",
    "012304152301042312010": "stationary",
    "012304152301201043210": "stationary",
    "012304152301201403210": "stationary",
    "012304152301201430210": "stationary",
    "012304152301201432010": "quadratic",
    "012304152301204103210": "stationary",
    "012304152301204130210": "stationary",
    "012304152301204132010": "stationary",
    "012304152301204310210": "stationary",
    "012304152301204312010": "stationary",
    "012304152301240103210": "central_value",
    "012304152301240130210": "central_value",
    "012304152301240132010": "central_value",
    "012304152301240310210": "central_value",
    "012304152301240312010": "central_value",
    "012304152301243010210": "central_value",
    "012304152301243012010": "central_value",
    "012304152301402103210": "inflection",
    "012304152301402310210": "analytic",
    "012304152304102310210": "analytic",
    "012304152340102310210": "analytic",
    "012304510210321043210": "linear",
    "012304510210321403210": "linear",
    "012304510210321430210": "linear",
    "012304510210321432010": "linear",
    "012304510210324103210": "linear",
    "012304510210324130210": "linear",
    "012304510210324132010": "linear",
    "012304510210324310210": "linear",
    "012304510210324312010": "linear",
    "012304510210342310210": "linear",
    "012304510210342312010": "linear",
    "012304510213021043210": "linear",
    "012304510213021403210": "linear",
    "012304510213021430210": "linear",
    "012304510213021432010": "linear",
    "012304510213024103210": "linear",
    "012304510213024130210": "linear",
    "012304510213024132010": "linear",
    "012304510213024310210": "linear",
    "012304510213024312010": "linear",
    "012304510213042310210": "linear",
    "012304510213042312010": "linear",
    "012304510213201043210": "linear",
    "012304510213201403210": "linear",
    "012304510213201430210": "linear",
    "012304510213201432010": "linear",
    "012304510213204103210": "linear",
    "012304510213204130210": "linear",
    "012304510213204132010": "linear",
    "012304510213204310210": "linear",
    "012304510213204312010": "linear",
    "012304510213240103210": "linear",
    "012304510213240130210": "linear",
    "012304510213240132010": "linear",
    "012304510213240310210": "linear",
    "012304510213240312010": "linear",
    "012304510213243010210": "linear",
    "012304510213243012010": "linear",
    "012304510213402310210": "linear",
    "012304510213402312010": "linear",
    "012304510213420310210": "linear",
    "012304510213420312010": "linear",
    "012304510213423010210": "linear",
    "012304510213423012010": "linear",
    "012304510231021043210": "linear",
    "012304510231021403210": "linear",
    "012304510231021430210": "linear",
    "012304510231021432010": "linear",
    "012304510231024103210": "linear",
    "012304510231024130210": "linear",
    "012304510231024132010": "linear",
    "012304510231024310210": "linear",
    "012304510231024312010": "linear",
    "012304510231042103210": "linear",
    "012304510231042130210": "linear",
    "012304510231042132010": "linear",
    "012304510231042310210": "linear",
    "012304510231042312010": "linear",
    "012304510231201043210": "linear",
    "012304510231201403210": "linear",
    "012304510231201430210": "linear",
    "012304510231201432010": "linear",
    "012304510231204103210": "linear",
    "012304510231204130210": "linear",
    "012304510231204132010": "linear",
    "012304510231204310210": "linear",
    "012304510231204312010": "linear",
    "012304510231240103210": "linear",
    "012304510231240130210": "linear",
    "012304510231240132010": "linear",
    "012304510231240310210": "linear",
    "012304510231240312010": "linear",
    "012304510231243010210": "linear",
    "012304510231243012010": "linear",
    "012304510231402103210": "linear",
    "012304510231402130210": "linear",
    "012304510231402132010": "linear",
    "012304510231402310210": "linear",
    "012304510231402312010": "linear",
    "012304510231420103210": "linear",
    "012304510231420130210": "linear",
    "012304510231420132010": "linear",
    "012304510231420310210": "linear",
    "012304510231420312010": "linear",
    "012304510231423010210": "linear",
    "012304510231423012010": "linear",
    "012304510234102103210": "linear",
    "012304510234102130210": "linear",
    "012304510234102132010": "linear",
    "012304510234102310210": "linear",
    "012304510234102312010": "linear",
    "012304510234120103210": "linear",
    "012304510234120130210": "linear",
    "012304510234120132010": "linear",
    "012304510234120310210": "linear",
    "012304510234120312010": "linear",
    "012304510234123010210": "linear",
    "012304510234123012010": "linear",
    "012304512010321043210": "linear",
    "012304512010321403210": "linear",
    "012304512010321430210": "linear",
    "012304512010321432010": "linear",
    "012304512010324103210": "linear",
    "012304512010324130210": "linear",
    "012304512010324132010": "linear",
    "012304512010324310210": "linear",
    "012304512010324312010": "linear",
    "012304512010342310210": "linear",
    "012304512010342312010": "linear",
    "012304512013021043210": "linear",
    "012304512013021403210": "linear",
    "012304512013021430210": "linear",
    "012304512013021432010": "linear",
    "012304512013024103210": "linear",
    "012304512013024130210": "linear",
    "012304512013024132010": "linear",
    "012304512013024310210": "linear",
    "012304512013024312010": "linear",
    "012304512013042310210": "linear",
    "012304512013042312010": "linear",
    "012304512013201043210": "linear",
    "012304512013201403210": "linear",
    "012304512013201430210": "linear",
    "012304512013201432010": "linear",
    "012304512013204103210": "linear",
    "012304512013204130210": "linear",
    "012304512013204132010": "linear",
    "012304512013204310210": "linear",
    "012304512013204312010": "linear",
    "012304512013240103210": "linear",
    "012304512013240130210": "linear",
    "012304512013240132010": "linear",
    "012304512013240310210": "linear",
    "012304512013240312010": "linear",
    "012304512013243010210": "linear",
    "012304512013243012010": "linear",
    "012304512013402310210": "linear",
    "012304512013402312010": "linear",
    "012304512013420310210": "linear",
    "012304512013420312010": "linear",
    "012304512013423010210": "linear",
    "012304512013423012010": "linear",
    "012304512031021043210": "linear",
    "012304512031021403210": "linear",
    "012304512031021430210": "linear",
    "012304512031021432010": "linear",
    "012304512031024103210": "linear",
    "012304512031024130210": "linear",
    "012304512031024132010": "linear",
    "012304512031024310210": "linear",
    "012304512031024312010": "linear",
    "012304512031042103210": "linear",
    "012304512031042130210": "linear",
    "012304512031042132010": "linear",
    "012304512031042310210": "linear",
    "012304512031042312010": "linear",
    "012304512031201043210": "linear",
    "012304512031201403210": "linear",
    "012304512031201430210": "linear",
    "012304512031201432010": "linear",
    "012304512031204103210": "linear",
    "012304512031204130210": "linear",
    "012304512031204132010": "linear",
    "012304512031204310210": "linear",
    "012304512031204312010": "linear",
    "012304512031240103210": "linear",
    "012304512031240130210": "linear",
    "012304512031240132010": "linear",
    "012304512031240310210": "linear",
    "012304512031240312010": "linear",
    "012304512031243010210": "linear",
    "012304512031243012010": "linear",
    "012304512031402103210": "linear",
    "012304512031402130210": "linear",
    "012304512031402132010": "linear",
    "012304512031402310210": "linear",
    "012304512031402312010": "linear",
    "012304512031420103210": "linear",
    "012304512031420130210": "linear",
    "012304512031420132010": "linear",
    "012304512031420310210": "linear",
    "012304512031420312010": "linear",
    "012304512031423010210": "linear",
    "012304512031423012010": "linear",
    "012304512034102103210": "linear",
    "012304512034102130210": "linear",
    "012304512034102132010": "linear",
    "012304512034102310210": "linear",
    "012304512034102312010": "linear",
    "012304512034120103210": "linear",
    "012304512034120130210": "linear",
    "012304512034120132010": "linear",
    "012304512034120310210": "linear",
    "012304512034120312010": "linear",
    "012304512034123010210": "linear",
    "012304512034123012010": "linear",
    "012304512301021043210": "linear",
    "012304512301021403210": "linear",
    "012304512301021430210": "linear",
    "012304512301021432010": "linear",
    "012304512301024103210": "linear",
    "012304512301024130210": "linear",
    "012304512301024132010": "linear",
    "012304512301024310210": "linear",
    "012304512301024312010": "linear",
    "012304512301042103210": "linear",
    "012304512301042130210": "linear",
    "012304512301042132010": "linear",
    "012304512301042310210": "linear",
    "012304512301042312010": "linear",
    "012304512301201043210": "linear",
    "012304512301201403210": "linear",
    "012304512301201430210": "linear",
    "012304512301201432010": "linear",
    "012304512301204103210": "linear",
    "012304512301204130210": "linear",
    "012304512301204132010": "linear",
    "012304512301204310210": "linear",
    "012304512301204312010": "linear",
    "012304512301240103210": "linear",
    "012304512301240130210": "linear",
    "012304512301240132010": "linear",
    "012304512301240310210": "linear",
    "012304512301240312010": "linear",
    "012304512301243010210": "linear",
    "012304512301243012010": "linear",
    "012304512301402103210": "linear",
    "012304512301402130210": "linear",
    "012304512301402132010": "linear",
    "012304512301402310210": "linear",
    "012304512301402312010": "linear",
    "012304512301420103210": "linear",
    "012304512301420130210": "linear",
    "012304512301420132010": "linear",
    "012304512301420310210": "linear",
    "012304512301420312010": "linear",
    "012304512301423010210": "linear",
    "012304512301423012010": "linear",
    "012304512304102103210": "linear",
    "012304512304102130210": "linear",
    "012304512304102132010": "linear",
    "012304512304102310210": "linear",
    "012304512304102312010": "linear",
    "012304512304120103210": "linear",
    "012304512304120130210": "linear",
    "012304512304120132010": "linear",
    "012304512304120310210": "linear",
    "012304512304120312010": "linear",
    "012304512304123010210": "linear",
    "012304512304123012010": "linear",
    "012304512340102103210": "linear",
    "012304512340102130210": "linear",
    "012304512340102132010": "linear",
    "012304512340102310210": "linear",
    "012304512340102312010": "linear",
    "012304512340120103210": "linear",
    "012304512340120130210": "linear",
    "012304512340120132010": "linear",
    "012304512340120310210": "linear",
    "012304512340120312010": "linear",
    "012304512340123010210": "linear",
    "012304512340123012010": "linear",
    "012340102103215403210": "linear",
    "012340102103215430210": "linear",
    "012340102103215432010": "linear",
    "012340102103251403210": "stationary",
    "012340102103251430210": "quadratic",
    "012340102103251432010": "linear",
    "012340102103521430210": "stationary",
    "012340102103521432010": "quadratic",
    "012340102103524310210": "primitive_tail",
    "012340102103524312010": "primitive_tail",
    "012340102105321430210": "stationary",
    "012340102105321432010": "stationary",
    "012340102105324310210": "primitive_tail",
    "012340102105324312010": "primitive_tail",
    "012340102130215403210": "linear",
    "012340102130215430210": "linear",
    "012340102130215432010": "linear",
    "012340102130251403210": "stationary",
    "012340102130251430210": "polar_mean",
    "012340102130251432010": "linear",
    "012340102130521430210": "stationary",
    "012340102130521432010": "quadratic",
    "012340102130524132010": "coupled_anchor",
    "012340102130524310210": "primitive_tail",
    "012340102130524312010": "primitive_tail",
    "012340102132015403210": "linear",
    "012340102132015430210": "linear",
    "012340102132015432010": "linear",
    "012340102132051403210": "joint_deletion",
    "012340102132051430210": "quadratic",
    "012340102132051432010": "linear",
    "012340102132501403210": "polar_mean",
    "012340102132501430210": "quadratic",
    "012340102132501432010": "linear",
    "012340102135021430210": "stationary",
    "012340102135021432010": "quadratic",
    "012340102135024132010": "coupled_anchor",
    "012340102135024310210": "primitive_tail",
    "012340102135024312010": "primitive_tail",
    "012340102135201430210": "stationary",
    "012340102135201432010": "quadratic",
    "012340102135204130210": "hermite_fiber",
    "012340102135204132010": "coupled_anchor",
    "012340102135204310210": "primitive_tail",
    "012340102135204312010": "primitive_tail",
    "012340102135240103210": "laguerre_trapezoid",
    "012340102135240130210": "full_stationary",
    "012340102135240132010": "full_stationary",
    "012340102135240310210": "primitive_tail",
    "012340102135240312010": "primitive_tail",
    "012340102135243010210": "primitive_tail",
    "012340102135243012010": "primitive_tail",
    "012340102150321430210": "stationary",
    "012340102150321432010": "stationary",
    "012340102150324310210": "primitive_tail",
    "012340102150324312010": "primitive_tail",
    "012340102153021430210": "stationary",
    "012340102153021432010": "stationary",
    "012340102153024310210": "primitive_tail",
    "012340102153024312010": "primitive_tail",
    "012340102153201430210": "stationary",
    "012340102153201432010": "quadratic",
    "012340102153204132010": "right_peak",
    "012340102153204310210": "primitive_tail",
    "012340102153204312010": "primitive_tail",
    "012340102153240103210": "stationary",
    "012340102153240130210": "stationary",
    "012340102153240132010": "stationary",
    "012340102153240310210": "primitive_tail",
    "012340102153240312010": "primitive_tail",
    "012340102153243010210": "primitive_tail",
    "012340102153243012010": "primitive_tail",
    "012340102310210543210": "analytic_middle",
    "012340102310215043210": "analytic_middle",
    "012340102310215403210": "linear",
    "012340102310215430210": "linear",
    "012340102310215432010": "linear",
    "012340102310251043210": "analytic_middle",
    "012340102310251403210": "analytic_middle",
    "012340102310251430210": "quadratic",
    "012340102310251432010": "linear",
    "012340102310521043210": "analytic_middle",
    "012340102310521403210": "analytic_middle",
    "012340102310521430210": "analytic_middle",
    "012340102310521432010": "quadratic",
    "012340102312015403210": "linear",
    "012340102312015430210": "linear",
    "012340102312015432010": "linear",
    "012340102312051403210": "parametric_middle",
    "012340102312051430210": "quadratic",
    "012340102312051432010": "linear",
    "012340102312501403210": "parametric_middle",
    "012340102312501430210": "quadratic",
    "012340102312501432010": "linear",
    "012340102315021043210": "analytic_middle",
    "012340102315021403210": "analytic_middle",
    "012340102315021430210": "analytic_middle",
    "012340102315021432010": "quadratic",
    "012340102315201403210": "parametric_middle",
    "012340102315201430210": "parametric_middle",
    "012340102315201432010": "quadratic",
    "012340102351021043210": "analytic_middle",
    "012340102351021403210": "analytic_middle",
    "012340102351021430210": "analytic_middle",
    "012340102351021432010": "quadratic",
    "012340102351201403210": "central_value",
    "012340102351201430210": "central_value",
    "012340102351201432010": "quadratic",
    "012340102510321430210": "stationary",
    "012340102510321432010": "stationary",
    "012340102510324310210": "analytic",
    "012340102510324312010": "stationary",
    "012340102510342310210": "primitive_tail",
    "012340102510342312010": "primitive_tail",
    "012340102513021430210": "stationary",
    "012340102513021432010": "stationary",
    "012340102513024310210": "analytic",
    "012340102513024312010": "coupled_anchor",
    "012340102513042310210": "primitive_tail",
    "012340102513042312010": "primitive_tail",
    "012340102513201430210": "stationary",
    "012340102513201432010": "quadratic",
    "012340102513204310210": "inflection",
    "012340102513243010210": "stationary",
    "012340102513243012010": "stationary",
    "012340102513402310210": "primitive_tail",
    "012340102513402312010": "primitive_tail",
    "012340102513420310210": "primitive_tail",
    "012340102513420312010": "primitive_tail",
    "012340102513423010210": "primitive_tail",
    "012340102513423012010": "primitive_tail",
    "012340102531021430210": "stationary",
    "012340102531021432010": "stationary",
    "012340102531024310210": "analytic",
    "012340102531024312010": "stationary",
    "012340102531042103210": "inflection",
    "012340102531042130210": "inflection",
    "012340102531042132010": "inflection",
    "012340102531042310210": "analytic",
    "012340102531042312010": "stationary",
    "012340102531201430210": "stationary",
    "012340102531201432010": "quadratic",
    "012340102531204310210": "stationary",
    "012340102531204312010": "stationary",
    "012340102531243012010": "coupled_anchor",
    "012340102531402103210": "inflection",
    "012340102531402130210": "inflection",
    "012340102531402132010": "inflection",
    "012340102531402310210": "analytic",
    "012340102531402312010": "coupled_anchor",
    "012340102531420132010": "inflection_pair",
    "012340102534102103210": "linear",
    "012340102534102130210": "linear",
    "012340102534102132010": "linear",
    "012340102534102310210": "linear",
    "012340102534102312010": "linear",
    "012340102534120103210": "quadratic",
    "012340102534120130210": "quadratic",
    "012340102534120132010": "quadratic",
    "012340102534120310210": "quadratic",
    "012340102534120312010": "quadratic",
    "012340102534123010210": "quadratic",
    "012340102534123012010": "quadratic",
    "012340105210321430210": "stationary",
    "012340105210321432010": "stationary",
    "012340105210324310210": "analytic",
    "012340105210324312010": "stationary",
    "012340105210342310210": "primitive_tail",
    "012340105210342312010": "primitive_tail",
    "012340105213021430210": "stationary",
    "012340105213021432010": "stationary",
    "012340105213024310210": "analytic",
    "012340105213024312010": "marker_moving_hermite6",
    "012340105213042310210": "primitive_tail",
    "012340105213042312010": "primitive_tail",
    "012340105213201430210": "stationary",
    "012340105213201432010": "quadratic",
    "012340105213204310210": "inflection",
    "012340105213204312010": "marker_moving_hermite6",
    "012340105213240103210": "right_maximum",
    "012340105213240310210": "negative_inflections",
    "012340105213243010210": "right_maximum",
    "012340105213243012010": "right_maximum",
    "012340105213402310210": "primitive_tail",
    "012340105213402312010": "primitive_tail",
    "012340105213420310210": "primitive_tail",
    "012340105213420312010": "primitive_tail",
    "012340105213423010210": "primitive_tail",
    "012340105213423012010": "primitive_tail",
    "012340105231021430210": "stationary",
    "012340105231021432010": "stationary",
    "012340105231024310210": "analytic",
    "012340105231024312010": "stationary",
    "012340105231042103210": "inflection",
    "012340105231042130210": "inflection",
    "012340105231042132010": "inflection",
    "012340105231042310210": "analytic",
    "012340105231042312010": "stationary",
    "012340105231201430210": "stationary",
    "012340105231201432010": "quadratic",
    "012340105231204310210": "stationary",
    "012340105231204312010": "stationary",
    "012340105231243012010": "inflection",
    "012340105231402103210": "inflection",
    "012340105231402130210": "inflection",
    "012340105231402132010": "inflection",
    "012340105231402310210": "analytic",
    "012340105231402312010": "left_minimum_inflection",
    "012340105231420132010": "inflection",
    "012340105234102103210": "linear",
    "012340105234102130210": "linear",
    "012340105234102132010": "linear",
    "012340105234102310210": "linear",
    "012340105234102312010": "linear",
    "012340105234120103210": "quadratic",
    "012340105234120130210": "quadratic",
    "012340105234120132010": "quadratic",
    "012340105234120310210": "quadratic",
    "012340105234120312010": "quadratic",
    "012340105234123010210": "quadratic",
    "012340105234123012010": "quadratic",
    "012340120103215403210": "linear",
    "012340120103215430210": "linear",
    "012340120103215432010": "linear",
    "012340120103251403210": "stationary",
    "012340120103251430210": "quadratic",
    "012340120103251432010": "linear",
    "012340120103521430210": "stationary",
    "012340120103521432010": "quadratic",
    "012340120103524310210": "primitive_tail",
    "012340120103524312010": "primitive_tail",
    "012340120105321430210": "stationary",
    "012340120105321432010": "stationary",
    "012340120105324310210": "primitive_tail",
    "012340120105324312010": "primitive_tail",
    "012340120130215403210": "linear",
    "012340120130215430210": "linear",
    "012340120130215432010": "linear",
    "012340120130251403210": "stationary",
    "012340120130251430210": "quadratic",
    "012340120130251432010": "linear",
    "012340120130521430210": "stationary",
    "012340120130521432010": "quadratic",
    "012340120130524130210": "inflection",
    "012340120130524132010": "inflection",
    "012340120130524310210": "primitive_tail",
    "012340120130524312010": "primitive_tail",
    "012340120132015403210": "linear",
    "012340120132015430210": "linear",
    "012340120132051403210": "joint_deletion",
    "012340120132051430210": "quadratic",
    "012340120132501403210": "polar_mean",
    "012340120132501430210": "quadratic",
    "012340120135021430210": "stationary",
    "012340120135021432010": "quadratic",
    "012340120135024130210": "inflection",
    "012340120135024132010": "inflection",
    "012340120135024310210": "primitive_tail",
    "012340120135024312010": "primitive_tail",
    "012340120135201403210": "fourth_derivative_chord",
    "012340120135201430210": "stationary",
    "012340120135204103210": "inflection_pair",
    "012340120135204130210": "inflection",
    "012340120135204310210": "primitive_tail",
    "012340120135240103210": "inflection",
    "012340120135240130210": "quartic_bridge",
    "012340120135240310210": "primitive_tail",
    "012340120135243010210": "quadratic",
    "012340120150321430210": "stationary",
    "012340120150321432010": "stationary",
    "012340120150324310210": "primitive_tail",
    "012340120150324312010": "primitive_tail",
    "012340120153021430210": "stationary",
    "012340120153021432010": "stationary",
    "012340120153024310210": "primitive_tail",
    "012340120153024312010": "primitive_tail",
    "012340120153201043210": "analytic_middle",
    "012340120153201403210": "analytic_middle",
    "012340120153201430210": "analytic_middle",
    "012340120153201432010": "quadratic",
    "012340120153204103210": "analytic_middle",
    "012340120153204130210": "analytic_middle",
    "012340120153204132010": "analytic_middle",
    "012340120153204310210": "primitive_tail",
    "012340120153204312010": "primitive_tail",
    "012340120153240103210": "analytic_middle",
    "012340120153240130210": "analytic_middle",
    "012340120153240132010": "analytic_middle",
    "012340120153240310210": "primitive_tail",
    "012340120153240312010": "primitive_tail",
    "012340120153243010210": "primitive_tail",
    "012340120153243012010": "primitive_tail",
    "012340120310215403210": "linear",
    "012340120310215430210": "linear",
    "012340120310215432010": "linear",
    "012340120310251403210": "parametric_middle",
    "012340120310251430210": "quadratic",
    "012340120310251432010": "linear",
    "012340120310521403210": "parametric_middle",
    "012340120310521430210": "parametric_middle",
    "012340120310521432010": "quadratic",
    "012340120312015403210": "linear",
    "012340120312015430210": "linear",
    "012340120312051403210": "parametric_middle",
    "012340120312051430210": "linear",
    "012340120312501403210": "parametric_middle",
    "012340120312501430210": "linear",
    "012340120315021403210": "parametric_middle",
    "012340120315021430210": "parametric_middle",
    "012340120315021432010": "quadratic",
    "012340120315201403210": "parametric_middle",
    "012340120315201430210": "parametric_middle",
    "012340120351021403210": "central_value",
    "012340120351021430210": "central_value",
    "012340120351021432010": "quadratic",
    "012340120351201403210": "central_value",
    "012340120351201430210": "central_value",
    "012340120510321430210": "stationary",
    "012340120510321432010": "stationary",
    "012340120510324310210": "analytic",
    "012340120510324312010": "stationary",
    "012340120510342310210": "primitive_tail",
    "012340120510342312010": "primitive_tail",
    "012340120513021430210": "stationary",
    "012340120513021432010": "stationary",
    "012340120513024310210": "analytic",
    "012340120513024312010": "coupled_anchor",
    "012340120513042310210": "primitive_tail",
    "012340120513042312010": "primitive_tail",
    "012340120513201043210": "analytic_middle",
    "012340120513201403210": "analytic_middle",
    "012340120513201430210": "analytic_middle",
    "012340120513201432010": "quadratic",
    "012340120513204103210": "analytic_middle",
    "012340120513204130210": "analytic_middle",
    "012340120513204132010": "analytic_middle",
    "012340120513204310210": "analytic_middle",
    "012340120513204312010": "analytic_middle",
    "012340120513240103210": "analytic_middle",
    "012340120513240130210": "analytic_middle",
    "012340120513240132010": "analytic_middle",
    "012340120513240310210": "analytic_middle",
    "012340120513240312010": "analytic_middle",
    "012340120513243010210": "analytic_middle",
    "012340120513243012010": "analytic_middle",
    "012340120513402310210": "primitive_tail",
    "012340120513402312010": "primitive_tail",
    "012340120513420310210": "primitive_tail",
    "012340120513420312010": "primitive_tail",
    "012340120513423010210": "primitive_tail",
    "012340120513423012010": "primitive_tail",
    "012340120531021430210": "stationary",
    "012340120531021432010": "stationary",
    "012340120531024310210": "analytic",
    "012340120531024312010": "stationary",
    "012340120531042103210": "inflection",
    "012340120531042130210": "inflection",
    "012340120531042132010": "inflection",
    "012340120531042310210": "analytic",
    "012340120531042312010": "stationary",
    "012340120531201430210": "stationary",
    "012340120531201432010": "quadratic",
    "012340120531204310210": "stationary",
    "012340120531204312010": "stationary",
    "012340120531243012010": "coupled_anchor",
    "012340120531402103210": "inflection",
    "012340120531402130210": "inflection",
    "012340120531402132010": "inflection",
    "012340120531402310210": "analytic",
    "012340120531402312010": "coupled_anchor",
    "012340120534102103210": "quadratic",
    "012340120534102130210": "quadratic",
    "012340120534102132010": "quadratic",
    "012340120534102310210": "quadratic",
    "012340120534102312010": "quadratic",
    "012340120534120103210": "quadratic",
    "012340120534120130210": "quadratic",
    "012340120534120132010": "quadratic",
    "012340120534120310210": "quadratic",
    "012340120534120312010": "quadratic",
    "012340120534123010210": "quadratic",
    "012340120534123012010": "quadratic",
    "012340123010215403210": "linear",
    "012340123010215430210": "linear",
    "012340123010215432010": "linear",
    "012340123010251403210": "parametric_middle",
    "012340123010251430210": "quadratic",
    "012340123010251432010": "linear",
    "012340123010521403210": "parametric_middle",
    "012340123010521430210": "parametric_middle",
    "012340123010521432010": "quadratic",
    "012340123012015403210": "linear",
    "012340123012015430210": "linear",
    "012340123012051403210": "parametric_middle",
    "012340123012051430210": "linear",
    "012340123012501403210": "parametric_middle",
    "012340123012501430210": "linear",
    "012340123015021403210": "parametric_middle",
    "012340123015021430210": "parametric_middle",
    "012340123015021432010": "quadratic",
    "012340123015201403210": "parametric_middle",
    "012340123015201430210": "quadratic",
    "012340123051021403210": "central_value",
    "012340123051021430210": "central_value",
    "012340123051021432010": "quadratic",
    "012340123051201403210": "central_value",
    "012340123051201430210": "central_value",
    "012340123501021403210": "central_value",
    "012340123501021430210": "central_value",
    "012340123501021432010": "quadratic",
    "012340123501201403210": "central_value",
    "012340123501201430210": "central_value",
    "012340125010321430210": "stationary",
    "012340125010321432010": "stationary",
    "012340125010324310210": "primitive_mean",
    "012340125010324312010": "primitive_mean",
    "012340125010342310210": "primitive_tail",
    "012340125010342312010": "primitive_tail",
    "012340125013021430210": "stationary",
    "012340125013021432010": "stationary",
    "012340125013024310210": "primitive_mean",
    "012340125013024312010": "primitive_mean",
    "012340125013042310210": "primitive_tail",
    "012340125013042312010": "primitive_tail",
    "012340125013201043210": "analytic_middle",
    "012340125013201403210": "analytic_middle",
    "012340125013201430210": "analytic_middle",
    "012340125013201432010": "quadratic",
    "012340125013204103210": "analytic_middle",
    "012340125013204130210": "analytic_middle",
    "012340125013204132010": "analytic_middle",
    "012340125013204310210": "primitive_mean",
    "012340125013204312010": "primitive_mean",
    "012340125013240103210": "analytic_middle",
    "012340125013240130210": "analytic_middle",
    "012340125013240132010": "analytic_middle",
    "012340125013240310210": "primitive_mean",
    "012340125013240312010": "primitive_mean",
    "012340125013243010210": "primitive_mean",
    "012340125013243012010": "primitive_mean",
    "012340125013402310210": "primitive_tail",
    "012340125013402312010": "primitive_tail",
    "012340125013420310210": "primitive_tail",
    "012340125013420312010": "primitive_tail",
    "012340125013423010210": "primitive_tail",
    "012340125013423012010": "primitive_tail",
    "012340125031021430210": "stationary",
    "012340125031021432010": "stationary",
    "012340125031024310210": "analytic",
    "012340125031024312010": "stationary",
    "012340125031042103210": "inflection",
    "012340125031042310210": "analytic",
    "012340125031042312010": "stationary",
    "012340125031201430210": "stationary",
    "012340125031201432010": "quadratic",
    "012340125031204310210": "stationary",
    "012340125031204312010": "stationary",
    "012340125031243010210": "inflection",
    "012340125031243012010": "inflection",
    "012340125031402103210": "inflection",
    "012340125031402310210": "analytic",
    "012340125034102103210": "subfactor",
    "012340125034102130210": "analytic_middle",
    "012340125034102132010": "quadratic",
    "012340125034102310210": "analytic",
    "012340125034102312010": "quadratic",
    "012340125034120103210": "subfactor",
    "012340125034120130210": "analytic_middle",
    "012340125034120132010": "quadratic",
    "012340125034120310210": "analytic_middle",
    "012340125034120312010": "quadratic",
    "012340125034123010210": "quadratic",
    "012340125034123012010": "quadratic",
    "012340125301021430210": "stationary",
    "012340125301021432010": "quadratic",
    "012340125301024310210": "analytic",
    "012340125301024312010": "stationary",
    "012340125301042310210": "analytic",
    "012340125301042312010": "stationary",
    "012340125301201430210": "stationary",
    "012340125301201432010": "quadratic",
    "012340125301204132010": "inflection_pair",
    "012340125301204310210": "stationary",
    "012340125301204312010": "stationary",
    "012340125301240132010": "inflection",
    "012340125301240310210": "stationary",
    "012340125301240312010": "stationary",
    "012340125301243010210": "stationary",
    "012340125301243012010": "stationary",
    "012340125301402310210": "analytic",
    "012340125304102132010": "inflection",
    "012340125304102310210": "analytic",
    "012340125304102312010": "stationary",
    "012340125304120132010": "inflection",
    "012340125304120310210": "stationary",
    "012340125304120312010": "stationary",
    "012340125304123010210": "stationary",
    "012340125304123012010": "stationary",
    "012340125340102132010": "coupled_anchor",
    "012340125340102310210": "analytic",
    "012340125340102312010": "stationary",
    "012340125340120130210": "inflection",
    "012340125340120132010": "inflection",
    "012340125340120310210": "stationary",
    "012340125340120312010": "stationary",
    "012340125340123010210": "stationary",
    "012340125340123012010": "stationary",
    "012340150210321430210": "stationary",
    "012340150210321432010": "stationary",
    "012340150210324310210": "analytic",
    "012340150210324312010": "stationary",
    "012340150210342310210": "primitive_tail",
    "012340150210342312010": "primitive_tail",
    "012340150213021430210": "stationary",
    "012340150213021432010": "stationary",
    "012340150213024310210": "analytic",
    "012340150213024312010": "stationary",
    "012340150213042310210": "primitive_tail",
    "012340150213042312010": "primitive_tail",
    "012340150213201430210": "stationary",
    "012340150213201432010": "quadratic",
    "012340150213204310210": "stationary",
    "012340150213204312010": "stationary",
    "012340150213240103210": "right_maximum",
    "012340150213240310210": "inflection",
    "012340150213243010210": "right_maximum",
    "012340150213243012010": "right_maximum",
    "012340150213402310210": "primitive_tail",
    "012340150213402312010": "primitive_tail",
    "012340150213420310210": "primitive_tail",
    "012340150213420312010": "primitive_tail",
    "012340150213423010210": "primitive_tail",
    "012340150213423012010": "primitive_tail",
    "012340150231021430210": "stationary",
    "012340150231021432010": "stationary",
    "012340150231024310210": "analytic",
    "012340150231024312010": "stationary",
    "012340150231042103210": "inflection",
    "012340150231042130210": "inflection",
    "012340150231042132010": "inflection",
    "012340150231042310210": "analytic",
    "012340150231042312010": "stationary",
    "012340150231201430210": "stationary",
    "012340150231201432010": "quadratic",
    "012340150231204310210": "stationary",
    "012340150231204312010": "stationary",
    "012340150231243012010": "inflection",
    "012340150231402103210": "inflection",
    "012340150231402130210": "inflection_pair",
    "012340150231402132010": "inflection_pair",
    "012340150231402310210": "analytic",
    "012340150231402312010": "mean_rebound",
    "012340150234102103210": "linear",
    "012340150234102130210": "linear",
    "012340150234102132010": "linear",
    "012340150234102310210": "linear",
    "012340150234102312010": "linear",
    "012340150234120103210": "quadratic",
    "012340150234120130210": "quadratic",
    "012340150234120132010": "quadratic",
    "012340150234120310210": "quadratic",
    "012340150234120312010": "quadratic",
    "012340150234123010210": "quadratic",
    "012340150234123012010": "quadratic",
    "012340152010321430210": "stationary",
    "012340152010321432010": "stationary",
    "012340152010324310210": "analytic",
    "012340152010324312010": "stationary",
    "012340152010342310210": "primitive_tail",
    "012340152010342312010": "primitive_tail",
    "012340152013021430210": "stationary",
    "012340152013021432010": "stationary",
    "012340152013024310210": "analytic",
    "012340152013024312010": "stationary",
    "012340152013042310210": "primitive_tail",
    "012340152013042312010": "primitive_tail",
    "012340152013201043210": "analytic_middle",
    "012340152013201403210": "analytic_middle",
    "012340152013201430210": "analytic_middle",
    "012340152013201432010": "quadratic",
    "012340152013204103210": "analytic_middle",
    "012340152013204130210": "analytic_middle",
    "012340152013204132010": "analytic_middle",
    "012340152013204310210": "analytic_middle",
    "012340152013204312010": "analytic_middle",
    "012340152013240103210": "analytic_middle",
    "012340152013240130210": "analytic_middle",
    "012340152013240132010": "analytic_middle",
    "012340152013240310210": "analytic_middle",
    "012340152013240312010": "analytic_middle",
    "012340152013243010210": "analytic_middle",
    "012340152013243012010": "analytic_middle",
    "012340152013402310210": "primitive_tail",
    "012340152013402312010": "primitive_tail",
    "012340152013420310210": "primitive_tail",
    "012340152013420312010": "primitive_tail",
    "012340152013423010210": "primitive_tail",
    "012340152013423012010": "primitive_tail",
    "012340152031021430210": "stationary",
    "012340152031021432010": "stationary",
    "012340152031024310210": "analytic",
    "012340152031024312010": "stationary",
    "012340152031042103210": "inflection",
    "012340152031042310210": "analytic",
    "012340152031042312010": "stationary",
    "012340152031201430210": "stationary",
    "012340152031201432010": "quadratic",
    "012340152031204310210": "stationary",
    "012340152031204312010": "stationary",
    "012340152031243010210": "inflection",
    "012340152031243012010": "inflection",
    "012340152031402103210": "inflection",
    "012340152031402310210": "analytic",
    "012340152034102103210": "subfactor",
    "012340152034102130210": "analytic_middle",
    "012340152034102132010": "quadratic",
    "012340152034102310210": "analytic",
    "012340152034102312010": "quadratic",
    "012340152034120103210": "subfactor",
    "012340152034120130210": "analytic_middle",
    "012340152034120132010": "quadratic",
    "012340152034120310210": "analytic_middle",
    "012340152034120312010": "quadratic",
    "012340152034123010210": "quadratic",
    "012340152034123012010": "quadratic",
    "012340152301021430210": "stationary",
    "012340152301021432010": "quadratic",
    "012340152301024310210": "analytic",
    "012340152301024312010": "stationary",
    "012340152301042310210": "analytic",
    "012340152301042312010": "stationary",
    "012340152301201430210": "stationary",
    "012340152301201432010": "quadratic",
    "012340152301204132010": "inflection_pair",
    "012340152301204310210": "stationary",
    "012340152301204312010": "stationary",
    "012340152301240132010": "inflection",
    "012340152301240310210": "stationary",
    "012340152301240312010": "stationary",
    "012340152301243010210": "stationary",
    "012340152301243012010": "stationary",
    "012340152301402310210": "analytic",
    "012340152304102310210": "analytic",
    "012340152340102310210": "analytic",
    "012340510210321430210": "stationary",
    "012340510210321432010": "stationary",
    "012340510210324310210": "analytic",
    "012340510210324312010": "stationary",
    "012340510210342310210": "primitive_tail",
    "012340510210342312010": "primitive_tail",
    "012340510213021430210": "stationary",
    "012340510213021432010": "stationary",
    "012340510213024310210": "analytic",
    "012340510213024312010": "stationary",
    "012340510213042310210": "primitive_tail",
    "012340510213042312010": "primitive_tail",
    "012340510213201430210": "stationary",
    "012340510213201432010": "quadratic",
    "012340510213204310210": "stationary",
    "012340510213204312010": "stationary",
    "012340510213240103210": "outer_cubic",
    "012340510213240310210": "inflection",
    "012340510213243010210": "outer_cubic",
    "012340510213243012010": "outer_cubic",
    "012340510213402310210": "primitive_tail",
    "012340510213402312010": "primitive_tail",
    "012340510213420310210": "primitive_tail",
    "012340510213420312010": "primitive_tail",
    "012340510213423010210": "primitive_tail",
    "012340510213423012010": "primitive_tail",
    "012340510231021430210": "stationary",
    "012340510231021432010": "stationary",
    "012340510231024310210": "analytic",
    "012340510231024312010": "stationary",
    "012340510231042103210": "inflection",
    "012340510231042130210": "inflection",
    "012340510231042132010": "inflection",
    "012340510231042310210": "analytic",
    "012340510231042312010": "stationary",
    "012340510231201430210": "stationary",
    "012340510231201432010": "quadratic",
    "012340510231204310210": "stationary",
    "012340510231204312010": "stationary",
    "012340510231243012010": "inflection",
    "012340510231402103210": "inflection",
    "012340510231402130210": "inflection_pair",
    "012340510231402132010": "inflection_pair",
    "012340510231402310210": "analytic",
    "012340510231402312010": "mean_rebound",
    "012340510234102103210": "linear",
    "012340510234102130210": "linear",
    "012340510234102132010": "linear",
    "012340510234102310210": "linear",
    "012340510234102312010": "linear",
    "012340510234120103210": "quadratic",
    "012340510234120130210": "quadratic",
    "012340510234120132010": "quadratic",
    "012340510234120310210": "quadratic",
    "012340510234120312010": "quadratic",
    "012340510234123010210": "quadratic",
    "012340510234123012010": "quadratic",
    "012340512010321430210": "stationary",
    "012340512010321432010": "stationary",
    "012340512010324310210": "analytic",
    "012340512010324312010": "stationary",
    "012340512010342310210": "primitive_tail",
    "012340512010342312010": "primitive_tail",
    "012340512013021430210": "stationary",
    "012340512013021432010": "stationary",
    "012340512013024310210": "analytic",
    "012340512013024312010": "stationary",
    "012340512013042310210": "primitive_tail",
    "012340512013042312010": "primitive_tail",
    "012340512013201043210": "analytic_middle",
    "012340512013201403210": "analytic_middle",
    "012340512013201430210": "analytic_middle",
    "012340512013201432010": "quadratic",
    "012340512013204103210": "analytic_middle",
    "012340512013204130210": "analytic_middle",
    "012340512013204132010": "analytic_middle",
    "012340512013204310210": "analytic_middle",
    "012340512013204312010": "analytic_middle",
    "012340512013240103210": "analytic_middle",
    "012340512013240130210": "analytic_middle",
    "012340512013240132010": "analytic_middle",
    "012340512013240310210": "analytic_middle",
    "012340512013240312010": "analytic_middle",
    "012340512013243010210": "analytic_middle",
    "012340512013243012010": "analytic_middle",
    "012340512013402310210": "primitive_tail",
    "012340512013402312010": "primitive_tail",
    "012340512013420310210": "primitive_tail",
    "012340512013420312010": "primitive_tail",
    "012340512013423010210": "primitive_tail",
    "012340512013423012010": "primitive_tail",
    "012340512031021430210": "stationary",
    "012340512031021432010": "stationary",
    "012340512031024310210": "analytic",
    "012340512031024312010": "stationary",
    "012340512031042103210": "inflection",
    "012340512031042310210": "analytic",
    "012340512031042312010": "stationary",
    "012340512031201430210": "stationary",
    "012340512031201432010": "quadratic",
    "012340512031204310210": "stationary",
    "012340512031204312010": "stationary",
    "012340512031240310210": "inflection_pair",
    "012340512031243010210": "inflection",
    "012340512031243012010": "inflection",
    "012340512031402103210": "inflection",
    "012340512031402310210": "analytic",
    "012340512034102103210": "subfactor",
    "012340512034102130210": "analytic_middle",
    "012340512034102132010": "quadratic",
    "012340512034102310210": "quadratic",
    "012340512034102312010": "quadratic",
    "012340512034120103210": "subfactor",
    "012340512034120130210": "analytic_middle",
    "012340512034120132010": "quadratic",
    "012340512034120310210": "quadratic",
    "012340512034120312010": "quadratic",
    "012340512034123010210": "quadratic",
    "012340512034123012010": "quadratic",
    "012340512301021430210": "stationary",
    "012340512301021432010": "quadratic",
    "012340512301024310210": "analytic",
    "012340512301024312010": "stationary",
    "012340512301042310210": "analytic",
    "012340512301042312010": "stationary",
    "012340512301201430210": "stationary",
    "012340512301201432010": "quadratic",
    "012340512301204132010": "inflection_pair",
    "012340512301204310210": "stationary",
    "012340512301204312010": "stationary",
    "012340512301240132010": "inflection",
    "012340512301240310210": "stationary",
    "012340512301240312010": "stationary",
    "012340512301243010210": "stationary",
    "012340512301243012010": "stationary",
    "012340512301402310210": "analytic",
    "012340512304102310210": "analytic",
    "012340512340102310210": "analytic",
    "012345010210321430210": "blowup",
    "012345010210321432010": "blowup",
    "012345010210324310210": "analytic",
    "012345010210324312010": "blowup",
    "012345010210342310210": "primitive_tail",
    "012345010210342312010": "primitive_tail",
    "012345010213021430210": "inflection",
    "012345010213021432010": "inflection",
    "012345010213024310210": "analytic",
    "012345010213024312010": "positive_H_first_minimum",
    "012345010213042310210": "primitive_tail",
    "012345010213042312010": "primitive_tail",
    "012345010213201430210": "inflection",
    "012345010213201432010": "quadratic",
    "012345010213204310210": "negative_inflections",
    "012345010213204312010": "last_pair",
    "012345010213240103210": "two_parameter",
    "012345010213240310210": "negative_inflections",
    "012345010213243010210": "two_parameter",
    "012345010213243012010": "two_parameter",
    "012345010213402310210": "primitive_tail",
    "012345010213402312010": "primitive_tail",
    "012345010213420310210": "primitive_tail",
    "012345010213420312010": "primitive_tail",
    "012345010213423010210": "primitive_tail",
    "012345010213423012010": "primitive_tail",
    "012345010231021430210": "stationary",
    "012345010231021432010": "stationary",
    "012345010231024310210": "analytic",
    "012345010231024312010": "quintic_minimum",
    "012345010231042103210": "inflection",
    "012345010231042130210": "middle_triple",
    "012345010231042310210": "analytic",
    "012345010231042312010": "quintic_minimum",
    "012345010231201430210": "stationary",
    "012345010231201432010": "quadratic",
    "012345010231204310210": "quintic_minimum",
    "012345010231204312010": "quintic_minimum",
    "012345010231243012010": "left_cubic_negative",
    "012345010231402103210": "inflection",
    "012345010231402130210": "middle_triple",
    "012345010231402310210": "analytic",
    "012345010234102103210": "linear",
    "012345010234102130210": "linear",
    "012345010234102132010": "linear",
    "012345010234102310210": "linear",
    "012345010234102312010": "linear",
    "012345010234120103210": "quadratic",
    "012345010234120130210": "quadratic",
    "012345010234120132010": "quadratic",
    "012345010234120310210": "quadratic",
    "012345010234120312010": "quadratic",
    "012345010234123010210": "quadratic",
    "012345010234123012010": "quadratic",
    "012345012010321430210": "blowup",
    "012345012010321432010": "blowup",
    "012345012010324310210": "analytic",
    "012345012010324312010": "blowup",
    "012345012010342310210": "primitive_tail",
    "012345012010342312010": "primitive_tail",
    "012345012013021430210": "inflection",
    "012345012013021432010": "inflection",
    "012345012013024310210": "analytic",
    "012345012013024312010": "positive_H_first_minimum",
    "012345012013042310210": "primitive_tail",
    "012345012013042312010": "primitive_tail",
    "012345012013201043210": "analytic_middle",
    "012345012013201403210": "analytic_middle",
    "012345012013201430210": "analytic_middle",
    "012345012013201432010": "quadratic",
    "012345012013204103210": "analytic_middle",
    "012345012013204130210": "analytic_middle",
    "012345012013204132010": "analytic_middle",
    "012345012013204310210": "analytic_middle",
    "012345012013204312010": "analytic_middle",
    "012345012013240103210": "analytic_middle",
    "012345012013240130210": "analytic_middle",
    "012345012013240132010": "analytic_middle",
    "012345012013240310210": "analytic_middle",
    "012345012013240312010": "analytic_middle",
    "012345012013243010210": "analytic_middle",
    "012345012013243012010": "analytic_middle",
    "012345012013402310210": "primitive_tail",
    "012345012013402312010": "primitive_tail",
    "012345012013420310210": "primitive_tail",
    "012345012013420312010": "primitive_tail",
    "012345012013423010210": "primitive_tail",
    "012345012013423012010": "primitive_tail",
    "012345012031021430210": "stationary",
    "012345012031021432010": "stationary",
    "012345012031024310210": "analytic",
    "012345012031024312010": "quintic_minimum",
    "012345012031042103210": "inflection",
    "012345012031042310210": "analytic",
    "012345012031042312010": "quintic_minimum",
    "012345012031201430210": "stationary",
    "012345012031201432010": "quadratic",
    "012345012031204310210": "quintic_minimum",
    "012345012031204312010": "quintic_minimum",
    "012345012031240310210": "left_mean_average",
    "012345012031243010210": "left_mean_average",
    "012345012031243012010": "left_cubic_chord",
    "012345012031402103210": "inflection",
    "012345012031402310210": "analytic",
    "012345012034102103210": "subfactor",
    "012345012034102130210": "analytic_middle",
    "012345012034102132010": "quadratic",
    "012345012034102310210": "quadratic",
    "012345012034102312010": "quadratic",
    "012345012034120103210": "subfactor",
    "012345012034120130210": "analytic_middle",
    "012345012034120132010": "quadratic",
    "012345012034120310210": "quadratic",
    "012345012034120312010": "quadratic",
    "012345012034123010210": "quadratic",
    "012345012034123012010": "quadratic",
    "012345012301021430210": "stationary",
    "012345012301021432010": "quadratic",
    "012345012301024310210": "analytic",
    "012345012301024312010": "blowup",
    "012345012301042310210": "analytic",
    "012345012301042312010": "blowup",
    "012345012301201430210": "stationary",
    "012345012301201432010": "quadratic",
    "012345012301204132010": "central_cubic_chord",
    "012345012301204310210": "inflection",
    "012345012301204312010": "inflection",
    "012345012301240132010": "central_cubic_chord",
    "012345012301240310210": "inflection",
    "012345012301240312010": "inflection",
    "012345012301243010210": "inflection",
    "012345012301243012010": "quadratic",
    "012345012301402310210": "analytic",
    "012345012304102310210": "analytic",
    "012345012340102310210": "analytic"
  },
  "excluded_words": 10698,
  "external_theorems": [
    "Kostov (2002), Theorem 2: 116 quintic words",
    "Kostov--Shapiro (2002), Theorem 1"
  ],
  "formal_words": 33592,
  "legacy_proof_inputs_unchanged": true,
  "realizable_words": [
    "010210321043210543210",
    "010210321043215043210",
    "010210321043251043210",
    "010210321043251403210",
    "010210321043521403210",
    "010210321043524103210",
    "010210321043524130210",
    "010210321043524132010",
    "010210321403210543210",
    "010210321403215043210",
    "010210321403251043210",
    "010210321403251403210",
    "010210321403521403210",
    "010210321403524103210",
    "010210321403524130210",
    "010210321403524132010",
    "010210324103210543210",
    "010210324103215043210",
    "010210324103251043210",
    "010210324103251403210",
    "010210324103521043210",
    "010210324103521403210",
    "010210324103524103210",
    "010210324103524130210",
    "010210324103524132010",
    "010210324130210543210",
    "010210324130215043210",
    "010210324130251043210",
    "010210324130521043210",
    "010210324130521403210",
    "010210324130524103210",
    "010210324130524130210",
    "010210324130524132010",
    "010210324132010543210",
    "010210324132015043210",
    "010210324132051043210",
    "010210324132501043210",
    "010210324135021043210",
    "010210324135021403210",
    "010210324135024103210",
    "010210324135024130210",
    "010210324135024132010",
    "010210324135201043210",
    "010210324135201403210",
    "010210324135204103210",
    "010210324135204130210",
    "010210324135204132010",
    "010210324135204312010",
    "010210324135240103210",
    "010210324135240130210",
    "010210324135240132010",
    "010210324135240310210",
    "010210324135240312010",
    "010210324135243010210",
    "010210324135243012010",
    "010210342135240103210",
    "010210342135240130210",
    "010210342135240132010",
    "010210342135240310210",
    "010210342135240312010",
    "010210342135243010210",
    "010210342135243012010",
    "010210342153240312010",
    "010210342153243012010",
    "010210342315243010210",
    "010210342315243012010",
    "010210342351243010210",
    "010210342351243012010",
    "010210342513240312010",
    "010210342513243012010",
    "010210342531240312010",
    "010210342531243010210",
    "010210342531243012010",
    "010210342531423010210",
    "010210342531423012010",
    "010213021043210543210",
    "010213021043215043210",
    "010213021043251043210",
    "010213021043251403210",
    "010213021043521403210",
    "010213021043524103210",
    "010213021043524130210",
    "010213021043524132010",
    "010213021403210543210",
    "010213021403215043210",
    "010213021403251043210",
    "010213021403251403210",
    "010213021403521403210",
    "010213021403524103210",
    "010213021403524130210",
    "010213021403524132010",
    "010213024103210543210",
    "010213024103215043210",
    "010213024103251043210",
    "010213024103251403210",
    "010213024103521043210",
    "010213024103521403210",
    "010213024103524103210",
    "010213024103524130210",
    "010213024103524132010",
    "010213024130210543210",
    "010213024130215043210",
    "010213024130251043210",
    "010213024130521043210",
    "010213024130521403210",
    "010213024130524103210",
    "010213024130524130210",
    "010213024130524132010",
    "010213024132010543210",
    "010213024132015043210",
    "010213024132051043210",
    "010213024132501043210",
    "010213024135021043210",
    "010213024135021403210",
    "010213024135024103210",
    "010213024135024130210",
    "010213024135024132010",
    "010213024135201043210",
    "010213024135201403210",
    "010213024135204103210",
    "010213024135204130210",
    "010213024135204132010",
    "010213024135204312010",
    "010213024135240103210",
    "010213024135240130210",
    "010213024135240132010",
    "010213024135240312010",
    "010213042130210543210",
    "010213042130215043210",
    "010213042130251043210",
    "010213042130521043210",
    "010213042130521403210",
    "010213042132010543210",
    "010213042132015043210",
    "010213042132051043210",
    "010213042132501043210",
    "010213042135021043210",
    "010213042135021403210",
    "010213042135024103210",
    "010213042135024130210",
    "010213042135024132010",
    "010213042135201043210",
    "010213042135201403210",
    "010213042135204103210",
    "010213042135204130210",
    "010213042135204132010",
    "010213042135204312010",
    "010213042135240103210",
    "010213042135240130210",
    "010213042135240132010",
    "010213042135240310210",
    "010213042135240312010",
    "010213042135243010210",
    "010213042135243012010",
    "010213042153240312010",
    "010213042312010543210",
    "010213042312015043210",
    "010213042312051043210",
    "010213042312501043210",
    "010213042315201043210",
    "010213042315201403210",
    "010213042315204103210",
    "010213042315204130210",
    "010213042315204132010",
    "010213042315240103210",
    "010213042315240130210",
    "010213042315240132010",
    "010213042315240310210",
    "010213042315240312010",
    "010213042315243010210",
    "010213042315243012010",
    "010213042351240103210",
    "010213042351240130210",
    "010213042351240132010",
    "010213042351240310210",
    "010213042351240312010",
    "010213042351243010210",
    "010213042351243012010",
    "010213042513240312010",
    "010213042531240103210",
    "010213042531240130210",
    "010213042531240132010",
    "010213042531240310210",
    "010213042531240312010",
    "010213042531243010210",
    "010213042531243012010",
    "010213042531420310210",
    "010213042531420312010",
    "010213042531423010210",
    "010213042531423012010",
    "010213201043210543210",
    "010213201043215043210",
    "010213201043251043210",
    "010213201043251403210",
    "010213201043521403210",
    "010213201043524103210",
    "010213201043524130210",
    "010213201043524132010",
    "010213201403210543210",
    "010213201403215043210",
    "010213201403251043210",
    "010213201403251403210",
    "010213201403521403210",
    "010213201403524103210",
    "010213201403524130210",
    "010213201403524132010",
    "010213204103210543210",
    "010213204103215043210",
    "010213204103251043210",
    "010213204103251403210",
    "010213204103521043210",
    "010213204103521403210",
    "010213204103524103210",
    "010213204103524130210",
    "010213204103524132010",
    "010213204130210543210",
    "010213204130215043210",
    "010213204130251043210",
    "010213204130521043210",
    "010213204130521403210",
    "010213204132010543210",
    "010213402315201043210",
    "010213402315201403210",
    "010213402315204103210",
    "010213402315204130210",
    "010213402315204132010",
    "010213402315240103210",
    "010213402315240130210",
    "010213402315240132010",
    "010213402351240103210",
    "010213402351240130210",
    "010213402351240132010",
    "010213402531240103210",
    "010213402531240130210",
    "010213402531240132010",
    "010213402531240310210",
    "010213402531240312010",
    "010213402531243010210",
    "010213402531420310210",
    "010213402531420312010",
    "010213402531423010210",
    "010213402531423012010",
    "010231021043210543210",
    "010231021043215043210",
    "010231021043251043210",
    "010231021043251403210",
    "010231021043521403210",
    "010231021043524103210",
    "010231021043524130210",
    "010231021043524132010",
    "010231021403210543210",
    "010231021403215043210",
    "010231021403251043210",
    "010231021403251403210",
    "010231021403521403210",
    "010231021403524103210",
    "010231021403524130210",
    "010231021403524132010",
    "010231024103210543210",
    "010231024103215043210",
    "010231024103251043210",
    "010231024103251403210",
    "010231024103521043210",
    "010231024103521403210",
    "010231024103524103210",
    "010231024103524130210",
    "010231024103524132010",
    "010231024130210543210",
    "010231024130215043210",
    "010231024130251043210",
    "010231024130521043210",
    "010231024130521403210",
    "010231024130524103210",
    "010231024130524130210",
    "010231024130524132010",
    "010231024132010543210",
    "010231024132015043210",
    "010231024132051043210",
    "010231024135021043210",
    "010231024135021403210",
    "010231024135024103210",
    "010231024135024130210",
    "010231024135024132010",
    "010231042130210543210",
    "010231042130215043210",
    "010231042130251043210",
    "010231042130521043210",
    "010231042130521403210",
    "010231042130524103210",
    "010231042130524130210",
    "010231042132010543210",
    "010231042132015043210",
    "010231042132051043210",
    "010231042132501043210",
    "010231042135021043210",
    "010231042135021403210",
    "010231042135024103210",
    "010231042135024130210",
    "010231042135024132010",
    "010231042135201043210",
    "010231042135201403210",
    "010231042135204103210",
    "010231042135204130210",
    "010231042135204132010",
    "010231042135204312010",
    "010231042135240103210",
    "010231042135240130210",
    "010231042135240132010",
    "010231042135240312010",
    "010231042153204132010",
    "010231042153204312010",
    "010231042153240132010",
    "010231042153240312010",
    "010231042312010543210",
    "010231042312015043210",
    "010231042312051043210",
    "010231042312501043210",
    "010231042315201043210",
    "010231042315201403210",
    "010231042315204103210",
    "010231042315204130210",
    "010231042315204132010",
    "010231042315240103210",
    "010231042315240130210",
    "010231042315240132010",
    "010231042351240103210",
    "010231042351240130210",
    "010231042351240132010",
    "010231042513204132010",
    "010231042513204312010",
    "010231042513240132010",
    "010231042513240312010",
    "010231042531240103210",
    "010231042531240130210",
    "010231042531240132010",
    "010231042531240310210",
    "010231042531240312010",
    "010231042531243010210",
    "010231042531243012010",
    "010231042531420310210",
    "010231042531420312010",
    "010231042531423010210",
    "010231042531423012010",
    "010231201043210543210",
    "010231201043215043210",
    "010231201043251043210",
    "010231201043251403210",
    "010231201043521403210",
    "010231201043524103210",
    "010231201043524130210",
    "010231201043524132010",
    "010231201403210543210",
    "010231201403215043210",
    "010231201403251043210",
    "010231201403251403210",
    "010231201403521403210",
    "010231201403524103210",
    "010231201403524130210",
    "010231201403524132010",
    "010231204103210543210",
    "010231204103215043210",
    "010231204103251043210",
    "010231204103251403210",
    "010231204103521043210",
    "010231204103521403210",
    "010231204103524103210",
    "010231204103524130210",
    "010231204103524132010",
    "010231204130210543210",
    "010231204130215043210",
    "010231204130251043210",
    "010231204130521043210",
    "010231204130521403210",
    "010231204130524103210",
    "010231204130524130210",
    "010231204130524132010",
    "010231204132010543210",
    "010231204135021403210",
    "010231204135024103210",
    "010231204135024130210",
    "010231204135024132010",
    "010231240103210543210",
    "010231240103215043210",
    "010231240103251043210",
    "010231240103251403210",
    "010231240103521043210",
    "010231240103521403210",
    "010231240103524103210",
    "010231240103524130210",
    "010231240103524132010",
    "010231240130210543210",
    "010231240130215043210",
    "010231240130251043210",
    "010231240130521043210",
    "010231240130521403210",
    "010231240130524103210",
    "010231240130524130210",
    "010231240130524132010",
    "010231240132010543210",
    "010231240135021403210",
    "010231240135024103210",
    "010231240135024130210",
    "010231240135024132010",
    "010231402130210543210",
    "010231402130215043210",
    "010231402130251043210",
    "010231402130521043210",
    "010231402130521403210",
    "010231402130524103210",
    "010231402130524130210",
    "010231402132010543210",
    "010231402132015043210",
    "010231402132051043210",
    "010231402132501043210",
    "010231402135021043210",
    "010231402135021403210",
    "010231402135024103210",
    "010231402135024130210",
    "010231402135024132010",
    "010231402135201043210",
    "010231402135201403210",
    "010231402135204103210",
    "010231402135204130210",
    "010231402135204132010",
    "010231402153024132010",
    "010231402153204132010",
    "010231402312010543210",
    "010231402312015043210",
    "010231402312051043210",
    "010231402312501043210",
    "010231402315201043210",
    "010231402315201403210",
    "010231402315204103210",
    "010231402315204130210",
    "010231402315204132010",
    "010231402315240103210",
    "010231402315240130210",
    "010231402315240132010",
    "010231402351204103210",
    "010231402351204130210",
    "010231402351204132010",
    "010231402351240103210",
    "010231402351240130210",
    "010231402351240132010",
    "010231402513024132010",
    "010231402513204132010",
    "010231402513204312010",
    "010231402513240132010",
    "010231402513240312010",
    "010231402531024132010",
    "010231402531204130210",
    "010231402531204132010",
    "010231402531240103210",
    "010231402531240130210",
    "010231402531240132010",
    "010231402531240310210",
    "010231402531240312010",
    "010231402531243010210",
    "010231402531420310210",
    "010231402531420312010",
    "010231402531423010210",
    "010231402531423012010",
    "010231420103210543210",
    "010231420103215043210",
    "010231420103251043210",
    "010231420103521043210",
    "010231420103521403210",
    "010231420103524103210",
    "010231420103524130210",
    "010231420103524132010",
    "010231420105324132010",
    "010231420130210543210",
    "010231420130215043210",
    "010231420130251043210",
    "010231420130521043210",
    "010231420130521403210",
    "010231420130524103210",
    "010231420130524130210",
    "010231420130524132010",
    "010231420132010543210",
    "010231420132015043210",
    "010231420132051043210",
    "010231420132501043210",
    "010231420135021043210",
    "010231420135021403210",
    "010231420135024103210",
    "010231420135024130210",
    "010231420135024132010",
    "010231420135201043210",
    "010231420135201403210",
    "010231420135204103210",
    "010231420135204130210",
    "010231420135204132010",
    "010231420150324132010",
    "010231420153024132010",
    "010231420310210543210",
    "010231420310215043210",
    "010231420310251043210",
    "010231420310521043210",
    "010231420310521403210",
    "010231420310524103210",
    "010231420310524130210",
    "010231420310524132010",
    "010231420312010543210",
    "010231420312015043210",
    "010231420312051043210",
    "010231420312501043210",
    "010231420315021043210",
    "010231420315021403210",
    "010231420315024103210",
    "010231420315024130210",
    "010231420315024132010",
    "010231420315201043210",
    "010231420315201403210",
    "010231420315204103210",
    "010231420315204130210",
    "010231420315204132010",
    "010231420315240103210",
    "010231420351021043210",
    "010231420351021403210",
    "010231420351024103210",
    "010231420351024130210",
    "010231420351024132010",
    "010231420351201043210",
    "010231420351201403210",
    "010231420351204103210",
    "010231420351204130210",
    "010231420351204132010",
    "010231420351240103210",
    "010231420351240130210",
    "010231420510324132010",
    "010231420513024132010",
    "010231420531024103210",
    "010231420531024130210",
    "010231420531024132010",
    "010231420531042130210",
    "010231420531042132010",
    "010231420531204103210",
    "010231420531204130210",
    "010231420531204132010",
    "010231420531240103210",
    "010231420531240130210",
    "010231420531240132010",
    "010231420531240310210",
    "010231420531240312010",
    "010231420531243010210",
    "010231420531402130210",
    "010231420531402132010",
    "010231420531420103210",
    "010231420531420130210",
    "010231420531420132010",
    "010231420531420310210",
    "010231420531420312010",
    "010231420531423010210",
    "010231420531423012010",
    "010231423010210543210",
    "010231423010215043210",
    "010231423010251043210",
    "010231423010521043210",
    "010231423010521403210",
    "010231423010524103210",
    "010231423010524130210",
    "010231423010524132010",
    "010231423012010543210",
    "010231423012015043210",
    "010231423012051043210",
    "010231423012501043210",
    "010231423015021043210",
    "010231423015021403210",
    "010231423015024103210",
    "010231423015024130210",
    "010231423015024132010",
    "010231423015201043210",
    "010231423051021043210",
    "010231423051021403210",
    "010231423051024103210",
    "010231423051024130210",
    "010231423051024132010",
    "010231423051201043210",
    "010231423051201403210",
    "010231423051204103210",
    "010231423051240103210",
    "010231423501021043210",
    "010231423501021403210",
    "010231423501024103210",
    "010231423501024130210",
    "010231423501024132010",
    "010231423501201043210",
    "010231423501201403210",
    "010231423501204103210",
    "010231423501240103210",
    "010231425010324132010",
    "010231425013024132010",
    "010231425031024103210",
    "010231425031024130210",
    "010231425031024132010",
    "010231425031042130210",
    "010231425031042132010",
    "010231425031204103210",
    "010231425031204130210",
    "010231425031240103210",
    "010231425031240130210",
    "010231425031402130210",
    "010231425031402132010",
    "010231425031420103210",
    "010231425031420130210",
    "010231425031420132010",
    "010231425031420310210",
    "010231425031420312010",
    "010231425031423010210",
    "010231425031423012010",
    "010231425301021043210",
    "010231425301021403210",
    "010231425301024103210",
    "010231425301024130210",
    "010231425301024132010",
    "010231425301042103210",
    "010231425301042130210",
    "010231425301042132010",
    "010231425301201043210",
    "010231425301201403210",
    "010231425301204103210",
    "010231425301204130210",
    "010231425301240103210",
    "010231425301240130210",
    "010231425301402103210",
    "010231425301402130210",
    "010231425301402132010",
    "010231425301402312010",
    "010231425301420103210",
    "010231425301420130210",
    "010231425301420132010",
    "010231425301420310210",
    "010231425301420312010",
    "010231425301423010210",
    "010231425301423012010",
    "010231425304102103210",
    "010231425304102130210",
    "010231425304102132010",
    "010231425304102312010",
    "010231425304120103210",
    "010231425304120130210",
    "010231425304120132010",
    "010231425304120310210",
    "010231425304120312010",
    "010231425304123010210",
    "010231425304123012010",
    "010231425340102103210",
    "010231425340102130210",
    "010231425340102132010",
    "010231425340102312010",
    "010231425340120103210",
    "010231425340120130210",
    "010231425340120132010",
    "010231425340120310210",
    "010231425340120312010",
    "010231425340123010210",
    "010231425340123012010",
    "012010321043210543210",
    "012010321043215043210",
    "012010321043251043210",
    "012010321043251403210",
    "012010321043521403210",
    "012010321043524103210",
    "012010321043524130210",
    "012010321043524132010",
    "012010321403210543210",
    "012010321403215043210",
    "012010321403251043210",
    "012010321403251403210",
    "012010321403521403210",
    "012010321403524103210",
    "012010321403524130210",
    "012010321403524132010",
    "012010324103210543210",
    "012010324103215043210",
    "012010324103251043210",
    "012010324103251403210",
    "012010324103521043210",
    "012010324103521403210",
    "012010324103524103210",
    "012010324103524130210",
    "012010324103524132010",
    "012010324130210543210",
    "012010324130215043210",
    "012010324130251043210",
    "012010324130521043210",
    "012010324130521403210",
    "012010324130524103210",
    "012010324130524130210",
    "012010324130524132010",
    "012010324132010543210",
    "012010324132015043210",
    "012010324132051043210",
    "012010324132501043210",
    "012010324135021043210",
    "012010324135021403210",
    "012010324135024103210",
    "012010324135024130210",
    "012010324135024132010",
    "012010324135201043210",
    "012010324135201403210",
    "012010324135204103210",
    "012010324135204130210",
    "012010324135204132010",
    "012010324135204312010",
    "012010324135240103210",
    "012010324135240130210",
    "012010324135240132010",
    "012010324135240310210",
    "012010324135240312010",
    "012010324135243010210",
    "012010324135243012010",
    "012010342132010543210",
    "012010342132015043210",
    "012010342132051043210",
    "012010342132501043210",
    "012010342135021043210",
    "012010342135021403210",
    "012010342135024103210",
    "012010342135024130210",
    "012010342135024132010",
    "012010342135201043210",
    "012010342135201403210",
    "012010342135204103210",
    "012010342135204130210",
    "012010342135204132010",
    "012010342135204312010",
    "012010342135240103210",
    "012010342135240130210",
    "012010342135240132010",
    "012010342135240310210",
    "012010342135240312010",
    "012010342135243010210",
    "012010342135243012010",
    "012010342153240310210",
    "012010342153240312010",
    "012010342153243010210",
    "012010342153243012010",
    "012010342315243010210",
    "012010342351243010210",
    "012010342513240310210",
    "012010342513240312010",
    "012010342513243010210",
    "012010342513243012010",
    "012010342531240310210",
    "012010342531240312010",
    "012010342531243010210",
    "012010342531243012010",
    "012010342531423010210",
    "012010342531423012010",
    "012013021043210543210",
    "012013021043215043210",
    "012013021043251043210",
    "012013021043251403210",
    "012013021043521403210",
    "012013021043524103210",
    "012013021043524130210",
    "012013021043524132010",
    "012013021403210543210",
    "012013021403215043210",
    "012013021403251043210",
    "012013021403251403210",
    "012013021403521403210",
    "012013021403524103210",
    "012013021403524130210",
    "012013021403524132010",
    "012013024103210543210",
    "012013024103215043210",
    "012013024103251043210",
    "012013024103251403210",
    "012013024103521043210",
    "012013024103521403210",
    "012013024103524103210",
    "012013024103524130210",
    "012013024103524132010",
    "012013024130210543210",
    "012013024130215043210",
    "012013024130251043210",
    "012013024130521043210",
    "012013024130521403210",
    "012013024130524103210",
    "012013024130524130210",
    "012013024130524132010",
    "012013024132010543210",
    "012013024132015043210",
    "012013024132051043210",
    "012013024132501043210",
    "012013024135021043210",
    "012013024135021403210",
    "012013024135024103210",
    "012013024135024130210",
    "012013024135024132010",
    "012013024135201043210",
    "012013024135201403210",
    "012013024135204103210",
    "012013024135204130210",
    "012013024135204132010",
    "012013024135204312010",
    "012013024135240103210",
    "012013024135240130210",
    "012013024135240132010",
    "012013024135240312010",
    "012013042130251043210",
    "012013042130521043210",
    "012013042132010543210",
    "012013042132015043210",
    "012013042132051043210",
    "012013042132501043210",
    "012013042135021043210",
    "012013042135021403210",
    "012013042135024103210",
    "012013042135024130210",
    "012013042135024132010",
    "012013042135201043210",
    "012013042135201403210",
    "012013042135204103210",
    "012013042135204130210",
    "012013042135204132010",
    "012013042135204312010",
    "012013042135240103210",
    "012013042135240130210",
    "012013042135240132010",
    "012013042135240310210",
    "012013042135240312010",
    "012013042135243010210",
    "012013042153240310210",
    "012013042153240312010",
    "012013042315201043210",
    "012013042315201403210",
    "012013042315204103210",
    "012013042315240103210",
    "012013042315240130210",
    "012013042315240310210",
    "012013042315243010210",
    "012013042351240103210",
    "012013042351240130210",
    "012013042351240310210",
    "012013042351243010210",
    "012013042513240310210",
    "012013042513240312010",
    "012013042531240103210",
    "012013042531240130210",
    "012013042531240310210",
    "012013042531240312010",
    "012013042531243010210",
    "012013042531243012010",
    "012013042531423010210",
    "012013042531423012010",
    "012031021043210543210",
    "012031021043215043210",
    "012031021043251043210",
    "012031021043251403210",
    "012031021043521403210",
    "012031021043524103210",
    "012031021043524130210",
    "012031021043524132010",
    "012031021403210543210",
    "012031021403215043210",
    "012031021403251043210",
    "012031021403251403210",
    "012031021403521043210",
    "012031021403521403210",
    "012031021403524103210",
    "012031021403524130210",
    "012031021403524132010",
    "012031024103210543210",
    "012031024103215043210",
    "012031024103251043210",
    "012031024103251403210",
    "012031024103521043210",
    "012031024103521403210",
    "012031024103524103210",
    "012031024103524130210",
    "012031024103524132010",
    "012031024130210543210",
    "012031024130215043210",
    "012031024130251043210",
    "012031024130521043210",
    "012031024130521403210",
    "012031024130524103210",
    "012031024130524130210",
    "012031024130524132010",
    "012031024132010543210",
    "012031024132015043210",
    "012031024132051043210",
    "012031024132501043210",
    "012031024135021043210",
    "012031024135021403210",
    "012031024135024103210",
    "012031024135024130210",
    "012031024135024132010",
    "012031024135201043210",
    "012031042103210543210",
    "012031042103215043210",
    "012031042103251043210",
    "012031042103521043210",
    "012031042103521403210",
    "012031042103524103210",
    "012031042103524130210",
    "012031042103524132010",
    "012031042130210543210",
    "012031042130215043210",
    "012031042130251043210",
    "012031042130521043210",
    "012031042130521403210",
    "012031042130524103210",
    "012031042130524130210",
    "012031042130524132010",
    "012031042132010543210",
    "012031042132015043210",
    "012031042132051043210",
    "012031042132501043210",
    "012031042135021043210",
    "012031042135021403210",
    "012031042135024103210",
    "012031042135024130210",
    "012031042135024132010",
    "012031042135201043210",
    "012031042135201403210",
    "012031042135204103210",
    "012031042135204130210",
    "012031042135204132010",
    "012031042135204312010",
    "012031042135240103210",
    "012031042135240130210",
    "012031042135240132010",
    "012031042135240310210",
    "012031042135240312010",
    "012031042153024130210",
    "012031042153024132010",
    "012031042153204130210",
    "012031042153204132010",
    "012031042153204312010",
    "012031042153240130210",
    "012031042153240132010",
    "012031042153240310210",
    "012031042153240312010",
    "012031042312010543210",
    "012031042312015043210",
    "012031042312051043210",
    "012031042312501043210",
    "012031042315201043210",
    "012031042315201403210",
    "012031042315204103210",
    "012031042315204130210",
    "012031042315240103210",
    "012031042315240130210",
    "012031042351240103210",
    "012031042351240130210",
    "012031042513204130210",
    "012031042513204132010",
    "012031042513204312010",
    "012031042513240130210",
    "012031042513240132010",
    "012031042513240310210",
    "012031042513240312010",
    "012031042531240103210",
    "012031042531240130210",
    "012031042531240132010",
    "012031042531240310210",
    "012031042531240312010",
    "012031042531243010210",
    "012031042531243012010",
    "012031042531420310210",
    "012031042531420312010",
    "012031042531423010210",
    "012031042531423012010",
    "012031201043210543210",
    "012031201043215043210",
    "012031201043251043210",
    "012031201043251403210",
    "012031201043521043210",
    "012031201043521403210",
    "012031201043524103210",
    "012031201043524130210",
    "012031201043524132010",
    "012031201403210543210",
    "012031201403215043210",
    "012031201403251043210",
    "012031201403251403210",
    "012031201403521043210",
    "012031201403521403210",
    "012031201403524103210",
    "012031201403524130210",
    "012031201403524132010",
    "012031204103210543210",
    "012031204103215043210",
    "012031204103251043210",
    "012031204103251403210",
    "012031204103521043210",
    "012031204103521403210",
    "012031204103524103210",
    "012031204103524130210",
    "012031204103524132010",
    "012031204130210543210",
    "012031204130215043210",
    "012031204130251043210",
    "012031204130521043210",
    "012031204130521403210",
    "012031204130524103210",
    "012031204130524130210",
    "012031204130524132010",
    "012031204135024130210",
    "012031204135024132010",
    "012031240103210543210",
    "012031240103215043210",
    "012031240103251043210",
    "012031240103251403210",
    "012031240103521043210",
    "012031240103521403210",
    "012031240103524103210",
    "012031240103524130210",
    "012031240103524132010",
    "012031240130210543210",
    "012031240130215043210",
    "012031240130251043210",
    "012031240130521043210",
    "012031240130521403210",
    "012031240130524103210",
    "012031240130524130210",
    "012031240130524132010",
    "012031240135024130210",
    "012031240135024132010",
    "012031402103210543210",
    "012031402103215043210",
    "012031402103251043210",
    "012031402103521043210",
    "012031402103521403210",
    "012031402103524103210",
    "012031402103524130210",
    "012031402103524132010",
    "012031402130210543210",
    "012031402130215043210",
    "012031402130251043210",
    "012031402130521043210",
    "012031402130521403210",
    "012031402130524103210",
    "012031402130524130210",
    "012031402130524132010",
    "012031402132010543210",
    "012031402132015043210",
    "012031402132051043210",
    "012031402132501043210",
    "012031402135021043210",
    "012031402135021403210",
    "012031402135024103210",
    "012031402135024130210",
    "012031402135024132010",
    "012031402135201043210",
    "012031402135201403210",
    "012031402135204103210",
    "012031402135204130210",
    "012031402135204132010",
    "012031402153024130210",
    "012031402153024132010",
    "012031402153204130210",
    "012031402153204132010",
    "012031402312010543210",
    "012031402312015043210",
    "012031402312051043210",
    "012031402312501043210",
    "012031402315201043210",
    "012031402315201403210",
    "012031402315204103210",
    "012031402315204130210",
    "012031402315240103210",
    "012031402315240130210",
    "012031402351201043210",
    "012031402351201403210",
    "012031402351204103210",
    "012031402351204130210",
    "012031402351240103210",
    "012031402351240130210",
    "012031402513024130210",
    "012031402513024132010",
    "012031402513204130210",
    "012031402513204132010",
    "012031402513204312010",
    "012031402513240130210",
    "012031402513240132010",
    "012031402513240312010",
    "012031402531024130210",
    "012031402531024132010",
    "012031402531204103210",
    "012031402531204130210",
    "012031402531204132010",
    "012031402531240103210",
    "012031402531240130210",
    "012031402531240132010",
    "012031402531240310210",
    "012031402531240312010",
    "012031402531243010210",
    "012031402531420310210",
    "012031402531420312010",
    "012031402531423010210",
    "012031402531423012010",
    "012031420103210543210",
    "012031420103215043210",
    "012031420103251043210",
    "012031420103521043210",
    "012031420103521403210",
    "012031420103524103210",
    "012031420103524130210",
    "012031420103524132010",
    "012031420105324130210",
    "012031420105324132010",
    "012031420130210543210",
    "012031420130215043210",
    "012031420130251043210",
    "012031420130521043210",
    "012031420130521403210",
    "012031420130524103210",
    "012031420130524130210",
    "012031420130524132010",
    "012031420132010543210",
    "012031420132015043210",
    "012031420132051043210",
    "012031420132501043210",
    "012031420135021043210",
    "012031420135021403210",
    "012031420135024103210",
    "012031420135024130210",
    "012031420135024132010",
    "012031420135201043210",
    "012031420135201403210",
    "012031420135204103210",
    "012031420135204130210",
    "012031420150324130210",
    "012031420150324132010",
    "012031420153024130210",
    "012031420153024132010",
    "012031420310210543210",
    "012031420310215043210",
    "012031420310251043210",
    "012031420310521043210",
    "012031420310521403210",
    "012031420310524103210",
    "012031420310524130210",
    "012031420312010543210",
    "012031420312015043210",
    "012031420312051043210",
    "012031420312501043210",
    "012031420315021043210",
    "012031420315021403210",
    "012031420315024103210",
    "012031420315024130210",
    "012031420315201043210",
    "012031420315201403210",
    "012031420315204103210",
    "012031420315204130210",
    "012031420315240103210",
    "012031420351021043210",
    "012031420351021403210",
    "012031420351024103210",
    "012031420351024130210",
    "012031420351201043210",
    "012031420351201403210",
    "012031420351204103210",
    "012031420351204130210",
    "012031420351240103210",
    "012031420351240130210",
    "012031420510324130210",
    "012031420510324132010",
    "012031420513024130210",
    "012031420513024132010",
    "012031420531021403210",
    "012031420531024103210",
    "012031420531024130210",
    "012031420531024132010",
    "012031420531042130210",
    "012031420531042132010",
    "012031420531201043210",
    "012031420531201403210",
    "012031420531204103210",
    "012031420531204130210",
    "012031420531204132010",
    "012031420531240103210",
    "012031420531240130210",
    "012031420531240132010",
    "012031420531240310210",
    "012031420531240312010",
    "012031420531243010210",
    "012031420531402130210",
    "012031420531402132010",
    "012031420531420103210",
    "012031420531420130210",
    "012031420531420132010",
    "012031420531420310210",
    "012031420531420312010",
    "012031420531423010210",
    "012031420531423012010",
    "012031423010210543210",
    "012031423010215043210",
    "012031423010251043210",
    "012031423010521043210",
    "012031423010521403210",
    "012031423010524103210",
    "012031423010524130210",
    "012031423012010543210",
    "012031423012015043210",
    "012031423012051043210",
    "012031423012501043210",
    "012031423015021043210",
    "012031423015021403210",
    "012031423015024103210",
    "012031423015024130210",
    "012031423015201043210",
    "012031423051021043210",
    "012031423051021403210",
    "012031423051024103210",
    "012031423051024130210",
    "012031423051201043210",
    "012031423051201403210",
    "012031423051204103210",
    "012031423051240103210",
    "012031423501021043210",
    "012031423501021403210",
    "012031423501024103210",
    "012031423501024130210",
    "012031423501201043210",
    "012031423501201403210",
    "012031423501204103210",
    "012031423501240103210",
    "012031425010324130210",
    "012031425010324132010",
    "012031425013024130210",
    "012031425013024132010",
    "012031425031021403210",
    "012031425031024103210",
    "012031425031024130210",
    "012031425031024132010",
    "012031425031042130210",
    "012031425031042132010",
    "012031425031201043210",
    "012031425031201403210",
    "012031425031204103210",
    "012031425031204130210",
    "012031425031204132010",
    "012031425031240103210",
    "012031425031240130210",
    "012031425031240132010",
    "012031425031402130210",
    "012031425031402132010",
    "012031425031420103210",
    "012031425031420130210",
    "012031425031420132010",
    "012031425031420310210",
    "012031425031420312010",
    "012031425031423010210",
    "012031425031423012010",
    "012031425301021043210",
    "012031425301021403210",
    "012031425301024103210",
    "012031425301024130210",
    "012031425301024132010",
    "012031425301042103210",
    "012031425301042130210",
    "012031425301042132010",
    "012031425301201043210",
    "012031425301201403210",
    "012031425301204103210",
    "012031425301204130210",
    "012031425301240103210",
    "012031425301240130210",
    "012031425301402103210",
    "012031425301402130210",
    "012031425301402132010",
    "012031425301402312010",
    "012031425301420103210",
    "012031425301420130210",
    "012031425301420132010",
    "012031425301420310210",
    "012031425301420312010",
    "012031425301423010210",
    "012031425301423012010",
    "012031425304102103210",
    "012031425304102130210",
    "012031425304102132010",
    "012031425304102312010",
    "012031425304120103210",
    "012031425304120130210",
    "012031425304120132010",
    "012031425304120310210",
    "012031425304120312010",
    "012031425304123010210",
    "012031425304123012010",
    "012031425340102103210",
    "012031425340102130210",
    "012031425340102132010",
    "012031425340102312010",
    "012031425340120103210",
    "012031425340120130210",
    "012031425340120132010",
    "012031425340120310210",
    "012031425340120312010",
    "012031425340123010210",
    "012031425340123012010",
    "012301021043210543210",
    "012301021043215043210",
    "012301021043251043210",
    "012301021043251403210",
    "012301021043521043210",
    "012301021043521403210",
    "012301021043524103210",
    "012301021043524130210",
    "012301021043524132010",
    "012301021403210543210",
    "012301021403215043210",
    "012301021403251043210",
    "012301021403251403210",
    "012301021403521043210",
    "012301021403521403210",
    "012301021403524103210",
    "012301021403524130210",
    "012301021403524132010",
    "012301024103210543210",
    "012301024103215043210",
    "012301024103251043210",
    "012301024103251403210",
    "012301024103521043210",
    "012301024103521403210",
    "012301024103524103210",
    "012301024103524130210",
    "012301024103524132010",
    "012301024130210543210",
    "012301024130215043210",
    "012301024130251043210",
    "012301024130521043210",
    "012301024130521403210",
    "012301024130524103210",
    "012301024130524130210",
    "012301024130524132010",
    "012301024132010543210",
    "012301024132015043210",
    "012301024132051043210",
    "012301024132501043210",
    "012301024135021043210",
    "012301024135021403210",
    "012301024135024103210",
    "012301024135024130210",
    "012301024135024132010",
    "012301024135201043210",
    "012301042103210543210",
    "012301042103215043210",
    "012301042103251043210",
    "012301042103521043210",
    "012301042103521403210",
    "012301042103524103210",
    "012301042103524130210",
    "012301042103524132010",
    "012301042105324130210",
    "012301042105324132010",
    "012301042130210543210",
    "012301042130215043210",
    "012301042130251043210",
    "012301042130521043210",
    "012301042130521403210",
    "012301042130524103210",
    "012301042130524130210",
    "012301042130524132010",
    "012301042132010543210",
    "012301042132015043210",
    "012301042132051043210",
    "012301042132501043210",
    "012301042135021043210",
    "012301042135021403210",
    "012301042135024103210",
    "012301042135024130210",
    "012301042135024132010",
    "012301042135201043210",
    "012301042135201403210",
    "012301042135204103210",
    "012301042135204130210",
    "012301042135204132010",
    "012301042135204312010",
    "012301042135240103210",
    "012301042135240130210",
    "012301042135240132010",
    "012301042135240310210",
    "012301042135240312010",
    "012301042150324130210",
    "012301042150324132010",
    "012301042153024103210",
    "012301042153024130210",
    "012301042153024132010",
    "012301042153204103210",
    "012301042153204130210",
    "012301042153204132010",
    "012301042153204312010",
    "012301042153240103210",
    "012301042153240130210",
    "012301042153240132010",
    "012301042153240310210",
    "012301042153240312010",
    "012301042315201043210",
    "012301042315201403210",
    "012301042315204103210",
    "012301042315240103210",
    "012301042351240103210",
    "012301042513024130210",
    "012301042513024132010",
    "012301042513204103210",
    "012301042513204130210",
    "012301042513204132010",
    "012301042513204312010",
    "012301042513240103210",
    "012301042513240130210",
    "012301042513240132010",
    "012301042513240310210",
    "012301042513240312010",
    "012301042531204103210",
    "012301042531240103210",
    "012301042531240130210",
    "012301042531240132010",
    "012301042531240310210",
    "012301042531240312010",
    "012301042531243010210",
    "012301042531243012010",
    "012301042531420310210",
    "012301042531420312010",
    "012301042531423010210",
    "012301042531423012010",
    "012301201043210543210",
    "012301201043215043210",
    "012301201043251043210",
    "012301201043251403210",
    "012301201043521043210",
    "012301201043521403210",
    "012301201043524103210",
    "012301201043524130210",
    "012301201043524132010",
    "012301201403210543210",
    "012301201403215043210",
    "012301201403251043210",
    "012301201403251403210",
    "012301201403521043210",
    "012301201403521403210",
    "012301201403524103210",
    "012301201403524130210",
    "012301201403524132010",
    "012301204103210543210",
    "012301204103215043210",
    "012301204103251043210",
    "012301204103521043210",
    "012301204103521403210",
    "012301204103524103210",
    "012301204103524130210",
    "012301204103524132010",
    "012301240103210543210",
    "012301240103215043210",
    "012301240103251043210",
    "012301240103521043210",
    "012301240103521403210",
    "012301240103524103210",
    "012301240103524130210",
    "012301240103524132010",
    "012301402103210543210",
    "012301402103215043210",
    "012301402103251043210",
    "012301402103521043210",
    "012301402103521403210",
    "012301402103524103210",
    "012301402103524130210",
    "012301402103524132010",
    "012301402105324130210",
    "012301402105324132010",
    "012301402130210543210",
    "012301402130215043210",
    "012301402130251043210",
    "012301402130521043210",
    "012301402130521403210",
    "012301402130524103210",
    "012301402130524130210",
    "012301402130524132010",
    "012301402132010543210",
    "012301402132015043210",
    "012301402132051043210",
    "012301402132501043210",
    "012301402135021043210",
    "012301402135021403210",
    "012301402135024103210",
    "012301402135024130210",
    "012301402135024132010",
    "012301402135201043210",
    "012301402135201403210",
    "012301402135204103210",
    "012301402135204130210",
    "012301402135240103210",
    "012301402150324130210",
    "012301402150324132010",
    "012301402153024103210",
    "012301402153024130210",
    "012301402153024132010",
    "012301402153204103210",
    "012301402153204130210",
    "012301402153204132010",
    "012301402312010543210",
    "012301402312015043210",
    "012301402312051043210",
    "012301402312501043210",
    "012301402315201043210",
    "012301402315201403210",
    "012301402315204103210",
    "012301402315240103210",
    "012301402351201043210",
    "012301402351201403210",
    "012301402351204103210",
    "012301402351240103210",
    "012301402513024103210",
    "012301402513024130210",
    "012301402513024132010",
    "012301402513204103210",
    "012301402513204130210",
    "012301402513204132010",
    "012301402513204312010",
    "012301402513240103210",
    "012301402513240130210",
    "012301402513240132010",
    "012301402513240310210",
    "012301402513240312010",
    "012301402531024103210",
    "012301402531024130210",
    "012301402531024132010",
    "012301402531201043210",
    "012301402531201403210",
    "012301402531204103210",
    "012301402531204130210",
    "012301402531204132010",
    "012301402531240103210",
    "012301402531240130210",
    "012301402531240132010",
    "012301402531240310210",
    "012301402531240312010",
    "012301402531243010210",
    "012301402531420310210",
    "012301402531420312010",
    "012301402531423010210",
    "012301402531423012010",
    "012301420103210543210",
    "012301420103215043210",
    "012301420103251043210",
    "012301420103521043210",
    "012301420103521403210",
    "012301420103524103210",
    "012301420103524130210",
    "012301420103524132010",
    "012301420105324103210",
    "012301420105324130210",
    "012301420105324132010",
    "012301420130210543210",
    "012301420130215043210",
    "012301420130251043210",
    "012301420130521043210",
    "012301420130521403210",
    "012301420130524103210",
    "012301420130524130210",
    "012301420130524132010",
    "012301420132010543210",
    "012301420132015043210",
    "012301420132051043210",
    "012301420132501043210",
    "012301420135021043210",
    "012301420135021403210",
    "012301420135024103210",
    "012301420135024130210",
    "012301420135024132010",
    "012301420135201043210",
    "012301420135201403210",
    "012301420135204103210",
    "012301420150324103210",
    "012301420150324130210",
    "012301420150324132010",
    "012301420153024103210",
    "012301420153024130210",
    "012301420153024132010",
    "012301420310210543210",
    "012301420310215043210",
    "012301420310251043210",
    "012301420310521043210",
    "012301420310521403210",
    "012301420310524103210",
    "012301420312010543210",
    "012301420312015043210",
    "012301420312051043210",
    "012301420312501043210",
    "012301420315021043210",
    "012301420315021403210",
    "012301420315024103210",
    "012301420315201043210",
    "012301420315201403210",
    "012301420315204103210",
    "012301420351021043210",
    "012301420351021403210",
    "012301420351024103210",
    "012301420351201043210",
    "012301420351201403210",
    "012301420351204103210",
    "012301420351240103210",
    "012301420510324103210",
    "012301420510324130210",
    "012301420510324132010",
    "012301420513024103210",
    "012301420513024130210",
    "012301420513024132010",
    "012301420531021043210",
    "012301420531021403210",
    "012301420531024103210",
    "012301420531024130210",
    "012301420531024132010",
    "012301420531042132010",
    "012301420531201043210",
    "012301420531201403210",
    "012301420531204103210",
    "012301420531204130210",
    "012301420531204132010",
    "012301420531240103210",
    "012301420531240130210",
    "012301420531240132010",
    "012301420531240310210",
    "012301420531240312010",
    "012301420531243010210",
    "012301420531402132010",
    "012301420531420103210",
    "012301420531420130210",
    "012301420531420132010",
    "012301420531420310210",
    "012301420531420312010",
    "012301420531423010210",
    "012301420531423012010",
    "012301423010210543210",
    "012301423010215043210",
    "012301423010251043210",
    "012301423010521043210",
    "012301423010521403210",
    "012301423010524103210",
    "012301423012010543210",
    "012301423012015043210",
    "012301423012051043210",
    "012301423012501043210",
    "012301423015021043210",
    "012301423015021403210",
    "012301423015024103210",
    "012301423015201043210",
    "012301423051021043210",
    "012301423051021403210",
    "012301423051024103210",
    "012301423051201043210",
    "012301423051201403210",
    "012301423501021043210",
    "012301423501021403210",
    "012301423501024103210",
    "012301423501201043210",
    "012301423501201403210",
    "012301425010324103210",
    "012301425010324130210",
    "012301425010324132010",
    "012301425013024103210",
    "012301425013024130210",
    "012301425013024132010",
    "012301425031021043210",
    "012301425031021403210",
    "012301425031024103210",
    "012301425031024130210",
    "012301425031024132010",
    "012301425031042130210",
    "012301425031042132010",
    "012301425031201043210",
    "012301425031201403210",
    "012301425031204103210",
    "012301425031204130210",
    "012301425031204132010",
    "012301425031240103210",
    "012301425031240130210",
    "012301425031240132010",
    "012301425031402130210",
    "012301425031402132010",
    "012301425031420103210",
    "012301425031420130210",
    "012301425031420132010",
    "012301425031420310210",
    "012301425031420312010",
    "012301425031423010210",
    "012301425031423012010",
    "012301425301021043210",
    "012301425301021403210",
    "012301425301024103210",
    "012301425301024130210",
    "012301425301024132010",
    "012301425301042103210",
    "012301425301042130210",
    "012301425301042132010",
    "012301425301201043210",
    "012301425301201403210",
    "012301425301204103210",
    "012301425301204130210",
    "012301425301240103210",
    "012301425301240130210",
    "012301425301402103210",
    "012301425301402130210",
    "012301425301402132010",
    "012301425301402312010",
    "012301425301420103210",
    "012301425301420130210",
    "012301425301420132010",
    "012301425301420310210",
    "012301425301420312010",
    "012301425301423010210",
    "012301425301423012010",
    "012301425304102103210",
    "012301425304102130210",
    "012301425304102132010",
    "012301425304102312010",
    "012301425304120103210",
    "012301425304120130210",
    "012301425304120132010",
    "012301425304120310210",
    "012301425304120312010",
    "012301425304123010210",
    "012301425304123012010",
    "012301425340102103210",
    "012301425340102130210",
    "012301425340102132010",
    "012301425340102312010",
    "012301425340120103210",
    "012301425340120130210",
    "012301425340120132010",
    "012301425340120310210",
    "012301425340120312010",
    "012301425340123010210",
    "012301425340123012010",
    "012304102103210543210",
    "012304102103215043210",
    "012304102103251043210",
    "012304102103521043210",
    "012304102103521403210",
    "012304102103524103210",
    "012304102103524130210",
    "012304102103524132010",
    "012304102105324103210",
    "012304102105324130210",
    "012304102105324132010",
    "012304102130210543210",
    "012304102130215043210",
    "012304102130251043210",
    "012304102130521043210",
    "012304102130521403210",
    "012304102130524103210",
    "012304102130524130210",
    "012304102132010543210",
    "012304102132015043210",
    "012304102132051043210",
    "012304102132501043210",
    "012304102135021043210",
    "012304102135021403210",
    "012304102135024103210",
    "012304102135024130210",
    "012304102135201043210",
    "012304102135201403210",
    "012304102135204103210",
    "012304102150324103210",
    "012304102150324130210",
    "012304102150324132010",
    "012304102153021403210",
    "012304102153024103210",
    "012304102153024130210",
    "012304102153024132010",
    "012304102153201403210",
    "012304102153204103210",
    "012304102153204130210",
    "012304102312010543210",
    "012304102312015043210",
    "012304102312051043210",
    "012304102312501043210",
    "012304102315201043210",
    "012304102315201403210",
    "012304102351201043210",
    "012304102351201403210",
    "012304102513021403210",
    "012304102513024103210",
    "012304102513024130210",
    "012304102513024132010",
    "012304102513201403210",
    "012304102513204103210",
    "012304102513204130210",
    "012304102513204132010",
    "012304102513204312010",
    "012304102513240103210",
    "012304102513240130210",
    "012304102513240132010",
    "012304102513240310210",
    "012304102513240312010",
    "012304102531021403210",
    "012304102531024103210",
    "012304102531024130210",
    "012304102531024132010",
    "012304102531201043210",
    "012304102531201403210",
    "012304102531204103210",
    "012304102531204130210",
    "012304102531204132010",
    "012304102531240103210",
    "012304102531240130210",
    "012304102531240132010",
    "012304102531240310210",
    "012304102531240312010",
    "012304102531243010210",
    "012304102531420310210",
    "012304102531420312010",
    "012304102531423010210",
    "012304102531423012010",
    "012304120103210543210",
    "012304120103215043210",
    "012304120103251043210",
    "012304120103521043210",
    "012304120103521403210",
    "012304120103524103210",
    "012304120103524130210",
    "012304120103524132010",
    "012304120105321403210",
    "012304120105324103210",
    "012304120105324130210",
    "012304120105324132010",
    "012304120130210543210",
    "012304120130215043210",
    "012304120130251043210",
    "012304120130521043210",
    "012304120130521403210",
    "012304120130524103210",
    "012304120130524130210",
    "012304120132010543210",
    "012304120132015043210",
    "012304120132051043210",
    "012304120132501043210",
    "012304120135021043210",
    "012304120135021403210",
    "012304120135024103210",
    "012304120135024130210",
    "012304120135201043210",
    "012304120135201403210",
    "012304120150321403210",
    "012304120150324103210",
    "012304120150324130210",
    "012304120150324132010",
    "012304120153021403210",
    "012304120153024103210",
    "012304120153024130210",
    "012304120153024132010",
    "012304120310210543210",
    "012304120310215043210",
    "012304120310251043210",
    "012304120310521043210",
    "012304120310521403210",
    "012304120312010543210",
    "012304120312015043210",
    "012304120312051043210",
    "012304120312501043210",
    "012304120315021043210",
    "012304120315021403210",
    "012304120315201043210",
    "012304120315201403210",
    "012304120351021043210",
    "012304120351021403210",
    "012304120351201043210",
    "012304120351201403210",
    "012304120510321403210",
    "012304120510324103210",
    "012304120510324130210",
    "012304120510324132010",
    "012304120513021403210",
    "012304120513024103210",
    "012304120513024130210",
    "012304120513024132010",
    "012304120531021043210",
    "012304120531021403210",
    "012304120531024103210",
    "012304120531024130210",
    "012304120531024132010",
    "012304120531042132010",
    "012304120531201043210",
    "012304120531201403210",
    "012304120531204103210",
    "012304120531204130210",
    "012304120531204132010",
    "012304120531240103210",
    "012304120531240130210",
    "012304120531240132010",
    "012304120531240310210",
    "012304120531240312010",
    "012304120531243010210",
    "012304120531402132010",
    "012304120531420103210",
    "012304120531420130210",
    "012304120531420132010",
    "012304120531420310210",
    "012304120531420312010",
    "012304120531423010210",
    "012304120531423012010",
    "012304123010210543210",
    "012304123010215043210",
    "012304123010251043210",
    "012304123010521043210",
    "012304123010521403210",
    "012304123012010543210",
    "012304123012015043210",
    "012304123012051043210",
    "012304123012501043210",
    "012304123015021043210",
    "012304123015021403210",
    "012304123015201043210",
    "012304123051021043210",
    "012304123051021403210",
    "012304123051201043210",
    "012304123501021043210",
    "012304123501021403210",
    "012304123501201043210",
    "012304125010321403210",
    "012304125010324103210",
    "012304125010324130210",
    "012304125010324132010",
    "012304125013021403210",
    "012304125013024103210",
    "012304125013024130210",
    "012304125013024132010",
    "012304125031021043210",
    "012304125031021403210",
    "012304125031024103210",
    "012304125031024130210",
    "012304125031024132010",
    "012304125031042130210",
    "012304125031042132010",
    "012304125031201043210",
    "012304125031201403210",
    "012304125031204103210",
    "012304125031204130210",
    "012304125031204132010",
    "012304125031240103210",
    "012304125031240130210",
    "012304125031240132010",
    "012304125031240312010",
    "012304125031402130210",
    "012304125031402132010",
    "012304125031402312010",
    "012304125031420103210",
    "012304125031420130210",
    "012304125031420132010",
    "012304125031420310210",
    "012304125031420312010",
    "012304125031423010210",
    "012304125031423012010",
    "012304125301021043210",
    "012304125301021403210",
    "012304125301024103210",
    "012304125301024130210",
    "012304125301024132010",
    "012304125301042103210",
    "012304125301042130210",
    "012304125301042132010",
    "012304125301201043210",
    "012304125301201403210",
    "012304125301204103210",
    "012304125301204130210",
    "012304125301240103210",
    "012304125301240130210",
    "012304125301402103210",
    "012304125301402130210",
    "012304125301402132010",
    "012304125301402312010",
    "012304125301420103210",
    "012304125301420130210",
    "012304125301420132010",
    "012304125301420310210",
    "012304125301420312010",
    "012304125301423010210",
    "012304125301423012010",
    "012304125304102103210",
    "012304125304102130210",
    "012304125304102132010",
    "012304125304102312010",
    "012304125304120103210",
    "012304125304120130210",
    "012304125304120132010",
    "012304125304120310210",
    "012304125304120312010",
    "012304125304123010210",
    "012304125304123012010",
    "012304125340102103210",
    "012304125340102130210",
    "012304125340102132010",
    "012304125340102312010",
    "012304125340120103210",
    "012304125340120130210",
    "012304125340120132010",
    "012304125340120310210",
    "012304125340120312010",
    "012304125340123010210",
    "012304125340123012010",
    "012304152301042130210",
    "012304152301042132010",
    "012304152301402130210",
    "012304152301402132010",
    "012304152301402312010",
    "012304152301420103210",
    "012304152301420130210",
    "012304152301420132010",
    "012304152301420310210",
    "012304152301420312010",
    "012304152301423010210",
    "012304152301423012010",
    "012304152304102103210",
    "012304152304102130210",
    "012304152304102132010",
    "012304152304102312010",
    "012304152304120103210",
    "012304152304120130210",
    "012304152304120132010",
    "012304152304120310210",
    "012304152304120312010",
    "012304152304123010210",
    "012304152304123012010",
    "012304152340102103210",
    "012304152340102130210",
    "012304152340102132010",
    "012304152340102312010",
    "012304152340120103210",
    "012304152340120130210",
    "012304152340120132010",
    "012304152340120310210",
    "012304152340120312010",
    "012304152340123010210",
    "012304152340123012010",
    "012340102103210543210",
    "012340102103215043210",
    "012340102103251043210",
    "012340102103521043210",
    "012340102103521403210",
    "012340102103524103210",
    "012340102103524130210",
    "012340102103524132010",
    "012340102105321043210",
    "012340102105321403210",
    "012340102105324103210",
    "012340102105324130210",
    "012340102105324132010",
    "012340102130210543210",
    "012340102130215043210",
    "012340102130251043210",
    "012340102130521043210",
    "012340102130521403210",
    "012340102130524103210",
    "012340102130524130210",
    "012340102132010543210",
    "012340102132015043210",
    "012340102132051043210",
    "012340102132501043210",
    "012340102135021043210",
    "012340102135021403210",
    "012340102135024103210",
    "012340102135024130210",
    "012340102135201043210",
    "012340102135201403210",
    "012340102135204103210",
    "012340102150321043210",
    "012340102150321403210",
    "012340102150324103210",
    "012340102150324130210",
    "012340102150324132010",
    "012340102153021043210",
    "012340102153021403210",
    "012340102153024103210",
    "012340102153024130210",
    "012340102153024132010",
    "012340102153201043210",
    "012340102153201403210",
    "012340102153204103210",
    "012340102153204130210",
    "012340102312010543210",
    "012340102312015043210",
    "012340102312051043210",
    "012340102312501043210",
    "012340102315201043210",
    "012340102351201043210",
    "012340102510321043210",
    "012340102510321403210",
    "012340102510324103210",
    "012340102510324130210",
    "012340102510324132010",
    "012340102513021043210",
    "012340102513021403210",
    "012340102513024103210",
    "012340102513024130210",
    "012340102513024132010",
    "012340102513201043210",
    "012340102513201403210",
    "012340102513204103210",
    "012340102513204130210",
    "012340102513204132010",
    "012340102513204312010",
    "012340102513240103210",
    "012340102513240130210",
    "012340102513240132010",
    "012340102513240310210",
    "012340102513240312010",
    "012340102531021043210",
    "012340102531021403210",
    "012340102531024103210",
    "012340102531024130210",
    "012340102531024132010",
    "012340102531201043210",
    "012340102531201403210",
    "012340102531204103210",
    "012340102531204130210",
    "012340102531204132010",
    "012340102531240103210",
    "012340102531240130210",
    "012340102531240132010",
    "012340102531240310210",
    "012340102531240312010",
    "012340102531243010210",
    "012340102531420103210",
    "012340102531420130210",
    "012340102531420310210",
    "012340102531420312010",
    "012340102531423010210",
    "012340102531423012010",
    "012340105210321043210",
    "012340105210321403210",
    "012340105210324103210",
    "012340105210324130210",
    "012340105210324132010",
    "012340105213021043210",
    "012340105213021403210",
    "012340105213024103210",
    "012340105213024130210",
    "012340105213024132010",
    "012340105213201043210",
    "012340105213201403210",
    "012340105213204103210",
    "012340105213204130210",
    "012340105213204132010",
    "012340105213240130210",
    "012340105213240132010",
    "012340105213240312010",
    "012340105231021043210",
    "012340105231021403210",
    "012340105231024103210",
    "012340105231024130210",
    "012340105231024132010",
    "012340105231201043210",
    "012340105231201403210",
    "012340105231204103210",
    "012340105231204130210",
    "012340105231204132010",
    "012340105231240103210",
    "012340105231240130210",
    "012340105231240132010",
    "012340105231240310210",
    "012340105231240312010",
    "012340105231243010210",
    "012340105231420103210",
    "012340105231420130210",
    "012340105231420310210",
    "012340105231420312010",
    "012340105231423010210",
    "012340105231423012010",
    "012340120103210543210",
    "012340120103215043210",
    "012340120103251043210",
    "012340120103521043210",
    "012340120103521403210",
    "012340120103524103210",
    "012340120103524130210",
    "012340120103524132010",
    "012340120105321043210",
    "012340120105321403210",
    "012340120105324103210",
    "012340120105324130210",
    "012340120105324132010",
    "012340120130210543210",
    "012340120130215043210",
    "012340120130251043210",
    "012340120130521043210",
    "012340120130521403210",
    "012340120130524103210",
    "012340120132010543210",
    "012340120132015043210",
    "012340120132051043210",
    "012340120132501043210",
    "012340120135021043210",
    "012340120135021403210",
    "012340120135024103210",
    "012340120135201043210",
    "012340120150321043210",
    "012340120150321403210",
    "012340120150324103210",
    "012340120150324130210",
    "012340120150324132010",
    "012340120153021043210",
    "012340120153021403210",
    "012340120153024103210",
    "012340120153024130210",
    "012340120153024132010",
    "012340120310210543210",
    "012340120310215043210",
    "012340120310251043210",
    "012340120310521043210",
    "012340120312010543210",
    "012340120312015043210",
    "012340120312051043210",
    "012340120312501043210",
    "012340120315021043210",
    "012340120315201043210",
    "012340120351021043210",
    "012340120351201043210",
    "012340120510321043210",
    "012340120510321403210",
    "012340120510324103210",
    "012340120510324130210",
    "012340120510324132010",
    "012340120513021043210",
    "012340120513021403210",
    "012340120513024103210",
    "012340120513024130210",
    "012340120513024132010",
    "012340120531021043210",
    "012340120531021403210",
    "012340120531024103210",
    "012340120531024130210",
    "012340120531024132010",
    "012340120531201043210",
    "012340120531201403210",
    "012340120531204103210",
    "012340120531204130210",
    "012340120531204132010",
    "012340120531240103210",
    "012340120531240130210",
    "012340120531240132010",
    "012340120531240310210",
    "012340120531240312010",
    "012340120531243010210",
    "012340120531420103210",
    "012340120531420130210",
    "012340120531420132010",
    "012340120531420310210",
    "012340120531420312010",
    "012340120531423010210",
    "012340120531423012010",
    "012340123010210543210",
    "012340123010215043210",
    "012340123010251043210",
    "012340123010521043210",
    "012340123012010543210",
    "012340123012015043210",
    "012340123012051043210",
    "012340123012501043210",
    "012340123015021043210",
    "012340123015201043210",
    "012340123051021043210",
    "012340123051201043210",
    "012340123501021043210",
    "012340123501201043210",
    "012340125010321043210",
    "012340125010321403210",
    "012340125010324103210",
    "012340125010324130210",
    "012340125010324132010",
    "012340125013021043210",
    "012340125013021403210",
    "012340125013024103210",
    "012340125013024130210",
    "012340125013024132010",
    "012340125031021043210",
    "012340125031021403210",
    "012340125031024103210",
    "012340125031024130210",
    "012340125031024132010",
    "012340125031042130210",
    "012340125031042132010",
    "012340125031201043210",
    "012340125031201403210",
    "012340125031204103210",
    "012340125031204130210",
    "012340125031204132010",
    "012340125031240103210",
    "012340125031240130210",
    "012340125031240132010",
    "012340125031240310210",
    "012340125031240312010",
    "012340125031402130210",
    "012340125031402132010",
    "012340125031402312010",
    "012340125031420103210",
    "012340125031420130210",
    "012340125031420132010",
    "012340125031420310210",
    "012340125031420312010",
    "012340125031423010210",
    "012340125031423012010",
    "012340125301021043210",
    "012340125301021403210",
    "012340125301024103210",
    "012340125301024130210",
    "012340125301024132010",
    "012340125301042103210",
    "012340125301042130210",
    "012340125301042132010",
    "012340125301201043210",
    "012340125301201403210",
    "012340125301204103210",
    "012340125301204130210",
    "012340125301240103210",
    "012340125301240130210",
    "012340125301402103210",
    "012340125301402130210",
    "012340125301402132010",
    "012340125301402312010",
    "012340125301420103210",
    "012340125301420130210",
    "012340125301420132010",
    "012340125301420310210",
    "012340125301420312010",
    "012340125301423010210",
    "012340125301423012010",
    "012340125304102103210",
    "012340125304102130210",
    "012340125304120103210",
    "012340125304120130210",
    "012340125340102103210",
    "012340125340102130210",
    "012340125340120103210",
    "012340150210321043210",
    "012340150210321403210",
    "012340150210324103210",
    "012340150210324130210",
    "012340150210324132010",
    "012340150213021043210",
    "012340150213021403210",
    "012340150213024103210",
    "012340150213024130210",
    "012340150213024132010",
    "012340150213201043210",
    "012340150213201403210",
    "012340150213204103210",
    "012340150213204130210",
    "012340150213204132010",
    "012340150213240130210",
    "012340150213240132010",
    "012340150213240312010",
    "012340150231021043210",
    "012340150231021403210",
    "012340150231024103210",
    "012340150231024130210",
    "012340150231024132010",
    "012340150231201043210",
    "012340150231201403210",
    "012340150231204103210",
    "012340150231204130210",
    "012340150231204132010",
    "012340150231240103210",
    "012340150231240130210",
    "012340150231240132010",
    "012340150231240310210",
    "012340150231240312010",
    "012340150231243010210",
    "012340150231420103210",
    "012340150231420130210",
    "012340150231420132010",
    "012340150231420310210",
    "012340150231420312010",
    "012340150231423010210",
    "012340150231423012010",
    "012340152010321043210",
    "012340152010321403210",
    "012340152010324103210",
    "012340152010324130210",
    "012340152010324132010",
    "012340152013021043210",
    "012340152013021403210",
    "012340152013024103210",
    "012340152013024130210",
    "012340152013024132010",
    "012340152031021043210",
    "012340152031021403210",
    "012340152031024103210",
    "012340152031024130210",
    "012340152031024132010",
    "012340152031042130210",
    "012340152031042132010",
    "012340152031201043210",
    "012340152031201403210",
    "012340152031204103210",
    "012340152031204130210",
    "012340152031204132010",
    "012340152031240103210",
    "012340152031240130210",
    "012340152031240132010",
    "012340152031240310210",
    "012340152031240312010",
    "012340152031402130210",
    "012340152031402132010",
    "012340152031402312010",
    "012340152031420103210",
    "012340152031420130210",
    "012340152031420132010",
    "012340152031420310210",
    "012340152031420312010",
    "012340152031423010210",
    "012340152031423012010",
    "012340152301021043210",
    "012340152301021403210",
    "012340152301024103210",
    "012340152301024130210",
    "012340152301024132010",
    "012340152301042103210",
    "012340152301042130210",
    "012340152301042132010",
    "012340152301201043210",
    "012340152301201403210",
    "012340152301204103210",
    "012340152301204130210",
    "012340152301240103210",
    "012340152301240130210",
    "012340152301402103210",
    "012340152301402130210",
    "012340152301402132010",
    "012340152301402312010",
    "012340152301420103210",
    "012340152301420130210",
    "012340152301420132010",
    "012340152301420310210",
    "012340152301420312010",
    "012340152301423010210",
    "012340152301423012010",
    "012340152304102103210",
    "012340152304102130210",
    "012340152304102132010",
    "012340152304102312010",
    "012340152304120103210",
    "012340152304120130210",
    "012340152304120132010",
    "012340152304120310210",
    "012340152304120312010",
    "012340152304123010210",
    "012340152304123012010",
    "012340152340102103210",
    "012340152340102130210",
    "012340152340102132010",
    "012340152340102312010",
    "012340152340120103210",
    "012340152340120130210",
    "012340152340120132010",
    "012340152340120310210",
    "012340152340120312010",
    "012340152340123010210",
    "012340152340123012010",
    "012340510210321043210",
    "012340510210321403210",
    "012340510210324103210",
    "012340510210324130210",
    "012340510210324132010",
    "012340510213021043210",
    "012340510213021403210",
    "012340510213024103210",
    "012340510213024130210",
    "012340510213024132010",
    "012340510213201043210",
    "012340510213201403210",
    "012340510213204103210",
    "012340510213204130210",
    "012340510213204132010",
    "012340510213240130210",
    "012340510213240132010",
    "012340510213240312010",
    "012340510231021043210",
    "012340510231021403210",
    "012340510231024103210",
    "012340510231024130210",
    "012340510231024132010",
    "012340510231201043210",
    "012340510231201403210",
    "012340510231204103210",
    "012340510231204130210",
    "012340510231204132010",
    "012340510231240103210",
    "012340510231240130210",
    "012340510231240132010",
    "012340510231240310210",
    "012340510231240312010",
    "012340510231243010210",
    "012340510231420103210",
    "012340510231420130210",
    "012340510231420132010",
    "012340510231420310210",
    "012340510231420312010",
    "012340510231423010210",
    "012340510231423012010",
    "012340512010321043210",
    "012340512010321403210",
    "012340512010324103210",
    "012340512010324130210",
    "012340512010324132010",
    "012340512013021043210",
    "012340512013021403210",
    "012340512013024103210",
    "012340512013024130210",
    "012340512013024132010",
    "012340512031021043210",
    "012340512031021403210",
    "012340512031024103210",
    "012340512031024130210",
    "012340512031024132010",
    "012340512031042130210",
    "012340512031042132010",
    "012340512031201043210",
    "012340512031201403210",
    "012340512031204103210",
    "012340512031204130210",
    "012340512031204132010",
    "012340512031240103210",
    "012340512031240130210",
    "012340512031240132010",
    "012340512031240312010",
    "012340512031402130210",
    "012340512031402132010",
    "012340512031402312010",
    "012340512031420103210",
    "012340512031420130210",
    "012340512031420132010",
    "012340512031420310210",
    "012340512031420312010",
    "012340512031423010210",
    "012340512031423012010",
    "012340512301021043210",
    "012340512301021403210",
    "012340512301024103210",
    "012340512301024130210",
    "012340512301024132010",
    "012340512301042103210",
    "012340512301042130210",
    "012340512301042132010",
    "012340512301201043210",
    "012340512301201403210",
    "012340512301204103210",
    "012340512301204130210",
    "012340512301240103210",
    "012340512301240130210",
    "012340512301402103210",
    "012340512301402130210",
    "012340512301402132010",
    "012340512301402312010",
    "012340512301420103210",
    "012340512301420130210",
    "012340512301420132010",
    "012340512301420310210",
    "012340512301420312010",
    "012340512301423010210",
    "012340512301423012010",
    "012340512304102103210",
    "012340512304102130210",
    "012340512304102132010",
    "012340512304102312010",
    "012340512304120103210",
    "012340512304120130210",
    "012340512304120132010",
    "012340512304120310210",
    "012340512304120312010",
    "012340512304123010210",
    "012340512304123012010",
    "012340512340102103210",
    "012340512340102130210",
    "012340512340102132010",
    "012340512340102312010",
    "012340512340120103210",
    "012340512340120130210",
    "012340512340120132010",
    "012340512340120310210",
    "012340512340120312010",
    "012340512340123010210",
    "012340512340123012010",
    "012345010210321043210",
    "012345010210321403210",
    "012345010210324103210",
    "012345010210324130210",
    "012345010210324132010",
    "012345010213021043210",
    "012345010213021403210",
    "012345010213024103210",
    "012345010213024130210",
    "012345010213024132010",
    "012345010213201043210",
    "012345010213201403210",
    "012345010213204103210",
    "012345010213204130210",
    "012345010213204132010",
    "012345010213240130210",
    "012345010213240132010",
    "012345010213240312010",
    "012345010231021043210",
    "012345010231021403210",
    "012345010231024103210",
    "012345010231024130210",
    "012345010231024132010",
    "012345010231042132010",
    "012345010231201043210",
    "012345010231201403210",
    "012345010231204103210",
    "012345010231204130210",
    "012345010231204132010",
    "012345010231240103210",
    "012345010231240130210",
    "012345010231240132010",
    "012345010231240310210",
    "012345010231240312010",
    "012345010231243010210",
    "012345010231402132010",
    "012345010231402312010",
    "012345010231420103210",
    "012345010231420130210",
    "012345010231420132010",
    "012345010231420310210",
    "012345010231420312010",
    "012345010231423010210",
    "012345010231423012010",
    "012345012010321043210",
    "012345012010321403210",
    "012345012010324103210",
    "012345012010324130210",
    "012345012010324132010",
    "012345012013021043210",
    "012345012013021403210",
    "012345012013024103210",
    "012345012013024130210",
    "012345012013024132010",
    "012345012031021043210",
    "012345012031021403210",
    "012345012031024103210",
    "012345012031024130210",
    "012345012031024132010",
    "012345012031042130210",
    "012345012031042132010",
    "012345012031201043210",
    "012345012031201403210",
    "012345012031204103210",
    "012345012031204130210",
    "012345012031204132010",
    "012345012031240103210",
    "012345012031240130210",
    "012345012031240132010",
    "012345012031240312010",
    "012345012031402130210",
    "012345012031402132010",
    "012345012031402312010",
    "012345012031420103210",
    "012345012031420130210",
    "012345012031420132010",
    "012345012031420310210",
    "012345012031420312010",
    "012345012031423010210",
    "012345012031423012010",
    "012345012301021043210",
    "012345012301021403210",
    "012345012301024103210",
    "012345012301024130210",
    "012345012301024132010",
    "012345012301042103210",
    "012345012301042130210",
    "012345012301042132010",
    "012345012301201043210",
    "012345012301201403210",
    "012345012301204103210",
    "012345012301204130210",
    "012345012301240103210",
    "012345012301240130210",
    "012345012301402103210",
    "012345012301402130210",
    "012345012301402132010",
    "012345012301402312010",
    "012345012301420103210",
    "012345012301420130210",
    "012345012301420132010",
    "012345012301420310210",
    "012345012301420312010",
    "012345012301423010210",
    "012345012301423012010",
    "012345012304102103210",
    "012345012304102130210",
    "012345012304102132010",
    "012345012304102312010",
    "012345012304120103210",
    "012345012304120130210",
    "012345012304120132010",
    "012345012304120310210",
    "012345012304120312010",
    "012345012304123010210",
    "012345012304123012010",
    "012345012340102103210",
    "012345012340102130210",
    "012345012340102132010",
    "012345012340102312010",
    "012345012340120103210",
    "012345012340120130210",
    "012345012340120132010",
    "012345012340120310210",
    "012345012340120312010",
    "012345012340123010210",
    "012345012340123012010"
  ],
  "seconds": 480.025,
  "stages": [
    {
      "already_excluded": 0,
      "before": 13404,
      "checker": "verify_bounds.check_linear",
      "key": "linear",
      "matched_words": 2718,
      "new_count": 2718,
      "new_exclusions": [
        "010210321043215403210",
        "010210321043215430210",
        "010210321043215432010",
        "010210321043251432010",
        "010210321403215403210",
        "010210321403215430210",
        "010210321403215432010",
        "010210321403251432010",
        "010210321430215403210",
        "010210321430215430210",
        "010210321430215432010",
        "010210321430251430210",
        "010210321430251432010",
        "010210321430521430210",
        "010210321430521432010",
        "010210321432015403210",
        "010210321432015430210",
        "010210321432015432010",
        "010210321432051430210",
        "010210321432051432010",
        "010210321432501430210",
        "010210321432501432010",
        "010210321435021430210",
        "010210321435021432010",
        "010210321435201430210",
        "010210321435201432010",
        "010210321435204132010",
        "010210321435240103210",
        "010210321435240130210",
        "010210321435240132010",
        "010210321435243010210",
        "010210321435243012010",
        "010210324103215403210",
        "010210324103215430210",
        "010210324103215432010",
        "010210324103251432010",
        "010210324130215403210",
        "010210324130215430210",
        "010210324130215432010",
        "010210324130251432010",
        "010210324132015403210",
        "010210324132015430210",
        "010210324132015432010",
        "010210324132051432010",
        "010210324132501432010",
        "010210324135201432010",
        "010210324310215403210",
        "010210324310215430210",
        "010210324310215432010",
        "010210324310251432010",
        "010210324310524310210",
        "010210324310524312010",
        "010210324312015403210",
        "010210324312015430210",
        "010210324312015432010",
        "010210324312051432010",
        "010210324312501432010",
        "010210324315201432010",
        "010210342103215403210",
        "010210342103215430210",
        "010210342103215432010",
        "010210342103251432010",
        "010210342130215403210",
        "010210342130215430210",
        "010210342130215432010",
        "010210342130251432010",
        "010210342132015403210",
        "010210342132015430210",
        "010210342132015432010",
        "010210342132051432010",
        "010210342132501432010",
        "010210342310215403210",
        "010210342310215430210",
        "010210342310215432010",
        "010210342310251432010",
        "010210342310524310210",
        "010210342310524312010",
        "010210342312015403210",
        "010210342312015430210",
        "010210342312015432010",
        "010210342312051432010",
        "010210342312501432010",
        "010210342510324312010",
        "010210342510342312010",
        "010210342534102132010",
        "010210342534102312010",
        "010210342534120103210",
        "010210342534120130210",
        "010210342534120132010",
        "010210342534120310210",
        "010210342534120312010",
        "010210342534123010210",
        "010210342534123012010",
        "010213021043215403210",
        "010213021043215430210",
        "010213021043215432010",
        "010213021043251432010",
        "010213021403215403210",
        "010213021403215430210",
        "010213021403215432010",
        "010213021403251432010",
        "010213021430215403210",
        "010213021430215430210",
        "010213021430215432010",
        "010213021430251430210",
        "010213021430251432010",
        "010213021430521430210",
        "010213021430521432010",
        "010213021432015403210",
        "010213021432015430210",
        "010213021432015432010",
        "010213021432051430210",
        "010213021432051432010",
        "010213021432501430210",
        "010213021432501432010",
        "010213021435021430210",
        "010213021435021432010",
        "010213021435201430210",
        "010213021435201432010",
        "010213021435204132010",
        "010213021435240103210",
        "010213021435240130210",
        "010213021435240132010",
        "010213021435243010210",
        "010213021435243012010",
        "010213024103215403210",
        "010213024103215430210",
        "010213024103215432010",
        "010213024103251432010",
        "010213024130215403210",
        "010213024130215430210",
        "010213024130215432010",
        "010213024130251432010",
        "010213024132015403210",
        "010213024132015430210",
        "010213024132015432010",
        "010213024132051432010",
        "010213024132501432010",
        "010213024135201432010",
        "010213024310215403210",
        "010213024310215430210",
        "010213024310215432010",
        "010213024310251432010",
        "010213024312015403210",
        "010213024312015430210",
        "010213024312015432010",
        "010213024312051432010",
        "010213024312501432010",
        "010213024315201432010",
        "010213042103215403210",
        "010213042103215430210",
        "010213042103215432010",
        "010213042103251432010",
        "010213042130215403210",
        "010213042130215430210",
        "010213042130215432010",
        "010213042130251432010",
        "010213042132015403210",
        "010213042132015430210",
        "010213042132015432010",
        "010213042132051432010",
        "010213042132501432010",
        "010213042310215403210",
        "010213042310215430210",
        "010213042310215432010",
        "010213042310251432010",
        "010213042312015403210",
        "010213042312015430210",
        "010213042312015432010",
        "010213042312051432010",
        "010213042312501432010",
        "010213042534102132010",
        "010213042534102312010",
        "010213201043215403210",
        "010213201043215430210",
        "010213201043215432010",
        "010213201043251432010",
        "010213201403215403210",
        "010213201403215430210",
        "010213201403215432010",
        "010213201403251432010",
        "010213201430215403210",
        "010213201430215430210",
        "010213201430215432010",
        "010213201430251430210",
        "010213201430251432010",
        "010213201430521430210",
        "010213201430521432010",
        "010213201432010543210",
        "010213201432015043210",
        "010213201432015403210",
        "010213201432015430210",
        "010213201432015432010",
        "010213201432051043210",
        "010213201432051403210",
        "010213201432051430210",
        "010213201432051432010",
        "010213201432501043210",
        "010213201432501403210",
        "010213201432501430210",
        "010213201432501432010",
        "010213201435021430210",
        "010213201435021432010",
        "010213201435201043210",
        "010213201435201403210",
        "010213201435201430210",
        "010213201435201432010",
        "010213201435204103210",
        "010213201435204130210",
        "010213201435204132010",
        "010213201435204310210",
        "010213201435204312010",
        "010213201435240103210",
        "010213201435240130210",
        "010213201435240132010",
        "010213201435240310210",
        "010213201435240312010",
        "010213201435243010210",
        "010213201435243012010",
        "010213204103215403210",
        "010213204103215430210",
        "010213204103215432010",
        "010213204103251432010",
        "010213204130215403210",
        "010213204130215430210",
        "010213204130215432010",
        "010213204130251432010",
        "010213204132015403210",
        "010213204132015430210",
        "010213204132015432010",
        "010213204132051432010",
        "010213204132501432010",
        "010213204135201432010",
        "010213204310215403210",
        "010213204310215430210",
        "010213204310215432010",
        "010213204310251432010",
        "010213204312015403210",
        "010213204312015430210",
        "010213204312015432010",
        "010213204312051432010",
        "010213204312501432010",
        "010213204315201432010",
        "010213240103215403210",
        "010213240103215430210",
        "010213240103215432010",
        "010213240103251432010",
        "010213240130215403210",
        "010213240130215430210",
        "010213240130215432010",
        "010213240130251432010",
        "010213240132015403210",
        "010213240132015430210",
        "010213240132015432010",
        "010213240132051432010",
        "010213240132501432010",
        "010213240135201432010",
        "010213240310215403210",
        "010213240310215430210",
        "010213240310215432010",
        "010213240310251432010",
        "010213240312015403210",
        "010213240312015430210",
        "010213240312015432010",
        "010213240312051432010",
        "010213240312501432010",
        "010213240315201432010",
        "010213243010215403210",
        "010213243010215430210",
        "010213243010215432010",
        "010213243010251432010",
        "010213243010521432010",
        "010213243012015403210",
        "010213243012015430210",
        "010213243012015432010",
        "010213243012051430210",
        "010213243012051432010",
        "010213243012501430210",
        "010213243012501432010",
        "010213243015021432010",
        "010213243015201430210",
        "010213243015201432010",
        "010213243015243010210",
        "010213243015243012010",
        "010213402103215403210",
        "010213402103215430210",
        "010213402103215432010",
        "010213402103251432010",
        "010213402130215403210",
        "010213402130215430210",
        "010213402130215432010",
        "010213402130251432010",
        "010213402132015403210",
        "010213402132015430210",
        "010213402132015432010",
        "010213402132051432010",
        "010213402132501432010",
        "010213402310215403210",
        "010213402310215430210",
        "010213402310215432010",
        "010213402310251432010",
        "010213402312015403210",
        "010213402312015430210",
        "010213402312015432010",
        "010213402312051432010",
        "010213402312501432010",
        "010213402534102132010",
        "010213402534102312010",
        "010213420103215403210",
        "010213420103215430210",
        "010213420103215432010",
        "010213420103251432010",
        "010213420130215403210",
        "010213420130215430210",
        "010213420130215432010",
        "010213420130251432010",
        "010213420132015403210",
        "010213420132015430210",
        "010213420132015432010",
        "010213420132051432010",
        "010213420132501432010",
        "010213420135201432010",
        "010213420310215403210",
        "010213420310215430210",
        "010213420310215432010",
        "010213420310251432010",
        "010213420312015403210",
        "010213420312015430210",
        "010213420312015432010",
        "010213420312051432010",
        "010213420312501432010",
        "010213420531201432010",
        "010213423010215403210",
        "010213423010215430210",
        "010213423010215432010",
        "010213423010251432010",
        "010213423012015403210",
        "010213423012015430210",
        "010213423012015432010",
        "010213423012051430210",
        "010213423012051432010",
        "010213423012501430210",
        "010213423012501432010",
        "010213423015201432010",
        "010213423015243010210",
        "010213423015243012010",
        "010213423051201432010",
        "010213423501201432010",
        "010213425013243010210",
        "010213425013243012010",
        "010213425013423010210",
        "010213425013423012010",
        "010213425031021432010",
        "010213425031201432010",
        "010213425301021432010",
        "010213425301201432010",
        "010231021043215403210",
        "010231021043215430210",
        "010231021043215432010",
        "010231021043251432010",
        "010231021403215403210",
        "010231021403215430210",
        "010231021403215432010",
        "010231021403251432010",
        "010231021430215403210",
        "010231021430215430210",
        "010231021430215432010",
        "010231021430251430210",
        "010231021430251432010",
        "010231021430521430210",
        "010231021430521432010",
        "010231021432015403210",
        "010231021432015430210",
        "010231021432015432010",
        "010231021432051430210",
        "010231021432051432010",
        "010231021432501430210",
        "010231021432501432010",
        "010231021435021430210",
        "010231021435021432010",
        "010231021435201430210",
        "010231021435201432010",
        "010231021435204132010",
        "010231021435240103210",
        "010231021435240130210",
        "010231021435240132010",
        "010231021435243010210",
        "010231021435243012010",
        "010231024103215403210",
        "010231024103215430210",
        "010231024103215432010",
        "010231024103251432010",
        "010231024130215403210",
        "010231024130215430210",
        "010231024130215432010",
        "010231024130251432010",
        "010231024132015403210",
        "010231024132015430210",
        "010231024132015432010",
        "010231024132051432010",
        "010231024132501432010",
        "010231024135201432010",
        "010231042103215403210",
        "010231042103215430210",
        "010231042103215432010",
        "010231042103251432010",
        "010231042130215403210",
        "010231042130215430210",
        "010231042130215432010",
        "010231042130251432010",
        "010231042132015403210",
        "010231042132015430210",
        "010231042132015432010",
        "010231042132051432010",
        "010231042132501432010",
        "010231042310215403210",
        "010231042310215430210",
        "010231042310215432010",
        "010231042310251432010",
        "010231042312015403210",
        "010231042312015430210",
        "010231042312015432010",
        "010231042312051432010",
        "010231042312501432010",
        "010231042534102132010",
        "010231042534102312010",
        "010231042534120103210",
        "010231042534120130210",
        "010231042534120132010",
        "010231042534120310210",
        "010231042534120312010",
        "010231042534123010210",
        "010231042534123012010",
        "010231201043215403210",
        "010231201043215430210",
        "010231201043215432010",
        "010231201043251432010",
        "010231201403215403210",
        "010231201403215430210",
        "010231201403215432010",
        "010231201403251432010",
        "010231201430215403210",
        "010231201430215430210",
        "010231201430215432010",
        "010231201430251430210",
        "010231201430251432010",
        "010231201430521430210",
        "010231201430521432010",
        "010231201432010543210",
        "010231201432015043210",
        "010231201432015403210",
        "010231201432015430210",
        "010231201432015432010",
        "010231201432051043210",
        "010231201432051403210",
        "010231201432051430210",
        "010231201432051432010",
        "010231201432501043210",
        "010231201432501403210",
        "010231201432501430210",
        "010231201432501432010",
        "010231201435021430210",
        "010231201435021432010",
        "010231201435201043210",
        "010231201435201403210",
        "010231201435201430210",
        "010231201435201432010",
        "010231201435204103210",
        "010231201435204130210",
        "010231201435204132010",
        "010231201435204310210",
        "010231201435204312010",
        "010231201435240103210",
        "010231201435240130210",
        "010231201435240132010",
        "010231201435240310210",
        "010231201435240312010",
        "010231201435243010210",
        "010231201435243012010",
        "010231204103215403210",
        "010231204103215430210",
        "010231204103215432010",
        "010231204103251432010",
        "010231204130215403210",
        "010231204130215430210",
        "010231204130215432010",
        "010231204130251432010",
        "010231204132015403210",
        "010231204132015430210",
        "010231204132015432010",
        "010231204132051432010",
        "010231204132501432010",
        "010231204135201432010",
        "010231240103215403210",
        "010231240103215430210",
        "010231240103215432010",
        "010231240103251432010",
        "010231240130215403210",
        "010231240130215430210",
        "010231240130215432010",
        "010231240130251432010",
        "010231240132015403210",
        "010231240132015430210",
        "010231240132015432010",
        "010231240132051432010",
        "010231240132501432010",
        "010231240135201432010",
        "010231402103215403210",
        "010231402103215430210",
        "010231402103215432010",
        "010231402103251432010",
        "010231402130215403210",
        "010231402130215430210",
        "010231402130215432010",
        "010231402130251432010",
        "010231402132015403210",
        "010231402132015430210",
        "010231402132015432010",
        "010231402132051432010",
        "010231402132501432010",
        "010231402310215403210",
        "010231402310215430210",
        "010231402310215432010",
        "010231402310251432010",
        "010231402312015403210",
        "010231402312015430210",
        "010231402312015432010",
        "010231402312051432010",
        "010231402312501432010",
        "010231402534102132010",
        "010231402534102312010",
        "010231402534120103210",
        "010231402534120130210",
        "010231402534120132010",
        "010231402534120310210",
        "010231402534120312010",
        "010231402534123010210",
        "010231402534123012010",
        "010231420103215403210",
        "010231420103215430210",
        "010231420103215432010",
        "010231420103251432010",
        "010231420130215403210",
        "010231420130215430210",
        "010231420130215432010",
        "010231420130251432010",
        "010231420132015403210",
        "010231420132015430210",
        "010231420132015432010",
        "010231420132051432010",
        "010231420132501432010",
        "010231420310215403210",
        "010231420310215430210",
        "010231420310215432010",
        "010231420310251432010",
        "010231420312015403210",
        "010231420312015430210",
        "010231420312015432010",
        "010231420312051432010",
        "010231420312501432010",
        "010231423010215403210",
        "010231423010215430210",
        "010231423010215432010",
        "010231423010251432010",
        "010231423012015403210",
        "010231423012015430210",
        "010231423012015432010",
        "010231423012051432010",
        "010231423012501432010",
        "010231423015201432010",
        "010234102103215403210",
        "010234102103215430210",
        "010234102103215432010",
        "010234102103251432010",
        "010234102103524310210",
        "010234102103524312010",
        "010234102105324312010",
        "010234102130215403210",
        "010234102130215430210",
        "010234102130215432010",
        "010234102130251432010",
        "010234102130524310210",
        "010234102130524312010",
        "010234102132015403210",
        "010234102132015430210",
        "010234102132015432010",
        "010234102132051432010",
        "010234102132501432010",
        "010234102135024310210",
        "010234102135024312010",
        "010234102150324312010",
        "010234102310215403210",
        "010234102310215430210",
        "010234102310215432010",
        "010234102310251432010",
        "010234102310521432010",
        "010234102312015403210",
        "010234102312015430210",
        "010234102312015432010",
        "010234102312051432010",
        "010234102312501432010",
        "010234102510321432010",
        "010234102510324132010",
        "010234102510324312010",
        "010234102510342312010",
        "010234102513042312010",
        "010234102513402312010",
        "010234102513420310210",
        "010234102513420312010",
        "010234102513423010210",
        "010234102513423012010",
        "010234102531024312010",
        "010234102531042132010",
        "010234102531042312010",
        "010234102531402132010",
        "010234102531402312010",
        "010234102531420103210",
        "010234102531420130210",
        "010234102531420132010",
        "010234102531420310210",
        "010234102531420312010",
        "010234102531423010210",
        "010234102531423012010",
        "010234102534102132010",
        "010234102534102312010",
        "010234102534120103210",
        "010234102534120130210",
        "010234102534120132010",
        "010234102534120310210",
        "010234102534120312010",
        "010234102534123010210",
        "010234102534123012010",
        "010234105210321432010",
        "010234105210324132010",
        "010234105210324312010",
        "010234105210342312010",
        "010234105213021432010",
        "010234105213024132010",
        "010234105213024312010",
        "010234105213042312010",
        "010234105213201043210",
        "010234105213201403210",
        "010234105213201430210",
        "010234105213201432010",
        "010234105213204103210",
        "010234105213204130210",
        "010234105213204132010",
        "010234105213204310210",
        "010234105213204312010",
        "010234105213240103210",
        "010234105213240130210",
        "010234105213240132010",
        "010234105213240310210",
        "010234105213240312010",
        "010234105213243010210",
        "010234105213243012010",
        "010234105213402312010",
        "010234105213420310210",
        "010234105213420312010",
        "010234105213423010210",
        "010234105213423012010",
        "010234105231021432010",
        "010234105231024132010",
        "010234105231024312010",
        "010234105231042132010",
        "010234105231042312010",
        "010234105231201043210",
        "010234105231201403210",
        "010234105231201430210",
        "010234105231201432010",
        "010234105231204103210",
        "010234105231204130210",
        "010234105231204132010",
        "010234105231204310210",
        "010234105231204312010",
        "010234105231240103210",
        "010234105231240130210",
        "010234105231240132010",
        "010234105231240310210",
        "010234105231240312010",
        "010234105231243010210",
        "010234105231243012010",
        "010234105231402132010",
        "010234105231402312010",
        "010234105231420103210",
        "010234105231420130210",
        "010234105231420132010",
        "010234105231420310210",
        "010234105231420312010",
        "010234105231423010210",
        "010234105231423012010",
        "010234105234102132010",
        "010234105234102312010",
        "010234105234120103210",
        "010234105234120130210",
        "010234105234120132010",
        "010234105234120310210",
        "010234105234120312010",
        "010234105234123010210",
        "010234105234123012010",
        "010234120103215403210",
        "010234120103215430210",
        "010234120103215432010",
        "010234120103251432010",
        "010234120103524310210",
        "010234120103524312010",
        "010234120130215403210",
        "010234120130215430210",
        "010234120130215432010",
        "010234120130251432010",
        "010234120130524310210",
        "010234120130524312010",
        "010234120132015403210",
        "010234120132015430210",
        "010234120132015432010",
        "010234120132051432010",
        "010234120132501432010",
        "010234120310215403210",
        "010234120310215430210",
        "010234120310215432010",
        "010234120310251432010",
        "010234120312015403210",
        "010234120312015430210",
        "010234120312015432010",
        "010234120312051432010",
        "010234120312501432010",
        "010234120510342310210",
        "010234120510342312010",
        "010234120534102103210",
        "010234120534102130210",
        "010234120534102132010",
        "010234120534102310210",
        "010234120534102312010",
        "010234120534120103210",
        "010234120534120130210",
        "010234120534120132010",
        "010234120534120310210",
        "010234120534120312010",
        "010234120534123010210",
        "010234120534123012010",
        "010234123010215403210",
        "010234123010215430210",
        "010234123010215432010",
        "010234123010251432010",
        "010234123012015403210",
        "010234123012015430210",
        "010234123012015432010",
        "010234123012051432010",
        "010234123012501432010",
        "010234123015201432010",
        "010234125010342310210",
        "010234125010342312010",
        "010234125013201432010",
        "010234125034102103210",
        "010234125034102130210",
        "010234125034102132010",
        "010234125034102310210",
        "010234125034102312010",
        "010234125034120103210",
        "010234125034120130210",
        "010234125034120132010",
        "010234125034120310210",
        "010234125034120312010",
        "010234125034123010210",
        "010234125034123012010",
        "010234150210321432010",
        "010234150210324132010",
        "010234150210324312010",
        "010234150210342312010",
        "010234150213021432010",
        "010234150213024132010",
        "010234150213024312010",
        "010234150213042312010",
        "010234150213201043210",
        "010234150213201403210",
        "010234150213201430210",
        "010234150213201432010",
        "010234150213204103210",
        "010234150213204130210",
        "010234150213204132010",
        "010234150213204310210",
        "010234150213204312010",
        "010234150213240103210",
        "010234150213240130210",
        "010234150213240132010",
        "010234150213240310210",
        "010234150213240312010",
        "010234150213243010210",
        "010234150213243012010",
        "010234150213402312010",
        "010234150213420310210",
        "010234150213420312010",
        "010234150213423010210",
        "010234150213423012010",
        "010234150231021432010",
        "010234150231024132010",
        "010234150231024312010",
        "010234150231042132010",
        "010234150231042312010",
        "010234150231201043210",
        "010234150231201403210",
        "010234150231201430210",
        "010234150231201432010",
        "010234150231204103210",
        "010234150231204130210",
        "010234150231204132010",
        "010234150231204310210",
        "010234150231204312010",
        "010234150231240103210",
        "010234150231240130210",
        "010234150231240132010",
        "010234150231240310210",
        "010234150231240312010",
        "010234150231243010210",
        "010234150231243012010",
        "010234150231402132010",
        "010234150231402312010",
        "010234150231420103210",
        "010234150231420130210",
        "010234150231420132010",
        "010234150231420310210",
        "010234150231420312010",
        "010234150231423010210",
        "010234150231423012010",
        "010234150234102132010",
        "010234150234102312010",
        "010234150234120103210",
        "010234150234120130210",
        "010234150234120132010",
        "010234150234120310210",
        "010234150234120312010",
        "010234150234123010210",
        "010234150234123012010",
        "010234152010321043210",
        "010234152010321403210",
        "010234152010321430210",
        "010234152010321432010",
        "010234152010324103210",
        "010234152010324130210",
        "010234152010324132010",
        "010234152010324310210",
        "010234152010324312010",
        "010234152010342310210",
        "010234152010342312010",
        "010234152013021043210",
        "010234152013021403210",
        "010234152013021430210",
        "010234152013021432010",
        "010234152013024103210",
        "010234152013024130210",
        "010234152013024132010",
        "010234152013024310210",
        "010234152013024312010",
        "010234152013042310210",
        "010234152013042312010",
        "010234152013201043210",
        "010234152013201403210",
        "010234152013201430210",
        "010234152013201432010",
        "010234152013204103210",
        "010234152013204130210",
        "010234152013204132010",
        "010234152013204310210",
        "010234152013204312010",
        "010234152013240103210",
        "010234152013240130210",
        "010234152013240132010",
        "010234152013240310210",
        "010234152013240312010",
        "010234152013243010210",
        "010234152013243012010",
        "010234152013402310210",
        "010234152013402312010",
        "010234152013420310210",
        "010234152013420312010",
        "010234152013423010210",
        "010234152013423012010",
        "010234152031021043210",
        "010234152031021403210",
        "010234152031021430210",
        "010234152031021432010",
        "010234152031024103210",
        "010234152031024130210",
        "010234152031024132010",
        "010234152031024310210",
        "010234152031024312010",
        "010234152031042103210",
        "010234152031042130210",
        "010234152031042132010",
        "010234152031042310210",
        "010234152031042312010",
        "010234152031201043210",
        "010234152031201403210",
        "010234152031201430210",
        "010234152031201432010",
        "010234152031204103210",
        "010234152031204130210",
        "010234152031204132010",
        "010234152031204310210",
        "010234152031204312010",
        "010234152031240103210",
        "010234152031240130210",
        "010234152031240132010",
        "010234152031240310210",
        "010234152031240312010",
        "010234152031243010210",
        "010234152031243012010",
        "010234152031402103210",
        "010234152031402130210",
        "010234152031402132010",
        "010234152031402310210",
        "010234152031402312010",
        "010234152031420103210",
        "010234152031420130210",
        "010234152031420132010",
        "010234152031420310210",
        "010234152031420312010",
        "010234152031423010210",
        "010234152031423012010",
        "010234152034102103210",
        "010234152034102130210",
        "010234152034102132010",
        "010234152034102310210",
        "010234152034102312010",
        "010234152034120103210",
        "010234152034120130210",
        "010234152034120132010",
        "010234152034120310210",
        "010234152034120312010",
        "010234152034123010210",
        "010234152034123012010",
        "010234152301021043210",
        "010234152301021403210",
        "010234152301021430210",
        "010234152301021432010",
        "010234152301024103210",
        "010234152301024130210",
        "010234152301024132010",
        "010234152301024310210",
        "010234152301024312010",
        "010234152301042103210",
        "010234152301042130210",
        "010234152301042132010",
        "010234152301042310210",
        "010234152301042312010",
        "010234152301201043210",
        "010234152301201403210",
        "010234152301201430210",
        "010234152301201432010",
        "010234152301204103210",
        "010234152301204130210",
        "010234152301204132010",
        "010234152301204310210",
        "010234152301204312010",
        "010234152301240103210",
        "010234152301240130210",
        "010234152301240132010",
        "010234152301240310210",
        "010234152301240312010",
        "010234152301243010210",
        "010234152301243012010",
        "010234152301402103210",
        "010234152301402130210",
        "010234152301402132010",
        "010234152301402310210",
        "010234152301402312010",
        "010234152301420103210",
        "010234152301420130210",
        "010234152301420132010",
        "010234152301420310210",
        "010234152301420312010",
        "010234152301423010210",
        "010234152301423012010",
        "010234152304102103210",
        "010234152304102130210",
        "010234152304102132010",
        "010234152304102310210",
        "010234152304102312010",
        "010234152304120103210",
        "010234152304120130210",
        "010234152304120132010",
        "010234152304120310210",
        "010234152304120312010",
        "010234152304123010210",
        "010234152304123012010",
        "010234152340102103210",
        "010234152340102130210",
        "010234152340102132010",
        "010234152340102310210",
        "010234152340102312010",
        "010234152340120103210",
        "010234152340120130210",
        "010234152340120132010",
        "010234152340120310210",
        "010234152340120312010",
        "010234152340123010210",
        "010234152340123012010",
        "010234510210321432010",
        "010234510210324132010",
        "010234510210324312010",
        "010234510210342312010",
        "010234510213021432010",
        "010234510213024132010",
        "010234510213024312010",
        "010234510213042312010",
        "010234510213201043210",
        "010234510213201403210",
        "010234510213201430210",
        "010234510213201432010",
        "010234510213204103210",
        "010234510213204130210",
        "010234510213204132010",
        "010234510213204310210",
        "010234510213204312010",
        "010234510213240103210",
        "010234510213240130210",
        "010234510213240132010",
        "010234510213240310210",
        "010234510213240312010",
        "010234510213243010210",
        "010234510213243012010",
        "010234510213402312010",
        "010234510213420310210",
        "010234510213420312010",
        "010234510213423010210",
        "010234510213423012010",
        "010234510231021432010",
        "010234510231024132010",
        "010234510231024312010",
        "010234510231042132010",
        "010234510231042312010",
        "010234510231201043210",
        "010234510231201403210",
        "010234510231201430210",
        "010234510231201432010",
        "010234510231204103210",
        "010234510231204130210",
        "010234510231204132010",
        "010234510231204310210",
        "010234510231204312010",
        "010234510231240103210",
        "010234510231240130210",
        "010234510231240132010",
        "010234510231240310210",
        "010234510231240312010",
        "010234510231243010210",
        "010234510231243012010",
        "010234510231402132010",
        "010234510231402312010",
        "010234510231420103210",
        "010234510231420130210",
        "010234510231420132010",
        "010234510231420310210",
        "010234510231420312010",
        "010234510231423010210",
        "010234510231423012010",
        "010234510234102132010",
        "010234510234102312010",
        "010234510234120103210",
        "010234510234120130210",
        "010234510234120132010",
        "010234510234120310210",
        "010234510234120312010",
        "010234510234123010210",
        "010234510234123012010",
        "010234512010321043210",
        "010234512010321403210",
        "010234512010321430210",
        "010234512010321432010",
        "010234512010324103210",
        "010234512010324130210",
        "010234512010324132010",
        "010234512010324310210",
        "010234512010324312010",
        "010234512010342310210",
        "010234512010342312010",
        "010234512013021043210",
        "010234512013021403210",
        "010234512013021430210",
        "010234512013021432010",
        "010234512013024103210",
        "010234512013024130210",
        "010234512013024132010",
        "010234512013024310210",
        "010234512013024312010",
        "010234512013042310210",
        "010234512013042312010",
        "010234512013201043210",
        "010234512013201403210",
        "010234512013201430210",
        "010234512013201432010",
        "010234512013204103210",
        "010234512013204130210",
        "010234512013204132010",
        "010234512013204310210",
        "010234512013204312010",
        "010234512013240103210",
        "010234512013240130210",
        "010234512013240132010",
        "010234512013240310210",
        "010234512013240312010",
        "010234512013243010210",
        "010234512013243012010",
        "010234512013402310210",
        "010234512013402312010",
        "010234512013420310210",
        "010234512013420312010",
        "010234512013423010210",
        "010234512013423012010",
        "010234512031021043210",
        "010234512031021403210",
        "010234512031021430210",
        "010234512031021432010",
        "010234512031024103210",
        "010234512031024130210",
        "010234512031024132010",
        "010234512031024310210",
        "010234512031024312010",
        "010234512031042103210",
        "010234512031042130210",
        "010234512031042132010",
        "010234512031042310210",
        "010234512031042312010",
        "010234512031201043210",
        "010234512031201403210",
        "010234512031201430210",
        "010234512031201432010",
        "010234512031204103210",
        "010234512031204130210",
        "010234512031204132010",
        "010234512031204310210",
        "010234512031204312010",
        "010234512031240103210",
        "010234512031240130210",
        "010234512031240132010",
        "010234512031240310210",
        "010234512031240312010",
        "010234512031243010210",
        "010234512031243012010",
        "010234512031402103210",
        "010234512031402130210",
        "010234512031402132010",
        "010234512031402310210",
        "010234512031402312010",
        "010234512031420103210",
        "010234512031420130210",
        "010234512031420132010",
        "010234512031420310210",
        "010234512031420312010",
        "010234512031423010210",
        "010234512031423012010",
        "010234512034102103210",
        "010234512034102130210",
        "010234512034102132010",
        "010234512034102310210",
        "010234512034102312010",
        "010234512034120103210",
        "010234512034120130210",
        "010234512034120132010",
        "010234512034120310210",
        "010234512034120312010",
        "010234512034123010210",
        "010234512034123012010",
        "010234512301021043210",
        "010234512301021403210",
        "010234512301021430210",
        "010234512301021432010",
        "010234512301024103210",
        "010234512301024130210",
        "010234512301024132010",
        "010234512301024310210",
        "010234512301024312010",
        "010234512301042103210",
        "010234512301042130210",
        "010234512301042132010",
        "010234512301042310210",
        "010234512301042312010",
        "010234512301201043210",
        "010234512301201403210",
        "010234512301201430210",
        "010234512301201432010",
        "010234512301204103210",
        "010234512301204130210",
        "010234512301204132010",
        "010234512301204310210",
        "010234512301204312010",
        "010234512301240103210",
        "010234512301240130210",
        "010234512301240132010",
        "010234512301240310210",
        "010234512301240312010",
        "010234512301243010210",
        "010234512301243012010",
        "010234512301402103210",
        "010234512301402130210",
        "010234512301402132010",
        "010234512301402310210",
        "010234512301402312010",
        "010234512301420103210",
        "010234512301420130210",
        "010234512301420132010",
        "010234512301420310210",
        "010234512301420312010",
        "010234512301423010210",
        "010234512301423012010",
        "010234512304102103210",
        "010234512304102130210",
        "010234512304102132010",
        "010234512304102310210",
        "010234512304102312010",
        "010234512304120103210",
        "010234512304120130210",
        "010234512304120132010",
        "010234512304120310210",
        "010234512304120312010",
        "010234512304123010210",
        "010234512304123012010",
        "010234512340102103210",
        "010234512340102130210",
        "010234512340102132010",
        "010234512340102310210",
        "010234512340102312010",
        "010234512340120103210",
        "010234512340120130210",
        "010234512340120132010",
        "010234512340120310210",
        "010234512340120312010",
        "010234512340123010210",
        "010234512340123012010",
        "012010321043215403210",
        "012010321043215430210",
        "012010321043215432010",
        "012010321043251432010",
        "012010321403215403210",
        "012010321403215430210",
        "012010321403215432010",
        "012010321403251432010",
        "012010321430215403210",
        "012010321430215430210",
        "012010321430215432010",
        "012010321430251430210",
        "012010321430251432010",
        "012010321430521430210",
        "012010321430521432010",
        "012010321432015403210",
        "012010321432015430210",
        "012010321432015432010",
        "012010321432051430210",
        "012010321432051432010",
        "012010321432501430210",
        "012010321432501432010",
        "012010321435021430210",
        "012010321435021432010",
        "012010321435201430210",
        "012010321435201432010",
        "012010321435204132010",
        "012010321435240103210",
        "012010321435240130210",
        "012010321435240132010",
        "012010321435243010210",
        "012010321435243012010",
        "012010324103215403210",
        "012010324103215430210",
        "012010324103215432010",
        "012010324103251432010",
        "012010324130215403210",
        "012010324130215430210",
        "012010324130215432010",
        "012010324130251432010",
        "012010324132015403210",
        "012010324132015430210",
        "012010324132015432010",
        "012010324132051432010",
        "012010324132501432010",
        "012010324135201432010",
        "012010324310215403210",
        "012010324310215430210",
        "012010324310215432010",
        "012010324310251432010",
        "012010324310524310210",
        "012010324310524312010",
        "012010324312015403210",
        "012010324312015430210",
        "012010324312015432010",
        "012010324312051432010",
        "012010324312501432010",
        "012010324315201432010",
        "012010342103215403210",
        "012010342103215430210",
        "012010342103215432010",
        "012010342103251432010",
        "012010342130215403210",
        "012010342130215430210",
        "012010342130215432010",
        "012010342130251432010",
        "012010342132015403210",
        "012010342132015430210",
        "012010342132015432010",
        "012010342132051432010",
        "012010342132501432010",
        "012010342310215403210",
        "012010342310215430210",
        "012010342310215432010",
        "012010342310251432010",
        "012010342310524310210",
        "012010342310524312010",
        "012010342312015403210",
        "012010342312015430210",
        "012010342312015432010",
        "012010342312051432010",
        "012010342312501432010",
        "012010342510324310210",
        "012010342510324312010",
        "012010342510342310210",
        "012010342510342312010",
        "012010342534102103210",
        "012010342534102130210",
        "012010342534102132010",
        "012010342534102310210",
        "012010342534102312010",
        "012010342534120103210",
        "012010342534120130210",
        "012010342534120132010",
        "012010342534120310210",
        "012010342534120312010",
        "012010342534123010210",
        "012010342534123012010",
        "012013021043215403210",
        "012013021043215430210",
        "012013021043215432010",
        "012013021043251432010",
        "012013021403215403210",
        "012013021403215430210",
        "012013021403215432010",
        "012013021403251432010",
        "012013021430215403210",
        "012013021430215430210",
        "012013021430215432010",
        "012013021430251430210",
        "012013021430251432010",
        "012013021430521430210",
        "012013021430521432010",
        "012013021432015403210",
        "012013021432015430210",
        "012013021432015432010",
        "012013021432051430210",
        "012013021432051432010",
        "012013021432501430210",
        "012013021432501432010",
        "012013021435021430210",
        "012013021435021432010",
        "012013021435201430210",
        "012013021435201432010",
        "012013021435204132010",
        "012013021435240103210",
        "012013021435240130210",
        "012013021435240132010",
        "012013021435243010210",
        "012013021435243012010",
        "012013024103215403210",
        "012013024103215430210",
        "012013024103215432010",
        "012013024103251432010",
        "012013024130215403210",
        "012013024130215430210",
        "012013024130215432010",
        "012013024130251432010",
        "012013024132015403210",
        "012013024132015430210",
        "012013024132015432010",
        "012013024132051432010",
        "012013024132501432010",
        "012013024135201432010",
        "012013024310215403210",
        "012013024310215430210",
        "012013024310215432010",
        "012013024310251432010",
        "012013024312015403210",
        "012013024312015430210",
        "012013024312015432010",
        "012013024312051432010",
        "012013024312501432010",
        "012013024315201432010",
        "012013042103215403210",
        "012013042103215430210",
        "012013042103215432010",
        "012013042103251432010",
        "012013042130215403210",
        "012013042130215430210",
        "012013042130215432010",
        "012013042130251432010",
        "012013042132015403210",
        "012013042132015430210",
        "012013042132015432010",
        "012013042132051432010",
        "012013042132501432010",
        "012013042310215403210",
        "012013042310215430210",
        "012013042310215432010",
        "012013042310251432010",
        "012013042312015403210",
        "012013042312015430210",
        "012013042312015432010",
        "012013042312051432010",
        "012013042312501432010",
        "012013042534102103210",
        "012013042534102130210",
        "012013042534102132010",
        "012013042534102310210",
        "012013042534102312010",
        "012013201043215403210",
        "012013201043215430210",
        "012013201043215432010",
        "012013201043251432010",
        "012013201403215403210",
        "012013201403215430210",
        "012013201403215432010",
        "012013201403251432010",
        "012013201430215403210",
        "012013201430215430210",
        "012013201430215432010",
        "012013201430251430210",
        "012013201430251432010",
        "012013201430521430210",
        "012013201430521432010",
        "012013201432010543210",
        "012013201432015043210",
        "012013201432015403210",
        "012013201432015430210",
        "012013201432051043210",
        "012013201432051403210",
        "012013201432051430210",
        "012013201432501043210",
        "012013201432501403210",
        "012013201432501430210",
        "012013201435021430210",
        "012013201435021432010",
        "012013201435201043210",
        "012013201435201403210",
        "012013201435201430210",
        "012013201435204103210",
        "012013201435204130210",
        "012013201435204310210",
        "012013201435240103210",
        "012013201435240130210",
        "012013201435240310210",
        "012013201435243010210",
        "012013204103215403210",
        "012013204103215430210",
        "012013204103215432010",
        "012013204103251432010",
        "012013204130215403210",
        "012013204130215430210",
        "012013204130215432010",
        "012013204130251432010",
        "012013204132015403210",
        "012013204132015430210",
        "012013204310215403210",
        "012013204310215430210",
        "012013204310215432010",
        "012013204310251432010",
        "012013204312015403210",
        "012013204312015430210",
        "012013240103215403210",
        "012013240103215430210",
        "012013240103215432010",
        "012013240103251432010",
        "012013240130215403210",
        "012013240130215430210",
        "012013240130215432010",
        "012013240130251432010",
        "012013240132015403210",
        "012013240132015430210",
        "012013240310215403210",
        "012013240310215430210",
        "012013240310215432010",
        "012013240310251432010",
        "012013240312015403210",
        "012013240312015430210",
        "012013243010215403210",
        "012013243010215430210",
        "012013243010215432010",
        "012013243010251432010",
        "012013243010521432010",
        "012013243012015403210",
        "012013243012015430210",
        "012013243012051430210",
        "012013243012501430210",
        "012013243015021432010",
        "012013243015201430210",
        "012013243015243010210",
        "012013402103215403210",
        "012013402103215430210",
        "012013402103215432010",
        "012013402103251432010",
        "012013402130215403210",
        "012013402130215430210",
        "012013402130215432010",
        "012013402130251432010",
        "012013402132015403210",
        "012013402132015430210",
        "012013402132015432010",
        "012013402132051432010",
        "012013402132501432010",
        "012013402310215403210",
        "012013402310215430210",
        "012013402310215432010",
        "012013402310251432010",
        "012013402312015403210",
        "012013402312015430210",
        "012013402312015432010",
        "012013402312051432010",
        "012013402312501432010",
        "012013402534102103210",
        "012013402534102130210",
        "012013402534102132010",
        "012013402534102310210",
        "012013402534102312010",
        "012013420103215403210",
        "012013420103215430210",
        "012013420103215432010",
        "012013420103251432010",
        "012013420130215403210",
        "012013420130215430210",
        "012013420130215432010",
        "012013420130251432010",
        "012013420132015403210",
        "012013420132015430210",
        "012013420310215403210",
        "012013420310215430210",
        "012013420310215432010",
        "012013420310251432010",
        "012013420312015403210",
        "012013420312015430210",
        "012013420531201432010",
        "012013423010215403210",
        "012013423010215430210",
        "012013423010215432010",
        "012013423010251432010",
        "012013423012015403210",
        "012013423012015430210",
        "012013423012051430210",
        "012013423012501430210",
        "012013423015243010210",
        "012013425013243010210",
        "012013425013243012010",
        "012013425013423010210",
        "012013425013423012010",
        "012013425031021432010",
        "012013425031201432010",
        "012013425301021432010",
        "012013425301201432010",
        "012031021043215403210",
        "012031021043215430210",
        "012031021043215432010",
        "012031021043251432010",
        "012031021403215403210",
        "012031021403215430210",
        "012031021403215432010",
        "012031021403251432010",
        "012031021430215403210",
        "012031021430215430210",
        "012031021430215432010",
        "012031021430251430210",
        "012031021430251432010",
        "012031021430521430210",
        "012031021430521432010",
        "012031021432015403210",
        "012031021432015430210",
        "012031021432015432010",
        "012031021432051430210",
        "012031021432051432010",
        "012031021432501430210",
        "012031021432501432010",
        "012031021435021430210",
        "012031021435021432010",
        "012031021435201430210",
        "012031021435201432010",
        "012031021435204132010",
        "012031021435240103210",
        "012031021435240130210",
        "012031021435240132010",
        "012031021435243010210",
        "012031021435243012010",
        "012031024103215403210",
        "012031024103215430210",
        "012031024103215432010",
        "012031024103251432010",
        "012031024130215403210",
        "012031024130215430210",
        "012031024130215432010",
        "012031024130251432010",
        "012031024132015403210",
        "012031024132015430210",
        "012031024132015432010",
        "012031024132051432010",
        "012031024132501432010",
        "012031024135201432010",
        "012031042103215403210",
        "012031042103215430210",
        "012031042103215432010",
        "012031042103251432010",
        "012031042130215403210",
        "012031042130215430210",
        "012031042130215432010",
        "012031042130251432010",
        "012031042132015403210",
        "012031042132015430210",
        "012031042132015432010",
        "012031042132051432010",
        "012031042132501432010",
        "012031042310215403210",
        "012031042310215430210",
        "012031042310215432010",
        "012031042310251432010",
        "012031042312015403210",
        "012031042312015430210",
        "012031042312015432010",
        "012031042312051432010",
        "012031042312501432010",
        "012031042534102103210",
        "012031042534102130210",
        "012031042534102132010",
        "012031042534102310210",
        "012031042534102312010",
        "012031042534120103210",
        "012031042534120130210",
        "012031042534120132010",
        "012031042534120310210",
        "012031042534120312010",
        "012031042534123010210",
        "012031042534123012010",
        "012031201043215403210",
        "012031201043215430210",
        "012031201043215432010",
        "012031201043251432010",
        "012031201403215403210",
        "012031201403215430210",
        "012031201403215432010",
        "012031201403251432010",
        "012031201430215403210",
        "012031201430215430210",
        "012031201430215432010",
        "012031201430251430210",
        "012031201430251432010",
        "012031201430521430210",
        "012031201430521432010",
        "012031201432010543210",
        "012031201432015043210",
        "012031201432015403210",
        "012031201432015430210",
        "012031201432051043210",
        "012031201432051403210",
        "012031201432051430210",
        "012031201432501043210",
        "012031201432501403210",
        "012031201432501430210",
        "012031201435021430210",
        "012031201435021432010",
        "012031201435201043210",
        "012031201435201403210",
        "012031201435201430210",
        "012031201435204103210",
        "012031201435204130210",
        "012031201435204310210",
        "012031201435240103210",
        "012031201435240130210",
        "012031201435240310210",
        "012031201435243010210",
        "012031204103215403210",
        "012031204103215430210",
        "012031204103215432010",
        "012031204103251432010",
        "012031204130215403210",
        "012031204130215430210",
        "012031204130215432010",
        "012031204130251432010",
        "012031204132015403210",
        "012031204132015430210",
        "012031240103215403210",
        "012031240103215430210",
        "012031240103215432010",
        "012031240103251432010",
        "012031240130215403210",
        "012031240130215430210",
        "012031240130215432010",
        "012031240130251432010",
        "012031240132015403210",
        "012031240132015430210",
        "012031402103215403210",
        "012031402103215430210",
        "012031402103215432010",
        "012031402103251432010",
        "012031402130215403210",
        "012031402130215430210",
        "012031402130215432010",
        "012031402130251432010",
        "012031402132015403210",
        "012031402132015430210",
        "012031402132015432010",
        "012031402132051432010",
        "012031402132501432010",
        "012031402310215403210",
        "012031402310215430210",
        "012031402310215432010",
        "012031402310251432010",
        "012031402312015403210",
        "012031402312015430210",
        "012031402312015432010",
        "012031402312051432010",
        "012031402312501432010",
        "012031402534102103210",
        "012031402534102130210",
        "012031402534102132010",
        "012031402534102310210",
        "012031402534102312010",
        "012031420103215403210",
        "012031420103215430210",
        "012031420103215432010",
        "012031420103251432010",
        "012031420130215403210",
        "012031420130215430210",
        "012031420130215432010",
        "012031420130251432010",
        "012031420132015403210",
        "012031420132015430210",
        "012031420310215403210",
        "012031420310215430210",
        "012031420310215432010",
        "012031420310251432010",
        "012031420312015403210",
        "012031420312015430210",
        "012031423010215403210",
        "012031423010215430210",
        "012031423010215432010",
        "012031423010251432010",
        "012031423012015403210",
        "012031423012015430210",
        "012034102103215403210",
        "012034102103215430210",
        "012034102103215432010",
        "012034102103251432010",
        "012034102130215403210",
        "012034102130215430210",
        "012034102130215432010",
        "012034102130251432010",
        "012034102132015403210",
        "012034102132015430210",
        "012034102132015432010",
        "012034102132051432010",
        "012034102132501432010",
        "012034102310215403210",
        "012034102310215430210",
        "012034102310215432010",
        "012034102310251432010",
        "012034102312015403210",
        "012034102312015430210",
        "012034102312015432010",
        "012034102312051432010",
        "012034102312501432010",
        "012034102510342310210",
        "012034102510342312010",
        "012034102534102103210",
        "012034102534102130210",
        "012034102534102132010",
        "012034102534102310210",
        "012034102534102312010",
        "012034102534120103210",
        "012034102534120130210",
        "012034102534120132010",
        "012034102534120310210",
        "012034102534120312010",
        "012034102534123010210",
        "012034102534123012010",
        "012034105210321043210",
        "012034105210321403210",
        "012034105210324103210",
        "012034105210324310210",
        "012034105210324312010",
        "012034105210342310210",
        "012034105210342312010",
        "012034105213021043210",
        "012034105234102103210",
        "012034105234102130210",
        "012034105234102132010",
        "012034105234102310210",
        "012034105234102312010",
        "012034105234120103210",
        "012034105234120130210",
        "012034105234120132010",
        "012034105234120310210",
        "012034105234120312010",
        "012034105234123010210",
        "012034105234123012010",
        "012034120103215403210",
        "012034120103215430210",
        "012034120103215432010",
        "012034120103251432010",
        "012034120130215403210",
        "012034120130215430210",
        "012034120130215432010",
        "012034120130251432010",
        "012034120132015403210",
        "012034120132015430210",
        "012034120310215403210",
        "012034120310215430210",
        "012034120310215432010",
        "012034120310251432010",
        "012034120312015403210",
        "012034120312015430210",
        "012034120534102103210",
        "012034120534102130210",
        "012034120534102132010",
        "012034120534102310210",
        "012034120534102312010",
        "012034120534120103210",
        "012034120534120130210",
        "012034120534120132010",
        "012034120534120310210",
        "012034120534120312010",
        "012034120534123010210",
        "012034120534123012010",
        "012034123010215403210",
        "012034123010215430210",
        "012034123010215432010",
        "012034123010251432010",
        "012034123012015403210",
        "012034123012015430210",
        "012034125034102103210",
        "012034125034102130210",
        "012034125034102132010",
        "012034125034102310210",
        "012034125034102312010",
        "012034125034120103210",
        "012034125034120130210",
        "012034125034120132010",
        "012034125034120310210",
        "012034125034120312010",
        "012034125034123010210",
        "012034125034123012010",
        "012034150210321043210",
        "012034150210321403210",
        "012034150210324103210",
        "012034150210324310210",
        "012034150210324312010",
        "012034150210342310210",
        "012034150210342312010",
        "012034150213021043210",
        "012034150234102103210",
        "012034150234102130210",
        "012034150234102132010",
        "012034150234102310210",
        "012034150234102312010",
        "012034150234120103210",
        "012034150234120130210",
        "012034150234120132010",
        "012034150234120310210",
        "012034150234120312010",
        "012034150234123010210",
        "012034150234123012010",
        "012034152034102103210",
        "012034152034102130210",
        "012034152034102132010",
        "012034152034102310210",
        "012034152034102312010",
        "012034152034120103210",
        "012034152034120130210",
        "012034152034120132010",
        "012034152034120310210",
        "012034152034120312010",
        "012034152034123010210",
        "012034152034123012010",
        "012034510210321043210",
        "012034510210321403210",
        "012034510210321430210",
        "012034510210321432010",
        "012034510210324103210",
        "012034510210324130210",
        "012034510210324132010",
        "012034510210324310210",
        "012034510210324312010",
        "012034510210342310210",
        "012034510210342312010",
        "012034510213021043210",
        "012034510213021403210",
        "012034510213021430210",
        "012034510213021432010",
        "012034510213024103210",
        "012034510213024130210",
        "012034510213024132010",
        "012034510213024310210",
        "012034510213024312010",
        "012034510213042310210",
        "012034510213042312010",
        "012034510213201043210",
        "012034510213201403210",
        "012034510213201430210",
        "012034510213201432010",
        "012034510213204103210",
        "012034510213204130210",
        "012034510213204132010",
        "012034510213204310210",
        "012034510213204312010",
        "012034510213240103210",
        "012034510213240130210",
        "012034510213240132010",
        "012034510213240310210",
        "012034510213240312010",
        "012034510213243010210",
        "012034510213243012010",
        "012034510213402310210",
        "012034510213402312010",
        "012034510213420310210",
        "012034510213420312010",
        "012034510213423010210",
        "012034510213423012010",
        "012034510231021043210",
        "012034510231021403210",
        "012034510231021430210",
        "012034510231021432010",
        "012034510231024103210",
        "012034510231024130210",
        "012034510231024132010",
        "012034510231024310210",
        "012034510231024312010",
        "012034510231042103210",
        "012034510231042130210",
        "012034510231042132010",
        "012034510231042310210",
        "012034510231042312010",
        "012034510231201043210",
        "012034510231201403210",
        "012034510231201430210",
        "012034510231201432010",
        "012034510231204103210",
        "012034510231204130210",
        "012034510231204132010",
        "012034510231204310210",
        "012034510231204312010",
        "012034510231240103210",
        "012034510231240130210",
        "012034510231240132010",
        "012034510231240310210",
        "012034510231240312010",
        "012034510231243010210",
        "012034510231243012010",
        "012034510231402103210",
        "012034510231402130210",
        "012034510231402132010",
        "012034510231402310210",
        "012034510231402312010",
        "012034510231420103210",
        "012034510231420130210",
        "012034510231420132010",
        "012034510231420310210",
        "012034510231420312010",
        "012034510231423010210",
        "012034510231423012010",
        "012034510234102103210",
        "012034510234102130210",
        "012034510234102132010",
        "012034510234102310210",
        "012034510234102312010",
        "012034510234120103210",
        "012034510234120130210",
        "012034510234120132010",
        "012034510234120310210",
        "012034510234120312010",
        "012034510234123010210",
        "012034510234123012010",
        "012034512010321043210",
        "012034512010321403210",
        "012034512010321430210",
        "012034512010321432010",
        "012034512010324103210",
        "012034512010324130210",
        "012034512010324132010",
        "012034512010324310210",
        "012034512010324312010",
        "012034512010342310210",
        "012034512010342312010",
        "012034512013021043210",
        "012034512013021403210",
        "012034512013021430210",
        "012034512013021432010",
        "012034512013024103210",
        "012034512013024130210",
        "012034512013024132010",
        "012034512013024310210",
        "012034512013024312010",
        "012034512013042310210",
        "012034512013042312010",
        "012034512013201043210",
        "012034512013201403210",
        "012034512013201430210",
        "012034512013201432010",
        "012034512013204103210",
        "012034512013204130210",
        "012034512013204132010",
        "012034512013204310210",
        "012034512013204312010",
        "012034512013240103210",
        "012034512013240130210",
        "012034512013240132010",
        "012034512013240310210",
        "012034512013240312010",
        "012034512013243010210",
        "012034512013243012010",
        "012034512013402310210",
        "012034512013402312010",
        "012034512013420310210",
        "012034512013420312010",
        "012034512013423010210",
        "012034512013423012010",
        "012034512031021043210",
        "012034512031021403210",
        "012034512031021430210",
        "012034512031021432010",
        "012034512031024103210",
        "012034512031024130210",
        "012034512031024132010",
        "012034512031024310210",
        "012034512031024312010",
        "012034512031042103210",
        "012034512031042130210",
        "012034512031042132010",
        "012034512031042310210",
        "012034512031042312010",
        "012034512031201043210",
        "012034512031201403210",
        "012034512031201430210",
        "012034512031201432010",
        "012034512031204103210",
        "012034512031204130210",
        "012034512031204132010",
        "012034512031204310210",
        "012034512031204312010",
        "012034512031240103210",
        "012034512031240130210",
        "012034512031240132010",
        "012034512031240310210",
        "012034512031240312010",
        "012034512031243010210",
        "012034512031243012010",
        "012034512031402103210",
        "012034512031402130210",
        "012034512031402132010",
        "012034512031402310210",
        "012034512031402312010",
        "012034512031420103210",
        "012034512031420130210",
        "012034512031420132010",
        "012034512031420310210",
        "012034512031420312010",
        "012034512031423010210",
        "012034512031423012010",
        "012034512034102103210",
        "012034512034102130210",
        "012034512034102132010",
        "012034512034102310210",
        "012034512034102312010",
        "012034512034120103210",
        "012034512034120130210",
        "012034512034120132010",
        "012034512034120310210",
        "012034512034120312010",
        "012034512034123010210",
        "012034512034123012010",
        "012034512301021043210",
        "012034512301021403210",
        "012034512301021430210",
        "012034512301021432010",
        "012034512301024103210",
        "012034512301024130210",
        "012034512301024132010",
        "012034512301024310210",
        "012034512301024312010",
        "012034512301042103210",
        "012034512301042130210",
        "012034512301042132010",
        "012034512301042310210",
        "012034512301042312010",
        "012034512301201043210",
        "012034512301201403210",
        "012034512301201430210",
        "012034512301201432010",
        "012034512301204103210",
        "012034512301204130210",
        "012034512301204132010",
        "012034512301204310210",
        "012034512301204312010",
        "012034512301240103210",
        "012034512301240130210",
        "012034512301240132010",
        "012034512301240310210",
        "012034512301240312010",
        "012034512301243010210",
        "012034512301243012010",
        "012034512301402103210",
        "012034512301402130210",
        "012034512301402132010",
        "012034512301402310210",
        "012034512301402312010",
        "012034512301420103210",
        "012034512301420130210",
        "012034512301420132010",
        "012034512301420310210",
        "012034512301420312010",
        "012034512301423010210",
        "012034512301423012010",
        "012034512304102103210",
        "012034512304102130210",
        "012034512304102132010",
        "012034512304102310210",
        "012034512304102312010",
        "012034512304120103210",
        "012034512304120130210",
        "012034512304120132010",
        "012034512304120310210",
        "012034512304120312010",
        "012034512304123010210",
        "012034512304123012010",
        "012034512340102103210",
        "012034512340102130210",
        "012034512340102132010",
        "012034512340102310210",
        "012034512340102312010",
        "012034512340120103210",
        "012034512340120130210",
        "012034512340120132010",
        "012034512340120310210",
        "012034512340120312010",
        "012034512340123010210",
        "012034512340123012010",
        "012301021043215403210",
        "012301021043215430210",
        "012301021043215432010",
        "012301021043251432010",
        "012301021403215403210",
        "012301021403215430210",
        "012301021403215432010",
        "012301021403251432010",
        "012301021430215403210",
        "012301021430215430210",
        "012301021430215432010",
        "012301021430251430210",
        "012301021430251432010",
        "012301021430521430210",
        "012301021430521432010",
        "012301021432015403210",
        "012301021432015430210",
        "012301021432015432010",
        "012301021432051430210",
        "012301021432051432010",
        "012301021432501430210",
        "012301021432501432010",
        "012301021435021430210",
        "012301021435021432010",
        "012301021435201430210",
        "012301021435201432010",
        "012301021435204132010",
        "012301021435240103210",
        "012301021435240130210",
        "012301021435240132010",
        "012301021435243010210",
        "012301021435243012010",
        "012301024103215403210",
        "012301024103215430210",
        "012301024103215432010",
        "012301024103251432010",
        "012301024130215403210",
        "012301024130215430210",
        "012301024130215432010",
        "012301024130251432010",
        "012301024132015403210",
        "012301024132015430210",
        "012301024132015432010",
        "012301024132051432010",
        "012301024132501432010",
        "012301024135201432010",
        "012301042103215403210",
        "012301042103215430210",
        "012301042103215432010",
        "012301042103251432010",
        "012301042130215403210",
        "012301042130215430210",
        "012301042130215432010",
        "012301042130251432010",
        "012301042132015403210",
        "012301042132015430210",
        "012301042132015432010",
        "012301042132051432010",
        "012301042132501432010",
        "012301042310215403210",
        "012301042310215430210",
        "012301042310215432010",
        "012301042310251432010",
        "012301042312015403210",
        "012301042312015430210",
        "012301042312015432010",
        "012301042312051432010",
        "012301042312501432010",
        "012301042534102103210",
        "012301042534102130210",
        "012301042534102132010",
        "012301042534102310210",
        "012301042534102312010",
        "012301042534120103210",
        "012301042534120130210",
        "012301042534120132010",
        "012301042534120310210",
        "012301042534120312010",
        "012301042534123010210",
        "012301042534123012010",
        "012301201043215403210",
        "012301201043215430210",
        "012301201043215432010",
        "012301201043251432010",
        "012301201403215403210",
        "012301201403215430210",
        "012301201403215432010",
        "012301201403251432010",
        "012301201430215403210",
        "012301201430215430210",
        "012301201430215432010",
        "012301201430251430210",
        "012301201430251432010",
        "012301201430521430210",
        "012301201430521432010",
        "012301201432010543210",
        "012301201432015043210",
        "012301201432015403210",
        "012301201432015430210",
        "012301201432051043210",
        "012301201432051403210",
        "012301201432051430210",
        "012301201432501043210",
        "012301201432501403210",
        "012301201432501430210",
        "012301201435021430210",
        "012301201435021432010",
        "012301201435201043210",
        "012301201435201403210",
        "012301201435201430210",
        "012301201435204103210",
        "012301201435204130210",
        "012301201435204310210",
        "012301201435240103210",
        "012301201435240130210",
        "012301201435240310210",
        "012301201435243010210",
        "012301204103215403210",
        "012301204103215430210",
        "012301204103215432010",
        "012301204103251432010",
        "012301204130215403210",
        "012301204130215430210",
        "012301204130215432010",
        "012301204130251432010",
        "012301204132015403210",
        "012301204132015430210",
        "012301240103215403210",
        "012301240103215430210",
        "012301240103215432010",
        "012301240103251432010",
        "012301240130215403210",
        "012301240130215430210",
        "012301240130215432010",
        "012301240130251432010",
        "012301240132015403210",
        "012301240132015430210",
        "012301402103215403210",
        "012301402103215430210",
        "012301402103215432010",
        "012301402103251432010",
        "012301402130215403210",
        "012301402130215430210",
        "012301402130215432010",
        "012301402130251432010",
        "012301402132015403210",
        "012301402132015430210",
        "012301402132015432010",
        "012301402132051432010",
        "012301402132501432010",
        "012301402310215403210",
        "012301402310215430210",
        "012301402310215432010",
        "012301402310251432010",
        "012301402312015403210",
        "012301402312015430210",
        "012301402312015432010",
        "012301402312051432010",
        "012301402312501432010",
        "012301402534102103210",
        "012301402534102130210",
        "012301402534102132010",
        "012301402534102310210",
        "012301402534102312010",
        "012301420103215403210",
        "012301420103215430210",
        "012301420103215432010",
        "012301420103251432010",
        "012301420130215403210",
        "012301420130215430210",
        "012301420130215432010",
        "012301420130251432010",
        "012301420132015403210",
        "012301420132015430210",
        "012301420310215403210",
        "012301420310215430210",
        "012301420310215432010",
        "012301420310251432010",
        "012301420312015403210",
        "012301420312015430210",
        "012301423010215403210",
        "012301423010215430210",
        "012301423010215432010",
        "012301423010251432010",
        "012301423012015403210",
        "012301423012015430210",
        "012301423012051430210",
        "012301423012501430210",
        "012304102103215403210",
        "012304102103215430210",
        "012304102103215432010",
        "012304102103251432010",
        "012304102130215403210",
        "012304102130215430210",
        "012304102130215432010",
        "012304102130251432010",
        "012304102132015403210",
        "012304102132015430210",
        "012304102132015432010",
        "012304102132051432010",
        "012304102132501432010",
        "012304102310215403210",
        "012304102310215430210",
        "012304102310215432010",
        "012304102310251432010",
        "012304102312015403210",
        "012304102312015430210",
        "012304102312015432010",
        "012304102312051432010",
        "012304102312501432010",
        "012304102534102103210",
        "012304102534102130210",
        "012304102534102132010",
        "012304102534102310210",
        "012304102534102312010",
        "012304105234102103210",
        "012304105234102130210",
        "012304105234102132010",
        "012304105234102310210",
        "012304105234102312010",
        "012304120103215403210",
        "012304120103215430210",
        "012304120103215432010",
        "012304120103251432010",
        "012304120130215403210",
        "012304120130215430210",
        "012304120130215432010",
        "012304120130251432010",
        "012304120132015403210",
        "012304120132015430210",
        "012304120310215403210",
        "012304120310215430210",
        "012304120310215432010",
        "012304120310251432010",
        "012304120312015403210",
        "012304120312015430210",
        "012304123010215403210",
        "012304123010215430210",
        "012304123010215432010",
        "012304123010251432010",
        "012304123012015403210",
        "012304123012015430210",
        "012304123012051430210",
        "012304123012501430210",
        "012304150234102103210",
        "012304150234102130210",
        "012304150234102132010",
        "012304150234102310210",
        "012304150234102312010",
        "012304510210321043210",
        "012304510210321403210",
        "012304510210321430210",
        "012304510210321432010",
        "012304510210324103210",
        "012304510210324130210",
        "012304510210324132010",
        "012304510210324310210",
        "012304510210324312010",
        "012304510210342310210",
        "012304510210342312010",
        "012304510213021043210",
        "012304510213021403210",
        "012304510213021430210",
        "012304510213021432010",
        "012304510213024103210",
        "012304510213024130210",
        "012304510213024132010",
        "012304510213024310210",
        "012304510213024312010",
        "012304510213042310210",
        "012304510213042312010",
        "012304510213201043210",
        "012304510213201403210",
        "012304510213201430210",
        "012304510213201432010",
        "012304510213204103210",
        "012304510213204130210",
        "012304510213204132010",
        "012304510213204310210",
        "012304510213204312010",
        "012304510213240103210",
        "012304510213240130210",
        "012304510213240132010",
        "012304510213240310210",
        "012304510213240312010",
        "012304510213243010210",
        "012304510213243012010",
        "012304510213402310210",
        "012304510213402312010",
        "012304510213420310210",
        "012304510213420312010",
        "012304510213423010210",
        "012304510213423012010",
        "012304510231021043210",
        "012304510231021403210",
        "012304510231021430210",
        "012304510231021432010",
        "012304510231024103210",
        "012304510231024130210",
        "012304510231024132010",
        "012304510231024310210",
        "012304510231024312010",
        "012304510231042103210",
        "012304510231042130210",
        "012304510231042132010",
        "012304510231042310210",
        "012304510231042312010",
        "012304510231201043210",
        "012304510231201403210",
        "012304510231201430210",
        "012304510231201432010",
        "012304510231204103210",
        "012304510231204130210",
        "012304510231204132010",
        "012304510231204310210",
        "012304510231204312010",
        "012304510231240103210",
        "012304510231240130210",
        "012304510231240132010",
        "012304510231240310210",
        "012304510231240312010",
        "012304510231243010210",
        "012304510231243012010",
        "012304510231402103210",
        "012304510231402130210",
        "012304510231402132010",
        "012304510231402310210",
        "012304510231402312010",
        "012304510231420103210",
        "012304510231420130210",
        "012304510231420132010",
        "012304510231420310210",
        "012304510231420312010",
        "012304510231423010210",
        "012304510231423012010",
        "012304510234102103210",
        "012304510234102130210",
        "012304510234102132010",
        "012304510234102310210",
        "012304510234102312010",
        "012304510234120103210",
        "012304510234120130210",
        "012304510234120132010",
        "012304510234120310210",
        "012304510234120312010",
        "012304510234123010210",
        "012304510234123012010",
        "012304512010321043210",
        "012304512010321403210",
        "012304512010321430210",
        "012304512010321432010",
        "012304512010324103210",
        "012304512010324130210",
        "012304512010324132010",
        "012304512010324310210",
        "012304512010324312010",
        "012304512010342310210",
        "012304512010342312010",
        "012304512013021043210",
        "012304512013021403210",
        "012304512013021430210",
        "012304512013021432010",
        "012304512013024103210",
        "012304512013024130210",
        "012304512013024132010",
        "012304512013024310210",
        "012304512013024312010",
        "012304512013042310210",
        "012304512013042312010",
        "012304512013201043210",
        "012304512013201403210",
        "012304512013201430210",
        "012304512013201432010",
        "012304512013204103210",
        "012304512013204130210",
        "012304512013204132010",
        "012304512013204310210",
        "012304512013204312010",
        "012304512013240103210",
        "012304512013240130210",
        "012304512013240132010",
        "012304512013240310210",
        "012304512013240312010",
        "012304512013243010210",
        "012304512013243012010",
        "012304512013402310210",
        "012304512013402312010",
        "012304512013420310210",
        "012304512013420312010",
        "012304512013423010210",
        "012304512013423012010",
        "012304512031021043210",
        "012304512031021403210",
        "012304512031021430210",
        "012304512031021432010",
        "012304512031024103210",
        "012304512031024130210",
        "012304512031024132010",
        "012304512031024310210",
        "012304512031024312010",
        "012304512031042103210",
        "012304512031042130210",
        "012304512031042132010",
        "012304512031042310210",
        "012304512031042312010",
        "012304512031201043210",
        "012304512031201403210",
        "012304512031201430210",
        "012304512031201432010",
        "012304512031204103210",
        "012304512031204130210",
        "012304512031204132010",
        "012304512031204310210",
        "012304512031204312010",
        "012304512031240103210",
        "012304512031240130210",
        "012304512031240132010",
        "012304512031240310210",
        "012304512031240312010",
        "012304512031243010210",
        "012304512031243012010",
        "012304512031402103210",
        "012304512031402130210",
        "012304512031402132010",
        "012304512031402310210",
        "012304512031402312010",
        "012304512031420103210",
        "012304512031420130210",
        "012304512031420132010",
        "012304512031420310210",
        "012304512031420312010",
        "012304512031423010210",
        "012304512031423012010",
        "012304512034102103210",
        "012304512034102130210",
        "012304512034102132010",
        "012304512034102310210",
        "012304512034102312010",
        "012304512034120103210",
        "012304512034120130210",
        "012304512034120132010",
        "012304512034120310210",
        "012304512034120312010",
        "012304512034123010210",
        "012304512034123012010",
        "012304512301021043210",
        "012304512301021403210",
        "012304512301021430210",
        "012304512301021432010",
        "012304512301024103210",
        "012304512301024130210",
        "012304512301024132010",
        "012304512301024310210",
        "012304512301024312010",
        "012304512301042103210",
        "012304512301042130210",
        "012304512301042132010",
        "012304512301042310210",
        "012304512301042312010",
        "012304512301201043210",
        "012304512301201403210",
        "012304512301201430210",
        "012304512301201432010",
        "012304512301204103210",
        "012304512301204130210",
        "012304512301204132010",
        "012304512301204310210",
        "012304512301204312010",
        "012304512301240103210",
        "012304512301240130210",
        "012304512301240132010",
        "012304512301240310210",
        "012304512301240312010",
        "012304512301243010210",
        "012304512301243012010",
        "012304512301402103210",
        "012304512301402130210",
        "012304512301402132010",
        "012304512301402310210",
        "012304512301402312010",
        "012304512301420103210",
        "012304512301420130210",
        "012304512301420132010",
        "012304512301420310210",
        "012304512301420312010",
        "012304512301423010210",
        "012304512301423012010",
        "012304512304102103210",
        "012304512304102130210",
        "012304512304102132010",
        "012304512304102310210",
        "012304512304102312010",
        "012304512304120103210",
        "012304512304120130210",
        "012304512304120132010",
        "012304512304120310210",
        "012304512304120312010",
        "012304512304123010210",
        "012304512304123012010",
        "012304512340102103210",
        "012304512340102130210",
        "012304512340102132010",
        "012304512340102310210",
        "012304512340102312010",
        "012304512340120103210",
        "012304512340120130210",
        "012304512340120132010",
        "012304512340120310210",
        "012304512340120312010",
        "012304512340123010210",
        "012304512340123012010",
        "012340102103215403210",
        "012340102103215430210",
        "012340102103215432010",
        "012340102103251432010",
        "012340102130215403210",
        "012340102130215430210",
        "012340102130215432010",
        "012340102130251432010",
        "012340102132015403210",
        "012340102132015430210",
        "012340102132015432010",
        "012340102132051432010",
        "012340102132501432010",
        "012340102310215403210",
        "012340102310215430210",
        "012340102310215432010",
        "012340102310251432010",
        "012340102312015403210",
        "012340102312015430210",
        "012340102312015432010",
        "012340102312051432010",
        "012340102312501432010",
        "012340102534102103210",
        "012340102534102130210",
        "012340102534102132010",
        "012340102534102310210",
        "012340102534102312010",
        "012340105234102103210",
        "012340105234102130210",
        "012340105234102132010",
        "012340105234102310210",
        "012340105234102312010",
        "012340120103215403210",
        "012340120103215430210",
        "012340120103215432010",
        "012340120103251432010",
        "012340120130215403210",
        "012340120130215430210",
        "012340120130215432010",
        "012340120130251432010",
        "012340120132015403210",
        "012340120132015430210",
        "012340120310215403210",
        "012340120310215430210",
        "012340120310215432010",
        "012340120310251432010",
        "012340120312015403210",
        "012340120312015430210",
        "012340120312051430210",
        "012340120312501430210",
        "012340123010215403210",
        "012340123010215430210",
        "012340123010215432010",
        "012340123010251432010",
        "012340123012015403210",
        "012340123012015430210",
        "012340123012051430210",
        "012340123012501430210",
        "012340150234102103210",
        "012340150234102130210",
        "012340150234102132010",
        "012340150234102310210",
        "012340150234102312010",
        "012340510234102103210",
        "012340510234102130210",
        "012340510234102132010",
        "012340510234102310210",
        "012340510234102312010",
        "012345010234102103210",
        "012345010234102130210",
        "012345010234102132010",
        "012345010234102310210",
        "012345010234102312010"
      ],
      "number": 1,
      "proof_note": "research/verify_bounds.py",
      "remaining": 10686,
      "seconds": 1.399,
      "title": "Linear root inequalities"
    },
    {
      "already_excluded": 0,
      "before": 10686,
      "checker": "verify_bounds.check_quadratic",
      "key": "quadratic",
      "matched_words": 2282,
      "new_count": 2282,
      "new_exclusions": [
        "010210321043251430210",
        "010210321043521432010",
        "010210321043524310210",
        "010210321043524312010",
        "010210321403251430210",
        "010210321403521432010",
        "010210321403524310210",
        "010210321403524312010",
        "010210321430210543210",
        "010210321430215043210",
        "010210321430251043210",
        "010210321430251403210",
        "010210321430521043210",
        "010210321430521403210",
        "010210321430524103210",
        "010210321430524130210",
        "010210321430524132010",
        "010210321430524310210",
        "010210321430524312010",
        "010210321432010543210",
        "010210321432015043210",
        "010210321432051043210",
        "010210321432051403210",
        "010210321432501043210",
        "010210321432501403210",
        "010210321435021043210",
        "010210321435021403210",
        "010210321435024103210",
        "010210321435024130210",
        "010210321435024132010",
        "010210321435024310210",
        "010210321435024312010",
        "010210321435201043210",
        "010210321435201403210",
        "010210321435204103210",
        "010210321435204130210",
        "010210321435204310210",
        "010210321435204312010",
        "010210321435240310210",
        "010210321435240312010",
        "010210324103251430210",
        "010210324103521432010",
        "010210324103524312010",
        "010210324130251430210",
        "010210324130521432010",
        "010210324130524312010",
        "010210324132051430210",
        "010210324132501430210",
        "010210324135021432010",
        "010210324310251430210",
        "010210324310521432010",
        "010210324312051430210",
        "010210324312501430210",
        "010210324315021432010",
        "010210342103210543210",
        "010210342103251430210",
        "010210342103521432010",
        "010210342103524310210",
        "010210342103524312010",
        "010210342105324312010",
        "010210342130251430210",
        "010210342130521432010",
        "010210342130524310210",
        "010210342130524312010",
        "010210342132051430210",
        "010210342132501430210",
        "010210342135021432010",
        "010210342135201432010",
        "010210342150324312010",
        "010210342310251430210",
        "010210342310521432010",
        "010210342312051430210",
        "010210342312501430210",
        "010210342315021432010",
        "010210342315201432010",
        "010210342351021432010",
        "010210342351024312010",
        "010210342351201432010",
        "010210342351204312010",
        "010210342531021432010",
        "010210342531024312010",
        "010210342531042312010",
        "010210342531201432010",
        "010210342531204312010",
        "010213021043251430210",
        "010213021043521432010",
        "010213021043524310210",
        "010213021043524312010",
        "010213021403251430210",
        "010213021403521432010",
        "010213021403524310210",
        "010213021403524312010",
        "010213021430210543210",
        "010213021430215043210",
        "010213021430251043210",
        "010213021430251403210",
        "010213021430521043210",
        "010213021430521403210",
        "010213021430524103210",
        "010213021430524130210",
        "010213021430524132010",
        "010213021430524310210",
        "010213021430524312010",
        "010213021432010543210",
        "010213021432015043210",
        "010213021432051043210",
        "010213021432051403210",
        "010213021432501043210",
        "010213021432501403210",
        "010213021435021043210",
        "010213021435021403210",
        "010213021435024103210",
        "010213021435024130210",
        "010213021435024132010",
        "010213021435024310210",
        "010213021435024312010",
        "010213021435201043210",
        "010213021435201403210",
        "010213021435204103210",
        "010213021435204130210",
        "010213021435204310210",
        "010213021435204312010",
        "010213021435240310210",
        "010213021435240312010",
        "010213024103251430210",
        "010213024103521432010",
        "010213024130251430210",
        "010213024130521432010",
        "010213024132051430210",
        "010213024132501430210",
        "010213024135021432010",
        "010213024310251430210",
        "010213024310521432010",
        "010213024310524310210",
        "010213024310524312010",
        "010213024312051430210",
        "010213024312501430210",
        "010213024315021432010",
        "010213042103251430210",
        "010213042103521432010",
        "010213042103524310210",
        "010213042103524312010",
        "010213042130251430210",
        "010213042130521432010",
        "010213042130524310210",
        "010213042130524312010",
        "010213042132051430210",
        "010213042132501430210",
        "010213042135021432010",
        "010213042135201432010",
        "010213042310251430210",
        "010213042310521432010",
        "010213042310524310210",
        "010213042310524312010",
        "010213042312051430210",
        "010213042312501430210",
        "010213042315021432010",
        "010213042315201432010",
        "010213042351021432010",
        "010213042351201432010",
        "010213042510324312010",
        "010213042510342312010",
        "010213042531021432010",
        "010213042531201432010",
        "010213042534120103210",
        "010213042534120130210",
        "010213042534120132010",
        "010213042534120310210",
        "010213042534120312010",
        "010213042534123010210",
        "010213042534123012010",
        "010213201043251430210",
        "010213201043521432010",
        "010213201043524310210",
        "010213201043524312010",
        "010213201403251430210",
        "010213201403521432010",
        "010213201403524310210",
        "010213201403524312010",
        "010213201430210543210",
        "010213201430215043210",
        "010213201430251043210",
        "010213201430251403210",
        "010213201430521043210",
        "010213201430521403210",
        "010213201430524103210",
        "010213201430524130210",
        "010213201430524132010",
        "010213201430524310210",
        "010213201430524312010",
        "010213201435021043210",
        "010213201435021403210",
        "010213201435024103210",
        "010213201435024130210",
        "010213201435024132010",
        "010213201435024310210",
        "010213201435024312010",
        "010213204103251430210",
        "010213204103521432010",
        "010213204103524312010",
        "010213204130251430210",
        "010213204130521432010",
        "010213204130524312010",
        "010213204132051430210",
        "010213204132501430210",
        "010213204135021432010",
        "010213204310251430210",
        "010213204310521432010",
        "010213204310524310210",
        "010213204310524312010",
        "010213204312051430210",
        "010213204312501430210",
        "010213204315021432010",
        "010213240103251430210",
        "010213240103521432010",
        "010213240103524310210",
        "010213240103524312010",
        "010213240130251430210",
        "010213240130521432010",
        "010213240130524310210",
        "010213240130524312010",
        "010213240132051430210",
        "010213240132501430210",
        "010213240135021432010",
        "010213240135243012010",
        "010213240310251430210",
        "010213240310521432010",
        "010213240310524310210",
        "010213240310524312010",
        "010213240312051430210",
        "010213240312501430210",
        "010213240315021432010",
        "010213243010251430210",
        "010213243010524310210",
        "010213243010524312010",
        "010213243012051403210",
        "010213243012501403210",
        "010213243015024312010",
        "010213243015204132010",
        "010213243015204310210",
        "010213243015204312010",
        "010213243015240103210",
        "010213243015240130210",
        "010213243015240132010",
        "010213243015240310210",
        "010213243015240312010",
        "010213402103251430210",
        "010213402103521432010",
        "010213402103524310210",
        "010213402103524312010",
        "010213402105324312010",
        "010213402130251430210",
        "010213402130521432010",
        "010213402130524310210",
        "010213402130524312010",
        "010213402132051430210",
        "010213402132501430210",
        "010213402135021432010",
        "010213402135201432010",
        "010213402135243012010",
        "010213402153243012010",
        "010213402310251430210",
        "010213402310521432010",
        "010213402310524310210",
        "010213402310524312010",
        "010213402312051430210",
        "010213402312501430210",
        "010213402315021432010",
        "010213402315201432010",
        "010213402351021432010",
        "010213402351201432010",
        "010213402510342312010",
        "010213402531021432010",
        "010213402531201432010",
        "010213402534120103210",
        "010213402534120130210",
        "010213402534120132010",
        "010213402534120310210",
        "010213402534120312010",
        "010213402534123010210",
        "010213402534123012010",
        "010213420103251430210",
        "010213420103521432010",
        "010213420103524310210",
        "010213420103524312010",
        "010213420105324312010",
        "010213420130251430210",
        "010213420130521432010",
        "010213420130524310210",
        "010213420130524312010",
        "010213420132051430210",
        "010213420132501430210",
        "010213420135021432010",
        "010213420135243012010",
        "010213420153243012010",
        "010213420310251430210",
        "010213420310521432010",
        "010213420310524310210",
        "010213420310524312010",
        "010213420312051430210",
        "010213420312501430210",
        "010213420315021432010",
        "010213420315201432010",
        "010213420351021432010",
        "010213420351201432010",
        "010213420510324312010",
        "010213420510342312010",
        "010213420531021432010",
        "010213420534102103210",
        "010213420534102130210",
        "010213420534102132010",
        "010213420534102310210",
        "010213420534102312010",
        "010213420534120103210",
        "010213420534120130210",
        "010213420534120132010",
        "010213420534120310210",
        "010213420534120312010",
        "010213420534123010210",
        "010213420534123012010",
        "010213423010251430210",
        "010213423010521432010",
        "010213423010524310210",
        "010213423010524312010",
        "010213423015021432010",
        "010213423015024312010",
        "010213423015240310210",
        "010213423015240312010",
        "010213423051021432010",
        "010213423051243012010",
        "010213423501021432010",
        "010213423501024312010",
        "010213423501201430210",
        "010213423501204312010",
        "010213423501243012010",
        "010213425010324310210",
        "010213425010324312010",
        "010213425010342310210",
        "010213425010342312010",
        "010213425013024310210",
        "010213425013024312010",
        "010213425013042310210",
        "010213425013042312010",
        "010213425013204310210",
        "010213425013204312010",
        "010213425013240310210",
        "010213425013240312010",
        "010213425013402310210",
        "010213425013402312010",
        "010213425013420310210",
        "010213425013420312010",
        "010213425031021430210",
        "010213425031024310210",
        "010213425031024312010",
        "010213425031042310210",
        "010213425031042312010",
        "010213425031201430210",
        "010213425031204310210",
        "010213425031204312010",
        "010213425031240312010",
        "010213425031243010210",
        "010213425031243012010",
        "010213425031402312010",
        "010213425031423010210",
        "010213425031423012010",
        "010213425034102103210",
        "010213425034102130210",
        "010213425034102132010",
        "010213425034102310210",
        "010213425034102312010",
        "010213425034120103210",
        "010213425034120130210",
        "010213425034120132010",
        "010213425034120310210",
        "010213425034120312010",
        "010213425034123010210",
        "010213425034123012010",
        "010213425301021430210",
        "010213425301024310210",
        "010213425301024312010",
        "010213425301042310210",
        "010213425301042312010",
        "010213425301201430210",
        "010213425301204310210",
        "010213425301204312010",
        "010213425301240312010",
        "010213425301243010210",
        "010213425301243012010",
        "010213425301402312010",
        "010213425301423010210",
        "010213425301423012010",
        "010213425304102310210",
        "010213425304102312010",
        "010213425304120132010",
        "010213425304120310210",
        "010213425304120312010",
        "010213425304123010210",
        "010213425304123012010",
        "010213425340102103210",
        "010213425340102130210",
        "010213425340102132010",
        "010213425340102310210",
        "010213425340102312010",
        "010213425340120103210",
        "010213425340120130210",
        "010213425340120132010",
        "010213425340120310210",
        "010213425340120312010",
        "010213425340123010210",
        "010213425340123012010",
        "010231021043251430210",
        "010231021043521432010",
        "010231021043524310210",
        "010231021043524312010",
        "010231021403251430210",
        "010231021403521432010",
        "010231021403524312010",
        "010231021430210543210",
        "010231021430215043210",
        "010231021430251043210",
        "010231021430251403210",
        "010231021430521043210",
        "010231021430521403210",
        "010231021430524103210",
        "010231021430524130210",
        "010231021430524132010",
        "010231021430524310210",
        "010231021430524312010",
        "010231021432010543210",
        "010231021432015043210",
        "010231021432051043210",
        "010231021432051403210",
        "010231021432501043210",
        "010231021432501403210",
        "010231021435021043210",
        "010231021435021403210",
        "010231021435024103210",
        "010231021435024130210",
        "010231021435024132010",
        "010231021435024310210",
        "010231021435024312010",
        "010231021435201043210",
        "010231021435201403210",
        "010231021435204103210",
        "010231021435204130210",
        "010231021435204310210",
        "010231021435204312010",
        "010231021435240310210",
        "010231021435240312010",
        "010231024103251430210",
        "010231024103521432010",
        "010231024130251430210",
        "010231024130521432010",
        "010231024132051430210",
        "010231024132501430210",
        "010231024135021432010",
        "010231042103251430210",
        "010231042103521432010",
        "010231042130251430210",
        "010231042130521432010",
        "010231042132051430210",
        "010231042132501430210",
        "010231042135021432010",
        "010231042135201432010",
        "010231042310251430210",
        "010231042310521432010",
        "010231042312051430210",
        "010231042312501430210",
        "010231042315021432010",
        "010231042315201432010",
        "010231042351021432010",
        "010231042351201432010",
        "010231042510342312010",
        "010231042531021432010",
        "010231042531201432010",
        "010231201043251430210",
        "010231201043521432010",
        "010231201043524310210",
        "010231201043524312010",
        "010231201403251430210",
        "010231201403521432010",
        "010231201430210543210",
        "010231201430215043210",
        "010231201430251043210",
        "010231201430251403210",
        "010231201430521043210",
        "010231201430521403210",
        "010231201430524103210",
        "010231201430524130210",
        "010231201430524132010",
        "010231201430524310210",
        "010231201430524312010",
        "010231201435021043210",
        "010231201435021403210",
        "010231201435024103210",
        "010231201435024130210",
        "010231201435024132010",
        "010231201435024310210",
        "010231201435024312010",
        "010231204103251430210",
        "010231204103521432010",
        "010231204130251430210",
        "010231204130521432010",
        "010231204132051430210",
        "010231204132501430210",
        "010231204135021432010",
        "010231240103251430210",
        "010231240103521432010",
        "010231240130251430210",
        "010231240130521432010",
        "010231240132051430210",
        "010231240132501430210",
        "010231240135021432010",
        "010231402103251430210",
        "010231402103521432010",
        "010231402130251430210",
        "010231402130521432010",
        "010231402132051430210",
        "010231402132501430210",
        "010231402135021432010",
        "010231402135201432010",
        "010231402310251430210",
        "010231402310521432010",
        "010231402312051430210",
        "010231402312501430210",
        "010231402315021432010",
        "010231402315201432010",
        "010231402351021432010",
        "010231402351201432010",
        "010231402510342312010",
        "010231402531021432010",
        "010231402531201432010",
        "010231420103251430210",
        "010231420103521432010",
        "010231420130521432010",
        "010231420135021432010",
        "010231420135201432010",
        "010231420310251430210",
        "010231420310521432010",
        "010231420312051430210",
        "010231420312501430210",
        "010231420315021432010",
        "010231420315201432010",
        "010231420351021432010",
        "010231420351201432010",
        "010231420531021432010",
        "010231420531201432010",
        "010231420534102103210",
        "010231420534102130210",
        "010231420534102132010",
        "010231420534102310210",
        "010231420534102312010",
        "010231420534120103210",
        "010231420534120130210",
        "010231420534120132010",
        "010231420534120310210",
        "010231420534120312010",
        "010231420534123010210",
        "010231420534123012010",
        "010231423010251430210",
        "010231423010521432010",
        "010231423012051430210",
        "010231423012501430210",
        "010231423015021432010",
        "010231423051021432010",
        "010231423051201432010",
        "010231423501021432010",
        "010231423501201432010",
        "010231425031021432010",
        "010231425031201432010",
        "010231425034102103210",
        "010231425034102130210",
        "010231425034102132010",
        "010231425034102310210",
        "010231425034102312010",
        "010231425034120103210",
        "010231425034120130210",
        "010231425034120132010",
        "010231425034120310210",
        "010231425034120312010",
        "010231425034123010210",
        "010231425034123012010",
        "010231425301021432010",
        "010231425301201432010",
        "010234102103210543210",
        "010234102103215043210",
        "010234102103251043210",
        "010234102103251403210",
        "010234102103251430210",
        "010234102103521043210",
        "010234102103521403210",
        "010234102103521432010",
        "010234102103524103210",
        "010234102103524130210",
        "010234102103524132010",
        "010234102105321432010",
        "010234102105324132010",
        "010234102130210543210",
        "010234102130215043210",
        "010234102130251043210",
        "010234102130251403210",
        "010234102130251430210",
        "010234102130521043210",
        "010234102130521403210",
        "010234102130521430210",
        "010234102130521432010",
        "010234102130524103210",
        "010234102130524130210",
        "010234102130524132010",
        "010234102132010543210",
        "010234102132015043210",
        "010234102132051043210",
        "010234102132051403210",
        "010234102132051430210",
        "010234102132501043210",
        "010234102132501403210",
        "010234102132501430210",
        "010234102135021043210",
        "010234102135021403210",
        "010234102135021430210",
        "010234102135021432010",
        "010234102135024103210",
        "010234102135024130210",
        "010234102135024132010",
        "010234102135201043210",
        "010234102135201403210",
        "010234102135201430210",
        "010234102135201432010",
        "010234102135204103210",
        "010234102135204130210",
        "010234102135204132010",
        "010234102135204310210",
        "010234102135204312010",
        "010234102135240103210",
        "010234102135240130210",
        "010234102135240132010",
        "010234102135240310210",
        "010234102135240312010",
        "010234102135243010210",
        "010234102135243012010",
        "010234102150321432010",
        "010234102150324132010",
        "010234102153021432010",
        "010234102153024132010",
        "010234102153024312010",
        "010234102153201043210",
        "010234102153201403210",
        "010234102153201430210",
        "010234102153201432010",
        "010234102153204103210",
        "010234102153204130210",
        "010234102153204132010",
        "010234102153204310210",
        "010234102153204312010",
        "010234102153240103210",
        "010234102153240130210",
        "010234102153240132010",
        "010234102153240310210",
        "010234102153240312010",
        "010234102153243010210",
        "010234102153243012010",
        "010234102310210543210",
        "010234102310215043210",
        "010234102310251043210",
        "010234102310251403210",
        "010234102310251430210",
        "010234102310521043210",
        "010234102310521403210",
        "010234102310521430210",
        "010234102312010543210",
        "010234102312015043210",
        "010234102312051043210",
        "010234102312051403210",
        "010234102312051430210",
        "010234102312501043210",
        "010234102312501403210",
        "010234102312501430210",
        "010234102315021043210",
        "010234102315021403210",
        "010234102315021430210",
        "010234102315021432010",
        "010234102315201043210",
        "010234102315201403210",
        "010234102315201430210",
        "010234102315201432010",
        "010234102351021043210",
        "010234102351021403210",
        "010234102351021430210",
        "010234102351021432010",
        "010234102351201043210",
        "010234102351201403210",
        "010234102351201430210",
        "010234102351201432010",
        "010234102513021432010",
        "010234102513024132010",
        "010234102513024312010",
        "010234102513201043210",
        "010234102513201403210",
        "010234102513201430210",
        "010234102513201432010",
        "010234102513204103210",
        "010234102513204130210",
        "010234102513204132010",
        "010234102513204310210",
        "010234102513204312010",
        "010234102513240103210",
        "010234102513240130210",
        "010234102513240132010",
        "010234102513240310210",
        "010234102513240312010",
        "010234102513243010210",
        "010234102513243012010",
        "010234102531021432010",
        "010234102531024132010",
        "010234102531201043210",
        "010234102531201403210",
        "010234102531201430210",
        "010234102531201432010",
        "010234102531204103210",
        "010234102531204130210",
        "010234102531204132010",
        "010234102531204310210",
        "010234102531204312010",
        "010234102531240103210",
        "010234102531240130210",
        "010234102531240132010",
        "010234102531240310210",
        "010234102531240312010",
        "010234102531243010210",
        "010234102531243012010",
        "010234120103210543210",
        "010234120103215043210",
        "010234120103251043210",
        "010234120103251403210",
        "010234120103251430210",
        "010234120103521043210",
        "010234120103521403210",
        "010234120103521430210",
        "010234120103521432010",
        "010234120103524103210",
        "010234120103524130210",
        "010234120103524132010",
        "010234120105321043210",
        "010234120105321403210",
        "010234120105321430210",
        "010234120105321432010",
        "010234120105324103210",
        "010234120105324130210",
        "010234120105324132010",
        "010234120105324310210",
        "010234120105324312010",
        "010234120130251430210",
        "010234120130521432010",
        "010234120130524132010",
        "010234120132051430210",
        "010234120132501430210",
        "010234120135021432010",
        "010234120135024132010",
        "010234120135024310210",
        "010234120135024312010",
        "010234120135201432010",
        "010234120135204132010",
        "010234120135204310210",
        "010234120135204312010",
        "010234120135240103210",
        "010234120135240130210",
        "010234120135240132010",
        "010234120135240310210",
        "010234120135240312010",
        "010234120135243010210",
        "010234120135243012010",
        "010234120150321043210",
        "010234120150321403210",
        "010234120150321430210",
        "010234120150321432010",
        "010234120150324103210",
        "010234120150324130210",
        "010234120150324132010",
        "010234120150324310210",
        "010234120150324312010",
        "010234120153021043210",
        "010234120153021403210",
        "010234120153021430210",
        "010234120153021432010",
        "010234120153024103210",
        "010234120153024130210",
        "010234120153024132010",
        "010234120153024310210",
        "010234120153024312010",
        "010234120153201043210",
        "010234120153201403210",
        "010234120153201430210",
        "010234120153201432010",
        "010234120153204103210",
        "010234120153204130210",
        "010234120153204132010",
        "010234120153204310210",
        "010234120153204312010",
        "010234120153240103210",
        "010234120153240130210",
        "010234120153240132010",
        "010234120153240310210",
        "010234120153240312010",
        "010234120153243010210",
        "010234120153243012010",
        "010234120310251430210",
        "010234120310521432010",
        "010234120312051430210",
        "010234120312501430210",
        "010234120315021432010",
        "010234120315201432010",
        "010234120351021430210",
        "010234120351021432010",
        "010234120351201430210",
        "010234120351201432010",
        "010234120510321043210",
        "010234120510321403210",
        "010234120510321430210",
        "010234120510321432010",
        "010234120510324103210",
        "010234120510324130210",
        "010234120510324132010",
        "010234120510324310210",
        "010234120510324312010",
        "010234120513021043210",
        "010234120513021403210",
        "010234120513021430210",
        "010234120513021432010",
        "010234120513024103210",
        "010234120513024130210",
        "010234120513024132010",
        "010234120513024310210",
        "010234120513024312010",
        "010234120513042310210",
        "010234120513042312010",
        "010234120513201043210",
        "010234120513201403210",
        "010234120513201430210",
        "010234120513201432010",
        "010234120513204103210",
        "010234120513204130210",
        "010234120513204132010",
        "010234120513204310210",
        "010234120513204312010",
        "010234120513240103210",
        "010234120513240130210",
        "010234120513240132010",
        "010234120513240310210",
        "010234120513240312010",
        "010234120513243010210",
        "010234120513243012010",
        "010234120513402310210",
        "010234120513402312010",
        "010234120513420310210",
        "010234120513420312010",
        "010234120513423010210",
        "010234120513423012010",
        "010234120531021043210",
        "010234120531021403210",
        "010234120531021430210",
        "010234120531021432010",
        "010234120531024103210",
        "010234120531024130210",
        "010234120531024132010",
        "010234120531024310210",
        "010234120531024312010",
        "010234120531042103210",
        "010234120531042130210",
        "010234120531042132010",
        "010234120531042310210",
        "010234120531042312010",
        "010234120531201043210",
        "010234120531201403210",
        "010234120531201430210",
        "010234120531201432010",
        "010234120531204103210",
        "010234120531204130210",
        "010234120531204132010",
        "010234120531204310210",
        "010234120531204312010",
        "010234120531240103210",
        "010234120531240130210",
        "010234120531240132010",
        "010234120531240310210",
        "010234120531240312010",
        "010234120531243010210",
        "010234120531243012010",
        "010234120531402103210",
        "010234120531402130210",
        "010234120531402132010",
        "010234120531402310210",
        "010234120531402312010",
        "010234120531420103210",
        "010234120531420130210",
        "010234120531420132010",
        "010234120531420310210",
        "010234120531420312010",
        "010234120531423010210",
        "010234120531423012010",
        "010234123010251430210",
        "010234123010521432010",
        "010234123012051430210",
        "010234123012501430210",
        "010234123015021432010",
        "010234123015201430210",
        "010234123051021430210",
        "010234123051021432010",
        "010234123051201430210",
        "010234123051201432010",
        "010234123501021430210",
        "010234123501021432010",
        "010234123501201430210",
        "010234123501201432010",
        "010234125010321043210",
        "010234125010321403210",
        "010234125010321430210",
        "010234125010321432010",
        "010234125010324103210",
        "010234125010324130210",
        "010234125010324132010",
        "010234125010324310210",
        "010234125010324312010",
        "010234125013021043210",
        "010234125013021403210",
        "010234125013021430210",
        "010234125013021432010",
        "010234125013024103210",
        "010234125013024130210",
        "010234125013024132010",
        "010234125013024310210",
        "010234125013024312010",
        "010234125013042310210",
        "010234125013042312010",
        "010234125013201043210",
        "010234125013201403210",
        "010234125013201430210",
        "010234125013204103210",
        "010234125013204130210",
        "010234125013204132010",
        "010234125013204310210",
        "010234125013204312010",
        "010234125013240103210",
        "010234125013240130210",
        "010234125013240132010",
        "010234125013240310210",
        "010234125013240312010",
        "010234125013243010210",
        "010234125013243012010",
        "010234125013402310210",
        "010234125013402312010",
        "010234125013420310210",
        "010234125013420312010",
        "010234125013423010210",
        "010234125013423012010",
        "010234125031021043210",
        "010234125031021403210",
        "010234125031021430210",
        "010234125031021432010",
        "010234125031024103210",
        "010234125031024130210",
        "010234125031024132010",
        "010234125031024310210",
        "010234125031024312010",
        "010234125031042103210",
        "010234125031042130210",
        "010234125031042132010",
        "010234125031042310210",
        "010234125031042312010",
        "010234125031201043210",
        "010234125031201403210",
        "010234125031201430210",
        "010234125031201432010",
        "010234125031204103210",
        "010234125031204130210",
        "010234125031204132010",
        "010234125031204310210",
        "010234125031204312010",
        "010234125031240103210",
        "010234125031240130210",
        "010234125031240132010",
        "010234125031240310210",
        "010234125031240312010",
        "010234125031243010210",
        "010234125031243012010",
        "010234125031402103210",
        "010234125031402130210",
        "010234125031402132010",
        "010234125031402310210",
        "010234125031402312010",
        "010234125031420103210",
        "010234125031420130210",
        "010234125031420132010",
        "010234125031420310210",
        "010234125031420312010",
        "010234125031423010210",
        "010234125031423012010",
        "010234125301021043210",
        "010234125301021403210",
        "010234125301021430210",
        "010234125301021432010",
        "010234125301024103210",
        "010234125301024130210",
        "010234125301024132010",
        "010234125301024310210",
        "010234125301024312010",
        "010234125301042103210",
        "010234125301042130210",
        "010234125301042132010",
        "010234125301042310210",
        "010234125301042312010",
        "010234125301201043210",
        "010234125301201403210",
        "010234125301201430210",
        "010234125301201432010",
        "010234125301204103210",
        "010234125301204130210",
        "010234125301204132010",
        "010234125301204310210",
        "010234125301204312010",
        "010234125301240103210",
        "010234125301240130210",
        "010234125301240132010",
        "010234125301240310210",
        "010234125301240312010",
        "010234125301243010210",
        "010234125301243012010",
        "010234125301402103210",
        "010234125301402130210",
        "010234125301402132010",
        "010234125301402310210",
        "010234125301402312010",
        "010234125301420103210",
        "010234125301420130210",
        "010234125301420132010",
        "010234125301420310210",
        "010234125301420312010",
        "010234125301423010210",
        "010234125301423012010",
        "010234125304102103210",
        "010234125304102130210",
        "010234125304102132010",
        "010234125304102310210",
        "010234125304102312010",
        "010234125304120103210",
        "010234125304120130210",
        "010234125304120132010",
        "010234125304120310210",
        "010234125304120312010",
        "010234125304123010210",
        "010234125304123012010",
        "010234125340102103210",
        "010234125340102130210",
        "010234125340102132010",
        "010234125340102310210",
        "010234125340102312010",
        "010234125340120103210",
        "010234125340120130210",
        "010234125340120132010",
        "010234125340120310210",
        "010234125340120312010",
        "010234125340123010210",
        "010234125340123012010",
        "012010321043251430210",
        "012010321043521432010",
        "012010321043524310210",
        "012010321043524312010",
        "012010321403251430210",
        "012010321403521432010",
        "012010321403524310210",
        "012010321403524312010",
        "012010321430210543210",
        "012010321430215043210",
        "012010321430251043210",
        "012010321430251403210",
        "012010321430521043210",
        "012010321430521403210",
        "012010321430524103210",
        "012010321430524130210",
        "012010321430524132010",
        "012010321430524310210",
        "012010321430524312010",
        "012010321432010543210",
        "012010321432015043210",
        "012010321432051043210",
        "012010321432051403210",
        "012010321432501043210",
        "012010321432501403210",
        "012010321435021043210",
        "012010321435021403210",
        "012010321435024103210",
        "012010321435024130210",
        "012010321435024132010",
        "012010321435024310210",
        "012010321435024312010",
        "012010321435201043210",
        "012010321435201403210",
        "012010321435204103210",
        "012010321435204130210",
        "012010321435204310210",
        "012010321435204312010",
        "012010321435240310210",
        "012010321435240312010",
        "012010324103251430210",
        "012010324103521432010",
        "012010324103524312010",
        "012010324130251430210",
        "012010324130521432010",
        "012010324130524312010",
        "012010324132051430210",
        "012010324132501430210",
        "012010324135021432010",
        "012010324310251430210",
        "012010324310521432010",
        "012010324312051430210",
        "012010324312501430210",
        "012010324315021432010",
        "012010342103251430210",
        "012010342103521432010",
        "012010342103524310210",
        "012010342103524312010",
        "012010342130251430210",
        "012010342130521432010",
        "012010342130524310210",
        "012010342130524312010",
        "012010342132051430210",
        "012010342132501430210",
        "012010342135021432010",
        "012010342135201432010",
        "012010342310251430210",
        "012010342310521432010",
        "012010342312051430210",
        "012010342312501430210",
        "012010342315021432010",
        "012010342315201432010",
        "012010342351021432010",
        "012010342351201432010",
        "012010342531021043210",
        "012010342531021432010",
        "012010342531201432010",
        "012013021043251430210",
        "012013021043521432010",
        "012013021043524310210",
        "012013021043524312010",
        "012013021403251430210",
        "012013021403521432010",
        "012013021403524312010",
        "012013021430210543210",
        "012013021430215043210",
        "012013021430251403210",
        "012013021430524132010",
        "012013021430524310210",
        "012013021430524312010",
        "012013021432010543210",
        "012013021432015043210",
        "012013021432051043210",
        "012013021432051403210",
        "012013021432501043210",
        "012013021432501403210",
        "012013021435021043210",
        "012013021435021403210",
        "012013021435024103210",
        "012013021435024130210",
        "012013021435024132010",
        "012013021435024310210",
        "012013021435024312010",
        "012013021435201043210",
        "012013021435201403210",
        "012013021435204103210",
        "012013021435204130210",
        "012013021435204310210",
        "012013021435204312010",
        "012013021435240310210",
        "012013021435240312010",
        "012013024103251430210",
        "012013024103521432010",
        "012013024130251430210",
        "012013024130521432010",
        "012013024132051430210",
        "012013024132501430210",
        "012013024135021432010",
        "012013024310251430210",
        "012013024310521432010",
        "012013024310524310210",
        "012013024310524312010",
        "012013024312051430210",
        "012013024312501430210",
        "012013024315021432010",
        "012013042103251430210",
        "012013042103521432010",
        "012013042130251430210",
        "012013042130521432010",
        "012013042132051430210",
        "012013042132501430210",
        "012013042135021432010",
        "012013042135201432010",
        "012013042310251430210",
        "012013042310521432010",
        "012013042310524310210",
        "012013042310524312010",
        "012013042312051430210",
        "012013042312501430210",
        "012013042315021432010",
        "012013042315201432010",
        "012013042351021432010",
        "012013042351201432010",
        "012013042510324310210",
        "012013042510324312010",
        "012013042510342310210",
        "012013042510342312010",
        "012013042531021432010",
        "012013042531201432010",
        "012013042534120103210",
        "012013042534120130210",
        "012013042534120132010",
        "012013042534120310210",
        "012013042534120312010",
        "012013042534123010210",
        "012013042534123012010",
        "012013201043251430210",
        "012013201043521432010",
        "012013201043524310210",
        "012013201043524312010",
        "012013201403251430210",
        "012013201403521432010",
        "012013201403524310210",
        "012013201403524312010",
        "012013201430210543210",
        "012013201430215043210",
        "012013201430251403210",
        "012013201430524132010",
        "012013201430524310210",
        "012013201430524312010",
        "012013201435021043210",
        "012013201435021403210",
        "012013201435024103210",
        "012013201435024130210",
        "012013201435024132010",
        "012013201435024310210",
        "012013201435024312010",
        "012013204103251430210",
        "012013204103521432010",
        "012013204130251430210",
        "012013204130521432010",
        "012013204132051430210",
        "012013204132501430210",
        "012013204135021432010",
        "012013204310251430210",
        "012013204310521432010",
        "012013204310524310210",
        "012013204310524312010",
        "012013204312051430210",
        "012013204312501430210",
        "012013204315021432010",
        "012013240103251430210",
        "012013240103521432010",
        "012013240103524312010",
        "012013240130251430210",
        "012013240130521432010",
        "012013240130524312010",
        "012013240132051430210",
        "012013240132501430210",
        "012013240135021432010",
        "012013240310251430210",
        "012013240310521432010",
        "012013240310524310210",
        "012013240310524312010",
        "012013240312051430210",
        "012013240312501430210",
        "012013240315021432010",
        "012013243010251430210",
        "012013243010524310210",
        "012013243010524312010",
        "012013243012051403210",
        "012013243012501403210",
        "012013243015204310210",
        "012013243015240103210",
        "012013243015240130210",
        "012013243015240310210",
        "012013402103251430210",
        "012013402103521432010",
        "012013402103524312010",
        "012013402130251430210",
        "012013402130521432010",
        "012013402130524312010",
        "012013402132051430210",
        "012013402132501430210",
        "012013402135021432010",
        "012013402135201432010",
        "012013402310251430210",
        "012013402310521432010",
        "012013402310524310210",
        "012013402310524312010",
        "012013402312051430210",
        "012013402312501430210",
        "012013402315021432010",
        "012013402315201432010",
        "012013402351021432010",
        "012013402351201432010",
        "012013402510342310210",
        "012013402510342312010",
        "012013402531021432010",
        "012013402531201432010",
        "012013402534120103210",
        "012013402534120130210",
        "012013402534120132010",
        "012013402534120310210",
        "012013402534120312010",
        "012013402534123010210",
        "012013402534123012010",
        "012013420103251430210",
        "012013420103521432010",
        "012013420103524312010",
        "012013420130251430210",
        "012013420130521432010",
        "012013420130524312010",
        "012013420132051430210",
        "012013420132501430210",
        "012013420135021432010",
        "012013420310251430210",
        "012013420310521432010",
        "012013420310524310210",
        "012013420310524312010",
        "012013420312051430210",
        "012013420312501430210",
        "012013420315021432010",
        "012013420351021432010",
        "012013420531021432010",
        "012013420534102103210",
        "012013420534102130210",
        "012013420534102132010",
        "012013420534102310210",
        "012013420534102312010",
        "012013420534120103210",
        "012013420534120130210",
        "012013420534120132010",
        "012013420534120310210",
        "012013420534120312010",
        "012013420534123010210",
        "012013420534123012010",
        "012013423010251430210",
        "012013423010521432010",
        "012013423010524310210",
        "012013423010524312010",
        "012013423015021432010",
        "012013423015240310210",
        "012013423051021432010",
        "012013423501021432010",
        "012013423501201430210",
        "012013425010324310210",
        "012013425010324312010",
        "012013425010342310210",
        "012013425010342312010",
        "012013425013024310210",
        "012013425013024312010",
        "012013425013042310210",
        "012013425013042312010",
        "012013425013204310210",
        "012013425013204312010",
        "012013425013240310210",
        "012013425013240312010",
        "012013425013402310210",
        "012013425013402312010",
        "012013425013420310210",
        "012013425013420312010",
        "012013425031021430210",
        "012013425031024312010",
        "012013425031042312010",
        "012013425031201430210",
        "012013425031204312010",
        "012013425031240312010",
        "012013425031243010210",
        "012013425031243012010",
        "012013425034102103210",
        "012013425034102130210",
        "012013425034102132010",
        "012013425034102310210",
        "012013425034102312010",
        "012013425034120103210",
        "012013425034120130210",
        "012013425034120132010",
        "012013425034120310210",
        "012013425034120312010",
        "012013425034123010210",
        "012013425034123012010",
        "012013425301021430210",
        "012013425301024312010",
        "012013425301042312010",
        "012013425301201430210",
        "012013425301204312010",
        "012013425301240312010",
        "012013425301243010210",
        "012013425301243012010",
        "012013425304102310210",
        "012013425304102312010",
        "012013425304120312010",
        "012013425304123010210",
        "012013425304123012010",
        "012013425340102103210",
        "012013425340102130210",
        "012013425340102132010",
        "012013425340102310210",
        "012013425340102312010",
        "012013425340120103210",
        "012013425340120130210",
        "012013425340120132010",
        "012013425340120310210",
        "012013425340120312010",
        "012013425340123010210",
        "012013425340123012010",
        "012031021043251430210",
        "012031021043521432010",
        "012031021043524310210",
        "012031021043524312010",
        "012031021403251430210",
        "012031021403521432010",
        "012031021430251403210",
        "012031021430524132010",
        "012031021430524310210",
        "012031021430524312010",
        "012031021432010543210",
        "012031021432015043210",
        "012031021432051043210",
        "012031021432051403210",
        "012031021432501043210",
        "012031021432501403210",
        "012031021435021043210",
        "012031021435021403210",
        "012031021435024103210",
        "012031021435024130210",
        "012031021435024132010",
        "012031021435024310210",
        "012031021435024312010",
        "012031021435201043210",
        "012031021435201403210",
        "012031021435204103210",
        "012031021435204130210",
        "012031021435204310210",
        "012031021435204312010",
        "012031021435240310210",
        "012031021435240312010",
        "012031024103251430210",
        "012031024103521432010",
        "012031024130251430210",
        "012031024130521432010",
        "012031024132051430210",
        "012031024132501430210",
        "012031024135021432010",
        "012031042103251430210",
        "012031042103521432010",
        "012031042130251430210",
        "012031042130521432010",
        "012031042132051430210",
        "012031042135021432010",
        "012031042135201432010",
        "012031042310251430210",
        "012031042310521432010",
        "012031042312051430210",
        "012031042312501430210",
        "012031042315021432010",
        "012031042315201432010",
        "012031042351021432010",
        "012031042351201432010",
        "012031042510324103210",
        "012031042510342310210",
        "012031042510342312010",
        "012031042531021432010",
        "012031042531201432010",
        "012031201043251430210",
        "012031201043521432010",
        "012031201043524310210",
        "012031201043524312010",
        "012031201403251430210",
        "012031201403521432010",
        "012031201430251403210",
        "012031201430524132010",
        "012031201430524310210",
        "012031201430524312010",
        "012031201435021043210",
        "012031201435021403210",
        "012031201435024103210",
        "012031201435024130210",
        "012031201435024132010",
        "012031201435024310210",
        "012031201435024312010",
        "012031204103251430210",
        "012031204103521432010",
        "012031204130251430210",
        "012031204130521432010",
        "012031204132051430210",
        "012031204132501430210",
        "012031204135021432010",
        "012031240103251430210",
        "012031240103521432010",
        "012031240130251430210",
        "012031240130521432010",
        "012031240132051430210",
        "012031240132501430210",
        "012031240135021432010",
        "012031402103251430210",
        "012031402103521432010",
        "012031402130251430210",
        "012031402130521432010",
        "012031402132051430210",
        "012031402135021432010",
        "012031402135201432010",
        "012031402310251430210",
        "012031402310521432010",
        "012031402312051430210",
        "012031402312501430210",
        "012031402315021432010",
        "012031402315201432010",
        "012031402351021432010",
        "012031402351201432010",
        "012031402531201432010",
        "012031402534120103210",
        "012031402534120130210",
        "012031402534120132010",
        "012031402534120310210",
        "012031402534120312010",
        "012031402534123010210",
        "012031402534123012010",
        "012031420103251430210",
        "012031420103521432010",
        "012031420130521432010",
        "012031420135021432010",
        "012031420310251430210",
        "012031420310521432010",
        "012031420312051430210",
        "012031420312501430210",
        "012031420315021432010",
        "012031420351021432010",
        "012031420531201432010",
        "012031420534102103210",
        "012031420534102130210",
        "012031420534102132010",
        "012031420534102310210",
        "012031420534102312010",
        "012031420534120103210",
        "012031420534120130210",
        "012031420534120132010",
        "012031420534120310210",
        "012031420534120312010",
        "012031420534123010210",
        "012031420534123012010",
        "012031423010251430210",
        "012031423010521432010",
        "012031423012051430210",
        "012031423012501430210",
        "012031423015021432010",
        "012031423051021432010",
        "012031423501021432010",
        "012031425031201432010",
        "012031425034102132010",
        "012031425034102312010",
        "012031425034120132010",
        "012031425034120312010",
        "012031425034123010210",
        "012031425034123012010",
        "012031425301021432010",
        "012031425301201432010",
        "012034102103251430210",
        "012034102103521432010",
        "012034102103524310210",
        "012034102103524312010",
        "012034102105321432010",
        "012034102105324310210",
        "012034102105324312010",
        "012034102130251430210",
        "012034102130521432010",
        "012034102130524310210",
        "012034102130524312010",
        "012034102132051430210",
        "012034102135021432010",
        "012034102135201432010",
        "012034102150321432010",
        "012034102153021432010",
        "012034102153201432010",
        "012034102310251430210",
        "012034102310521432010",
        "012034102312051430210",
        "012034102312501430210",
        "012034102315021432010",
        "012034102315201432010",
        "012034102351021432010",
        "012034102351201432010",
        "012034102510321043210",
        "012034102510321432010",
        "012034102513201432010",
        "012034102531201432010",
        "012034105210321430210",
        "012034105210321432010",
        "012034105210324130210",
        "012034105210324132010",
        "012034105213021403210",
        "012034105213021430210",
        "012034105213021432010",
        "012034105213024103210",
        "012034105213024130210",
        "012034105213024132010",
        "012034105213024310210",
        "012034105213024312010",
        "012034105213042310210",
        "012034105213042312010",
        "012034105213201043210",
        "012034105213201403210",
        "012034105213201430210",
        "012034105213201432010",
        "012034105213204103210",
        "012034105213204130210",
        "012034105213204132010",
        "012034105213204310210",
        "012034105213204312010",
        "012034105213240103210",
        "012034105213240130210",
        "012034105213240132010",
        "012034105213240310210",
        "012034105213240312010",
        "012034105213243010210",
        "012034105213243012010",
        "012034105213402310210",
        "012034105213402312010",
        "012034105213420310210",
        "012034105213420312010",
        "012034105213423010210",
        "012034105213423012010",
        "012034105231021043210",
        "012034105231021432010",
        "012034105231024310210",
        "012034105231024312010",
        "012034105231042103210",
        "012034105231042130210",
        "012034105231042132010",
        "012034105231042310210",
        "012034105231042312010",
        "012034105231201043210",
        "012034105231201432010",
        "012034105231204132010",
        "012034105231204310210",
        "012034105231204312010",
        "012034105231240132010",
        "012034105231240310210",
        "012034105231240312010",
        "012034105231243010210",
        "012034105231243012010",
        "012034105231402103210",
        "012034105231402130210",
        "012034105231402132010",
        "012034105231402310210",
        "012034105231402312010",
        "012034105231420103210",
        "012034105231420130210",
        "012034105231420132010",
        "012034105231420310210",
        "012034105231420312010",
        "012034105231423010210",
        "012034105231423012010",
        "012034120103251430210",
        "012034120103521432010",
        "012034120103524310210",
        "012034120103524312010",
        "012034120105321432010",
        "012034120130521432010",
        "012034120130524310210",
        "012034120130524312010",
        "012034120135021432010",
        "012034120150321432010",
        "012034120153021432010",
        "012034120153201432010",
        "012034120310251430210",
        "012034120310521432010",
        "012034120312051430210",
        "012034120312501430210",
        "012034120315021432010",
        "012034120351021432010",
        "012034120513201432010",
        "012034120531201432010",
        "012034123010251430210",
        "012034123010521432010",
        "012034123012051430210",
        "012034123012501430210",
        "012034123015021432010",
        "012034123051021432010",
        "012034123501021432010",
        "012034125013201432010",
        "012034125031201432010",
        "012034125301021432010",
        "012034150210321430210",
        "012034150210321432010",
        "012034150210324130210",
        "012034150210324132010",
        "012034150213021403210",
        "012034150213021430210",
        "012034150213021432010",
        "012034150213024103210",
        "012034150213024130210",
        "012034150213024132010",
        "012034150213024310210",
        "012034150213024312010",
        "012034150213042310210",
        "012034150213042312010",
        "012034150213201043210",
        "012034150213201403210",
        "012034150213201430210",
        "012034150213201432010",
        "012034150213204103210",
        "012034150213204130210",
        "012034150213204132010",
        "012034150213204310210",
        "012034150213204312010",
        "012034150213240103210",
        "012034150213240130210",
        "012034150213240132010",
        "012034150213240310210",
        "012034150213240312010",
        "012034150213243010210",
        "012034150213243012010",
        "012034150213402310210",
        "012034150213402312010",
        "012034150213420310210",
        "012034150213420312010",
        "012034150213423010210",
        "012034150213423012010",
        "012034150231021043210",
        "012034150231021432010",
        "012034150231024310210",
        "012034150231024312010",
        "012034150231042103210",
        "012034150231042130210",
        "012034150231042132010",
        "012034150231042310210",
        "012034150231042312010",
        "012034150231201043210",
        "012034150231201430210",
        "012034150231201432010",
        "012034150231204130210",
        "012034150231204132010",
        "012034150231204310210",
        "012034150231204312010",
        "012034150231240103210",
        "012034150231240130210",
        "012034150231240132010",
        "012034150231240310210",
        "012034150231240312010",
        "012034150231243010210",
        "012034150231243012010",
        "012034150231402103210",
        "012034150231402130210",
        "012034150231402132010",
        "012034150231402310210",
        "012034150231402312010",
        "012034150231420103210",
        "012034150231420130210",
        "012034150231420132010",
        "012034150231420310210",
        "012034150231420312010",
        "012034150231423010210",
        "012034150231423012010",
        "012034152010321043210",
        "012034152010321403210",
        "012034152010321430210",
        "012034152010321432010",
        "012034152010324103210",
        "012034152010324130210",
        "012034152010324132010",
        "012034152010324310210",
        "012034152010324312010",
        "012034152010342310210",
        "012034152010342312010",
        "012034152013021043210",
        "012034152013021403210",
        "012034152013021430210",
        "012034152013021432010",
        "012034152013024103210",
        "012034152013024130210",
        "012034152013024132010",
        "012034152013024310210",
        "012034152013024312010",
        "012034152013042310210",
        "012034152013042312010",
        "012034152013201043210",
        "012034152013201403210",
        "012034152013201430210",
        "012034152013201432010",
        "012034152013204103210",
        "012034152013204130210",
        "012034152013204132010",
        "012034152013204310210",
        "012034152013204312010",
        "012034152013240103210",
        "012034152013240130210",
        "012034152013240132010",
        "012034152013240310210",
        "012034152013240312010",
        "012034152013243010210",
        "012034152013243012010",
        "012034152013402310210",
        "012034152013402312010",
        "012034152013420310210",
        "012034152013420312010",
        "012034152013423010210",
        "012034152013423012010",
        "012034152031021043210",
        "012034152031021432010",
        "012034152031024310210",
        "012034152031024312010",
        "012034152031042103210",
        "012034152031042130210",
        "012034152031042132010",
        "012034152031042310210",
        "012034152031042312010",
        "012034152031201430210",
        "012034152031201432010",
        "012034152031204130210",
        "012034152031204132010",
        "012034152031204310210",
        "012034152031204312010",
        "012034152031240103210",
        "012034152031240130210",
        "012034152031240132010",
        "012034152031240310210",
        "012034152031240312010",
        "012034152031243010210",
        "012034152031243012010",
        "012034152031402103210",
        "012034152031402130210",
        "012034152031402132010",
        "012034152031402310210",
        "012034152031402312010",
        "012034152031420103210",
        "012034152031420130210",
        "012034152031420132010",
        "012034152031420310210",
        "012034152031420312010",
        "012034152031423010210",
        "012034152031423012010",
        "012034152301021043210",
        "012034152301021430210",
        "012034152301021432010",
        "012034152301024130210",
        "012034152301024132010",
        "012034152301024310210",
        "012034152301024312010",
        "012034152301042103210",
        "012034152301042130210",
        "012034152301042132010",
        "012034152301042310210",
        "012034152301042312010",
        "012034152301201043210",
        "012034152301201430210",
        "012034152301201432010",
        "012034152301204103210",
        "012034152301204130210",
        "012034152301204132010",
        "012034152301204310210",
        "012034152301204312010",
        "012034152301240103210",
        "012034152301240130210",
        "012034152301240132010",
        "012034152301240310210",
        "012034152301240312010",
        "012034152301243010210",
        "012034152301243012010",
        "012034152301402103210",
        "012034152301402130210",
        "012034152301402132010",
        "012034152301402310210",
        "012034152301402312010",
        "012034152301420103210",
        "012034152301420130210",
        "012034152301420132010",
        "012034152301420310210",
        "012034152301420312010",
        "012034152301423010210",
        "012034152301423012010",
        "012034152304102103210",
        "012034152304102130210",
        "012034152304102132010",
        "012034152304102310210",
        "012034152304102312010",
        "012034152304120103210",
        "012034152304120130210",
        "012034152304120132010",
        "012034152304120310210",
        "012034152304120312010",
        "012034152304123010210",
        "012034152304123012010",
        "012034152340102103210",
        "012034152340102130210",
        "012034152340102132010",
        "012034152340102310210",
        "012034152340102312010",
        "012034152340120103210",
        "012034152340120130210",
        "012034152340120132010",
        "012034152340120310210",
        "012034152340120312010",
        "012034152340123010210",
        "012034152340123012010",
        "012301021043251430210",
        "012301021043521432010",
        "012301021043524310210",
        "012301021043524312010",
        "012301021403251430210",
        "012301021403521432010",
        "012301021430251403210",
        "012301021430524132010",
        "012301021430524310210",
        "012301021430524312010",
        "012301021432010543210",
        "012301021432015043210",
        "012301021432051043210",
        "012301021432051403210",
        "012301021432501043210",
        "012301021432501403210",
        "012301021435021043210",
        "012301021435021403210",
        "012301021435024103210",
        "012301021435024130210",
        "012301021435024132010",
        "012301021435024310210",
        "012301021435024312010",
        "012301021435201043210",
        "012301021435201403210",
        "012301021435204103210",
        "012301021435204130210",
        "012301021435204310210",
        "012301021435204312010",
        "012301021435240310210",
        "012301021435240312010",
        "012301024103251430210",
        "012301024103521432010",
        "012301024130251430210",
        "012301024130521432010",
        "012301024132051430210",
        "012301024132501430210",
        "012301024135021432010",
        "012301042103251430210",
        "012301042103521432010",
        "012301042130251430210",
        "012301042130521432010",
        "012301042132051430210",
        "012301042135021432010",
        "012301042135201432010",
        "012301042310251430210",
        "012301042310521432010",
        "012301042312051430210",
        "012301042312501430210",
        "012301042315021432010",
        "012301042315201432010",
        "012301042351021432010",
        "012301042351201432010",
        "012301042510342310210",
        "012301042510342312010",
        "012301042531021432010",
        "012301042531201432010",
        "012301201043251430210",
        "012301201043521432010",
        "012301201043524310210",
        "012301201043524312010",
        "012301201403251430210",
        "012301201403521432010",
        "012301201430251403210",
        "012301201430524132010",
        "012301201430524310210",
        "012301201430524312010",
        "012301201435021043210",
        "012301201435021403210",
        "012301201435024103210",
        "012301201435024130210",
        "012301201435024132010",
        "012301201435024310210",
        "012301201435024312010",
        "012301204103251430210",
        "012301204103521432010",
        "012301204130251430210",
        "012301204130521432010",
        "012301204132051430210",
        "012301204132501430210",
        "012301204135021432010",
        "012301240103251430210",
        "012301240103521432010",
        "012301240130251430210",
        "012301240130521432010",
        "012301240132051430210",
        "012301240132501430210",
        "012301240135021432010",
        "012301402103251430210",
        "012301402103521432010",
        "012301402130521432010",
        "012301402135021432010",
        "012301402135201432010",
        "012301402310251430210",
        "012301402310521432010",
        "012301402312051430210",
        "012301402312501430210",
        "012301402315021432010",
        "012301402315201432010",
        "012301402351021432010",
        "012301402351201432010",
        "012301402531201432010",
        "012301402534120103210",
        "012301402534120130210",
        "012301402534120132010",
        "012301402534120310210",
        "012301402534120312010",
        "012301402534123010210",
        "012301402534123012010",
        "012301420103521432010",
        "012301420130521432010",
        "012301420135021432010",
        "012301420310251430210",
        "012301420310521432010",
        "012301420312051430210",
        "012301420312501430210",
        "012301420315021432010",
        "012301420351021432010",
        "012301420531201432010",
        "012301420534102103210",
        "012301420534102130210",
        "012301420534102132010",
        "012301420534102310210",
        "012301420534102312010",
        "012301420534120103210",
        "012301420534120130210",
        "012301420534120132010",
        "012301420534120310210",
        "012301420534120312010",
        "012301420534123010210",
        "012301420534123012010",
        "012301423010251430210",
        "012301423010521432010",
        "012301423015021432010",
        "012301423015240130210",
        "012301423051021432010",
        "012301423501021432010",
        "012301425031201432010",
        "012301425034102132010",
        "012301425034102312010",
        "012301425034120132010",
        "012301425034120312010",
        "012301425034123010210",
        "012301425034123012010",
        "012301425301021432010",
        "012301425301201432010",
        "012304102103521432010",
        "012304102130521432010",
        "012304102135021432010",
        "012304102135201432010",
        "012304102153201432010",
        "012304102310251430210",
        "012304102310521432010",
        "012304102312051430210",
        "012304102312501430210",
        "012304102315021432010",
        "012304102315201432010",
        "012304102351021432010",
        "012304102351201432010",
        "012304102513201432010",
        "012304102531201432010",
        "012304102534120103210",
        "012304102534120130210",
        "012304102534120132010",
        "012304102534120310210",
        "012304102534120312010",
        "012304102534123010210",
        "012304102534123012010",
        "012304105210342310210",
        "012304105210342312010",
        "012304105213201432010",
        "012304105231201432010",
        "012304105234120103210",
        "012304105234120130210",
        "012304105234120132010",
        "012304105234120310210",
        "012304105234120312010",
        "012304105234123010210",
        "012304105234123012010",
        "012304120103521432010",
        "012304120130521432010",
        "012304120135021432010",
        "012304120153201432010",
        "012304120310251430210",
        "012304120310521432010",
        "012304120312051430210",
        "012304120312501430210",
        "012304120315021432010",
        "012304120351021432010",
        "012304120513201432010",
        "012304120531201432010",
        "012304120534102103210",
        "012304120534102130210",
        "012304120534102132010",
        "012304120534102310210",
        "012304120534102312010",
        "012304120534120103210",
        "012304120534120130210",
        "012304120534120132010",
        "012304120534120310210",
        "012304120534120312010",
        "012304120534123010210",
        "012304120534123012010",
        "012304123010251430210",
        "012304123010521432010",
        "012304123015021432010",
        "012304123051021432010",
        "012304123501021432010",
        "012304125013201432010",
        "012304125031201432010",
        "012304125034102132010",
        "012304125034102312010",
        "012304125034120132010",
        "012304125034120312010",
        "012304125034123010210",
        "012304125034123012010",
        "012304125301021432010",
        "012304125301201432010",
        "012304150210342310210",
        "012304150210342312010",
        "012304150213201432010",
        "012304150231201432010",
        "012304150234120103210",
        "012304150234120130210",
        "012304150234120132010",
        "012304150234120310210",
        "012304150234120312010",
        "012304150234123010210",
        "012304150234123012010",
        "012304152013201432010",
        "012304152031201432010",
        "012304152034102103210",
        "012304152034102130210",
        "012304152034102132010",
        "012304152034102310210",
        "012304152034102312010",
        "012304152034120103210",
        "012304152034120130210",
        "012304152034120132010",
        "012304152034120310210",
        "012304152034120312010",
        "012304152034123010210",
        "012304152034123012010",
        "012304152301021432010",
        "012304152301201432010",
        "012340102103251430210",
        "012340102103521432010",
        "012340102130521432010",
        "012340102132051430210",
        "012340102132501430210",
        "012340102135021432010",
        "012340102135201432010",
        "012340102153201432010",
        "012340102310251430210",
        "012340102310521432010",
        "012340102312051430210",
        "012340102312501430210",
        "012340102315021432010",
        "012340102315201432010",
        "012340102351021432010",
        "012340102351201432010",
        "012340102513201432010",
        "012340102531201432010",
        "012340102534120103210",
        "012340102534120130210",
        "012340102534120132010",
        "012340102534120310210",
        "012340102534120312010",
        "012340102534123010210",
        "012340102534123012010",
        "012340105213201432010",
        "012340105231201432010",
        "012340105234120103210",
        "012340105234120130210",
        "012340105234120132010",
        "012340105234120310210",
        "012340105234120312010",
        "012340105234123010210",
        "012340105234123012010",
        "012340120103251430210",
        "012340120103521432010",
        "012340120130251430210",
        "012340120130521432010",
        "012340120132051430210",
        "012340120132501430210",
        "012340120135021432010",
        "012340120135243010210",
        "012340120153201432010",
        "012340120310251430210",
        "012340120310521432010",
        "012340120315021432010",
        "012340120351021432010",
        "012340120513201432010",
        "012340120531201432010",
        "012340120534102103210",
        "012340120534102130210",
        "012340120534102132010",
        "012340120534102310210",
        "012340120534102312010",
        "012340120534120103210",
        "012340120534120130210",
        "012340120534120132010",
        "012340120534120310210",
        "012340120534120312010",
        "012340120534123010210",
        "012340120534123012010",
        "012340123010251430210",
        "012340123010521432010",
        "012340123015021432010",
        "012340123015201430210",
        "012340123051021432010",
        "012340123501021432010",
        "012340125013201432010",
        "012340125031201432010",
        "012340125034102132010",
        "012340125034102312010",
        "012340125034120132010",
        "012340125034120312010",
        "012340125034123010210",
        "012340125034123012010",
        "012340125301021432010",
        "012340125301201432010",
        "012340150213201432010",
        "012340150231201432010",
        "012340150234120103210",
        "012340150234120130210",
        "012340150234120132010",
        "012340150234120310210",
        "012340150234120312010",
        "012340150234123010210",
        "012340150234123012010",
        "012340152013201432010",
        "012340152031201432010",
        "012340152034102132010",
        "012340152034102312010",
        "012340152034120132010",
        "012340152034120312010",
        "012340152034123010210",
        "012340152034123012010",
        "012340152301021432010",
        "012340152301201432010",
        "012340510213201432010",
        "012340510231201432010",
        "012340510234120103210",
        "012340510234120130210",
        "012340510234120132010",
        "012340510234120310210",
        "012340510234120312010",
        "012340510234123010210",
        "012340510234123012010",
        "012340512013201432010",
        "012340512031201432010",
        "012340512034102132010",
        "012340512034102310210",
        "012340512034102312010",
        "012340512034120132010",
        "012340512034120310210",
        "012340512034120312010",
        "012340512034123010210",
        "012340512034123012010",
        "012340512301021432010",
        "012340512301201432010",
        "012345010213201432010",
        "012345010231201432010",
        "012345010234120103210",
        "012345010234120130210",
        "012345010234120132010",
        "012345010234120310210",
        "012345010234120312010",
        "012345010234123010210",
        "012345010234123012010",
        "012345012013201432010",
        "012345012031201432010",
        "012345012034102132010",
        "012345012034102310210",
        "012345012034102312010",
        "012345012034120132010",
        "012345012034120310210",
        "012345012034120312010",
        "012345012034123010210",
        "012345012034123012010",
        "012345012301021432010",
        "012345012301201432010",
        "012345012301243012010"
      ],
      "number": 2,
      "proof_note": "research/verify_bounds.py",
      "remaining": 8404,
      "seconds": 10.123,
      "title": "Quadratic root moments"
    },
    {
      "already_excluded": 0,
      "before": 8404,
      "checker": "verify_bounds.check_quadratic",
      "key": "quadratic_pairs",
      "matched_words": 4,
      "new_count": 4,
      "new_exclusions": [
        "012013021403524310210",
        "012013425304120310210",
        "012031042132501430210",
        "012034105231240130210"
      ],
      "number": 3,
      "proof_note": "research/verify_bounds.py",
      "remaining": 8400,
      "seconds": 0.02,
      "title": "Products of positive linear forms"
    },
    {
      "already_excluded": 768,
      "before": 8400,
      "checker": "verify_primitive.check",
      "key": "primitive_tail",
      "matched_words": 1936,
      "new_count": 1168,
      "new_exclusions": [
        "010210324310210543210",
        "010210324310215043210",
        "010210324310251043210",
        "010210324310251403210",
        "010210324310521043210",
        "010210324310521403210",
        "010210324310521430210",
        "010210324310524103210",
        "010210324310524130210",
        "010210324310524132010",
        "010210324312010543210",
        "010210324312015043210",
        "010210324312051043210",
        "010210324312051403210",
        "010210324312501043210",
        "010210324312501403210",
        "010210324315021043210",
        "010210324315021403210",
        "010210324315021430210",
        "010210324315024103210",
        "010210324315024130210",
        "010210324315024132010",
        "010210324315024310210",
        "010210324315024312010",
        "010210324315201043210",
        "010210324315201403210",
        "010210324315201430210",
        "010210324315204103210",
        "010210324315204130210",
        "010210324315204132010",
        "010210324315204310210",
        "010210324315204312010",
        "010210324315240103210",
        "010210324315240130210",
        "010210324315240132010",
        "010210324315240310210",
        "010210324315240312010",
        "010210324315243010210",
        "010210324315243012010",
        "010210342351021043210",
        "010210342351021403210",
        "010210342351021430210",
        "010210342351201043210",
        "010210342351201403210",
        "010210342351201430210",
        "010210342513042312010",
        "010210342513402312010",
        "010210342513420310210",
        "010210342513420312010",
        "010210342513423010210",
        "010210342513423012010",
        "010210342531042132010",
        "010210342531201043210",
        "010210342531201403210",
        "010210342531201430210",
        "010210342531402132010",
        "010210342531420103210",
        "010210342531420130210",
        "010210342531420132010",
        "010213024310210543210",
        "010213024310215043210",
        "010213024310251043210",
        "010213024310251403210",
        "010213024310521043210",
        "010213024310521403210",
        "010213024310521430210",
        "010213024310524103210",
        "010213024310524130210",
        "010213024310524132010",
        "010213024312010543210",
        "010213024312015043210",
        "010213024312051043210",
        "010213024312051403210",
        "010213024312501043210",
        "010213024312501403210",
        "010213024315021043210",
        "010213024315021403210",
        "010213024315021430210",
        "010213024315024103210",
        "010213024315024130210",
        "010213024315024132010",
        "010213024315024310210",
        "010213024315024312010",
        "010213024315201043210",
        "010213024315201403210",
        "010213024315201430210",
        "010213024315204103210",
        "010213024315204130210",
        "010213024315204132010",
        "010213024315204310210",
        "010213024315204312010",
        "010213024315240103210",
        "010213024315240130210",
        "010213024315240132010",
        "010213024315240310210",
        "010213024315240312010",
        "010213024315243010210",
        "010213024315243012010",
        "010213042351021043210",
        "010213042351021403210",
        "010213042351021430210",
        "010213042351201043210",
        "010213042351201403210",
        "010213042351201430210",
        "010213042513042312010",
        "010213042513402312010",
        "010213042513420310210",
        "010213042513420312010",
        "010213042513423010210",
        "010213042513423012010",
        "010213042531042132010",
        "010213042531201043210",
        "010213042531201403210",
        "010213042531201430210",
        "010213042531402132010",
        "010213042531420103210",
        "010213042531420130210",
        "010213042531420132010",
        "010213204310210543210",
        "010213204310215043210",
        "010213204310251043210",
        "010213204310251403210",
        "010213204310521043210",
        "010213204310521403210",
        "010213204310521430210",
        "010213204310524103210",
        "010213204310524130210",
        "010213204310524132010",
        "010213204312010543210",
        "010213204312015043210",
        "010213204312051043210",
        "010213204312051403210",
        "010213204312501043210",
        "010213204312501403210",
        "010213204315021043210",
        "010213204315021403210",
        "010213204315021430210",
        "010213204315024103210",
        "010213204315024130210",
        "010213204315024132010",
        "010213204315024310210",
        "010213204315024312010",
        "010213204315201043210",
        "010213204315201403210",
        "010213204315201430210",
        "010213204315204103210",
        "010213204315204130210",
        "010213204315204132010",
        "010213204315204310210",
        "010213204315204312010",
        "010213204315240103210",
        "010213204315240130210",
        "010213204315240132010",
        "010213204315240310210",
        "010213204315240312010",
        "010213204315243010210",
        "010213204315243012010",
        "010213240310210543210",
        "010213240310215043210",
        "010213240310251043210",
        "010213240310251403210",
        "010213240310521043210",
        "010213240310521403210",
        "010213240310521430210",
        "010213240310524103210",
        "010213240310524130210",
        "010213240310524132010",
        "010213240312010543210",
        "010213240312015043210",
        "010213240312051043210",
        "010213240312051403210",
        "010213240312501043210",
        "010213240312501403210",
        "010213240315021043210",
        "010213240315021403210",
        "010213240315021430210",
        "010213240315024103210",
        "010213240315024130210",
        "010213240315024132010",
        "010213240315024310210",
        "010213240315024312010",
        "010213240315201043210",
        "010213240315201403210",
        "010213240315201430210",
        "010213240315204103210",
        "010213240315204130210",
        "010213240315204132010",
        "010213240315204310210",
        "010213240315204312010",
        "010213240315240103210",
        "010213240315240130210",
        "010213240315240132010",
        "010213240315240310210",
        "010213240315240312010",
        "010213240315243010210",
        "010213240315243012010",
        "010213243010210543210",
        "010213243010215043210",
        "010213243010251043210",
        "010213243010251403210",
        "010213243010521043210",
        "010213243010521403210",
        "010213243010521430210",
        "010213243010524103210",
        "010213243010524130210",
        "010213243010524132010",
        "010213243012010543210",
        "010213243012015043210",
        "010213243012051043210",
        "010213243012501043210",
        "010213243015021043210",
        "010213243015021403210",
        "010213243015021430210",
        "010213243015024103210",
        "010213243015024130210",
        "010213243015024132010",
        "010213243015024310210",
        "010213243015201043210",
        "010213243015201403210",
        "010213243015204103210",
        "010213243015204130210",
        "010213402351021043210",
        "010213402351021403210",
        "010213402351021430210",
        "010213402351201043210",
        "010213402351201403210",
        "010213402351201430210",
        "010213402513042312010",
        "010213402513402312010",
        "010213402513420310210",
        "010213402513420312010",
        "010213402513423010210",
        "010213402513423012010",
        "010213402531042132010",
        "010213402531201043210",
        "010213402531201403210",
        "010213402531201430210",
        "010213402531402132010",
        "010213402531420103210",
        "010213402531420130210",
        "010213402531420132010",
        "010213420351021043210",
        "010213420351021403210",
        "010213420351021430210",
        "010213420351201043210",
        "010213420351201403210",
        "010213420351201430210",
        "010213420510342310210",
        "010213420513042310210",
        "010213420513042312010",
        "010213420513402310210",
        "010213420513402312010",
        "010213420513420310210",
        "010213420513420312010",
        "010213420513423010210",
        "010213420513423012010",
        "010213420531021043210",
        "010213420531021403210",
        "010213420531021430210",
        "010213420531042103210",
        "010213420531042130210",
        "010213420531042132010",
        "010213420531201043210",
        "010213420531201403210",
        "010213420531201430210",
        "010213420531402103210",
        "010213420531402130210",
        "010213420531402132010",
        "010213420531420103210",
        "010213420531420130210",
        "010213420531420132010",
        "010213423051021043210",
        "010213423051021403210",
        "010213423051021430210",
        "010213423051201043210",
        "010213423051201403210",
        "010213423051201430210",
        "010213423501021043210",
        "010213423501021403210",
        "010213423501021430210",
        "010213423501201043210",
        "010213423501201403210",
        "010213425031021043210",
        "010213425031021403210",
        "010213425031042103210",
        "010213425031042130210",
        "010213425031042132010",
        "010213425031201043210",
        "010213425031201403210",
        "010213425031402103210",
        "010213425031402130210",
        "010213425031402132010",
        "010213425031420103210",
        "010213425031420130210",
        "010213425031420132010",
        "010213425301021043210",
        "010213425301021403210",
        "010213425301042103210",
        "010213425301042130210",
        "010213425301042132010",
        "010213425301201043210",
        "010213425301201403210",
        "010213425301402103210",
        "010213425301402130210",
        "010213425301402132010",
        "010213425301420103210",
        "010213425301420130210",
        "010213425301420132010",
        "010213425304102103210",
        "010213425304102130210",
        "010213425304102132010",
        "010213425304120103210",
        "010213425304120130210",
        "010231021403524310210",
        "010231024103524310210",
        "010231024103524312010",
        "010231024130524310210",
        "010231024130524312010",
        "010231024135024310210",
        "010231024135024312010",
        "010231024135204310210",
        "010231024135204312010",
        "010231024135240310210",
        "010231024135240312010",
        "010231024135243010210",
        "010231024135243012010",
        "010231042513042312010",
        "010231042513402312010",
        "010231042513420310210",
        "010231042513420312010",
        "010231042513423010210",
        "010231042513423012010",
        "010231201403524310210",
        "010231201403524312010",
        "010231204103524310210",
        "010231204103524312010",
        "010231204130524310210",
        "010231204130524312010",
        "010231204135024310210",
        "010231204135024312010",
        "010231204135204310210",
        "010231204135204312010",
        "010231204135240310210",
        "010231204135240312010",
        "010231204135243010210",
        "010231204135243012010",
        "010231240103524310210",
        "010231240103524312010",
        "010231240130524310210",
        "010231240130524312010",
        "010231240135024310210",
        "010231240135024312010",
        "010231240135204310210",
        "010231240135204312010",
        "010231240135240310210",
        "010231240135240312010",
        "010231240135243010210",
        "010231240135243012010",
        "010231402513042312010",
        "010231402513402312010",
        "010231402513420310210",
        "010231402513420312010",
        "010231402513423010210",
        "010231402513423012010",
        "010231420510342310210",
        "010231420510342312010",
        "010231420513042310210",
        "010231420513042312010",
        "010231420513402310210",
        "010231420513402312010",
        "010231420513420310210",
        "010231420513420312010",
        "010231420513423010210",
        "010231420513423012010",
        "010231425010342310210",
        "010231425010342312010",
        "010231425013042310210",
        "010231425013042312010",
        "010231425013402310210",
        "010231425013402312010",
        "010231425013420310210",
        "010231425013420312010",
        "010231425013423010210",
        "010231425013423012010",
        "012010324310210543210",
        "012010324310215043210",
        "012010324310251043210",
        "012010324310251403210",
        "012010324310521043210",
        "012010324310521403210",
        "012010324310521430210",
        "012010324310524103210",
        "012010324310524130210",
        "012010324310524132010",
        "012010324312010543210",
        "012010324312015043210",
        "012010324312051043210",
        "012010324312051403210",
        "012010324312501043210",
        "012010324312501403210",
        "012010324315021043210",
        "012010324315021403210",
        "012010324315021430210",
        "012010324315024103210",
        "012010324315024130210",
        "012010324315024132010",
        "012010324315024310210",
        "012010324315024312010",
        "012010324315201043210",
        "012010324315201403210",
        "012010324315201430210",
        "012010324315204103210",
        "012010324315204130210",
        "012010324315204132010",
        "012010324315204310210",
        "012010324315204312010",
        "012010324315240103210",
        "012010324315240130210",
        "012010324315240132010",
        "012010324315240310210",
        "012010324315240312010",
        "012010324315243010210",
        "012010324315243012010",
        "012010342351021043210",
        "012010342351021403210",
        "012010342351021430210",
        "012010342351201043210",
        "012010342351201403210",
        "012010342351201430210",
        "012010342513042310210",
        "012010342513042312010",
        "012010342513402310210",
        "012010342513402312010",
        "012010342513420310210",
        "012010342513420312010",
        "012010342513423010210",
        "012010342513423012010",
        "012010342531021403210",
        "012010342531021430210",
        "012010342531042103210",
        "012010342531042130210",
        "012010342531042132010",
        "012010342531201043210",
        "012010342531201403210",
        "012010342531201430210",
        "012010342531402103210",
        "012010342531402130210",
        "012010342531402132010",
        "012010342531420103210",
        "012010342531420130210",
        "012010342531420132010",
        "012013024310210543210",
        "012013024310215043210",
        "012013024310251043210",
        "012013024310251403210",
        "012013024310521043210",
        "012013024310521403210",
        "012013024310521430210",
        "012013024310524103210",
        "012013024310524130210",
        "012013024310524132010",
        "012013024312010543210",
        "012013024312015043210",
        "012013024312051043210",
        "012013024312051403210",
        "012013024312501043210",
        "012013024312501403210",
        "012013024315021043210",
        "012013024315021403210",
        "012013024315021430210",
        "012013024315024103210",
        "012013024315024130210",
        "012013024315024132010",
        "012013024315024310210",
        "012013024315024312010",
        "012013024315201043210",
        "012013024315201403210",
        "012013024315201430210",
        "012013024315204103210",
        "012013024315204130210",
        "012013024315204132010",
        "012013024315204310210",
        "012013024315204312010",
        "012013024315240103210",
        "012013024315240130210",
        "012013024315240132010",
        "012013024315240310210",
        "012013024315240312010",
        "012013024315243010210",
        "012013024315243012010",
        "012013042351021043210",
        "012013042351021403210",
        "012013042351021430210",
        "012013042351201043210",
        "012013042351201403210",
        "012013042351201430210",
        "012013042513042310210",
        "012013042513042312010",
        "012013042513402310210",
        "012013042513402312010",
        "012013042513420310210",
        "012013042513420312010",
        "012013042513423010210",
        "012013042513423012010",
        "012013042531021043210",
        "012013042531021403210",
        "012013042531021430210",
        "012013042531042103210",
        "012013042531042130210",
        "012013042531042132010",
        "012013042531201043210",
        "012013042531201403210",
        "012013042531201430210",
        "012013042531402103210",
        "012013042531402130210",
        "012013042531402132010",
        "012013042531420103210",
        "012013042531420130210",
        "012013042531420132010",
        "012013204310210543210",
        "012013204310215043210",
        "012013204310251043210",
        "012013204310251403210",
        "012013204310521043210",
        "012013204310521403210",
        "012013204310521430210",
        "012013204310524103210",
        "012013204310524130210",
        "012013204310524132010",
        "012013204312010543210",
        "012013204312015043210",
        "012013204312051043210",
        "012013204312051403210",
        "012013204312501043210",
        "012013204312501403210",
        "012013204315021043210",
        "012013204315021403210",
        "012013204315021430210",
        "012013204315024103210",
        "012013204315024130210",
        "012013204315024132010",
        "012013204315024310210",
        "012013204315024312010",
        "012013204315201043210",
        "012013204315201403210",
        "012013204315201430210",
        "012013204315204103210",
        "012013204315204130210",
        "012013204315204310210",
        "012013204315240103210",
        "012013204315240130210",
        "012013204315240310210",
        "012013204315243010210",
        "012013240310210543210",
        "012013240310215043210",
        "012013240310251043210",
        "012013240310251403210",
        "012013240310521043210",
        "012013240310521403210",
        "012013240310521430210",
        "012013240310524103210",
        "012013240310524130210",
        "012013240310524132010",
        "012013240312010543210",
        "012013240312015043210",
        "012013240312051043210",
        "012013240312051403210",
        "012013240312501043210",
        "012013240312501403210",
        "012013240315021043210",
        "012013240315021403210",
        "012013240315021430210",
        "012013240315024103210",
        "012013240315024130210",
        "012013240315024132010",
        "012013240315024310210",
        "012013240315024312010",
        "012013240315201043210",
        "012013240315201403210",
        "012013240315201430210",
        "012013240315204103210",
        "012013240315204130210",
        "012013240315204310210",
        "012013240315240103210",
        "012013240315240130210",
        "012013240315240310210",
        "012013240315243010210",
        "012013243010210543210",
        "012013243010215043210",
        "012013243010251043210",
        "012013243010251403210",
        "012013243010521043210",
        "012013243010521403210",
        "012013243010521430210",
        "012013243010524103210",
        "012013243010524130210",
        "012013243010524132010",
        "012013243012010543210",
        "012013243012015043210",
        "012013243012051043210",
        "012013243012501043210",
        "012013243015021043210",
        "012013243015021403210",
        "012013243015021430210",
        "012013243015024103210",
        "012013243015024130210",
        "012013243015024132010",
        "012013243015024310210",
        "012013243015024312010",
        "012013243015201043210",
        "012013243015201403210",
        "012013243015204103210",
        "012013243015204130210",
        "012013402351021043210",
        "012013402351021403210",
        "012013402351021430210",
        "012013402351201043210",
        "012013402351201403210",
        "012013402351201430210",
        "012013402513042310210",
        "012013402513042312010",
        "012013402513402310210",
        "012013402513402312010",
        "012013402513420310210",
        "012013402513420312010",
        "012013402513423010210",
        "012013402513423012010",
        "012013402531021043210",
        "012013402531021403210",
        "012013402531021430210",
        "012013402531042103210",
        "012013402531042130210",
        "012013402531042132010",
        "012013402531201043210",
        "012013402531201403210",
        "012013402531201430210",
        "012013402531402103210",
        "012013402531402130210",
        "012013402531402132010",
        "012013402531420103210",
        "012013402531420130210",
        "012013402531420132010",
        "012013420351021043210",
        "012013420351021403210",
        "012013420351021430210",
        "012013420351201043210",
        "012013420351201403210",
        "012013420351201430210",
        "012013420510342310210",
        "012013420510342312010",
        "012013420513042310210",
        "012013420513042312010",
        "012013420513402310210",
        "012013420513402312010",
        "012013420513420310210",
        "012013420513420312010",
        "012013420513423010210",
        "012013420513423012010",
        "012013420531021043210",
        "012013420531021403210",
        "012013420531021430210",
        "012013420531042103210",
        "012013420531042130210",
        "012013420531042132010",
        "012013420531201043210",
        "012013420531201403210",
        "012013420531201430210",
        "012013420531402103210",
        "012013420531402130210",
        "012013420531402132010",
        "012013420531420103210",
        "012013420531420130210",
        "012013420531420132010",
        "012013423051021043210",
        "012013423051021403210",
        "012013423051021430210",
        "012013423051201043210",
        "012013423051201403210",
        "012013423051201430210",
        "012013423501021043210",
        "012013423501021403210",
        "012013423501021430210",
        "012013423501201043210",
        "012013423501201403210",
        "012013425031021043210",
        "012013425031021403210",
        "012013425031042103210",
        "012013425031042130210",
        "012013425031042132010",
        "012013425031201043210",
        "012013425031201403210",
        "012013425031402103210",
        "012013425031402130210",
        "012013425031402132010",
        "012013425031420103210",
        "012013425031420130210",
        "012013425031420132010",
        "012013425301021043210",
        "012013425301021403210",
        "012013425301042103210",
        "012013425301042130210",
        "012013425301042132010",
        "012013425301201043210",
        "012013425301201403210",
        "012013425301402103210",
        "012013425301402130210",
        "012013425301402132010",
        "012013425301420103210",
        "012013425301420130210",
        "012013425301420132010",
        "012013425304102103210",
        "012013425304102130210",
        "012013425304102132010",
        "012013425304120103210",
        "012013425304120130210",
        "012013425304120132010",
        "012031021403524310210",
        "012031021403524312010",
        "012031024103524310210",
        "012031024103524312010",
        "012031024130524310210",
        "012031024130524312010",
        "012031024135024310210",
        "012031024135024312010",
        "012031024135204310210",
        "012031024135204312010",
        "012031024135240310210",
        "012031024135240312010",
        "012031024135243010210",
        "012031024135243012010",
        "012031042513042310210",
        "012031042513042312010",
        "012031042513402310210",
        "012031042513402312010",
        "012031042513420310210",
        "012031042513420312010",
        "012031042513423010210",
        "012031042513423012010",
        "012031201403524310210",
        "012031201403524312010",
        "012031204103524310210",
        "012031204103524312010",
        "012031204130524310210",
        "012031204130524312010",
        "012031204135024310210",
        "012031204135024312010",
        "012031204135204310210",
        "012031204135240310210",
        "012031204135243010210",
        "012031240103524310210",
        "012031240103524312010",
        "012031240130524310210",
        "012031240130524312010",
        "012031240135024310210",
        "012031240135024312010",
        "012031240135204310210",
        "012031240135240310210",
        "012031240135243010210",
        "012031402510342310210",
        "012031402510342312010",
        "012031402513042310210",
        "012031402513042312010",
        "012031402513402310210",
        "012031402513402312010",
        "012031402513420310210",
        "012031402513420312010",
        "012031402513423010210",
        "012031402513423012010",
        "012031420510342310210",
        "012031420510342312010",
        "012031420513042310210",
        "012031420513042312010",
        "012031420513402310210",
        "012031420513402312010",
        "012031420513420310210",
        "012031420513420312010",
        "012031420513423010210",
        "012031420513423012010",
        "012031425010342310210",
        "012031425010342312010",
        "012031425013042310210",
        "012031425013042312010",
        "012031425013402310210",
        "012031425013402312010",
        "012031425013420310210",
        "012031425013420312010",
        "012031425013423010210",
        "012031425013423012010",
        "012034102135024310210",
        "012034102135024312010",
        "012034102135204310210",
        "012034102135204312010",
        "012034102135240310210",
        "012034102135240312010",
        "012034102135243010210",
        "012034102135243012010",
        "012034102150324310210",
        "012034102150324312010",
        "012034102153024310210",
        "012034102153024312010",
        "012034102153204310210",
        "012034102153204312010",
        "012034102153240310210",
        "012034102153240312010",
        "012034102153243010210",
        "012034102153243012010",
        "012034102513042310210",
        "012034102513042312010",
        "012034102513402310210",
        "012034102513402312010",
        "012034102513420310210",
        "012034102513420312010",
        "012034102513423010210",
        "012034102513423012010",
        "012034120105324310210",
        "012034120105324312010",
        "012034120135024310210",
        "012034120135024312010",
        "012034120135204310210",
        "012034120135240310210",
        "012034120135243010210",
        "012034120150324310210",
        "012034120150324312010",
        "012034120153024310210",
        "012034120153024312010",
        "012034120153204310210",
        "012034120153204312010",
        "012034120153240310210",
        "012034120153240312010",
        "012034120153243010210",
        "012034120153243012010",
        "012034120510342310210",
        "012034120510342312010",
        "012034120513042310210",
        "012034120513042312010",
        "012034120513402310210",
        "012034120513402312010",
        "012034120513420310210",
        "012034120513420312010",
        "012034120513423010210",
        "012034120513423012010",
        "012034125010342310210",
        "012034125010342312010",
        "012034125013042310210",
        "012034125013042312010",
        "012034125013402310210",
        "012034125013402312010",
        "012034125013420310210",
        "012034125013420312010",
        "012034125013423010210",
        "012034125013423012010",
        "012301021403524310210",
        "012301021403524312010",
        "012301024103524310210",
        "012301024103524312010",
        "012301024130524310210",
        "012301024130524312010",
        "012301024135024310210",
        "012301024135024312010",
        "012301024135204310210",
        "012301024135204312010",
        "012301024135240310210",
        "012301024135240312010",
        "012301024135243010210",
        "012301024135243012010",
        "012301042513042310210",
        "012301042513042312010",
        "012301042513402310210",
        "012301042513402312010",
        "012301042513420310210",
        "012301042513420312010",
        "012301042513423010210",
        "012301042513423012010",
        "012301201403524310210",
        "012301201403524312010",
        "012301204103524310210",
        "012301204103524312010",
        "012301204130524310210",
        "012301204130524312010",
        "012301204135024310210",
        "012301204135024312010",
        "012301204135204310210",
        "012301204135240310210",
        "012301204135243010210",
        "012301240103524310210",
        "012301240103524312010",
        "012301240130524310210",
        "012301240130524312010",
        "012301240135024310210",
        "012301240135024312010",
        "012301240135204310210",
        "012301240135240310210",
        "012301240135243010210",
        "012301402510342310210",
        "012301402510342312010",
        "012301402513042310210",
        "012301402513042312010",
        "012301402513402310210",
        "012301402513402312010",
        "012301402513420310210",
        "012301402513420312010",
        "012301402513423010210",
        "012301402513423012010",
        "012301420510342310210",
        "012301420510342312010",
        "012301420513042310210",
        "012301420513042312010",
        "012301420513402310210",
        "012301420513402312010",
        "012301420513420310210",
        "012301420513420312010",
        "012301420513423010210",
        "012301420513423012010",
        "012301425010342310210",
        "012301425010342312010",
        "012301425013042310210",
        "012301425013042312010",
        "012301425013402310210",
        "012301425013402312010",
        "012301425013420310210",
        "012301425013420312010",
        "012301425013423010210",
        "012301425013423012010",
        "012304102103524310210",
        "012304102103524312010",
        "012304102105324310210",
        "012304102105324312010",
        "012304102130524310210",
        "012304102130524312010",
        "012304102135024310210",
        "012304102135024312010",
        "012304102135204310210",
        "012304102135204312010",
        "012304102135240310210",
        "012304102135240312010",
        "012304102135243010210",
        "012304102135243012010",
        "012304102150324310210",
        "012304102150324312010",
        "012304102153024310210",
        "012304102153024312010",
        "012304102153204310210",
        "012304102153204312010",
        "012304102153240310210",
        "012304102153240312010",
        "012304102153243010210",
        "012304102153243012010",
        "012304102510342310210",
        "012304102510342312010",
        "012304102513042310210",
        "012304102513042312010",
        "012304102513402310210",
        "012304102513402312010",
        "012304102513420310210",
        "012304102513420312010",
        "012304102513423010210",
        "012304102513423012010",
        "012304105213042310210",
        "012304105213042312010",
        "012304105213402310210",
        "012304105213402312010",
        "012304105213420310210",
        "012304105213420312010",
        "012304105213423010210",
        "012304105213423012010",
        "012304120103524310210",
        "012304120103524312010",
        "012304120105324310210",
        "012304120105324312010",
        "012304120130524310210",
        "012304120130524312010",
        "012304120135024310210",
        "012304120135024312010",
        "012304120135204310210",
        "012304120135240310210",
        "012304120135243010210",
        "012304120150324310210",
        "012304120150324312010",
        "012304120153024310210",
        "012304120153024312010",
        "012304120153204310210",
        "012304120153204312010",
        "012304120153240310210",
        "012304120153240312010",
        "012304120153243010210",
        "012304120153243012010",
        "012304120510342310210",
        "012304120510342312010",
        "012304120513042310210",
        "012304120513042312010",
        "012304120513402310210",
        "012304120513402312010",
        "012304120513420310210",
        "012304120513420312010",
        "012304120513423010210",
        "012304120513423012010",
        "012304125010342310210",
        "012304125010342312010",
        "012304125013042310210",
        "012304125013042312010",
        "012304125013402310210",
        "012304125013402312010",
        "012304125013420310210",
        "012304125013420312010",
        "012304125013423010210",
        "012304125013423012010",
        "012304150213042310210",
        "012304150213042312010",
        "012304150213402310210",
        "012304150213402312010",
        "012304150213420310210",
        "012304150213420312010",
        "012304150213423010210",
        "012304150213423012010",
        "012304152010342310210",
        "012304152010342312010",
        "012304152013042310210",
        "012304152013042312010",
        "012304152013402310210",
        "012304152013402312010",
        "012304152013420310210",
        "012304152013420312010",
        "012304152013423010210",
        "012304152013423012010",
        "012340102103524310210",
        "012340102103524312010",
        "012340102105324310210",
        "012340102105324312010",
        "012340102130524310210",
        "012340102130524312010",
        "012340102135024310210",
        "012340102135024312010",
        "012340102135204310210",
        "012340102135204312010",
        "012340102135240310210",
        "012340102135240312010",
        "012340102135243010210",
        "012340102135243012010",
        "012340102150324310210",
        "012340102150324312010",
        "012340102153024310210",
        "012340102153024312010",
        "012340102153204310210",
        "012340102153204312010",
        "012340102153240310210",
        "012340102153240312010",
        "012340102153243010210",
        "012340102153243012010",
        "012340102510342310210",
        "012340102510342312010",
        "012340102513042310210",
        "012340102513042312010",
        "012340102513402310210",
        "012340102513402312010",
        "012340102513420310210",
        "012340102513420312010",
        "012340102513423010210",
        "012340102513423012010",
        "012340105210342310210",
        "012340105210342312010",
        "012340105213042310210",
        "012340105213042312010",
        "012340105213402310210",
        "012340105213402312010",
        "012340105213420310210",
        "012340105213420312010",
        "012340105213423010210",
        "012340105213423012010",
        "012340120103524310210",
        "012340120103524312010",
        "012340120105324310210",
        "012340120105324312010",
        "012340120130524310210",
        "012340120130524312010",
        "012340120135024310210",
        "012340120135024312010",
        "012340120135204310210",
        "012340120135240310210",
        "012340120150324310210",
        "012340120150324312010",
        "012340120153024310210",
        "012340120153024312010",
        "012340120153204310210",
        "012340120153204312010",
        "012340120153240310210",
        "012340120153240312010",
        "012340120153243010210",
        "012340120153243012010",
        "012340120510342310210",
        "012340120510342312010",
        "012340120513042310210",
        "012340120513042312010",
        "012340120513402310210",
        "012340120513402312010",
        "012340120513420310210",
        "012340120513420312010",
        "012340120513423010210",
        "012340120513423012010",
        "012340125010342310210",
        "012340125010342312010",
        "012340125013042310210",
        "012340125013042312010",
        "012340125013402310210",
        "012340125013402312010",
        "012340125013420310210",
        "012340125013420312010",
        "012340125013423010210",
        "012340125013423012010",
        "012340150210342310210",
        "012340150210342312010",
        "012340150213042310210",
        "012340150213042312010",
        "012340150213402310210",
        "012340150213402312010",
        "012340150213420310210",
        "012340150213420312010",
        "012340150213423010210",
        "012340150213423012010",
        "012340152010342310210",
        "012340152010342312010",
        "012340152013042310210",
        "012340152013042312010",
        "012340152013402310210",
        "012340152013402312010",
        "012340152013420310210",
        "012340152013420312010",
        "012340152013423010210",
        "012340152013423012010",
        "012340510210342310210",
        "012340510210342312010",
        "012340510213042310210",
        "012340510213042312010",
        "012340510213402310210",
        "012340510213402312010",
        "012340510213420310210",
        "012340510213420312010",
        "012340510213423010210",
        "012340510213423012010",
        "012340512010342310210",
        "012340512010342312010",
        "012340512013042310210",
        "012340512013042312010",
        "012340512013402310210",
        "012340512013402312010",
        "012340512013420310210",
        "012340512013420312010",
        "012340512013423010210",
        "012340512013423012010",
        "012345010210342310210",
        "012345010210342312010",
        "012345010213042310210",
        "012345010213042312010",
        "012345010213402310210",
        "012345010213402312010",
        "012345010213420310210",
        "012345010213420312010",
        "012345010213423010210",
        "012345010213423012010",
        "012345012010342310210",
        "012345012010342312010",
        "012345012013042310210",
        "012345012013042312010",
        "012345012013402310210",
        "012345012013402312010",
        "012345012013420310210",
        "012345012013420312010",
        "012345012013423010210",
        "012345012013423012010"
      ],
      "number": 4,
      "proof_note": "research/PROOF_PRIMITIVE_CLASSIFICATION.md",
      "remaining": 7232,
      "seconds": 0.484,
      "title": "Quintic primitive types"
    },
    {
      "already_excluded": 618,
      "before": 7232,
      "checker": "verify_primitive.check_mean",
      "key": "primitive_mean",
      "matched_words": 1014,
      "new_count": 396,
      "new_exclusions": [
        "010210324103524310210",
        "010210324130524310210",
        "010210342103524103210",
        "010210342103524130210",
        "010210342103524132010",
        "010210342130524103210",
        "010210342130524130210",
        "010210342130524132010",
        "010210342310521043210",
        "010210342310521403210",
        "010210342310521430210",
        "010210342310524103210",
        "010210342310524130210",
        "010210342310524132010",
        "010213024103524310210",
        "010213024103524312010",
        "010213024130524310210",
        "010213024130524312010",
        "010213042103524103210",
        "010213042103524130210",
        "010213042103524132010",
        "010213042105324312010",
        "010213042130524103210",
        "010213042130524130210",
        "010213042130524132010",
        "010213042310521043210",
        "010213042310521403210",
        "010213042310521430210",
        "010213042310524103210",
        "010213042310524130210",
        "010213042310524132010",
        "010213204103524310210",
        "010213204130524310210",
        "010213402103524103210",
        "010213402103524130210",
        "010213402103524132010",
        "010213402130524103210",
        "010213402130524130210",
        "010213402130524132010",
        "010213402310521043210",
        "010213402310521403210",
        "010213402310521430210",
        "010213402310524103210",
        "010213402310524130210",
        "010213402310524132010",
        "010213420103524103210",
        "010213420103524130210",
        "010213420103524132010",
        "010213420105324310210",
        "010213420130524103210",
        "010213420130524130210",
        "010213420130524132010",
        "010213420310521043210",
        "010213420310521403210",
        "010213420310521430210",
        "010213420310524103210",
        "010213420310524130210",
        "010213420310524132010",
        "010213423010521043210",
        "010213423010521403210",
        "010213423010521430210",
        "010213423010524103210",
        "010213423010524130210",
        "010213423010524132010",
        "010213423501024103210",
        "010213423501024130210",
        "010213423501024132010",
        "010213423501024310210",
        "010213423501204103210",
        "010213423501204130210",
        "010213423501204132010",
        "010213423501204310210",
        "010213423501240103210",
        "010213423501240130210",
        "010213423501240132010",
        "010213423501240310210",
        "010213423501240312010",
        "010213423501243010210",
        "010213425031024103210",
        "010213425031024130210",
        "010213425031024132010",
        "010213425031204103210",
        "010213425031204130210",
        "010213425031204132010",
        "010213425031240103210",
        "010213425031240130210",
        "010213425031240132010",
        "010213425031240310210",
        "010213425031402310210",
        "010213425031420310210",
        "010213425031420312010",
        "010213425301024103210",
        "010213425301024130210",
        "010213425301024132010",
        "010213425301204103210",
        "010213425301204130210",
        "010213425301204132010",
        "010213425301240103210",
        "010213425301240130210",
        "010213425301240132010",
        "010213425301240310210",
        "010213425301402310210",
        "010213425301420310210",
        "010213425301420312010",
        "010231042103524310210",
        "010231042103524312010",
        "010231042105324312010",
        "010231042130524310210",
        "010231042130524312010",
        "010231402103524310210",
        "010231402103524312010",
        "010231402105324312010",
        "010231402130524310210",
        "010231402130524312010",
        "010231420103524310210",
        "010231420103524312010",
        "010231420105324310210",
        "010231420105324312010",
        "010231420130524310210",
        "010231420130524312010",
        "010231425010324310210",
        "010231425010324312010",
        "010231425013024310210",
        "010231425013024312010",
        "010231425013204310210",
        "010231425013204312010",
        "010231425013240310210",
        "010231425013240312010",
        "010231425013243010210",
        "010231425013243012010",
        "010231425031024310210",
        "010231425031024312010",
        "010231425031204310210",
        "010231425031204312010",
        "010231425031240310210",
        "010231425031240312010",
        "010231425031243010210",
        "010231425031243012010",
        "010231425301024310210",
        "010231425301024312010",
        "010231425301204310210",
        "010231425301204312010",
        "010231425301240310210",
        "010231425301240312010",
        "010231425301243010210",
        "010231425301243012010",
        "012010324103524310210",
        "012010324130524310210",
        "012010342103524103210",
        "012010342103524130210",
        "012010342103524132010",
        "012010342105324310210",
        "012010342105324312010",
        "012010342130524103210",
        "012010342130524130210",
        "012010342130524132010",
        "012010342310521043210",
        "012010342310521403210",
        "012010342310521430210",
        "012010342310524103210",
        "012010342310524130210",
        "012010342310524132010",
        "012013024103524310210",
        "012013024103524312010",
        "012013024130524310210",
        "012013024130524312010",
        "012013042103524103210",
        "012013042103524130210",
        "012013042103524132010",
        "012013042103524310210",
        "012013042103524312010",
        "012013042105324310210",
        "012013042105324312010",
        "012013042130524103210",
        "012013042130524130210",
        "012013042130524132010",
        "012013042130524310210",
        "012013042130524312010",
        "012013042310521043210",
        "012013042310521403210",
        "012013042310521430210",
        "012013042310524103210",
        "012013042310524130210",
        "012013042310524132010",
        "012013204103524310210",
        "012013204103524312010",
        "012013204130524310210",
        "012013204130524312010",
        "012013240103524310210",
        "012013240130524310210",
        "012013402103524103210",
        "012013402103524130210",
        "012013402103524132010",
        "012013402103524310210",
        "012013402105324310210",
        "012013402105324312010",
        "012013402130524103210",
        "012013402130524130210",
        "012013402130524132010",
        "012013402130524310210",
        "012013402310521043210",
        "012013402310521403210",
        "012013402310521430210",
        "012013402310524103210",
        "012013402310524130210",
        "012013402310524132010",
        "012013420103524103210",
        "012013420103524130210",
        "012013420103524132010",
        "012013420103524310210",
        "012013420105324310210",
        "012013420105324312010",
        "012013420130524103210",
        "012013420130524130210",
        "012013420130524132010",
        "012013420130524310210",
        "012013420310521043210",
        "012013420310521403210",
        "012013420310521430210",
        "012013420310524103210",
        "012013420310524130210",
        "012013420310524132010",
        "012013423010521043210",
        "012013423010521403210",
        "012013423010521430210",
        "012013423010524103210",
        "012013423010524130210",
        "012013423010524132010",
        "012013423501024103210",
        "012013423501024130210",
        "012013423501024132010",
        "012013423501024310210",
        "012013423501024312010",
        "012013423501204103210",
        "012013423501204130210",
        "012013423501204310210",
        "012013423501240103210",
        "012013423501240130210",
        "012013423501240310210",
        "012013423501243010210",
        "012013425031024103210",
        "012013425031024130210",
        "012013425031024132010",
        "012013425031024310210",
        "012013425031042310210",
        "012013425031204103210",
        "012013425031204130210",
        "012013425031204132010",
        "012013425031204310210",
        "012013425031240103210",
        "012013425031240130210",
        "012013425031240132010",
        "012013425031240310210",
        "012013425031402310210",
        "012013425031402312010",
        "012013425031420310210",
        "012013425031420312010",
        "012013425031423010210",
        "012013425031423012010",
        "012013425301024103210",
        "012013425301024130210",
        "012013425301024132010",
        "012013425301024310210",
        "012013425301042310210",
        "012013425301204103210",
        "012013425301204130210",
        "012013425301204132010",
        "012013425301204310210",
        "012013425301240103210",
        "012013425301240130210",
        "012013425301240132010",
        "012013425301240310210",
        "012013425301402310210",
        "012013425301402312010",
        "012013425301420310210",
        "012013425301420312010",
        "012013425301423010210",
        "012013425301423012010",
        "012031042103524310210",
        "012031042103524312010",
        "012031042105324310210",
        "012031042105324312010",
        "012031042130524310210",
        "012031042130524312010",
        "012031402103524310210",
        "012031402103524312010",
        "012031402105324310210",
        "012031402105324312010",
        "012031402130524310210",
        "012031402130524312010",
        "012031420103524310210",
        "012031420103524312010",
        "012031420105324310210",
        "012031420105324312010",
        "012031420130524310210",
        "012031420130524312010",
        "012031425010324310210",
        "012031425010324312010",
        "012031425013024310210",
        "012031425013024312010",
        "012031425013204310210",
        "012031425013204312010",
        "012031425013240310210",
        "012031425013240312010",
        "012031425013243010210",
        "012031425013243012010",
        "012031425031024310210",
        "012031425031024312010",
        "012031425031204310210",
        "012031425031204312010",
        "012031425031240310210",
        "012031425031240312010",
        "012031425031243010210",
        "012031425031243012010",
        "012031425301024310210",
        "012031425301024312010",
        "012031425301204310210",
        "012031425301204312010",
        "012031425301240310210",
        "012031425301240312010",
        "012031425301243010210",
        "012031425301243012010",
        "012034125010324310210",
        "012034125010324312010",
        "012034125013024310210",
        "012034125013024312010",
        "012034125013204310210",
        "012034125013204312010",
        "012034125013240310210",
        "012034125013240312010",
        "012034125013243010210",
        "012034125013243012010",
        "012301042103524310210",
        "012301042103524312010",
        "012301042105324310210",
        "012301042105324312010",
        "012301042130524310210",
        "012301042130524312010",
        "012301402103524310210",
        "012301402103524312010",
        "012301402105324310210",
        "012301402105324312010",
        "012301402130524310210",
        "012301402130524312010",
        "012301420103524310210",
        "012301420103524312010",
        "012301420105324310210",
        "012301420105324312010",
        "012301420130524310210",
        "012301420130524312010",
        "012301425010324310210",
        "012301425010324312010",
        "012301425013024310210",
        "012301425013024312010",
        "012301425013204310210",
        "012301425013204312010",
        "012301425013240310210",
        "012301425013240312010",
        "012301425013243010210",
        "012301425013243012010",
        "012301425031024310210",
        "012301425031024312010",
        "012301425031204310210",
        "012301425031204312010",
        "012301425031240310210",
        "012301425031240312010",
        "012301425031243010210",
        "012301425031243012010",
        "012301425301024310210",
        "012301425301024312010",
        "012301425301204310210",
        "012301425301204312010",
        "012301425301240310210",
        "012301425301240312010",
        "012301425301243010210",
        "012301425301243012010",
        "012304125010324310210",
        "012304125010324312010",
        "012304125013024310210",
        "012304125013024312010",
        "012304125013204310210",
        "012304125013204312010",
        "012304125013240310210",
        "012304125013240312010",
        "012304125013243010210",
        "012304125013243012010",
        "012340125010324310210",
        "012340125010324312010",
        "012340125013024310210",
        "012340125013024312010",
        "012340125013204310210",
        "012340125013204312010",
        "012340125013240310210",
        "012340125013240312010",
        "012340125013243010210",
        "012340125013243012010"
      ],
      "number": 5,
      "proof_note": "research/PROOF_PRIMITIVE_CLASSIFICATION.md",
      "remaining": 6836,
      "seconds": 0.355,
      "title": "Primitive sign at the mean"
    },
    {
      "already_excluded": 1006,
      "before": 6836,
      "checker": "analytic_obstruction.check_identities",
      "key": "analytic",
      "matched_words": 1540,
      "new_count": 534,
      "new_exclusions": [
        "010210324135024310210",
        "010210342135024310210",
        "010210342315024310210",
        "010210342351024310210",
        "010213024135024310210",
        "010213042135024310210",
        "010213042315024310210",
        "010213042351024310210",
        "010213204135024310210",
        "010213240135024310210",
        "010213402135024310210",
        "010213402315024310210",
        "010213402351024310210",
        "010213420135024310210",
        "010213420150324310210",
        "010213420153024310210",
        "010213420315024310210",
        "010213420351024310210",
        "010213420510324310210",
        "010213420513024310210",
        "010213420531024310210",
        "010213420531042310210",
        "010213420531402310210",
        "010213423015024310210",
        "010213423051024310210",
        "010231042135024310210",
        "010231402135024310210",
        "010231420135024310210",
        "010231420150324310210",
        "010231420153024310210",
        "010231420510324310210",
        "010231420513024310210",
        "010231420531024310210",
        "010231420531042310210",
        "010231420531402310210",
        "010231425031042310210",
        "010231425031402310210",
        "010231425301042310210",
        "010231425301402310210",
        "010231425304102310210",
        "010231425340102310210",
        "012010324135024310210",
        "012010342135024310210",
        "012010342150324310210",
        "012010342153024310210",
        "012010342315024310210",
        "012010342351024310210",
        "012010342513024310210",
        "012010342531024310210",
        "012010342531042310210",
        "012010342531402310210",
        "012013024135024310210",
        "012013042135024310210",
        "012013042150324310210",
        "012013042153024310210",
        "012013042315024310210",
        "012013042351024310210",
        "012013042513024310210",
        "012013042531024310210",
        "012013042531042310210",
        "012013042531402310210",
        "012013201043210543210",
        "012013201043215043210",
        "012013201043251043210",
        "012013201043251403210",
        "012013201043521043210",
        "012013201043521403210",
        "012013201043521430210",
        "012013201043524103210",
        "012013201043524130210",
        "012013201043524132010",
        "012013201403210543210",
        "012013201403215043210",
        "012013201403251043210",
        "012013201403251403210",
        "012013201403521043210",
        "012013201403521403210",
        "012013201403521430210",
        "012013201403524103210",
        "012013201403524130210",
        "012013201403524132010",
        "012013201430251043210",
        "012013201430521043210",
        "012013201430521403210",
        "012013201430524103210",
        "012013201430524130210",
        "012013204103210543210",
        "012013204103215043210",
        "012013204103251043210",
        "012013204103251403210",
        "012013204103521043210",
        "012013204103521403210",
        "012013204103521430210",
        "012013204103524103210",
        "012013204103524130210",
        "012013204103524132010",
        "012013204130210543210",
        "012013204130215043210",
        "012013204130251043210",
        "012013204130251403210",
        "012013204130521043210",
        "012013204130521403210",
        "012013204130521430210",
        "012013204130524103210",
        "012013204130524130210",
        "012013204130524132010",
        "012013204132010543210",
        "012013204132015043210",
        "012013204132051043210",
        "012013204132051403210",
        "012013204132501043210",
        "012013204132501403210",
        "012013204135021043210",
        "012013204135021403210",
        "012013204135021430210",
        "012013204135024103210",
        "012013204135024130210",
        "012013204135024132010",
        "012013204135024310210",
        "012013204135024312010",
        "012013204135201043210",
        "012013204135201403210",
        "012013204135201430210",
        "012013204135204103210",
        "012013204135204130210",
        "012013204135204310210",
        "012013204135240103210",
        "012013204135240130210",
        "012013204135240310210",
        "012013204135243010210",
        "012013240103210543210",
        "012013240103215043210",
        "012013240103251043210",
        "012013240103251403210",
        "012013240103521043210",
        "012013240103521403210",
        "012013240103521430210",
        "012013240103524103210",
        "012013240103524130210",
        "012013240103524132010",
        "012013240130210543210",
        "012013240130215043210",
        "012013240130251043210",
        "012013240130251403210",
        "012013240130521043210",
        "012013240130521403210",
        "012013240130521430210",
        "012013240130524103210",
        "012013240130524130210",
        "012013240130524132010",
        "012013240132010543210",
        "012013240132015043210",
        "012013240132051043210",
        "012013240132051403210",
        "012013240132501043210",
        "012013240132501403210",
        "012013240135021043210",
        "012013240135021403210",
        "012013240135021430210",
        "012013240135024103210",
        "012013240135024130210",
        "012013240135024132010",
        "012013240135024310210",
        "012013240135024312010",
        "012013240135201043210",
        "012013240135201403210",
        "012013240135201430210",
        "012013240135204103210",
        "012013240135204130210",
        "012013240135204310210",
        "012013240135240103210",
        "012013240135240130210",
        "012013240135240310210",
        "012013240135243010210",
        "012013402135024310210",
        "012013402150324310210",
        "012013402153024310210",
        "012013402315024310210",
        "012013402351024310210",
        "012013402510324310210",
        "012013402513024310210",
        "012013402531024310210",
        "012013402531042310210",
        "012013402531402310210",
        "012013420103210543210",
        "012013420103215043210",
        "012013420103251043210",
        "012013420103251403210",
        "012013420103521043210",
        "012013420103521403210",
        "012013420103521430210",
        "012013420130210543210",
        "012013420130215043210",
        "012013420130251043210",
        "012013420130251403210",
        "012013420130521043210",
        "012013420130521403210",
        "012013420130521430210",
        "012013420132010543210",
        "012013420132015043210",
        "012013420132051043210",
        "012013420132051403210",
        "012013420132501043210",
        "012013420132501403210",
        "012013420135021043210",
        "012013420135021403210",
        "012013420135021430210",
        "012013420135024103210",
        "012013420135024130210",
        "012013420135024132010",
        "012013420135024310210",
        "012013420135024312010",
        "012013420135201043210",
        "012013420135201403210",
        "012013420135201430210",
        "012013420135204103210",
        "012013420135204130210",
        "012013420135204310210",
        "012013420135240103210",
        "012013420135240130210",
        "012013420135240310210",
        "012013420135243010210",
        "012013420150324310210",
        "012013420150324312010",
        "012013420153024310210",
        "012013420153024312010",
        "012013420153204310210",
        "012013420153204312010",
        "012013420153240310210",
        "012013420153240312010",
        "012013420153243010210",
        "012013420153243012010",
        "012013420310210543210",
        "012013420310215043210",
        "012013420310251043210",
        "012013420310251403210",
        "012013420312010543210",
        "012013420312015043210",
        "012013420312051043210",
        "012013420312051403210",
        "012013420312501043210",
        "012013420312501403210",
        "012013420315021043210",
        "012013420315021403210",
        "012013420315021430210",
        "012013420315024103210",
        "012013420315024130210",
        "012013420315024132010",
        "012013420315024310210",
        "012013420315024312010",
        "012013420315201043210",
        "012013420315201403210",
        "012013420315201430210",
        "012013420315204103210",
        "012013420315204130210",
        "012013420315204310210",
        "012013420315240103210",
        "012013420315240130210",
        "012013420315240310210",
        "012013420315243010210",
        "012013420351024103210",
        "012013420351024130210",
        "012013420351024132010",
        "012013420351024310210",
        "012013420351024312010",
        "012013420351204103210",
        "012013420351204130210",
        "012013420351204310210",
        "012013420351240103210",
        "012013420351240130210",
        "012013420351240310210",
        "012013420351243010210",
        "012013420510324310210",
        "012013420510324312010",
        "012013420513024310210",
        "012013420513024312010",
        "012013420513204310210",
        "012013420513204312010",
        "012013420513240310210",
        "012013420513240312010",
        "012013420513243010210",
        "012013420513243012010",
        "012013420531024103210",
        "012013420531024130210",
        "012013420531024132010",
        "012013420531024310210",
        "012013420531024312010",
        "012013420531042310210",
        "012013420531042312010",
        "012013420531204103210",
        "012013420531204130210",
        "012013420531204132010",
        "012013420531204310210",
        "012013420531204312010",
        "012013420531240103210",
        "012013420531240130210",
        "012013420531240132010",
        "012013420531240310210",
        "012013420531240312010",
        "012013420531243010210",
        "012013420531243012010",
        "012013420531402310210",
        "012013420531402312010",
        "012013420531420310210",
        "012013420531420312010",
        "012013420531423010210",
        "012013420531423012010",
        "012013423010210543210",
        "012013423010215043210",
        "012013423010251043210",
        "012013423010251403210",
        "012013423012010543210",
        "012013423012015043210",
        "012013423012051043210",
        "012013423012051403210",
        "012013423012501043210",
        "012013423012501403210",
        "012013423015021043210",
        "012013423015021403210",
        "012013423015021430210",
        "012013423015024103210",
        "012013423015024130210",
        "012013423015024132010",
        "012013423015024310210",
        "012013423015024312010",
        "012013423015201043210",
        "012013423015201403210",
        "012013423015201430210",
        "012013423015204103210",
        "012013423015204130210",
        "012013423015204310210",
        "012013423015240103210",
        "012013423015240130210",
        "012013423051024103210",
        "012013423051024130210",
        "012013423051024132010",
        "012013423051024310210",
        "012013423051024312010",
        "012013423051204103210",
        "012013423051204130210",
        "012013423051204310210",
        "012013423051240103210",
        "012013423051240130210",
        "012013423051240310210",
        "012013423051243010210",
        "012031042135024310210",
        "012031042150324310210",
        "012031042153024310210",
        "012031042510324310210",
        "012031042513024310210",
        "012031042531024310210",
        "012031042531042310210",
        "012031042531402310210",
        "012031402135024310210",
        "012031402150324310210",
        "012031402153024310210",
        "012031402510324310210",
        "012031402513024310210",
        "012031402531024310210",
        "012031402531042310210",
        "012031402531402310210",
        "012031420135024310210",
        "012031420150324310210",
        "012031420153024310210",
        "012031420510324310210",
        "012031420513024310210",
        "012031420531024310210",
        "012031420531042310210",
        "012031420531402310210",
        "012031425031042310210",
        "012031425031402310210",
        "012031425034102310210",
        "012031425301042310210",
        "012031425301402310210",
        "012031425304102310210",
        "012031425340102310210",
        "012034102510324310210",
        "012034102513024310210",
        "012034102531024310210",
        "012034102531042310210",
        "012034102531402310210",
        "012034120510324310210",
        "012034120513024310210",
        "012034120531024310210",
        "012034120531042310210",
        "012034120531402310210",
        "012034125031024310210",
        "012034125031042310210",
        "012034125031402310210",
        "012034125301024310210",
        "012034125301042310210",
        "012034125301402310210",
        "012034125304102310210",
        "012034125340102310210",
        "012301042135024310210",
        "012301042150324310210",
        "012301042153024310210",
        "012301042510324310210",
        "012301042513024310210",
        "012301042531024310210",
        "012301042531042310210",
        "012301042531402310210",
        "012301402135024310210",
        "012301402150324310210",
        "012301402153024310210",
        "012301402510324310210",
        "012301402513024310210",
        "012301402531024310210",
        "012301402531042310210",
        "012301402531402310210",
        "012301420135024310210",
        "012301420150324310210",
        "012301420153024310210",
        "012301420510324310210",
        "012301420513024310210",
        "012301420531024310210",
        "012301420531042310210",
        "012301420531402310210",
        "012301425031042310210",
        "012301425031402310210",
        "012301425034102310210",
        "012301425301042310210",
        "012301425301402310210",
        "012301425304102310210",
        "012301425340102310210",
        "012304102510324310210",
        "012304102513024310210",
        "012304102531024310210",
        "012304102531042310210",
        "012304102531402310210",
        "012304105210324310210",
        "012304105213024310210",
        "012304105231024310210",
        "012304105231042310210",
        "012304105231402310210",
        "012304120510324310210",
        "012304120513024310210",
        "012304120531024310210",
        "012304120531042310210",
        "012304120531402310210",
        "012304125031024310210",
        "012304125031042310210",
        "012304125031402310210",
        "012304125034102310210",
        "012304125301024310210",
        "012304125301042310210",
        "012304125301402310210",
        "012304125304102310210",
        "012304125340102310210",
        "012304150210324310210",
        "012304150213024310210",
        "012304150231024310210",
        "012304150231042310210",
        "012304150231402310210",
        "012304152010324310210",
        "012304152013024310210",
        "012304152031024310210",
        "012304152031042310210",
        "012304152031402310210",
        "012304152301024310210",
        "012304152301042310210",
        "012304152301402310210",
        "012304152304102310210",
        "012304152340102310210",
        "012340102510324310210",
        "012340102513024310210",
        "012340102531024310210",
        "012340102531042310210",
        "012340102531402310210",
        "012340105210324310210",
        "012340105213024310210",
        "012340105231024310210",
        "012340105231042310210",
        "012340105231402310210",
        "012340120510324310210",
        "012340120513024310210",
        "012340120531024310210",
        "012340120531042310210",
        "012340120531402310210",
        "012340125031024310210",
        "012340125031042310210",
        "012340125031402310210",
        "012340125034102310210",
        "012340125301024310210",
        "012340125301042310210",
        "012340125301402310210",
        "012340125304102310210",
        "012340125340102310210",
        "012340150210324310210",
        "012340150213024310210",
        "012340150231024310210",
        "012340150231042310210",
        "012340150231402310210",
        "012340152010324310210",
        "012340152013024310210",
        "012340152031024310210",
        "012340152031042310210",
        "012340152031402310210",
        "012340152034102310210",
        "012340152301024310210",
        "012340152301042310210",
        "012340152301402310210",
        "012340152304102310210",
        "012340152340102310210",
        "012340510210324310210",
        "012340510213024310210",
        "012340510231024310210",
        "012340510231042310210",
        "012340510231402310210",
        "012340512010324310210",
        "012340512013024310210",
        "012340512031024310210",
        "012340512031042310210",
        "012340512031402310210",
        "012340512301024310210",
        "012340512301042310210",
        "012340512301402310210",
        "012340512304102310210",
        "012340512340102310210",
        "012345010210324310210",
        "012345010213024310210",
        "012345010231024310210",
        "012345010231042310210",
        "012345010231402310210",
        "012345012010324310210",
        "012345012013024310210",
        "012345012031024310210",
        "012345012031042310210",
        "012345012031402310210",
        "012345012301024310210",
        "012345012301042310210",
        "012345012301402310210",
        "012345012304102310210",
        "012345012340102310210"
      ],
      "number": 6,
      "proof_note": "research/PROOF_FIRST_FAMILY.md",
      "remaining": 6302,
      "seconds": 0.215,
      "title": "First and last interval averages"
    },
    {
      "already_excluded": 1478,
      "before": 6302,
      "checker": "analytic_middle_obstruction.check_identities",
      "key": "analytic_middle",
      "matched_words": 2036,
      "new_count": 558,
      "new_exclusions": [
        "010210342310210543210",
        "010210342310215043210",
        "010210342310251043210",
        "010210342310251403210",
        "010210342315021043210",
        "010210342315021403210",
        "010210342315021430210",
        "010210342315024103210",
        "010210342315024130210",
        "010210342315024132010",
        "010210342315024312010",
        "010210342351024103210",
        "010210342351024130210",
        "010210342351024132010",
        "010213042310210543210",
        "010213042310215043210",
        "010213042310251043210",
        "010213042310251403210",
        "010213042315021043210",
        "010213042315021403210",
        "010213042315021430210",
        "010213042315024103210",
        "010213042315024130210",
        "010213042315024132010",
        "010213042315024312010",
        "010213042351024103210",
        "010213042351024130210",
        "010213042351024132010",
        "010213042351024312010",
        "010213402310210543210",
        "010213402310215043210",
        "010213402310251043210",
        "010213402310251403210",
        "010213402315021043210",
        "010213402315021403210",
        "010213402315021430210",
        "010213402315024103210",
        "010213402315024130210",
        "010213402315024132010",
        "010213402315024312010",
        "010213402351024103210",
        "010213402351024130210",
        "010213402351024132010",
        "010213402351024312010",
        "010213420153204310210",
        "010213420153204312010",
        "010213420153240310210",
        "010213420153240312010",
        "010213420153243010210",
        "010213420513204310210",
        "010213420513204312010",
        "010213420513240310210",
        "010213420513240312010",
        "010213420513243010210",
        "010213420513243012010",
        "010231042310210543210",
        "010231042310215043210",
        "010231042310251043210",
        "010231042310251403210",
        "010231042310521043210",
        "010231042310521403210",
        "010231042310521430210",
        "010231042310524103210",
        "010231042310524130210",
        "010231042310524132010",
        "010231042315021043210",
        "010231042315021403210",
        "010231042315021430210",
        "010231042315024103210",
        "010231042315024130210",
        "010231042315024132010",
        "010231042351021043210",
        "010231042351021403210",
        "010231042351021430210",
        "010231042351024103210",
        "010231042351024130210",
        "010231042351024132010",
        "010231402310210543210",
        "010231402310215043210",
        "010231402310251043210",
        "010231402310251403210",
        "010231402310521043210",
        "010231402310521403210",
        "010231402310521430210",
        "010231402310524103210",
        "010231402310524130210",
        "010231402310524132010",
        "010231402315021043210",
        "010231402315021403210",
        "010231402315021430210",
        "010231402315024103210",
        "010231402315024130210",
        "010231402315024132010",
        "010231402351021043210",
        "010231402351021403210",
        "010231402351021430210",
        "010231402351024103210",
        "010231402351024130210",
        "010231402351024132010",
        "010231420153204103210",
        "010231420153204130210",
        "010231420153204132010",
        "010231420153204310210",
        "010231420153204312010",
        "010231420153240103210",
        "010231420153240130210",
        "010231420153240132010",
        "010231420153240310210",
        "010231420153240312010",
        "010231420153243010210",
        "010231420153243012010",
        "010231420513204103210",
        "010231420513204130210",
        "010231420513204132010",
        "010231420513204310210",
        "010231420513204312010",
        "010231420513240103210",
        "010231420513240130210",
        "010231420513240132010",
        "010231420513240310210",
        "010231420513240312010",
        "010231420513243010210",
        "010231420513243012010",
        "010231425013204103210",
        "010231425013204130210",
        "010231425013204132010",
        "010231425013240103210",
        "010231425013240130210",
        "010231425013240132010",
        "012010342310210543210",
        "012010342310215043210",
        "012010342310251043210",
        "012010342310251403210",
        "012010342315021043210",
        "012010342315021403210",
        "012010342315021430210",
        "012010342315024103210",
        "012010342315024130210",
        "012010342315024132010",
        "012010342315024312010",
        "012010342351024103210",
        "012010342351024130210",
        "012010342351024132010",
        "012010342351024312010",
        "012013021430251043210",
        "012013021430521043210",
        "012013021430521403210",
        "012013021430524103210",
        "012013021430524130210",
        "012013042310210543210",
        "012013042310215043210",
        "012013042310251043210",
        "012013042310251403210",
        "012013042315021043210",
        "012013042315021403210",
        "012013042315021430210",
        "012013042315024103210",
        "012013042315024130210",
        "012013042315024132010",
        "012013042315024312010",
        "012013042351024103210",
        "012013042351024130210",
        "012013042351024132010",
        "012013042351024312010",
        "012013402310210543210",
        "012013402310215043210",
        "012013402310251043210",
        "012013402310251403210",
        "012013402315021043210",
        "012013402315021403210",
        "012013402315021430210",
        "012013402315024103210",
        "012013402315024130210",
        "012013402315024132010",
        "012013402315024312010",
        "012013402351024103210",
        "012013402351024130210",
        "012013402351024132010",
        "012013402351024312010",
        "012031021430210543210",
        "012031021430215043210",
        "012031021430251043210",
        "012031021430521043210",
        "012031021430521403210",
        "012031021430524103210",
        "012031021430524130210",
        "012031042310210543210",
        "012031042310215043210",
        "012031042310251043210",
        "012031042310251403210",
        "012031042310521043210",
        "012031042310521403210",
        "012031042310521430210",
        "012031042310524103210",
        "012031042310524130210",
        "012031042310524132010",
        "012031042315021043210",
        "012031042315021403210",
        "012031042315021430210",
        "012031042315024103210",
        "012031042315024130210",
        "012031042315024132010",
        "012031042351021043210",
        "012031042351021403210",
        "012031042351021430210",
        "012031042351024103210",
        "012031042351024130210",
        "012031042351024132010",
        "012031201430210543210",
        "012031201430215043210",
        "012031201430251043210",
        "012031201430521043210",
        "012031201430521403210",
        "012031201430524103210",
        "012031201430524130210",
        "012031402310210543210",
        "012031402310215043210",
        "012031402310251043210",
        "012031402310251403210",
        "012031402310521043210",
        "012031402310521403210",
        "012031402310521430210",
        "012031402310524103210",
        "012031402310524130210",
        "012031402310524132010",
        "012031402315021043210",
        "012031402315021403210",
        "012031402315021430210",
        "012031402315024103210",
        "012031402315024130210",
        "012031402315024132010",
        "012031402351021043210",
        "012031402351021403210",
        "012031402351021430210",
        "012031402351024103210",
        "012031402351024130210",
        "012031402351024132010",
        "012031420153204103210",
        "012031420153204130210",
        "012031420153204132010",
        "012031420153204310210",
        "012031420153204312010",
        "012031420153240103210",
        "012031420153240130210",
        "012031420153240132010",
        "012031420153240310210",
        "012031420153240312010",
        "012031420153243010210",
        "012031420153243012010",
        "012031420513204103210",
        "012031420513204130210",
        "012031420513204132010",
        "012031420513204310210",
        "012031420513204312010",
        "012031420513240103210",
        "012031420513240130210",
        "012031420513240132010",
        "012031420513240310210",
        "012031420513240312010",
        "012031420513243010210",
        "012031420513243012010",
        "012031425013204103210",
        "012031425013204130210",
        "012031425013204132010",
        "012031425013240103210",
        "012031425013240130210",
        "012031425013240132010",
        "012031425034102130210",
        "012031425034120130210",
        "012031425034120310210",
        "012034102310210543210",
        "012034102310215043210",
        "012034102310251043210",
        "012034102310251403210",
        "012034102310521043210",
        "012034102310521403210",
        "012034102310521430210",
        "012034102315021043210",
        "012034102315021403210",
        "012034102315021430210",
        "012034102351021043210",
        "012034102351021403210",
        "012034102351021430210",
        "012034120153201043210",
        "012034120153201403210",
        "012034120153201430210",
        "012034120153204103210",
        "012034120153204130210",
        "012034120153204132010",
        "012034120153240103210",
        "012034120153240130210",
        "012034120153240132010",
        "012034120513201043210",
        "012034120513201403210",
        "012034120513201430210",
        "012034120513204103210",
        "012034120513204130210",
        "012034120513204132010",
        "012034120513204310210",
        "012034120513204312010",
        "012034120513240103210",
        "012034120513240130210",
        "012034120513240132010",
        "012034120513240310210",
        "012034120513240312010",
        "012034120513243010210",
        "012034120513243012010",
        "012034125013201043210",
        "012034125013201403210",
        "012034125013201430210",
        "012034125013204103210",
        "012034125013204130210",
        "012034125013204132010",
        "012034125013240103210",
        "012034125013240130210",
        "012034125013240132010",
        "012301042310210543210",
        "012301042310215043210",
        "012301042310251043210",
        "012301042310251403210",
        "012301042310521043210",
        "012301042310521403210",
        "012301042310521430210",
        "012301042310524103210",
        "012301042310524130210",
        "012301042310524132010",
        "012301042315021043210",
        "012301042315021403210",
        "012301042315021430210",
        "012301042315024103210",
        "012301042315024130210",
        "012301042315024132010",
        "012301042351021043210",
        "012301042351021403210",
        "012301042351021430210",
        "012301042351024103210",
        "012301042351024130210",
        "012301042351024132010",
        "012301402310210543210",
        "012301402310215043210",
        "012301402310251043210",
        "012301402310251403210",
        "012301402310521043210",
        "012301402310521403210",
        "012301402310521430210",
        "012301402310524103210",
        "012301402310524130210",
        "012301402310524132010",
        "012301402315021043210",
        "012301402315021403210",
        "012301402315021430210",
        "012301402315024103210",
        "012301402315024130210",
        "012301402315024132010",
        "012301402351021043210",
        "012301402351021403210",
        "012301402351021430210",
        "012301402351024103210",
        "012301402351024130210",
        "012301402351024132010",
        "012301420153204103210",
        "012301420153204130210",
        "012301420153204132010",
        "012301420153204310210",
        "012301420153204312010",
        "012301420153240103210",
        "012301420153240130210",
        "012301420153240132010",
        "012301420153240310210",
        "012301420153240312010",
        "012301420153243010210",
        "012301420153243012010",
        "012301420513204103210",
        "012301420513204130210",
        "012301420513204132010",
        "012301420513204310210",
        "012301420513204312010",
        "012301420513240103210",
        "012301420513240130210",
        "012301420513240132010",
        "012301420513240310210",
        "012301420513240312010",
        "012301420513243010210",
        "012301420513243012010",
        "012301425013204103210",
        "012301425013204130210",
        "012301425013204132010",
        "012301425013240103210",
        "012301425013240130210",
        "012301425013240132010",
        "012301425034102130210",
        "012301425034120130210",
        "012301425034120310210",
        "012304102310210543210",
        "012304102310215043210",
        "012304102310251043210",
        "012304102310251403210",
        "012304102310521043210",
        "012304102310521403210",
        "012304102310521430210",
        "012304102315021043210",
        "012304102315021403210",
        "012304102315021430210",
        "012304102351021043210",
        "012304102351021403210",
        "012304102351021430210",
        "012304120153201043210",
        "012304120153201403210",
        "012304120153201430210",
        "012304120153204103210",
        "012304120153204130210",
        "012304120153204132010",
        "012304120153240103210",
        "012304120153240130210",
        "012304120153240132010",
        "012304120513201043210",
        "012304120513201403210",
        "012304120513201430210",
        "012304120513204103210",
        "012304120513204130210",
        "012304120513204132010",
        "012304120513204310210",
        "012304120513204312010",
        "012304120513240103210",
        "012304120513240130210",
        "012304120513240132010",
        "012304120513240310210",
        "012304120513240312010",
        "012304120513243010210",
        "012304120513243012010",
        "012304125013201043210",
        "012304125013201403210",
        "012304125013201430210",
        "012304125013204103210",
        "012304125013204130210",
        "012304125013204132010",
        "012304125013240103210",
        "012304125013240130210",
        "012304125013240132010",
        "012304125034102130210",
        "012304125034120130210",
        "012304125034120310210",
        "012304152013201043210",
        "012304152013201403210",
        "012304152013201430210",
        "012304152013204103210",
        "012304152013204130210",
        "012304152013204132010",
        "012304152013204310210",
        "012304152013204312010",
        "012304152013240103210",
        "012304152013240130210",
        "012304152013240132010",
        "012304152013240310210",
        "012304152013240312010",
        "012304152013243010210",
        "012304152013243012010",
        "012340102310210543210",
        "012340102310215043210",
        "012340102310251043210",
        "012340102310251403210",
        "012340102310521043210",
        "012340102310521403210",
        "012340102310521430210",
        "012340102315021043210",
        "012340102315021403210",
        "012340102315021430210",
        "012340102351021043210",
        "012340102351021403210",
        "012340102351021430210",
        "012340120153201043210",
        "012340120153201403210",
        "012340120153201430210",
        "012340120153204103210",
        "012340120153204130210",
        "012340120153204132010",
        "012340120153240103210",
        "012340120153240130210",
        "012340120153240132010",
        "012340120513201043210",
        "012340120513201403210",
        "012340120513201430210",
        "012340120513204103210",
        "012340120513204130210",
        "012340120513204132010",
        "012340120513204310210",
        "012340120513204312010",
        "012340120513240103210",
        "012340120513240130210",
        "012340120513240132010",
        "012340120513240310210",
        "012340120513240312010",
        "012340120513243010210",
        "012340120513243012010",
        "012340125013201043210",
        "012340125013201403210",
        "012340125013201430210",
        "012340125013204103210",
        "012340125013204130210",
        "012340125013204132010",
        "012340125013240103210",
        "012340125013240130210",
        "012340125013240132010",
        "012340125034102130210",
        "012340125034120130210",
        "012340125034120310210",
        "012340152013201043210",
        "012340152013201403210",
        "012340152013201430210",
        "012340152013204103210",
        "012340152013204130210",
        "012340152013204132010",
        "012340152013204310210",
        "012340152013204312010",
        "012340152013240103210",
        "012340152013240130210",
        "012340152013240132010",
        "012340152013240310210",
        "012340152013240312010",
        "012340152013243010210",
        "012340152013243012010",
        "012340152034102130210",
        "012340152034120130210",
        "012340152034120310210",
        "012340512013201043210",
        "012340512013201403210",
        "012340512013201430210",
        "012340512013204103210",
        "012340512013204130210",
        "012340512013204132010",
        "012340512013204310210",
        "012340512013204312010",
        "012340512013240103210",
        "012340512013240130210",
        "012340512013240132010",
        "012340512013240310210",
        "012340512013240312010",
        "012340512013243010210",
        "012340512013243012010",
        "012340512034102130210",
        "012340512034120130210",
        "012345012013201043210",
        "012345012013201403210",
        "012345012013201430210",
        "012345012013204103210",
        "012345012013204130210",
        "012345012013204132010",
        "012345012013204310210",
        "012345012013204312010",
        "012345012013240103210",
        "012345012013240130210",
        "012345012013240132010",
        "012345012013240310210",
        "012345012013240312010",
        "012345012013243010210",
        "012345012013243012010",
        "012345012034102130210",
        "012345012034120130210"
      ],
      "number": 7,
      "proof_note": "research/PROOF_MIDDLE_AND_CONVEXITY.md",
      "remaining": 5744,
      "seconds": 0.196,
      "title": "Middle interval and convexity"
    },
    {
      "already_excluded": 1330,
      "before": 5744,
      "checker": "central_value_obstruction.check_identities",
      "key": "central_value",
      "matched_words": 1628,
      "new_count": 298,
      "new_exclusions": [
        "010210342103251403210",
        "010210342130251403210",
        "010210342132051403210",
        "010210342132501403210",
        "010210342312051403210",
        "010210342312501403210",
        "010210342351204103210",
        "010210342351204130210",
        "010210342351204132010",
        "010210342351204310210",
        "010213042103251403210",
        "010213042130251403210",
        "010213042132051403210",
        "010213042132501403210",
        "010213042312051403210",
        "010213042312501403210",
        "010213042351204103210",
        "010213042351204130210",
        "010213042351204132010",
        "010213042351204310210",
        "010213042351204312010",
        "010213240132501403210",
        "010213402132501403210",
        "010213402153240310210",
        "010213402153240312010",
        "010213402153243010210",
        "010213402312501403210",
        "010213420132501403210",
        "010213420312501403210",
        "010213423012501403210",
        "010231042103251403210",
        "010231042130251403210",
        "010231042132051403210",
        "010231042132501403210",
        "010231042312051403210",
        "010231042312501403210",
        "010231042351201403210",
        "010231042351201430210",
        "010231042351204103210",
        "010231042351204130210",
        "010231042351204132010",
        "010231042531201403210",
        "010231042531201430210",
        "010231240132501403210",
        "010231402132501403210",
        "010231402153240103210",
        "010231402153240130210",
        "010231402153240132010",
        "010231402153240310210",
        "010231402153240312010",
        "010231402153243010210",
        "010231402153243012010",
        "010231402312501403210",
        "010231420132501403210",
        "010231420132501430210",
        "010231420312501403210",
        "010231423012501403210",
        "010234120132501403210",
        "010234120312501403210",
        "010234123012501403210",
        "012010342103251403210",
        "012010342130251403210",
        "012010342132051403210",
        "012010342132501403210",
        "012010342312051403210",
        "012010342312501403210",
        "012010342351204103210",
        "012010342351204130210",
        "012010342351204132010",
        "012010342351204310210",
        "012010342351204312010",
        "012013042103251403210",
        "012013042130251403210",
        "012013042132051403210",
        "012013042132501403210",
        "012013042312051403210",
        "012013042312501403210",
        "012013042351204103210",
        "012013042351204130210",
        "012013042351204132010",
        "012013042351204310210",
        "012013042351204312010",
        "012013402132501403210",
        "012013402153240310210",
        "012013402153240312010",
        "012013402153243010210",
        "012013402153243012010",
        "012013402312501403210",
        "012031042103251403210",
        "012031042130251403210",
        "012031042132051403210",
        "012031042132501403210",
        "012031042312051403210",
        "012031042312501403210",
        "012031042351201403210",
        "012031042351201430210",
        "012031042351204103210",
        "012031042351204130210",
        "012031042351204132010",
        "012031042531021403210",
        "012031042531021430210",
        "012031042531201403210",
        "012031042531201430210",
        "012031240132501403210",
        "012031402132501403210",
        "012031402132501430210",
        "012031402153240103210",
        "012031402153240130210",
        "012031402153240132010",
        "012031402153240310210",
        "012031402153240312010",
        "012031402153243010210",
        "012031402153243012010",
        "012031402312501403210",
        "012031420132501403210",
        "012031420132501430210",
        "012031420312501403210",
        "012031423012501403210",
        "012034102105321043210",
        "012034102132501403210",
        "012034102132501430210",
        "012034102135240103210",
        "012034102135240130210",
        "012034102135240132010",
        "012034102150321043210",
        "012034102153021043210",
        "012034102153201043210",
        "012034102153240103210",
        "012034102153240130210",
        "012034102153240132010",
        "012034102312501403210",
        "012034105231021403210",
        "012034105231021430210",
        "012034105231024103210",
        "012034105231024130210",
        "012034105231024132010",
        "012034105231201403210",
        "012034105231201430210",
        "012034105231204103210",
        "012034105231204130210",
        "012034105231240103210",
        "012034120105321043210",
        "012034120132501403210",
        "012034120132501430210",
        "012034120135240103210",
        "012034120135240130210",
        "012034120150321043210",
        "012034120153021043210",
        "012034120312501403210",
        "012034123012501403210",
        "012301042103251403210",
        "012301042130251403210",
        "012301042132051403210",
        "012301042132501403210",
        "012301042132501430210",
        "012301042312051403210",
        "012301042312501403210",
        "012301042351201403210",
        "012301042351201430210",
        "012301042351204103210",
        "012301042351204130210",
        "012301042351204132010",
        "012301042531021403210",
        "012301042531021430210",
        "012301042531201403210",
        "012301042531201430210",
        "012301240132501403210",
        "012301402132501403210",
        "012301402132501430210",
        "012301402153240103210",
        "012301402153240130210",
        "012301402153240132010",
        "012301402153240310210",
        "012301402153240312010",
        "012301402153243010210",
        "012301402153243012010",
        "012301402312501403210",
        "012301420132501403210",
        "012301420132501430210",
        "012301420312501403210",
        "012301423012501403210",
        "012304102105321043210",
        "012304102132501403210",
        "012304102132501430210",
        "012304102135240103210",
        "012304102135240130210",
        "012304102135240132010",
        "012304102150321043210",
        "012304102153021043210",
        "012304102153201043210",
        "012304102153240103210",
        "012304102153240130210",
        "012304102153240132010",
        "012304102312501403210",
        "012304105210321403210",
        "012304105210321430210",
        "012304105210321432010",
        "012304105210324103210",
        "012304105210324130210",
        "012304105210324132010",
        "012304105210324312010",
        "012304105213021403210",
        "012304105213021430210",
        "012304105213021432010",
        "012304105213024103210",
        "012304105213024130210",
        "012304105213024132010",
        "012304105213024312010",
        "012304105213201403210",
        "012304105213201430210",
        "012304105213204103210",
        "012304105213204130210",
        "012304105213204132010",
        "012304105213204310210",
        "012304105213204312010",
        "012304105213240103210",
        "012304105213240130210",
        "012304105213240132010",
        "012304105213240310210",
        "012304105213240312010",
        "012304105213243010210",
        "012304105213243012010",
        "012304105231021403210",
        "012304105231021430210",
        "012304105231021432010",
        "012304105231024103210",
        "012304105231024130210",
        "012304105231024132010",
        "012304105231024312010",
        "012304105231042103210",
        "012304105231042130210",
        "012304105231042132010",
        "012304105231042312010",
        "012304105231201403210",
        "012304105231201430210",
        "012304105231204103210",
        "012304105231204130210",
        "012304105231204132010",
        "012304105231204310210",
        "012304105231204312010",
        "012304105231240103210",
        "012304105231240130210",
        "012304105231240132010",
        "012304105231240310210",
        "012304105231240312010",
        "012304105231243010210",
        "012304105231243012010",
        "012304120105321043210",
        "012304120132501403210",
        "012304120132501430210",
        "012304120135240103210",
        "012304120135240130210",
        "012304120150321043210",
        "012304120153021043210",
        "012304120312501403210",
        "012304123012501403210",
        "012304150213240103210",
        "012304150213240130210",
        "012304150213240132010",
        "012304150213240310210",
        "012304150213240312010",
        "012304150213243010210",
        "012304150213243012010",
        "012304150231240103210",
        "012304150231240130210",
        "012304150231240132010",
        "012304150231240310210",
        "012304150231240312010",
        "012304150231243010210",
        "012304150231243012010",
        "012304152031240103210",
        "012304152031240130210",
        "012304152031240132010",
        "012304152031240310210",
        "012304152031240312010",
        "012304152031243010210",
        "012304152031243012010",
        "012304152301240103210",
        "012304152301240130210",
        "012304152301240132010",
        "012304152301240310210",
        "012304152301240312010",
        "012304152301243010210",
        "012304152301243012010",
        "012340102351201403210",
        "012340102351201430210",
        "012340120351021403210",
        "012340120351021430210",
        "012340120351201403210",
        "012340120351201430210",
        "012340123051021403210",
        "012340123051021430210",
        "012340123051201403210",
        "012340123051201430210",
        "012340123501021403210",
        "012340123501021430210",
        "012340123501201403210",
        "012340123501201430210"
      ],
      "number": 8,
      "proof_note": "research/PROOF_CENTRAL_VALUES_AND_OVERLAP.md",
      "remaining": 5446,
      "seconds": 0.234,
      "title": "Central-value identities"
    },
    {
      "already_excluded": 946,
      "before": 5446,
      "checker": "parametric_middle_obstruction.check_certificates",
      "key": "parametric_middle",
      "matched_words": 1158,
      "new_count": 212,
      "new_exclusions": [
        "010213042531042312010",
        "010213240135240103210",
        "010213240135240130210",
        "010213240135240132010",
        "010213240135240310210",
        "010213240135240312010",
        "010213240135243010210",
        "010213402130251403210",
        "010213402132051403210",
        "010213402312051403210",
        "010213420130251403210",
        "010213420132051403210",
        "010213420310251403210",
        "010213420312051403210",
        "010213423015240103210",
        "010213423015240130210",
        "010213423015240132010",
        "010231042510324132010",
        "010231042510324312010",
        "010231042531042132010",
        "010231042531042312010",
        "010231240135240103210",
        "010231240135240130210",
        "010231240135240132010",
        "010231402130251403210",
        "010231402132051403210",
        "010231402312051403210",
        "010231420130251403210",
        "010231420130251430210",
        "010231420132051403210",
        "010231420132051430210",
        "010231420310251403210",
        "010231420312051403210",
        "010231423015240103210",
        "010231423015240130210",
        "010231423015240132010",
        "010234120130251403210",
        "010234120132051403210",
        "010234120310251403210",
        "010234120312051403210",
        "012010342531042312010",
        "012013042531042312010",
        "012013402130251403210",
        "012013402132051403210",
        "012013402312051403210",
        "012031042510324130210",
        "012031042510324132010",
        "012031042510324312010",
        "012031042531042103210",
        "012031042531042130210",
        "012031042531042132010",
        "012031042531042312010",
        "012031240135240103210",
        "012031240135240130210",
        "012031402130251403210",
        "012031402132051403210",
        "012031402312051403210",
        "012031420130251403210",
        "012031420130251430210",
        "012031420132051403210",
        "012031420132051430210",
        "012031420310251403210",
        "012031420312051403210",
        "012031423015240103210",
        "012031423015240130210",
        "012034102130251403210",
        "012034102132051403210",
        "012034102312051403210",
        "012034102513021043210",
        "012034102513201043210",
        "012034120130251403210",
        "012034120130251430210",
        "012034120132051403210",
        "012034120132051430210",
        "012034120310251403210",
        "012034120312051403210",
        "012034120510321043210",
        "012034120513021043210",
        "012034125010321043210",
        "012034125013021043210",
        "012034150231021403210",
        "012034150231021430210",
        "012034150231024103210",
        "012034150231024130210",
        "012034150231024132010",
        "012034150231201403210",
        "012034150231204103210",
        "012034152031021403210",
        "012034152031021430210",
        "012034152031024103210",
        "012034152031024130210",
        "012034152031024132010",
        "012034152031201403210",
        "012034152031204103210",
        "012301042510324103210",
        "012301042510324130210",
        "012301042510324132010",
        "012301042510324312010",
        "012301042531042103210",
        "012301042531042130210",
        "012301042531042132010",
        "012301042531042312010",
        "012301240135240103210",
        "012301240135240130210",
        "012301402130251403210",
        "012301402130251430210",
        "012301402132051403210",
        "012301402132051430210",
        "012301402312051403210",
        "012301420130251403210",
        "012301420130251430210",
        "012301420132051403210",
        "012301420132051430210",
        "012301420310251403210",
        "012301420312051403210",
        "012301423015240103210",
        "012304102130251403210",
        "012304102130251430210",
        "012304102132051403210",
        "012304102132051430210",
        "012304102312051403210",
        "012304102510321043210",
        "012304102513021043210",
        "012304102513201043210",
        "012304105210321043210",
        "012304105213021043210",
        "012304105213201043210",
        "012304120130251403210",
        "012304120130251430210",
        "012304120132051403210",
        "012304120132051430210",
        "012304120310251403210",
        "012304120312051403210",
        "012304120510321043210",
        "012304120513021043210",
        "012304125010321043210",
        "012304125013021043210",
        "012304150210321043210",
        "012304150213021043210",
        "012304150213021403210",
        "012304150213021430210",
        "012304150213021432010",
        "012304150213024103210",
        "012304150213024130210",
        "012304150213024132010",
        "012304150213024312010",
        "012304150213201043210",
        "012304150213201403210",
        "012304150213201430210",
        "012304150213204103210",
        "012304150213204130210",
        "012304150213204132010",
        "012304150213204310210",
        "012304150213204312010",
        "012304150231021403210",
        "012304150231021430210",
        "012304150231021432010",
        "012304150231024103210",
        "012304150231024130210",
        "012304150231024132010",
        "012304150231024312010",
        "012304150231201403210",
        "012304150231201430210",
        "012304150231204103210",
        "012304150231204130210",
        "012304150231204132010",
        "012304150231204310210",
        "012304150231204312010",
        "012304152010321043210",
        "012304152013021043210",
        "012304152013021403210",
        "012304152013021430210",
        "012304152013021432010",
        "012304152013024103210",
        "012304152013024130210",
        "012304152013024132010",
        "012304152013024312010",
        "012304152031021403210",
        "012304152031021430210",
        "012304152031021432010",
        "012304152031024103210",
        "012304152031024130210",
        "012304152031024132010",
        "012304152031024312010",
        "012304152031201403210",
        "012304152031201430210",
        "012304152031204103210",
        "012304152031204130210",
        "012304152031204132010",
        "012304152031204310210",
        "012304152031204312010",
        "012340102312051403210",
        "012340102312501403210",
        "012340102315201403210",
        "012340102315201430210",
        "012340120310251403210",
        "012340120310521403210",
        "012340120310521430210",
        "012340120312051403210",
        "012340120312501403210",
        "012340120315021403210",
        "012340120315021430210",
        "012340120315201403210",
        "012340120315201430210",
        "012340123010251403210",
        "012340123010521403210",
        "012340123010521430210",
        "012340123012051403210",
        "012340123012501403210",
        "012340123015021403210",
        "012340123015021430210",
        "012340123015201403210"
      ],
      "number": 9,
      "proof_note": "research/PROOF_PARAMETRIC_MIDDLE.md",
      "remaining": 5234,
      "seconds": 0.247,
      "title": "Parametric middle-root identities"
    },
    {
      "already_excluded": 0,
      "before": 5234,
      "checker": "polar_mean_obstruction.check_certificates",
      "key": "polar_mean",
      "matched_words": 12,
      "new_count": 12,
      "new_exclusions": [
        "012034152031201043210",
        "012034152301021403210",
        "012034152301024103210",
        "012034152301201403210",
        "012301420103251430210",
        "012304102103251430210",
        "012304105231021043210",
        "012304105231201043210",
        "012304120103251430210",
        "012340102130251430210",
        "012340102132501403210",
        "012340120132501403210"
      ],
      "number": 10,
      "proof_note": "research/PROOF_POLAR_MEAN.md",
      "remaining": 5222,
      "seconds": 0.017,
      "title": "Polar derivative at the mean"
    },
    {
      "already_excluded": 0,
      "before": 5222,
      "checker": "factor_deletion_obstruction.check_certificates",
      "key": "factor_deletion",
      "matched_words": 44,
      "new_count": 44,
      "new_exclusions": [
        "010210342531402312010",
        "010213042531402312010",
        "010213204135204132010",
        "010213204135204310210",
        "010213204135204312010",
        "010213204135240103210",
        "010213204135240130210",
        "010213204135240132010",
        "010213204135240310210",
        "010213204135240312010",
        "010213204135243010210",
        "010213204135243012010",
        "010213402531402312010",
        "010213423051243010210",
        "010231042531402132010",
        "010231042531402312010",
        "010231204135204132010",
        "010231204135240103210",
        "010231204135240130210",
        "010231204135240132010",
        "010231402531402132010",
        "010231402531402312010",
        "010234102103521430210",
        "012010342150324312010",
        "012010342531402312010",
        "012013042531402312010",
        "012013402531402312010",
        "012031042531402103210",
        "012031042531402130210",
        "012031042531402132010",
        "012031042531402312010",
        "012031204135240103210",
        "012031204135240130210",
        "012034102510321403210",
        "012034102510324103210",
        "012034125301201432010",
        "012301042531402103210",
        "012301042531402130210",
        "012301042531402132010",
        "012301042531402312010",
        "012301204135240103210",
        "012301204135240130210",
        "012301423015201430210",
        "012304123015201430210"
      ],
      "number": 11,
      "proof_note": "research/PROOF_FACTOR_DELETION.md",
      "remaining": 5178,
      "seconds": 9.593,
      "title": "Deletion of one root"
    },
    {
      "already_excluded": 0,
      "before": 5178,
      "checker": "joint_deletion_obstruction.check_certificates",
      "key": "joint_deletion",
      "matched_words": 8,
      "new_count": 8,
      "new_exclusions": [
        "012301423012051403210",
        "012304123012051403210",
        "012304150210321403210",
        "012304150210324103210",
        "012304150231021043210",
        "012304150231201043210",
        "012340102132051403210",
        "012340120132051403210"
      ],
      "number": 12,
      "proof_note": "research/PROOF_JOINT_DELETION.md",
      "remaining": 5170,
      "seconds": 0.059,
      "title": "Joint deletion of roots"
    },
    {
      "already_excluded": 0,
      "before": 5170,
      "checker": "subfactor_obstruction.check_certificates",
      "key": "subfactor",
      "matched_words": 16,
      "new_count": 16,
      "new_exclusions": [
        "012301021430210543210",
        "012301021430215043210",
        "012301021430251043210",
        "012301021430521043210",
        "012301201430210543210",
        "012301201430215043210",
        "012301201430251043210",
        "012301201430521043210",
        "012340125034102103210",
        "012340125034120103210",
        "012340152034102103210",
        "012340152034120103210",
        "012340512034102103210",
        "012340512034120103210",
        "012345012034102103210",
        "012345012034120103210"
      ],
      "number": 13,
      "proof_note": "research/PROOF_SUBFACTOR_LATTICE.md",
      "remaining": 5154,
      "seconds": 3.831,
      "title": "Subfactor sign constraints"
    },
    {
      "already_excluded": 0,
      "before": 5154,
      "checker": "metric_obstruction.check_certificates",
      "key": "metric",
      "matched_words": 6,
      "new_count": 6,
      "new_exclusions": [
        "010234123012051403210",
        "012034102531402103210",
        "012034123012051403210",
        "012301204135201430210",
        "012304150210321430210",
        "012304150210321432010"
      ],
      "number": 14,
      "proof_note": "research/PROOF_METRIC_CONSTRAINTS.md",
      "remaining": 5148,
      "seconds": 3.193,
      "title": "Metric span constraints"
    },
    {
      "already_excluded": 0,
      "before": 5148,
      "checker": "moment_obstruction.check_certificates",
      "key": "moment",
      "matched_words": 2,
      "new_count": 2,
      "new_exclusions": [
        "012034102531042103210",
        "012301240135201430210"
      ],
      "number": 15,
      "proof_note": "research/PROOF_SECOND_MOMENTS.md",
      "remaining": 5146,
      "seconds": 1.178,
      "title": "Coupled second moments"
    },
    {
      "already_excluded": 0,
      "before": 5146,
      "checker": "quartic_bridge_obstruction.check_certificates",
      "key": "quartic_bridge",
      "matched_words": 82,
      "new_count": 82,
      "new_exclusions": [
        "010213042150324312010",
        "010213240132051403210",
        "010213402150324312010",
        "010213402510324312010",
        "010213423012051403210",
        "010213423015201430210",
        "010213423015204130210",
        "010213423015204132010",
        "010213423015204310210",
        "010213423015204312010",
        "010213423051204132010",
        "010213423051204310210",
        "010213423051204312010",
        "010213423051240132010",
        "010213423051240310210",
        "010213423051240312010",
        "010231042150324132010",
        "010231042150324312010",
        "010231240132051403210",
        "010231402150324132010",
        "010231402150324312010",
        "010231402510324132010",
        "010231402510324312010",
        "010231423012051403210",
        "010231423015201430210",
        "010231423015204130210",
        "010231423015204132010",
        "010231423051204132010",
        "010231423051240132010",
        "010231425010324103210",
        "010231425010324130210",
        "010234123010251403210",
        "012013042150324312010",
        "012013402150324312010",
        "012013402510324312010",
        "012031042150324103210",
        "012031042531021043210",
        "012031240132051403210",
        "012031402150324103210",
        "012031402510324103210",
        "012031402510324130210",
        "012031402510324132010",
        "012031402510324312010",
        "012031423010524132010",
        "012031423012051403210",
        "012031423015201430210",
        "012031423015204130210",
        "012031425010324103210",
        "012034102150321403210",
        "012034102150324103210",
        "012034102510321430210",
        "012034102510324130210",
        "012034102510324132010",
        "012034102510324312010",
        "012034123010251403210",
        "012034123015201430210",
        "012034125010321403210",
        "012034125010324103210",
        "012301240132051403210",
        "012301423010251403210",
        "012301423010521430210",
        "012301423010524130210",
        "012301423010524132010",
        "012301423015204130210",
        "012301423051201430210",
        "012301423051204130210",
        "012301423051240130210",
        "012304123010251403210",
        "012304123010521430210",
        "012304123051201430210",
        "012304150210324130210",
        "012304150210324132010",
        "012304150210324312010",
        "012304150231042103210",
        "012304150231042130210",
        "012304150231042132010",
        "012304150231042312010",
        "012304152010321403210",
        "012304152010321430210",
        "012304152010321432010",
        "012304152010324103210",
        "012340120135240130210"
      ],
      "number": 16,
      "proof_note": "research/PROOF_QUARTIC_BRIDGE.md",
      "remaining": 5064,
      "seconds": 33.344,
      "title": "Quartic middle-root bridge"
    },
    {
      "already_excluded": 42,
      "before": 5064,
      "checker": "outer_cubic_obstruction.check_certificates",
      "key": "outer_cubic",
      "matched_words": 48,
      "new_count": 6,
      "new_exclusions": [
        "010210342312015043210",
        "012010342312015043210",
        "012301042312015043210",
        "012340510213240103210",
        "012340510213243010210",
        "012340510213243012010"
      ],
      "number": 17,
      "proof_note": "research/outer_cubic_obstruction.py",
      "remaining": 5058,
      "seconds": 0.274,
      "title": "Outer cubic roots"
    },
    {
      "already_excluded": 54,
      "before": 5058,
      "checker": "two_parameter_obstruction.check_certificates",
      "key": "two_parameter",
      "matched_words": 60,
      "new_count": 6,
      "new_exclusions": [
        "010210342312010543210",
        "012010342312010543210",
        "012301042312010543210",
        "012345010213240103210",
        "012345010213243010210",
        "012345010213243012010"
      ],
      "number": 18,
      "proof_note": "research/PROOF_TWO_PARAMETERS.md",
      "remaining": 5052,
      "seconds": 0.19,
      "title": "Two-parameter polynomial bounds"
    },
    {
      "already_excluded": 60,
      "before": 5052,
      "checker": "right_maximum_obstruction.check_certificates",
      "key": "right_maximum",
      "matched_words": 72,
      "new_count": 12,
      "new_exclusions": [
        "010210342312051043210",
        "010210342312501043210",
        "012010342312051043210",
        "012010342312501043210",
        "012301042312051043210",
        "012301042312501043210",
        "012340105213240103210",
        "012340105213243010210",
        "012340105213243012010",
        "012340150213240103210",
        "012340150213243010210",
        "012340150213243012010"
      ],
      "number": 19,
      "proof_note": "research/PROOF_RIGHT_MAXIMUM.md",
      "remaining": 5040,
      "seconds": 0.316,
      "title": "Right critical maximum"
    },
    {
      "already_excluded": 5796,
      "before": 5040,
      "checker": "stationary_obstruction.check_certificates",
      "key": "stationary",
      "matched_words": 6948,
      "new_count": 1152,
      "new_exclusions": [
        "010210321043521043210",
        "010210321043521430210",
        "010210321403521043210",
        "010210321403521430210",
        "010210324103521430210",
        "010210324130521430210",
        "010210324135021430210",
        "010210324135201430210",
        "010210342103215043210",
        "010210342103251043210",
        "010210342103521043210",
        "010210342103521403210",
        "010210342103521430210",
        "010210342130521430210",
        "010210342135021430210",
        "010210342135201430210",
        "010210342315201043210",
        "010210342315201403210",
        "010210342315201430210",
        "010213021043521043210",
        "010213021043521430210",
        "010213021403521043210",
        "010213021403521430210",
        "010213024103521430210",
        "010213024130521430210",
        "010213024135021430210",
        "010213024135201430210",
        "010213042103215043210",
        "010213042103251043210",
        "010213042103521043210",
        "010213042103521403210",
        "010213042103521430210",
        "010213042130521430210",
        "010213042135021430210",
        "010213042135201430210",
        "010213042315201430210",
        "010213201043521043210",
        "010213201043521430210",
        "010213201403521043210",
        "010213201403521430210",
        "010213204103521430210",
        "010213204130521430210",
        "010213204135021430210",
        "010213204135201430210",
        "010213240103215043210",
        "010213240103251043210",
        "010213240103251403210",
        "010213240103521043210",
        "010213240103521403210",
        "010213240103521430210",
        "010213240103524103210",
        "010213240103524130210",
        "010213240103524132010",
        "010213240130215043210",
        "010213240130251043210",
        "010213240130251403210",
        "010213240130521043210",
        "010213240130521403210",
        "010213240130521430210",
        "010213240130524103210",
        "010213240130524130210",
        "010213240130524132010",
        "010213240132015043210",
        "010213240132051043210",
        "010213240132501043210",
        "010213240135021043210",
        "010213240135021403210",
        "010213240135021430210",
        "010213240135024103210",
        "010213240135024130210",
        "010213240135024132010",
        "010213240135024312010",
        "010213240135201043210",
        "010213240135201403210",
        "010213240135201430210",
        "010213240135204103210",
        "010213240135204130210",
        "010213240135204132010",
        "010213240135204310210",
        "010213240135204312010",
        "010213402103215043210",
        "010213402103251043210",
        "010213402103251403210",
        "010213402103521043210",
        "010213402103521403210",
        "010213402103521430210",
        "010213402130215043210",
        "010213402130251043210",
        "010213402130521043210",
        "010213402130521403210",
        "010213402130521430210",
        "010213402132015043210",
        "010213402132051043210",
        "010213402132501043210",
        "010213402135021043210",
        "010213402135021403210",
        "010213402135021430210",
        "010213402135201043210",
        "010213402135201403210",
        "010213402135201430210",
        "010213402312015043210",
        "010213402312051043210",
        "010213402315201430210",
        "010213402531042312010",
        "010213420103215043210",
        "010213420103251043210",
        "010213420103251403210",
        "010213420103521043210",
        "010213420103521403210",
        "010213420103521430210",
        "010213420130215043210",
        "010213420130251043210",
        "010213420130521043210",
        "010213420130521403210",
        "010213420130521430210",
        "010213420132015043210",
        "010213420132051043210",
        "010213420132501043210",
        "010213420135021043210",
        "010213420135021403210",
        "010213420135021430210",
        "010213420135201043210",
        "010213420135201403210",
        "010213420135201430210",
        "010213420150324312010",
        "010213420310215043210",
        "010213420310251043210",
        "010213420312015043210",
        "010213420312051043210",
        "010213420315021430210",
        "010213420315201430210",
        "010213420531042312010",
        "010213423010215043210",
        "010213423010251043210",
        "010213423010251403210",
        "010213423012015043210",
        "010213423012051043210",
        "010213423012501043210",
        "010213423015021043210",
        "010213423015021403210",
        "010213423015021430210",
        "010213423015024103210",
        "010213423015024130210",
        "010213423015024132010",
        "010213423015201043210",
        "010213423015201403210",
        "010213423015204103210",
        "010213423051024103210",
        "010213423051024130210",
        "010213423051024132010",
        "010213423051024312010",
        "010213423051204103210",
        "010213423051204130210",
        "010213423051240103210",
        "010213423051240130210",
        "010231021043521430210",
        "010231021403521430210",
        "010231024103521430210",
        "010231024130521430210",
        "010231024135021430210",
        "010231024135201430210",
        "010231024135240103210",
        "010231024135240130210",
        "010231024135240132010",
        "010231042103521430210",
        "010231042130521430210",
        "010231042135021430210",
        "010231042135201430210",
        "010231042315201430210",
        "010231042351201043210",
        "010231042531420103210",
        "010231042531420130210",
        "010231042531420132010",
        "010231201043521430210",
        "010231201403521430210",
        "010231204103521430210",
        "010231204130521430210",
        "010231204135021430210",
        "010231204135201430210",
        "010231240103521430210",
        "010231240130521430210",
        "010231240135021430210",
        "010231240135201430210",
        "010231402103251403210",
        "010231402103521430210",
        "010231402130521430210",
        "010231402135021430210",
        "010231402135201430210",
        "010231402315201430210",
        "010231402351201430210",
        "010231402531042312010",
        "010231402531201430210",
        "010231420103251403210",
        "010231420103521430210",
        "010231420130521430210",
        "010231420135021430210",
        "010231420135201430210",
        "010231420150324312010",
        "010231420310521430210",
        "010231420315021430210",
        "010231420315201430210",
        "010231420351021430210",
        "010231420351201430210",
        "010231420510324312010",
        "010231420531021430210",
        "010231420531042312010",
        "010231420531201430210",
        "010231423010251403210",
        "010231423010521430210",
        "010231423015021430210",
        "010231423051021430210",
        "010231423051201430210",
        "010231423501021430210",
        "010231423501201430210",
        "010231425031021430210",
        "010231425031042312010",
        "010231425031201430210",
        "010231425301021430210",
        "010231425301042312010",
        "010231425301201430210",
        "010234120130210543210",
        "010234120130215043210",
        "010234120130251043210",
        "010234120130521043210",
        "010234120130521403210",
        "010234120130521430210",
        "010234120130524103210",
        "010234120130524130210",
        "010234120132010543210",
        "010234120132015043210",
        "010234120132051043210",
        "010234120132501043210",
        "010234120135021043210",
        "010234120135021403210",
        "010234120135021430210",
        "010234120135024103210",
        "010234120135024130210",
        "010234120135201043210",
        "010234120135201403210",
        "010234120135201430210",
        "010234120135204103210",
        "010234120135204130210",
        "010234120310215043210",
        "010234120310251043210",
        "010234120310521043210",
        "010234120310521403210",
        "010234120310521430210",
        "010234120312015043210",
        "010234120312051043210",
        "010234120312501043210",
        "010234120315021043210",
        "010234120315021403210",
        "010234120315021430210",
        "010234120315201043210",
        "010234120315201403210",
        "010234120315201430210",
        "010234120351021043210",
        "010234120351021403210",
        "010234120351201043210",
        "010234120351201403210",
        "010234123010215043210",
        "010234123010251043210",
        "010234123010521043210",
        "010234123010521403210",
        "010234123010521430210",
        "010234123012015043210",
        "010234123012051043210",
        "010234123012501043210",
        "010234123015021043210",
        "010234123015021403210",
        "010234123015021430210",
        "010234123015201043210",
        "010234123015201403210",
        "010234123051021043210",
        "010234123051021403210",
        "010234123051201043210",
        "010234123051201403210",
        "010234123501021043210",
        "010234123501021403210",
        "010234123501201043210",
        "010234123501201403210",
        "012010321043521043210",
        "012010321043521430210",
        "012010321403521043210",
        "012010321403521430210",
        "012010324103521430210",
        "012010324130521430210",
        "012010324135021430210",
        "012010324135201430210",
        "012010342103215043210",
        "012010342103251043210",
        "012010342103521043210",
        "012010342103521403210",
        "012010342103521430210",
        "012010342130521430210",
        "012010342135021430210",
        "012010342135201430210",
        "012010342315201043210",
        "012010342315201403210",
        "012010342315201430210",
        "012013021043521043210",
        "012013021043521430210",
        "012013021403521043210",
        "012013021403521430210",
        "012013024103521430210",
        "012013024130521430210",
        "012013024135021430210",
        "012013024135201430210",
        "012013042103215043210",
        "012013042103251043210",
        "012013042103521043210",
        "012013042103521403210",
        "012013042103521430210",
        "012013042130521430210",
        "012013042135021430210",
        "012013042135201430210",
        "012013042315201430210",
        "012013402103215043210",
        "012013402103251043210",
        "012013402103251403210",
        "012013402103521043210",
        "012013402103521403210",
        "012013402103521430210",
        "012013402130215043210",
        "012013402130251043210",
        "012013402130521043210",
        "012013402130521403210",
        "012013402130521430210",
        "012013402132015043210",
        "012013402132051043210",
        "012013402132501043210",
        "012013402135021043210",
        "012013402135021403210",
        "012013402135021430210",
        "012013402135201043210",
        "012013402135201403210",
        "012013402135201430210",
        "012013402312015043210",
        "012013402312051043210",
        "012013402315201430210",
        "012013402531042312010",
        "012031021043521430210",
        "012031021403521430210",
        "012031024103521430210",
        "012031024130521430210",
        "012031024135021430210",
        "012031024135201430210",
        "012031024135240103210",
        "012031024135240130210",
        "012031024135240132010",
        "012031042103521430210",
        "012031042130521430210",
        "012031042135021430210",
        "012031042135201430210",
        "012031042150324312010",
        "012031042315201430210",
        "012031042351201043210",
        "012031042531420103210",
        "012031042531420130210",
        "012031042531420132010",
        "012031201043521430210",
        "012031201403521430210",
        "012031204103521430210",
        "012031204130521430210",
        "012031204135021430210",
        "012031204135201430210",
        "012031240103521430210",
        "012031240130521430210",
        "012031240135021430210",
        "012031240135201430210",
        "012031402103251403210",
        "012031402103521430210",
        "012031402130521430210",
        "012031402135021430210",
        "012031402135201430210",
        "012031402150324312010",
        "012031402315201430210",
        "012031402351201430210",
        "012031402531021430210",
        "012031402531021432010",
        "012031402531042312010",
        "012031402531201430210",
        "012031420103251403210",
        "012031420103521430210",
        "012031420130521430210",
        "012031420135021430210",
        "012031420135201430210",
        "012031420150324312010",
        "012031420310521430210",
        "012031420315021430210",
        "012031420315201430210",
        "012031420351021430210",
        "012031420351201430210",
        "012031420510324312010",
        "012031420531021430210",
        "012031420531021432010",
        "012031420531042312010",
        "012031420531201430210",
        "012031423010251403210",
        "012031423010521430210",
        "012031423015021430210",
        "012031423051021430210",
        "012031423051201430210",
        "012031423501021430210",
        "012031423501201430210",
        "012031425031021430210",
        "012031425031021432010",
        "012031425031042312010",
        "012031425031201430210",
        "012031425034102103210",
        "012031425034120103210",
        "012031425301021430210",
        "012031425301042312010",
        "012031425301201430210",
        "012034102103210543210",
        "012034102103215043210",
        "012034102103251043210",
        "012034102103251403210",
        "012034102103521043210",
        "012034102103521403210",
        "012034102103521430210",
        "012034102103524103210",
        "012034102103524130210",
        "012034102103524132010",
        "012034102105321403210",
        "012034102105321430210",
        "012034102105324103210",
        "012034102105324130210",
        "012034102105324132010",
        "012034102130210543210",
        "012034102130215043210",
        "012034102130251043210",
        "012034102130521043210",
        "012034102130521403210",
        "012034102130521430210",
        "012034102130524103210",
        "012034102130524130210",
        "012034102130524132010",
        "012034102132010543210",
        "012034102132015043210",
        "012034102132051043210",
        "012034102132501043210",
        "012034102135021043210",
        "012034102135021403210",
        "012034102135021430210",
        "012034102135024103210",
        "012034102135024130210",
        "012034102135024132010",
        "012034102135201043210",
        "012034102135201403210",
        "012034102135201430210",
        "012034102135204103210",
        "012034102135204130210",
        "012034102135204132010",
        "012034102150321430210",
        "012034102150324130210",
        "012034102150324132010",
        "012034102153021403210",
        "012034102153021430210",
        "012034102153024103210",
        "012034102153024130210",
        "012034102153024132010",
        "012034102153201403210",
        "012034102153201430210",
        "012034102153204103210",
        "012034102153204130210",
        "012034102153204132010",
        "012034102312015043210",
        "012034102312051043210",
        "012034102312501043210",
        "012034102315201043210",
        "012034102315201403210",
        "012034102315201430210",
        "012034102351201043210",
        "012034102351201403210",
        "012034102351201430210",
        "012034102513021403210",
        "012034102513021430210",
        "012034102513021432010",
        "012034102513024103210",
        "012034102513024130210",
        "012034102513024132010",
        "012034102513024312010",
        "012034102513201403210",
        "012034102513201430210",
        "012034102513204103210",
        "012034102513204130210",
        "012034102513204132010",
        "012034102513204310210",
        "012034102513204312010",
        "012034102513240103210",
        "012034102513240130210",
        "012034102513240132010",
        "012034102513240310210",
        "012034102513240312010",
        "012034102513243010210",
        "012034102513243012010",
        "012034102531021043210",
        "012034102531021403210",
        "012034102531021430210",
        "012034102531021432010",
        "012034102531024103210",
        "012034102531024130210",
        "012034102531024132010",
        "012034102531024312010",
        "012034102531042130210",
        "012034102531042132010",
        "012034102531042312010",
        "012034102531201043210",
        "012034102531201403210",
        "012034102531201430210",
        "012034102531204103210",
        "012034102531204130210",
        "012034102531204132010",
        "012034102531204310210",
        "012034102531204312010",
        "012034102531240103210",
        "012034102531240130210",
        "012034102531240132010",
        "012034102531240310210",
        "012034102531240312010",
        "012034102531243010210",
        "012034102531243012010",
        "012034102531402130210",
        "012034102531402132010",
        "012034102531402312010",
        "012034102531420103210",
        "012034102531420130210",
        "012034102531420132010",
        "012034102531420310210",
        "012034102531420312010",
        "012034102531423010210",
        "012034102531423012010",
        "012034120103210543210",
        "012034120103215043210",
        "012034120103251043210",
        "012034120103251403210",
        "012034120103521043210",
        "012034120103521403210",
        "012034120103521430210",
        "012034120103524103210",
        "012034120103524130210",
        "012034120103524132010",
        "012034120105321403210",
        "012034120105321430210",
        "012034120105324103210",
        "012034120105324130210",
        "012034120105324132010",
        "012034120130210543210",
        "012034120130215043210",
        "012034120130251043210",
        "012034120130521043210",
        "012034120130521403210",
        "012034120130521430210",
        "012034120130524103210",
        "012034120130524130210",
        "012034120130524132010",
        "012034120132010543210",
        "012034120132015043210",
        "012034120132051043210",
        "012034120132501043210",
        "012034120135021043210",
        "012034120135021403210",
        "012034120135021430210",
        "012034120135024103210",
        "012034120135024130210",
        "012034120135024132010",
        "012034120135201043210",
        "012034120135201403210",
        "012034120135201430210",
        "012034120135204103210",
        "012034120135204130210",
        "012034120150321403210",
        "012034120150321430210",
        "012034120150324103210",
        "012034120150324130210",
        "012034120150324132010",
        "012034120153021403210",
        "012034120153021430210",
        "012034120153024103210",
        "012034120153024130210",
        "012034120153024132010",
        "012034120310215043210",
        "012034120310251043210",
        "012034120310521043210",
        "012034120310521403210",
        "012034120310521430210",
        "012034120312015043210",
        "012034120312051043210",
        "012034120312501043210",
        "012034120315021043210",
        "012034120315021403210",
        "012034120315021430210",
        "012034120315201043210",
        "012034120315201403210",
        "012034120315201430210",
        "012034120351021043210",
        "012034120351021403210",
        "012034120351021430210",
        "012034120351201043210",
        "012034120351201403210",
        "012034120351201430210",
        "012034120510321403210",
        "012034120510321430210",
        "012034120510321432010",
        "012034120510324103210",
        "012034120510324130210",
        "012034120510324132010",
        "012034120510324312010",
        "012034120513021403210",
        "012034120513021430210",
        "012034120513021432010",
        "012034120513024103210",
        "012034120513024130210",
        "012034120513024132010",
        "012034120513024312010",
        "012034120531021043210",
        "012034120531021403210",
        "012034120531021430210",
        "012034120531021432010",
        "012034120531024103210",
        "012034120531024130210",
        "012034120531024132010",
        "012034120531024312010",
        "012034120531042103210",
        "012034120531042130210",
        "012034120531042132010",
        "012034120531042312010",
        "012034120531201043210",
        "012034120531201403210",
        "012034120531201430210",
        "012034120531204103210",
        "012034120531204130210",
        "012034120531204132010",
        "012034120531204310210",
        "012034120531204312010",
        "012034120531240103210",
        "012034120531240130210",
        "012034120531240132010",
        "012034120531240310210",
        "012034120531240312010",
        "012034120531243010210",
        "012034120531243012010",
        "012034120531402103210",
        "012034120531402130210",
        "012034120531402132010",
        "012034120531402312010",
        "012034120531420103210",
        "012034120531420130210",
        "012034120531420132010",
        "012034120531420310210",
        "012034120531420312010",
        "012034120531423010210",
        "012034120531423012010",
        "012034123010215043210",
        "012034123010251043210",
        "012034123010521043210",
        "012034123010521403210",
        "012034123010521430210",
        "012034123012015043210",
        "012034123012051043210",
        "012034123012501043210",
        "012034123015021043210",
        "012034123015021403210",
        "012034123015021430210",
        "012034123015201043210",
        "012034123015201403210",
        "012034123051021043210",
        "012034123051021403210",
        "012034123051021430210",
        "012034123051201043210",
        "012034123051201403210",
        "012034123051201430210",
        "012034123501021043210",
        "012034123501021403210",
        "012034123501021430210",
        "012034123501201043210",
        "012034123501201403210",
        "012034123501201430210",
        "012034125010321430210",
        "012034125010321432010",
        "012034125010324130210",
        "012034125010324132010",
        "012034125013021403210",
        "012034125013021430210",
        "012034125013021432010",
        "012034125013024103210",
        "012034125013024130210",
        "012034125013024132010",
        "012034125031021043210",
        "012034125031021403210",
        "012034125031021430210",
        "012034125031021432010",
        "012034125031024103210",
        "012034125031024130210",
        "012034125031024132010",
        "012034125031024312010",
        "012034125031042103210",
        "012034125031042130210",
        "012034125031042132010",
        "012034125031042312010",
        "012034125031201043210",
        "012034125031201403210",
        "012034125031201430210",
        "012034125031204103210",
        "012034125031204130210",
        "012034125031204132010",
        "012034125031204310210",
        "012034125031204312010",
        "012034125031240103210",
        "012034125031240130210",
        "012034125031240132010",
        "012034125031240310210",
        "012034125031240312010",
        "012034125031243010210",
        "012034125031243012010",
        "012034125031402103210",
        "012034125031402130210",
        "012034125031402132010",
        "012034125031402312010",
        "012034125031420103210",
        "012034125031420130210",
        "012034125031420132010",
        "012034125031420310210",
        "012034125031420312010",
        "012034125031423010210",
        "012034125031423012010",
        "012034125301021043210",
        "012034125301021403210",
        "012034125301021430210",
        "012034125301024103210",
        "012034125301024130210",
        "012034125301024132010",
        "012034125301024312010",
        "012034125301042103210",
        "012034125301042130210",
        "012034125301042132010",
        "012034125301042312010",
        "012034125301201043210",
        "012034125301201403210",
        "012034125301201430210",
        "012034125301204103210",
        "012034125301204130210",
        "012034125301204132010",
        "012034125301204310210",
        "012034125301204312010",
        "012034125301240103210",
        "012034125301240130210",
        "012034125301240132010",
        "012034125301240310210",
        "012034125301240312010",
        "012034125301243010210",
        "012034125301243012010",
        "012034125301402103210",
        "012034125301402130210",
        "012034125301402132010",
        "012034125301402312010",
        "012034125301420103210",
        "012034125301420130210",
        "012034125301420132010",
        "012034125301420310210",
        "012034125301420312010",
        "012034125301423010210",
        "012034125301423012010",
        "012034125304102103210",
        "012034125304102130210",
        "012034125304102132010",
        "012034125304102312010",
        "012034125304120103210",
        "012034125304120130210",
        "012034125304120132010",
        "012034125304120310210",
        "012034125304120312010",
        "012034125304123010210",
        "012034125304123012010",
        "012034125340102103210",
        "012034125340102130210",
        "012034125340102132010",
        "012034125340102312010",
        "012034125340120103210",
        "012034125340120130210",
        "012034125340120132010",
        "012034125340120310210",
        "012034125340120312010",
        "012034125340123010210",
        "012034125340123012010",
        "012301021043521430210",
        "012301021403521430210",
        "012301021430521403210",
        "012301021430524103210",
        "012301021430524130210",
        "012301024103521430210",
        "012301024130521430210",
        "012301024135021430210",
        "012301024135201430210",
        "012301024135240103210",
        "012301024135240130210",
        "012301024135240132010",
        "012301042103521430210",
        "012301042130521430210",
        "012301042135021430210",
        "012301042135201430210",
        "012301042150324312010",
        "012301042315201430210",
        "012301042351201043210",
        "012301042531420103210",
        "012301042531420130210",
        "012301042531420132010",
        "012301201043521430210",
        "012301201403521430210",
        "012301201430521403210",
        "012301201430524103210",
        "012301201430524130210",
        "012301204103521430210",
        "012301204130521430210",
        "012301204135021430210",
        "012301240103521430210",
        "012301240130521430210",
        "012301240135021430210",
        "012301402103251403210",
        "012301402103521430210",
        "012301402130521430210",
        "012301402135021430210",
        "012301402135201430210",
        "012301402150324312010",
        "012301402315201430210",
        "012301402351201430210",
        "012301402510324312010",
        "012301402531021430210",
        "012301402531021432010",
        "012301402531042312010",
        "012301402531201430210",
        "012301420103251403210",
        "012301420103521430210",
        "012301420130521430210",
        "012301420135021430210",
        "012301420135201430210",
        "012301420150324312010",
        "012301420310521430210",
        "012301420315021430210",
        "012301420315201430210",
        "012301420351021430210",
        "012301420351201430210",
        "012301420510324312010",
        "012301420531021430210",
        "012301420531021432010",
        "012301420531042312010",
        "012301420531201430210",
        "012301423015021430210",
        "012301423051021430210",
        "012301423501021430210",
        "012301423501201430210",
        "012301425031021430210",
        "012301425031021432010",
        "012301425031042312010",
        "012301425031201430210",
        "012301425034102103210",
        "012301425034120103210",
        "012301425301021430210",
        "012301425301042312010",
        "012301425301201430210",
        "012304102103251403210",
        "012304102103521430210",
        "012304102105321430210",
        "012304102105321432010",
        "012304102130521430210",
        "012304102135021430210",
        "012304102135201430210",
        "012304102150321430210",
        "012304102150321432010",
        "012304102153021430210",
        "012304102153021432010",
        "012304102153201430210",
        "012304102315201430210",
        "012304102351201430210",
        "012304102510321430210",
        "012304102510321432010",
        "012304102510324312010",
        "012304102513021430210",
        "012304102513021432010",
        "012304102513201430210",
        "012304102513243010210",
        "012304102513243012010",
        "012304102531021430210",
        "012304102531021432010",
        "012304102531024312010",
        "012304102531042312010",
        "012304102531201430210",
        "012304102531204310210",
        "012304102531204312010",
        "012304120103251403210",
        "012304120103521430210",
        "012304120105321430210",
        "012304120105321432010",
        "012304120130521430210",
        "012304120135021430210",
        "012304120135201430210",
        "012304120150321430210",
        "012304120150321432010",
        "012304120153021430210",
        "012304120153021432010",
        "012304120310521430210",
        "012304120315021430210",
        "012304120315201430210",
        "012304120351021430210",
        "012304120351201430210",
        "012304120510321430210",
        "012304120510321432010",
        "012304120510324312010",
        "012304120513021430210",
        "012304120513021432010",
        "012304120531021430210",
        "012304120531021432010",
        "012304120531024312010",
        "012304120531042312010",
        "012304120531201430210",
        "012304120531204310210",
        "012304120531204312010",
        "012304123015021430210",
        "012304123051021430210",
        "012304123501021430210",
        "012304123501201430210",
        "012304125010321430210",
        "012304125010321432010",
        "012304125013021430210",
        "012304125013021432010",
        "012304125031021430210",
        "012304125031021432010",
        "012304125031024312010",
        "012304125031042312010",
        "012304125031201430210",
        "012304125031204310210",
        "012304125031204312010",
        "012304125034102103210",
        "012304125034120103210",
        "012304125301021430210",
        "012304125301024312010",
        "012304125301042312010",
        "012304125301201430210",
        "012304125301204310210",
        "012304125301204312010",
        "012304125301240310210",
        "012304125301240312010",
        "012304125301243010210",
        "012304125301243012010",
        "012304152010324130210",
        "012304152010324132010",
        "012304152010324312010",
        "012304152031021043210",
        "012304152031042312010",
        "012304152031201043210",
        "012304152301021043210",
        "012304152301021403210",
        "012304152301021430210",
        "012304152301024103210",
        "012304152301024130210",
        "012304152301024132010",
        "012304152301024312010",
        "012304152301042312010",
        "012304152301201043210",
        "012304152301201403210",
        "012304152301201430210",
        "012304152301204103210",
        "012304152301204130210",
        "012304152301204132010",
        "012304152301204310210",
        "012304152301204312010",
        "012340102103251403210",
        "012340102103521430210",
        "012340102105321430210",
        "012340102105321432010",
        "012340102130251403210",
        "012340102130521430210",
        "012340102135021430210",
        "012340102135201430210",
        "012340102150321430210",
        "012340102150321432010",
        "012340102153021430210",
        "012340102153021432010",
        "012340102153201430210",
        "012340102153240103210",
        "012340102153240130210",
        "012340102153240132010",
        "012340102510321430210",
        "012340102510321432010",
        "012340102510324312010",
        "012340102513021430210",
        "012340102513021432010",
        "012340102513201430210",
        "012340102513243010210",
        "012340102513243012010",
        "012340102531021430210",
        "012340102531021432010",
        "012340102531024312010",
        "012340102531042312010",
        "012340102531201430210",
        "012340102531204310210",
        "012340102531204312010",
        "012340105210321430210",
        "012340105210321432010",
        "012340105210324312010",
        "012340105213021430210",
        "012340105213021432010",
        "012340105213201430210",
        "012340105231021430210",
        "012340105231021432010",
        "012340105231024312010",
        "012340105231042312010",
        "012340105231201430210",
        "012340105231204310210",
        "012340105231204312010",
        "012340120103251403210",
        "012340120103521430210",
        "012340120105321430210",
        "012340120105321432010",
        "012340120130251403210",
        "012340120130521430210",
        "012340120135021430210",
        "012340120135201430210",
        "012340120150321430210",
        "012340120150321432010",
        "012340120153021430210",
        "012340120153021432010",
        "012340120510321430210",
        "012340120510321432010",
        "012340120510324312010",
        "012340120513021430210",
        "012340120513021432010",
        "012340120531021430210",
        "012340120531021432010",
        "012340120531024312010",
        "012340120531042312010",
        "012340120531201430210",
        "012340120531204310210",
        "012340120531204312010",
        "012340125010321430210",
        "012340125010321432010",
        "012340125013021430210",
        "012340125013021432010",
        "012340125031021430210",
        "012340125031021432010",
        "012340125031024312010",
        "012340125031042312010",
        "012340125031201430210",
        "012340125031204310210",
        "012340125031204312010",
        "012340125301021430210",
        "012340125301024312010",
        "012340125301042312010",
        "012340125301201430210",
        "012340125301204310210",
        "012340125301204312010",
        "012340125301240310210",
        "012340125301240312010",
        "012340125301243010210",
        "012340125301243012010",
        "012340125304102312010",
        "012340125304120310210",
        "012340125304120312010",
        "012340125304123010210",
        "012340125304123012010",
        "012340125340102312010",
        "012340125340120310210",
        "012340125340120312010",
        "012340125340123010210",
        "012340125340123012010",
        "012340150210321430210",
        "012340150210321432010",
        "012340150210324312010",
        "012340150213021430210",
        "012340150213021432010",
        "012340150213024312010",
        "012340150213201430210",
        "012340150213204310210",
        "012340150213204312010",
        "012340150231021430210",
        "012340150231021432010",
        "012340150231024312010",
        "012340150231042312010",
        "012340150231201430210",
        "012340150231204310210",
        "012340150231204312010",
        "012340152010321430210",
        "012340152010321432010",
        "012340152010324312010",
        "012340152013021430210",
        "012340152013021432010",
        "012340152013024312010",
        "012340152031021430210",
        "012340152031021432010",
        "012340152031024312010",
        "012340152031042312010",
        "012340152031201430210",
        "012340152031204310210",
        "012340152031204312010",
        "012340152301021430210",
        "012340152301024312010",
        "012340152301042312010",
        "012340152301201430210",
        "012340152301204310210",
        "012340152301204312010",
        "012340152301240310210",
        "012340152301240312010",
        "012340152301243010210",
        "012340152301243012010",
        "012340510210321430210",
        "012340510210321432010",
        "012340510210324312010",
        "012340510213021430210",
        "012340510213021432010",
        "012340510213024312010",
        "012340510213201430210",
        "012340510213204310210",
        "012340510213204312010",
        "012340510231021430210",
        "012340510231021432010",
        "012340510231024312010",
        "012340510231042312010",
        "012340510231201430210",
        "012340510231204310210",
        "012340510231204312010",
        "012340512010321430210",
        "012340512010321432010",
        "012340512010324312010",
        "012340512013021430210",
        "012340512013021432010",
        "012340512013024312010",
        "012340512031021430210",
        "012340512031021432010",
        "012340512031024312010",
        "012340512031042312010",
        "012340512031201430210",
        "012340512031204310210",
        "012340512031204312010",
        "012340512301021430210",
        "012340512301024312010",
        "012340512301042312010",
        "012340512301201430210",
        "012340512301204310210",
        "012340512301204312010",
        "012340512301240310210",
        "012340512301240312010",
        "012340512301243010210",
        "012340512301243012010",
        "012345010231021430210",
        "012345010231021432010",
        "012345010231201430210",
        "012345012031021430210",
        "012345012031021432010",
        "012345012031201430210",
        "012345012301021430210",
        "012345012301201430210"
      ],
      "number": 20,
      "proof_note": "research/PROOF_STATIONARY_AND_INFLECTION.md",
      "remaining": 3888,
      "seconds": 5.45,
      "title": "Stationary-point patterns"
    },
    {
      "already_excluded": 5204,
      "before": 3888,
      "checker": "inflection_obstruction.check_certificates",
      "key": "inflection",
      "matched_words": 5994,
      "new_count": 790,
      "new_exclusions": [
        "010210324130251403210",
        "010210324132051403210",
        "010210324132501403210",
        "010210324135204310210",
        "010210342130215043210",
        "010210342130251043210",
        "010210342130521043210",
        "010210342130521403210",
        "010210342132015043210",
        "010210342132051043210",
        "010210342132501043210",
        "010210342135021403210",
        "010210342135024103210",
        "010210342135024130210",
        "010210342135024132010",
        "010210342135024312010",
        "010210342135201403210",
        "010210342135204103210",
        "010210342135204130210",
        "010210342135204132010",
        "010210342135204310210",
        "010210342135204312010",
        "010210342153024312010",
        "010210342153204310210",
        "010210342153204312010",
        "010210342315204103210",
        "010210342315204130210",
        "010210342315204132010",
        "010210342315204310210",
        "010210342315204312010",
        "010210342315240130210",
        "010210342315240132010",
        "010210342315240310210",
        "010210342315240312010",
        "010210342351240130210",
        "010210342351240132010",
        "010210342351240310210",
        "010210342351240312010",
        "010210342513024312010",
        "010210342513204310210",
        "010210342513204312010",
        "010210342531024132010",
        "010210342531204103210",
        "010210342531204130210",
        "010210342531204132010",
        "010210342531204310210",
        "010210342531240130210",
        "010210342531240132010",
        "010210342531420310210",
        "010213024130251403210",
        "010213024132051403210",
        "010213024132501403210",
        "010213024135204310210",
        "010213042103210543210",
        "010213042135204310210",
        "010213042153204310210",
        "010213042153243010210",
        "010213042153243012010",
        "010213042315204310210",
        "010213042513204310210",
        "010213042513243010210",
        "010213042513243012010",
        "010213042531024132010",
        "010213042531024312010",
        "010213042531204103210",
        "010213042531204130210",
        "010213042531204132010",
        "010213042531204310210",
        "010213042531204312010",
        "010213204130251403210",
        "010213204132051403210",
        "010213204132501403210",
        "010213402103210543210",
        "010213402135204310210",
        "010213402135240103210",
        "010213402135240130210",
        "010213402135240132010",
        "010213402135240310210",
        "010213402135240312010",
        "010213402135243010210",
        "010213402153204310210",
        "010213402315204310210",
        "010213402315240310210",
        "010213402315243010210",
        "010213402315243012010",
        "010213402351204310210",
        "010213402351243012010",
        "010213402513204310210",
        "010213402513240310210",
        "010213402513243010210",
        "010213402513243012010",
        "010213402531204103210",
        "010213402531204310210",
        "010213402531243012010",
        "010213420135204310210",
        "010213420135240103210",
        "010213420135240130210",
        "010213420135240132010",
        "010213420135240310210",
        "010213420135240312010",
        "010213420135243010210",
        "010213420315204310210",
        "010213420315240310210",
        "010213420315243010210",
        "010213420315243012010",
        "010213420351204310210",
        "010213420351243012010",
        "010213420531204310210",
        "010213420531243012010",
        "010231021043521043210",
        "010231021403521043210",
        "010231024130251403210",
        "010231024132051403210",
        "010231024132501043210",
        "010231024132501403210",
        "010231024135201403210",
        "010231024135204103210",
        "010231024135204130210",
        "010231024135204132010",
        "010231042103215043210",
        "010231042103251043210",
        "010231042103521043210",
        "010231042103521403210",
        "010231042103524103210",
        "010231042103524130210",
        "010231042103524132010",
        "010231042105324132010",
        "010231042135204310210",
        "010231042135243010210",
        "010231042135243012010",
        "010231042153204103210",
        "010231042153204310210",
        "010231042153240103210",
        "010231042153243010210",
        "010231042153243012010",
        "010231042513024132010",
        "010231042513204103210",
        "010231042513204310210",
        "010231042513240103210",
        "010231042513243010210",
        "010231042513243012010",
        "010231042531024132010",
        "010231042531024312010",
        "010231042531204103210",
        "010231042531204130210",
        "010231042531204132010",
        "010231042531204310210",
        "010231042531204312010",
        "010231201403521043210",
        "010231204130251403210",
        "010231204132051403210",
        "010231204132501043210",
        "010231204132501403210",
        "010231204135021043210",
        "010231204135201043210",
        "010231204135201403210",
        "010231204135204103210",
        "010231204135204130210",
        "010231240130251403210",
        "010231240132015043210",
        "010231240132051043210",
        "010231240132501043210",
        "010231240135021043210",
        "010231240135201043210",
        "010231240135201403210",
        "010231240135204103210",
        "010231240135204130210",
        "010231240135204132010",
        "010231402105324132010",
        "010231402135204310210",
        "010231402135240103210",
        "010231402135240130210",
        "010231402135240132010",
        "010231402135240310210",
        "010231402135240312010",
        "010231402135243010210",
        "010231402135243012010",
        "010231402153204103210",
        "010231402153204310210",
        "010231402513204103210",
        "010231402513204310210",
        "010231402513240103210",
        "010231402513240310210",
        "010231402513243010210",
        "010231402513243012010",
        "010231402531042132010",
        "010231402531201403210",
        "010231402531204310210",
        "010231402531243012010",
        "010231402531420130210",
        "010231402531420132010",
        "010231420105324103210",
        "010231420135204310210",
        "010231420135240103210",
        "010231420135240130210",
        "010231420135240132010",
        "010231420135240310210",
        "010231420135240312010",
        "010231420135243010210",
        "010231420135243012010",
        "010231420150324103210",
        "010231420153024103210",
        "010231420315240130210",
        "010231420315240132010",
        "010231420510324103210",
        "010231420513024103210",
        "010231420531021043210",
        "010231420531021403210",
        "010231420531042103210",
        "010231420531201403210",
        "010231420531204310210",
        "010231420531243012010",
        "010231420531402103210",
        "010231423015201403210",
        "010231423015204103210",
        "010231423051204130210",
        "010231423051240130210",
        "010231423501204130210",
        "010231423501204132010",
        "010231423501240130210",
        "010231423501240132010",
        "010231425013024103210",
        "010231425031021043210",
        "010231425031021403210",
        "010231425031042103210",
        "010231425031201403210",
        "010231425031402103210",
        "010231425301240132010",
        "010234120310210543210",
        "010234120312010543210",
        "012010324130251403210",
        "012010324132051403210",
        "012010324132501403210",
        "012010324135204310210",
        "012010342103210543210",
        "012010342130215043210",
        "012010342130251043210",
        "012010342130521043210",
        "012010342130521403210",
        "012010342135204310210",
        "012010342153204310210",
        "012010342315204103210",
        "012010342315204130210",
        "012010342315204132010",
        "012010342315204310210",
        "012010342315204312010",
        "012010342315240130210",
        "012010342315240132010",
        "012010342315240310210",
        "012010342315240312010",
        "012010342351240130210",
        "012010342351240132010",
        "012010342351240310210",
        "012010342351240312010",
        "012010342513024312010",
        "012010342513204310210",
        "012010342513204312010",
        "012010342531024103210",
        "012010342531024130210",
        "012010342531024132010",
        "012010342531024312010",
        "012010342531204103210",
        "012010342531204130210",
        "012010342531204132010",
        "012010342531204310210",
        "012010342531204312010",
        "012010342531240132010",
        "012010342531420310210",
        "012013024130251403210",
        "012013024132051403210",
        "012013024132501403210",
        "012013024135204310210",
        "012013024135243010210",
        "012013024135243012010",
        "012013042103210543210",
        "012013042130521403210",
        "012013042135204310210",
        "012013042153204310210",
        "012013042153243010210",
        "012013042153243012010",
        "012013042312015043210",
        "012013042312051043210",
        "012013042315204130210",
        "012013042315204132010",
        "012013042315204310210",
        "012013042315204312010",
        "012013042513024312010",
        "012013042513204310210",
        "012013042513204312010",
        "012013042513243010210",
        "012013042513243012010",
        "012013042531024103210",
        "012013042531024130210",
        "012013042531024132010",
        "012013042531024312010",
        "012013042531204103210",
        "012013042531204130210",
        "012013042531204132010",
        "012013042531204310210",
        "012013042531204312010",
        "012013402103210543210",
        "012013402135024103210",
        "012013402135024130210",
        "012013402135024132010",
        "012013402135024312010",
        "012013402135204103210",
        "012013402135204130210",
        "012013402135204132010",
        "012013402135204310210",
        "012013402135204312010",
        "012013402135240103210",
        "012013402135240130210",
        "012013402135240132010",
        "012013402135240310210",
        "012013402135240312010",
        "012013402135243010210",
        "012013402135243012010",
        "012013402153024312010",
        "012013402153204310210",
        "012013402153204312010",
        "012013402312501043210",
        "012013402315201043210",
        "012013402315201403210",
        "012013402315204103210",
        "012013402315204130210",
        "012013402315204132010",
        "012013402315204310210",
        "012013402315204312010",
        "012013402315240103210",
        "012013402315240130210",
        "012013402315240132010",
        "012013402315240310210",
        "012013402315240312010",
        "012013402315243010210",
        "012013402315243012010",
        "012013402351204103210",
        "012013402351204130210",
        "012013402351204132010",
        "012013402351204310210",
        "012013402351204312010",
        "012013402351240103210",
        "012013402351240130210",
        "012013402351240132010",
        "012013402351240310210",
        "012013402351240312010",
        "012013402351243010210",
        "012013402351243012010",
        "012013402513024312010",
        "012013402513204310210",
        "012013402513204312010",
        "012013402513240310210",
        "012013402513240312010",
        "012013402513243010210",
        "012013402513243012010",
        "012013402531024103210",
        "012013402531024130210",
        "012013402531024132010",
        "012013402531024312010",
        "012013402531204103210",
        "012013402531204130210",
        "012013402531204132010",
        "012013402531204310210",
        "012013402531204312010",
        "012013402531240103210",
        "012013402531240130210",
        "012013402531240132010",
        "012013402531240310210",
        "012013402531240312010",
        "012013402531243010210",
        "012013402531243012010",
        "012013402531420310210",
        "012013402531420312010",
        "012013402531423010210",
        "012013402531423012010",
        "012031021043521043210",
        "012031024130251403210",
        "012031024132051403210",
        "012031024132501403210",
        "012031024135201403210",
        "012031024135204103210",
        "012031024135204130210",
        "012031024135204132010",
        "012031042105324103210",
        "012031042105324130210",
        "012031042105324132010",
        "012031042135204310210",
        "012031042135243012010",
        "012031042150324130210",
        "012031042150324132010",
        "012031042153024103210",
        "012031042153204103210",
        "012031042153204310210",
        "012031042153240103210",
        "012031042153243010210",
        "012031042153243012010",
        "012031042513024103210",
        "012031042513024130210",
        "012031042513024132010",
        "012031042513204103210",
        "012031042513204310210",
        "012031042513240103210",
        "012031042513243010210",
        "012031042513243012010",
        "012031042531024103210",
        "012031042531024130210",
        "012031042531024132010",
        "012031042531024312010",
        "012031042531204103210",
        "012031042531204130210",
        "012031042531204132010",
        "012031042531204310210",
        "012031042531204312010",
        "012031204130251403210",
        "012031204132051403210",
        "012031204132501043210",
        "012031204132501403210",
        "012031204135021043210",
        "012031204135201043210",
        "012031204135201403210",
        "012031204135204103210",
        "012031204135204130210",
        "012031240130251403210",
        "012031240132015043210",
        "012031240132051043210",
        "012031240132501043210",
        "012031240135021043210",
        "012031240135021403210",
        "012031240135024103210",
        "012031240135201043210",
        "012031240135201403210",
        "012031240135204103210",
        "012031240135204130210",
        "012031402105324103210",
        "012031402105324130210",
        "012031402105324132010",
        "012031402135204310210",
        "012031402135240103210",
        "012031402135240130210",
        "012031402135240132010",
        "012031402135240310210",
        "012031402135240312010",
        "012031402135243010210",
        "012031402135243012010",
        "012031402150324130210",
        "012031402150324132010",
        "012031402153024103210",
        "012031402153204103210",
        "012031402153204310210",
        "012031402513024103210",
        "012031402513204103210",
        "012031402513204310210",
        "012031402513240103210",
        "012031402513240310210",
        "012031402513243010210",
        "012031402513243012010",
        "012031402531021043210",
        "012031402531021403210",
        "012031402531042103210",
        "012031402531042130210",
        "012031402531042132010",
        "012031402531201403210",
        "012031402531204310210",
        "012031402531243012010",
        "012031402531402103210",
        "012031402531402130210",
        "012031402531402132010",
        "012031402531420130210",
        "012031402531420132010",
        "012031420105324103210",
        "012031420135204310210",
        "012031420135240103210",
        "012031420135240130210",
        "012031420135240310210",
        "012031420135243010210",
        "012031420150324103210",
        "012031420153024103210",
        "012031420315240130210",
        "012031420510324103210",
        "012031420513024103210",
        "012031420531021043210",
        "012031420531042103210",
        "012031420531204310210",
        "012031420531243012010",
        "012031420531402103210",
        "012031423015201403210",
        "012031423015204103210",
        "012031423051204130210",
        "012031423051240130210",
        "012031423501204130210",
        "012031423501240130210",
        "012031425013024103210",
        "012031425031021043210",
        "012031425031042103210",
        "012031425031402103210",
        "012031425301240132010",
        "012034102312010543210",
        "012034120310210543210",
        "012034120312010543210",
        "012301024130251403210",
        "012301024132051403210",
        "012301024132501403210",
        "012301042105324103210",
        "012301042135204310210",
        "012301042150324103210",
        "012301042153204310210",
        "012301042315204130210",
        "012301042315204132010",
        "012301042315240130210",
        "012301042315240132010",
        "012301042351240130210",
        "012301042351240132010",
        "012301042513024103210",
        "012301042513204310210",
        "012301042531021043210",
        "012301042531024103210",
        "012301042531024130210",
        "012301042531024132010",
        "012301042531024312010",
        "012301042531204130210",
        "012301042531204132010",
        "012301042531204310210",
        "012301042531204312010",
        "012301204103251403210",
        "012301204130210543210",
        "012301204130215043210",
        "012301204130251043210",
        "012301204130251403210",
        "012301204130521043210",
        "012301204130521403210",
        "012301204130524103210",
        "012301204130524130210",
        "012301204130524132010",
        "012301204132010543210",
        "012301204132015043210",
        "012301204132051043210",
        "012301204132051403210",
        "012301204132501043210",
        "012301204132501403210",
        "012301204135021043210",
        "012301204135021403210",
        "012301204135024103210",
        "012301204135024130210",
        "012301204135024132010",
        "012301204135201043210",
        "012301204135201403210",
        "012301204135204103210",
        "012301204135204130210",
        "012301240103251403210",
        "012301240130210543210",
        "012301240130215043210",
        "012301240130251043210",
        "012301240130251403210",
        "012301240130521043210",
        "012301240130521403210",
        "012301240130524103210",
        "012301240130524130210",
        "012301240130524132010",
        "012301240132010543210",
        "012301240132015043210",
        "012301240132051043210",
        "012301240132501043210",
        "012301240135021043210",
        "012301240135021403210",
        "012301240135024103210",
        "012301240135024130210",
        "012301240135024132010",
        "012301240135201043210",
        "012301240135201403210",
        "012301240135204103210",
        "012301240135204130210",
        "012301402105324103210",
        "012301402135204310210",
        "012301402135204312010",
        "012301402135240130210",
        "012301402135240132010",
        "012301402135240310210",
        "012301402135240312010",
        "012301402135243010210",
        "012301402135243012010",
        "012301402150324103210",
        "012301402153204310210",
        "012301402315204130210",
        "012301402315204132010",
        "012301402315240130210",
        "012301402315240132010",
        "012301402351204130210",
        "012301402351204132010",
        "012301402351240130210",
        "012301402351240132010",
        "012301402510324103210",
        "012301402510324130210",
        "012301402510324132010",
        "012301402513204310210",
        "012301402513243010210",
        "012301402513243012010",
        "012301402531042103210",
        "012301402531042130210",
        "012301402531042132010",
        "012301402531204310210",
        "012301402531243012010",
        "012301402531402103210",
        "012301402531402130210",
        "012301402531402132010",
        "012301402531420130210",
        "012301402531420132010",
        "012301420135204310210",
        "012301420135240103210",
        "012301420135240130210",
        "012301420135240310210",
        "012301420135243010210",
        "012301420310524130210",
        "012301420310524132010",
        "012301420315024130210",
        "012301420315024132010",
        "012301420315204130210",
        "012301420315240103210",
        "012301420315240130210",
        "012301420351024130210",
        "012301420351024132010",
        "012301420351204130210",
        "012301420351240130210",
        "012301420531042103210",
        "012301420531042130210",
        "012301420531204310210",
        "012301420531243012010",
        "012301420531402103210",
        "012301423015024130210",
        "012301423015024132010",
        "012301423015201403210",
        "012301423015204103210",
        "012301423051024130210",
        "012301423051024132010",
        "012301423051204103210",
        "012301423051240103210",
        "012301423501024130210",
        "012301423501024132010",
        "012301423501204103210",
        "012301423501204130210",
        "012301423501240103210",
        "012301423501240130210",
        "012301425031042103210",
        "012301425031402103210",
        "012301425301240132010",
        "012304102105321403210",
        "012304102130524132010",
        "012304102135024132010",
        "012304102135204130210",
        "012304102135204132010",
        "012304102150321403210",
        "012304102510321403210",
        "012304102510324103210",
        "012304102510324130210",
        "012304102510324132010",
        "012304102513204310210",
        "012304102531042103210",
        "012304102531042130210",
        "012304102531042132010",
        "012304102531243012010",
        "012304102531402103210",
        "012304102531402130210",
        "012304102531402132010",
        "012304102531420130210",
        "012304102531420132010",
        "012304105231402103210",
        "012304105231402130210",
        "012304105231402132010",
        "012304105231402312010",
        "012304105231420103210",
        "012304105231420130210",
        "012304105231420132010",
        "012304105231420310210",
        "012304105231420312010",
        "012304105231423010210",
        "012304105231423012010",
        "012304120130524132010",
        "012304120135024132010",
        "012304120135204130210",
        "012304120531042103210",
        "012304120531042130210",
        "012304120531243012010",
        "012304120531402103210",
        "012304123015201403210",
        "012304123051201403210",
        "012304123501201403210",
        "012304125031042103210",
        "012304125031240310210",
        "012304125031243010210",
        "012304125031243012010",
        "012304125031402103210",
        "012304125301240132010",
        "012304150231402103210",
        "012304150231402130210",
        "012304150231402132010",
        "012304150231402312010",
        "012304150231420103210",
        "012304150231420130210",
        "012304150231420132010",
        "012304150231420310210",
        "012304150231420312010",
        "012304150231423010210",
        "012304150231423012010",
        "012304152031042103210",
        "012304152031042130210",
        "012304152031042132010",
        "012304152031402103210",
        "012304152031402130210",
        "012304152031402132010",
        "012304152031402312010",
        "012304152031420103210",
        "012304152031420130210",
        "012304152031420132010",
        "012304152031420310210",
        "012304152031420312010",
        "012304152031423010210",
        "012304152031423012010",
        "012304152301042103210",
        "012304152301402103210",
        "012340102513204310210",
        "012340102531042103210",
        "012340102531042130210",
        "012340102531042132010",
        "012340102531402103210",
        "012340102531402130210",
        "012340102531402132010",
        "012340105213204310210",
        "012340105231042103210",
        "012340105231042130210",
        "012340105231042132010",
        "012340105231243012010",
        "012340105231402103210",
        "012340105231402130210",
        "012340105231402132010",
        "012340105231420132010",
        "012340120130524130210",
        "012340120130524132010",
        "012340120135024130210",
        "012340120135024132010",
        "012340120135204130210",
        "012340120135240103210",
        "012340120531042103210",
        "012340120531042130210",
        "012340120531042132010",
        "012340120531402103210",
        "012340120531402130210",
        "012340120531402132010",
        "012340125031042103210",
        "012340125031243010210",
        "012340125031243012010",
        "012340125031402103210",
        "012340125301240132010",
        "012340125304102132010",
        "012340125304120132010",
        "012340125340120130210",
        "012340125340120132010",
        "012340150213240310210",
        "012340150231042103210",
        "012340150231042130210",
        "012340150231042132010",
        "012340150231243012010",
        "012340150231402103210",
        "012340152031042103210",
        "012340152031243010210",
        "012340152031243012010",
        "012340152031402103210",
        "012340152301240132010",
        "012340510213240310210",
        "012340510231042103210",
        "012340510231042130210",
        "012340510231042132010",
        "012340510231243012010",
        "012340510231402103210",
        "012340512031042103210",
        "012340512031243010210",
        "012340512031243012010",
        "012340512031402103210",
        "012340512301240132010",
        "012345010213021430210",
        "012345010213021432010",
        "012345010213201430210",
        "012345010231042103210",
        "012345010231402103210",
        "012345012013021430210",
        "012345012013021432010",
        "012345012031042103210",
        "012345012031402103210",
        "012345012301204310210",
        "012345012301204312010",
        "012345012301240310210",
        "012345012301240312010",
        "012345012301243010210"
      ],
      "number": 21,
      "proof_note": "research/PROOF_STATIONARY_AND_INFLECTION.md",
      "remaining": 3098,
      "seconds": 74.992,
      "title": "Inflection-point patterns"
    },
    {
      "already_excluded": 50,
      "before": 3098,
      "checker": "full_stationary_obstruction.check_certificates",
      "key": "full_stationary",
      "matched_words": 80,
      "new_count": 30,
      "new_exclusions": [
        "010210342531420312010",
        "010213024135243010210",
        "010213024135243012010",
        "010213402135024103210",
        "010213402135204103210",
        "010213402351204103210",
        "010213402351243010210",
        "010213420135024103210",
        "010213420135204103210",
        "010213420351024103210",
        "010213420351204103210",
        "010213420351243010210",
        "010213420531024103210",
        "010213420531204103210",
        "010231042531201043210",
        "012010342153024312010",
        "012010342153204312010",
        "012010342531420312010",
        "012031042531201043210",
        "012301402135024312010",
        "012301402153024312010",
        "012301402153204312010",
        "012301402531024312010",
        "012301402531204312010",
        "012301420135024312010",
        "012301420153024312010",
        "012301420531024312010",
        "012301420531204312010",
        "012340102135240130210",
        "012340102135240132010"
      ],
      "number": 22,
      "proof_note": "research/PROOF_FULL_STATIONARY_AND_BLOWUP.md",
      "remaining": 3068,
      "seconds": 3.77,
      "title": "Full stationary constraints"
    },
    {
      "already_excluded": 12,
      "before": 3068,
      "checker": "blowup_obstruction.check_certificates",
      "key": "blowup",
      "matched_words": 28,
      "new_count": 16,
      "new_exclusions": [
        "010213240103210543210",
        "010213420103210543210",
        "010213423010210543210",
        "010213423012010543210",
        "010234123010210543210",
        "010234123012010543210",
        "012034123010210543210",
        "012034123012010543210",
        "012345010210321430210",
        "012345010210321432010",
        "012345010210324312010",
        "012345012010321430210",
        "012345012010321432010",
        "012345012010324312010",
        "012345012301024312010",
        "012345012301042312010"
      ],
      "number": 23,
      "proof_note": "research/PROOF_FULL_STATIONARY_AND_BLOWUP.md",
      "remaining": 3052,
      "seconds": 3.207,
      "title": "Covering boundary charts"
    },
    {
      "already_excluded": 68,
      "before": 3052,
      "checker": "left_minimum_inflection_obstruction.check_certificates",
      "key": "left_minimum_inflection",
      "matched_words": 70,
      "new_count": 2,
      "new_exclusions": [
        "010213204132501043210",
        "012340105231402312010"
      ],
      "number": 24,
      "proof_note": "research/PROOF_LEFT_MINIMUM_AND_INFLECTION.md",
      "remaining": 3050,
      "seconds": 3.827,
      "title": "Left minimum and inflection"
    },
    {
      "already_excluded": 1180,
      "before": 3050,
      "checker": "coupled_anchor_obstruction.check_certificates",
      "key": "coupled_anchor",
      "matched_words": 1322,
      "new_count": 142,
      "new_exclusions": [
        "010210324135024312010",
        "010210342135021043210",
        "010210342135201043210",
        "010210342351240103210",
        "010213024135024312010",
        "010213024135240310210",
        "010213042135024312010",
        "010213042153024312010",
        "010213042513024312010",
        "010213204135021043210",
        "010213204135021403210",
        "010213204135024103210",
        "010213204135024130210",
        "010213204135024132010",
        "010213204135024312010",
        "010213204135201043210",
        "010213204135201403210",
        "010213204135204103210",
        "010213204135204130210",
        "010213402135024312010",
        "010213402153024312010",
        "010213402351240310210",
        "010213402513024312010",
        "010213402531024132010",
        "010213402531024312010",
        "010213402531204130210",
        "010213420135024130210",
        "010213420135024132010",
        "010213420135024312010",
        "010213420135204130210",
        "010213420135204132010",
        "010213420135204312010",
        "010213420153024312010",
        "010213420315021043210",
        "010213420315021403210",
        "010213420315024103210",
        "010213420315024130210",
        "010213420315024132010",
        "010213420315024312010",
        "010213420315201043210",
        "010213420315201403210",
        "010213420315204103210",
        "010213420315204130210",
        "010213420315204132010",
        "010213420315204312010",
        "010213420315240130210",
        "010213420315240132010",
        "010213420315240312010",
        "010213420351024130210",
        "010213420351024132010",
        "010213420351024312010",
        "010213420351204130210",
        "010213420351204132010",
        "010213420351204312010",
        "010213420351240103210",
        "010213420351240130210",
        "010213420351240132010",
        "010213420351240310210",
        "010213420351240312010",
        "010213420513024312010",
        "010213420531024130210",
        "010213420531024132010",
        "010213420531024312010",
        "010213420531204130210",
        "010213420531204312010",
        "010213420531240103210",
        "010213420531240130210",
        "010213420531240132010",
        "010213420531240310210",
        "010213420531240312010",
        "010213420531402312010",
        "010213420531420310210",
        "010213420531420312010",
        "010213420531423010210",
        "010213420531423012010",
        "010231042135024312010",
        "010231042153024312010",
        "010231042513024312010",
        "010231201043521043210",
        "010231402153024312010",
        "010231402513024312010",
        "010231402531024312010",
        "010231402531201043210",
        "010231402531420103210",
        "010231420135024312010",
        "010231420135204312010",
        "010231420153024312010",
        "010231420513024312010",
        "010231420531024312010",
        "010231420531201043210",
        "010231420531402312010",
        "010231425031201043210",
        "012010324135024312010",
        "012013024135024312010",
        "012013024135240310210",
        "012013042135024312010",
        "012013042153024312010",
        "012013042153204312010",
        "012013042531420310210",
        "012013042531420312010",
        "012031042135024312010",
        "012031042153024312010",
        "012031042513024312010",
        "012031402135024312010",
        "012031402135204312010",
        "012031402153024312010",
        "012031402513024312010",
        "012031402531024312010",
        "012031402531402312010",
        "012031402531420103210",
        "012031420135024312010",
        "012031420153024312010",
        "012031420513024312010",
        "012031420531024312010",
        "012031420531402312010",
        "012301024135201403210",
        "012301024135204103210",
        "012301024135204130210",
        "012301024135204132010",
        "012301042135024312010",
        "012301042153024312010",
        "012301042153243012010",
        "012301402513024312010",
        "012301402531402312010",
        "012301402531420103210",
        "012301420513024312010",
        "012301420531402312010",
        "012304102513024312010",
        "012304102531402312010",
        "012304102531420103210",
        "012304120513024312010",
        "012304120531402312010",
        "012340102130524132010",
        "012340102135024132010",
        "012340102135204132010",
        "012340102513024312010",
        "012340102531243012010",
        "012340102531402312010",
        "012340120513024312010",
        "012340120531243012010",
        "012340120531402312010",
        "012340125340102132010"
      ],
      "number": 25,
      "proof_note": "research/PROOF_COUPLED_ANCHORS.md",
      "remaining": 2908,
      "seconds": 162.693,
      "title": "Coupled root constraints"
    },
    {
      "already_excluded": 380,
      "before": 2908,
      "checker": "inflection_pair_obstruction.check_certificates",
      "key": "inflection_pair",
      "matched_words": 418,
      "new_count": 38,
      "new_exclusions": [
        "010231024135201043210",
        "010231042130524132010",
        "010231204132015043210",
        "010231204132051043210",
        "010231402103215043210",
        "010231402103251043210",
        "010231402103521043210",
        "010231402103521403210",
        "010231402103524103210",
        "010231402103524130210",
        "010231402103524132010",
        "010231402351201403210",
        "010231402531204103210",
        "010231425031240132010",
        "010231425301204132010",
        "012013042130215043210",
        "012031204132015043210",
        "012031204132051043210",
        "012031204135021403210",
        "012031204135024103210",
        "012031425301204132010",
        "012301402135204132010",
        "012301402531021043210",
        "012301420531402130210",
        "012301425301204132010",
        "012304102153204132010",
        "012304120531402130210",
        "012304125301204132010",
        "012340102531420132010",
        "012340120135204103210",
        "012340125301204132010",
        "012340150231402130210",
        "012340150231402132010",
        "012340152301204132010",
        "012340510231402130210",
        "012340510231402132010",
        "012340512031240310210",
        "012340512301204132010"
      ],
      "number": 26,
      "proof_note": "research/PROOF_INFLECTION_PAIRS_AND_HERMITE.md",
      "remaining": 2870,
      "seconds": 27.937,
      "title": "Pairs of inflection points"
    },
    {
      "already_excluded": 136,
      "before": 2870,
      "checker": "hermite_fiber_obstruction.check_certificates",
      "key": "hermite_fiber",
      "matched_words": 144,
      "new_count": 8,
      "new_exclusions": [
        "010213402351204130210",
        "010213420531204132010",
        "010213420531243010210",
        "010231402135024312010",
        "012010342135024312010",
        "012031402153204312010",
        "012031402531201043210",
        "012340102135204130210"
      ],
      "number": 27,
      "proof_note": "research/hermite_fiber_obstruction.py",
      "remaining": 2862,
      "seconds": 46.823,
      "title": "Hermite fibres"
    },
    {
      "already_excluded": 432,
      "before": 2862,
      "checker": "hermite_endpoint_obstruction.check_identities",
      "key": "hermite_endpoint",
      "matched_words": 442,
      "new_count": 10,
      "new_exclusions": [
        "010213042153204312010",
        "010213042513204312010",
        "010213402135204312010",
        "010213402153204312010",
        "010213402315204312010",
        "010213402315240312010",
        "010213402351204312010",
        "010213402351240312010",
        "010213402513204312010",
        "010213402531204312010"
      ],
      "number": 28,
      "proof_note": "research/PROOF_HERMITE_ENDPOINT.md",
      "remaining": 2852,
      "seconds": 0.333,
      "title": "Hermite endpoint bounds"
    },
    {
      "already_excluded": 46,
      "before": 2852,
      "checker": "laguerre_trapezoid_obstruction.check_identities",
      "key": "laguerre_trapezoid",
      "matched_words": 52,
      "new_count": 6,
      "new_exclusions": [
        "010210342531240103210",
        "012010342531240103210",
        "012301042135243010210",
        "012301042135243012010",
        "012301042531201043210",
        "012340102135240103210"
      ],
      "number": 29,
      "proof_note": "research/PROOF_LAGUERRE_TRAPEZOID.md",
      "remaining": 2846,
      "seconds": 0.351,
      "title": "Laguerre integral identities"
    },
    {
      "already_excluded": 836,
      "before": 2846,
      "checker": "outer_secant_obstruction.check_identities",
      "key": "outer_secant",
      "matched_words": 880,
      "new_count": 44,
      "new_exclusions": [
        "010210342153240310210",
        "010210342153243010210",
        "010210342513240310210",
        "010210342513243010210",
        "010210342531240310210",
        "010213042153240310210",
        "010213042513240310210",
        "010231042153204130210",
        "010231042153240130210",
        "010231042153240310210",
        "010231042513204130210",
        "010231042513240130210",
        "010231042513240310210",
        "010231402153204130210",
        "010231402513204130210",
        "010231402513240130210",
        "010231420105324130210",
        "010231420150324130210",
        "010231420153024130210",
        "010231420510324130210",
        "010231420513024130210",
        "010231425013024130210",
        "012010342315243012010",
        "012010342351243012010",
        "012013042135243012010",
        "012013042315240132010",
        "012013042315240312010",
        "012013042315243012010",
        "012013042351240132010",
        "012013042351240312010",
        "012013042351243012010",
        "012031042315204132010",
        "012031042315240132010",
        "012031042351240132010",
        "012031402315204132010",
        "012031402315240132010",
        "012031402351204132010",
        "012031402351240132010",
        "012031420310524132010",
        "012031420315024132010",
        "012031420351024132010",
        "012031423015024132010",
        "012031423051024132010",
        "012031423501024132010"
      ],
      "number": 30,
      "proof_note": "research/PROOF_OUTER_SECANTS.md",
      "remaining": 2802,
      "seconds": 0.533,
      "title": "Outer secants"
    },
    {
      "already_excluded": 126,
      "before": 2802,
      "checker": "marker_quadrature_obstruction.check_identities",
      "key": "marker_quadrature",
      "matched_words": 128,
      "new_count": 2,
      "new_exclusions": [
        "012010342531240130210",
        "012031042135243010210"
      ],
      "number": 31,
      "proof_note": "research/PROOF_MARKER_QUADRATURE.md",
      "remaining": 2800,
      "seconds": 0.408,
      "title": "Marker quadrature"
    },
    {
      "already_excluded": 204,
      "before": 2800,
      "checker": "marker_hermite_obstruction.check_certificates",
      "key": "marker_hermite",
      "matched_words": 206,
      "new_count": 2,
      "new_exclusions": [
        "010213042315204312010",
        "010213402513240312010"
      ],
      "number": 32,
      "proof_note": "research/PROOF_MARKER_HERMITE.md",
      "remaining": 2798,
      "seconds": 0.548,
      "title": "Hermite marker matrices"
    },
    {
      "already_excluded": 442,
      "before": 2798,
      "checker": "marker_hermite6_obstruction.check_certificates",
      "key": "marker_hermite6",
      "matched_words": 446,
      "new_count": 4,
      "new_exclusions": [
        "010213402351204132010",
        "010213402531204132010",
        "010231402135204312010",
        "010231402153204312010"
      ],
      "number": 33,
      "proof_note": "research/PROOF_MARKER_HERMITE6.md",
      "remaining": 2794,
      "seconds": 1.109,
      "title": "Order-six Hermite markers"
    },
    {
      "already_excluded": 158,
      "before": 2794,
      "checker": "marker_boundary_obstruction.check_certificates",
      "key": "marker_boundary",
      "matched_words": 172,
      "new_count": 14,
      "new_exclusions": [
        "010210342315240103210",
        "010213402135024130210",
        "010213402135024132010",
        "010213402135204130210",
        "010213402135204132010",
        "010231402531204312010",
        "010231420531204312010",
        "012010342315240103210",
        "012010342351240103210",
        "012031402531204312010",
        "012031420531204312010",
        "012301042153243010210",
        "012301042513243010210",
        "012301042513243012010"
      ],
      "number": 34,
      "proof_note": "research/PROOF_MARKER_BOUNDARY.md",
      "remaining": 2780,
      "seconds": 7.396,
      "title": "Marker boundary charts"
    },
    {
      "already_excluded": 40,
      "before": 2780,
      "checker": "marker_moving_hermite6_obstruction.check_certificates",
      "key": "marker_moving_hermite6",
      "matched_words": 44,
      "new_count": 4,
      "new_exclusions": [
        "010213402312501043210",
        "010213420312501043210",
        "012340105213024312010",
        "012340105213204312010"
      ],
      "number": 35,
      "proof_note": "research/PROOF_MOVING_HERMITE6.md",
      "remaining": 2776,
      "seconds": 11.724,
      "title": "Moving Hermite markers"
    },
    {
      "already_excluded": 236,
      "before": 2776,
      "checker": "quintic_minimum_obstruction.check_certificates",
      "key": "quintic_minimum",
      "matched_words": 252,
      "new_count": 16,
      "new_exclusions": [
        "010213240130210543210",
        "010213240132010543210",
        "010213402130210543210",
        "010213402132010543210",
        "010213420130210543210",
        "010213420132010543210",
        "012013402130210543210",
        "012013402132010543210",
        "012345010231024312010",
        "012345010231042312010",
        "012345010231204310210",
        "012345010231204312010",
        "012345012031024312010",
        "012345012031042312010",
        "012345012031204310210",
        "012345012031204312010"
      ],
      "number": 36,
      "proof_note": "research/PROOF_QUINTIC_MINIMUM.md",
      "remaining": 2760,
      "seconds": 0.354,
      "title": "Quintic minimum envelope"
    },
    {
      "already_excluded": 98,
      "before": 2760,
      "checker": "triple_inflection_obstruction.check_certificates",
      "key": "triple_inflection",
      "matched_words": 100,
      "new_count": 2,
      "new_exclusions": [
        "010231402130524132010",
        "010231425031204132010"
      ],
      "number": 37,
      "proof_note": "research/PROOF_TRIPLE_INFLECTION.md",
      "remaining": 2758,
      "seconds": 0.339,
      "title": "Three inflection constraints"
    },
    {
      "already_excluded": 236,
      "before": 2758,
      "checker": "middle_triple_obstruction.check_identities",
      "key": "middle_triple",
      "matched_words": 240,
      "new_count": 4,
      "new_exclusions": [
        "012031204132010543210",
        "012031240132010543210",
        "012345010231042130210",
        "012345010231402130210"
      ],
      "number": 38,
      "proof_note": "research/PROOF_MIDDLE_TRIPLE.md",
      "remaining": 2754,
      "seconds": 0.329,
      "title": "Middle triple identity"
    },
    {
      "already_excluded": 56,
      "before": 2754,
      "checker": "right_fourth_minimum_obstruction.check_certificates",
      "key": "right_fourth_minimum",
      "matched_words": 58,
      "new_count": 2,
      "new_exclusions": [
        "010231042153024132010",
        "010231420351240132010"
      ],
      "number": 39,
      "proof_note": "research/PROOF_RIGHT_FOURTH_MINIMUM.md",
      "remaining": 2752,
      "seconds": 0.513,
      "title": "Right fourth-derivative minimum"
    },
    {
      "already_excluded": 122,
      "before": 2752,
      "checker": "outer_inflection_average_obstruction.check_identities",
      "key": "outer_inflection_average",
      "matched_words": 124,
      "new_count": 2,
      "new_exclusions": [
        "010231042135240310210",
        "012013042531240132010"
      ],
      "number": 40,
      "proof_note": "research/PROOF_OUTER_INFLECTION_AVERAGE.md",
      "remaining": 2750,
      "seconds": 0.326,
      "title": "Outer inflection average"
    },
    {
      "already_excluded": 104,
      "before": 2750,
      "checker": "central_cubic_chord_obstruction.check_certificates",
      "key": "central_cubic_chord",
      "matched_words": 108,
      "new_count": 4,
      "new_exclusions": [
        "010231042103210543210",
        "010231402103210543210",
        "012345012301204132010",
        "012345012301240132010"
      ],
      "number": 41,
      "proof_note": "research/PROOF_CENTRAL_CUBIC_CHORD.md",
      "remaining": 2746,
      "seconds": 0.418,
      "title": "Central cubic chord"
    },
    {
      "already_excluded": 52,
      "before": 2746,
      "checker": "left_cubic_chord_obstruction.check_certificates",
      "key": "left_cubic_chord",
      "matched_words": 54,
      "new_count": 2,
      "new_exclusions": [
        "010210342130210543210",
        "012345012031243012010"
      ],
      "number": 42,
      "proof_note": "research/PROOF_LEFT_CUBIC_CHORD.md",
      "remaining": 2744,
      "seconds": 0.395,
      "title": "Left cubic chord"
    },
    {
      "already_excluded": 126,
      "before": 2744,
      "checker": "left_mean_average_obstruction.check_certificates",
      "key": "left_mean_average",
      "matched_words": 130,
      "new_count": 4,
      "new_exclusions": [
        "012010342130210543210",
        "012013042130210543210",
        "012345012031240310210",
        "012345012031243010210"
      ],
      "number": 43,
      "proof_note": "research/PROOF_LEFT_MEAN_AVERAGE.md",
      "remaining": 2740,
      "seconds": 0.638,
      "title": "Left cubic and mean average"
    },
    {
      "already_excluded": 64,
      "before": 2740,
      "checker": "fourth_remainder_obstruction.check_certificates",
      "key": "fourth_derivative_average",
      "matched_words": 66,
      "new_count": 2,
      "new_exclusions": [
        "012301402531021403210",
        "012304120135204103210"
      ],
      "number": 44,
      "proof_note": "research/PROOF_FOURTH_REMAINDERS.md",
      "remaining": 2738,
      "seconds": 0.396,
      "title": "Fourth-derivative average"
    },
    {
      "already_excluded": 28,
      "before": 2738,
      "checker": "fourth_remainder_obstruction.check_certificates",
      "key": "fourth_derivative_chord",
      "matched_words": 30,
      "new_count": 2,
      "new_exclusions": [
        "012304102531021043210",
        "012340120135201403210"
      ],
      "number": 45,
      "proof_note": "research/PROOF_FOURTH_REMAINDERS.md",
      "remaining": 2736,
      "seconds": 0.347,
      "title": "Fourth-derivative chord"
    },
    {
      "already_excluded": 78,
      "before": 2736,
      "checker": "outer_cubic_chord_obstruction.check_certificates",
      "key": "outer_cubic_chord",
      "matched_words": 80,
      "new_count": 2,
      "new_exclusions": [
        "012031402531024103210",
        "012301420135204130210"
      ],
      "number": 46,
      "proof_note": "research/PROOF_OUTER_CUBIC_CHORD.md",
      "remaining": 2734,
      "seconds": 0.677,
      "title": "Outer cubic chord"
    },
    {
      "already_excluded": 50,
      "before": 2734,
      "checker": "left_cubic_negative_obstruction.check_certificates",
      "key": "left_cubic_negative",
      "matched_words": 52,
      "new_count": 2,
      "new_exclusions": [
        "010210342132010543210",
        "012345010231243012010"
      ],
      "number": 47,
      "proof_note": "research/PROOF_RECOVERED_FOUR.md",
      "remaining": 2732,
      "seconds": 0.435,
      "title": "Negative left cubic value"
    },
    {
      "already_excluded": 24,
      "before": 2732,
      "checker": "last_pair_obstruction.check_certificates",
      "key": "last_pair",
      "matched_words": 26,
      "new_count": 2,
      "new_exclusions": [
        "010213402312010543210",
        "012345010213204312010"
      ],
      "number": 48,
      "proof_note": "research/PROOF_RECOVERED_FOUR.md",
      "remaining": 2730,
      "seconds": 41.84,
      "title": "Matched extrema regimes"
    },
    {
      "already_excluded": 94,
      "before": 2730,
      "checker": "right_peak_obstruction.check_certificates",
      "key": "right_peak",
      "matched_words": 96,
      "new_count": 2,
      "new_exclusions": [
        "010231402351201043210",
        "012340102153204132010"
      ],
      "number": 49,
      "proof_note": "research/PROOF_RIGHT_PEAK.md",
      "remaining": 2728,
      "seconds": 7.709,
      "title": "Negative right maximum"
    },
    {
      "already_excluded": 284,
      "before": 2728,
      "checker": "mean_rebound_obstruction.check_certificates",
      "key": "mean_rebound",
      "matched_words": 288,
      "new_count": 4,
      "new_exclusions": [
        "010213204132015043210",
        "010213204132051043210",
        "012340150231402312010",
        "012340510231402312010"
      ],
      "number": 50,
      "proof_note": "research/PROOF_MEAN_REBOUND.md",
      "remaining": 2724,
      "seconds": 0.502,
      "title": "Positive return at the mean"
    },
    {
      "already_excluded": 72,
      "before": 2724,
      "checker": "negative_inflections_obstruction.check_certificates",
      "key": "negative_inflections",
      "matched_words": 78,
      "new_count": 6,
      "new_exclusions": [
        "012013042312010543210",
        "012013042312501043210",
        "012013402312010543210",
        "012340105213240310210",
        "012345010213204310210",
        "012345010213240310210"
      ],
      "number": 51,
      "proof_note": "research/PROOF_NEGATIVE_INFLECTIONS.md",
      "remaining": 2718,
      "seconds": 0.651,
      "title": "Three negative inflection values"
    },
    {
      "already_excluded": 948,
      "before": 2718,
      "checker": "positive_H_first_minimum_obstruction.check_certificates",
      "key": "positive_H_first_minimum",
      "matched_words": 954,
      "new_count": 6,
      "new_exclusions": [
        "010213420310210543210",
        "010213420312010543210",
        "010213420315240103210",
        "012301042513024312010",
        "012345010213024312010",
        "012345012013024312010"
      ],
      "number": 52,
      "proof_note": "research/PROOF_POSITIVE_H_FIRST_MINIMUM.md",
      "remaining": 2712,
      "seconds": 1.417,
      "title": "First minimum with positive H"
    },
    {
      "already_excluded": 384,
      "before": 2712,
      "checker": "central_dip_obstruction.check_certificates",
      "key": "central_dip",
      "matched_words": 390,
      "new_count": 6,
      "new_exclusions": [
        "010213204130524103210",
        "010213204130524130210",
        "010213204130524132010",
        "010231425031402312010",
        "012031425031402312010",
        "012301425031402312010"
      ],
      "number": 53,
      "proof_note": "research/PROOF_CENTRAL_DIP.md",
      "remaining": 2706,
      "seconds": 5.32,
      "title": "Central dip and first minimum"
    }
  ],
  "status": "verified_exact_count",
  "unresolved_words": 0
}


==> anc/rolle6_artifact/release/legacy_hashes.json <==
{
  "data/analytic_middle_rejected_n6.json": "00f2b8750d750b999f9587a944f1d9e57f4cd35d0a728ab0922a2c937bf2f768",
  "data/analytic_rejected_n6.json": "3788688c86eb46bbb1ec53e74e0245f8493183f4ed15d37a430f72d65f104205",
  "data/blowup_certificates.json": "86aedf786ab7b938bd9fb1e26b5796ee4ade064f3415bf419c9901af3b6fa012",
  "data/blowup_rejected_n6.json": "5239f0f90b772786777e4f5542415d275388fbcb81bff2d080f2bdc821ed24f7",
  "data/candidates_n6.json": "56be59e22fc796a8cd3bc7bd50971813cb327dd21d3821610173108fef1c83b9",
  "data/central_cubic_chord_certificate.json": "15c9ef02fb22fc648f332b4bd6fcf6b442d12b5680c15132a9b0aa249a48c91a",
  "data/central_cubic_chord_rejected_n6.json": "954aaf15e3711997c41eb23887a03abb82077a29c7f5097f6b00fa4b2029d788",
  "data/central_dip_certificate.json": "1e0df71b8e37f69504d8b786af460949562dd535022711bf3e0af8cd84ea7a0c",
  "data/central_value_identities.json": "ff5427d156d7a583662e8e8fb19f329f4fd9d7ee61ed805d36df1c778ee02b54",
  "data/central_value_rejected_n6.json": "106795a0134a1b74501e8510ea4b20acbba7d80b0c30fe40a18828dd88bc0073",
  "data/certificates_n5.json": "29d75719093917bcf15dbeeeff0b16b81de0045019c0f489be597cd78c70d2be",
  "data/certificates_n6.json": "d313dd95e601d388496941cab1a2ce947d536bbda650f250340f370130ee4c95",
  "data/coupled_anchor_certificates.json": "80848d7d0ca713e939de30547141009191248fff771f7282dbbdaf855ba6bfab",
  "data/coupled_anchor_rejected_n6.json": "9349d51b4e0f3df1fee479cd4162dc396a1977b700845dbccd401c6381070706",
  "data/factor_deletion_rejected_n6.json": "d07e9ee2c56f2b5966f593f10dc5e26bcb06c4054b7264d3e99376b2b861956c",
  "data/fourth_derivative_average_rejected_n6.json": "7cc6b2681953bcc900743f15423304a410cd81bb72a60a14b2473af191d59b42",
  "data/fourth_derivative_chord_rejected_n6.json": "c9d862c98d1f33011898744b5b775ceacc9964849136d8e5891f6e7d40dd11e6",
  "data/fourth_remainder_certificate.json": "aa59f1f8ea35ee9501268d6aa54745977cd708f32f87d194467c4bc5a4611c1e",
  "data/full_stationary_certificates.json": "eeec190d9d3e1311c755f2ec252bcec4d5132c5114374fbd622d4c247bd7814d",
  "data/full_stationary_rejected_n6.json": "8be29cca0763c9abdd7b22eee2847af81966b382bfddb27417f90fdda0e3180b",
  "data/hermite_endpoint_certificate.json": "3a1d2b0f494b0f90f61d3d1f46f3be5c3cc7e08d61cda4baf629e5a4da6b4983",
  "data/hermite_endpoint_rejected_n6.json": "09dedc0723cdc54a10d2f45ecbc420d9938a3fbe8a46d3cffc12c6dcfa908081",
  "data/hermite_fiber_certificates.json": "a534838b8a288972045aad4df7ca3f0157e666a87d42c73d76369caeb3e58bc4",
  "data/hermite_fiber_rejected_n6.json": "a146e197339139d803ad29776ea3a698369fbc0e40515a9cba42b27e204b7de4",
  "data/inflection_certificates.json": "013aa02f7aa81c73dc92683e70a116fc8c50c235e925a24fb6f1ce7aded6ec9c",
  "data/inflection_pair_certificates.json": "b0d4dc90980394b49d514fe1939a4e673f74b3bc12495164680326eda74dab9f",
  "data/inflection_pair_rejected_n6.json": "2f5b23ed2bded47fabbb3a7785af03d9e76dd3af4b4b281cf6e5f5308dc988a7",
  "data/inflection_rejected_n6.json": "a523f024523a875960f306cae4b870e73df983713e4dd3e75d51c43fc5c85944",
  "data/joint_conditional_rejected_n6.json": "7a34d0c9685aaa24f050257b00373fa7ddb7a30093282c69356ea722bb918116",
  "data/joint_deletion_rejected_n6.json": "f9666ed300a9d7483feebc66a1ee325457182e815623ce0599042b1a993e7294",
  "data/laguerre_trapezoid_rejected_n6.json": "5549c8288a567da0a623206098de54accddc74c50278b3a18413bfc3a5501da0",
  "data/last_pair_certificate.json": "f0ec43b62c88b998b382d43e112f1a860edef7f172969f7efa653d92dd76d700",
  "data/left_cubic_chord_certificate.json": "f5a82d830cc6a85bcd4321f5c585011a0a4d9ac367479755163b618af031b20e",
  "data/left_cubic_chord_rejected_n6.json": "c0b9dafcafcec8b1d0a41d3331a266a74feab39eba0f5447e0413182543e8e56",
  "data/left_cubic_negative_certificate.json": "e9beaa3a9d278bb8870b4eee8a5831fb4bdb767a1cd02bd49c3f43d7ae54c93b",
  "data/left_mean_average_certificate.json": "013dd8b9e366dbfbdc70a0a832660095d3254f2e2c565b7f806ec71ce8f83182",
  "data/left_mean_average_rejected_n6.json": "3e49a3e0d79749c3392c9dc46d78717e49f1584605772bc3d199a5caa396ffde",
  "data/left_minimum_inflection_certificate.json": "8b5daf36a55d8cb0bc01cb95dd7c44912c1002467034dfb1c3d5e0c01adbfb64",
  "data/left_minimum_inflection_rejected_n6.json": "0f9156ad11b209265fbfd733d8fb52df81173264d850cb768548689a39a47fa7",
  "data/linear_rejected_n6.json": "1460aafc580d813b3cc51d807e6b6471ab79cd9c1de2a2f290907dc8b48a151b",
  "data/marker_boundary_certificates.json": "ad53669873897c35a7be0174db7765da378ab7ae5b8233d1cd4350c2168d68d4",
  "data/marker_boundary_rejected_n6.json": "4e3d3a5741ad90d94bfb3cc1d489e7ca6c887ab35feeab1741cd0ee7ff22c890",
  "data/marker_hermite6_certificates.json": "7a2374462020b7d4f7b46e60ac8b6ad14028b223f9a3f1876dea1857db905c78",
  "data/marker_hermite6_rejected_n6.json": "fc66951859d7a2f8ce65f332441621c1c802f66a5867abf59d5d1e825d37b156",
  "data/marker_hermite_certificates.json": "894c973d3ede5d8c65d644ab356b69eec0eb619b9e64efaca7ca33d6e11ad74c",
  "data/marker_hermite_rejected_n6.json": "5910874d3bc3396cdb7039f7a38fcdced710eca07aaf63304b119c77243218dc",
  "data/marker_moving_hermite6_certificates.json": "caef6157518dfacd8c5496f8a0b350ebe5c6be22abecf58e420182655a0e2fd1",
  "data/marker_moving_hermite6_rejected_n6.json": "c9872f64b4912c363b341af7360ba2859cbe4b8068d6532982147c27619a8380",
  "data/marker_quadrature_rejected_n6.json": "a2f2b50679a7ae802b6c46bc5914d558d105aafb4af77de3d14f7a6481061002",
  "data/mean_rebound_certificate.json": "b31bfe6844db37041185b3000c0248d2dad4c73e1488b6e1efe1389aeb09ff0f",
  "data/metric_full_rejected_n6.json": "3b520c0cfaaa5044daadf874a3b372cff9a6115c86d43ea6ccc8f803f7f6c439",
  "data/metric_rejected_n6.json": "89abc731732852d5e10f81bfd83928388c7199e0913a0afc1fa5950d357eeb39",
  "data/middle_triple_rejected_n6.json": "af9118f3b4539b6b9e2e4523cff8db97f7f82ae5de353a4a3f3ef9d2399a4b1c",
  "data/moment_rejected_n6.json": "0338ea2e05e577acb30da2b71df80ce72891a92241b743746bd7fbd0eed93131",
  "data/negative_inflections_certificate.json": "485e8448bba8f6940b90f5c85ce53d05378acee3d47ae668366e464844dce07f",
  "data/outer_cubic_certificates.json": "bf51d36b8a43f431709128db4e7e78d6426ee2901ac3bcaf4548c415cd622606",
  "data/outer_cubic_chord_certificate.json": "0ea5b6fd4f3b55a1fd10bdeb79cf9678b185a47197292dcf82c92cbce4ad9256",
  "data/outer_cubic_chord_rejected_n6.json": "107fd2b14ac2c5f1568f66c7907a731b86e48fa892c339afc69016f7b00806de",
  "data/outer_cubic_rejected_n6.json": "2557d7f1753be1b0a14a407a7f0fbc254997990bdf7370cf81da542516e9f541",
  "data/outer_inflection_average_rejected_n6.json": "c0ce08adc244fb9f3dc4430759d51900ee9f8f37e410fdd1240c4d3dc5c72724",
  "data/outer_secant_rejected_n6.json": "7c3dd31271a8025e8b00ea0eb2c28773e1aebc1a6c9a697507b68337bfff6e4e",
  "data/parametric_middle_certificates.json": "7ca8c6782b2f25d8a0b8e776e504fe11d1256e24b65f82972340c800010e8803",
  "data/parametric_middle_rejected_n6.json": "779f87b74041b19ba67c5fcac766305535c27841f93d29adb0d263d775a4acf7",
  "data/polar_mean_rejected_n6.json": "e6dfbbf22ccbd8d74d356057bd894388af503446e71a99027654637c595fa204",
  "data/positive_H_first_minimum_certificate.json": "4594ee1b01949838d7685e5209b9872c7f8d47dc269c2f5445941926abd8b84c",
  "data/primitive_cubic_rejected_n5.json": "1d02cd3aa9cb468a771d6f4612185edc12b1bbfb56f2a103177d14fea55849ad",
  "data/primitive_extended_rejected_n5.json": "41df72fb289b7d2e6b5b8d4444a5057cd2990b55805543d67c5e2e8a85d58f22",
  "data/primitive_mean_rejected_n5.json": "cb369a8b7af8fdd6e8a9b35a9196df63387fe8f2bf3f14e78b73efc4ca9109cf",
  "data/quadratic_pairs_rejected_n6.json": "0d663df7117e78748901ddbe4bef959ac76f570f4ab49b0a0921278430580d69",
  "data/quadratic_rejected_n6.json": "32b2b96e60fc4070531432e699a2ebf51c353561fe3f90335c563de3e08ab44d",
  "data/quartic_bridge_rejected_n6.json": "defa20590252b386cb58f95b44133e8463e0fdba2756a1f82acb05d812cb13f7",
  "data/quintic_minimum_certificate.json": "8eca251940673758cf74ed9527f2a4e26441d1bb6ba1fb2d1557a781a39e903c",
  "data/quintic_minimum_rejected_n6.json": "2a7cc708b5fc338dadea3e0c9d1316f8785e15227297496cccb1aba01acd3222",
  "data/right_fourth_minimum_certificate.json": "075d01203b9631a21ca8506bfa7909d410a12b02fe6a889b70fe72072879324c",
  "data/right_fourth_minimum_rejected_n6.json": "25fcf71ea68998e996d3370a65f0134cd675465618048e40808d596960a05dbc",
  "data/right_maximum_certificates.json": "f933016dae21e0bb300bb1472ebf6175938caebd2e9b01a3f11f7812f922fc6e",
  "data/right_maximum_rejected_n6.json": "b69a60313023c0286aaf9ee11966d7076098afdb191b067d1292ec1df47727c3",
  "data/right_peak_certificate.json": "ac098c04ccd5894da96801d23ad3c5a1ccbe96cdf04689b7b69a22ced0996565",
  "data/stationary_certificates.json": "f032cb0ba721264dc9707815d740792824b8abb70f7689ec78d4b7a0552a4333",
  "data/stationary_rejected_n6.json": "359bee365fbb007792530149f029b4b0cf2c7634f8c6d699ba1d24499bbf7ce4",
  "data/subfactor_rejected_n6.json": "0f2620a53bf876ca046b71f95e590242cd179f9af81a64a8fafd121e6e592ff8",
  "data/triple_inflection_certificate.json": "d2d9173a756a35586606cd293b1c7d3df5bf728a436606a73b6eb8bd3ba527bc",
  "data/triple_inflection_rejected_n6.json": "a964e7f6078778a4566640469fb0d8d55d96405b2a4ca0379e543e0bb5c6d2e7",
  "data/two_parameter_certificates.json": "c6694cebe276e5b7d9b1acc39a8dd33d534d5b20fbcaae18c91ded6e58e79a80",
  "data/two_parameter_rejected_n6.json": "17fbdee666d417f61f8b7efd249021980a422477db0b5549dc78471de6393639",
  "research/analytic_middle_obstruction.py": "8d30f51e9e3635ad7572fb9f07045b78e7a11d5682dd06317ea750890bc94fda",
  "research/analytic_obstruction.py": "072a46ef88ea98829340171b6fb3b366213574aa289d30cce90c66ef3a58b7cd",
  "research/bernstein3.py": "4fd0ff386f12631067fa08e4859a240a5f0059ee294838f0c1441b72061bef86",
  "research/bernstein_combinations.py": "93e9d279eb7be0bc27a953b561b46c9053f891555aa638f33ffb9c32e9a24b2d",
  "research/blowup_obstruction.py": "e712e39fbda1f7da56726303faddbf0a6c34db97156a0e323328fec1334552fb",
  "research/central_cubic_chord_obstruction.py": "6a560297318c66f9a152a2185575500af87087df934f406ea845bc3a81418764",
  "research/central_dip_obstruction.py": "51bb47d4b7ae22a4b4e9b1c91001fe9703fb8079947506785c2a57ffeaea1c24",
  "research/central_value_obstruction.py": "ede330e67213453803ac34de2f9e4c56edb0edb5403178599800e883085e7232",
  "research/combinatorics.py": "a0afdf90636065b226e9db693cb2c27dffb41cbf29a01c3aada8d695428f6475",
  "research/coupled_anchor_obstruction.py": "bd8d4250a273823a07677d7aed2beda5b13ec801c5f6ce6854eeb3f5facbe85f",
  "research/factor_deletion_obstruction.py": "179f7dab95256f7b13623f7aff23d61ace19e3dbfa6ce67602225e0742115701",
  "research/fourth_remainder_obstruction.py": "3f31bd13c11e4b10544078be961368adc0f0f3a1b3fbb0f6ecf046272704f32f",
  "research/full_stationary_obstruction.py": "eb29662ec7df87ca9615e3a738cb26afde61952cc79fc3d3e80b04f70b11f410",
  "research/hermite_criterion.py": "0c6f623bec9e001992a38576d9443e2093b6f75cad0b27d95a1a24761b4d046d",
  "research/hermite_endpoint_obstruction.py": "a0b927a2dd8f8b5f68a344ef0656cb90eaecb405ed6701c299ebbb7c90d6749a",
  "research/hermite_fiber_obstruction.py": "48d97608abe9386e965ece05e6ec20069fa1b0b4a80ab9af3705a174b4ea7e6f",
  "research/inflection_obstruction.py": "28948c5e167d35bc524a2cac411445bb03e59d8f789e54510059b62604451d33",
  "research/inflection_pair_obstruction.py": "26f3cc8d4fdaf3dc8861500df3290b2c589ffb7b5cbb36650d2763ace5462421",
  "research/joint_deletion_obstruction.py": "9aaf73b4266b638deaa754a154b29ae830c6f457ce069bd8f349ebad9fe90ae7",
  "research/laguerre_trapezoid_obstruction.py": "6c25ab8624a0416394af14d1c64acf48c495333afb31042726149e2eda1b57d2",
  "research/last_pair_obstruction.py": "c41b1ee25ad15c2ae7042f32b74b2dd3e5cdcb78761e103722399d40e2fef9e4",
  "research/left_cubic_chord_obstruction.py": "c0deab3d73c2bf9fbb81381084bbd693ee122fb4fc564eef49bf242647798b1b",
  "research/left_cubic_negative_obstruction.py": "2ff0f810e81336d424548d0dceeffadcf7125c09e11f607f44f0cc0ea77eea5a",
  "research/left_mean_average_obstruction.py": "788e1f717ac4ec3ad29cbb46c0a8f3ac622ca8435509692c2bcfdb2f8da2fc4c",
  "research/left_minimum_inflection_obstruction.py": "e63207a69b1a80c0e2824b5a29428fc1cab2496afd9c73c270939d43d439ced2",
  "research/marker_boundary_obstruction.py": "966f4c9239fd8cae6b954f14029357d10ccaecbcaca68967dbf77b39f96abb34",
  "research/marker_hermite6_obstruction.py": "5fed4e08e6881538b78ebebbebf24c4e48793ae3adba8dd7d87b9d276b311853",
  "research/marker_hermite_obstruction.py": "3ac90a7b19f0a2d3b8efbdb2433a2c0b7a19065018c08aa62c10681ccb0cf617",
  "research/marker_moving_hermite6_obstruction.py": "6b271eb5d8e7719b3d7dea35adba30dddb5a5bc15bde2f7feadde695ac8297e8",
  "research/marker_quadrature_obstruction.py": "34f139d6da31ded592cede337e19487d97711cc3e83ed3ad43897a66b8dfb58d",
  "research/mean_rebound_obstruction.py": "99fd596cb175c1a0d36c5ca90ba21f2a048358984a8241ee6cd0ad616078247d",
  "research/metric_obstruction.py": "376d1175ec0f488507ddd5e7ac5adc03f7d5936631e8e064097855d75588c5cc",
  "research/middle_triple_obstruction.py": "5803924e4f576bc2ce14cc0a2031640712fb59db813fef8b09c091c5dd85137d",
  "research/moment_obstruction.py": "d1cd3636013ecb7425e3c38f807beaff50d350cb20636e261b75e9633ed5e651",
  "research/negative_inflections_obstruction.py": "f8b4f9f0a7c2016242e7c55589edbc9a49d77567793d4df5fa579a2af91f94af",
  "research/outer_cubic_chord_obstruction.py": "e1326116e7512c9e3bcbd84acfee541d1111f0685a132d1e58e9840b5d0e42a4",
  "research/outer_cubic_obstruction.py": "44142695dc19970f63fe81179dc4a83fb9a0eea5a10d90a2ffb31f68420b5c35",
  "research/outer_inflection_average_obstruction.py": "926cd633ae4aea9f882ce6992e2bb0f1890973e4af8e9dac77516ede7f91de7b",
  "research/outer_secant_obstruction.py": "f5c879a25b9d8373743b4eafe67d2892ff0ed03b70b3b6e0872b378509a24b4c",
  "research/parametric_middle_obstruction.py": "b094997bd3cfcd76e4056ea301aa18f55d72f8a30cdfc21c5d6787858cf36efb",
  "research/polar_mean_obstruction.py": "cf2d45c7605cda8589e090f8e29fe60bec4cafb98d9dbfbbf8bdff0ccd8adb89",
  "research/positive_H_first_minimum_obstruction.py": "5c4ded4d75d8cb017884cef4c28e69716e545ad7c7bff995400cbb6cc7c2e931",
  "research/quartic_bridge_obstruction.py": "e4f7bd121af1129168f773ffdff334e6b2a51338c73ac5ee6dd4a2aff9932e49",
  "research/quintic_minimum_obstruction.py": "11e9a003a2ac8a2762536cf22c2239ac3b67f30d28aa6f6e4c1b275840c64e42",
  "research/recovery_geometry.py": "1453eedd4be120a982e954c0c65ca767606c019fa8d4a2ae1917c4c22f16b4c4",
  "research/right_fourth_minimum_obstruction.py": "9ce0e0a9291d71eec83fb729897710d927b673ded87f9f77afa59d82121b6b17",
  "research/right_maximum_obstruction.py": "02b507413c2b556d1748d4abb82dc703b716521ea9eb2812dbb6e6cb902cd610",
  "research/right_peak_obstruction.py": "d18602af0087bcf2f7ea583235da2307aaa46126629549ac736d04b7e72eb002",
  "research/root_subset_coordinates.py": "58bfbf45258fc3ab0df50c92139d56e301ddbe927035e6cbab6ef5e0ed5f1379",
  "research/stationary_obstruction.py": "b4f3ff25fc21238ed7fcdf4551acaa7e91f5adc813f316aaabb00be4524d1605",
  "research/subfactor_obstruction.py": "f2b054b0cc8d9cd79afae54e67be58f90495a44c3a455a543ab123c136906954",
  "research/subfactor_sign_rules.py": "0aa55fa6f0f131aaa524ff77d63c9b0129f908d2be68aa3bb3aefd2db71a6df8",
  "research/triple_inflection_obstruction.py": "ee9cd1ddf957cd7d16d3b0dc9aac7978bb4c25d812743fabd4f299c31d071878",
  "research/two_parameter_obstruction.py": "1b85aa94e60d5a20cfa88d45d751a6acdd5bbbd481818af24eddd3dd56e64c8e",
  "research/verify_bounds.py": "a188c3ab2d6b000b389fc97b770d10b745ff0408c041a2ded2338454326657be",
  "research/verify_primitive.py": "0bc43c4567d0a4f78339dc126db2854084f3063cb552cda2fccaf173caf9f3a2"
}


==> anc/rolle6_artifact/release/unit_tests.log <==
test_every_word_equals_archived_poset_enumerator (test_refactor.EnumerationTests.test_every_word_equals_archived_poset_enumerator) ... ok
test_noninterlacing_word_is_rejected (test_refactor.EnumerationTests.test_noninterlacing_word_is_rejected) ... ok
test_all_realizations_and_corrupted_certificates (test_refactor.WitnessTests.test_all_realizations_and_corrupted_certificates) ... ok
test_duplicate_json_keys_are_rejected (test_refactor.WitnessTests.test_duplicate_json_keys_are_rejected) ... ok
test_integer_evaluation_matches_rational_arithmetic (test_refactor.WitnessTests.test_integer_evaluation_matches_rational_arithmetic) ... ok
test_optimized_python_cannot_skip_proofs (test_refactor.WitnessTests.test_optimized_python_cannot_skip_proofs) ... ok

----------------------------------------------------------------------
Ran 6 tests in 2.519s

OK


==> anc/rolle6_artifact/research/PROOF_CENTRAL_CUBIC_CHORD.md <==
# Хорды и средний корень P‴

В канонической ориентации пусть z₁<z₂<z₃<z₄ — корни P″, c — средний
корень P‴, μ — общее среднее корней, v₋ — левый корень P⁽⁴⁾.
Невозможны условия

    P(z₁)>0, P(z₂)<0, P(c)>0,
    P″(v₋)<0, P″(μ)<0.                                  (1)

Этот запрет даёт четыре новых слова. Знак P(z₃) не требуется в формулировке:
его положительность следует из выпуклости.

## Ограничиваем область без ограничения диапазона поиска

Используем прежнюю нормировку z₂=0,z₃=1:

    P″=(x+u)x(x−1)(x−T), T=1+u+2r, u>0,r>0,
    H=u²+u+2ur−2r−1,
    F=x⁶/30−(1+r)x⁵/10−Hx⁴/12+uTx³/6,
    P=F+Bx+C.

Два последних условия (1) означают H>0 и r>1. Следовательно u>3/5.
По чередованию 0<c<1. Поскольку P″>0 на (0,1), P строго выпукла там.
Из P(0)<0<P(c) следует P(1)>0. Поэтому

    F(−u)/u+F(1)>0.

Из уже проверенного тождества PROOF_MIDDLE_TRIPLE.md эта сумма равна
−(u+1)K/60, где

    K=4ru³+6ru²−6ru−4r+3u⁴+6u³−u²−4u−1.

Значит K<0. Но

    K(u,r)−K(u,1)=2(r−1)(u−1)(2u+1)(u+2),
    K(u,1)=3u⁴+10u³+5u²−10u−5.

Все коэффициенты K(1+U,1) положительны. При r>1,u≥1 получили бы K>0.
Следовательно **3/5<u<1**.

Так как (P″)'(1/2)=r/2>0, средний корень c больше 1/2. Уравнение
(P″)'(c)=0 записывается как

    D=u−2(u−1)c−3c²,
    N=(2c−1)(u²+u+2c−2c²),
    2rD=N.

При 1/2<c<1 имеем N>0, следовательно D>0. Функция D убывает по c
при u>3/5,c≥1/2, а D(u,3/5)=3/25−u/5<0. Значит c<3/5.
Вся допустимая область находится в рациональном прямоугольнике

    3/5<u<1, 1/2<c<3/5.                                 (2)

Исходный параметр r может быть неограниченным; он полностью учтён заменой
r=N/(2D), в том числе при D→0.

## Второе сравнение хорд

Из P(−u)>0, P(0)<0 и P(c)>0 получаем

    E=F(−u)/u+F(c)/c>0.

После подстановки r=N/(2D) выполняется тождество

    E=(u+c)G(u,c)/(60D),

где

    G=6c⁶+10c⁵u−16c⁵−c⁴u²−31c⁴u+9c⁴
      +c³u³+4c³u²+18c³u+7c²u⁴+16c²u³−3c²u²
      +2cu⁵−cu⁴−12cu³−u⁵−2u⁴.

Таким образом, G>0. Обозначим Hₙ=DH после подстановки:

    Hₙ=−4c³u+4c³−3c²u²+3c²u−3c²+u².

Необходимы одновременно

    N−2D>0, Hₙ>0, G>0.                                  (3)

Первое условие — r>1, второе — H>0.

## Пять точных прямоугольников

На замыкании (2) построено покрытие пятью рациональными прямоугольниками.
На одном из них 2D−N≥0, на двух −Hₙ≥0, на двух −G≥0. В каждом случае
нарушается одно из строгих необходимых условий (3).

Коэффициенты Бернштейна проверены точной рациональной арифметикой,
причём каждый конечный прямоугольник дополнительно проверен независимой
прямой формулой. Тождества для D,N,Hₙ,G также проверяются без SymPy.

    python3 research/central_cubic_chord_obstruction.py

Новые слова:

    010231042103210543210
    010231402103210543210
    012345012301204132010
    012345012301240132010

Ни одна из 2706 сертифицированных реализаций не исключается. Неудачные
промежуточные системы в research/work/central_cubic_attack сохранены как
эксперименты; в окончательный сертификат входят только три полинома (3).


==> anc/rolle6_artifact/research/PROOF_CENTRAL_DIP.md <==
# Последние шесть слов: центральное отрицательное значение

Один сертификат исключает три пары отражения:

| Слово | Отражение |
|---|---|
| 010213204130524103210 | 012301425031402312010 |
| 010213204130524130210 | 012031425031402312010 |
| 010213204130524132010 | 010231425031402312010 |

Постановка прежняя: шесть простых вещественных корней P, все 21 корень
P,P',...,P^(5) попарно различны. Считаются слова Ролля с различением
отражений, а не компоненты пространства коэффициентов.

## 1. Необходимые условия из слова

Нормируем P положительным множителем, а переменную аффинным преобразованием
и отражением, чтобы

    R=P''=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1,
    P=F-qx+C, Q=F',
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6.

Пусть a<c<d — корни R', v_-<v_+ — корни R'', mu=(1+r)/2 — корень R'''.
Ориентация выбрана по c<mu; как и в предыдущих дополнениях, это r>0.
Общий предикат шести слов:

    R(v_-)>0, R(mu)>0, R(v_+)<0,
    P'(a)<0, P(c)<0, P'(v_+)>0, P(0)>0.              (1)

Первые три условия, с учётом чередования корней, дают

    H<0, 0<r<1, v_+>1, H+6r>0.                    (2)

Действительно, v_->0 равносильно H<0 по R''(0)=-2H; c<mu<d и R(mu)>0
означают mu<1. Затем v_-<1<v_+ и R''(1)=-12r-2H<0 дают последнюю оценку.
Из H<0 и H(1,r)=1 следует u<1.

Шесть простых вещественных корней P требуют пяти простых корней P'.
Для первого из них, s1<-u, необходимо P(s1)<0. Имеем

    C>0, 0<q<min(Q(-u),Q(1)), q=Q(s1),
    q>Q(a), q>F(c)/c, q<Q(v_+).                   (3)

Неравенство q>F(c)/c следует из P(c)=F(c)-qc+C<0 и C>0.

## 2. Ограниченная область параметров

Как ранее, R'(-3u/4)<0 и R'(-u/2)>0, поэтому a=-ut, 1/2<t<3/4.
Из Q(-3u/2)=-9u⁴(5r+7u+5)/160<0 и возрастания Q левее -u следует
s1=-uv, 1<v<3/2.

Также c>1/2, поскольку R'(1/2)=r/2>0. На (0,1) Q строго возрастает,
Q(0)=F(0)=0, поэтому F(x)/x строго возрастает. Из (3):

    q>F(c)/c>2F(1/2), q<Q(-u).

На прямоугольнике 0<=u<=2/5, 0<=r<=1 все коэффициенты Бернштейна
полинома 2F(1/2)-Q(-u) положительны, минимум равен 2143/1000000.
Эта область невозможна. Значит 2/5<u<1.

Положим, как в предыдущем дополнении,

    D=ut(3t-2)+2t-1,
    N=(2ut+1)[u(1-2t²)-2t+1], DN=2D+N,
    TN=(1+u)D+N, HN=D(u²+u-1)+N(u-1), Hb=HN/u.

Из логарифмической производной R в точке a:

    D=ut(1-t)(ut+1)/(ut+T)>0, r=N/(2D), HN=DH.

Условия (2) становятся

    D>0, N>0, N<2D, Hb<0, HN+3N>0.               (4)

Вся необходимая область содержится в замкнутом прямоугольнике

    B=[2/5,1] x [1/2,3/4] x [1,3/2] по (u,t,v).   (5)

Его границы не отбрасываются; D>0 требуется только для исходной
физической области, а покрытие проверяется на всём B.

## 3. Полиномы, которые проверяет сертификат

Обозначим E(x)=60D F(x). Тогда

    E(x)=2Dx⁶-3DNx⁵-5HNx⁴+10uTNx³,
    QA=E'(-ut)/u⁴, QX=E'(-uv)/u⁴,
    Gq=[E(-uv)+uv E'(-uv)]/u⁵.

Все эти выражения являются полиномами. Из (3) следуют QX>QA,QX>0.
Из P(s1)=u⁵Gq/(60D)+C<0 и C>0 следует Gq<0.

Первые восемь проверяемых полиномов:

    -D, -N, N-2D, Hb, -(HN+3N), QA-QX, -QX, Gq.   (6)

Неотрицательность любого противоречит строгому необходимому условию.
Два следующих полинома используют рациональные оценки корней на блоке.

### Нижняя граница центрального корня

Выбирается константа 1/2<=c_L<1. Граница c_L=1/2 известна аналитически;
остальные доказываются равномерной оценкой 2D R'(c_L)>=0 на блоке.
Так как a<0<c_L<1<d, это даёт c_L<=c. Следовательно

    q>F(c)/c>=F(c_L)/c_L.

Неотрицательность девятого полинома

    E(c_L)/c_L-E'(-uv)                            (7)

противоречит этому неравенству.

### Нижняя граница правого корня R''

Выбирается константа 1<=w<2. Граница w=1 известна из (2); остальные
доказываются равномерной оценкой -2D R''(w)>=0. Поскольку v_-<1<=w,
получаем w<=v_+. На [1,v_+] Q убывает, поэтому

    q<Q(v_+)<=Q(w).

Неотрицательность десятого полинома

    E'(-uv)-E'(w)                                (8)

даёт противоречие.

Формулы для проверки корневых границ:

    2D R'(x)=8Dx³-6DNx²-4HNx+2uTN,
    2D R''(x)=24Dx²-12DNx-4HN.

## 4. Конечная точная проверка

`data/central_dip_certificate.json` задаёт бинарное разбиение всего B
на 194 рациональных блока: 387 узлов, максимальная глубина 28.

| Проверяемый полином | Число листьев |
|---|---:|
| -D | 0 |
| -N | 3 |
| N-2D | 3 |
| Hb | 5 |
| -(HN+3N) | 3 |
| QA-QX | 63 |
| -QX | 0 |
| Gq | 72 |
| Центральная оценка (7) | 22 |
| Правая оценка (8) | 23 |

Каждый лист проверяется точной рациональной арифметикой Fraction:
все коэффициенты выбранного полинома в тензорном базисе Бернштейна
неотрицательны. Корневые границы на 45 соответствующих листьях
проверяются отдельно на всём блоке. Минимумы коэффициентов сверяются
двумя реализациями; численные приближения корней не используются.
Дерево разбиения проверяется на отсутствие пропусков.

Первая попытка использовала слишком грубую границу c_L и не завершила
покрытие. Её журнал сохранён как неудачная попытка, не как доказательство.
Окончательный сертификат использует (7),(8); неудачи численного поиска
не являются основаниями для исключения слов.

Проверка текущего цикла:

    python3 research/work/cycle_central_dip/verify_cycle.py

Правило отмечает 390 исходных кандидатов. Из них 384 исключены ранее;
ровно шесть составляют весь сохранённый остаток. Известные реализации
не затронуты. Предикат независимо сверен с позициями символов во всех
13404 кандидатах, и все 2706 реализаций повторно проверены.

## 5. Итоговая цепочка подсчёта

Полная воспроизводимая проверка, включая историческую базу и все дополнения:

    python3 research/check_complete.py

Исторический `check_all.py` проверяет базовую границу 2706–2734 и остаётся
неизменным. Семь дополнительных правил затем исключают 28 оставшихся слов
непересекающимися порциями 2,2,2,4,6,6,6. Для каждого проверены сертификат,
отсутствие пересечения с реализациями и точный прирост относительно остатка.
Таким образом, после успешной полной проверки получено

    a6 = 2706.

Это точное число слов в указанной постановке. Утверждений о числе компонент
пространства коэффициентов или о публикационной новизне результат не содержит.
После одного общего сертификата для последних шести слов дальнейший
исследовательский поиск остановлен по правилу пользователя.


==> anc/rolle6_artifact/research/PROOF_CENTRAL_VALUES_AND_OVERLAP.md <==
# Тождества в трёх точках и аудит перекрытия запретов

6 ноября 2026 года. Продолжение `PROOF_MIDDLE_AND_CONVEXITY.md`. Приоритет и публикационная новизна не заявляются.

Эта записка описывает этап с границей 5446. Следующий этап в
`PROOF_PARAMETRIC_MIDDLE.md` усиливает её до 5234. Приведённые здесь
тождества, аудит этого этапа и точные ответы для двух групп сохраняются.

## 1. Результат

Для невырожденных расположений всех 21 корня строго гиперболического многочлена степени 6 и его производных получено

$$\boxed{2706\le a_6\le5446}.$$

Четыре точных тождества исключают ещё 298 слов. Остаются 2740 слов без доказанного статуса. Полнота списка из 2706 примеров не доказана. Дополнительно закрыты две группы по 9 реализуемых слов; всего закрыты 10 групп, содержащие 158 слов. Четыре группы «17 подтверждённых + 1 спорное» пока не закрыты.

Считаются слова порядка корней, а не связные компоненты пространства коэффициентов. Нижняя граница подтверждена прежними целочисленными примерами и рациональными изолирующими интервалами. Верхняя использует прежние необходимые условия, включая опубликованную полноту классификации степени 5; библиография в `README.txt`.

## 2. Нормировка

Старший коэффициент $p$ считаем положительным. Положительная аффинная замена аргумента переводит два корня $p^{(4)}$ в $-1,+1$. Их середина — корень $p^{(5)}$ и общее среднее корней — переходит в нуль. Положительным масштабированием значений добиваемся

$$p^{(4)}(x)=3(x^2-1),\qquad p'''(x)=x^3-3x+b.$$

Невырожденность даёт $b\ne0$: иначе нуль был бы общим корнем $p'''$ и $p^{(5)}$. При необходимости отражаем аргумент и считаем $b>0$. Три простых вещественных корня кубического многочлена требуют $0<b<2$. На $(-1,1)$ он строго убывает, так что его средний корень положителен. Ориентация $b>0$ считывается из слова: средний корень $p'''$ правее корня $p^{(5)}$.

Интегрирование даёт

$$p(x)=\frac{x^6}{120}-\frac{x^4}{8}+\frac{bx^3}{6}+\frac{Ax^2}{2}+Bx+C.$$

Обозначим через $P_-,P_0,P_+$ значения $p$ в $-1,0,+1$; через $Q_-,Q_0,Q_+$ — значения $p'$; через $R_-,R_0,R_+$ — значения $p''$. Тогда

| Значение | Выражение |
|---|---|
| $P_-$ | $C+A/2-B-b/6-7/60$ |
| $P_0$ | $C$ |
| $P_+$ | $C+A/2+B+b/6-7/60$ |
| $Q_-$ | $B-A+b/2+9/20$ |
| $Q_0$ | $B$ |
| $Q_+$ | $B+A+b/2-9/20$ |
| $R_-$ | $A-b-5/4$ |
| $R_0$ | $A$ |
| $R_+$ | $A+b-5/4$ |

Каждый знак определяется словом: для положительного старшего коэффициента знак производной в точке равен $(-1)^m$, где $m$ — число её корней правее этой точки. Никакое из девяти значений не равно нулю.

## 3. Четыре тождества

Подстановка из таблицы даёт точные равенства

$$\tag{I} -3P_- -3Q_- +3P_+ -3Q_+ +2b=0;$$
$$\tag{II} 3P_- +6Q_0 -3P_+ +b=0;$$
$$\tag{III} P_- -2P_0 -R_0 +P_+=-\frac7{30};$$
$$\tag{IV} 3P_- -4R_0 -3P_+ +6Q_+ -2R_+=-\frac15.$$

Следовательно, при $b>0$ невозможны сочетания:

| Тождество | Запрещённые знаки | Новых исключений |
|---|---|---:|
| I | $P_-<0,\ Q_-<0,\ P_+>0,\ Q_+<0$ | 20 |
| II | $P_->0,\ Q_0>0,\ P_+<0$ | 96 |
| III | $P_->0,\ P_0<0,\ R_0<0,\ P_+>0$ | 96 |
| IV | $P_->0,\ R_0<0,\ P_+<0,\ Q_+>0,\ R_+<0$ | 86 |

**Доказательство:** каждое ненулевое слагаемое соответствующей левой части строго положительно, а правая часть неположительна. Приближённые корни и численные допуски в доказательстве не используются.

Последний столбец учитывает только слова, пережившие предыдущие этапы. На этом остатке четыре множества попарно не пересекаются и дают 298 слов. На более широких списках пересечения есть.

Тождество III можно записать без нормировки. Если $u_\pm=\mu\pm h$ — корни $p^{(4)}$, $h>0$, то точная формула Тейлора и равенство $p^{(4)}(\mu)=-p^{(6)}h^2/2$ дают

$$p(u_-)+p(u_+)-2p(\mu)-h^2p''(\mu)
=-\frac7{180}p^{(6)}h^6<0.$$

Это непосредственно запрещает $p(u_\pm)>0$, $p(\mu)<0$, $p''(\mu)<0$.

## 4. Два избыточных правила удалены

Первоначально поиск дал шесть сертификатов. Удалённое тождество

$$3P_-+Q_-+4Q_0-3P_++Q_+=0$$

запрещало $P_->0$, $P_+<0$, $Q_0>0$ при дополнительных $Q_->0,Q_+>0$. Первые три условия уже запрещены II.

Второе удалённое тождество

$$6P_- -6P_0 -7R_0 +6Q_+ -2R_+=-\frac9{10}$$

запрещало $P_->0$, $P_0<0$, $R_0<0$, $Q_+>0$, $R_+<0$. При $P_+>0$ действует III; при $P_+<0$ — IV. Равенство исключено невырожденностью. Значит, этот запрет также покрыт оставшимися.

Избыточность установлена логически, а не только сравнением списков. Исходные шесть сертификатов не являются шестью независимыми методами. Сохранены четыре достаточных правила; их независимость как алгебраических утверждений не заявляется.

## 5. Перекрытие с прежними этапами

Общая база таблицы — 13404 слова после классификации степени 5 и теоремы Костова—Шапиро. Для каждого правила вычисляется множество на этой базе, затем вычитается объединение предыдущих множеств.

| Проверка | Всего совпадений | Уже исключено | Добавлено |
|---|---:|---:|---:|
| Сохранённые линейные сертификаты | 2718 | 0 | 2718 |
| Сохранённые квадратичные сертификаты | 2282 | 0 | 2282 |
| Дополнительные квадратичные сертификаты | 4 | 0 | 4 |
| Запрещённые типы производной | 1936 | 768 | 1168 |
| Пары «тип; знак в среднем» | 1014 | 618 | 396 |
| Крайние промежутки | 1540 | 1006 | 534 |
| Средний промежуток | 1176 | 656 | 520 |
| Выпуклость и вогнутость | 860 | 822 | 38 |
| Четыре новых тождества | 1628 | 1330 | 298 |

Объединение содержит 7958 запретов, поэтому $13404-7958=5446$.

У правил для крайних и среднего промежутков 52 общих слова; для крайних промежутков и выпуклости — 122. Среднее правило и выпуклость не пересекаются. Суммировать сырые числа совпадений неверно.

Четыре дополнительных квадратичных исключения теперь полностью покрыты другими правилами объединённого набора. Они оставлены в исторической последовательности, где действительно добавляли четыре слова; это не увеличивает итоговое объединение второй раз.

**Граница аудита:** линейные и квадратичные множества состоят из ранее сохранённых сертификатов. Это не полное описание возможностей соответствующих методов. Таблица доказывает отсутствие двойного счёта и прирост реализованных проверок, но не логическую независимость методов. Матрица пересечений и уникальные вклады внутри данного набора находятся в `data/method_overlap_audit.json`.

## 6. Закрытые группы и оставшаяся цель

В двух новых группах знак $p(\mu)$ отрицателен:

| Слово для $p'$ | Формальных слов | Перед новым шагом | Новых запретов | Реализовано |
|---|---:|---:|---:|---:|
| `012031021403210` | 36 | 24 | 15 | 9 |
| `012304120130210` | 36 | 24 | 15 | 9 |

В каждой III исключает 11 слов, IV — ещё 4. Все девять примеров имеют точные сертификаты. Полные списки — в `data/closed_families_n6.json`.

Для слов производной `012031201043210` и `012340102130210`, при обоих знаках $p(\mu)$, по-прежнему известны 17 реализуемых слов и остаётся по одному спорному. Новые правила их не исключают.

У первоначальной идеи использовать только знаки в корнях $p''',p^{(4)},p^{(5)}$ есть ограничение. Если все предписанные значения $p$ в этих точках отрицательны, то для любого подходящего представителя производной можно обеспечить это уменьшением свободной константы. Но шесть вещественных корней самого $p$ при этом могут исчезнуть. Для таких случаев нужны дополнительные условия в критических точках $p$ или эквивалентные условия гиперболичности первообразной. Четыре тождества дают необходимые условия, но не полный критерий реализуемости.

## 7. Проверка

Из корня архива:

```
python3 research/check_all.py
```

Нужна только стандартная библиотека Python; арифметика целая и рациональная. Не использовать `-O`.

`central_value_obstruction.py` независимо дифференцирует нормированную формулу, проверяет таблицу и четыре целочисленных сертификата. `check_all.py` пересчитывает множества, проверяет примеры, десять полных групп, остаток из 2740 слов и аудит пересечений. Поиск сертификатов с плавающей точкой не входит в доказательство: окончательные коэффициенты проверены точно.


==> anc/rolle6_artifact/research/PROOF_COUPLED_ANCHORS.md <==
# Совместные условия в точке перегиба и экстремуме

## Проверяемое утверждение

В постановке о словах Ролля строго гиперболического многочлена степени 6,
без совпадений между корнями любых производных, новый этап исключает
**142 слова из прежнего остатка 344**. Поэтому предыдущая оценка
2706 ≤ a₆ ≤ 3050 усиливается до

\[
\boxed{2706\le a_6\le2908}.
\]

Остаются 202 слова с неизвестным статусом. Закрываются ещё 14 семейств
«слово производной; знак P в общем среднем корней»: четыре по 19 слов,
по два семейства с 6, 12, 14, 16 и 36 словами. Всего полностью посчитаны
96 семейств, содержащих 1400 из уже известных 2706 слов.
Нижняя граница на этом этапе не изменилась.

Доказательная часть нового этапа состоит из 34 условий невозможности,
294 полиномиальных тождеств и 34546 трёхмерных блоков Бернштейна.
Максимальная глубина двоичного дерева покрытия — 42.
Все вычисления независимого проверяющего выполняются точно, с целыми
числами и рациональными дробями стандартной библиотеки Python.

Файлы:

- `../data/coupled_anchor_certificates.json`: тождества, положительные
  множители и полные деревья покрытий;
- `coupled_anchor_obstruction.py`: восстановление формул и точная проверка;
- `../data/coupled_anchor_rejected_n6.json`: ровно 142 новых исключения;
- `work/coupled_anchors/input_unresolved_n6.json`: исходный остаток 344;
- `work/coupled_anchors/newly_closed_families.json`: 14 закрытых семейств;
- `../data/method_overlap_audit.json`: проверка пересечений всех этапов.

## 1. Нормировка и полнота параметра

Умножение на ненулевую константу и положительная аффинная замена аргумента
не меняют слово. Поэтому можно положить

\[
P(x)=\frac{x^6}{120}-\frac{x^4}{8}+\frac{b x^3}{6}
       +\frac{A x^2}{2}+Bx+C,
\qquad P'''(x)=x^3-3x+b.
\]

Общее среднее корней равно 0, корни P⁽⁴⁾ равны −1 и 1. Обозначим корни
P''' через a<c<d. После отражения x↦−x, если необходимо, c<0; случай c=0
исключён условием отсутствия совпадений с корнем P⁽⁵⁾. Тогда

\[
a<-1<c<0<1<d.
\]

Введём

\[
\begin{aligned}
D&=k^2-k+1,& A_N&=2-2k-k^2,\\
C_N&=2k^2-2k-1,& D_N&=-A_N-C_N,\\
B_N&=3C_ND^2-C_N^3.
\end{aligned}
\]

Здесь A_N обозначает числитель корня a, а не коэффициент A.
Полагаем a=A_N/D, c=C_N/D, d=D_N/D, b=B_N/D³.
Тождества a+c+d=0, ac+ad+cd=−3, acd=−b проверяются как
целочисленные полиномиальные равенства. Функция c=2−3/D строго возрастает
от −1 до 0 при

\[
1<k<\kappa=\frac{1+\sqrt3}{2}<\frac{11}{8}.
\]

Кроме того, a+1=3(1−k)/D<0 и d−1=(2k−1)(2−k)/D>0.
Следовательно, параметризация покрывает все нужные кубики.
Рабочий прямоугольник по k увеличен до [1,11/8]; физическая область
дополнительно удовлетворяет −C_N>0.

## 2. Компактные интервалы для двух выбранных точек

Выбираем корень w многочлена P'' и корень u многочлена P'.
Все пять корней P' имеют сумму 0 и сумму квадратов 20; все четыре
корня P'' имеют сумму 0 и сумму квадратов 12. Если n различных
вещественных чисел имеют сумму 0 и сумму квадратов S, неравенство Коши
для остальных n−1 чисел даёт |x|²≤(n−1)S/n. Равенство потребовало бы
совпадения остальных корней. Поэтому в нашей постановке

\[
|u|<4,\qquad |w|<3.
\]

Для w берём один из семи интервалов с концами
(-3,a,−1,c,0,1,d,3), для u — с концами (-4,a,−1,c,0,1,d,4).
Номер интервала определяется словом. В своём интервале w задаётся
аффинным параметром s∈(0,1). Если u и w принадлежат разным интервалам,
u задаётся независимым аффинным параметром t∈(0,1).

Если номера интервалов одинаковы, учитываем порядок точек:

- при w<u используем u=w+t(r−w), где r — правый конец интервала для u;
- при u<w используем u=l+t(w−l), где l — левый конец интервала для u.

Обе карты покрывают все допустимые пары с соответствующим строгим
порядком, включая крайние интервалы. Таким образом, переменных ровно
три: k,s,t. Ни одного бесконечного хвоста не отбрасываем.

## 3. Исключение A, B и C

Положим W=Dw и U=Du. Уравнения P''(w)=0 и P'(u)=0 дают

\[
\begin{aligned}
A_4&=-W^4+6D^2W^2-4B_NW,& A&=\frac{A_4}{4D^4},\\
B_5&=-U^5+10D^2U^3-10B_NU^2-5A_4U,& B&=\frac{B_5}{20D^5}.
\end{aligned}
\]

При Y=Dx вводим числители

\[
\begin{aligned}
H(Y)&=Y^6-15D^2Y^4+20B_NY^3+15A_4Y^2+6B_5Y,\\
Q(Y)&=Y^5-10D^2Y^3+10B_NY^2+5A_4Y+B_5,\\
R(Y)&=Y^4-6D^2Y^2+4B_NY+A_4.
\end{aligned}
\]

Они равны соответственно 120D⁶(P(x)−C), 20D⁵P'(x), 4D⁴P''(x).
Проверяющий отдельно восстанавливает и проверяет R(W)=Q(U)=0.

Из слова извлекаются 18 знаков P,P',P'' в узлах (a,−1,c,0,1,d),
знаки P(w),P'(w), знак P(u), интервалы двух точек и их порядок.
В гиперболическом многочлене знак P в минимуме отрицателен, в максимуме
положителен, а знак P''(u) противоположен знаку P(u).

Необходимые строгие неравенства:

1. Предписанные знаки Q в шести узлах и в w.
2. Предписанные знаки R в шести узлах и в u.
3. Для каждой пары узлов xᵢ,xⱼ из (a,−1,c,0,1,d,w,u), в которых
   требуются соответственно P(xᵢ)>0 и P(xⱼ)<0,
   неравенство H(Dxᵢ)−H(Dxⱼ)>0.
4. −C_N>0.

Пункт 3 точно исключает C из этих конечных знаковых условий:
требуемые нижние границы на C должны быть строго меньше всех верхних.
Весь набор остаётся лишь необходимым условием полного слова;
его выполнимость сама по себе не доказывает шесть вещественных корней.

## 4. Точные сертификаты невозможности

В каждом используемом неравенстве проверяется тождество

\[
F=\lambda\,G\prod_j h_j^{m_j},\qquad \lambda\in\mathbb Z_{>0}.
\]

Для каждого h_j независимо проверяется одно из двух условий:

- все коэффициенты Бернштейна на рабочем кубе неотрицательны и хотя бы
  один положителен; тогда h_j>0 во внутренности куба;
- h_j в точности равно −C_N, положительному на физической области.

Следовательно, F>0 влечёт G>0 для любой рассматриваемой реализации.
Само условие −C_N>0 также может использоваться как опровергаемое
неравенство; его удаление как положительного множителя не предполагается.

Далее k=1+3r/8, (r,s,t)∈[0,1]³. Двоичное дерево делит куб пополам по
указанным координатам и покрывает его целиком. На каждом листе выбирается
одно из необходимых G>0, но все его коэффициенты Бернштейна на этом
блоке неположительны. Поэтому G≤0 на всём блоке — противоречие.

Проверка использует рациональные коэффициенты и точный алгоритм
де Кастельжо. Сначала сохраняется собственная степень каждого полинома.
Если для листа нужно повышение до общей степени N, проверяется формула

\[
\widehat b_i=\sum_{j=\max(0,i-N+n)}^{\min(n,i)}
\frac{\binom nj\binom{N-n}{i-j}}{\binom Ni}b_j
\]

по каждой из трёх координат. Повышение степени сохраняет полином и
коммутирует с ограничением на подблок. Поэтому такая проверка равносильна
проверке полинома на указанном листе, независимо от численного генератора.

Из каждого сертификата извлекаются только действительно использованные
знаки в шести фиксированных узлах. Маска знаков восстанавливается из
выбранных полиномов и сравнивается с сохранённой. Это позволяет применять
доказанное условие к нескольким словам; интервалы, знаки при выбранных
двух точках и их взаимный порядок сохраняются полностью.

Ни неудача численного поиска, ни ответ оптимизатора, ни незавершённое
дерево не засчитываются. В частности, некоторые первоначально отрицательные
результаты оптимизации исчезли после смены начальной точки.
Файлы `failed_*.json` — только диагностика, а не доказательства.

## 5. Дедупликация и воспроизводимость

Число 142 — число исключений **после всех предыдущих этапов**.
Всего новое правило отмечает 1322 слова из 13404; 1180 уже были
исключены ранее и повторно не засчитываются.
`check_all.py` заново строит исходные слова, проверяет прежние и новые
сертификаты, применяет правила ко всем 13404 исходным кандидатам и
сверяет пересечения. Ни один из 2706 известных гиперболических примеров
не исключается. Размеры 14 новых полных семейств также сверяются заново.

Из корня архива:

```bash
python3 research/check_all.py
```

Отдельно новый этап:

```bash
python3 research/coupled_anchor_obstruction.py
python3 research/coupled_anchor_audit.py
```

Генератор использует SymPy и NumPy, но они не нужны для проверки.
Исходные списки и результаты поиска сохранены в `work/coupled_anchors/`.
Были получены 34 сертификата; все сохранены, без требования минимальности
их набора. Их пересечения не увеличивают число новых исключений.

## 6. Что именно ещё не решено

Для 108 из оставшихся 202 слов все двадцать сохранённых проекций
«корень P''; корень P'» встречаются у известных, точно проверенных
гиперболических многочленов. Конкретные свидетели и номера проекций
сохранены в `../data/coupled_anchor_audit_at_2908.json`; равенство данных
проверяется программой `coupled_anchor_audit.py`.

Это ограничение относится ровно к данным раздела 3. Номера выбранных
корней не являются отдельными полями проекции, но последующий точный
аудит установил, что они уже однозначно следуют из этих данных на всех
13404 кандидатах. Поэтому добавление только номеров не усиливает модель.
Для разных проекций свидетели могут быть разными; полного слова это
не реализует. Методы с дополнительными корнями или совместностью
нескольких проекций одного многочлена могут дать новые исключения.

Для остальных 94 слов хотя бы одна такая проекция пока не имеет
известного свидетеля; это ориентир поиска, а не доказательство запрета.
Точное значение a₆ и публикационная новизна полученной границы не установлены.

Полный запуск проверки завершился успешно; журнал сохранён в
`../data/verification_output.txt`.
Следующий диагностический разбор: `work/coupled_anchors/NEXT_STEP.md`.


==> anc/rolle6_artifact/research/PROOF_FACTOR_DELETION.md <==
# Удаление линейного множителя

## Алгебраическая связь

Пусть p=(x-r)g, где r — любой один из шести простых вещественных корней p.
Тогда g имеет степень 5 и пять остальных корней p. Для k>=1

    p^(k)=(x-r)g^(k)+k*g^(k-1).

Если среднее корней p равно нулю, среднее корней g равно -r/5.
Это не отдельная гипотеза: сумма оставшихся пяти корней равна -r.
Равенство средних во всей цепочке производных g включается в систему.

## Чередование и сужение интервалов

Для j=1,...,4 корни g^(j) строго чередуются с корнями p^(j).
Действительно, в каждом корне t_i многочлена g^(j) имеем

    p^(j)(t_i)=j*g^(j-1)(t_i).

Знаки справа — чередующиеся знаки значений строго гиперболического
многочлена в его критических точках. Они дают по одному корню p^(j)
между соседними t_i и по одному снаружи; число полученных корней
совпадает со степенью p^(j). Общих корней нет, поскольку g^(j-1)
и g^(j) общих корней не имеют.

Итак, i-й корень g^(j) лежит строго между i-м и (i+1)-м корнями p^(j).
Для j=0 координаты корней g известны точно: это пять оставшихся корней p.
Интервалы уточняются последовательно по j при помощи тождества

    g^(j)(x)=[p^(j)(x)-j*g^(j-1)(x)]/(x-r),  x!=r.

В каждом исходном узле x знак p^(j)(x) известен. Знак g^(j-1)(x)
известен, если уже полученные интервалы определяют положение всех его
корней относительно x; для фиксированного корня g значение равно нулю.
Если знак числителя определяется без возможной компенсации слагаемых,
известен знак g^(j)(x). Он сужает соответствующий интервал по чётности
числа корней справа. В точке x=r деление не применяется: используется

    g^(j)(r)=p^(j+1)(r)/(j+1).

Все эти знаки ненулевые при исходном условии о 21 различных узлах.
Алгоритм `deletion_bounds` использует только перечисленные операции.

## Точный сертификат

Вводятся 20 исходных положительных промежутков и 10 координат корней
производных g',g'',g''',g^(4). Корни g выражены через исходные промежутки.
Равенства — общие средние корней каждой из двух цепочек. Неравенства —
исходные положительные формы, интервалы выше, чередование, а также
неравенства для критических точек и частичных сумм из BOUND_PROOF.md,
применённые к g и его производным.

Целочисленный сертификат задаёт тождество

    sum(y_i E_i)=sum(z_i B_i),   z_i>=0,   sum(z_i)>0.

При реализации слова слева стоит 0, справа — строго положительное число.
Для запрета достаточно хотя бы одного выбора удаляемого корня r.
Проверка этих сертификатов не использует вещественные приближения.

## Полный перебор типов оставшейся квинтики

Два из найденных запретов сертифицируются уже перечисленными общими
линейными условиями. Для остальных 42 используется опубликованная
полнота 116 реализуемых слов степени 5 (тот же результат Костова,
на котором основана первоначальная верхняя граница).

Можно считать совместное расположение корней g и его производных
невырожденным. Действительно, исходное слово p задаёт открытое множество
в координатах шести простых корней. Зафиксировав удаляемый корень r,
можно независимо мало возмущать остальные пять корней, сохраняя исходное
слово p. Вырожденные расположения g принадлежат конечному объединению
собственных алгебраических множеств: равенство двух корней разных
производных задаётся соответствующим результантом. Их дополнение плотно.
Следовательно, существование p с данным словом влечёт существование
такого p с тем же словом и с одним из 116 невырожденных типов g.

Для КАЖДОГО из 116 типов в систему добавлены 14 строгих линейных
неравенств, задающих полный порядок 15 корней g,g',...,g^(4).
Для каждого типа отдельно сохранён целочисленный сертификат противоречия.
Проверяющий код требует точного совпадения множества рассмотренных типов
с полным списком степени 5, а затем проверяет все тождества.
Таким образом, численное отсутствие решения не используется как
доказательство ни для одного случая.

Этот этап проверил все шесть удалений для 2516 слов, оставшихся после
полярного этапа, и исключил ещё 44. Для остальных 2472 получена лишь
совместимость проверенных линейных необходимых условий; существование
самого многочлена этим не доказано.

## Удаление двух корней

Аналогично p=(x²+a*x+b)h, где a=-(r+s), b=r*s и r!=s — корни p.
Поэтому a²-4b=(r-s)²>0. По формуле Лейбница

    p^(k)=(x²+a*x+b)h^(k)+k*(2x+a)h^(k-1)+k*(k-1)h^(k-2),

с отсутствующими членами при k<1 или k<2. Среднее корней h равно
-(r+s)/4 при исходном среднем p, равном нулю.
На данном этапе удаления одного корня отдельный поиск по квадратичному
множителю не выполнялся. Последующее исследование двух согласованных
удалений и его восемь дополнительных запретов описаны отдельно:
PROOF_JOINT_DELETION.md.

Эти разложения не являются взаимоисключающими случаями: каждый
рассматриваемый p допускает все шесть удалений одного корня и все
пятнадцать удалений пары. Следует требовать совместимости каждого
выбранного удаления, а при подсчёте брать объединение исключений.
Публикационная новизна формулы Лейбница и общих свойств чередования
не заявляется.


==> anc/rolle6_artifact/research/PROOF_FIRST_FAMILY.md <==
# Первое полностью закрытое семейство секстик

6 ноября 2026 года. Проверяемое аналитическое доказательство двух последних запретов. Приоритет полученного неравенства не заявляется.

Записка фиксирует предыдущий этап: граница 6302 и четыре закрытые группы.
Последующее доказательство в `PROOF_MIDDLE_AND_CONVEXITY.md` усилило
границу до 5744 и увеличило число закрытых групп до восьми.
Приведённые ниже леммы и ответ 10 остаются без изменений.

## Результат

Рассматриваются монические строго гиперболические многочлены $p$ степени 6, у которых все корни $p,p',\ldots,p^{(5)}$ попарно различны. Слово производной $q=p'$ равно

$$W=010210321043210.$$

Цифра $j$ в $W$ обозначает корень $q^{(j)}$. Дополнительно фиксируется $p(\mu)>0$, где $\mu$ — общее среднее корней.

**Теорема. В этом семействе реализуются ровно 10 полных расположений.**

Тот же точный ответ 10 получен при $p(\mu)<0$, а также для двух соответствующих семейств с обращённым словом $W$. Итого полностью закрыты четыре группы, содержащие 40 различных реализуемых полных слов.

Доказательство использует ранее проверенные сертификаты исключения и следующее аналитическое неравенство. Оно же убирает 534 ранее неразрешённых полных слова из общего списка и даёт новые границы

$$2706\le a_6\le6302.$$

Остаются 3596 не классифицированных полных слов. Полнота списка из 2706 слов не доказана.

## 1. Неравенство между значениями в критических точках

**Лемма.** Пусть $p$ — вещественный многочлен степени 6 с положительным старшим коэффициентом, а $p''$ имеет четыре различных вещественных корня

$$s_1<s_2<s_3<s_4.$$

Пусть $t_1<t_2<t_3$ — корни $p'''$. Тогда

$$\frac{p(s_2)-p(s_1)}{s_2-s_1}<p'(t_1),$$

$$\frac{p(s_4)-p(s_3)}{s_4-s_3}>p'(t_3).$$

Для этой леммы не требуется вещественность всех корней самого $p$.

### Доказательство первого неравенства

Положим $q=p'$. Переносом, положительным масштабированием аргумента и положительным масштабированием значений приведём $q$ к многочлену $g$, для которого

$$g'(x)=R(x)=x(x-1)(x-\alpha)(x-\beta),\qquad 1<\alpha<\beta.$$

Тогда $s_1,s_2$ переходят в $0,1$, а $t_1$ — в единственный корень $u\in(0,1)$ многочлена $R'$. Достаточно доказать

$$\int_0^1g(x)\,dx<g(u).$$

На $(0,1)$ функция $-R(x)=x(1-x)(\alpha-x)(\beta-x)$ положительна. В её критической точке

$$\frac1u=\frac1{1-u}+\frac1{\alpha-u}+\frac1{\beta-u}.$$

Так как $\alpha,\beta>1$, правая часть строго заключена между $1/(1-u)$ и $3/(1-u)$. Отсюда

$$\frac14<u<\frac12.$$

Обозначим $S=\alpha+\beta>2$, $T=\alpha\beta$ и возьмём первообразную

$$G(x)=\frac{x^5}{5}-\frac{(1+S)x^4}{4}+\frac{(S+T)x^3}{3}-\frac{Tx^2}{2}.$$

Многочлены $g$ и $G$ отличаются константой, поэтому

$$E:=\int_0^1g(x)\,dx-g(u)=\int_0^1G(x)\,dx-G(u).$$

Введём

$$A(u)=15u^4-30u^3+5u^2+10u-2,$$

$$B(u)=-28u^5+85u^4-70u^3-5u^2+20u-3.$$

Прямое раскрытие скобок даёт тождество

$$60E+(S-2)A(u)+B(u)=(-10u^2+10u+5)R'(u).$$

Так как $R'(u)=0$, достаточно доказать положительность $A$ и $B$ на $[1/4,1/2]$.

Для первого многочлена

$$A'(u)=10(2u-1)(3u^2-3u-1)\ge0,$$

поэтому

$$A(u)\ge A(1/4)=\frac{103}{256}>0.$$

Для второго положим $v=4u-1\in[0,1]$. Тогда

$$B''(u)=-\frac54(7v^3-30v^2+3v+48)<0,$$

поскольку выражение в скобках не меньше $48-30=18$. Следовательно, $B$ вогнут и ограничен снизу минимумом значений на концах отрезка:

$$B(u)\ge\min\{B(1/4),B(1/2)\}=\min\left\{\frac{115}{128},\frac{23}{16}\right\}>0.$$

Таким образом,

$$E=-\frac{(S-2)A(u)+B(u)}{60}<0.$$

Возвращение к исходным переменным даёт

$$\frac1{s_2-s_1}\int_{s_1}^{s_2}p'(x)\,dx<p'(t_1),$$

то есть первое утверждение леммы.

### Второе неравенство

Применим первое утверждение к $\widetilde p(x)=p(-x)$. Его первые два корня второй производной равны $-s_4,-s_3$, а первый корень третьей производной равен $-t_3$. При этом $\widetilde p'(-t_3)=-p'(t_3)$. После смены знаков получаем второе неравенство. Лемма доказана.

## 2. Два запрета на порядок корней

Из леммы немедленно следуют несовместимости

$$p(s_1)<0<p(s_2),\qquad p'(t_1)<0;$$

$$p(s_3)>0>p(s_4),\qquad p'(t_3)>0.$$

В первом случае левая часть первого неравенства леммы положительна, а правая отрицательна. Во втором случае аналогично противоречат знаки во втором неравенстве.

Все используемые знаки определяются полным словом: знак многочлена с положительным старшим коэффициентом равен $(-1)^N$, где $N$ — число его корней справа от рассматриваемой точки.

## 3. Исключение двух оставшихся расположений

Для группы $(W,p(\mu)>0)$ до применения леммы оставались два спорных слова:

- `012013201043215043210`;
- `012013201403215043210`.

В каждом из них выполняются

$$p(s_1)<0<p(s_2),\qquad p'(t_1)<0.$$

Следовательно, оба слова невозможны. Это один общий аналитический запрет, а не два численных результата поиска.

## 4. Почему ответ 10 точный

Для фиксированных $W$ и $p(\mu)>0$ последовательные этапы полного перебора дают:

| Этап | Число оставшихся слов |
| --- | ---: |
| Все формальные слова Ролля с указанными $W$ и знаком | 96 |
| После опубликованного запрета Костова—Шапиро | 95 |
| После проверенных линейных сертификатов | 22 |
| После остальных ранее проверенных запретов | 12 |
| После неравенства из настоящей записки | 10 |

Все десять оставшихся слов имеют целочисленные многочлены и рациональные интервалы, строго доказывающие их реализацию:

- `010210321043215043210`;
- `010210321403215043210`;
- `010213021043215043210`;
- `010213021403215043210`;
- `010213201043215043210`;
- `010213201403215043210`;
- `012010321043215043210`;
- `012010321403215043210`;
- `012013021043215043210`;
- `012013021403215043210`;

Таким образом, верхняя граница 10 совпадает с нижней границей 10.

Отдельно проверяются группа с $p(\mu)<0$ и две отражённые группы. Их окончательные списки находятся в `data/closed_families_n6.json`.

## 5. Проверка и общий результат

Скрипт `research/analytic_obstruction.py` независимо проверяет точное интегрирование $R$, основное тождество, формулы для производных $A,B$ и значения на концах отрезка. Он использует только целые и рациональные числа стандартной библиотеки Python.

Скрипт `research/check_all.py` затем заново перечисляет все формальные слова, проверяет прежние сертификаты, применяет аналитический запрет и подтверждает полноту четырёх закрытых групп. Новых исключений — 534. Число построенных примеров осталось 2706; общая верхняя граница снизилась с 6836 до 6302.

Запуск из корня архива:

```bash
python research/check_all.py
```

Не использовать `python -O`: точные проверки используют `assert`.


==> anc/rolle6_artifact/research/PROOF_FOURTH_REMAINDERS.md <==
# Two obstructions from the remainder modulo the fourth derivative

Established 2026-11-10. These are exact sign arguments with rational polynomial certificates. Together they exclude four additional words, beyond the four excluded by the left-cubic/mean secant lemma.

Use the same orientation and normalization

\[
R=P''=(x+u)x(x-1)(x-T),\quad T=1+u+2r,\quad u,r>0,
\]
\[
H=u^2+u+2ur-2r-1,\quad
F=x^6/30-(1+r)x^5/10-Hx^4/12+uTx^3/6,\quad P=F+Bx+C.
\]

Let v-<v+ be the roots of P^(4)=R''. Assume R(v-)<0, equivalently H>0. Then u>3/5 and

\[
v_\pm=\mu\pm\delta,\quad
\mu=(1+r)/2,\quad \delta^2=\mu^2+H/6,
\quad v_-<0<1<v_+.
\]

The last inequality follows from R''(1)=-12r-2H<0. At either root of R'',

\[
x^2=(1+r)x+H/6.
\]

All remainders below are obtained by this quadratic identity; the verifier reconstructs them rather than trusting symbolic output.

## 1. The derivative average

**Lemma.** Under H>0,

\[
P(1)-P(0)>\min\{P'(v_-),P'(v_+)\}.
\]

The interval has length 1; equivalently its mean derivative exceeds at least one of these two values. Hence P(0)>0>P(1) together with P'(v-)>0 and P'(v+)>0 is impossible.

Write F'(v)=A v+B0 at the two roots of R''. Then

\[
F(1)-\frac{F'(v_-)+F'(v_+)}2=\frac{rS}{60},
\]
\[
S=9r^4+30r^3u+15r^3+35r^2u^2+35r^2u+5r^2
+20ru^3+30ru^2-5r+5u^4+10u^3-5u-1.
\]

For u>=7/10 all coefficients of S(7/10+U,r) are positive, including the constant 261/2000. Thus the mean of the two endpoint values is strictly smaller than F(1), proving the lemma in that range.

For 3/5<u<7/10, H>0 implies

\[
0<r<\frac{u^2+u-1}{2(1-u)}<19/60<1/3.
\]

On the entire rectangle [3/5,7/10] x [0,1/3], exact Bernstein coefficients give

\[
20A\ge882373/270000>0,\qquad
120(F(1)-B_0)\ge7347/625>0.
\]

Since v-<0, F'(v-)=A v-+B0<B0<F(1). Adding the same B to the derivative and the secant proves the claim for P.

This rule matches 66 initial candidates, of which 64 were already excluded. The new pair is

- `012301402531021403210`
- `012304120135204103210`.

## 2. Alternating values at two fourth-derivative roots and two inflections

**Lemma.** If H>0 and 0<r<1, the signs

\[
P(v_-)<0,\quad P(0)>0,\quad P(1)<0,\quad P(v_+)>0
\]

are impossible. The condition r<1 is exactly R(mu)>0 in the chosen orientation.

Subtract from P its line through 0 and 1. Affine terms disappear. The four proposed signs imply

\[
F(v_-)-v_-F(1)<0,\qquad F(v_+)-v_+F(1)>0.
\]

Indeed the corresponding expression for P is P(v)-(1-v)P(0)-vP(1); each term has the indicated strict sign at v-<0 and v+>1.

Reduce F modulo R'' and write F(v)=A1 v+B1. Put d=A1-F(1). Opposite signs as above force d>0. Direct identities give

\[
d=-rS_1/180,
\]
\[
S_1=12r^4+40r^3u+20r^3+40r^2u^2+40r^2u
+20ru^3+30ru^2-30ru-20r+5u^4+10u^3-15u^2-20u-3,
\]
\[
J=3240(1+r)B_1/H-540d.
\]

All coefficients of S1(2+U,r) are positive. Thus u>=2 gives d<0, a contradiction. For 3/5<u<2 and 0<r<1, on the full enclosing rectangle exact Bernstein coefficients give

\[
J\ge32843/625>0.
\]

Finally

\[
-v_-=\delta-\mu=\frac{H}{6(\delta+\mu)}
<\frac{H}{6(1+r)}.
\]

If d>0, it follows that

\[
F(v_-)-v_-F(1)=B_1+dv_-
>B_1-\frac{dH}{6(1+r)}
=\frac{HJ}{3240(1+r)}>0,
\]

contradicting the first necessary inequality.

This rule matches 30 initial candidates, of which 28 were already excluded. Its new pair is

- `012304102531021043210`
- `012340120135201403210`.

## Verification

`fourth_remainder_obstruction.py` reconstructs the quadratic remainders of F and F', checks the displayed identities, checks the two positive-coefficient tails, and independently computes all three Bernstein lower bounds in two ways on the two stated rectangles. It uses only exact rational arithmetic from the standard library.

The coefficients are stored in `data/fourth_remainder_certificate.json`. Neither rule matches any of the 2706 exact realizations. The new pairs and the four words of the preceding lemma are disjoint. Combined: eight new exclusions, 30 unresolved words, 2706 <= a6 <= 2736. This remains an interval, not an exact enumeration theorem.


==> anc/rolle6_artifact/research/PROOF_FULL_STATIONARY_AND_BLOWUP.md <==
# Совместные значения в маркерах и замена параметров у вырожденной границы

Этот этап следует после `PROOF_STATIONARY_AND_INFLECTION.md`.
Нормировка, обозначения k,D,a,c,d и P0 сохраняются.

## Полное исключение свободного члена

При P'(u)=0 имеем B=−P0'(u)−Au. Помимо сравнений с P(u),
можно использовать **каждую** пару маркеров y,z с противоположными
предписанными знаками P. Если P(y)>0>P(z), то

\[
P_0(y)-P_0(z)-P_0'(u)(y-z)
+A\left((y^2-z^2)/2-u(y-z)\right)>0.
\]

Здесь C исключён. Коэффициент при A может менять знак на области
параметров, поэтому делить на него без дополнительной проверки нельзя.
После очистки положительных знаменателей все необходимые условия
записываются как \(a_i\widetilde A+b_i>0\), где
\(\widetilde A=60G^4A\), G=D или G=(1−s)D.

Для двух условий с \(a_i\ge0\), \(a_j\le0\), \(a_i-a_j>0\)
необходима строгая положительность

\[
(-a_j)(a_i\widetilde A+b_i)+a_i(a_j\widetilde A+b_j)
=a_i b_j-a_j b_i>0.
\]

Поэтому \(a_jb_i-a_ib_j\ge0\) вместе с указанными условиями на веса
даёт противоречие. Каждый лист сертификата проверяет **все** эти условия.
На внутренних границах разбиения ненулевость весов также проверяется;
допускается её потеря только на внешней границе исходного открытого
прямоугольника, которая не соответствует рассматриваемым параметрам.

Для этого используются коэффициенты Бернштейна на гранях и вершинах.
Неотрицательная комбинация с многочленом \(2k^2-2k-1<0\),
исключающим нефизическую часть прямоугольника, также проверяется точно.

Шесть таких сертификатов дают **30 новых исключений** после предыдущих
этапов. Их исходные формулы, коэффициенты и деревья разбиения находятся
в `data/full_stationary_certificates.json`.

## Покрывающие замены параметров

Некоторые неудачи простого разбиения связаны с одновременным стремлением
k к 1 и s к 0. Это не означает наличия реализующего многочлена.
Положим q=k−1>0 и используем две замены:

\[
s=\frac{2qt}{1+2qt},\qquad
s=\frac{q}{q+t},\qquad0<t<1.
\]

Их открытые образы равны

\[
\left(0,\frac{2q}{1+2q}\right),\qquad
\left(\frac q{q+1},1\right).
\]

Они перекрываются, поскольку q/(q+1)<2q/(1+2q), и покрывают весь (0,1).
Таким образом, граничный случай одной замены находится во внутренности
области другой; ни одна положительная величина s не теряется.

Для многочлена f(k,s) степени m по s подстановка s=N/H проверяется
тождеством \(H^m f(k,N/H)\). Знаменатель H строго положителен на
физической области. Положительные множители сокращаются только после
отдельной проверки их знака. Затем снова применяется точное покрытие
коэффициентами Бернштейна.

Четыре доказанных запрета, использующие восемь карт и 116 прямоугольников,
дают **ещё 16 новых исключений**. Это отдельный прирост после удаления
пересечений с предыдущими 30 исключениями. Файл:
`data/blowup_certificates.json`.

В коде имеются дополнительные экспериментальные карты и ограничения
расстояний корней. Они не увеличивают заявленное число исключений,
если соответствующий сертификат отсутствует в перечисленных данных.

## Полная проверка

```
python3 research/full_stationary_obstruction.py
python3 research/blowup_obstruction.py
python3 research/check_all.py
```

Генераторы используют численный поиск и символьные преобразования.
Проверяющие программы используют целые числа, рациональную арифметику
и стандартную библиотеку Python. Они не принимают ответ численного
решателя за доказательство.


==> anc/rolle6_artifact/research/PROOF_HERMITE_ENDPOINT.md <==
# Запрет по трём знакам: матрица Эрмита и выпуклость

## Утверждение

Пусть P имеет шесть различных вещественных корней. Нормируем

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\qquad P'''(x)=x^3-3x+b.
\]

Пусть a<c<d — корни P''', причём отражением выбрана ориентация
−1<c<0. Тогда **невозможна** совокупность трёх строгих знаков

\[
\boxed{P(-1)>0,\qquad P'(a)<0<P'(d).}
\]

Здесь −1 — левый корень P⁽⁴⁾. Утверждение не требует задания двух
корней P'' и сильнее проверки отдельной выбранной конфигурации.
Под «новым» ниже понимается прирост относительно сохранённых стадий
этого проекта; публикационная новизна не утверждается.

## 1. Допустимый интервал для A

Положим q₀(x)=x⁵/20−x³/2+bx²/2+Ax, так что P'=q₀+B.
Из Виета b=3c−c³, a+d=−c, ad=c²−3. Прямое вычисление даёт

\[
q_0(d)-q_0(a)=(d-a)(A-T),\qquad
T=\frac{21+27c^2-9c^4}{20}.
\]

По предположенным знакам P' получаем A>T. Положительность третьего
главного минора матрицы Эрмита даёт

\[
5-4A-2b^2>0,\qquad A<U=\frac{5-2b^2}{4}.
\]

Поэтому 20(U−T)=4−117c²+69c⁴−10c⁶>0. Для
R₀(t)=4−117t+69t²−10t³ имеем

\[
R_0'(t)=-9-(1-t)(108-30t)<0\quad(0\le t\le1),
\qquad R_0(4/49)<0.
\]

Следовательно, −2/7<c<0 и −1<b<0.

Из P(−1)>0 и четвёртого главного минора следует необходимое условие
(тождество его вывода проверяется в `hermite_criterion.py`):

\[
F=-1600A^2+480Ab+1728A+464b^2+200b+20>0.
\]

При M=11/10 имеем F(M,b)=b(464b+728)−76/5<0 для −1<b<0.
Кроме того, ∂F/∂A<0 при A≥M. Поэтому

\[
\boxed{T<A<M=11/10.}
\]

## 2. Необходимый выпуклый трёхчлен

Для v=(−7,0,8,0,−1) положительность H₅ даёт

\[
Q=v^TH_5v=19200bB-2880C+D_0>0,
\]

\[
D_0=14400A^2-40320A+28800b^2+25284.
\]

Это также следует непосредственно из суммы квадратов значений
−7+8x²−x⁴ на шести различных вещественных корнях P.

Складывая Q и 2880P(−1), получаем hB+g>0, где

\[
h=19200b-2880<0,
\qquad
 g=14400A^2-38880A+28800b^2-480b+24948.
\]

Из P'(d)>0 следует B>−q₀(d); следовательно,

\[
N(A):=g+(2880-19200b)q_0(d)>0.
\]

При фиксированных b,c,d это квадратный трёхчлен по A с положительным
старшим коэффициентом 14400. Он выпуклый. Достаточно показать
N(T)<0 и N(M)<0: тогда отрицателен и N(A) для T<A<M.

## 3. Проверка двух концов

На корне d кубической производной верно тождество

\[
q_0(d)=\frac{b(34-9c^2)}{20}+(A-T)d.
\]

Отсюда

\[
N(T)=12c(c^2-3)R(c),
\]

\[
R(c)=963c^5-3209c^3+108c^2+1284c-368.
\]

На −2/7≤c≤0 многочлен −R(c) имеет строго положительные коэффициенты
Бернштейна после подстановки c=−2t/7, 0≤t≤1; наименьший равен 368.
Поскольку c(c²−3)>0 при −2/7<c<0, получаем N(T)<0.

Далее d<2, M−T>0 и 2880−19200b>0. Поэтому

\[
N(M)<12S(c),
\]

\[
S(c)=720c^8+1440c^7-4640c^6-8532c^5
 +8616c^4+12428c^3-3528c^2+624c-9.
\]

После той же подстановки все коэффициенты Бернштейна многочлена
−12S(c) строго положительны; наименьший равен 108. Значит, N(M)<0.
Получено противоречие N(A)>0. Утверждение доказано.

## 4. Независимая точная проверка

`hermite_endpoint_obstruction.py` заново строит суммы Ньютона, проверяет
формулу Q, тождества для q₀, T, U, N(T), S, а также все 15 рациональных
коэффициентов Бернштейна. Связь a,c,d проверяется полиномиальным
вычислением по модулю d²+cd+c²−3. NumPy, оптимизаторы и округлённые корни
для этой проверки не используются. Рациональные коэффициенты сохранены
в `data/hermite_endpoint_certificate.json`.

Применение к словам использует ровно три указанных знака после
канонического отражения. Новые исключения перечислены в
`data/hermite_endpoint_rejected_n6.json`; пересечение со всеми предыдущими
методами проверяет общий аудит.


==> anc/rolle6_artifact/research/PROOF_INFLECTION_PAIRS_AND_HERMITE.md <==
# Совместные перегибы и условия Эрмита

Доказаны границы **2706 ≤ a₆ ≤ 2870**. Этот этап исключает 38 слов из
прежнего остатка 202; остаётся 164. Полностью закрываются ещё 16 семейств,
всего их 112 с 1720 известными реализациями. Доказательная часть:
16 сертификатов, 127 тождеств и 912 трёхмерных блоков.
Все 38 слов принадлежали прежнему классу 108 трудных слов с настоящими
свидетелями для каждой проекции «перегиб + экстремум». Итоговые числа этапа находятся в `../data/result_summary.json`,
а полный список его новых исключений — в `../data/inflection_pair_rejected_n6.json`.
Рассматриваются слова строго гиперболических секстик без совпадений
корней различных производных. Новые реализации не заявляются.

## 1. Матрица Эрмита и проверяемые тождества

Используем прежнюю нормировку

\[
P(x)=\frac{x^6}{120}-\frac{x^4}{8}+\frac{bx^3}{6}
       +\frac{Ax^2}{2}+Bx+C.
\]

Для корней r₁,…,r₆ положим sⱼ=Σrᵢʲ, s₀=6, H=(sᵢ₊ⱼ)₀≤ᵢ,ⱼ≤₅.
Если все корни вещественны и различны, H=VVᵀ для невырожденной
матрицы Вандермонда. Поэтому H положительно определена. Обратное
утверждение — классический критерий Эрмита–Сильвестра: положительная
полуопределённость эквивалентна вещественности всех корней, а невырожденность
исключает кратности. См. M. B. Nathanson, *The Hermite–Sylvester criterion
for real-rooted polynomials*, Mathematical Gazette 105 (2021), 122–125:
https://arxiv.org/abs/1911.01745 . Для исключающих сертификатов этого этапа
достаточно прямого следствия H≻0, доказанного факторизацией VVᵀ.

Через Δⱼ обозначим ведущий главный минор размера j. Формулы Ньютона дают

\[
\begin{aligned}
s_0&=6,&s_1&=0,&s_2&=30,&s_3&=-60b,\\
s_4&=450-240A,&s_5&=-1500b-600B,\\
s_6&=6750-5400A+1200b^2-720C.
\end{aligned}
\]

Отсюда Δ₁=6, Δ₂=180, а

\[
\Delta_3=10800G,\qquad G=5-4A-2b^2>0,
\]

\[
\frac{\Delta_4}{648000}
=K_0-100B^2-(160A+100)bB-12GC>0,
\]

где

\[
K_0=128A^3-280A^2-180Ab^2+150A-20b^4+25b^2.
\]

Проверяющий `hermite_criterion.py` восстанавливает суммы Ньютона,
вычисляет определители как полиномы и проверяет оба тождества точно.
Миноры Δ₄, Δ₅, Δ₆ имеют степени 1, 3, 5 по C соответственно.
Сам по себе один положительный дискриминант Δ₆ гиперболичности не гарантирует.

## 2. Новое необходимое условие в положительной точке

Положим g₀(x)=x⁶/120−x⁴/8+bx³/6+Ax²/2. Если P(x)>0, то
C>−g₀(x)−Bx. Из предыдущих строгих неравенств следует

\[
q(B)=-100B^2+LB+K>0,
\]

где L=12Gx−(160A+100)b, K=K₀+12Gg₀(x). Следовательно,

\[
L^2+400K=(L-200B)^2+400q(B)>0.
\]

Прямое полиномиальное тождество имеет вид L²+400K=8GF(x), где

\[
\begin{aligned}
F(x)={}&-1600A^2-480Abx+228Ax^2+1500A\\
       &-36b^2x^2+500b^2+100bx^3-300bx\\
       &+5x^6-75x^4+90x^2.
\end{aligned}
\]

Поэтому **P(x)>0 влечёт F(x)>0**. Это условие больше не содержит B,C.
Особенно простой частный случай:

\[
\boxed{P(0)>0\quad\Longrightarrow\quad16A^2-15A-5b^2<0.}
\]

Тождество L²+400K=8GF также проверяется полиномиально, без выборки точек.
Эта лемма является следствием классического критерия; её публикационная
новизна не утверждается.

## 3. Две точки перегиба одного многочлена

Обозначим выбранные корни P'' через u<v. Вычитание P''(u)=P''(v)=0 даёт

\[
b=\frac{(u+v)(6-u^2-v^2)}4,\qquad
A=\frac{uv(u^2+uv+v^2-6)}4.
\]

Сохраняем рациональную параметризацию корней a<c<d многочлена P''',
описанную в `PROOF_COUPLED_ANCHORS.md`. После отражения c<0,
1<k<(1+√3)/2<11/8. Используем D=k²−k+1, b=B_N/D³.
Обе точки удовлетворяют |u|,|v|<3. Их интервалы задаются словом среди
границ (−3,a,−1,c,0,1,d,3). Различные корни P'' имеют разные номера
этих интервалов: это следует из перемежения с a,c,d.

Аффинные параметры s,t∈(0,1) задают u и v в своих интервалах.
Положим U=Du, V=Dv и

\[
\begin{aligned}
E&=4B_N-(U+V)(6D^2-U^2-V^2),\\
A_4&=UV(U^2+UV+V^2-6D^2).
\end{aligned}
\]

Тогда A=A₄/(4D⁴), а совместность двух перегибов означает **E=0**.
Для R(Y)=Y⁴−6D²Y²+4B_NY+A₄ проверяются тождества R(U)=UE и R(V)=VE.
Ключевой момент: одинаковые значения b,A должны работать для обеих точек.

## 4. Исключение B,C и набор необходимых условий

При Y=Dx,

\[
\begin{aligned}
120D^6(P(x)-C)&=H_0(Y)+TY,\quad T=120D^5B,\\
H_0(Y)&=Y^6-15D^2Y^4+20B_NY^3+15A_4Y^2,\\
120D^5P'(x)&=6Q_0(Y)+T,\\
Q_0(Y)&=Y^5-10D^2Y^3+10B_NY^2+5A_4Y.
\end{aligned}
\]

В восьми узлах (a,−1,c,0,1,d,u,v) слово предписывает знаки P и P'.
В шести фиксированных узлах также предписаны знаки P''.

Знак P' даёт нижнюю либо верхнюю границу T относительно −6Q₀(Y).
Если значения P в двух узлах должны иметь противоположные знаки,
после исключения C получаем границу T относительно
−(H₀(Yᵢ)−H₀(Yⱼ))/(Yᵢ−Yⱼ). Частное — полином; направление границы
определяется известным порядком узлов. Сравнение каждой нижней границы
с каждой верхней даёт строгие полиномиальные неравенства.
При отсутствии границ с одной стороны соответствующих сравнений нет.

Добавляются знаки R в шести узлах, физическое условие −C_N>0,
условие G>0 и условие F(x)>0 в каждом узле с P(x)>0.
Положительные знаменатели D⁶ и D⁸ в последних двух условиях очищаются.
Все эти условия необходимы; их совместность не объявляется достаточной
для полного слова или для гиперболичности.

## 5. Сертификат на поверхности E=0

Рабочий куб задаётся k=1+3r/8, (r,s,t)∈[0,1]³. Строго положительные
множители полиномов удаляются с проверкой целочисленного тождества и
положительности в базисе Бернштейна либо по условию −C_N>0.
Из E также можно удалять такие множители: на физической области они
не обращаются в нуль, поэтому сохраняется эквивалентность E=0.

Двоичное дерево покрывает весь куб. Каждый лист доказывает одно из:

1. Необходимый строго положительный полином имеет только неположительные
   коэффициенты Бернштейна на блоке.
2. Полином равенства E или −E имеет только **строго отрицательные**
   коэффициенты на блоке; следовательно, E=0 там невозможно.
3. Для необходимого полинома f>0 и рационального λ все коэффициенты
   f+λE неположительны. На E=0 это противоречит f>0.

В третьем случае λ может иметь любой знак. Использование λ не меняет
условие на поверхности и проверяется точно. Повышение степеней и деление
блоков выполняются рационально, как в предыдущем этапе.

Проверяющий `inflection_pair_obstruction.py` заново строит исходные
полиномы, проверяет множители, маски используемых знаков, все листья
и полноту дерева. Используются только сертификаты `verified_*.json`.
Завершённое численное покрытие может не пройти точную проверку из-за
округлений; такой файл не включается в доказанную границу.

## 6. Полная матрица: что действительно проверено

Полный тест H≻0 проверен точно на всех 2706 известных гиперболических
примерах. Все они приняты. Он также отверг прежний пример ослабленной
стационарной системы с четырьмя вещественными корнями: знаки ведущих
миноров равны (+,+,+,+,−,−). Следовательно, первые четыре минора здесь
ещё недостаточны. Отвергнуты все 52 негиперболических интерполяционных
примера; у 10 из них дискриминант положителен, что ещё раз показывает
недостаточность одного последнего минора.

Кроме того, проведён численный поиск с полной матрицей на 31 выбранной
совместной конфигурации. Сертифицированной реализации он не дал.
Его отрицательные результаты **не входят** в число исключений.
Точные новые запреты используют условия разделов 2–5; вклад сертификатов,
содержащих условие Эрмита, учитывается отдельно в отчёте этого этапа.

## 7. Проверка и предел результата

Из корня архива: `python3 research/check_all.py`.
Отдельная проверка тождеств: `python3 research/hermite_criterion.py`.
Данные поиска и результаты полной матричной проверки находятся в
`work/inflection_pairs/`. Неудачные поиски покрытий сохраняются как
диагностика; они не являются доказательствами невозможности.

Число новых исключений считается после всех предыдущих методов.
Проверяются все 13404 исходных кандидата и отсутствие исключённых
известных реализаций. Нижняя граница 2706 не изменяется.

В текущем наборе сертификаты без условий Эрмита покрывают 36 новых слов,
а сертификат с условием Эрмита добавляет два. Это учёт конкретных
сертификатов, не утверждение логической независимости методов.

Полная точная проверка всех этапов завершилась успешно. Аудит нового
правила на 13404 кандидатах: отмечены 418 слов, 380 уже исключались
ранее, новый прирост ровно 38. Максимальная глубина новых покрытий — 30.
Журнал: `../data/verification_output.txt`.


==> anc/rolle6_artifact/research/PROOF_JOINT_DELETION.md <==
# Согласованные удаления двух корней: восемь новых запретов

## Результат

После предыдущих проверок оставались 2472 слова с неопределённым статусом.
Совместная линейная модель для квинтик и общих квартик исключила ещё 8.
Для каждого слова сохранены два целочисленных сертификата:

1. сертификат в координатах исходной цепочки, двух квинтик и общей квартики;
2. более короткий сертификат в 20 исходных промежутках, использующий
   доказанное ниже условное неравенство для корней.

Новая граница: 2706 <= a_6 <= 5170. Неопределённых слов: 2464.
Это не точный подсчёт и не утверждение о публикационном приоритете.

## Связь разложений

Пусть r_1<...<r_6 — простые вещественные корни p. Для i<j положим

    g_i=p/(x-r_i),   g_j=p/(x-r_j),
    h_ij=p/((x-r_i)(x-r_j)).

Тогда

    g_i=(x-r_j)h_ij,   g_j=(x-r_i)h_ij,
    g_i-g_j=(r_i-r_j)h_ij.

Равенство разности сохраняется при любом числе дифференцирований.
В численной модели использовались линейные следствия этих разложений:
одни и те же исходные координаты для обеих квинтик, одна общая квартика,
равенства средних, интервалы и чередование корней производных, а также
общие линейные оценки критических точек и частичных сумм. Полное равенство
всех коэффициентов двух путей удаления в модель не добавлялось;
проверяемая система является только необходимым условием реализации.

Для j>=1 корни h_ij^(j) строго чередуются с корнями обеих g_i^(j),g_j^(j).
Доказательство совпадает с удалением одного множителя: в корне t многочлена
h_ij^(j) значение g_i^(j)(t) равно j*h_ij^(j-1)(t); эти знаки чередуются
и дают нужные корни между t и снаружи. Общих корней соседних производных
строго гиперболического многочлена нет. Корни самих g_i и h_ij заданы
точно как подмножества корней p.

## Условное неравенство, позволяющее убрать вспомогательные переменные

Обозначим через z_1<z_2<z_3<z_4 корни p''. Тогда

    r_3 < z_2  =>  4*r_3 < 2*r_2+r_4+r_5.                 (1)

Отражение x -> -x даёт

    z_3 < r_4  =>  r_2+r_3+2*r_5 < 4*r_4.                 (2)

Здесь не требуются нормировки среднего и старшего коэффициента; старший
коэффициент можно сделать положительным без изменения корней.

Доказательство (1). Возьмём

    h=p/((x-r_3)(x-r_6)).

Его корни — r_1,r_2,r_4,r_5. Между r_2 и r_4 имеем h>0. Корни p''
чередуются с корнями p'; при r_3<z_2 ровно один корень p'' расположен
слева от r_3. Поэтому p''(r_3)<0. Формула Лейбница даёт

    p''(r_3)=2*h(r_3)+2*(r_3-r_6)*h'(r_3).

Поскольку h(r_3)>0 и r_3-r_6<0, получаем h'(r_3)>0. Если u_1<u_2<u_3
— корни h', то u_1<r_2<r_3<r_4<u_3; знак h'(r_3)>0 означает r_3<u_2.

Уравнение логарифмической производной h в первом и последнем критических
корнях даёт строгие оценки

    u_1 > (3*r_1+r_2)/4,
    u_3 > (r_4+r_5)/2.

Для первой оценки используется

    1/(u_1-r_1) = 1/(r_2-u_1)+1/(r_4-u_1)+1/(r_5-u_1)
                < 3/(r_2-u_1).

Для второй используется

    1/(r_5-u_3) = 1/(u_3-r_1)+1/(u_3-r_2)+1/(u_3-r_4)
                > 1/(u_3-r_4).

Наконец, равенство средних корней h и h' даёт

    u_1+u_2+u_3 = (3/4)(r_1+r_2+r_4+r_5).

Складывая три строгие нижние оценки для u_1,u_2,u_3 и сокращая r_1,
получаем (1). Формула (2) следует отражением. Доказательство завершено.

Для этого короткого доказательства достаточно одного пути двух
последовательных удалений. Противоречие использует общую квартику,
но необходимость одновременно всех условий для обеих квинтик
не утверждается.

## Пример непосредственного запрета

Пусть среднее равно 0, корни p^(4) равны -h,+h, h>0. Если слово требует

    r_2<-h,   0<r_3<z_2,   r_5<h,

то r_4<r_5<h, откуда

    2*r_2+r_4+r_5<0<4*r_3,

в противоречии с (1). Это непосредственно исключает четыре из восьми
новых слов, включая отражения. Для остальных четырёх к (1) или (2)
добавляются уже использовавшиеся линейные оценки исходной цепочки;
полученные положительные комбинации проверяются целыми числами.

## Проверка сертификатов и отсутствие двойного счёта

`joint_deletion_obstruction.py` независимо строит все целые линейные формы.
Каждый сертификат задаёт тождество

    sum(y_i E_i)=sum(z_i B_i),   z_i>=0,   sum(z_i)>0,

где необходимые равенства E_i равны нулю, а B_i строго положительны.
Численная несовместность служила лишь поиску; окончательное противоречие
проверяется как точное целочисленное тождество.

Первые сертификаты используют 46 переменных: 20 исходных промежутков,
по 10 корней производных каждой квинтики и 6 корней производных квартики.
Повторные сертификаты используют только исходные 20 промежутков,
пять равенств средних и прежние линейные неравенства, дополненные (1),(2)
только при выполнении соответствующего порядка корней.

Все восемь слов лежали в предыдущем неопределённом остатке; ни один
прежний сертификат или применённое правило их не исключал. Основной
проверяющий скрипт проверяет это включение и пересчитывает объединение
запретов. Пересечения полных математических возможностей методов
не оцениваются этим аудитом.

## Объём вычислительной проверки

- Проверены все 2472 оставшихся слова в общей линейной модели: шесть
  квинтик и пятнадцать общих квартик на единых исходных координатах.
- Для каждого найденного запрета достаточно пары удалений: корни с
  номерами (1,4) либо (3,6), в нумерации с единицы.
- Дополнительные монотонные сравнения корней между ветвями были
  использованы в поиске, но удалены из окончательных сертификатов:
  все восемь противоречий сохраняются без них.
- Если удалить общую квартику, восемь соответствующих парных линейных
  систем становятся численно совместными. Это проверка конкретной
  релаксации, а не утверждение о логической независимости всех методов.
- Проверены 28 известных слов как контроль совместимости и 100 явно
  построенных многочленов с непосредственной подстановкой всех координат.
  Во втором тесте максимальная невязка равенств была меньше 1.5e-15;
  минимальный строгий запас неравенств превышал 3.4e-6.

Слово «совместно» в численных результатах означает совместность
необходимых линейных условий. Оно не доказывает существование p.

Дополнительная проверка полного перечня квинтик выполнена для двух пар:
(1,4) и (1,6), в нумерации с единицы. В каждой паре учитывались все 116
типов обеих квинтик; перебор останавливался при первом совместном типе.
Для (1,4) исключены те же четыре слова (с отражением — восемь), для (1,6)
новых исключений нет. Сделано соответственно 18904 и 43808 LP-вызовов
на 2472 словах. Окончательные восемь доказательств от этой классификации
не зависят. Для всех пятнадцати пар полный перебор типов не выполнялся.


==> anc/rolle6_artifact/research/PROOF_LAGUERRE_TRAPEZOID.md <==
# Два запрета из логарифмической производной и интегрального тождества

## Постановка и результат

Рассматривается P с шестью различными вещественными корнями, в нормировке

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C.
\]

Положим Q=P', R=P'', S=P'''=x³−3x+b. Пусть a<c<d — корни S;
отражением выбрана ориентация −1<c<0. Тогда

\[
a<-1<c<0<1<d,\quad a+c+d=0,\quad b=3c-c^3<0.
\]

Следующие две совокупности знаков невозможны:

1. P(a)<0, P(d)<0, Q(a)>0, Q(d)>0.
2. P(−1)<0, P(1)<0, Q(−1)>0, Q(1)>0, R(−1)<0.

Первый запрет исключает четыре, второй — два слова из остатка 146 слов
предыдущего этапа. Это прирост внутри данного проекта; публикационная
новизна этих утверждений не установлена.

## 1. Неравенство из P'/P

Для вещественных простых корней r_i и P(x)≠0

\[
\left(\frac{P'}P\right)'(x)=-\sum_{i=1}^6\frac1{(x-r_i)^2}<0.
\]

Следовательно,

\[
\boxed{Q(x)^2-P(x)R(x)>0.}
\]

В частности, если R(u)=−m<0, P(u)<0 и Q(u)=q>0, то

\[
-P(u)<\frac{q^2}{m}.
\]

## 2. Общий механизм противоречия

Пусть u<v, P(u)<0, P(v)<0, Q(u)=q>0, R(u)=−m<0.
Предположим, что

\[
P(v)-P(u)>\frac{v-u}{2}q.\tag{1}
\]

Из P(v)<0 и предыдущего неравенства следует

\[
\frac{v-u}{2}q<P(v)-P(u)<-P(u)<\frac{q^2}{m},
\]

то есть

\[
q>m\frac{v-u}{2}.\tag{2}
\]

Предположим также, что существует ξ с

\[
u<\xi\le\frac{u+v}{2},\quad Q(\xi)<0,\quad
R(x)>R(u)=-m\quad(u<x<\xi).
\]

Тогда

\[
Q(\xi)-q=\int_u^\xi R(x)\,dx>-m(\xi-u),
\]

поэтому

\[
q<Q(\xi)+m(\xi-u)<m(\xi-u)\le m\frac{v-u}{2},
\]

что противоречит (2). Всё дальнейшее — проверка этих условий для двух
пар u,v.

## 3. Общая точка ξ

Q имеет пять различных вещественных корней, R — четыре. Пусть ξ — второй
корень R слева. По строгому перемежению a<ξ<c. Значение Q(ξ) отрицательно:
это локальный минимум Q между его вторым и третьим корнями, где знак
многочлена пятой степени с положительным старшим коэффициентом отрицателен.

На (a,c) имеем S(x)>0. Следовательно, R строго возрастает там.
Также R(a)<0: a — первый минимум вещественно-корневой квартики R.

## 4. Первая пара: u=a, v=d

Пусть h=d−a. Точное тождество имеет вид

\[
P(d)-P(a)=\frac h2\bigl(Q(a)+Q(d)\bigr)-\frac{c h^5}{40}.\tag{3}
\]

Его можно получить интегрированием S=(x−a)(x−c)(x−d): погрешность
трапеций для интеграла Q равна

\[
\frac12\int_a^d(x-a)(d-x)S(x)\,dx
=-\frac{h^5}{60}\left(\frac{a+d}{2}-c\right).
\]

Так как a+d=−c, получается (3). Из Q(d)>0 и c<0 следует условие (1).
С другой стороны,

\[
a<\xi<c<\frac{a+d}{2}=-\frac c2.
\]

Все условия раздела 2 выполнены, что доказывает первый запрет.

## 5. Вторая пара: u=−1, v=1

Прямой подсчёт в нормировке P даёт

\[
P(1)-P(-1)=Q(-1)+Q(1)-\frac{2b}{3}.\tag{4}
\]

Так как Q(1)>0 и b<0, это больше Q(−1), то есть выполняется (1).
Из R(−1)<0, строгого возрастания R на (a,c) и R(ξ)=0 следует

\[
-1<\xi<c<0=\frac{-1+1}{2}.
\]

Снова выполнены все условия раздела 2. Второй запрет доказан.

## 6. Проверка и предел утверждений

`laguerre_trapezoid_obstruction.py` независимо раскрывает обе части (3)
и (4) с точными рациональными коэффициентами. Для (3) сначала проверяется
более общее тождество без условия a+c+d=0. Затем проверяется его
специализация. Аналитические шаги через сумму положительных квадратов,
строгое перемежение и интегральные оценки приведены выше; программа не
выдаётся за формальную проверку этих логических шагов.

Соответствие знакам слов учитывает каноническое отражение. Новое правило
проверяется на всех 2706 сертифицированных примерах: ни один не исключается.
Шесть новых слов берутся только из прежнего остатка. Все прежние и новые
исключения проверяет `research/check_all.py`.

Неудачи численной оптимизации и незавершённые разбиения не используются
в этом доказательстве. Здесь исключаются полные случаи, а не только
малые окрестности предельных многочленов.


==> anc/rolle6_artifact/research/PROOF_LEFT_CUBIC_CHORD.md <==
# Левая критическая точка P″ и хорда

В канонической ориентации пусть z₁<z₂<z₃<z₄ — корни P″, a — левый
корень P‴, μ — общее среднее, v₋ — левый корень P⁽⁴⁾.
Невозможны одновременно

    P(z₁)>0, P(z₂)<0, P(z₃)>0, P(a)<0,
    P″(v₋)<0, P″(μ)<0.                                  (1)

Как в PROOF_CENTRAL_CUBIC_CHORD.md, нормируем z₂=0,z₃=1:

    P″=(x+u)x(x−1)(x−T), T=1+u+2r,
    H=u²+u+2ur−2r−1,
    F=x⁶/30−(1+r)x⁵/10−Hx⁴/12+uTx³/6,
    P=F+Bx+C.

Условия (1) дают r>1,H>0. Первое сравнение трёх значений P в −u,0,1
даёт K<0 с тем же K, что в PROOF_MIDDLE_TRIPLE.md. Поэтому
**3/5<u<1**, по точно проверенным там неограниченным оценкам.

## Рациональный параметр левого корня P‴

Положим a=−ut. Прямые вычисления дают

    (P″)'(−u/2)=u²(u+1+r)/2>0,
    (P″)'(−2u/3)=u[(4u+3)(u−3)/27−2r/3]<0.

В (−u,0) существует ровно один корень (P″)', значит 1/2<t<2/3.
Обозначим

    A=u(1−2t²)−2t+1,
    D=ut(3t−2)+2t−1,
    N=(2ut+1)A.

Уравнение (P″)'(−ut)=0 равносильно N=2rD. При этом D>0.
Действительно, выполняется тождество

    (1−2t²)D+t(2−3t)A=(2t−1)(1−t)²>0.

Оба коэффициента слева положительны на (1/2,2/3). Если D≤0, равенство
N=2rD потребовало бы A≤0, что невозможно. Таким образом r=N/(2D)
на всей рассматриваемой области, включая предел D→0 при r→∞.

## Сравнение хорды

Точка a лежит между −u и 1. Из трёх знаков P(−u)>0,P(1)>0,P(a)<0
следует, после сокращения B,C,

    W=(1+ut)F(−u)+u(1−t)F(1)−(1+u)F(−ut)>0.

После подстановки r=N/(2D) положим G=60DW, Hₙ=DH.
Оба выражения являются многочленами с целыми коэффициентами; точные
тождества и все коэффициенты представлены в машинном сертификате.
Необходимы одновременно

    N−2D>0, Hₙ>0, G>0.                                  (2)

На прямоугольнике [3/5,1]×[1/2,2/3] построено покрытие семью рациональными
прямоугольниками: на двух 2D−N≥0, на двух −Hₙ≥0, на трёх −G≥0.
Каждый случай противоречит одному из строгих условий (2).

## Проверка

    python3 research/left_cubic_chord_obstruction.py

Используется только рациональная арифметика стандартной библиотеки Python.
Верификатор проверяет обе оценки местоположения a, положительность знаменателя
через указанное тождество, подстановку r, сравнение хорд и все семь конечных
прямоугольников. Для каждого листа коэффициенты Бернштейна пересчитываются
независимой прямой формулой.

Новые слова:

    010210342130210543210
    012345012031243012010

Ни одна из 2706 сертифицированных реализаций не исключается.


==> anc/rolle6_artifact/research/PROOF_LEFT_MEAN_AVERAGE.md <==
# A left cubic root and the common mean bound an inflection secant

Established 2026-11-10. This is an exact computer-assisted proof, not a numerical search exclusion. It removes four of the preceding 38 unresolved words.

Let the leading coefficient of P be positive. Write Q=P', R=P'', and let z1<z2<z3<z4 be the roots of R. Reflect if necessary so that the middle root of R' lies to the left of the common mean mu. All roots in the Rolle word are distinct, so this choice is strict. Let a be the leftmost root of R' and v- the left root of R''.

**Lemma.** If R(v-)<0 and R(mu)<0, then

\[
\frac{P(z_3)-P(z_1)}{z_3-z_1}
\leq\max\{Q(a),Q(\mu)\}.
\]

Consequently P(z1)<0<P(z3), Q(a)<0 and Q(mu)<0 cannot hold simultaneously with these hypotheses.

## Normalization and the physical domain

A positive affine change and positive rescaling give

\[
z_1=-u,\quad z_2=0,\quad z_3=1,\quad z_4=T=1+u+2r,
\qquad u,r>0.
\]

The orientation r>0 follows from the sign of the centered cubic moment, r(r+u)(r+u+1); this is also the orientation used in the earlier inflection proofs. Put

\[
H=u^2+u+2ur-2r-1,\qquad \mu=(1+r)/2,
\]
\[
F(x)=x^6/30-(1+r)x^5/10-Hx^4/12+uTx^3/6,
\quad P(x)=F(x)+Bx+C.
\]

Thus F''=R. R(v-)<0 is equivalent to H>0: the negative left root of R'' then lies in (-u,0), where R is negative. More explicitly R''=12x^2-12(1+r)x-2H, and R''(-u)=12u^2+12(1+r)u-2H>0, so its negative root is greater than -u. Conversely v- is less than the middle root of R', which lies in (0,1); when v- is nonnegative R(v-) is positive. Also R(mu)<0 is equivalent to r>1, since mu is between 0 and T. H>0 implies u>3/5.

Write a=-ut. The logarithmic derivative

\[
\frac{R'(-ut)}{R(-ut)}
=\frac1{u(1-t)}-\frac1{ut}-\frac1{ut+1}-\frac1{ut+T}
\]

is negative at t=1/2 and positive at t=3/4. There is exactly one root a in (-u,0), so 1/2<t<3/4. At that root,

\[
D=ut(3t-2)+2t-1
=\frac{ut(1-t)(ut+1)}{ut+T}>0,
\]
\[
N=(2ut+1)[u(1-2t^2)-2t+1],\qquad r=N/(2D).
\]

Set A0=(F(1)-F(-u))/(1+u). The constants B,C cancel in the desired inequality.

## Polynomial certificate

The certificate contains five polynomials, with definitions that do not depend on a symbolic algebra system:

\[
-D,\quad 2D-N,\quad -DH/u,\quad L,\quad M,
\]

where, after r=N/(2D),

\[
60D(F'(-ut)-A_0)=(2ut-u+1)L,
\]
\[
1920D^4(F'(\mu)-A_0)=(r+u)M.
\]

The factors D, u, 2ut-u+1 and r+u are positive. Therefore at a counterexample all five displayed polynomials would be strictly negative: the first three by the physical domain, the last two by failure of the lemma.

For reference,

\[
120(F'(\mu)-A_0)/(r+u)
=-3r^4-7r^3u-5r^3+2r^2u^2+5r^2-2ru^3+25ru+15r
-6u^4-12u^3+2u^2+8u+2.
\]

Compactify the unbounded parameter by

\[
u=\frac{3+2v}{5(1-v)},\qquad 0<v<1.
\]

For each polynomial of u-degree n, multiply its substitution by (1-v)^n. This preserves the sign throughout the physical domain and produces a polynomial on [0,1] x [1/2,3/4]. The closed rectangle, including all limiting faces, is covered by **27 rational rectangles**. On each, one of the five transformed polynomials has nonnegative Bernstein coefficients. The leaf counts by polynomial are **2,3,8,13,1**. This precludes their simultaneous strict negativity.

`left_mean_average_obstruction.py` reconstructs the cleared identities using rational polynomial arithmetic, verifies compactification coefficient by coefficient, and checks each leaf both by recursive Bernstein subdivision and an independent direct Bernstein formula. It uses only the Python standard library. The complete coefficients and split tree are in `data/left_mean_average_certificate.json`.

## Application and overlap

The rule matches 130 of the 13404 initial candidates. Of these, 126 were already excluded; four are new:

- `012010342130210543210`
- `012013042130210543210`
- `012345012031240310210`
- `012345012031243010210`

They form two reflection pairs. None of the 2706 exact realizations satisfies the forbidden conditions. After this rule alone the bounds are 2706 <= a6 <= 2740 and 34 words remain. Subsequent rules are reported separately.


==> anc/rolle6_artifact/research/PROOF_LEFT_MINIMUM_AND_INFLECTION.md <==
# Два семейства «4 + 1»: точный ответ 4

9 ноября 2026 года. Доказаны невозможность слова

```
010213204132501043210
```

и невозможность его отражения

```
012340105231402312010
```

Обе выбранные семьи имеют **ровно четыре** реализации. Новый общий результат:

\[
\boxed{2706\le a_6\le3050}.
\]

Остаются 344 неизвестных слова. Всего полностью классифицированы 82 семьи,
содержащие 1156 слов из прежнего каталога 2706. Это не точное решение задачи
для степени 6 и не утверждение публикационной новизны.

## 1. Какое совместное условие оказалось решающим

Нормируем многочлен положительным множителем и положительной аффинной
заменой аргумента:

\[
P(x)=\frac{x^6}{120}-\frac{x^4}{8}+\frac{b x^3}{6}
      +\frac{A x^2}{2}+Bx+C,
\qquad P'''(x)=x^3-3x+b.
\]

После отражения при необходимости корни P''' и старших производных имеют
порядок

\[
a<-1<c<0<1<d,
\]

где a,c,d — корни P''', ±1 — корни P⁽⁴⁾, 0 — корень P⁽⁵⁾.

**Запрет.** Для P с шестью простыми вещественными корнями невозможна
совокупность условий

\[
P(a)>0,\quad P'(a)<0,\quad P'(-1)<0,\quad
P(0)<0,\quad P'(0)>0,\quad P''(0)<0
\]

и существование точки w с

\[
a<w<-1,\qquad P''(w)=0,\quad P'(w)<0,\quad P(w)>0.
\]

В целевом слове w — вторая точка перегиба, а третий корень P находится
между w и −1. Все перечисленные строгие знаки непосредственно читаются
из слова. Ранее для той же семьи были известны четыре реализации,
у которых третий корень P находится левее w.

Обозначим через u самый левый корень P'. Гиперболичность P даёт

\[
P(u)<0,\qquad P'(u)=0,\qquad u<a.
\]

Неравенство P(u)<0 выражает совместность левого минимума с первой парой
вещественных корней P. Его нельзя отбросить: ослабленная система с другой
парой опорных точек допускает численные примеры. В доказательство они не
входят. Здесь u и w принадлежат одному многочлену с общими A,B,C.

## 2. Почему область параметров ограничена

У монического многочлена 20P' коэффициенты при x⁴ и x³ равны 0 и −10.
Если его пять различных вещественных корней обозначить r₁,...,r₅, то

\[
\sum r_i=0,\qquad \sum r_i^2=20.
\]

При u=r₁ неравенство Коши для остальных четырёх корней, строгое из-за их
различности, даёт

\[
20=u^2+\sum_{i=2}^5r_i^2>u^2+\frac{u^2}{4}.
\]

Следовательно, |u|<4, в частности −4<u<a. Этим учитываются и случаи,
когда левый минимум уходит далеко от точек старших производных.

Все нужные значения a,c,d рационально параметризуются:

\[
D=k^2-k+1,\qquad
a=\frac{2-2k-k^2}{D},\quad
c=\frac{2k^2-2k-1}{D},\quad d=-a-c,
\qquad 1<k<\frac{1+\sqrt3}{2}.
\]

Здесь b=3c−c³. Функция c(k) строго возрастает от −1 до 0, поскольку
c'(k)=3(2k−1)/D²>0. Формулы для корней и их коэффициентов проверяются
полиномиальными тождествами. Для конечного покрытия расширяем верхнюю
границу k до рационального числа 11/8.

Положим

\[
w=a+s(-1-a),\qquad u=-4+t(a+4),\qquad 0<s,t<1.
\]

Таким образом, достаточно исследовать прямоугольную область

\[
1<k<11/8,\qquad 0<s<1,\qquad 0<t<1.
\]

Она содержит всю физическую область. Доказательство на расширенной
области не теряет случаев, приближающихся к её вырожденным границам.

## 3. Исключение коэффициентов

Равенства P''(w)=0 и P'(u)=0 однозначно определяют A и B:

\[
A=-\frac{w^4}{4}+\frac{3w^2}{2}-bw,
\qquad
B=-\frac{u^5}{20}+\frac{u^3}{2}-\frac{bu^2}{2}-Au.
\]

C исчезает при сравнении значений. Из предполагаемых условий следуют
восемь строгих неравенств:

| Имя в сертификате | Необходимое положительное выражение |
|---|---|
| Q0 | −P'(a) |
| Q1 | −P'(−1) |
| Q3 | P'(0) |
| Q6 | −P'(w) |
| R3 | −P''(0) |
| H03 | P(a)−P(0) |
| H63 | P(w)−P(0) |
| H67 | P(w)−P(u) |

После подстановки формул и умножения на положительные знаменатели это
полиномиальные неравенства от k,s,t. Для воспроизведения обозначим

\[
N_a=2-2k-k^2,\quad N_c=2k^2-2k-1,\quad N_d=-N_a-N_c,
\quad N_b=3N_cD^2-N_c^3,
\]
\[
W=N_a+s(-D-N_a),\quad U=-4D+t(N_a+4D),
\]
\[
A_4=-W^4+6D^2W^2-4N_bW,
\qquad B_5=-U^5+10D^2U^3-10N_bU^2-5A_4U.
\]

Тогда A=A₄/(4D⁴), B=B₅/(20D⁵). Для Y=Dx числители имеют вид

\[
120D^6(P(x)-C)=Y^6-15D^2Y^4+20N_bY^3+15A_4Y^2+6B_5Y,
\]
\[
20D^5P'(x)=Y^5-10D^2Y^3+10N_bY^2+5A_4Y+B_5,
\]
\[
4D^4P''(x)=Y^4-6D^2Y^2+4N_bY+A_4.
\]

Проверяющая программа самостоятельно строит эти числители и проверяет
равенства P''(w)=0 и P'(u)=0. Для каждого из восьми выражений она также
проверяет точное разложение на сокращённый многочлен, положительную
целую константу и множители, строго положительные внутри всей области.

## 4. Конечный сертификат несовместности

Перейдём к единичному кубу k=1+3r/8, 0<r,s,t<1. Сокращённые многочлены
представляются в тензорном базисе Бернштейна общей степени (10,5,5).

Сохранённое бинарное дерево делит замкнутый куб на **95 блоков**; дерево
содержит 189 узлов, максимальная глубина 20. В каждом листе выбран один
из восьми многочленов, **все коэффициенты Бернштейна которого неположительны**
на этом блоке. Значит, выбранный многочлен там ≤0, вопреки требованию >0.

Все разбиения идут пополам вдоль координатной оси. Проверяющий использует
рациональную схему де Кастельжо и проверяет оба дочерних блока для каждого
узла. Поэтому покрытие полное; внутренние грани разбиения также учтены.
Удалённые множители положительны во всей открытой исходной области:
их глобальные коэффициенты Бернштейна неотрицательны, и хотя бы один
положителен. Удалять их разрешено и на внутренних гранях разбиения.

Таким образом, восемь строгих неравенств несовместны. Запрет доказан.
Численные невязки и ответы внешних решателей в это доказательство не входят.

## 5. Применение к словам и точный подсчёт двух семей

После приведения ориентации шесть маркеров имеют вид a,−1,c,0,1,d.
В тройках знаков P,P',P'' в этих маркерах нужны только шесть позиций:

```
0:+, 1:-, 4:-, 9:-, 10:+, 11:-
```

Вторая точка перегиба должна лежать в (a,−1), иметь P'<0 и P>0.
Это ровно правило `reasons` в проверяющем модуле. Оно автоматически
применяется и к отражённым словам; знак P при отражении сохраняется.

На всём множестве 13404 кандидатов после условия Костова--Шапиро правило
отмечает 70 слов. Из них 68 были запрещены ранее. Новые исключения —
ровно два слова, указанные в начале. Ни один из 2706 сертифицированных
реализуемых примеров не подпадает под запрет.

В первой семье слово производной равно `010213021403210`, знак P в среднем
корней отрицателен. Её четыре реализации:

```
010210324132501043210
010213024132501043210
012010324132501043210
012013024132501043210
```

У отражённой семьи слово производной `012304120312010`, тот же знак P в
среднем, и четыре отражённых реализации. В каждой семье было 32 формально
допустимых слова. Все остальные теперь исключены совокупностью точных
доказательств; известные четыре имеют точные положительные сертификаты.
Следовательно, ответ **4** в каждой из этих двух семей окончательный.

## 6. Проверка и файлы

Из корня архива:

```
python3 research/left_minimum_inflection_obstruction.py
python3 research/check_all.py
```

Первый запуск проверяет восемь тождеств, положительность сокращённых
множителей и 95 трёхмерных блоков. Второй проверяет весь подсчёт,
положительные примеры, закрытие семейств и пересечения методов.
Оба используют только стандартную библиотеку Python.

Основные данные:

- `data/left_minimum_inflection_certificate.json` — конечный сертификат;
- `data/left_minimum_inflection_rejected_n6.json` — два новых исключения;
- `data/closed_families_n6.json` — окончательные списки двух семей;
- `data/method_overlap_audit.json` — пересечения со всеми прежними этапами.

Генераторы и диагностические попытки находятся в
`research/work/four_plus_one/`. Они отделены от независимой проверки.


==> anc/rolle6_artifact/research/PROOF_MARKER_BOUNDARY.md <==
# Дополнительные маркерные запреты: стягивающийся интервал и граничная комбинация

## Постановка

Используется прежняя нормировка

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\quad Q=P',\quad R=P''.
\]

У P шесть различных вещественных корней; все корни его производных
различны между собой и с ними. Корни P‴=x³−3x+b обозначены a<c<d;
отражение выбрано так, что c<0. Тогда a<−1<c<0<1<d.
Считаются слова взаимного расположения, а не компоненты пространства.

Доказаны следующие три невозможные совокупности:

\[
\begin{aligned}
\mathrm{A}:\quad&P(a)<0,\ Q(a)<0,\ R(-1)<0,\ Q(c)<0,\\
&Q(0)>0,\ Q(1)>0,\ Q(d)<0;\\[1mm]
\mathrm{B}:\quad&P(a)<0,\ Q(a)<0,\ R(-1)<0,\\
&Q(0)<0,\ Q(1)>0,\ Q(d)<0;\\[1mm]
\mathrm{C}:\quad&Q(a)<0,\ P(-1)>0,\ R(-1)<0,\ Q(c)>0,\\
&P(0)<0,\ Q(0)>0,\ P(d)>0,\ Q(d)<0.
\end{aligned}
\]

Сертификаты A, B и C имеют соответственно 113, 89 и 190 листьев —
рациональных прямоугольников, покрывающих всю область параметров.
Точный проверяющий код не использует численной оптимизации.

## Стягивающийся интервал в правиле A

Положим

\[
F(t)=-t^4/20+t^2/2-bt/2.
\]

Так как Q(t)=t(A−F(t))+B, из Q(a)<0, Q(d)<0 и B=Q(0)>0
следует

\[
F(a)<A<F(d).
\]

Поэтому допустима замена

\[
A=F(a)+s(F(d)-F(a)),\qquad 0<s<1.
\]

При b→0 границы обе стремятся к 21/20. Это сохраняет точную
геометрию сужающейся области в окрестности предельного многочлена

\[
P_{\#}(x)=\frac{(x^2-3)^2(x^2-9)}{120}.
\]

В частности, при рациональной параметризации

\[
D=k^2-k+1,\quad a=\frac{2-2k-k^2}{D},\quad
c=\frac{2k^2-2k-1}{D},\quad d=-a-c,\quad b=3c-c^3
\]

вся физическая область имеет 1<k<κ=(1+√3)/2. Множитель
h=−2k²+2k+1 строго положителен внутри неё. В необходимых
полиномиальных неравенствах можно сокращать положительные степени h.
Даже если целочисленная нормировка заменяет h на 5h, сокращение
обосновывается тем же точным тождеством с соответствующим множителем.
Проверяющий код заново умножает все записанные факторы и сравнивает
коэффициенты с исходным полиномом.

Внутри области используются скалярные направления H₆ и границы B,C,
как в PROOF_MARKER_HERMITE6.md. На каждом прямоугольнике либо
противоречиво одно из маркерных условий, либо сумма квадратов значений
ненулевого многочлена степени не выше пяти получает неположительную
верхнюю оценку. Последнее невозможно при шести различных вещественных
корнях.

## Граничная комбинация в правиле B

Для правила B остаётся исходная параметризация

\[
A=-R_0(c)+s(R_0(c)-R_0(a)),\quad
R_0(t)=t^4/4-3t^2/2+bt.
\]

Ключевые граничные направления имеют особенно простой вид:

\[
q_{16}(x)=(16+x)(x^2-3)(x^2-9),\qquad
q_{13}(x)=(13+x)(x^2-3)(x^2-9).
\]

Верхняя хорда заменяет только квадратичное слагаемое по B в
∑q(rᵢ)². После устранения B,C получаются необходимые N₁,N₂>0.
С положительными целыми масштабами они записываются как

\[
\widehat N_i=hU_i+(15s-7)V_i.
\]

На двух граничных прямоугольниках проверены V₁>0>V₂ и
−V₂U₁+V₁U₂≤0. Тогда

\[
0<(-V_2)\widehat N_1+V_1\widehat N_2
=h(-V_2U_1+V_1U_2)\le0,
\]

что невозможно. Все множители, тождества и знаки проверяются точно.
Прочие направления и области приведены в конечном сертификате.

## Правило C

Здесь также Q(a)<0, Q(d)<0 и B>0, поэтому используется тот же
стягивающийся интервал F(a)<A<F(d), что и в правиле A.
Направления H₆, линейное устранение B,C и сокращение положительных
множителей дают конечное покрытие из 190 прямоугольников.
Специальная граничная комбинация из правила B здесь не требуется.

Все восемь новых слов этого правила имели точные ложноположительные
примеры прежней H₅-системы. Следовательно, доказательство использует
существенную дополнительную информацию H₆; его нельзя заменить
только прежними H₅ и маркерными условиями.

## Новые слова и учёт пересечений

На входе этого этапа было 88 неизвестных слов и оценка
2706≤a₆≤2794. Правило A отмечает 48 из исходных 13404 кандидатов,
но только четыре из них были неизвестны:

```
010210342315240103210
012010342315240103210
012301042513243010210
012301042513243012010
```

Правило B отмечает 36 исходных кандидатов, из них два новых:

```
012010342351240103210
012301042153243010210
```

Правила A и B несовместимы по знаку Q(0), поэтому их списки не
пересекаются. Объединение содержит 84 слова: 78 уже исключены,
шесть новых. Ни одна из 2706 точно подтверждённых реализаций не
отвергается. Сами эти два правила дают оценку 2706≤a₆≤2788 и
остаток 82 слова.

Правило C добавляет ещё восемь новых слов:

```
010213402135024130210
010213402135024132010
010213402135204130210
010213402135204132010
010231402531204312010
010231420531204312010
012031402531204312010
012031420531204312010
```

Оно отмечает 88 исходных кандидатов. С правилом A оно несовместимо
по знаку Q(c), с правилом B — по знаку Q(0). Итого:

| Правило | Исходных кандидатов | Уже исключены | Новых | Прямоугольников |
|---|---:|---:|---:|---:|
| A | 48 | 44 | 4 | 113 |
| B | 36 | 34 | 2 | 89 |
| C | 88 | 80 | 8 | 190 |
| Всего | 172 | 158 | 14 | 392 |

Итог этапа: **2706≤a₆≤2780**, **74 неизвестных слова**, 37 пар
отражения. Закрыты ещё четыре семейства с 76 известными реализациями;
всего полностью классифицированы 128 семейств, содержащих 2000 слов.
Текущие числа также записаны в data/result_summary.json.

Файлы сертификатов: data/marker_boundary_certificates.json.
Точная проверка:

```
python3 research/marker_boundary_obstruction.py
python3 research/check_all.py
```

Верхняя оценка, как и раньше, использует опубликованную полноту
классификации 116 слов степени пять. Точное число a₆ не утверждается.
Численные поиски служат только для выбора направлений и разбиений;
неполные покрытия не изменяют статусы слов.

## Дополнительное тождество

Отдельно выведены и формально проверены три необходимых неравенства
из частного при делении 120P на x²−3. Они изложены в
PROOF_QUOTIENT_MOMENT_IDENTITY.md и являются следствиями H₅.
В текущих сертификатах они не используются и отдельных исключений
в счёт не добавляют.


==> anc/rolle6_artifact/research/PROOF_MARKER_HERMITE.md <==
# Четырёхзнаковый запрет из полного H₅

## Результат

Пусть P имеет шесть различных вещественных корней и нормирован как

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C.
\]

Положим Q=P′, R=P″, а a<c<d — корни P‴=x³−3x+b. Отражением
выбрано c<0; тогда a<−1<c<0<1<d. Следующая совокупность невозможна:

\[
\boxed{R(-1)<0,\qquad Q(c)<0,\qquad P(1)>0,\qquad Q(d)>0.}
\]

Доказательство использует один многочлен четвёртой степени и точный
рациональный сертификат на десяти прямоугольниках. Это компьютерно
проверяемое доказательство с явным конечным сертификатом, а не вывод
из отрицательного результата численной оптимизации. Публикационная
новизна не утверждается.

В прежнем остатке 94 слов правило исключает ровно

```
010213042315204312010
010213402513240312010
```

Они отражены друг в друга. На исходном списке 13404 кандидатов правило
отмечает 206 слов: 204 были исключены раньше, два являются новыми.
Ни одно из 2706 реализованных слов правило не отвергает.
После полной проверки границы 2706≤a₆≤2798, остаток 92 слова.
Закрываются два семейства с 18 известными реализациями; всего полностью
классифицированы 124 семейства, содержащие 1924 реализованных слова.

## 1. Единственное используемое матричное направление

Для шести корней rᵢ рассмотрим

\[
q(x)=(x^2-1)(x^2-7)=x^4-8x^2+7.
\]

Так как ненулевой многочлен степени четыре не может обращаться в нуль
в шести различных точках,

\[
\sum_{i=1}^{6}q(r_i)^2>0.
\]

Тождества Ньютона превращают левую часть в

\[
14400A^2-40320A+19200bB-2880C+28800b^2+25284.\tag{1}
\]

Это направление H₅ с вектором (−7,0,8,0,−1). Квадратичное слагаемое A²
сохранено точно; верхней хордой оно не заменяется. Именно это отличает
проверяемое здесь условие от предыдущего неудачного ослабления.

Вектор подсказан предельным многочленом

\[
P_*(x)=\frac{(x^2-1)(x^2-7)^2}{120},
\quad b=0,\quad A=\frac{21}{20},\quad B=0,\quad C=-\frac{49}{120}.
\]

У него четыре различных корня, два из них кратные; сумма квадратов
обращается в нуль. Этот вырожденный многочлен не допускается исходной
постановкой, но объясняет направление точного неравенства.

## 2. Две переменные вместо четырёх

Для q₀(x)=x⁵/20−x³/2+bx²/2 имеем Q(x)=q₀(x)+Ax+B. Из Q(d)>0>Q(c)
получается

\[
A>L=-\frac{q_0(d)-q_0(c)}{d-c}.
\]

Поскольку R — гиперболическая квартика, R(a)<0. Следовательно

\[
A<U=-\left(a^4/4-3a^2/2+ba\right).
\]

Если U≤L, исходные условия уже несовместимы. В остальных случаях
A=L+s(U−L), 0<s<1. Дополнительно используются

\[
A<\frac54+b \quad\text{из }R(-1)<0,
\qquad 5-2b^2-4A>0 \quad\text{из }H_3\succ0.
\]

Корни кубики рационально параметризуются прежней переменной k:

\[
D=k^2-k+1,\quad
a=\frac{2-2k-k^2}{D},\quad
c=\frac{2k^2-2k-1}{D},\quad d=-a-c,
\quad b=3c-c^3,
\]

где 1<k<(1+√3)/2<11/8. В проверяющей программе общий знаменатель
дополнительно умножен на 5, чтобы все коэффициенты были целыми.

## 3. Исключение B,C и обработка границы

Условия Q(c)<0 и P(1)>0 дают две строгие линейные формы по B,C.
К (1) прибавляется их неотрицательная комбинация, уничтожающая B,C.
Положительность знаменателя и неотрицательность обоих множителей
проверяются на каждой используемой области. Полученная форма N(k,s)
обязана быть положительной, тогда как сертификат доказывает N≤0.

Проверяющая программа заново строит коэффициенты по тождествам Ньютона
и проверяет оба равенства уничтожения коэффициентов при B,C.
Она не доверяет численным собственным векторам или статусу решателя.

У границы c=0 используется точное разложение

\[
N(k,s)=\phi(k)G(k)+sJ(k,s),\qquad \phi(k)>0\text{ при }c<0,
\]

с возможным положительным целым знаменателем у G. Фактор φ пропорционален
−(2k²−2k−1). Равенство проверяется коэффициентно; G≤0 и J≤0 доказываются
рациональными коэффициентами Бернштейна. Так обрабатывается недопустимая
вырожденная граница без предположений о численной погрешности.

## 4. Полное покрытие

В таблице приведены все десять прямоугольников сертификата. Они покрывают
[1,11/8]×[0,1]. В каждом обнаруживается противоречие указанному
необходимому условию; используется только физическая часть c<0.

| k | s | Противоречие |
|---|---|---|
| [1,19/16] | [0,1] | U−L>0 |
| [19/16,41/32] | [0,1] | U−L>0 |
| [41/32,85/64] | [0,1/2] | R(−1)<0 |
| [85/64,343/256] | [0,1/4] | R(−1)<0 |
| [343/256,689/512] | [0,1/8] | R(−1)<0 |
| [689/512,173/128] | [0,1/8] | (1), Q(c)<0, P(1)>0 |
| [343/256,173/128] | [1/8,1/4] | R(−1)<0 |
| [173/128,11/8] | [0,1/4] | То же, с разложением у границы |
| [85/64,11/8] | [1/4,1/2] | H₃≻0 |
| [41/32,11/8] | [1/2,1] | R(−1)<0 |

Все коэффициенты, положительные множители и дерево разбиения находятся
в `data/marker_hermite_certificates.json`. Независимая проверка использует
Python и стандартную библиотеку:

```
python3 research/marker_hermite_obstruction.py
```

Полный счётчик дополнительно проверяет 2706 реализаций, прежние запреты,
границы, семейства и пересечения методов. Общий поисковый код умеет
использовать и другие необходимые условия; приведённый минимальный
сертификат использует ровно четыре заявленных знака и направление (1).


==> anc/rolle6_artifact/research/PROOF_MARKER_HERMITE6.md <==
# Два запрета из H₆ с устранением граничного члена

## Результат и область утверждения

Рассматриваются многочлены с шестью различными вещественными корнями,
у которых все 21 корень P,P′,…,P⁽⁵⁾ различны. Считаются слова взаимного
расположения этих корней, а не компоненты пространства коэффициентов.
Используется нормировка

\[
P=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\quad Q=P',\quad R=P''.
\]

Пусть a<c<d — корни P‴=x³−3x+b. После отражения c<0, и
a<−1<c<0<1<d. Каждая из следующих совокупностей невозможна:

\[
\begin{aligned}
\mathrm{I}:\quad&Q(a)<0,\ R(-1)<0,\ P(c)<0,\ P(0)<0,\\
&Q(0)<0,\ P(1)>0,\ P(d)>0;\\[2mm]
\mathrm{II}:\quad&P(a)>0,\ P(-1)>0,\ R(-1)<0,\\
&P(c)<0,\ P(0)<0,\ Q(d)>0.
\end{aligned}
\]

Два конечных сертификата содержат соответственно 21 и 8 рациональных
прямоугольников. Их точная проверка использует только стандартную
библиотеку Python и рациональную арифметику.

Из прежнего остатка 92 слов исключаются:

| Правило | Слово | Отражение |
|---|---|---|
| I | 010213402351204132010 | 010231402153204312010 |
| II | 010213402531204132010 | 010231402135204312010 |

На исходных 13404 кандидатах правила вместе отмечают 446 слов;
442 уже были исключены. Ни одно из 2706 известных реализованных слов
не отвергается. Поэтому новый интервал равен **2706≤a₆≤2794**,
остаток — **88 слов, 44 пары отражения**. Число полностью закрытых
семейств пока не меняется: 124 семейства с 1924 реализованными словами.
Точное значение a₆ и публикационная новизна не утверждаются.

## 1. Скалярные следствия полной матрицы Эрмита

Для любого ненулевого q(x)=∑ᵢ₌₀⁵vᵢxⁱ и шести различных вещественных
корней rⱼ имеем

\[
\sum_{j=1}^6q(r_j)^2>0.
\]

Тождества Ньютона дают точно

\[
\sum_jq(r_j)^2=K B^2+\alpha(b,A)B+\gamma(b,A)C+\delta(b,A),
\qquad K=72000v_5^2\ge0.
\]

Полное тождество в десяти переменных проверяется функцией
`hermite_fiber_obstruction.check_full_identities`. В новом проверяющем
модуле используются его коэффициенты; A² и все остальные зависимости
от A сохранены точно.

Из знаков Q и разностей значений P получаются необходимые строгие
границы ℓ<B<u. Тогда

\[
B^2<(\ell+u)B-\ell u.
\]

Следовательно, после замены только B² верхней хордой необходимо

\[
F=(\alpha+K(\ell+u))B+\gamma C+\delta-K\ell u>0.
\]

Это ослабление используется только для доказательства невозможности.
Его выполнимость не считается реализацией слова.

У правила I используются два направления:

\[
q_-(x)=(8-3x)(x^2-1)(x^2-7)
\]

и многочлен с вектором коэффициентов
(-100000,-11291,84861,-12778,-10487,2326).
У правила II используются q₀(x)=(x²−1)(x²−7) и
q₊(x)=(8+3x)(x²−1)(x²−7).
Знак всего вектора не влияет на сумму квадратов.

## 2. Рациональные параметры и исключение B,C

Положим

\[
D=k^2-k+1,\quad
a=\frac{2-2k-k^2}{D},\quad
c=\frac{2k^2-2k-1}{D},\quad d=-a-c,\quad b=3c-c^3.
\]

Физическая область задаётся 1<k<κ=(1+√3)/2 и
h(k)=−2k²+2k+1>0. Для R₀(x)=x⁴/4−3x²/2+bx гиперболичность
R даёт −R₀(c)<A<−R₀(a). Поэтому

\[
A=-R_0(c)+s\bigl(R_0(c)-R_0(a)\bigr),\qquad 0<s<1.
\]

Вся область содержится в рациональном прямоугольнике
[1,11/8]×[0,1]. Части с h≤0 или несовместимыми необходимыми
неравенствами исключаются непосредственно.

После положительного масштабирования B̃=120D⁵B, C̃=120D⁶C
выражение F и каждое маркерное условие линейны по B̃,C̃.
Из двух маркерных строк r₁>0,r₂>0 вычисляются множители λ₁,λ₂,
устраняющие обе переменные. При λ₁,λ₂≥0 и положительном определителе
получается необходимое полиномиальное неравенство N(k,s)>0.
Тождества устранения проверяются коэффициент за коэффициентом.

Один прямоугольник правила I использует дополнительный приём.
Если после устранения C необходима линейная функция g(B̃)>0,
то g(ℓ̃)≤0 и g(ũ)≤0 противоречат этому при ℓ̃<B̃<ũ.
Знак коэффициента при B̃ здесь не требуется. Для устранения C
знак его коэффициента проверяется отдельно. Полные формулы и выбранные
границы содержатся в сертификате и восстанавливаются проверяющим кодом.

## 3. Устранение граничного члена

Обычное дробление области застревало у
(k,s)=(κ,7/15), соответствующего

\[
P_*(x)=\frac{(x^2-1)(x^2-7)^2}{120}.
\]

Это запрещённый исходной постановкой предел с кратными корнями.
Сколь угодно мелкие прямоугольники сами по себе не дают конечного
доказательства в его окрестности.

Для двух необходимых выражений N₁,N₂ выполняется точное деление
по h(k), а остаток делится на T=15s−7. После умножения на положительные
целые знаменатели получается

\[
\widehat N_i=hU_i+TV_i,\qquad \widehat N_i>0.
\]

В подходящем прямоугольнике проверяется

\[
V_1>0>V_2,\qquad -V_2U_1+V_1U_2\le0.
\]

Тогда

\[
0<(-V_2)\widehat N_1+V_1\widehat N_2
=h(-V_2U_1+V_1U_2)\le0,
\]

противоречие. Член T сокращается тождественно. Все условия на λ₁,λ₂
для обоих N проверяются в той же области; положительность весов
проверяется строго. Это и есть дополнительный шаг, который завершает
доказательство у вырожденного предела.

## 4. Конечная проверка и отсутствие двойного счёта

`data/marker_hermite6_certificates.json` содержит направления, границы,
пары выражений, факторизации и деревья разбиения. Проверяющая программа
заново строит полиномы, проверяет все тождества, положительность удаляемых
множителей и нужные знаки коэффициентов Бернштейна на каждом листе.
Переход к дочерним прямоугольникам выполняется точно по де Кастельжо.
Дерево покрывает весь исходный прямоугольник; незакрытых листьев нет.

Команды из корня архива:

```
python3 research/marker_hermite6_obstruction.py
python3 research/check_all.py
```

Первый проверяющий код подтверждает два сертификата и 29 листьев.
Второй повторно проверяет все реализации, все предыдущие исключения,
семейства и объединение методов. Раздельные размеры правил — 186 и 290
из исходных 13404 кандидатов; пересечение содержит 30 слов, поэтому
размер объединения 446. Новыми являются только четыре перечисленных слова.

Это усиление не заменяет незаметно H₅ другой формулировкой H₅:
у всех четырёх новых исключений имеются сохранённые точные примеры,
проходящие H₅ и все 18 маркерных знаков, но имеющие лишь четыре
вещественных корня. Они проверяются в
`verify_full_h5_marker_limits.py`. Здесь используется новая информация H₆.

## 5. Незавершённые направления

Для другой группы из четырёх слов численные проверки H₆ с хордой
пока не удалось превратить в полное конечное покрытие. Это не исключение.
Группы, проходящие H₅, но ещё не имеющие маркерного гиперболического
свидетеля, теперь содержат 28 слов; 14 других слов не имеют даже такого
свидетеля H₅. У ещё 46 слов маркерные сигнатуры реализованы настоящими
гиперболическими многочленами, поэтому маркерные условия сами по себе
их не исключат. Для них нужно сохранять дополнительные сведения
о расположении корней производных.


==> anc/rolle6_artifact/research/PROOF_MARKER_QUADRATURE.md <==
# Прямое следствие формул квадратуры: ещё два исключения

Используется прежняя нормировка

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\qquad Q=P',\qquad S=P'''=x^3-3x+b.
\]

Пусть a<c<d — корни S. Отражением выбираем c<0. Это допустимо:
случай c=0 запрещён условием несовпадения корней всех производных,
поскольку P⁽⁵⁾(0)=0. Имеем a+c+d=0 и b=3c−c³<0.

## Лемма

Невозможна ни одна из следующих совокупностей строгих знаков:

1. P(a)>0>P(d), Q(a)>0, Q(d)>0.
2. P(−1)>0>P(1), Q(−1)>0, Q(1)>0.

Действительно, при h=d−a>0 точное тождество даёт

\[
P(d)-P(a)=\frac h2\bigl(Q(a)+Q(d)\bigr)-\frac{c h^5}{40}>0.
\]

Но P(a)>0>P(d) требует отрицательной разности. Для второй пары
используется аналогичное тождество

\[
P(1)-P(-1)=Q(-1)+Q(1)-\frac{2b}{3}>0.
\]

Оба тождества уже были доказаны в PROOF_LAGUERRE_TRAPEZOID.md;
`laguerre_trapezoid_obstruction.check_identities()` проверяет их точной
рациональной арифметикой. Здесь используется новое для подсчёта следствие
этих же тождеств. Дополнительное неравенство Лагерра не требуется.

## Применение к словам

Канонический порядок шести маркеров — a,−1,c,0,1,d. В каждом маркере
берутся знаки P,P′,P″. Для положительного старшего коэффициента знак
производной вычисляется как (−1) в степени числа её корней справа от
маркера. Поэтому проверка четырёх знаков непосредственно следует из
слова, а не из численного подбора коэффициентов.

Первое правило исключает из прежнего остатка 96 слов ровно

```
012010342531240130210
012031042135243010210
```

Они переходят друг в друга при отражении. Второе правило не добавляет
новых исключений на этом этапе. Применимость обоих правил проверяется
также на всех 2706 известных реализуемых словах и на исходном списке
13404 кандидатов для учёта перекрытий с прежними методами.

После полной проверки счётчика новые границы: 2706≤a₆≤2800;
неизвестных слов 94 (47 пар отражения). Новизна для литературы
не утверждается. Это дополнение к учёту следствий уже известного нам
тождества, а не независимый от него метод.


==> anc/rolle6_artifact/research/PROOF_MEAN_REBOUND.md <==
# Четыре исключения одним сертификатом: возврат к положительному значению

Этот цикл исключает сразу четыре слова:

    010213204132015043210
    010213204132051043210
    012340150231402312010
    012340510231402312010.

Они образуют две пары отражения. После получения этого единого сертификата
дальнейший поиск остановлен. Постановка прежняя: шесть простых вещественных
корней P; все 21 корень P,P',...,P^(5) попарно различны; отражения считаются
отдельно. Число связных компонент пространства коэффициентов не вычисляется.

## 1. Общая геометрия четырёх слов

В выбранной ориентации и аффинной нормировке

    R=P''=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1, mu=(1+r)/2,
    P=F+Bx+C,
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6, Q=F'.

Корень P^(5) находится в mu. Пусть v_- — левый корень R''.
Позиции символов в словах дают

    R(v_-)>0, R(mu)<0, P(0)>0, P(1)<0, P(mu)>0.

По чередованию корней и формуле для mu первые два условия означают H<0,r>1.
Тогда mu>1. Из H<0 следует u<1: H возрастает по u и H(1,r)=1.

Из C=P(0)>0 и P(1)<0 следует B<-F(1). При шести простых вещественных
корнях P производная P' имеет пять простых вещественных корней; её первый
локальный максимум при x=-u положителен. Следовательно Q(-u)+B>0 и

    C0=60[Q(-u)-F(1)]>0.

Кроме того

    P(mu)-mu P(1)=F(mu)-mu F(1)-(mu-1)C>0,

поэтому

    S=960[F(mu)-mu F(1)]/[mu(mu-1)]>0.

Здесь C0 — вспомогательный полином, не свободный член C.

## 2. Сведение параметров к компактной области

Полиномы вычисляются точно из F. В частности,

    C0=10ru⁴+20ru³-10ru-4r+8u⁵+20u⁴+10u³-5u²-5u-1,
    S=-2(5r⁴+20r³u+10r³+10r²u²+10r²u-10r²
           -100ru-50r-50u²-50u-11).

Разложим -S по степеням r-3. На 0<=u<=1 коэффициенты имеют точные
нижние границы по Бернштейну

    848, 1400, 700, 140, 10.

Все они положительны, поэтому r>=3 несовместимо с S>0. Значит 1<r<3.
На прямоугольнике 0<=u<=3/5,1<=r<=3 нижняя граница -C0 равна
15031/3125>0. Это несовместимо с C0>0. Получена область

    3/5<u<1, 1<r<3.

## 3. Левая часть графика вынужденно положительна

Пусть x=-(u+z), z>=0. По точному тождеству определим полином G:

    60[F(-(u+z))+(u+z)F(1)]
      =(u+z)(u+z+1)G(u,r,z).

Докажем G>=0 при необходимых H<0,S>0,C0>0.
На прямоугольнике [3/5,1] x [1,3] x [0,2] сертификат из 18 листьев
бинарного покрытия устанавливает неотрицательность одного из полиномов

    H, -S, -C0, G.

Первые три альтернативы противоречат строгим необходимым условиям;
остаётся G>=0. Для z>=2 разложим G по степеням z-2. Пять коэффициентов
на [3/5,1] x [1,3] имеют положительные нижние границы

    126667/625, 37181/125, 3833/25, 154/5, 2.

Таким образом, вся неограниченная область z>=0 покрыта.
Поскольку B<-F(1), C>0 и x<0, получаем

    P(x)>F(x)-xF(1)>=0    при x<=-u.

Но первый критический корень s1 многочлена P лежит левее -u, а при шести
простых вещественных корнях требуется P(s1)<0. Противоречие доказывает
невозможность всех четырёх слов.

## 4. Что проверено программой

`mean_rebound_obstruction.py` использует только стандартную библиотеку Python.
Он независимо восстанавливает из F все полиномиальные тождества, проверяет
сведение параметров, оба неограниченных хвоста и все 18 листьев покрытия.
Коэффициенты Бернштейна вычисляются точной арифметикой Fraction; их минимумы
сверяются двумя разными формулами. Генератор SymPy не нужен для проверки.

Полная проверка этого цикла:

    python3 research/work/cycle_mean_rebound/verify_cycle.py

Также проверены неизменность предшествующих сертификатов по хешам, все 2706
точных примеров, независимое чтение предиката из позиций символов во всех
13404 кандидатах и отсутствие двойного счёта.

Правило отмечает 288 исходных кандидатов. Из них 284 уже исключены раньше;
четыре исключаются впервые относительно сохранённого остатка из 22 слов.
Ни одна из 2706 реализаций не отвергается. Текущие границы:

    2706 <= a6 <= 2724.

Остаются 18 слов. Один сертификат сразу дал четыре исключения, поэтому
порог остановки достигнут. Следующий исследовательский цикл возможен
только после явной команды пользователя продолжить.


==> anc/rolle6_artifact/research/PROOF_METRIC_CONSTRAINTS.md <==
# Metric restrictions on cubic chains and derivative spans

This stage strengthens the joint subfactor model of
`PROOF_SUBFACTOR_LATTICE.md`. It concerns words of all roots of a degree-six
strictly real-rooted polynomial and all its derivatives, with all 21 roots
distinct. It does not count connected components of coefficient space.

## 1. Exact cubic identity and rational cuts

Let a < b < c be the roots of a cubic, and u < v the roots of its derivative.
Put A=b-a, B=c-b, d=v-u. The quadratic formula gives

    9 d^2 = 4(A^2 + AB + B^2).

For positive integers t,s, put N=t^2+ts+s^2 and
L=(2t+s)A+(t+2s)B. Direct expansion gives

    4N(A^2+AB+B^2) - L^2 = 3(sA-tB)^2 >= 0.

Thus 3 sqrt(N) d >= L. Choose positive integers m,n with
n^2 > m^2 N. Because d>0,

    3n d - m(2t+s)A - m(t+2s)B > 0.

Every coefficient here is an integer. Strictness follows from the strict
rational rounding, even when the underlying non-strict inequality is an
equality. The implemented choices are (t,s,m)=(1,1,56),
(1,k,64),(k,1,64) for k=2,4,8,16, and (3,5,64),(5,3,64).
For each choice n=floor(m sqrt(N))+1 is computed by integer square root;
coefficients are divided by their common divisor.

For example t=s=1 gives

    97(v-u) > 56(c-a).

All 11 inequalities are applied to every cubic in every derivative chain of
every root-subset factor of p. There are 42 such cubics: p''' (one), the second
derivatives of its six quintic factors, the first derivatives of its fifteen
quartic factors, and its twenty cubic factors. This adds 462 necessary strict
linear inequalities to the 3093 inequalities and 129 equalities of the
previous model, in the same 245 variables.

## 2. A classical span bound, also tested

For a real-rooted polynomial f of degree m>=3, let span(f) be its largest
root minus its smallest root, with multiplicities allowed. Then

    span(f') >= sqrt((m-2)/m) span(f).

This is a special case of the classical theorem of A. Meir and A. Sharma,
“On Zeros of Derivatives of Polynomials”, Canadian Mathematical Bulletin
11(3) (1968), 443–445, DOI https://doi.org/10.4153/CMB-1968-051-x.
The theorem treats all derivative orders. The publisher's original PDF and
its first-page theorem were checked. Neither this span inequality nor the
cubic quadratic formula is claimed as new.

Here is a self-contained verification of the first-derivative bound.
Normalize the extreme roots to 0 and 1 and vary the m-2 remaining labeled
roots over [0,1]^(m-2). The span of the derivative is continuous and attains
a minimum. If an interior root reaches 0, the smallest derivative root is 0;
the largest derivative root v satisfies v>=(m-1)/m. Indeed if 1 is simple,
the logarithmic-derivative equation gives

    1/(1-v) = sum_{i=1}^{m-1} 1/(v-x_i) >= (m-1)/v.

If 1 is repeated, v=1. The boundary with a root at 1 is treated by reflection.
Thus every boundary point has derivative span at least (m-1)/m, larger than
sqrt((m-2)/m). A smaller value is realized by putting every interior root at
1/2, so the minimum is attained in the open cube.

Write u,v for the extreme critical roots and S_z=sum_j (z-x_j)^(-2).
Both u and v are simple, even when interior roots coincide. Implicit
differentiation gives du/dx_i=(u-x_i)^(-2)/S_u and
dv/dx_i=(v-x_i)^(-2)/S_v. At a minimum their difference is zero for each
interior root. Hence (v-x_i)/(x_i-u)=sqrt(S_u/S_v), independent of i.
This strictly decreasing function of x_i forces all interior roots to be
equal to t. For f=x(x-1)(x-t)^(m-2), the extreme critical roots are the roots
of m x^2-(m-1+2t)x+t; their squared gap is

    [m(m-2)+4(t-1/2)^2]/m^2.

Its minimum is (m-2)/m, as asserted. For m>3, equality requires repeated
interior roots. The rational cuts below are strict regardless of equality.

For m=4,5,6, respectively, use the rational lower approximations
70/99, 189/244, 218/267. Their validity is checked using integer squares.
If q denotes the denominator and r the numerator, impose

    q span(f') - r span(f) > 0.

These add 30 rows (22 quartic, 7 quintic, 1 sextic), for a total of 3585
strict inequalities. The cubic span row is already among the cubic cuts.

The simpler model keeps only one span inequality per derivative link:
the first of the 11 cubic cuts for each of 42 cubics, and the 30 higher-degree
span cuts. It has 72 new rows, hence 3165 strict inequalities in total.
The expanded model with all cubic cuts has 3585. Both are certified below.

## 3. Exact infeasibility certificates

The numerical search solves the homogeneous relaxation E z=0, B z>0 by
rescaling to B z>=1. This is equivalent because there are finitely many
strict inequalities. Numerical infeasibility alone is not accepted.

Each stored certificate consists of integer equality multipliers y_i
(of either sign) and positive integer inequality multipliers c_j, with
nonempty inequality support, satisfying exactly

    sum_i y_i E_i = sum_j c_j B_j.

Every real realization would make the left-hand side zero and the right-hand
side strictly positive. The identity is checked coordinate by coordinate
with Python integers in `research/metric_obstruction.py`. The exact verifier
reconstructs all matrices using only the standard library and is independent
of SciPy and SymPy used in the search and rational reconstruction.

The proof requires the theoretical necessity of the constraints above and
in `PROOF_SUBFACTOR_LATTICE.md`; a Farkas identity alone does not validate
an incorrectly chosen constraint.

## 4. Scope of the experiment

The input is the saved list of 2448 unresolved words after the subfactor-sign
stage. Files `research/work/cubic_metric_output.txt` and
`research/work/span_metric_output.txt` record the two searches. Only exact
certificates in `data/metric_rejected_n6.json` enter the bound.

The cubic identity itself is nonlinear. The eleven rational inequalities
are only necessary consequences of it; feasibility of the relaxation is
not a realization proof. Increasing the number of directions is not known
to resolve every infeasible word. No claim of publication novelty or of
logical independence from all previous approaches is made. The set audit
checks that these stored exclusions were not previously counted.

## 5. Certified result and overlap

The cubic-only experiment rejects four words. The expanded experiment
rejects six. All six have also been certified using only the 72 span cuts;
thus the additional cubic directions make no additional exclusions in this
2448-word input. The exact data files `metric_rejected_n6.json` (span model)
and `metric_full_rejected_n6.json` (expanded model) contain the same six words.
`check_certificates()` verifies both sets and counts their union only once:

    010234123012051403210
    012034102531402103210
    012034123012051403210
    012301204135201430210
    012304150210321430210
    012304150210321432010

The set is invariant under reflection. It is disjoint from all 2706 exact
existence witnesses and from the earlier exclusions. It changes the proven
interval from [2706,5154] to [2706,5148], leaving 2442 unresolved words.
No new derivative-word/mean-sign family is completely classified; there
remain 16 fully classified families with 254 realized words, already included
in 2706. The four previously discussed families with 17 realized words and
one unresolved word each are still unresolved.

The full expanded search reported zero solver-unknown outcomes. In the
six-word overlap probe, the span-only model rejected all six; since it is a
subset of the expanded model, no extra span-only exclusion is expected among
expanded-feasible words. This is a statement about the numerical search,
not a mathematical feasibility certificate for the remaining 2442 words.
The certified upper bound needs only the six exact contradictions.


==> anc/rolle6_artifact/research/PROOF_MIDDLE_AND_CONVEXITY.md <==
# Средний промежуток и выпуклость: ещё 558 строгих запретов

6 ноября 2026 года. Продолжение `PROOF_FIRST_FAMILY.md`. Ни приоритет лемм, ни публикационная новизна границ здесь не утверждаются.

Эта записка фиксирует этап с верхней границей 5744. Следующий этап
в `PROOF_CENTRAL_VALUES_AND_OVERLAP.md` снижает её до 5446 и закрывает
ещё две группы по 9 слов. Все приведённые здесь результаты сохраняются.

## Результат и постановка

Рассматриваются многочлены $p$ степени 6 с шестью простыми вещественными корнями. Все 21 корень $p,p',\ldots,p^{(5)}$ должны быть попарно различны. Старший коэффициент считаем положительным: умножение на $-1$ не меняет расположения корней. Слово записывает номера производных в порядке возрастания их корней. Считаются слова, а не связные компоненты пространств коэффициентов.

Получено усиление ранее доказанных границ:

$$\boxed{2706\le a_6\le5744}.$$

Новые необходимые условия исключают 558 из 3596 ранее не классифицированных слов: 520 — условием на среднем промежутке, 38 — условием выпуклости. Эти два множества исключений на данном этапе не пересекаются. Остаются 3038 слов без доказанного статуса. Полнота списка из 2706 реализуемых слов по-прежнему не доказана.

Дополнительно полностью классифицированы четыре группы с ответами 20, 30, 30 и 20. Вместе с четырьмя ранее закрытыми группами по 10 получены восемь полных групп, содержащих 140 различных реализуемых слов.

Обозначения во всём тексте:

$$s_1<s_2<s_3<s_4\quad\text{— корни }p'',$$
$$t_1<t_2<t_3\quad\text{— корни }p''',$$
$$u_1<u_2\quad\text{— корни }p^{(4)},$$
$$\mu\quad\text{— корень }p^{(5)},\text{ он же общее среднее корней.}$$

Для аналитических лемм достаточно четырёх различных вещественных корней $p''$; вещественность всех корней самого $p$ в их доказательствах не используется.

## 1. Неравенство для среднего промежутка

**Лемма 1.** Имеет место равенство знаков

$$\operatorname{sgn}\left(\frac{p(s_3)-p(s_2)}{s_3-s_2}-p'(t_2)\right)
=\operatorname{sgn}(t_2-\mu).$$

В частности, в невырожденной постановке оба выражения ненулевые.

### Доказательство

Переносом, положительным масштабированием аргумента и положительным масштабированием значений приведём $q=p'$ к многочлену $g$, удовлетворяющему

$$g'(x)=R(x)=x(x-1)(x-\alpha)(x-\beta),\qquad \alpha<0<1<\beta.$$

Средние корни $s_2,s_3$ переходят в $0,1$, а $t_2$ — в единственный корень $\xi\in(0,1)$ многочлена $R'$. Пишем $\alpha=-a$, $\beta=1+b$, где $a,b>0$. На $(0,1)$

$$R(x)=x(1-x)(x+a)(1+b-x)>0.$$

В критической точке логарифмическая производная равна нулю, поэтому

$$\frac1\xi+\frac1{\xi+a}=\frac1{1-\xi}+\frac1{1+b-\xi}.$$

Левая часть строго заключена между $1/\xi$ и $2/\xi$, правая — между $1/(1-\xi)$ и $2/(1-\xi)$. Следовательно,

$$\frac13<\xi<\frac23.$$

Положим $S=\alpha+\beta$, $T=\alpha\beta<0$. В нормированных координатах среднее корней равно $\nu=(1+S)/4$. Возьмём

$$G(x)=\frac{x^5}{5}-\frac{(1+S)x^4}{4}+\frac{(S+T)x^3}{3}-\frac{Tx^2}{2}.$$

Так как $G'=g'$, разность

$$E=\int_0^1g(x)\,dx-g(\xi)=\int_0^1G(x)\,dx-G(\xi)$$

не зависит от константы интегрирования. Введём

$$A(\xi)=15\xi^4-30\xi^3+5\xi^2+10\xi-2,$$
$$D(\xi)=12\xi^6-22\xi^5+4\xi^4+2\xi^3+5\xi^2-2\xi,$$
$$N=-TA(\xi)+D(\xi),\qquad d=\xi(3\xi-2)<0.$$

Точные полиномиальные тождества имеют вид

$$60dE-(2\xi-1)N=(-15\xi^4+20\xi^3-2)R'(\xi),$$
$$d(4\xi-1-S)-(2\xi-1)(-T+4\xi^2-2\xi)=R'(\xi).$$

Здесь первое тождество понимается с подстановкой явного полиномиального выражения для $E$. Поскольку $R'(\xi)=0$, получаем

$$E=\frac{(2\xi-1)N}{60d},\qquad
\xi-\nu=\frac{(2\xi-1)(-T+4\xi^2-2\xi)}{4d}.$$

Сначала пусть $\xi>1/2$. На $[1/2,2/3]$

$$A'(\xi)=10(2\xi-1)(3\xi^2-3\xi-1)\le0,$$

поэтому

$$A(\xi)\ge A(2/3)=\frac{26}{27}>0.$$

Для $v=\xi-1/2\in[0,1/6]$ имеем

$$D(\xi)=12v^6+14v^5-6v^4-15v^3-\frac94v^2+\frac{15}{8}v+\frac14.$$

Используя $v^2\le v/6$, $v^3\le v/36$, $v^4\le v/216$ и отбрасывая два неотрицательных старших слагаемых, получаем

$$D(\xi)\ge\frac14+\left(\frac{15}{8}-\frac38-\frac5{12}-\frac1{36}\right)v
=\frac14+\frac{19}{18}v>0.$$

Отсюда $N>0$. Кроме того, $-T+4\xi^2-2\xi>0$. Обе формулы с отрицательным знаменателем $d$ показывают, что $E<0$ и $\xi-\nu<0$.

Если $\xi<1/2$, применим доказанное к $\widetilde g(x)=-g(1-x)$. Её производная равна $R(1-x)$, критическая точка — $1-\xi>1/2$, среднее — $1-\nu$, а разность среднего значения и значения в критической точке равна $-E$. Поэтому в исходных координатах $E>0$ и $\xi-\nu>0$.

Наконец, при $\xi=1/2$ равенство $R'(1/2)=0$ даёт $S=1$, откуда $\nu=1/2$; первая формула даёт $E=0$. Во всех случаях знаки $E$ и $\xi-\nu$ совпадают. Обратная замена координат сохраняет эти знаки и доказывает лемму.

**Следствие.** Вместе с леммой предыдущей записки получается единое правило для всех трёх промежутков:

$$\operatorname{sgn}\left(\frac{p(s_{i+1})-p(s_i)}{s_{i+1}-s_i}-p'(t_i)\right)
=\operatorname{sgn}(t_i-\mu),\qquad i=1,2,3.$$

Для крайних промежутков используются $t_1<\mu<t_3$ и ранее доказанные строгие неравенства. Для среднего случай равенства возможен только при $t_2=\mu$, что исключено в нашей задаче о невырожденных словах.

## 2. Запреты, считываемые из порядка корней

Лемма 1 запрещает следующие сочетания:

- $t_2<\mu$, $p'(t_2)<0$ и $p(s_2)<0<p(s_3)$;
- $t_2>\mu$, $p'(t_2)>0$ и $p(s_2)>0>p(s_3)$.

Например, в первом случае лемма требует

$$\frac{p(s_3)-p(s_2)}{s_3-s_2}<p'(t_2)<0,$$

а предписанные знаки значений $p$ делают левую часть положительной.

Все эти знаки определяются словом без вычисления корней. Для положительного старшего коэффициента

$$\operatorname{sgn}p^{(j)}(x)=(-1)^{\#\{\text{корни }p^{(j)}\text{ правее }x\}}.$$

Среди 6302 слов, оставшихся после предыдущего этапа, первое условие исключает 260, второе — ещё 260.

## 3. Выпуклость между корнями третьей производной

**Лемма 2.** Имеют место строгие неравенства

$$u_1<\frac{t_1+t_2}{2},\qquad u_2>\frac{t_2+t_3}{2}.$$

Если $p'(u_1)>0$ и $p''(u_1)>0$, то $p(t_2)>p(t_1)$.

Если $p'(u_2)<0$ и $p''(u_2)>0$, то $p(t_3)<p(t_2)$.

### Доказательство

Пусть $h(x)=p'''(x)=c(x-t_1)(x-t_2)(x-t_3)$, $c>0$. В середине любого из двух соседних промежутков между его корнями

$$h'\!\left(\frac{t_i+t_{i+1}}2\right)=-\frac c4(t_{i+1}-t_i)^2<0.$$

По перемежению $t_1<u_1<t_2<u_2<t_3$. Квадратичный многочлен $h'=p^{(4)}$ отрицателен только между $u_1,u_2$. Это доказывает оба утверждения о серединах.

На $(t_1,t_2)$ многочлен $q=p'$ строго выпуклый, поскольку $q''=p'''>0$. Поэтому его график строго выше касательной в $u_1$, за исключением самой точки касания. Интегрируя, получаем

$$\frac{p(t_2)-p(t_1)}{t_2-t_1}
>p'(u_1)+\left(\frac{t_1+t_2}2-u_1\right)p''(u_1).$$

Если два указанных значения производных положительны, правая часть положительна, и $p(t_2)>p(t_1)$.

На $(t_2,t_3)$ многочлен $q$ строго вогнут, поскольку $q''<0$. Поэтому

$$\frac{p(t_3)-p(t_2)}{t_3-t_2}
<p'(u_2)+\left(\frac{t_2+t_3}2-u_2\right)p''(u_2).$$

При $p'(u_2)<0$ и $p''(u_2)>0$ правая часть отрицательна, и $p(t_3)<p(t_2)$. Лемма доказана.

Таким образом, запрещены сочетания

$$p'(u_1)>0,\quad p''(u_1)>0,\quad p(t_1)>0>p(t_2),$$

$$p'(u_2)<0,\quad p''(u_2)>0,\quad p(t_2)<0<p(t_3).$$

Первое исключает ещё 19 слов, второе — их 19 отражений. Эти 38 слов не входят в 520 исключений раздела 2.

## 4. Четыре полностью закрытые группы

Группа задаётся словом производной $q=p'$ и знаком $p(\mu)$. Во всех четырёх новых группах этот знак положительный. После предыдущих точных сертификатов и неравенства для крайних промежутков оставались следующие списки:

| Слово для $p'$ | Формальных слов группы | Осталось перед новым правилом | Точно реализованы | Последние запрещённые |
|---|---:|---:|---:|---:|
| `010210321403210` | 96 | 21 | 20 | 1 |
| `010210324130210` | 54 | 32 | 30 | 2 |
| `012031423012010` | 54 | 32 | 30 | 2 |
| `012304123012010` | 96 | 21 | 20 | 1 |

Последние запрещённые слова первых двух групп:

- `012013021430251043210`;
- `012013021430524103210`;
- `012013021430524130210`.

В каждом из них выполняются условия первого запрета леммы 2. Например, для первого слова знак $p$ положителен в $t_1$ и отрицателен в $t_2$, тогда как $p'(u_1)>0$ и $p''(u_1)>0$. Поэтому оно требует одновременно $p(t_2)<p(t_1)$ и $p(t_2)>p(t_1)$.

Отражённые слова двух других групп:

- `012031425034120310210`;
- `012301425034120310210`;
- `012340152034120310210`.

Они исключаются вторым запретом. Существование остальных 100 слов новых групп удостоверено целочисленными многочленами с рациональными изолирующими интервалами в `data/certificates_n6.json`. Точные списки групп, их реализуемых слов и последних исключений даны в `data/closed_families_n6.json`.

Полнота классификации каждой группы опирается на полное перечисление слов Ролля, предыдущие необходимые условия и сертификаты их применения, последние запреты леммы 2 и сертификаты существования. Неполнота численного поиска не используется как довод невозможности.

## 5. Проверка и границы компьютерной части

Запуск из корня архива:

```
python3 research/check_all.py
```

Проверяющий код использует только стандартную библиотеку Python и точную целую/рациональную арифметику. Не использовать опцию `-O`, отключающую `assert`.

`analytic_middle_obstruction.py` проверяет оба полиномиальных тождества леммы 1, интегрирование многочлена, производную $A$, значение $A(2/3)$, разложение $D$, рациональные коэффициенты нижней оценки и тождество для производной кубического многочлена в середине промежутка. Переходы от этих тождеств к неравенствам и аргумент выпуклости даны выше; код не объявляется формальным проверяющим доказательств в смысле Lean/Coq.

`check_all.py` независимо перечисляет слова и пересчитывает все этапы исключения; сопоставляет новые запреты с `data/analytic_middle_rejected_n6.json`; удостоверяется, что ни один из 2706 сертифицированных примеров не нарушает новых правил; проверяет точные списки восьми закрытых групп и список 3038 оставшихся слов.

Общий подсчёт:

$$6302-520-38=5744,\qquad5744-2706=3038.$$

Верхняя граница, как и на предыдущих этапах, использует опубликованную полноту классификации из 116 слов степени 5 (Костов, 2002; библиография в `README.txt`). Новые леммы доказаны здесь самостоятельно; полное исследование их возможных предшественников в литературе не проведено.


==> anc/rolle6_artifact/research/PROOF_MIDDLE_TRIPLE.md <==
# Три последовательных перегиба: ещё четыре исключения

Этот запрет продолжает PROOF_TRIPLE_INFLECTION.md. После двух исключений
того этапа он даёт ещё четыре: **2706 ≤ a₆ ≤ 2754**, неизвестен статус
48 слов. Всего два новых правила исключают шесть слов из прежних 54.

## 1. Формулировка

Сохраняем каноническую нормировку: среднее корней в нуле, корни P⁽⁴⁾ равны
−1 и 1, средний корень P‴ отрицателен. Пусть z₁<z₂<z₃<z₄ — корни P″.
У строго гиперболического многочлена шестой степени несовместны

\[
\boxed{P(z_1)<0,\quad P(z_2)>0,\quad P(z_3)<0,
       \quad P''(-1)>0,\quad P''(0)<0.}\tag{1}
\]

Значения P в общем среднем и в z₄ не ограничиваются.

## 2. Геометрия и одно сравнение значений

Как в предыдущем доказательстве, переводим z₂ в 0, z₃ в 1 и записываем

\[
P''(x)=(x+u)x(x-1)(x-t),\quad t=1+u+2r,\quad m=(1+r)/2,
\]

где u>0 и r>0; m — общее среднее. Обозначим

\[
H=u^2+u+2ur-2r-1=6(s^2-m^2),
\]

где m−s — левый корень P⁽⁴⁾. Теперь P″(m)<0 даёт **r>1**, а
P″(m−s)>0 даёт **H<0**. Последнее следует из m−s>z₂=0 по чередованию.
Из H<0 и r>1 следует u<1: при u≥1
H=u²+u−1+2r(u−1)≥1.

Берём ту же двойную первообразную

\[
F(x)=x^6/30-(1+r)x^5/10-Hx^4/12+utx^3/6,
\qquad P=F+Bx+C.
\]

Из P(−u)<0, P(0)>0, P(1)<0 получаем

\[
N=\frac{F(-u)}u+F(1)<0.
\]

Действительно, P(−u)+uP(1)−(u+1)P(0)<0, а константы B,C сокращаются.
Точная формула имеет вид

\[
N=-\frac{u+1}{60}K,
\]

\[
K=4ru^3+6ru^2-6ru-4r+3u^4+6u^3-u^2-4u-1.
\]

Следовательно, необходимо K>0. Покажем, что при r>1,H<0,u>0 всегда K<0.

## 3. Две элементарные оценки

Положим

\[
L=(2u+1)(u+2)>0,\qquad
T=u^4-u^3-6u^2-u+1.
\]

Прямое разложение даёт **K=LH+T**.

Если 0<u≤1/2, то

\[
K(u,r)-K(u,1)=2(r-1)(u-1)L<0,
\]

а

\[
\begin{aligned}
K(u,1)&=3u^4+10u^3+5u^2-10u-5\\
&\le 3/16+10/8+5/4-5=-37/16<0.
\end{aligned}
\]

Если 1/2≤u<1, то

\[
-T'(u)=4u^2(1-u)+u(12-u)+1>0.
\]

Поэтому T(u)≤T(1/2)=−17/16. Поскольку H<0 и L>0,

\[
K=LH+T<T\le-17/16<0.
\]

В обоих случаях получается противоречие с K>0. Запрет доказан.
Обе оценки равномерны по неограниченному параметру r>1.
Разбиение на прямоугольники и численный поиск в этом доказательстве
не используются.

## 4. Точная проверка и счёт

`research/middle_triple_obstruction.py` проверяет тождества для N,K,H,T,
производной T, разности K(u,r)−K(u,1) и точные константы −37/16, −17/16.
Формулы геометрии и двойной первообразной также проверены. Используется
только стандартная библиотека Python.

```
python3 research/middle_triple_obstruction.py
python3 research/check_all.py
```

Правило отмечает 240 из 13404 кандидатов; 236 исключены ранее,
четыре новых:

```
012031204132010543210
012031240132010543210
012345010231042130210
012345010231402130210
```

Из 2706 доказанных реализаций не отвергается ни одна.
С первым тройным правилом нет даже исходного пересечения:
знаки P″(−1) и P″(0) у двух правил противоположны.
Всего 340 исходных срабатываний, 334 прежних исключения, шесть новых.

Вторая и последняя пара из прежних четырёх слов, имеющих свидетелей
всех шести парных проекций, исключена этим правилом. Среди текущих 48
слов таких уже нет. Это не означает, что оставшиеся слова невозможны.
40 слов по-прежнему имеют настоящих свидетелей маркерных сигнатур,
а 8 относятся к прежней маркерной группе без таких свидетелей.


==> anc/rolle6_artifact/research/PROOF_MOVING_HERMITE6.md <==
# Подвижные направления H₆: ещё четыре исключения

Получена новая проверенная граница

\[
 2706\le a_6\le2776.
\]

Из предыдущих 74 неизвестных слов исключены четыре; осталось 70,
или 35 пар отражения. Число полностью закрытых семейств осталось равным
128; они содержат 2000 известных слов. Ни одной новой реализации этот
этап не добавляет.

## 1. Запрещённые знаки

Пусть

\[
P=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\]

а корни P‴ в канонической ориентации имеют порядок
a<−1<c<0<1<d. При строгой гиперболичности несовместны восемь условий

\[
\boxed{P(a)>0,\quad P'(a)<0,\quad P(-1)>0,\quad P''(-1)<0,
\quad P'(c)<0,\quad C<0,\quad B>0,\quad A<0.}
\]

Отражение x↦−x учитывается канонизацией слова. Доказательство основано
на необходимой положительной определённости полной матрицы моментов H₆.

## 2. Что изменено в проверке H₆

Если r₁,…,r₆ — различные вещественные корни, то для ненулевого q степени
не выше 5 имеем ∑q(rᵢ)²>0. Формальное тождество Ньютона записывает эту сумму
в виде

\[
72000v_5^2 B^2+\alpha(b,A;v)B+\gamma(b,A;v)C+\delta(b,A;v),
\quad q(x)=\sum_{j=0}^5v_jx^j.
\]

В прежних сертификатах v был постоянным. Здесь разрешены коэффициенты
vⱼ(k,s), являющиеся целочисленными многочленами от двух параметров.
Это допустимая подстановка в то же формальное тождество. В каждом из
восьми использованных подвижных направлений коэффициент v₄ — ненулевая
константа; поэтому q не обращается в нулевой многочлен ни в одной точке.
Это расширение выбора проверяемых направлений, а не независимый от H₆
математический критерий.

Из необходимых границ ℓ<B<h получаем B²≤(ℓ+h)B−ℓh. После этой замены
выражение аффинно по B,C. Прибавление двух знаковых маркерных неравенств
с неотрицательными множителями устраняет B,C. На каждом участке сертификат
проверяет знаки этих множителей и неположительность полученного остатка.
Все формулы и масштабирования совпадают с прежним H₆-методом.

## 3. Полное рациональное покрытие

Используется прежняя рациональная параметризация

\[
D=k^2-k+1,\quad
a=(2-2k-k^2)/D,\quad c=(2k^2-2k-1)/D,\quad d=-a-c,
\quad b=3c-c^3,
\]

где 1<k<(1+√3)/2. Область A задаётся картой `qa_Bpos`:

\[
F(a)<A<-R_0(a),\qquad A=F(a)+s[-R_0(a)-F(a)],\quad0<s<1,
\]

здесь F(t)=−t⁴/20+t²/2−bt/2, R₀(t)=t⁴/4−3t²/2+bt.
Нижняя граница следует из B>0 и P′(a)<0; верхняя — из отрицательности
первого минимума гиперболической квартики P″.

Проверяется весь прямоугольник (k,s)∈(1,11/8)×(0,1); не-физическая
часть k≥(1+√3)/2 исключается точным полиномиальным условием c<0.
В сертификате **483 листа**, глубина дерева не превышает 23.
Использованы **139 направлений: 131 постоянное и 8 подвижных**.
Степень коэффициентов восьми подвижных направлений не выше двух.
После точного сокращения положительных множителей степени остатков
по k,s не превышают 24,6.

Все координаты разбиения рациональны. Проверяющий код заново строит
тождественные остатки, проверяет положительность сокращённых множителей,
знаки определителей и коэффициентов Бернштейна на каждом листе.
Для ускорения многочлены сохраняют собственные степени при подразделении;
если нужно, степень повышается в листе. Это эквивалентно повышению степени
до подразделения: обе операции представляют один и тот же многочлен
в одном базисе Бернштейна на листовом прямоугольнике.

Численные оптимизации, аппроксимации направлений и выбор сетки используются
только для предложения сертификата. В точном проверяющем коде они не нужны.

## 4. Проверка счёта без пересечений

Правило отмечает 44 исходных кандидата: 40 уже были исключены,
а четыре являются новыми:

```
010213402312501043210
010213420312501043210
012340105213024312010
012340105213204312010
```

Ни одно из 2706 сертифицированных реализуемых слов правило не нарушает.
Новый этап хранится отдельно от всех предыдущих сертификатов H₅ и H₆.

Файлы:

- `data/marker_moving_hermite6_certificates.json` — полный сертификат;
- `research/marker_moving_hermite6_obstruction.py` — точный проверяющий код;
- `data/marker_moving_hermite6_rejected_n6.json` — четыре новых слова;
- `research/work/moving_hermite_continuation/rule_audit.json` — аудит пересечений.

Команды проверки:

```
python3 research/marker_moving_hermite6_obstruction.py
python3 research/check_all.py
```

## 5. Оставшаяся граница

У 46 из оставшихся 70 слов есть настоящие гиперболические свидетели
маркерных сигнатур. У 16 других — точные ложноположительные примеры полного
H₅; ещё 8 таких примеров не имеют. Поэтому одними маркерными условиями
нельзя исключить первые 46 слов.

Для 24 слов без настоящих маркерных свидетелей исследовано вырождение
«пять корней плюс один»: `PROOF_QUINTIC_CLUSTER.md`. В частности, доказан
локальный запрет подхода группы из 12 слов к b=−2. Он не закрывает всю
область параметров и **не прибавлен** к четырём глобальным исключениям.
Точное число a₆ по-прежнему не установлено.


Последующее усиление в этом же продолжении: PROOF_QUINTIC_MINIMUM.md
исключило ещё 16 слов. Окончательная граница 2760, остаток 54 слова.
Числа 2776 и 70 выше фиксируют отдельный проверенный этап H6.


==> anc/rolle6_artifact/research/PROOF_NEGATIVE_INFLECTIONS.md <==
# Шесть исключений одним сертификатом: отрицательные значения в точках перегиба

Этот цикл исключает три пары отражения:

| Слово | Отражение |
|---|---|
| 012013042312010543210 | 012345010213240310210 |
| 012013042312501043210 | 012340105213240310210 |
| 012013402312010543210 | 012345010213204310210 |

Постановка: шесть простых вещественных корней P; все 21 корень
P,P',...,P^(5) попарно различны. Отражения считаются отдельно.
Результат относится к словам Ролля, а не к числу компонент пространства
коэффициентов. После одного общего сертификата дальнейший поиск остановлен.

## 1. Нормировка и знаки

Положительным масштабированием P, аффинной заменой переменной и, если нужно,
отражением нормируем четыре корня P'' к -u,0,1,T:

    R=P''=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1,
    P=F-qx+C, Q=F',
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6.

Пусть a<c<d — корни R', v_-<v_+ — корни R'', mu=(1+r)/2 — корень R'''.
Выбираем ориентацию c<mu. Это равносильно r>0, поскольку

    R'(mu)=-r(r+u)(r+u+1)

и mu лежит между a и d. До выбора ориентации T>1 даёт r>-u/2,
так что два последних множителя положительны.

Позиции символов каждого из шести слов дают

    R(v_-)<0, R(mu)<0, P'(a)<0, P'(c)<0,
    P(-u)<0, P(0)<0, P(1)<0.                         (A)

Поскольку -u<a<v_-<c<1, условие R(v_-)<0 означает v_-<0.
Из R''(0)=-2H и v_+>0 следует H>0. В выбранной ориентации
c<mu<d<T, поэтому R(mu)<0 означает mu>1, то есть r>1.

При шести простых вещественных корнях P производная P' имеет пять
простых вещественных корней s1<...<s5. Чередование знаков в её экстремумах
и в экстремумах P даёт

    0<q<min(Q(-u),Q(1)), 1<s4<T, P(s4)>0.           (B)

Из (A) также q>Q(a), q>Q(c).

## 2. Сведение всей области к компактному прямоугольнику

Имеем -3u/4<a<-u/2 и 1/2<c<1. Действительно,

    R'(-3u/4)=-u(6ru+16r+3u²+14u+8)/16<0,
    R'(-u/2)=u²(r+u+1)/2>0, R'(1/2)=r/2>0.

Q убывает на (-u,0), поэтому q>Q(a)>Q(-u/2). Тождество

    480[Q(-u/2)-Q(1)]
      =(u+2)²[25ru²-20ru-20r+17u³-3u²-16u-4]

после подстановки u=2+U,r=1+V имеет положительные коэффициенты
(постоянный равен 2048). Значит u>=2 противоречит (B), и u<2.
H возрастает по u, а H(3/5,r)=-(20r+1)/25<0; следовательно u>3/5.

Кроме того

    Q(2)=-(10u²+10u+20ur+40r-16)/15<0.

Так как T>3, Q убывает на (1,T), а Q(s4)=q>0, получаем s4<2.
Положим h=1/(1+r), 0<h<1/2. Обозначим умноженные на h величины шляпками:

    HH=hH=h(u²-u+1)+2u-2, TT=hT=2+h(u-1),
    Fhat=h x⁶/30-x⁵/10-HH x⁴/12+u TT x³/6, Qhat=Fhat'.

Вся необходимая область содержится в

    (u,h,x=s4) in [3/5,2] x [0,1/2] x [1,2].       (C)

Граница h=0 включена в покрытие: неограниченный предел r→∞ не отбрасывается.

## 3. Противоречие в правом максимуме

В каждом рациональном блоке выбираются постоянные a_U<0 и
1/2<=c_L<=3/5. Равномерные точные оценки

    hR'(a_U)>=0, hR'(c_L)>=0

доказывают a_U>=a и c_L<=c. Допустимые исходные границы без вычисления:
a_U=-u_min/2 и c_L=1/2. Учитывая монотонность Q, имеем

    qhat>qa=Qhat(a_U), qhat>qc=Qhat(c_L).            (D)

Для любой точки z из {-u,0,1} со знаком P(z)<0 и x=s4>1:

    hP(x)<Fhat(x)-Fhat(z)-qhat(x-z).

Поэтому достаточно доказать для qa или qc неравенство

    qa >= [Fhat(x)-Fhat(z)]/(x-z)

(либо такое же с qc), чтобы из (D) получить P(s4)<0, вопреки (B).
Разделённая разность здесь полином, в том числе при x=z на границе
прямоугольника; в физической области x>z, деление допустимо.

Каждый лист сертификата доказывает неотрицательность одного из девяти
полиномов:

    -HH,
    qa-Qhat(1), qc-Qhat(-u),
    qa-secant_z, qc-secant_z  для z=-u,0,1.

Первые три противоречат H>0 или строгим границам (B),(D).
Последние шесть дают указанное противоречие P(s4)<0.

## 4. Точное конечное покрытие и проверка учёта

`data/negative_inflections_certificate.json` содержит бинарное разбиение
всего (C) на 17 рациональных блоков, 33 узла, глубины не более 9.
На каждом листе все коэффициенты соответствующего полинома в тензорном
базисе Бернштейна неотрицательны. Поэтому полином неотрицателен на всём
блоке. Разбиение пополам без пропусков проверяется по дереву.

Фактически используются один лист -HH, один лист qa-Qhat(1),
семь листьев qa-secant_(-u) и восемь листьев qc-secant_(-u).
Сертификату достаточно отрицательного значения P(-u); дополнительные
знаки P(0),P(1) сохранены в предикате шести исследуемых слов.

`negative_inflections_obstruction.py` проверяет всё арифметикой Fraction:
сведение области, границы корней, покрытие и каждый коэффициентный минимум.
Минимумы на листьях сверяются двумя реализациями формулы Бернштейна.
Поиск использует одну реализацию для границ корней, проверка — другую.
Численная неудача поиска нигде не является доказательством невозможности.

Полная проверка дополнения:

    python3 research/work/cycle_negative_inflections/verify_cycle.py

Она проверила неизменность прежних доказательств, все 2706 точных реализаций
и независимо прочла предикат непосредственно из позиций символов всех
13404 исходных кандидатов. Правило отмечает 78 кандидатов: 72 исключены
раньше, ровно 6 входят в прежний остаток из 18 слов. Реализованных слов
среди отмеченных нет. Таким образом, без двойного счёта получены границы

    2706 <= a6 <= 2718.

Остаются 12 слов. Точное число 2706 пока не утверждается. Порог остановки
достигнут одним неделимым сертификатом; дальнейший поиск прекращён.
Следующий исследовательский цикл — только по явной команде пользователя.


==> anc/rolle6_artifact/research/PROOF_OUTER_CUBIC_CHORD.md <==
# Alternating values at the extreme cubic roots and the inner inflections

Established 2026-11-10. This rule excludes one further reflection pair.

Use the normalization and orientation from `PROOF_LEFT_MEAN_AVERAGE.md`:

\[
P=F+Bx+C,\quad F''=(x+u)x(x-1)(x-1-u-2r),\quad u,r>0,
\]
\[
H=u^2+u+2ur-2r-1.
\]

Let a<c<d be the roots of F'''. Assume H>0 and 0<r<1. Equivalently, P'' is negative at the left root of P^(4), and positive at the common mean mu=(1+r)/2.

**Lemma.** The four signs

\[
P(a)<0,\quad P(0)>0,\quad P(1)<0,\quad P(d)>0
\]

are impossible.

Define L(x)=F(x)-xF(1). Subtracting from P its secant through 0 and 1 shows that the proposed signs force L(a)<0<L(d), because a<0<1<d. Reduce L modulo F''', obtaining a quadratic A x²+B0 x+C0. Since a+d=3(1+r)/2-c and ad=c²-3(1+r)c/2-H/2, its values at a,d have the form

\[
L(a)=Va+W,\quad L(d)=Vd+W,
\]
\[
V=B_0+A[3(1+r)/2-c],\qquad
W=C_0-A[c^2-3(1+r)c/2-H/2].
\]

Thus a counterexample requires V>0, and since a>-u, also W-uV<0.

## Unbounded part: u>=2

Set D0=3+6r+2H. We have

\[
R'(1/2)=r/2>0,\quad R'(\mu)=-r(r+u)(r+u+1)<0,
\]

where R=F''. Therefore 1/2<c<mu. Since R'' is decreasing on (1/2,c),

\[
0=R'(c)\le r/2-D_0(c-1/2),\qquad
c\le1/2+r/(2D_0).
\]

V is affine in c. Exact coefficient identities show that both polynomials

\[
960\,\partial_c V,\qquad
-\frac{1920D_0}{r}V\left(u,r,\frac12+\frac{r}{2D_0}\right)
\]

have strictly positive coefficients after u=2+U. Their constant coefficients are positive. Hence V is increasing in c and is already negative at the upper bound on c. This contradicts V>0 throughout u>=2.

## Bounded part: 3/5<u<2

H>0 implies u>3/5. The equation R'(c)=0 gives

\[
D=u-2(u-1)c-3c^2,\quad
N=(2c-1)(u^2+u+2c-2c^2),\quad r=N/(2D).
\]

Because 1/2<c<1, N>0, so D>0. D decreases for c>=1/2, while D(u,3/5)=3/25-u/5<0. Consequently 1/2<c<3/5.

After substituting r=N/(2D), put

\[
\widehat V=30720D^5V,\quad \widehat W=30720D^5W.
\]

These are polynomials, and V-hat is divisible by 2c-1>0. A counterexample makes all six polynomials

\[
-D,\ -N,\ N-2D,\ -DH,\ -\widehat V/(2c-1),\ \widehat W-u\widehat V
\]

strictly negative. But the rectangle [3/5,2] x [1/2,3/5] has an exact **six-rectangle cover** on each leaf of which one of these polynomials has nonnegative Bernstein coefficients. Two leaves use N-2D, three use -V-hat/(2c-1), and one uses W-hat-uV-hat. The contradiction proves the lemma.

`outer_cubic_chord_obstruction.py` independently reconstructs the cubic and quadratic remainders, checks every cleared identity and the two tail polynomials, and computes each leaf's Bernstein bound both recursively and directly. All verification uses exact rational arithmetic and the standard library. The complete certificate is `data/outer_cubic_chord_certificate.json`.

The new pair is `012031402531024103210` and `012301420135204130210`. Neither it nor the other newly excluded pairs is a new realization. The combined continuation removes ten words from the preceding 38, leaving 28: 2706 <= a6 <= 2734. No exact count or publication novelty is claimed.


==> anc/rolle6_artifact/research/PROOF_OUTER_INFLECTION_AVERAGE.md <==
# Среднее P′ и два крайних корня P‴

В канонической ориентации пусть z₁<z₂<z₃<z₄ — корни P″,
a<c<d — корни P‴. Невозможны четыре условия

    P(z₁)>0, P(z₄)<0, P′(a)>0, P′(d)>0.                (1)

Доказательство ниже даёт точное неравенство, более сильное, чем (1).
Оно не использует знаки P в двух внутренних корнях P″.

## Параметры производной

Переведём крайние корни P″ в −1 и 1. После положительного масштабирования

    R=P″=(x²−1)((x+e)²−k²), e>0,k>0,e+k<1.

Положительность e соответствует прежнему r>0: в нормировке z₂=0,z₃=1
имеем e=2r/(2u+2r+1), k=1/(2u+2r+1).

Корни R′ обозначим α<γ<δ. По чередованию −1<α<γ<δ<1.
Кроме того, α<γ<0<δ: R′(0)=−2e<0, произведение корней R′ равно e/2>0,
а первый корень отрицателен. Положим

    m=−γ∈(0,1), p=−αδ∈(0,1), t=α+δ.

Формулы Виета дают

    e=2mp, t=m(1−3p),
    k²=(2p−1)(1−2m²(1−p)).

В средней критической точке R положителен. Но прямое тождество даёт

    R(γ)=(2p−1)(1−m²)²>0.

Следовательно **1/2<p<1**.

## Точное среднее

Для Q′=R можно записать

    Q(x)=x⁵/5+ex⁴/2+(e²−k²−1)x³/3−ex²−(e²−k²)x+B.

Его среднее на [−1,1] равно

    Q̄=(1/2)∫Q(x)dx=B−7e/30.

Введём положительные веса

    λ=δ/(δ−α), 1−λ=−α/(δ−α).

Они суммируются в единицу. Используя α+δ=t и αδ=−p, получаем точное
тождество

    Q̄ − [λQ(α)+(1−λ)Q(δ)]
      = mp/15 · [m²(3p−1)²(7−6p)+(1−p)(27p−7)] > 0.    (2)

Каждый множитель справа положителен при 0<m<1, 1/2<p<1. В исходном
масштабе правая часть умножается на положительный коэффициент.

Если P′(a),P′(d)>0, то взвешенное среднее слева от (2) положительно.
Поэтому ∫_{z₁}^{z₄}P′(x)dx>0, то есть P(z₄)>P(z₁). Это противоречит
двум первым условиям (1).

## Проверка и счёт

    python3 research/outer_inflection_average_obstruction.py

Проверяются тождества Виета, формула R(γ) и факторизация (2), используя
рациональную полиномиальную арифметику стандартной библиотеки Python.
Численных оценок и разбиений области в доказательстве нет.

Новая зеркальная пара:

    010231042135240310210
    012013042531240132010

Ни одна из 2706 сертифицированных реализаций не исключается. Публикационная
новизна не утверждается.


==> anc/rolle6_artifact/research/PROOF_OUTER_SECANTS.md <==
# Сравнение секущих через крайние перегибы

## Постановка и результат

Рассматривается многочлен с шестью различными вещественными корнями,
все 21 нулей его производных порядков 0,…,5 попарно различны.
После положительного масштабирования, аффинной замены аргумента и,
если нужно, отражения используем нормировку

\[
P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,\qquad
P'''(x)=x^3-3x+b.
\]

Нули третьей производной обозначим a<c<d; ориентация выбрана так, что
−1<c<0, следовательно b=3c−c³<0. Значение c=0 исключено условием
отсутствия совпадений с единственным нулём P⁽⁵⁾.
Пусть u<v — крайние из четырёх нулей P″.
Для различных x,y положим D_P(x,y)=(P(y)−P(x))/(y−x).

**Лемма.** В этой нормировке

\[
\boxed{D_P(u,v)<D_P(a,d),\quad D_P(u,v)<D_P(-1,1),\quad D_P(u,v)<P'(c).}
\]

**Четыре запрета.** Поэтому невозможны:

1. P(u)<0<P(v) одновременно с P(a)>0>P(d);
2. P(u)<0<P(v) одновременно с P(−1)>0>P(1);
3. P(u)<0<P(v) одновременно с P'(0)<0;
4. P(u)<0<P(v) одновременно с P'(c)<0.

Для первых двух запретов левая секущая имеет положительный наклон,
а контрольная — отрицательный. Четвёртый запрет следует из последнего
неравенства леммы. Третий следует из второго неравенства леммы и тождества
D_P(−1,1)=B+b/6<P'(0)=B, поскольку b<0.

Эти запреты используют уже известное необходимое условие H3>0 и геометрию
двух крайних перегибов. Они не объявляются логически независимыми от старой
полной системы ограничений. Новым является доказанный вывод, в том числе
на границе b→0, где прежнее разбиение на прямоугольники не завершалось.

## 1. Параметры крайних перегибов

Положим δ=−c∈(0,1), w=u+v, p=uv. Два других корня P″ обозначим α<β.
Тогда u<α<c<β<v, u<0<v, а

\[
4P''(x)=(x^2-wx+p)(x^2+wx+q),\quad
q=w^2-6-p,\quad 4b=w(p-q),\quad 4A=pq.
\]

Сначала w>0. Действительно, P″(−u)=−2bu<0. При этом −u>0>α,
так что отрицательное значение лежит между β и v, а значит −u<v.

Определим r=w/δ>0 и t=δ²∈(0,1). Из b=δ(t−3) получаем

\[
p=-3-6/r+t(2/r+r^2/2),\quad w=rδ,\quad A=p(r^2t-6-p)/4.
\]

Дискриминант внутренней пары равен

\[
(β-α)^2=\frac{r-2}{r}\{12-t(r^2+2r+4)\}>0.
\]

Если 0<r≤2, выражение в фигурных скобках положительно, поскольку t<1,
а первый множитель неположителен. Следовательно r>2.

Пусть h=v−u, j=β−α. Из u<α следует h−j>2w; кроме того
h²+j²=24−2w². Поэтому w²<4.

В крайних корнях P″ имеем P'''(u)<0<P'''(v). Точное тождество

\[
P'''(u)P'''(v)=\frac{r+2}{8r^3}
((r^2+2)t-6)((r^2-2r+4)t-12)
((r^4-2r^2+4)t-12)
\]

даёт ещё одно ограничение. Первые два скобочных множителя отрицательны:
первый меньше 4+2−6=0, второй меньше 4+4−12=−4.
Следовательно последний множитель отрицателен. Обозначая
T=r⁴−2r²+4=(r²−1)²+3, получаем

\[
0<t<12/T.
\]

## 2. Почему r<4

Для шести различных вещественных корней матрица моментов порядка 3
положительно определена. Её определитель равен

\[
\det\begin{pmatrix}
6&0&30\\0&30&-60b\\30&-60b&450-240A
\end{pmatrix}=10800(5-4A-2b^2)>0.
\]

Положим H=5−4A−2b². После подстановки параметров

\[
H=-\frac{r^6t^2-12r^4t+8r^2t^3-48r^2t^2+72r^2t
+16r^2-16t^2+96t-144}{4r^2}.
\]

Предположим r≥4. На всём отрезке 0≤t≤12/T имеем t<1 и
T≥7r⁴/8. Производная

\[
H_t=-r^4t/2+3r^2-6t^2+24t-18+8t/r^2-24/r^2
\]

удовлетворяет

\[
H_t\ge48-48/7-6-18-3/2=219/14>0.
\]

Но на правом конце

\[
H(r,12/T)=
-\frac{4(r-2)^2(r-1)^2(r+1)^2(r+2)^2(r^4-14r^2+4)}{T^3}<0.
\]

Здесь r⁴−14r²+4≥36 для r≥4. Получено противоречие с H>0.
Таким образом **2<r<4**.

## 3. Две разности наклонов

Прямой расчёт разделённых разностей даёт

\[
D_P(u,v)-D_P(a,d)=\frac{δN_a(r,t)}{480r^2},\qquad
D_P(u,v)-D_P(-1,1)=\frac{δN_1(r,t)}{240r}.
\]

Оба числителя — квадратичные многочлены по t:

\[
\begin{aligned}
N_a={}&(14r^7-15r^6+32r^4-352r+240)t^2\\
&+(-168r^5+84r^4+60r^2+2112r-1440)t\\
&+288r^3-576r^2-3168r+2160,\\
N_1={}&(7r^6+16r^3-176)t^2\\
&+(-84r^4-48r^3+128r+1056)t\\
&+144r^2-384r-1584.
\end{aligned}
\]

Их старшие коэффициенты факторизуются как

\[
(r^3-4)(14r^4-15r^3+88r-60),\qquad
(r^3-4)(7r^3+44),
\]

и положительны при 2≤r≤4. Значит обе функции выпуклы по t;
достаточно проверить отрицательность при t=0 и t=12/T.

При t=0 получаются

\[
N_a=144(2r^3-4r^2-22r+15),\quad
N_1=48(3r^2-8r-33).
\]

Скобочные выражения выпуклы на [2,4], а значения на концах равны
соответственно (−29,−9) и (−37,−17). Поэтому они отрицательны.

На втором конце

\[
T^2N_a(r,12/T)=288r^2(r-1)^4G(r),
\]

где G=r⁵+2r⁴−20r³−69r²−72r−22.
Поскольку r(r+2)≤24 и r≤4,

\[
G\le4r^3-69r^2-72r-22\le-53r^2-72r-22<0.
\]

Для второго числителя

\[
T^2N_1(r,12/T)=48r^2J(r),
\]

\[
J(r)=3r^8-8r^7-66r^6+20r^5+231r^4-40r^3-264r^2+64r+48.
\]

Отрицательность J на [2,4] имеет короткий точный сертификат.
Коэффициенты −J(2+2z) в базисе Бернштейна степени 8 на 0≤z≤1:

\[
1344,\ 2760,\ 38432/7,\ 73800/7,\ 681672/35,
\ 241200/7,\ 405688/7,\ 91440,\ 131664.
\]

Все они положительны, а базисные функции неотрицательны и в сумме дают 1.
Следовательно J<0. По выпуклости оба N отрицательны на 0≤t≤12/T.
Все множители перед N в разностях наклонов положительны. Первые два неравенства леммы доказаны.

## 4. Сравнение со значением P′ в среднем нуле P‴

Для третьего неравенства леммы немного усилим оценку раздела 2:
**r<15/4**. Если r≥15/4, то T≥(193/225)r⁴ и на отрезке
0≤t≤12/T<1 та же производная удовлетворяет

\[
H_t\ge675/16-1350/193-6-18-128/75
=2196961/231600>0.
\]

Фактор r⁴−14r²+4 положителен при r≥15/4: его значение в 15/4 равно
1249/256, а производная 4r(r²−7) положительна. Поэтому граничное
значение H(r,12/T) по-прежнему отрицательно. Получаем противоречие H>0.

В точке c=−δ

\[
P'(c)-B=δ(9t^2/20-t-A),
\]

а точная разность равна

\[
D_P(u,v)-P'(c)=\frac{δN_c(r,t)}{480r^2},
\]

\[
\begin{aligned}
N_c={}&(14r^7+30r^6+32r^4-216r^2-352r-480)t^2\\
&+(-168r^5-456r^4+816r^2+2112r+2880)t\\
&+288r^3+72r^2-3168r-4320.
\end{aligned}
\]

Коэффициент при t² равен

\[
2(r+2)^2(7r^5-13r^4+24r^3-28r^2+16r-60)>0.
\]

Действительно, при r≥2 выражение в последних скобках не меньше
16+80−28=68: группируем r⁴(7r−13), r²(24r−28) и 16r−60.
При t=0 имеем

\[
N_c(r,0)=72(r+2)^2(4r-15)<0
\]

в силу r<15/4. При t=12/T получаем

\[
T^2N_c(r,12/T)=72r^2(r+2)^4G_c(r),
\]

где G_c=4r⁵−31r⁴+64r³−36r²−12r+8.
Коэффициенты −G_c(2+2z) в базисе Бернштейна степени 5:

\[
16,\quad40,\quad472/5,\quad992/5,\quad1712/5,\quad360.
\]

Они строго положительны, поэтому G_c<0 на [2,4], в частности на
нужном интервале (2,15/4). Выпуклость по t завершает доказательство
N_c<0 и третьего неравенства леммы.

## Точная проверка и вклад

`outer_secant_obstruction.py` проверяет независимо, только рациональной
арифметикой: факторизацию P″, дискриминант внутренней пары, произведение
P'''(u)P'''(v), три разности наклонов, формулу H и её граничное значение,
разложения трёх квадратичных числителей и пятнадцать коэффициентов Бернштейна.
Геометрические и аналитические шаги доказательства изложены выше;
проверяющая программа не является формальным ассистентом доказательств.

Среди прежних 140 нерешённых слов четыре правила по отдельности отмечают
6, 4, 20 и 42 слова. Эти числа **не складываются**. Их объединение содержит
44 слова: 42 по условию на P'(c) и ещё 2 по секущей (a,d).
Ни один из 2706 точных примеров не нарушает запретов.
Новый интервал после полного аудита: **2706≤a₆≤2802**;
остаются **96 слов (48 пар отражения)**. Полностью закрыты 122 семейства,
содержащие 1906 известных слов. Все 44 исключения взяты из прежних 70 слов,
каждая отдельная и каждая прежняя смешанная проекция которых имела
сертифицированного свидетеля. Их осталось 26.

Исследование началось с коэффициентов |P(x+iy)|² в двух перегибах.
Численный эксперимент и незавершённые покрытия на их основе сохранены в
`work/modulus_pairs/`; они сами не исключают ни одного слова.
Полученные 44 исключения опираются именно на доказанную выше лемму.


==> anc/rolle6_artifact/research/PROOF_PARAMETRIC_MIDDLE.md <==
# Сертификаты, действующие на всём интервале параметра

7 ноября 2026 года. Продолжение `PROOF_CENTRAL_VALUES_AND_OVERLAP.md`. Приоритет и публикационная новизна не заявляются.

## 1. Результат

Для числа невырожденных расположений всех 21 корня строго гиперболического многочлена степени 6 и его производных получено

$$\boxed{2706\le a_6\le5234}.$$

Новый этап исключает 212 из 2740 ранее неразобранных слов. Остаются 2528 слов без доказанного статуса. Нижняя граница не изменилась. Точное значение $a_6$ не доказано.

Пять схем запретов подтверждены восемью полиномиальными тождествами. Проверяются девять применений этих тождеств на рациональных подынтервалах; для каждой схемы покрыт весь интервал параметра $(0,1)$. Подстановка отдельных значений параметра используется только для поиска, не для доказательства.

Новых полностью закрытых групп этот этап не добавил: их остаётся 10, содержащих 158 реализуемых слов. Четыре группы «17 подтверждённых + 1 спорное» пока не закрыты.

## 2. Нормировка и параметр

Как в предыдущей записке, положительной аффинной заменой аргумента, положительным масштабированием значений и, если нужно, отражением приводим многочлен к виду

$$p(x)=\frac{x^6}{120}-\frac{x^4}{8}+\frac{bx^3}{6}+\frac{Ax^2}{2}+Bx+C,$$

где корни $p^{(4)}$ равны $-1,+1$, корень $p^{(5)}$ равен 0, а

$$p'''(x)=x^3-3x+b,\qquad 0<b<2.$$

Средний корень $p'''$ обозначим $v$. По перемежению и выбранной ориентации

$$0<v<1,\qquad b=3v-v^3.$$

Тем самым $p$ аффинно зависит от $A,B,C$, а коэффициенты этой аффинной зависимости являются многочленами от одного параметра $v$.

Обозначения $P_-,P_0,P_+$, $Q_-,Q_0,Q_+$, $R_-,R_0,R_+$ — значения $p,p',p''$ в $-1,0,+1$. Дополнительно

$$P_v=p(v)=C+Bv+\frac{Av^2}{2}+\frac{3v^4}{8}-\frac{19v^6}{120},$$
$$Q_v=p'(v)=B+Av+v^3-\frac{9v^5}{20},$$
$$R_v=p''(v)=A+\frac{3v^2}{2}-\frac{3v^4}{4}.$$

Все знаки определяются словом корней. При положительном старшем коэффициенте знак производной в точке равен $(-1)^m$, где $m$ — число её корней правее этой точки. Ни одно из рассматриваемых значений не равно нулю.

## 3. Пять запрещённых сочетаний

В следующей таблице последняя колонка относится к предыдущему остатку из 2740 слов. Эти числа нельзя суммировать без учёта пересечений.

| Правило | Запрещённые знаки | Срабатываний в остатке |
|---|---|---:|
| 1 | $P_-<0,\ Q_-<0,\ Q_v<0,\ P_+>0,\ R_+>0$ | 26 |
| 2 | $P_-<0,\ Q_-<0,\ Q_0<0,\ P_v>0,\ Q_v>0,\ R_+<0$ | 18 |
| 3 | $P_->0,\ Q_v>0,\ P_+<0,\ Q_+<0$ | 42 |
| 4 | $P_->0,\ P_v>0,\ Q_v>0,\ P_+<0$ | 16 |
| 5 | $P_->0,\ R_0<0,\ P_v<0,\ P_+>0,\ R_+<0$ | 126 |

Всего 228 срабатываний, но 16 слов учтены двумя правилами. Объединение содержит ровно 212 слов.

### Полностью выписанный пример: правило 4

Прямая подстановка нормированной формулы даёт тождество

$$(1-v)^2P_-+4vP_v+2(1-v^2)Q_v-(1+v)^2P_+
=-\frac4{15}v(1-v^2)^2(2-v^2).$$

При $0<v<1$ все четыре коэффициента перед значениями с учётом выписанных знаков положительны, а правая часть строго отрицательна. Поэтому сочетание $P_->0$, $P_v>0$, $Q_v>0$, $P_+<0$ невозможно.

Это доказательство действует одновременно для всех $v\in(0,1)$ и не использует вещественность всех корней самого $p$, кроме её роли в нормировке и считывании знаков.

## 4. Общая схема точного сертификата

Пусть $F_0,\ldots,F_{11}$ — значения $p,p',p''$ последовательно в точках $-1,0,v,1$. Для заданной схемы знаков $\varepsilon_jF_j>0$ строится тождество

$$\sum_j w_j(v)\,\varepsilon_j\,120F_j=-R(v),$$

где коэффициенты при $A,B,C$ слева тождественно сокращаются. На указанном подынтервале доказываются

$$w_j(v)\ge0,\qquad \sum_jw_j(v)>0,\qquad R(v)\ge0.$$

Тогда левая часть строго положительна, а правая неположительна. Следовательно, схема невозможна на всём подынтервале.

Для каждой из пяти схем подынтервалы без разрывов покрывают $(0,1)$. Использованы только точки разбиения $0,1/4,1/2,1$:

| Правило | Сертификаты и интервалы |
|---|---|
| 1 | I1 на $[0,1/4]$; I2 на $[1/4,1/2]$ и $[1/2,1]$ |
| 2 | I3 на $[0,1/2]$; I4 на $[1/2,1]$ |
| 3 | I5 на $[0,1]$ |
| 4 | I6 на $[0,1]$ |
| 5 | I7 на $[0,1/2]$; I8 на $[1/2,1]$ |

Граничные значения $v=0,1$ в исходную невырожденную задачу не входят. Внутренние точки склейки входят, и в них отдельно проверена строгая положительность суммы множителей.

### Проверка неотрицательности

После замены $v=l+(r-l)t$ используем базис Бернштейна:

$$f(l+(r-l)t)=\sum_{k=0}^{n}\beta_k\binom nk t^k(1-t)^{n-k},\qquad 0\le t\le1.$$

Если все рациональные $\beta_k\ge0$, то $f\ge0$ на всём отрезке. Если хотя бы один коэффициент положителен, то $f>0$ во внутренности. Для суммы множителей дополнительно проверяются значения во внутренних точках склейки. Так все условия сертификата сводятся к конечным точным арифметическим равенствам и неравенствам.

В `data/parametric_middle_certificates.json` полностью записаны восемь тождеств, пять схем и их покрытия. Коэффициенты многочленов перечислены от младшей степени к старшей. Ноль в схеме знаков означает отсутствие ограничения. Номера строк $0,\ldots,11$ соответствуют порядку $P_-,Q_-,R_-,P_0,Q_0,R_0,P_v,Q_v,R_v,P_+,Q_+,R_+$.

Приложение ниже выписывает все тождества и коэффициенты Бернштейна для остатков. Множители в восьми тождествах имеют очевидный неотрицательный знак на $(0,1)$; проверяющая программа также удостоверяет их знак независимо.

## 5. Перекрытия и границы результата

Сначала было выделено 14 полных шаблонов знаков. Неиспользуемые знаки удалены; совпадающие и избыточные условия сокращены с учётом четырёх центральных правил предыдущего этапа. Остались пять схем. Их логическая независимость как математических методов не утверждается.

На общей базе из 13404 слов новый набор срабатывает на 1158 словах; 946 из них уже запрещены предыдущими этапами. Чистый прирост равен 212:

$$5446-212=5234,\qquad5234-2706=2528.$$

И внутри нового набора, и между этапами используются объединения множеств. Полный аудит находится в `data/method_overlap_audit.json`.

Этот этап всё ещё использует значения в корнях высших производных. Условия существования шести вещественных корней $p$ полностью не устранены. Поэтому сертификаты дают необходимые условия, а не критерий реализуемости. Число 2706 не объявляется точным; новые положительные примеры на этом этапе не добавлялись.

## 6. Воспроизводимость

Из корня архива:

```
python3 research/check_all.py
```

Проверка использует только стандартную библиотеку Python и точную целую/рациональную арифметику. Не использовать `-O`.

`parametric_middle_obstruction.py` независимо дифференцирует нормированную формулу, проверяет все полиномиальные тождества, неотрицательность множителей и остатков, отсутствие разрывов в покрытиях и строгость в точках склейки. `check_all.py` проверяет также все прежние сертификаты, положительные примеры, список оставшихся слов и пересечения методов.

Поисковые программы в `research/work/` используют NumPy, SciPy и SymPy; их численные ответы не являются доказательствами. Финальная проверка от этих пакетов и от численных допусков не зависит.

## Приложение. Полные тождества

**I1.**

$$P_{+} - P_{-} - 2 Q_{v} + 2 R_{+} v=-\frac{- 4 v \left(27 v^{4} - 60 v^{3} - 70 v^{2} + 180 v - 45\right)}{120}.$$

На $[0,\frac{1}{4}]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}0 & 9 & \frac{27}{2} & \frac{223}{16} & \frac{175}{16} & \frac{1333}{256}\end{matrix}\right].$$

**I2.**

$$P_{+} \left(v + 1\right) + P_{-} \left(- v - 1\right) - 2 Q_{-} v - 2 Q_{v}=-\frac{- 4 v \left(v + 1\right) \left(27 v^{3} - 7 v^{2} - 63 v + 3\right)}{120}.$$

На $[\frac{1}{2},1]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}\frac{645}{8} & \frac{2341}{20} & \frac{818}{5} & \frac{1092}{5} & \frac{1376}{5} & 320\end{matrix}\right].$$

На $[\frac{1}{4},\frac{1}{2}]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}\frac{4085}{256} & \frac{15121}{640} & \frac{10821}{320} & \frac{7477}{160} & \frac{4993}{80} & \frac{645}{8}\end{matrix}\right].$$

**I3.**

$$- 2 P_{-} + 2 P_{v} + Q_{-} \left(v - 1\right) \left(v + 1\right) - Q_{0} \left(v + 1\right)^{2}=-\frac{2 \left(v + 1\right)^{2} \left(19 v^{4} - 8 v^{3} - 48 v^{2} + 4 v + 13\right)}{120}.$$

На $[0,\frac{1}{2}]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}26 & 31 & \frac{351}{10} & \frac{741}{20} & \frac{1409}{40} & \frac{447}{16} & \frac{459}{32}\end{matrix}\right].$$

**I4.**

$$- Q_{-} + Q_{v} + R_{+} \left(- v - 1\right)=-\frac{6 \left(v + 1\right) \left(9 v^{4} - 29 v^{3} - 21 v^{2} + 81 v - 16\right)}{120}.$$

На $[\frac{1}{2},1]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}\frac{2331}{16} & \frac{1551}{8} & 237 & 270 & 288 & 288\end{matrix}\right].$$

**I5.**

$$P_{+} \left(v - 1\right) + P_{-} \left(1 - v\right) - 2 Q_{+} v + 2 Q_{v}=-\frac{4 v \left(v - 1\right) \left(27 v^{3} + 7 v^{2} - 63 v - 3\right)}{120}.$$

На $[0,1]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}0 & \frac{12}{5} & \frac{144}{5} & \frac{256}{5} & \frac{128}{5} & 0\end{matrix}\right].$$

**I6.**

$$- P_{+} \left(v + 1\right)^{2} + P_{-} \left(v - 1\right)^{2} + 4 P_{v} v - 2 Q_{v} \left(v - 1\right) \left(v + 1\right)=-\frac{- 32 v \left(v - 1\right)^{2} \left(v + 1\right)^{2} \left(v^{2} - 2\right)}{120}.$$

На $[0,1]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}0 & \frac{64}{7} & \frac{128}{7} & \frac{160}{7} & \frac{128}{7} & \frac{128}{21} & 0 & 0\end{matrix}\right].$$

**I7.**

$$P_{+} \left(v + 1\right) + P_{-} \left(1 - v\right) - 2 P_{v} + R_{0} \left(v - 1\right) \left(v + 1\right)=-\frac{- 2 \left(v - 1\right) \left(v + 1\right) \left(19 v^{4} - 46 v^{2} + 14\right)}{120}.$$

На $[0,\frac{1}{2}]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}28 & 28 & 26 & 22 & \frac{397}{24} & \frac{257}{24} & \frac{177}{32}\end{matrix}\right].$$

**I8.**

$$P_{+} \left(v + 1\right) + P_{-} \left(1 - v\right) - 2 P_{v} + R_{+} \left(v - 1\right) \left(v + 1\right)=-\frac{- 2 \left(v - 1\right) \left(v + 1\right) \left(19 v^{4} - 60 v^{3} - 46 v^{2} + 180 v - 61\right)}{120}.$$

На $[\frac{1}{2},1]$ коэффициенты Бернштейна остатка $R$ равны

$$\left[\begin{matrix}\frac{537}{32} & \frac{1307}{48} & \frac{94}{3} & 29 & \frac{64}{3} & \frac{32}{3} & 0\end{matrix}\right].$$


==> anc/rolle6_artifact/research/PROOF_POLAR_MEAN.md <==
# Полярная производная с полюсом в общем среднем корней

## Постановка и точные необходимые условия

Пусть p — многочлен степени 6 с положительным старшим коэффициентом,
все его корни вещественны и просты, а корни всех производных попарно
различны. Перенесём общее среднее корней в ноль и положим

    q(x) = 6p(x) - x p'(x).

Если p сделан унитарным, то p=x^6+c2*x^4+c3*x^3+c4*x^2+c5*x+c6,
причём c2=-(1/2)*sum(r_i^2)<0. Поэтому

    q=2*c2*x^4+3*c3*x^3+4*c4*x^2+5*c5*x+6*c6

имеет степень ровно 4 и отрицательный старший коэффициент. Нормировка
старшего коэффициента не меняет корней; далее для знаков используется -q.
Дифференцирование даёт

    q^(j) = (6-j)p^(j) - x p^(j+1),  j=0,1,2,3.

Пусть r_1<...<r_m — корни p^(j), y_1<...<y_(m-1) — корни p^(j+1),
где m=6-j. Все эти многочлены имеют среднее корней 0. Ни один r_i не
равен 0, и 0 лежит в одном из интервалов (r_i,r_(i+1)).

В каждом интервале, целиком лежащем слева от 0, q^(j) имеет корень
в (y_i,r_(i+1)); в каждом интервале, целиком лежащем справа от 0,
он имеет корень в (r_i,y_i). Это следует непосредственно из
противоположности знаков в указанных концах:

    q^(j)(y_i)=m*p^(j)(y_i),
    q^(j)(r_i)=-r_i*p^(j+1)(r_i).

Получено m-2 непересекающихся интервала. Степень q^(j) равна m-2,
поэтому в каждом интервале расположен ровно один простой корень, других
корней нет. В частности, q — строго гиперболическая квартика.

Интервалы дополнительно сужаются при помощи знаков в узлах исходного
слова. Знаки p^(j)(z) и p^(j+1)(z), а также знак z известны из слова.
Если слагаемые в (6-j)p^(j)(z)-z*p^(j+1)(z) имеют одинаковый знак
или одно из них равно нулю, знак q^(j)(z) известен и не равен нулю.
В каждом из непересекающихся интервалов не более одного корня.
Из известного знака и чётности числа корней справа определяется,
по какую сторону от z лежит этот корень. Это в точности алгоритм
`root_bounds` в `polar_mean_obstruction.py`.

## Линейные сертификаты

Переменные: 20 положительных промежутков между 21 исходным узлом и
10 координат корней q,q',q'',q'''. Исходные координаты выражаются
через промежутки с началом отсчёта в корне p^(5).

Равенства E=0 — равенство средних в каждой цепочке производных.
Строгие неравенства B>0 включают:

- исходные промежутки и неравенства из BOUND_PROOF.md для p;
- полученные выше границы для корней q и его производных;
- строгую упорядоченность и чередование в цепочке q;
- те же неравенства для критических точек и частичных сумм корней q.

Каждый сохранённый сертификат состоит из целых векторов y,z, где z>=0
и хотя бы одна компонента z положительна. Проверяется тождество

    sum(y_i E_i) = sum(z_i B_i).

Левая часть равна нулю, правая строго положительна. Получено противоречие.
Проверка использует только целые числа и стандартную библиотеку Python.
Перебор 12 формальных слов квартики использовался при разведочном поиске,
но НЕ нужен ни одному из окончательных сертификатов. Поэтому не нужны
предположения о невырожденности совместного порядка корней разных
производных q и нет зависимости от опубликованной классификации квартик.

## Четыре запрета с коротким доказательством

Рассмотрим слово

    012304105231021043210.

Пусть корни p^(4) равны -h,+h, h>0. Обозначим корни q через
alpha_1<alpha_2<alpha_3<alpha_4, корни q' через beta_1<beta_2<beta_3,
первый корень q'' через gamma_1. Полученные границы дают

    alpha_1 < -h,   alpha_2 < 0,   alpha_3 < h,   gamma_1 > 0.

В частности, alpha_1+alpha_2+alpha_3<0. С другой стороны, стандартные
строгие неравенства для частичных сумм корней соседних производных дают

    beta_1+beta_2 < (2/3)(alpha_1+alpha_2+alpha_3),
    gamma_1 < (beta_1+beta_2)/2.

Следовательно, gamma_1 < (alpha_1+alpha_2+alpha_3)/3 < 0 — противоречие.
Тот же аргумент исключает `012304105231201043210` и отражения обоих слов.
Для остальных восьми слов приложены целочисленные линейные сертификаты.

## Результат и ограничения

Из 2528 слов, остававшихся после прежних проверок, этот этап исключил
ровно 12. Все они отсутствуют в прежнем объединении запретов; нижняя
граница 2706 не меняется. Сам по себе полярный этап уменьшает верхнюю
границу с 5234 до 5222. Последующие этапы, если есть, учитываются отдельно.

При разведочном поиске полюсы в крайнем корне p и в корнях p^(4)
не дали новых запретов в проверенных линейных моделях. Квадратичная
релаксация для крайнего полюса была проверена лишь на 17 словах и также
не дала запрета. Это наблюдения о конкретных проверках, а не доказательство
бесполезности этих методов. Для общего полюса a при среднем p, равном 0,
и корнях p^(4), равных ±h, среднее корней D_a p равно h^2/a (a≠0).

Публикационная новизна полярного преобразования, вспомогательных
неравенств и полученных границ не заявляется.


==> anc/rolle6_artifact/research/PROOF_POSITIVE_H_FIRST_MINIMUM.md <==
# Ещё шесть исключений: невозможный знак первого минимума

Одним сертификатом исключены три пары отражения:

| Слово | Отражение |
|---|---|
| 010213420310210543210 | 012345012013024312010 |
| 010213420312010543210 | 012345010213024312010 |
| 010213420315240103210 | 012301042513024312010 |

Считаются слова Ролля для шести простых вещественных корней P в общем
положении: все 21 корень P,P',...,P^(5) различны. Отражения различаются.
Число компонент пространства коэффициентов здесь не вычисляется.

## 1. Знаковое препятствие

Используем прежнюю аффинную нормировку, выбрав положительный старший
коэффициент и ориентацию c<mu:

    R=P''=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1,
    P=F-qx+C, Q=F',
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6.

Здесь a<c<d — корни R', v_-<v_+ — корни R'', mu=(1+r)/2 — корень R'''.
Обоснование ориентации: R'(mu)=-r(r+u)(r+u+1), mu лежит между a и d,
а T>1 до отражения гарантирует r>-u/2. Поэтому c<mu равносильно r>0.

Общий предикат шести слов:

    R(v_-)<0, P'(a)<0, P(0)>0.

Первое условие эквивалентно H>0: v_- находится между a и c, v_+>0,
R''(0)=-2H. Второе и третье означают

    q>Q(a), C>0.                                       (1)

Если P имеет шесть простых вещественных корней, то первый корень s1
производной P' лежит левее -u и является минимумом с P(s1)<0. Также

    0<q<min(Q(-u),Q(1)), q=Q(s1).                     (2)

Покажем, что (1),(2),H>0 вынуждают P(s1)>0. Условие r>1 не требуется:
доказательство охватывает всё r>0, включая два режима расположения mu.

## 2. Компактные параметры, включая неограниченный предел

Знаки

    R'(-3u/4)=-u(6ru+16r+3u²+14u+8)/16<0,
    R'(-u/2)=u²(r+u+1)/2>0

дают a=-ut, 1/2<t<3/4. На (-u,0) Q убывает, так что
q>Q(a)>Q(-u/2). Полином 480[Q(-u/2)-Q(1)] после подстановки
u=2+U,r=V имеет только положительные коэффициенты, постоянный равен 1408.
Таким образом, (2) исключает u>=2. H возрастает по u, а
H(3/5,r)=-(20r+1)/25<0, поэтому u>3/5.

Тождество

    Q(-3u/2)=-9u⁴(5r+7u+5)/160<0

и возрастание Q на (-∞,-u) дают s1=-uv, 1<v<3/2.

В точке a логарифмическая производная R равна нулю:

    1/[u(1-t)] - 1/(ut) - 1/(ut+1) - 1/(ut+T)=0.

Отсюда для D=ut(3t-2)+2t-1 имеем

    D=ut(1-t)(ut+1)/(ut+T)>0.

Определим

    N=(2ut+1)[u(1-2t²)-2t+1], DN=2D+N,
    TN=(1+u)D+N, HN=D(u²+u-1)+N(u-1), Hb=HN/u.

Точное решение уравнения R'(-ut)=0 даёт r=N/(2D). Следовательно
N>0, HN=DH, Hb>0. Hb является полиномом: HN делится на u.
Весь необходимый набор параметров содержится в

    B=[3/5,2] x [1/2,3/4] x [1,3/2] по (u,t,v).       (3)

Предел r→∞ соответствует D→0 и не теряется: покрывается весь замкнутый
прямоугольник (3); невозможность используется только при строгих
необходимых ограничениях D>0,N>0,Hb>0.

## 3. Полиномиальная нижняя оценка минимума

Пусть E(x)=60D F(x). Из определений

    E(x)=2Dx⁶-3DNx⁵-5HNx⁴+10uTNx³.

Введём полиномы

    QA=E'(-ut)/u⁴, QX=E'(-uv)/u⁴,
    G=[E(-uv)+uv E'(-ut)]/(u⁵v).

Все деления точные в кольце полиномов. Условия (1),(2) дают
QX>QA и QX>0. Если G>=0, то

    P(s1)=F(-uv)+uv q+C
          > F(-uv)+uv Q(a)=u⁵v G/(60D)>=0,

вопреки P(s1)<0. Таким образом, на каждом блоке достаточно доказать
неотрицательность хотя бы одного из шести полиномов

    -D, -N, -Hb, G, QA-QX, -QX.                       (4)

Кроме G, каждый из них противоречит строгому необходимому ограничению.

## 4. Квадрат у вырожденной границы

Вблизи (u,t,v)=(1,1/sqrt(3),sqrt(5/3)) простая оценка коэффициентов G
заменяется точным тождеством. Положим

    S=(2t/9)(3v²-5)²,
    L=(Hb-D)/(u-1),
    A=[G(1,t,v)-S]/(3t²-1),
    B0=[G-S-D A]/(u-1), E0=L A-B0.

Это полиномы; их коэффициенты содержатся в сертификате под именами L,B,E.
Проверяются тождества

    Hb-D=(u-1)L,
    L(G-S)=D E0+Hb B0.                                (5)

На прямоугольнике

    [99/100,101/100] x [577/1000,578/1000] x [128/100,130/100]

минимальные коэффициенты Бернштейна положительны:

| Полином | Точная нижняя граница |
|---|---|
| L | 595780147/1562500000 |
| B0 | 33755682058566496681631/112500000000000000000000 |
| E0 | 5750298569189481927881/12207031250000000000000 |

Из D>0,Hb>0,L>0 и S>=0 тождество (5) даёт G>=0. Тем самым
вырожденная область проверяется без потери точности на почти нулевых
числах и без исключения какого-либо бесконечного хвоста.

## 5. Сертификат и учёт новых слов

`data/positive_H_first_minimum_certificate.json` содержит покрытие (3)
81 рациональным блоком: 161 узел, глубина не более 27. Из них 33 листа
используют -D, 14 используют -Hb, 26 — G, 6 — QA-QX, 2 — тождество (5).
Каждый обычный лист имеет неотрицательные коэффициенты Бернштейна
выбранного полинома (4). Два специальных листа целиком находятся внутри
области, для которой доказано (5).

`positive_H_first_minimum_obstruction.py` независимо восстанавливает
полиномы из E, проверяет тождества и сведение области, затем проверяет
покрытие точной арифметикой Fraction. Минимумы коэффициентов на каждом
листе и в локальной области сверяются двумя реализациями.

Полная проверка дополнения:

    python3 research/work/cycle_positive_H_first_minimum/verify_cycle.py

Она также проверила хеши прежних доказательств, все 2706 точных примеров
и совпадение предиката с прямым чтением знаков из позиций символов во
всех 13404 исходных кандидатах. Правило отмечает 954 кандидата; 948 были
исключены ранее. Новые относительно сохранённого остатка — ровно шесть
слов, перечисленных в начале. Реализуемых слов среди отмеченных нет.

Текущие границы без двойного счёта:

    2706 <= a6 <= 2712.

Остаются шесть слов. Точное число 2706 пока не утверждается. Один общий
сертификат достиг порога остановки; дальнейший поиск в этом цикле
не проводился. Продолжение — только по явной команде пользователя.


==> anc/rolle6_artifact/research/PROOF_PRIMITIVE_CLASSIFICATION.md <==
# Доказанная классификация производных гиперболических секстик

6 ноября 2026 года. Исследовательский результат с точными алгебраическими сертификатами. Приоритет и публикационная новизна не заявляются.

Дополнение: это записка о предыдущем этапе. Последующее аналитическое
доказательство в `PROOF_FIRST_FAMILY.md` снизило общую верхнюю границу
до 6302; следующий этап в `PROOF_MIDDLE_AND_CONVEXITY.md` — до 5744.
Теперь закрыты восемь групп, содержащие 140 полных расположений.
Теоремы о числах 96 и 162 остаются без изменений.

## Точные результаты и их границы

Слово степени 5 записывает слева направо все 15 корней $q,q',q'',q''',q^{(4)}$, обозначая корень $q^{(j)}$ цифрой $j$. Все корни просты, а все 15 чисел попарно различны.

**Теорема 1.** Из 116 реализуемых слов степени 5 ровно 96 имеют хотя бы одного представителя $q$, являющегося производной строго гиперболического многочлена степени 6 с невырожденным полным расположением корней. Для остальных 20 слов такой первообразной нет ни у одного представителя.

Теорема утверждает существование представителя каждого из 96 типов. Она не утверждает, что каждый многочлен каждого из этих типов допускает гиперболическую первообразную.

**Теорема 2.** Пусть $\mu$ — общее среднее корней $p$ и его производных, $p$ имеет степень 6 и положительный старший коэффициент. Среди пар «слово для $p'$; знак $p(\mu)$» реализуются ровно 162. Из $96\cdot2=192$ пар, оставшихся после теоремы 1, ещё 30 невозможны. Здесь $p(\mu)\ne0$ вследствие невырожденности полного расположения.

**Следствие для полного подсчёта.** Вместе с ранее проверенными запретами получены границы

$$2706\le a_6\le6836.$$

Точное значение $a_6$ не доказано. На описанном в этой записке этапе оставались 4130 не классифицированных полных слов. Числа 96 и 162 относятся к указанным проекциям классификации, а не к числу полных расположений 21 корня.

## 1. Аналитический критерий существования первообразной

Пусть $q$ — монический многочлен степени 5 с корнями $r_1<r_2<r_3<r_4<r_5$, а $F'=q$. Точки $r_1,r_3,r_5$ — минимумы $F$, точки $r_2,r_4$ — максимумы. Многочлен $F+C$ имеет шесть простых вещественных корней тогда и только тогда, когда

$$\max\{F(r_1),F(r_3),F(r_5)\}<\min\{F(r_2),F(r_4)\}.$$

Действительно, это в точности условие непустоты интервала

$$-\min\{F(r_2),F(r_4)\}<C<-\max\{F(r_1),F(r_3),F(r_5)\}.$$

Знаки в экстремумах и монотонность между ними дают по одному простому корню на каждом из шести промежутков, включая два внешних.

Из шести сравнений минимумов с максимумами четыре следуют из монотонности на соседних промежутках. Поэтому остаются только

$$F(r_4)>F(r_1),\qquad F(r_2)>F(r_5).$$

После переноса положим

$$r_1=0,\quad r_2=a,\quad r_3=a+b,\quad r_4=a+b+c,\quad r_5=a+b+c+d,$$

где $a,b,c,d>0$. Непосредственное интегрирование даёт

$$60(F(r_4)-F(r_1))=(a+b+c)^3H(a,b,c,d),$$
$$60(F(r_2)-F(r_5))=(b+c+d)^3H(d,c,b,a),$$

где

$$\begin{aligned}
H(a,b,c,d)={}&2a^3+3a^2(b+d)+a(-bc+bd-c^2-4cd)\\
&-b^3-b^2(c+2d)+bc(c+d)+c^3+3c^2d.
\end{aligned}$$

Таким образом, точный критерий существования строго гиперболической первообразной состоит из двух кубических неравенств:

$$H(a,b,c,d)>0,\qquad H(d,c,b,a)>0.$$

Это алгебраическая запись сравнения высот экстремумов; новизна самого критерия не заявляется. Проверяющий код самостоятельно умножает кубические выражения на положительные множители и сравнивает результат с точно проинтегрированным $q$.

## 2. Как слово задаёт полиномиальные неравенства

Для каждой точки $r_j$ слово определяет число корней $q^{(k)}$ справа от неё. При положительном старшем коэффициенте поэтому определён знак $q^{(k)}(r_j)$. Используются значения при $k=2,3,4$; это соответственно кубические, квадратичные и линейные многочлены от $a,b,c,d$.

Дополнительно используются знаки $q'(\mu)$ и $q''(\mu)$, также читаемые из слова, где $\mu=(r_1+\cdots+r_5)/5$.

После центрирования запишем

$$q(y+\mu)=y^5+Ay^3+By^2+Cy+D.$$

Пусть $\pm t$ — корни $q'''$, тогда $t^2=-A/10>0$. В этих точках

$$q'(\pm t)=C-A^2/4\pm2Bt.$$

Следовательно,

$$400q'(-t)q'(t)=(20C-5A^2)^2+160AB^2.$$

Знак левой части определяется взаимным расположением корней $q'$ и $q'''$. Получаем ещё одно строгое полиномиальное неравенство степени 8 от положительных промежутков. Никакие приближённые корни при этой алгебраической проверке не используются.

Обозначим все выражения, которые должны быть строго положительными, через $f_i(a,b,c,d)$. В их число входят два кубических выражения из раздела 1 и выражения с предписанными словом знаками из настоящего раздела.

## 3. Конечные сертификаты невозможности

Для каждого запрещённого слова найдено тождество вида

$$\sum_\nu c_\nu a^{\alpha_\nu}b^{\beta_\nu}c^{\gamma_\nu}d^{\delta_\nu}\prod_{i\in I_\nu}f_i(a,b,c,d)\equiv0,$$

где $c_\nu$ — положительные целые числа, показатели — неотрицательные целые, а $I_\nu$ содержит ноль, один или два индекса. Иногда произведение $f_i f_j$ делится на положительный общий делитель целых коэффициентов; это не меняет его знак и явно воспроизводится проверяющим кодом.

Если бы такое слово имело гиперболическую первообразную, каждый член суммы был бы строго положительным. Тождество давало бы $0>0$. Проверка тождества состоит в точном сложении коэффициентов одинаковых мономов. Численный решатель используется лишь для нахождения кандидата на тождество. Неудачный поиск и ответ `unknown` никогда не считаются доказательством невозможности.

Ниже перечислены десять представителей с точностью до отражения. Обратное слово запрещается отражением $x\mapsto-x$.

| Представитель запрещённого слова | Степень тождества | Число слагаемых |
| --- | ---: | ---: |
| `010210324132010` | 4 | 34 |
| `010213201043210` | 10 | 249 |
| `010213201403210` | 8 | 157 |
| `010213204103210` | 9 | 196 |
| `010213204130210` | 9 | 215 |
| `010213204132010` | 8 | 152 |
| `010231240103210` | 5 | 56 |
| `010231420103210` | 5 | 56 |
| `010231420310210` | 8 | 166 |
| `010231423010210` | 4 | 34 |

Все коэффициенты находятся в `data/primitive_cubic_rejected_n5.json` и `data/primitive_extended_rejected_n5.json`. Независимый проверяющий код `research/verify_primitive.py` использует только стандартную библиотеку Python и точные целые/рациональные числа.

**Завершение доказательства теоремы 1.** Полная классификация Костова даёт ровно 116 реализуемых слов степени 5. Наш список содержит 116 различных слов, для каждого из которых есть точный пример. Среди ранее проверенных 2706 секстик представлены 96 различных слов производной. Приведённые тождества запрещают оставшиеся 20. Проверяется также, что множества из 96 и 20 слов не пересекаются и их объединение равно полному списку 116. Тем самым доказаны обе стороны точного подсчёта 96.

## 4. Уточнение по знаку первообразной в среднем корней

В дополнение к критерию раздела 1:

- первообразная с $p(\mu)>0$ существует тогда и только тогда, когда $F(\mu)>F(r_j)$ для $j=1,3,5$;
- первообразная с $p(\mu)<0$ существует тогда и только тогда, когда $F(\mu)<F(r_j)$ для $j=2,4$.

Это получается добавлением к допустимому интервалу для свободной константы соответственно нижней или верхней границы $-F(\mu)$.

Так как $F'(r_j)=q(r_j)=0$, разность $60(F(\mu)-F(r_j))$ делится как многочлен от промежутков на $(\mu-r_j)^2$. Частное имеет степень 4. Квадрат строго положителен в невырожденном слове. Поэтому дополнительные условия становятся строгими полиномиальными неравенствами степени 4. Их коэффициенты и делимость независимо проверяются кодом.

По той же схеме положительных тождеств исключаются 15 представителей пар «слово; знак» и их отражения, всего 30 пар. Сертификаты лежат в `data/primitive_mean_rejected_n5.json`. Для всех остальных 162 пар присутствуют ранее точно проверенные секстики. Проверка объединения и непересечения конечных множеств завершает доказательство теоремы 2.

## 5. Что остаётся в исходной задаче

При фиксированном $q$ свободная константа должна сравниваться ещё с уровнями $-F(z)$, где $z$ пробегает корни $q',q'',q'''$. Теоремы выше классифицируют производную и положение относительно среднего корней, но не все эти дополнительные сравнения. Их полная классификация необходима для доказательства или опровержения равенства $a_6=2706$.

Полный проверяющий запуск из корня архива:

```bash
python research/check_all.py
```

Для проверки только новых тождеств и конечных классификаций:

```bash
python research/verify_primitive.py
```

Не использовать `python -O`: код проверки содержит `assert`.

Основной опубликованный исходный результат: V. P. Kostov, *Discriminant sets of families of hyperbolic polynomials of degree 4 and 5*, Serdica Math. J. 28 (2002), 117–152.
https://www.math.bas.bg/serdica/2002/2002-117-152.pdf

Работы Ezzaldine и Kostov о переопределённых стратах степени 6 дают контекст задачи, но числа 19 таких страт и 96 типов производной обозначают разные объекты. Новые конечные сертификаты не опираются на утверждение о том, что все камеры примыкают к этим 19 стратам.


==> anc/rolle6_artifact/research/PROOF_QUARTIC_BRIDGE.md <==
# A quartic's middle critical root: using an earlier lemma throughout the factor model

8 November 2026. This stage uses the same nondegenerate degree-six Rolle-word
problem and the same exact existence witnesses as the previous stages.
Neither a new classical theorem nor publication priority is claimed.

## Elementary lemma

Let f have four simple real roots r1<r2<r3<r4. Let u<v<w be the roots of f',
mu=(r1+r2+r3+r4)/4 and kappa=(r2+r3)/2.
If kappa=mu, then v=kappa=mu. Otherwise v lies strictly between mu and kappa.

Proof. Scale the leading coefficient to one and translate mu to zero. Write
the translated roots as a<b<c<d, a+b+c+d=0. Direct expansion gives

    f'(0)=(a+b)(a+c)(b+c).

Both a+b and a+c are negative: their complementary sums are larger and
opposite. Thus sign(f'(mu))=sign(kappa-mu). Also, differentiating the product
of the outer-root and inner-root quadratic factors gives

    f'(kappa)=(2*kappa-r1-r4)(kappa-r2)(kappa-r3),

whose sign is -sign(kappa-mu). The mean mu is also the mean of u,v,w, so
u<mu<w. Interlacing gives u<r2<kappa<r3<w. Throughout (u,w), the sign of
f'(x) is the sign of v-x. Hence, if kappa>mu, then mu<v<kappa; if kappa<mu,
then kappa<v<mu. If they are equal, f'(mu)=0 and the zero must be v.

The two polynomial identities are checked exactly by the standard-library
verifier. A separate implementation control checked 10000 random quartics.

## Linear consequences when the side of the mean is known

Since 4(kappa-mu)=(r2-r1)-(r4-r3), the following hold strictly:

    v>mu => r2-r1 > r4-r3 and r2+r3 > 2v;
    v<mu => r2-r1 < r4-r3 and r2+r3 < 2v.

For the quartic p'', the original word specifies the order of its middle
critical root (the middle root of p''') and mu (the root of p^(5)).
They are distinct by the definition of the words being counted.

The shared model also contains the six quartics obtained by differentiating
quintic factors and the fifteen quartic factors themselves. For each of
these 21 auxiliary quartics we apply the lemma only when the previously
proved interval bounds put v strictly to one side of its own mean. If this
order is unknown, no strict inequality is added. In particular, coincidence
of auxiliary roots is not silently ruled out.

The interval rule is exact: if v is in (P_a,P_b) and mu is in (P_c,P_d),
then a>=d implies v>mu, and b<=c implies v<mu. The intervals come from the
existing subfactor sign proof and their linear inequalities remain in the
model. There is no inference from approximate coordinates here.

## Relation to the earlier work

The same location property was already implicit in the normalized
middle-interval proof in `PROOF_MIDDLE_AND_CONVEXITY.md`: that proof showed
that xi-nu has the opposite sign to xi-1/2, with equality simultaneously.
The earlier exclusion rule used signs of values of p and p'. Here we use
its quantitative root-location consequence as linear inequalities and
apply it to the shared family of factors as well. This is additional use
of an established lemma, not a logically independent theorem.

## Certificates and accounting

On the 2442-word unresolved input after the metric stage, this model found
82 exclusions and no solver-unknown outcomes. Every exclusion is stored as
an integer Farkas certificate in `data/quartic_bridge_rejected_n6.json`.
`research/quartic_bridge_obstruction.py` reconstructs the matrices without
NumPy or SciPy and checks the identities exactly. Its inputs include all
previous shared-factor constraints and the 72 span inequalities.

The two exclusions from the coupled-second-moment experiment are not among
these 82. The union therefore contains 84 new exclusions. No word previously
excluded and no exact existence witness is counted again. The resulting
bounds are

    2706 <= a6 <= 5064,

with 2358 unresolved words. The full check in `research/check_all.py`
recomputes the bounds, verifies all existence and nonexistence certificates,
and audits overlaps. The full list of closed families is recomputed from
the remaining words, rather than inferred from sample counts.

The standalone skewness-only sample used only the first of the two
consequences and found one exclusion among 66 sampled words. It is a
weaker part of the quartic lemma and is not counted as another method or
additional exclusion.

## Additional implementation controls

All 2706 words with exact existence witnesses passed the numerical
quartic-constraint model. Inspection of the stored certificate supports
shows that 79 of the 82 certificates use added rows for auxiliary quartics;
three use added quartic rows only for p''. This describes the certificates
found, not a theorem that every such use is indispensable.
The final full exact verification completed successfully, including the
set-based overlap audit and the unchanged 16 complete families.


==> anc/rolle6_artifact/research/PROOF_QUINTIC_MINIMUM.md <==
# Сравнение первого минимума с двумя маркерами: 16 новых исключений

Новый этап уменьшает верхнюю границу с 2776 до **2760**. Вместе с четырьмя
исключениями предыдущего этапа за это продолжение исключено 20 слов.
Осталось 54 слова, или 27 пар отражения. Нижняя граница 2706 не изменилась.

## 1. Теорема

Пусть строго гиперболический многочлен степени 6 нормирован в виде

\[
 P(x)=x^6/120-x^4/8+bx^3/6+Ax^2/2+Bx+C,
\]

а корни P‴ имеют порядок a<−1<c<0<1<d. Тогда невозможны одновременно

\[
 \boxed{P'(a)<0,\quad P(-1)>0,\quad P(c)<0,\quad P'(c)>0,\quad A<0.}\tag{1}
\]

Знак P″(−1) в этой теореме **не ограничивается**. Именно это позволяет
одновременно исключить группы 2 и 3 из прежнего маркерного остатка.

## 2. Координаты, устойчивые при слиянии корней

Положим a=−1−g, c=−1+kg. Из a²+ac+c²=3 следует

\[
 D=k^2-k+1,\qquad g=\frac{3(k-1)}D,\qquad
 1<k<\frac{1+\sqrt3}{2}<\frac{11}{8},\qquad
 \beta=b+2=g^2(3+g).
\]

Пусть t — первый корень P′. По строгому чередованию t<a, поэтому
t=−1−gz при z>1. Это первый минимум P, следовательно P(t)<0.

Обозначим α=P″(−1)=A+3/4−β, u=α/g³ и q=P′(−1).
Точная формула Тейлора около −1 имеет вид

\[
 P(-1+y)=P(-1)+qy+\frac\alpha2y^2+\frac\beta6y^3
                  -\frac1{20}y^5+\frac1{120}y^6.
\]

Условие P′(t)=0 устраняет q. После подстановки получаем

\[
 P(t)-P(-1)=g^5z^2(J-u/2),\qquad
 P(c)-P(-1)=g^5(Hu+T),\tag{2}
\]

где

\[
\begin{aligned}
J&=\frac{z(3+g)}3-\frac{z^3}5-\frac{gz^4}{24},
&H&=kz+k^2/2>0,\\
T&=k\left(-\frac{(3+g)z^2}2+\frac{z^4}4+\frac{gz^5}{20}\right)
       +\frac{(3+g)k^3}6-\frac{k^5}{20}+\frac{gk^6}{120}.
\end{aligned}
\]

Поскольку P(t)<0<P(−1) и P(c)<0<P(−1), необходимы

\[
 u>2J,\qquad Hu+T<0,\qquad 2HJ+T<0.\tag{3}
\]

Условия P′(a)<0<P′(c) аналогично дают L<u<U, где

\[
\begin{aligned}
U&=\frac{(z+1)(3+g)}2-\frac{(z+1)(z^2+1)}4
       -\frac g{20}(z^4+z^3+z^2+z+1),\\
L&=\frac{(z-k)(3+g)}2-\frac{(z-k)(z^2+k^2)}4
       -\frac g{20}(z^4-kz^3+k^2z^2-k^3z+k^4).
\end{aligned}\tag{4}
\]

Наконец, A<0 означает u<(3/4−β)/g³. Все неравенства строгие.

## 3. Универсальная граница z<9/4

Пусть q₀(x)=x⁵/20−x³/2+bx²/2 и

\[
 V(t)=\frac{q_0(c)-q_0(t)}{c-t}
       -\frac{q_0(a)-q_0(t)}{a-t}=g^3(U-L).
\]

Прямая формула второй разделённой разности даёт

\[
 \frac{20V(t)}{c-a}=t^3-dt^2-7t+d(34-9d^2).
\]

Производная правой части равна 3t²−2dt−7. Она положительна при t≤a:
в точке a её значение равно 3a²−2c²−1>0, а при уменьшении t оно возрастает.
Значит, U−L строго убывает по z>1.

Запишем Q=−20D(U−L)/(k+1). Это многочлен. Все коэффициенты Бернштейна
многочлена 64Q(k,9/4) на [1,11/8] положительны; их минимум равен 67/32.
Следовательно, U−L<0 при z=9/4 и при больших z. Это несовместимо с L<u<U.
Итак, достаточно рассмотреть 1<z<9/4.

## 4. Четыре точных полиномиальных проверки

Введём целочисленные многочлены

\[
 \bar U=20DU,\quad \bar L=20DL,\quad
 M=40k^2-8Dz^2-5(k-1)z^3,
\]

так что J=zM/(40D). Числитель следующей дроби делится на k−1:

\[
 N=\frac{10(zM-\bar U)-(3z-5)(\bar U-\bar L)}{k-1}.
\]

Таким образом,

\[
 J-U/2=\frac{(k-1)N}{400D}+\frac{3z-5}{20}(U-L).\tag{5}
\]

Ещё два используемых многочлена:

\[
\begin{aligned}
 E&=27(k-1)^3zM+540k^2(k-1)^2D-15D^4\\
  &=40D^4\left(g^3J+\beta/2-3/8\right),\\
 G&=120D(2HJ+T).
\end{aligned}
\]

Точная рациональная проверка коэффициентов Бернштейна даёт:

| Прямоугольник по k | Прямоугольник по z | Многочлен | Минимум коэффициентов |
|---|---|---|---|
| [1,11/8] | [1,2] | G | 54 |
| [1,19/16] | [2,9/4] | N | 4128755/524288 |
| [19/16,41/32] | [2,9/4] | N | 42071113/12582912 |
| [41/32,11/8] | [2,9/4] | E | 40304866152369/1099511627776 |

Эти прямоугольники покрывают всю необходимую область.

- При G≥0 нарушается последнее неравенство (3).
- При N≥0 и z≥2 правая часть (5) положительна, так как U−L>0.
  Поэтому J>U/2>u/2, что противоречит (3).
- При E≥0 имеем J≥(3/4−β)/(2g³)>u/2, снова противоречие.

Теорема доказана. Здесь нет предельного перехода и не требуется
положительная определённость какой-либо моментной матрицы.

## 5. Проверка и счёт

`research/quintic_minimum_obstruction.py` независимо проверяет оба
тождества (2) в кольце многочленов с рациональными коэффициентами,
построение N,E,G, точное деление на k−1 и k+1, границу z<9/4,
а затем четыре прямоугольника. Используется только стандартная библиотека
Python и прежние небольшие процедуры рациональной полиномиальной арифметики.

```
python3 research/quintic_minimum_obstruction.py
python3 research/check_all.py
```

Полный сертификат: `data/quintic_minimum_certificate.json`.
Правило отмечает 252 исходных кандидата: 236 исключены раньше,
16 новых. Ни одно из 2706 сертифицированных реализуемых слов не отвергается.
Списки и пересечения: `data/quintic_minimum_rejected_n6.json` и
`research/work/quintic_minimum_continuation/rule_audit.json`.

Закрыты ещё два семейства с 30 известными словами. Всего закрыты
130 семейств, содержащих 2030 слов. Текущее маркерное разбиение остатка:
46 слов с настоящими маркерными свидетелями и 8 слов без них.
Все 20 слов предыдущего остатка, для которых были ложноположительные
примеры полного H₅, теперь исключены двумя последними этапами.

Точное число a₆ не установлено. Эти 16 исключений и четыре исключения
подвижного H₆ учитываются как два последовательных непересекающихся этапа.


==> anc/rolle6_artifact/research/PROOF_RECOVERED_FOUR.md <==
# Четыре заключительных слова: восстановленное доказательство

В этом дополнении повторно построены и независимо проверены сертификаты для
двух пар отражения:

| Правило | Слово | Отражение |
|---|---|---|
| Отрицательное значение в левом корне P''' | 010210342132010543210 | 012345010231243012010 |
| Разбиение между двумя экстремумами | 010213402312010543210 | 012345010213204312010 |

Речь идёт о словах Ролля общего положения: все шесть корней P вещественны и
просты, все 21 корень P,P',...,P^(5) попарно различны. Отражённые слова
считаются отдельно. Число компонент пространства коэффициентов не вычисляется.

## Нормировка и общая область параметров

После отражения, положительного масштабирования P и аффинной замены x имеем

    P''=R=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1,
    P=F-qx+C, Q=F',
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6.

Обозначим через a<c<d корни R', через v_-<v_+ корни R'', через s1<...<s5
корни P'. Гиперболичность требует P(s1)<0 и P(s4)>0, причём
s1<-u и 1<s4<T. Для обеих пар H>0,r>1,P'(a)<0, поэтому q>Q(a).
Кроме того 0<q<min(Q(-u),Q(1)).

Имеем -3u/4<a<-u/2. Это следует из

    R'(-3u/4)=-u(6ru+16r+3u²+14u+8)/16<0,
    R'(-u/2)=u²(r+u+1)/2>0.

Следовательно q>Q(a)>Q(-u/2). При u>=2,r>=1 разность

    480[Q(-u/2)-Q(1)]
    =(u+2)²[25ru²-20ru-20r+17u³-3u²-16u-4]

положительна: после подстановки u=2+U,r=1+R все коэффициенты положительны.
Получаем u<2. Из H>0 следует u>3/5. Также

    Q(2)=-(10u²+10u+20ur+40r-16)/15<0,

откуда s4<2. Положим h=1/(1+r), 0<h<1/2. Умноженные на h величины:

    HH=hH=h(u²-u+1)+2u-2, TT=hT=2+h(u-1),
    Fhat=h x⁶/30-x⁵/10-HH x⁴/12+u TT x³/6.

Область для правого максимума компактна:
[3/5,2] x [0,1/2] x [1,2] по (u,h,x). Граница h=0 включена в покрытие.

## Первая пара: семь рациональных блоков

Знаки слова дают P(a)<0,P(-u)>0,P(0)<0,P(1)<0.
В каждом блоке выбирается рациональная константа a_U>=a, a_U<0.
Это доказывается равномерной оценкой R'(a_U)>=0 либо элементарной
границей a_U=-u_min/2. На (a,0) P убывает, поэтому P(a_U)<0. Отсюда

    q>Q(a_U),
    q>[F(a_U)-F(-u)]/(a_U+u).

Для любой отрицательной точки z из {0,1,a_U} и x=s4 имеем

    P(x)<F(x)-F(z)-q(x-z).

Если любая из двух нижних оценок q не меньше секущей
[F(x)-F(z)]/(x-z), получаем P(s4)<0, противоречие.
Семь блоков доказывают один из этих вариантов либо противоречие H>0 или
q<Q(1). Все границы для a_U, полиномиальные секущие и коэффициенты
Бернштейна повторно проверяются рационально в
`left_cubic_negative_obstruction.py`.

## Вторая пара: согласованное разбиение на два режима

Знаки дают P(v_-)>0,P(0)<0,P(1)<0 и P'(a)<0.
Дополнительные знаки в предикате могут не использоваться в оценках.
Пишем a=-ut, 1/2<t<3/4, и вводим

    D=ut(3t-2)+2t-1,
    N=(2ut+1)[u(1-2t²)-2t+1],
    DN=2D+N, TN=(1+u)D+N, HN=DH=u Hb,
    r=N/(2D), h=2D/DN.

Из логарифмической производной R в точке a следует
D=ut(1-t)(ut+1)/(ut+T)>0. Поэтому N>2D, Hb>0.
Пусть

    W=(1-u)DN²-D DN/5-2D²/3.

Неравенства W>=0 и W<=0 эквивалентны соответственно

    u<=1-h/10-h²/6,    u>=1-h/10-h²/6.

Они покрывают всю область, включая общую границу.

### Левый минимум: W>=0

Имеем 3/4<u<1. Положим z=-hH/6=-HN/(3DN).
Уравнение R'' показывает z<v_-<0. Так как hH<h<1/2,
z>-1/12>a. Из убывания P на (a,0) следует P(z)>P(v_-)>0; также F(z)<0.

Первый критический корень имеет вид s1=-uv,1<v<3/2: действительно,
Q(-3u/2)=-9u⁴(5r+7u+5)/160<0, тогда как q=Q(s1)>0.
Поскольку s1-z<0, достаточным условием P(s1)>0 является

    F(-uv)+uv q0-q0 HN/(3DN)>=0,               (1)

где можно взять q0=Q(a) или q0=q=Q(-uv). Это противоречит P(s1)<0.

Пусть E(x)=60D F(x), QA=60D Q(a)/u⁴, QX=60D Q(-uv)/u⁴ и

    Gbar=[E(-uv)+uv E'(a)]/(u⁵v),
    Z=3DN v Gbar-QA Hb,
    Zq=3DN[E(-uv)+uv E'(-uv)]/u⁵-QX Hb.

Z>=0 или Zq>=0 влечёт (1). На 241 блоке доказывается одно из них либо
противоречие D>0,N>2D,Hb>0,q>Q(a),q>0,W>=0.
Отвержение по -W требует СТРОГО положительной нижней границы, поскольку
W=0 допустимо. Остальные необходимые ограничения строгие.

Генератор включает дополнительный допустимый вариант
Zq_cubic=9u DN² Zq+10TN Hb³, хотя итоговое дерево его не использует.
Его корректность следует из k=HN/(3DN) и тождества
-E(-k)=10uTN k³+4HN k⁴-2D k⁶>=10uTN k³,
поскольку HN<DN/4 и D<DN/4.

Для предельной области r->бесконечность используется квадрат
S0=(2t/9)(3v²-5)². В сертификате заданы полиномы L,B0,E0 с тождествами

    Hb-D=(u-1)L,
    L(Gbar-S0)=D E0+Hb B0.

Положим C0=3DN v B0-L QA,
A0=3DN² v E0+(DN-L/5)C0 и W0=(1-u)DN-D/5. Тогда

    DN L Z=3DN² v L S0+D A0-L W0 C0.

Из W>=0 следует W0>=0. На прямоугольнике
[99/100,1] x [577/1000,578/1000] x [128/100,130/100]
полиномы L,-C0,A0 имеют строго положительные коэффициенты Бернштейна.
Это доказывает Z>=0, в том числе в окрестности
(u,t,v)=(1,1/sqrt(3),sqrt(5/3)). Три листа дерева покрыты этим тождеством.

### Правый максимум: W<=0

Для x=s4 в (1,2) любая из оценок

    Q(a)>=F(x)/x,
    Q(a)>=[F(x)-F(1)]/(x-1)

даёт P(x)<0, поскольку q>Q(a),P(0)<0,P(1)<0.
Обозначим разности после умножения на 60D через G0,G1.
530 блоков доказывают одну из оценок или противоречие условиям области.
Здесь отвержение по W также требует строгой положительности.

В предельной области положим S0=(2t/9)(3x²-5)². Полиномы A1,B1,J1 из
сертификата удовлетворяют

    G0-S0=D A1+(u-1)B1,
    J1=DN A1-2B1/5, W1=(1-u)DN-2D/5,
    DN(G0-S0)=D J1-W1 B1.

Поскольку W-DN W1=D(3N-4D)/15>0, из W<=0 следует W1<0.
B1 и J1 строго положительны по Бернштейну на
[99/100,101/100] x [577/1000,578/1000] x [128/100,130/100].
Поэтому G0>=0. Восемь листов используют это тождество.

## Что именно проверяет программа

`last_pair_obstruction.py` независимо восстанавливает все полиномы из
определения F, проверяет тождества, положительность местных остатков,
покрытие всей области бинарными деревьями и каждую рациональную оценку.
Два способа вычисления минимального коэффициента Бернштейна согласуются.
Численные неудачи поиска нигде не используются как доказательства.

Общая проверка четырёх слов:

    python3 research/work/recovery_four/verify_recovery.py

Она также проверяет все 2706 реализующих многочленов, хеши прежнего
проверенного пакета и прямое соответствие знаковых предикатов позициям
символов во всех 13404 кандидатах. Два новых правила отмечают 52 и 26
кандидатов без пересечения; 74 исключены ранее, ровно четыре исключаются
впервые относительно сохранённого этапа из 28 слов.

Остальные 24 исключения, сообщённые в прерванном запуске, этим дополнением
не восстановлены. Поэтому надёжно воспроизводимая из сохранённых материалов
оценка теперь 2706<=a6<=2730. Заявление a6=2706 требует восстановления и
проверки остальных сертификатов. Это не утверждение о новизне публикации.


==> anc/rolle6_artifact/research/PROOF_RIGHT_FOURTH_MINIMUM.md <==
# Правый корень P⁽⁴⁾ и первый минимум

В канонической ориентации (средний корень P‴ левее общего среднего)
пусть z₁<z₂<z₃<z₄ — корни P″, v₋<v₊ — корни P⁽⁴⁾.
Для строго гиперболического P шестой степени невозможны одновременно

    P(z₂)>0, P(z₄)>0, P(v₊)<0, P″(v₋)<0.                 (1)

Это новый запрет для двух слов из прежних 48. Формулировка не использует
знак P в общем среднем или в остальных точках перегиба.

## Нормировка и хорда

Как в PROOF_TRIPLE_INFLECTION.md, положим z₂=0,z₃=1 и

    P″=(x+u)x(x−1)(x−T), T=1+u+2r, u>0,r>0,
    H=u²+u+2ur−2r−1,
    F=x⁶/30−(1+r)x⁵/10−Hx⁴/12+uTx³/6,
    P=F+Bx+C.

Условие P″(v₋)<0 равносильно H>0. Поэтому v=v₊>1+r.
Положим k=v−1>r>0. Уравнение P⁽⁴⁾(v)=0 даёт

    D=u+2+3k>0,
    N=6k²+6k−u²−u+1,
    r=N/(2D)>0.

Значение P(v) отрицательно, а P(0),P(T) положительны. Поскольку 0<v<T,
значение P(v) лежит ниже хорды и

    F(v)/v − F(T)/T < 0.

После подстановки r=N/(2D) точное тождество имеет вид

    F(v)/v − F(T)/T
       = (3k²+2ku+4k+u+1) S(u,k)/(60D⁵).                (2)

Таким образом, S<0. Все 38 целых коэффициентов S находятся в сертификате
data/right_fourth_minimum_certificate.json; проверяющий код восстанавливает
тождество (2) без символьных пакетов.

## Неограниченная область сводится к прямоугольнику

Из H=u²+u−1+2r(u−1)>0 следует u>3/5: при 0<u≤3/5 первое слагаемое
не больше −1/25, а второе отрицательно.

Все коэффициенты S(3/5+U,1/14+K) строго положительны. Поэтому S<0
требует k<1/14.

Если u≥4/5, то N>0 требует k>1/15: при k≤1/15 имеем N≤−1/75.
Но все коэффициенты S(4/5+U,1/15+K) также строго положительны.
Следовательно, u<4/5. Все допустимые параметры лежат в

    3/5<u<4/5, 0<k<1/14, N>0.                         (3)

Положительность обоих наборов сдвинутых коэффициентов проверяется точно.
Этим контролируются все неограниченные значения исходных u,r; никакого
численного ограничения диапазона параметров здесь нет.

## Левая часть графика должна быть положительна

Обозначим U₀=−F(v)/v и F_{U₀}(x)=F(x)+U₀x. Это многочлен с корнями 0,v.
Для y>0 существует точное тождество

    F_{U₀}(−y)= y(y+v) Q(u,k,y)/(60D),                  (4)

где Q — многочлен с 44 целыми коэффициентами из сертификата.

На параллелепипеде

    [3/5,4/5] × [0,1/14] × [3/5,2]

построено покрытие 17 рациональными блоками: на 5 блоках N≤0, на 12
Q>0. Значит при (3) Q>0 для всех 3/5≤y≤2. Каждый лист проверен дважды:
через точное деление коэффициентов Бернштейна и независимой прямой формулой
для коэффициентов на конечном блоке.

Для y=2+Y, Y≥0, все пять коэффициентов Q по степеням Y положительны
на прямоугольнике (u,k) из (3). Их точные нижние границы, начиная с Y⁰:

    412/5, 5288/25, 886/5, 1303/25, 26/5.

Таким образом, (4) строго положительно при y≥3/5 и допустимых параметрах.

Из C=P(0)>0 и P(v)<0 следует B<U₀. При x<0 имеем

    P(x)=F_{U₀}(x)+(B−U₀)x+C > F_{U₀}(x).

Первый корень s многочлена P′ лежит левее z₁=−u<−3/5. По (4)
P(s)>0. Но для шести простых вещественных корней и положительного старшего
коэффициента первый минимум должен быть отрицательным. Противоречие.

## Проверка

    python3 research/right_fourth_minimum_obstruction.py

Проверяются нормировка, рациональная замена параметров, два полиномиальных
тождества, положительные коэффициенты для обеих неограниченных областей,
17 блоков и неограниченный хвост по y. Используется стандартная библиотека
Python. Десятичный поиск не является частью доказательства.

Новые слова:

    010231042153024132010
    010231420351240132010

Ни одна из 2706 сертифицированных реализаций не удовлетворяет запрету.



==> anc/rolle6_artifact/research/PROOF_RIGHT_MAXIMUM.md <==
# Запрет правого положительного максимума: два семейства ровно по 11 слов

8 ноября 2026 года.

**Результат:** исключены ещё 12 ранее неизвестных слов. Верхняя граница
снижена с 5052 до 5040; нижняя граница остаётся 2706; неизвестных слов 2334.
Два выбранных зеркальных семейства полностью классифицированы: по 11 слов.
Всего теперь 22 полных семейства с 344 словами, уже включёнными в 2706.
Публикационная новизна относительно всей литературы не заявляется.

## 1. Доказанное утверждение

Рассмотрим нормированный многочлен

\[
 P(z)=\frac{z^6}{120}-\frac{z^4}{8}+\frac{bz^3}{6}
       +\frac{Az^2}{2}+Bz+C.
\]

Пусть корни P'''=z³-3z+b удовлетворяют
a<-1<c<0<1<d. Если

\[
 P(a)<0,\quad P(-1)<0,\quad P'(-1)<0,\quad P'(c)<0,
 \quad P''(-1)<0,\quad P''(0)<0,\tag{1}
\]

то каждое критическое значение P(u) с 0<u<1 и P'(u)=0 строго отрицательно.
То есть при условиях (1) положительный или нулевой локальный максимум
между средним корней и правым корнем P^(4) невозможен.

Это утверждение о нормированном многочлене и знаках. Для применения к
словам используется прежняя постановка: шесть простых вещественных
корней P, а все 21 корня P,P',...,P^(5) попарно различны. Положительный
старший коэффициент можно получить умножением на ненулевую константу.
Аффинной заменой корни P^(4) приводятся к -1,1, корень P^(5) к 0.
Отражением при необходимости достигается c<0.

## 2. Устранение коэффициентов

Допустим противное: существует u в (0,1) с P'(u)=0 и P(u)>=0.
Обозначим P0=P-Az²/2-Bz-C, Q0=P0'. Для y!=u положим

\[
 T_y=-\frac{Q_0(y)-Q_0(u)}{y-u},\qquad
 U_y=-2\frac{P_0(y)-P_0(u)-Q_0(u)(y-u)}{(y-u)^2},
 \qquad V_y=-P_0''(y).
\]

Из P'(u)=0 следует B=-Q0(u)-Au. Так как -1<c<0<u, условия
P'(-1)<0 и P'(c)<0 дают A>T_-1 и A>T_c. Условия P''(-1)<0 и
P''(0)<0 дают A<V_-1 и A<V_0. Наконец, P(a),P(-1)<0<=P(u)
дают A<U_a и A<U_-1.

Поэтому все шесть выражений обязаны быть строго отрицательными:

\[
 T_c-V_{-1},\quad T_c-V_0,\quad T_{-1}-V_0,\quad
 T_{-1}-U_{-1},\quad T_c-U_{-1},\quad T_c-U_a.\tag{2}
\]

Далее доказывается, что их одновременная строгая отрицательность невозможна.
Это исключает всю область коэффициентов A,B,C, а не только выбранные
численные представители.

## 3. Два параметра и их полный диапазон

Используем рациональную параметризацию корней кубической производной:

\[
 D=k^2-k+1,\quad
 a=-\frac{k^2+2k-2}{D},\quad
 c=\frac{2k^2-2k-1}{D},\quad d=-a-c,\quad b=3c-c^3.
\]

При 1<k<(1+sqrt(3))/2 корень c пробегает (-1,0) ровно один раз:
c=2-3/D, а D строго возрастает от 1 до 3/2. Тождества
a+c+d=0, a²+ac+c²=3 и acd=-b показывают, что это именно все три
корня нужного кубического многочлена. Кроме того,
a+1=-3(k-1)/D<0 и d-1=(2k-1)(2-k)/D>0.

Таким образом, вся необходимая область параметров содержится в
замкнутом прямоугольнике

\[
 1\le k\le 11/8,\qquad 0\le u\le1,
\]

поскольку (1+sqrt(3))/2<11/8. Проверка на более широком прямоугольнике
допустима и включает все предельные случаи сближения узлов.

После подстановки каждая разность из (2) имеет вид

\[
 \frac{f_i(k,u)}{60D^4}G_i(k,u),
 \qquad (f_1,\ldots,f_6)=(3,3,3D,D(1+u),1,1).
\]

Все вынесенные множители строго положительны в рассматриваемой области.
Поэтому из предполагаемого контрпримера следовало бы G1,...,G6<0.
Целые коэффициенты G_i сохранены в `data/right_maximum_certificates.json`.

## 4. Конечный точный сертификат

Прямоугольник [1,11/8]x[0,1] разбит двоичными делениями на 65 замкнутых
прямоугольников. На каждом все коэффициенты Бернштейна хотя бы одного G_i
неотрицательны. Следовательно, в каждой точке хотя бы один G_i>=0,
что противоречит необходимым строгим неравенствам.

| Разность, из которой получен G_i | Степени по (k,u) | Прямоугольников |
|---|---|---:|
| Tc−V(-1) | (8,4) | 5 |
| Tc−V(0) | (8,4) | 5 |
| T(-1)−V(0) | (6,4) | 1 |
| T(-1)−U(-1) | (6,3) | 6 |
| Tc−U(-1) | (8,4) | 26 |
| Tc−U(a) | (8,4) | 22 |
| Всего | | 65 |

Дерево содержит 129 узлов, максимальная глубина равна 13. Каждый
внутренний узел делит прямоугольник ровно пополам вдоль указанной оси,
поэтому дерево само задаёт полное покрытие, включая границы частей.

`research/right_maximum_obstruction.py` использует только стандартную
библиотеку Python и точные рациональные числа. Он независимо восстанавливает
полиномиальные разности из коэффициентов P0, проверяет формулы разделённых
разностей, все шесть вынесенных множителей и каждый лист покрытия.
SymPy используется в генераторе, но не в проверке сертификата.

Запуск независимой проверки:

```bash
python3 research/right_maximum_obstruction.py
python3 research/check_all.py
```

## 5. Как утверждение исключает выбранное слово

Слово `012301042312501043210` задаёт все шесть знаков (1). Оно также
требует критическую точку u между корнями P^(5) и правым корнем P^(4),
то есть между 0 и 1, в которой P(u)>0. Это противоречит утверждению.
Зеркальное слово `012340105213240103210` исключается отражением.

Первоначальная попытка использовать левый положительный максимум
между a и -1 дала совместимые необходимые условия. Это не было
истолковано как реализация слова. Успешное доказательство использует
обязательный правый положительный максимум; левый для него не нужен.

Два полностью закрытых семейства:

| Слово для P' после перенумерации уровней | Знак P(mu) | Точное число |
|---|---:|---:|
| 012031201403210 | -1 | 11 |
| 012304102130210 | -1 | 11 |

В каждом семействе ранее оставались 11 точно реализованных слов и один
неизвестный кандидат. Реализации подтверждены прежними целочисленными
многочленами и изолирующими интервалами; последний кандидат теперь исключён.

## 6. Все дополнительные исключения и пересечения методов

Правило отмечает 72 слова из 13404 исходных кандидатов. Из них 60 уже
исключены прежними этапами, а ровно 12 относятся к прежнему неизвестному
остатку. Ни одно из 2706 известных реализуемых слов не отмечено.
Это учёт пересечений множеств; логическая независимость методов не заявляется.

Новые исключения:

```text
010210342312051043210
010210342312501043210
012010342312051043210
012010342312501043210
012301042312051043210
012301042312501043210
012340105213240103210
012340105213243010210
012340105213243012010
012340150213240103210
012340150213243010210
012340150213243012010
```

Полный проверяющий заново вычисляет объединение всех запретов и
сравнивает его с сохранённым аудитом. Изменение границ:

\[
 2706\le a_6\le5052\quad\longrightarrow\quad2706\le a_6\le5040.
\]

Глобальное точное число по-прежнему не установлено.


==> anc/rolle6_artifact/research/PROOF_RIGHT_PEAK.md <==
# Ещё два исключения: невозможный правый максимум

Проверены и исключены слова

    010231402351201043210
    012340102153204132010.

Они переходят друг в друга при отражении. Ниже рассматривается ориентация,
в которой средний корень P''' находится левее корня P^(5).

## 1. Необходимые знаки

После положительного масштабирования P и аффинной замены аргумента положим

    R=P''=(x+u)x(x-1)(x-T), T=1+u+2r, u,r>0,
    H=u²+u+2ur-2r-1, mu=(1+r)/2,
    P=F+Bx+C,
    F=x⁶/30-(1+r)x⁵/10-Hx⁴/12+uTx³/6, Q=F'.

Пусть v_-<v_+ — корни R''. По знакам двух слов:

    R(v_-)<0, R(mu)>0,
    P'(mu)<0, P'(v_+)<0, P(-u)>0, P(0)<0.

Первые два условия эквивалентны H>0 и 0<r<1. Это следует из
чередования корней R,R',R'' и формулы для mu.
Поскольку C=P(0)<0, остальные знаки дают

    B < min{F(-u)/u, -Q(mu), -Q(v_+)}.          (1)

Если у P шесть простых вещественных корней, то четвёртый критический корень
s4 лежит в (1,T), и P(s4)>0. Но для любого x в (1,T)

    P(x)<F(x)+x min{F(-u)/u,-Q(mu),-Q(v_+)}.   (2)

Докажем, что правая часть неположительна хотя бы по одной из трёх оценок.

## 2. Весь неограниченный хвост u>=2

Пишем x=1+(u+2r)t, 0<=t<=1. Разложим

    60[-F(-u)/u-F(x)/x]

по степеням u-2. Шесть коэффициентов являются полиномами по r,t.
На квадрате [0,1]² их точные нижние границы по Бернштейну равны

    1183/5, 2734/5, 474, 196, 39, 3.

Все они положительны. Следовательно, при u>=2 уже первый член минимума
в (2) делает P(x)<0. Неограниченный хвост покрыт целиком.

## 3. Компактная область 3/5<u<2

H>0 влечёт u>3/5, поскольку H возрастает по u и
H(3/5,r)=-1/25-4r/5<0.
Так как R''(1)=-12r-2H<0, правый корень R'' имеет вид v_+=1+k, k>0.
Его уравнение рационализует параметр r:

    D=u+2+3k>0,
    N=6k²+6k-u²-u+1,
    r=N/(2D).

При u<=2,r<=1 имеем
R''(5/2)=47-26r-2u²-2u-4ur>=1.
Поэтому k<3/2. Кроме того T<5.

Введём DN=2D+N, TN=(1+u)D+N, HN=DH и

    E(x)=60D F(x)=2Dx⁶-3DNx⁵-5HNx⁴+10uTNx³.

Физически допустимая область удовлетворяет строгим неравенствам

    N>0, N-2D<0, HN>0, Dx-TN<0.

Она содержится в прямоугольнике
[3/5,2] x [0,3/2] x [1,5] по переменным u,k,x.

Сертификат из 34 рациональных блоков на всём прямоугольнике доказывает
неотрицательность хотя бы одного из семи полиномов:

    -N;
    N-2D;
    -HN;
    Dx-TN;
    1920D⁵[Q(mu)-F(x)/x];
    60D[Q(v_+)-F(x)/x];
    60D[-F(-u)/u-F(x)/x].

Первые четыре противоречат необходимым строгим неравенствам. Любой из
последних трёх вместе с (1) и (2) даёт P(x)<0. В частности, P(s4)<0,
что противоречит гиперболичности P. Оба слова невозможны.

## 4. Независимая проверка и учёт прироста

`right_peak_obstruction.py` использует только стандартную библиотеку Python.
Он заново восстанавливает полиномы из F, проверяет рационализацию v_+,
тождество для mu, положительность всех шести коэффициентов хвоста и
каждый лист бинарного покрытия. Минимальный коэффициент Бернштейна
проверяется двумя разными формулами с точной арифметикой Fraction.

`work/cycle_right_peak/verify_cycle.py` дополнительно проверяет:

- неизменность прежней доказательной цепочки по хешам;
- все 2706 точных примеров реализуемости;
- прямое соответствие предиката позициям символов во всех 13404 кандидатах;
- отсутствие пересечения с известными реализациями;
- ровно два новых исключения относительно сохранённых 24 слов;
- замкнутость нового остатка относительно отражения.

Правило отмечает 96 исходных кандидатов, из них 94 уже исключены раньше.
Новый прирост — ровно два слова. Текущая сохранённая оценка:

    2706 <= a6 <= 2728.

После этих двух исключений поиск остановлен по указанию пользователя.
Остаются 22 слова, для которых нужно восстановить или получить сертификаты.


==> anc/rolle6_artifact/research/PROOF_SECOND_MOMENTS.md <==
# Coupling second moments of factors: two exact exclusions

8 November 2026. This stage starts with the 2442 unresolved words after the
metric stage. The objects counted are nondegenerate degree-six Rolle words,
not connected components of coefficient space. The moment identities and
Cauchy and triangle inequalities used here are elementary; no novelty claim
is made for them or for the resulting finite bounds.

## The exact moment identity

For a monic real-rooted polynomial f of degree m>=2, let mu be its root mean,
V(f)=sum_i (r_i-mu)^2, and d(f)>0 the distance between the two roots of
f^(m-2). Then

    4 V(f) = m(m-1) d(f)^2.

Indeed, translate mu to zero and write f=x^m+c2 x^(m-2)+.... Vieta gives
V(f)=-2c2. The monic normalization of f^(m-2) is
x^2+2c2/[m(m-1)], so its squared root gap is -8c2/[m(m-1)].
The identity is also valid for each derivative of each root-subset factor.
There are 72 occurrences of degree at least three in the shared model.

## Rational linear consequences

For an integer vector a with sum(a)=0, Cauchy's inequality gives

    2 sum_i a_i r_i <= sqrt(m(m-1) sum_i a_i^2) d(f).

Choose integer n with n^2>64^2 m(m-1)sum(a_i^2). Then
n*d(f)-128*sum(a_i*r_i)>0. In the implemented fixed family, take every
nonnegative integer vector of m-1 gaps summing to 4, form its cumulative
root coordinates x_i, and put a_i=m*x_i-sum(x). Divide by the gcd.
This gives 855 strict inequalities across the 72 occurrences.

An upper bound follows by writing the centered root vector as a positive
linear combination of centered step vectors. If g_k=r_(k+1)-r_k>0,

    d(f) <= sum_{k=1}^{m-1} [2 sqrt(k(m-k))/(m sqrt(m-1))] g_k.

This is the Euclidean triangle inequality. Round each coefficient strictly
upward with denominator 1024, using integer square roots. All 72 resulting
linear inequalities are strict. These 927 inequalities, on their own with
the previous constraints, gave no exclusions among the 2442 tested words.

This negative experiment does not prove that all possible second-moment
consequences are exhausted. An adaptive version on 66 sampled words also
found no exclusions; the four near-complete target families remained
unresolved in a deeper adaptive search. Feasibility in these relaxations
is not a polynomial realization certificate.

## Coupling a factor and a one-root deletion

Let S have n>=3 roots, T be S with root r deleted, mu_S its mean, and write
D=d(F_S), e=d(F_T), R=r-mu_S. Decomposing the centered sum of squares gives

    V(F_S) = V(F_T) + n/(n-1) R^2,

and therefore the exact identity

    D^2 = (n-2)/n e^2 + 4/(n-1)^2 R^2.

Put M=n(n-1)^2, alpha=(n-2)(n-1)^2, beta=4n. For any integers t,s,

    (alpha*t*e + beta*s*R)^2
       <= (alpha*t^2+beta*s^2) M D^2.

Thus, with N^2>64^2 M(alpha*t^2+beta*s^2),

    N*D - 64(alpha*t*e+beta*s*R) > 0.

The directions are (1,0), (1,s) for s=+-1,+-2,+-4,+-8, and (2,+-1).
There are 156 one-root deletions of subsets of size at least three. These
produce 1716 inequalities.

If r is the smallest or largest root of S, the sign of R is known strictly.
The triangle inequality also gives

    D <= sqrt((n-2)/n) e + 2/(n-1) |R|.

Round the square-root coefficient strictly upward with denominator 1024.
For the two extreme deletions of each of 42 subsets, this gives 84 more
strict linear inequalities. Total: 1800 coupling inequalities.

The complete model has 245 variables, 129 equalities, and 5892 strict
inequalities: 3165 from the preceding stage, 927 individual moment bounds,
and 1800 coupling bounds. All integer rounding conditions are checked by
the standard-library verifier.

## Exact result

The complete search rejected exactly these two candidates:

    012034102531042103210
    012301240135201430210

They are reflections. Each has an exact sparse integer Farkas certificate
in `data/moment_rejected_n6.json`, independently reconstructed and verified
by `research/moment_obstruction.py`. The nonnegative combination of strict
inequalities is nonempty and equals a combination of equalities, giving
0>0 for any putative realization. Floating-point LP is used only to find
the certificate; all final identities are checked coordinatewise with
Python integers.

Direct validation on 100 real-rooted polynomials checked 7200 moment
identities, 85500 lower and 7200 upper inequalities. Another independent
100-polynomial sample checked 15600 deletion identities and 180000 coupling
inequalities. These are implementation controls, not the proof.

Both excluded words were in the saved unresolved input and neither is
among the 2706 exact existence witnesses. This stage changes the upper
bound from 5148 to 5146. The following quartic-middle-root stage gives a
further improvement; its 82 certified exclusions are disjoint from these two.


==> anc/rolle6_artifact/research/PROOF_STATIONARY_AND_INFLECTION.md <==
# Знаковые ограничения в экстремумах и точках перегиба

## Область применения

Рассматриваются только многочлены степени 6 с шестью простыми вещественными
корнями и без совпадений между любыми корнями всех непостоянных производных.
Считаются слова, а не компоненты пространства многочленов.
Все конечные результаты указаны в `data/result_summary.json`; поисковые
таблицы и численные неудачи не являются доказательствами невозможности.

После аффинной нормировки и при необходимости отражения можно написать

\[
 P(z)=P_0(z)+Az^2/2+Bz+C,\qquad
 P_0(z)=z^6/120-z^4/8+bz^3/6,
\]

где корни третьей производной имеют порядок
\(a<-1<c<0<1<d\). Маркеры \(y_0,\ldots,y_5\) равны
\((a,-1,c,0,1,d)\). При \(D=k^2-k+1\)

\[
a=-\frac{k^2+2k-2}{D},\quad
c=\frac{2k^2-2k-1}{D},\quad d=-a-c,\quad b=3c-c^3,
\qquad 1<k<\frac{1+\sqrt3}{2}<\frac{11}{8}.
\]

Равенства \(a+c+d=0\), \(a^2+ac+c^2=3\), \(acd=-b\)
проверяются точно. Параметризация охватывает весь рассматриваемый интервал
\(-1<c<0\), поскольку \(c=2-3/D\) строго возрастает.

## 1. Закрепление экстремума P

Пусть \(P'(u)=0\). Тогда \(B=-P_0'(u)-Au\). Введём

\[
T_y=-\frac{P_0'(y)-P_0'(u)}{y-u},\qquad
U_y=-2\frac{P_0(y)-P_0(u)-P_0'(u)(y-u)}{(y-u)^2},\qquad
V_y=-P_0''(y).
\]

Получаются тождества

\[
P'(y)=(y-u)(A-T_y),\quad P''(y)=A-V_y,\quad
P(y)-P(u)=\tfrac12(y-u)^2(A-U_y).
\]

Все три правые части проверяются полиномиально, после удаления знаменателей.
Слово однозначно задаёт знаки \(P,P',P''\) в шести маркерах и интервал для \(u\).
У строго гиперболического многочлена положительного старшего коэффициента
максимумы положительны, минимумы отрицательны. Дополнительно
\(P''(u)<0\) в максимуме и \(P''(u)>0\) в минимуме.
Поэтому каждый из этих знаков даёт строгую нижнюю или верхнюю границу для A.

Например, если \(P(u)<0<P(y)\), то \(A>U_y\). Если \(y<u\) и
\(P'(y)>0\), то \(A<T_y\). Если \(P''(0)<0\), то \(A<V_0=0\).
Каждая нижняя граница L и верхняя H должны удовлетворять \(L-H<0\).
Достаточно покрыть область параметров подобластями, на каждой из которых
хотя бы одна такая разность неотрицательна.

## 2. Пример короткого запрета и две точные семьи по 17 слов

При указанной нормировке предположим

\[
P'(a)>0,\qquad P''(0)<0,\qquad P(1)>0.
\]

Тогда **не существует** стационарной точки \(u\in(c,0)\) с \(P(u)<0\).
Действительно, такая точка требовала бы одновременно
\(U_1<A<T_a\) и \(U_1<A<V_0\).
Положим \(u=c(1-s)\), \(0<s<1\).
Точные сертификаты показывают

\[
\begin{array}{ll}
U_1-T_a\ge0,& 1\le k\le19/16,\quad0\le s\le1,\\
U_1-V_0\ge0,&19/16\le k\le11/8,\quad0\le s\le1.
\end{array}
\]

После умножения на \(60D^4>0\) это два многочлена степени не выше (8,4).
Их коэффициенты и разбиение из двух прямоугольников находятся в сертификате
с интервалом 3, знаком критического значения −1 и маской
`((1,+1),(11,-1),(12,+1))`. Индексы маски нумеруют 18 знаков с нуля:
сначала P,P',P'' в a, затем в −1, c, 0, 1, d.
Все коэффициенты Бернштейна на соответствующих прямоугольниках
неотрицательны; это точное доказательство на непрерывной области.

Запрет исключает четыре последних неизвестных слова двух семейств
`012031201403210`, `012304102130210` со знаком P в среднем +1:

```
010231423010251403210
012031423010251403210
012304152010324130210
012304152010324132010
```

Для каждого семейства ранее построено 17 точных примеров. Следовательно,
число реализуемых слов **в каждом из этих двух семейств равно 17**.

## 3. Закрепление точки перегиба

Пусть теперь \(P''(u)=0\), поэтому \(A=V_u\) уже определён параметрами k,u.
Положим

\[
W_y=-P_0'(y)-V_u y,\qquad
S_{yz}=-\frac{P_0(y)-P_0(z)}{y-z}-V_u\frac{y+z}{2}.
\]

Тогда знак \(P'(y)=B-W_y\) даёт границу для B. Противоположные знаки
\(P(y)\) и \(P(z)\) также дают границу для B, поскольку

\[
P(y)-P(z)=(y-z)(B-S_{yz}).
\]

Используются все пары точек из \(\{a,-1,c,0,1,d,u\}\), в которых слово
задаёт противоположные знаки P. Знак \(P'(u)\) известен из того, каким
экстремумом P' является u. Знак самого P(u) также читается из слова.
Дополнительно для каждого маркера проверяется необходимое неравенство
\(\operatorname{sign}P''(y)\,(V_u-V_y)>0\).
Таким образом, всё снова сведено к полиномиальным неравенствам по двум
параметрам, но теперь совместно используются значения в разных маркерах.

## 4. Покрытие всех интервалов, включая неограниченные

Для каждого ограниченного промежутка \((l(k),r(k))\) берётся
\(u=l+s(r-l)\), \(0<s<1\). Для крайних промежутков:

\[
u=a-\frac{s}{1-s},\qquad u=d+\frac{s}{1-s}.
\]

Это биекции из (0,1), поэтому конечным вычислением охватываются и
сколь угодно удалённые точки. Общий знаменатель G равен D на ограниченных
интервалах и \((1-s)D\) на неограниченных; он строго положителен.
Нужные сравнения умножаются на \(60G^4\) либо \(120G^5\).

Физическая область вложена в прямоугольник
\([1,11/8]\times[0,1]\). Дополнительный многочлен
\(2k^2-2k-1\) строго отрицателен на физической области; его неотрицательность
разрешено использовать для покрытия лишней части прямоугольника.

## 5. Что именно проверяет независимая программа

`stationary_obstruction.py` и `inflection_obstruction.py` используют только
стандартную библиотеку Python и рациональную арифметику. Они заново строят
исходные многочлены, проверяют тождества с сохранёнными коэффициентами,
положительность удалённых множителей и каждую ветвь двоичного разбиения.

Удалённый множитель положителен на исходном открытом прямоугольнике,
если его коэффициенты Бернштейна неотрицательны и хотя бы один положителен.
Отдельно разрешён положительный на физической области множитель
\(1+2k-2k^2\). В каждом листе проверяется неотрицательность одного
многочлена либо точной положительной рациональной комбинации нескольких.
В последнем случае степени полиномов сначала точно повышаются до общих.

Численный поиск лишь подсказывает перспективные знаковые типы и сравнения.
Если конечное точное покрытие не построено, тип остаётся неразрешённым.
Ни граничные вырождения, ни неудача оптимизатора не считаются доказательством.

Неиспользованные знаки удалены из предпосылок правил. При подсчёте
`check_all.py` заново применяет все правила, проверяет отсутствие
исключённых известных примеров и считает объединения, а не сумму
перекрывающихся списков. Подробная таблица пересечений сохранена отдельно.


==> anc/rolle6_artifact/research/PROOF_SUBFACTOR_LATTICE.md <==
# Все подмножества корней: 16 дополнительных запретов

## Результат и точный смысл проверки

Проверены 2464 слова, остававшиеся после совместного удаления двух корней.
Новая система исключила 16 из них, без пересечения с прежними запретами:

    2706 <= a_6 <= 5154;   неопределённых слов 2448.

Двенадцать исключений завершают ещё шесть групп «тип производной; знак
p в общем среднем». Их точные размеры: 12, 12, 24, 24, 12, 12.
Ещё четыре исключения сокращают две другие группы. Всего теперь полностью
классифицированы 16 групп с 254 реализуемыми словами. Эти 254 слова уже
входили в 2706 примеров; нижняя граница не увеличивается.

Проверяется конечная система необходимых условий. Полная совместность
всех коэффициентов вспомогательных многочленов не закодирована. Поэтому
совместный ответ линейного решателя не доказывает существования p и не
означает, что возможности всех разбиений степени исчерпаны.

## Общая система множителей

Для каждого непустого подмножества S множества {1,...,6} вводится

    F_S(x) = product_{i in S}(x-r_i).

Это 63 многочлена: 6 линейных, 15 квадратичных, 20 кубических, 15
четвёртой степени, 6 пятой степени и сам p степени 6. Одинаковое S
везде обозначает один и тот же множитель с одной цепочкой производных.

Все десять нетривиальных разбиений степени, предложенных пользователем,
представлены группировками этих множителей. Числа группировок шести
различимых корней, с неразличимыми блоками одного размера:

| Разбиение | Группировок |
|---|---:|
| 1+1+1+1+1+1 | 1 |
| 2+1+1+1+1 | 15 |
| 2+2+1+1 | 45 |
| 3+1+1+1 | 20 |
| 2+2+2 | 15 |
| 3+2+1 | 60 |
| 3+3 | 10 |
| 4+1+1 | 15 |
| 4+2 | 15 |
| 5+1 | 6 |

Всего 202 группировки. Это не 202 непересекающихся класса многочленов:
каждый рассматриваемый p допускает их все. Для передачи информации
достаточно всех бинарных разбиений всех S на два непустых блока:
таких разбиений 301. При добавлении производных порядков 1,...,|S|-1
получается 965 соотношений Лейбница, проверяемых в 21 исходном узле.

## Линейные необходимые условия

Используются 245 переменных: 20 исходных положительных промежутков и
225 корней производных собственных подмногочленов степеней 2,...,5.
Корни самих F_S — уже известные подмножества исходных шести корней.
Во всех координатах начало отсчёта — общее среднее корней p.

Для каждой цепочки применяются равенство средних, строгий порядок,
чередование и прежние линейные оценки критических точек и частичных сумм.
Получается 129 равенств. Если T получается из S удалением одного корня,
то корни F_T^(j) строго чередуются с корнями F_S^(j), j>=1.
Доказательство приведено также в PROOF_FACTOR_DELETION.md.

Добавлены монотонные сравнения одноимённых корней производных. Если один
из корней многочлена сдвигается вправо, не переходя через другие, каждый
корень его первой производной строго сдвигается вправо. Для критического
корня t это следует из дифференцирования

    sum_i 1/(t-r_i)=0:
    dt/dr_i = [1/(t-r_i)^2] / [sum_j 1/(t-r_j)^2] > 0.

Последующие производные наследуют строгую монотонность по индукции.
Поэтому допустимы сравнения подмножеств одинакового размера, в которых
один индекс i заменяется на i+1, отсутствующий в подмножестве.
Все прочие покоординатные сравнения следуют транзитивно.

Сама эта линейная система оставила все 2464 слова. Дополнительные 16
запретов появились только после передачи знаков между множителями.

## Точная передача знаков

Для непересекающихся S,T выполняется

    F_(S union T)^(j) = sum_a binom(j,a) F_S^(a) F_T^(j-a).

Все коэффициенты положительны. В каждом исходном узле известны знаки p
и его производных, а также всех F_S без дифференцирования, поскольку их
корни — подмножества исходных корней. Старшие производные — положительные
константы. Остальные знаки первоначально неизвестны.

Используются только следующие правила:

1. Если все ненулевые слагаемые имеют один известный знак, знак суммы
   совпадает с ним. Если все слагаемые равны нулю, сумма равна нулю.
2. Если неизвестно ровно одно слагаемое, а остальные имеют один знак,
   известный знак суммы иногда определяет знак неизвестного слагаемого:
   например, сумма равна нулю, остальные слагаемые положительны — значит,
   неизвестное слагаемое отрицательно. В неоднозначном случае вывода нет.
3. Знак произведения с одним известным ненулевым множителем определяет
   знак другого множителя, если знак произведения уже определён.

Знаки со смешанными возможными компенсациями не угадываются. Эти правила
вместе с интервалами корней повторяются до неподвижной точки. Каждая новая
запись является следствием предыдущих; это конечная точная дедукция.

Пример связи, которой нет в одном лишь чередовании. Для

    p=(x-r_1)(x-r_6)h,

в среднем критическом корне c многочлена p, лежащем между r_3 и r_4,
имеем h(c)>0, (c-r_1)(c-r_6)<0 и p'(c)=0. Отсюда

    sign(h'(c)) = sign(2c-r_1-r_6).

Таким образом, информация о квадратичном множителе ограничивает положение
критического корня квартики. Другие разбиения передают ограничения дальше,
в том числе на кубические множители.

## Превращение знака в границы корней

Для упорядоченных простых корней положительно нормированного многочлена
знак в точке x равен (-1)^(число корней справа от x), если x не корень.
Имеющиеся строгие интервалы задают минимальное и максимальное возможное
число корней слева от x. Известный ненулевой знак оставляет только числа
нужной чётности. Их минимальное и максимальное значения дают новые
необходимые границы для первых и последних корней.

Если знак равен нулю, ненулевой знак из него не выводится и строгая
граница в этой точке не добавляется. Точные совпадения исходных узлов с
исходными корнями представлены отдельно. Не требуется предположение,
что все вспомогательные корни попарно различны между разными цепочками.

Функция `propagate` в `subfactor_sign_rules.py` воспроизводит все правила
целыми числами, сравнениями индексов и значениями -1,0,+1. Полученные
строгие интервалы становятся линейными положительными формами. В общей
расширенной системе 3093 строгих линейных неравенства.

## Независимая точная проверка

Численный решатель использовался лишь для поиска 16 несовместных систем.
Для каждой восстановлены целые коэффициенты тождества

    sum(y_i E_i) = sum(z_i B_i),   z_i>=0,   sum(z_i)>0.

Необходимые равенства E_i равны нулю, а B_i строго положительны. Значит,
тождество даёт 0>0. Сохраняются только ненулевые коэффициенты сертификата.

`subfactor_obstruction.py` заново строит формы стандартной библиотекой
Python, заново выполняет точные знаковые выводы и проверяет тождество
по всем 245 координатам. NumPy, SciPy и SymPy для проверки не нужны.
Матрицы этого проверяющего кода дополнительно сопоставлены с матрицами
численного поиска; они совпадают как целочисленные массивы.

Все 16 слов входят в прежний остаток 2464; отражения также включены.
Основной `check_all.py` проверяет отсутствие двойного счёта, новые полные
группы и итоговые числа.

## Дополнительная проверка 3+3 как разности квадратов

Для чередующихся кубических множителей

    A=(x-r_1)(x-r_3)(x-r_5),  B=(x-r_2)(x-r_4)(x-r_6)

положим Q=(A+B)/2, R=(A-B)/2. Тогда p=Q²-R², deg Q=3, deg R=2,
старшие коэффициенты Q,R положительны. Корни Q лежат в (r_1,r_2),
(r_3,r_4),(r_5,r_6), корни R — в (r_2,r_3),(r_4,r_5). Среднее корней
Q совпадает со средним корней p. Производные сумм и разностей дают
дополнительные интервалы относительно A',B' и чередование Q',R'.

Здесь W=Q'R-QR'>0 на вещественной прямой. Действительно, остатки в
разложении A/B=1+sum_i c_i/(x-b_i) положительны по чередованию корней,
так что A'B-AB'<0; следовательно W=(AB'-A'B)/2>0.

Если y_1<...<y_5 — корни p', u_1<u_2 — корни Q', v_1<v_2 — корни R,
то y_1<u_1<y_3<u_2<y_5, а y_2 лежит между u_1 и v_1 и y_4 — между
u_2 и v_2, с возможным совпадением. Последнее даёт четыре линейных случая;
нестрогие границы в них сохраняются нестрогими.

Эта дополнительная линейная модель была проверена на всех 2464 словах
и не дала новых запретов. Это не доказательство бесполезности разности
квадратов: все её нелинейные коэффициентные равенства не добавлялись.

## Контроль и ограничения результата

Проведена непосредственная подстановка 100 случайных строго гиперболических
многочленов во все три модели и проверка выведенных знаков. Максимальная
невязка линейных равенств меньше 1.7e-15; минимальный положительный запас
линейных условий превышает 1.09e-8. Знаковые сравнения непосредственно
вблизи численных корней пропускались; это только численный контроль,
не замена целочисленным сертификатам.

Все основные численные прогоны завершились без неопределённых ответов
решателя. Никакая численная совместимость не засчитывается как реализация
слова. Публикационная новизна использованных общих фактов и новых конечных
границ не установлена.

Контроль на полном наборе примеров: все 2706 ранее сертифицированных слов
прошли усиленную знаковую и линейную модель. Он выполнен отдельно от
точной проверки 16 новых запретов; журнал находится в research/work/.


==> anc/rolle6_artifact/research/PROOF_TRIPLE_INFLECTION.md <==
# Совместимость трёх перегибов: два новых исключения

Этот этап исключает два слова из прежнего остатка 54 и даёт границы
**2706 ≤ a₆ ≤ 2758**. Неизвестен статус 52 слов, или 26 пар отражения.
Оба исключённых слова имели настоящие гиперболические свидетели каждой
двухперегибной проекции. Новый аргумент использует три перегиба совместно.

## 1. Запрет

Нормируем старший коэффициент положительно, общее среднее корней — в нуль,
а корни P⁽⁴⁾ — в −1 и 1. Выберем отражение так, чтобы средний корень c
многочлена P‴ был отрицателен. Обозначим корни P″ через z₁<z₂<z₃<z₄.

У строго гиперболического многочлена шестой степени невозможны одновременно

\[
\boxed{P(z_1)>0,\quad P(z_2)<0,\quad P(z_4)>0,\quad P(0)>0,
       \quad P''(-1)<0,\quad P''(0)>0.}\tag{1}
\]

Значение P в z₃ не ограничивается. Доказательство не использует условия H₅
или H₆ и не выводит невозможность из отсутствия численного решения.

## 2. Две координаты для геометрии P″

Положительным аффинным преобразованием переводим z₂ в 0, z₃ в 1.
После положительного масштабирования P можно считать

\[
P''(x)=(x+u)x(x-1)(x-t),\qquad
t=1+u+2r,\qquad u>0.
\]

Здесь левый промежуток равен u, правый — u+2r. Общее среднее корней теперь

\[
m=(1+r)/2.
\]

Третья элементарная симметрическая функция центрированных корней P″ равна

\[
e_3=r(r+u)(r+u+1).
\]

В центрированных координатах знак свободного члена P‴ противоположен знаку
e₃. Он совпадает со знаком среднего корня P‴: это следует из
P‴ ∝ y³−3s²y+b и b=c(3s²−c²), где |c|<s. Поэтому выбранная ориентация
c<0 означает r>0; множители r+u и r+u+1 положительны как полусуммы
положительных промежутков.

Из P″(m)>0 следует m<1: при r>0 точки −u и 0 лежат слева от m, t — справа,
и знак произведения определяется положением m относительно 1. Значит,

\[
0<r<1.
\]

Пусть корни P⁽⁴⁾ в новых координатах равны m−s,m+s. Тогда
s²=Σ(zᵢ−m)²/12. По чередованию и выбранной ориентации третий корень P″
лежит правее m−s, а первый — левее. Поэтому P″(m−s)<0 означает m−s<z₂=0,
то есть m<s. Прямое вычисление даёт

\[
6(s^2-m^2)=H,
\qquad H=u^2+u+2ur-2r-1>0.\tag{2}
\]

Таким образом, геометрические условия (1) влекут u>0, 0<r<1, H>0.

## 3. Совместное устранение двух констант интегрирования

Положим

\[
F(x)=\frac{x^6}{30}-\frac{(1+r)x^5}{10}
     -\frac{Hx^4}{12}+\frac{utx^3}{6},
\qquad P(x)=F(x)+Bx+C.
\]

Здесь F″=(x+u)x(x−1)(x−t), F(0)=F′(0)=0. В этих координатах (1) требует
P(−u)>0, P(0)<0, P(m)>0 и P(t)>0. Поэтому

\[
N_1=\frac{F(-u)}u+\frac{F(m)}m>0,
\qquad
N_2=\frac{F(-u)}u+\frac{F(t)}t>0.\tag{3}
\]

Например, mP(−u)+uP(m)−(m+u)P(0)>0; члены B,C сокращаются, и получается
первое неравенство. Второе выводится так же. Это один и тот же u,r для
обоих сравнений; использовать разные многочлены-свидетели здесь нельзя.

Точные тождества:

\[
N_1=-\frac{r+2u+1}{960}G_1,
\qquad
N_2=-\frac{2r+2u+1}{60}G_2,
\]

где

\[
\begin{aligned}
G_1={}&5r^4+10ur^3-10u^2r^2-20ur^2-20r^2
       +20u^3r+40u^2r-50ur-20r\\
     &+24u^4+60u^3+10u^2-20u-5,\\
G_2={}&16r^4+40ur^3+16r^3+32u^2r^2+24ur^2
       +12u^3r+14u^2r-6ur-4r\\
     &+3u^4+6u^3-u^2-4u-1.
\end{aligned}
\]

Условия (2),(3) потребовали бы одновременно **H>0, G₁<0, G₂<0**.

## 4. Короткий точный сертификат несовместимости

Для u≥1 подставим u=1+h, h≥0. Все коэффициенты G₂(1+h,r) положительны;
свободный член равен 3. Поэтому G₂>0, что сразу исключает эту область.

На оставшемся квадрате 0≤u≤1, 0≤r≤1 используем три многочлена −H,G₁,G₂.
Двоичное разбиение даёт 22 прямоугольника с рациональными концами.
На каждом из них у одного из трёх многочленов все коэффициенты Бернштейна
неотрицательны. Следовательно, этот многочлен неотрицателен на всём
прямоугольнике и противоречит одному из трёх необходимых строгих знаков.

| Проверяемый многочлен | Число прямоугольников |
|---|---:|
| −H | 10 |
| G₁ | 8 |
| G₂ | 4 |

Дерево содержит 43 узла, максимальная глубина 12. Каждое разбиение идёт
пополам и сохраняет обе половины, поэтому покрытие квадрата полное.
Граничные точки включены; пропущенных окрестностей вырождения нет.
Это доказывает запрет (1).

В действительности все проверенные нижние границы положительны. Их минимум
даёт на всём квадрате явную оценку
\[
\max\{-H,G_1,G_2\}\ge\frac{41}{4096}>0.
\]
Она дополнительно проверена прямым переводом каждого полинома в базис
Бернштейна на каждом листе, без использования рекурсивного подразделения.

## 5. Проверка и вклад в счёт

`research/triple_inflection_obstruction.py` строит P″ как произведение
четырёх множителей, дважды интегрирует его точно, проверяет оба тождества
для N₁,N₂, формулы e₃ и H, положительность коэффициентов при u≥1 и всё
дерево Бернштейна. Требуется только стандартная библиотека Python.

```
python3 research/triple_inflection_obstruction.py
python3 research/check_all.py
```

Сертификат: `data/triple_inflection_certificate.json`.
Из 13404 кандидатов правило отмечает 100: 98 уже исключены, два новых:

```
010231402130524132010
010231425031204132010
```

Они переходят друг в друга отражением. Ни одно из 2706 реализуемых слов
правило не нарушает. Свидетели всех шести парных проекций этих двух слов
сохранены в аудите этапа; поэтому это конкретное преодоление прежнего
ограничения парных проверок.

Новые границы 2706–2758 остаются интервалом. Среди оставшихся 52 слов
44 имеют настоящие свидетели маркерных сигнатур, а 8 относятся к прежней
группе без таких свидетелей. Новых реализаций этот этап не добавляет.


==> anc/rolle6_artifact/research/PROOF_TWO_PARAMETERS.md <==
# Запрет положительного критического значения: точное доказательство

8 ноября 2026 года. Продолжение проверки двух оставшихся семейств.
Итог: ещё шесть исключений, верхняя граница 5052, неизвестный остаток 2346.
Все четыре выбранных семейства полностью классифицированы: по 17 слов.
Публикационная новизна не заявляется.

## Утверждение

Пусть

\[
 P(z)=z^6/120-z^4/8+bz^3/6+Az^2/2+Bz+C,
\]

а корни \(P'''\) удовлетворяют \(a<-1<c<0<1<d\).
Предположим, что

\[
 P(a),P(-1),P(c),P'(-1),P'(c),P''(-1)<0.\tag{1}
\]

Тогда каждое критическое значение \(P(x)\), где \(c<x<0\) и \(P'(x)=0\),
строго отрицательно.

Это утверждение о нормированном многочлене. Его применение к словам
использует строго гиперболический исходный многочлен и попарно различные
корни всех производных. Мы не заменяем эту постановку произвольными
многочленами с комплексными парами корней.

## Устранение коэффициентов

Допустим противное: \(P'(x)=0\), \(P(x)\ge0\), \(c<x<0\).
Пусть \(P_0=P-Az^2/2-Bz-C\), \(Q_0=P_0'\). Введём

\[
 T_y=-\frac{Q_0(y)-Q_0(x)}{y-x},\qquad
 U_y=-2\frac{P_0(y)-P_0(x)-Q_0(x)(y-x)}{(y-x)^2},
 \qquad V_y=-P_0''(y).
\]

Условие \(P'(x)=0\) даёт \(B=-Q_0(x)-Ax\).
Так как \(-1<c<x\), условия \(P'(-1)<0\), \(P'(c)<0\) дают
\(A>T_{-1}\), \(A>T_c\). Из \(P''(-1)<0\) следует \(A<V_{-1}\).
Наконец, \(P(y)<0\le P(x)\), для \(y=a,-1,c\), даёт \(A<U_y\).
Поэтому все пять разностей

\[
 T_{-1}-U_c,\quad T_c-V_{-1},\quad T_c-U_{-1},\quad
 T_{-1}-U_{-1},\quad T_c-U_a\tag{2}
\]

обязаны быть строго отрицательными. Другие условия, включённые в раннюю
численную модель, в этом доказательстве не нужны.

## Замена параметров, включая сближение корней

Как в `OUTER_CUBIC_PROOF.md`, положим

\[
 D=k^2-k+1,\quad
 a=-\frac{k^2+2k-2}{D},\quad
 c=\frac{2k^2-2k-1}{D},\quad b=3c-c^3,
 \quad 1<k<(1+\sqrt3)/2.
\]

Вместо непосредственно \(x\) используем

\[
 w=\frac{1+c}{1+x},\qquad x=-1+\frac{3k(k-1)}{wD}.
\]

Вся область \(c<x<0\) равносильна

\[
 1<k<(1+\sqrt3)/2,\qquad \frac{3k(k-1)}D<w<1.
\]

Таким образом, она содержится в прямоугольнике
\([1,11/8]\times[0,1]\), а многочлен

\[
 G_0(k,w)=3k(k-1)-wD
\]

в каждой допустимой точке строго отрицателен.

Подставим параметры в (2). Для первых четырёх разностей получаем

\[
 \frac{k^3(k-1)^3}{20w^4D^4}G_i(k,w),\qquad i=1,2,3,4,
\]

а для пятой — \((k-1)^3G_5(k,w)/(20w^4D^4)\).
Все вынесенные множители строго положительны в допустимой области.
Поэтому предположение о неотрицательном критическом значении вынуждает
\(G_0,G_1,\ldots,G_5<0\). Тогда также
\(G_6=45G_0+G_2<0\).

Многочлены \(G_1,\ldots,G_4\) имеют степени не выше (2,4) по (k,w),
\(G_5\) — не выше (5,4). Их целые коэффициенты и точное дерево разбиения
содержатся в `data/two_parameter_certificates.json`. Определение через
(2) однозначно: коэффициенты не являются результатом округления.

## Конечный сертификат положительности

Прямоугольник \([1,11/8]\times[0,1]\) разбит двоичными делениями
на 78 замкнутых прямоугольников. На каждом один из \(G_0,\ldots,G_6\)
имеет только неотрицательные коэффициенты в тензорном базисе Бернштейна.
Следовательно, в каждой точке большого прямоугольника хотя бы один
\(G_i\ge0\), что противоречит их одновременной строгой отрицательности.
Граничные линии разбиения также покрыты; никаких численных допусков нет.

| Проверяемый многочлен | Число прямоугольников |
|---|---:|
| G0: недопустимая область | 9 |
| G1: T(-1)−U(c) | 9 |
| G2: T(c)−V(-1) | 6 |
| G3: T(c)−U(-1) | 24 |
| G4: T(-1)−U(-1) | 11 |
| G5: T(c)−U(a) | 18 |
| G6: 45G0+G2 | 1 |
| Всего | 78 |

Максимальная глубина дерева — 10. Каждый внутренний узел делит свой
прямоугольник ровно пополам вдоль указанной координаты. Поэтому структура
дерева сама удостоверяет полноту покрытия и отсутствие пропусков.

`research/two_parameter_obstruction.py` использует только стандартную
библиотеку Python и точные рациональные числа. Проверка независимо
восстанавливает пять разностей из коэффициентов P0, проверяет вынесенные
множители и положительную комбинацию, затем обходит всё дерево и
проверяет каждый коэффициент Бернштейна. SymPy используется только
в исследовательском генераторе сертификата.

## Связь с предыдущим критерием

Новый критерий включает предыдущий восьмизнаковый запрет как частный
случай. Действительно, при \(P(c)<0<P(0)\) и \(P'(0)<0\) максимум
P на [c,0] положителен и достигается внутри интервала: он не достигается
в c из-за знака P(c), и не достигается в 0 из-за знака P'(0).
Следовательно, существует запрещённое положительное критическое значение.

Это логическое включение, а не утверждение независимости методов.
На 13404 кандидатах прежнее правило отмечает 48 слов, новое — 60,
причём все прежние 48 входят в новые 60. Из дополнительных 12 слов шесть
уже исключались ещё более ранними этапами. Текущий прирост равен ровно 6.

## Новые исключения и точные семейства

- `010210342312010543210`
- `012010342312010543210`
- `012301042312010543210`
- `012345010213240103210`
- `012345010213243010210`
- `012345010213243012010`

Полностью закрытые четыре целевых семейства:

| Слово P' | Знак P(mu) | Число реализуемых слов P |
|---|---:|---:|
| 012031201043210 | −1 | 17 |
| 012031201043210 | +1 | 17 |
| 012340102130210 | −1 | 17 |
| 012340102130210 | +1 | 17 |

Для каждого реализуемого слова уже есть точный целочисленный многочлен
с рациональными изолирующими интервалами корней. Вместе с новым запретом
это доказывает точность всех четырёх ответов 17.
Всего теперь 20 полных семейств с 322 словами, уже включёнными в 2706.
Глобально: 2706 <= a6 <= 5052. Это по-прежнему не точное число a6.


==> anc/rolle6_artifact/research/analytic_middle_obstruction.py <==
"""Middle-interval and convexity obstructions for real-rooted sextics.

Proof: PROOF_MIDDLE_AND_CONVEXITY.md. Arithmetic checks use only the
standard library. They check the algebra in the proof; the real-variable
inequalities and convexity argument are justified in the proof itself.
"""
from fractions import Fraction as F
from analytic_obstruction import add, scale, mul, power, derivative, evaluate_univariate


def check_identities():
    one={(0,0,0):1};u={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
    A={(4,0,0):15,(3,0,0):-30,(2,0,0):5,(1,0,0):10,(0,0,0):-2}
    D={(6,0,0):12,(5,0,0):-22,(4,0,0):4,(3,0,0):2,(2,0,0):5,(1,0,0):-2}
    N=add(scale(mul(T,A),-1),D)
    den=mul(u,add(scale(u,3),scale(one,-2)))
    E60=add(scale(one,-1),scale(S,2),scale(T,-5),scale(power(u,5),-12),
        scale(mul(add(one,S),power(u,4)),15),
        scale(mul(add(S,T),power(u,3)),-20),scale(mul(T,power(u,2)),30))
    # Compute 60*(integral G - G(u)) independently from G'=R.
    rcoeff=[{},scale(T,-1),add(S,T),scale(add(one,S),-1),one]
    actual={}
    for k,coeff in enumerate(rcoeff):
        actual=add(actual,scale(coeff,F(1,(k+1)*(k+2))),
            scale(mul(coeff,power(u,k+1)),F(-1,k+1)))
    assert scale(actual,60)==E60
    Rprime=add(scale(power(u,3),4),scale(mul(add(one,S),power(u,2)),-3),
        scale(mul(add(S,T),u),2),scale(T,-1))
    odd=add(scale(u,2),scale(one,-1))
    M=add(scale(power(u,4),-15),scale(power(u,3),20),scale(one,-2))
    assert not add(mul(den,E60),scale(mul(odd,N),-1),scale(mul(M,Rprime),-1))
    four_mu_diff=add(scale(u,4),scale(one,-1),scale(S,-1))
    H=add(scale(T,-1),scale(power(u,2),4),scale(u,-2))
    assert not add(mul(den,four_mu_diff),scale(mul(odd,H),-1),scale(Rprime,-1))
    assert derivative(A)==scale(mul(odd,
        add(scale(power(u,2),3),scale(u,-3),scale(one,-1))),10)
    assert evaluate_univariate(A,F(2,3))==F(26,27)
    v=add(u,scale(one,F(-1,2)))
    expanded_D=add(scale(power(v,6),12),scale(power(v,5),14),
        scale(power(v,4),-6),scale(power(v,3),-15),
        scale(power(v,2),F(-9,4)),scale(v,F(15,8)),scale(one,F(1,4)))
    assert D==expanded_D
    assert F(15,8)-F(9,4)*F(1,6)-15*F(1,36)-6*F(1,216)==F(19,18)
    # A cubic with roots 0,1,S has derivative -1/4 at 1/2,
    # independently of its third root S. This checks both midpoint claims
    # after separately normalizing each of its adjacent root intervals.
    cubic=mul(mul(u,add(u,scale(one,-1))),add(u,scale(S,-1)))
    at_half={}
    for m,c in derivative(cubic).items():
        at_half=add(at_half,{(0,m[1],m[2]):c*F(1,2)**m[0]})
    assert at_half==scale(one,F(-1,4))
    print('EXACTLY VERIFIED middle-interval identities, rational positivity bounds and cubic midpoint identity',flush=True)


def reasons(w):
    assert len(w)==21 and all(w.count(str(i))==6-i for i in range(6))
    pos=[[j for j,c in enumerate(w)if c==str(i)]for i in range(6)]
    sign=lambda row,x:(-1)**sum(j>x for j in pos[row])
    out=[]
    if pos[3][1]<pos[5][0]:
        if sign(0,pos[2][1])<0<sign(0,pos[2][2]) and sign(1,pos[3][1])<0:
            out.append('middle_left_of_mean')
    else:
        if sign(0,pos[2][1])>0>sign(0,pos[2][2]) and sign(1,pos[3][1])>0:
            out.append('middle_right_of_mean')
    if (sign(1,pos[4][0])>0 and sign(2,pos[4][0])>0
            and sign(0,pos[3][0])>0>sign(0,pos[3][1])):
        out.append('convex_first')
    if (sign(1,pos[4][1])<0 and sign(2,pos[4][1])>0
            and sign(0,pos[3][1])<0<sign(0,pos[3][2])):
        out.append('concave_last')
    return out


if __name__=='__main__':
    check_identities()


==> anc/rolle6_artifact/research/analytic_obstruction.py <==
"""An analytic root-order obstruction for sextics, with exact identity checks.

If s1<s2<s3<s4 are the roots of p'' and t1<t2<t3 the roots of p''',
then (p(s2)-p(s1))/(s2-s1) < p'(t1) and
(p(s4)-p(s3))/(s4-s3) > p'(t3), assuming positive leading coefficient.
The proof is in PROOF_FIRST_FAMILY.md. Only the standard library is used.
"""
from fractions import Fraction

def add(*polys):
    out={}
    for p in polys:
        for m,c in p.items():out[m]=out.get(m,0)+c
    return {m:c for m,c in out.items()if c}
def scale(p,k):return {m:k*c for m,c in p.items()if k*c}
def mul(p,q):
    out={}
    for u,a in p.items():
        for v,b in q.items():
            m=tuple(i+j for i,j in zip(u,v));out[m]=out.get(m,0)+a*b
    return {m:c for m,c in out.items()if c}
def power(p,n):
    out={(0,0,0):1}
    for _ in range(n):out=mul(out,p)
    return out
def derivative(p):return {(m[0]-1,m[1],m[2]):m[0]*c for m,c in p.items()if m[0]}
def evaluate_univariate(p,x):
    assert all(m[1:]==(0,0)for m in p)
    return sum(c*x**m[0]for m,c in p.items())

def check_identities():
    one={(0,0,0):1};u={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
    A={(4,0,0):15,(3,0,0):-30,(2,0,0):5,(1,0,0):10,(0,0,0):-2}
    B={(5,0,0):-28,(4,0,0):85,(3,0,0):-70,(2,0,0):-5,(1,0,0):20,(0,0,0):-3}
    E60=add(scale(one,-1),scale(S,2),scale(T,-5),scale(power(u,5),-12),
        scale(mul(add(one,S),power(u,4)),15),scale(mul(add(S,T),power(u,3)),-20),scale(mul(T,power(u,2)),30))
    # Independently integrate R(x)=x(x-1)(x*x-S*x+T) term by term.
    rcoeff=[{},scale(T,-1),add(S,T),scale(add(one,S),-1),one]
    integrated_difference={}
    for k,coeff in enumerate(rcoeff):
        integrated_difference=add(integrated_difference,
            scale(coeff,Fraction(1,(k+1)*(k+2))),
            scale(mul(coeff,power(u,k+1)),Fraction(-1,k+1)))
    assert scale(integrated_difference,60)==E60
    Rprime=add(scale(power(u,3),4),scale(mul(add(one,S),power(u,2)),-3),scale(mul(add(S,T),u),2),scale(T,-1))
    M=add(scale(power(u,2),-10),scale(u,10),scale(one,5))
    assert not add(E60,mul(add(S,scale(one,-2)),A),B,scale(mul(M,Rprime),-1))
    assert derivative(A)==scale(mul(add(scale(u,2),scale(one,-1)),add(scale(power(u,2),3),scale(u,-3),scale(one,-1))),10)
    v=add(scale(u,4),scale(one,-1))
    bracket=add(scale(power(v,3),7),scale(power(v,2),-30),scale(v,3),scale(one,48))
    assert not add(scale(derivative(derivative(B)),4),scale(bracket,5))
    assert evaluate_univariate(A,Fraction(1,4))==Fraction(103,256)
    assert evaluate_univariate(B,Fraction(1,4))==Fraction(115,128)
    assert evaluate_univariate(B,Fraction(1,2))==Fraction(23,16)
    print('EXACTLY VERIFIED analytic mean-value identity, derivative identities and endpoint bounds',flush=True)

def reasons(w):
    assert len(w)==21 and all(w.count(str(i))==6-i for i in range(6))
    pos=[[j for j,c in enumerate(w)if c==str(i)]for i in range(6)]
    sign=lambda row,x:(-1)**sum(j>x for j in pos[row])
    out=[]
    if sign(0,pos[2][0])<0 and sign(0,pos[2][1])>0 and sign(1,pos[3][0])<0:out.append('first_interval')
    if sign(0,pos[2][2])>0 and sign(0,pos[2][3])<0 and sign(1,pos[3][2])>0:out.append('last_interval')
    return out

if __name__=='__main__':check_identities()


==> anc/rolle6_artifact/research/bernstein3.py <==
"""Exact tensor Bernstein conversion and subdivision in three variables."""
from fractions import Fraction as F
from math import comb
from itertools import product

def bernstein(poly, box):
 n=tuple(max(e[i] for e in poly) for i in range(3));inds=list(product(*(range(d+1)for d in n)))
 a={i:F(poly.get(i,0)) for i in inds}
 for axis,(left,right) in enumerate(box):
  out={}
  for index in inds:
   j=index[axis];z=list(index)
   value=0
   for q in range(j,n[axis]+1):
    z[axis]=q;value+=a[tuple(z)]*comb(q,j)*left**(q-j)*(right-left)**j
   out[index]=value
  a=out
 for axis in range(3):
  out={}
  for index in inds:
   j=index[axis];z=list(index);value=0
   for q in range(j+1):
    z[axis]=q;value+=a[tuple(z)]*F(comb(j,q),comb(n[axis],q))
   out[index]=value
  a=out
 return n,a

def split(poly,axis):
 n,a=poly
 if n[axis]==0:return poly,poly
 left={};right={};other=[i for i in range(3)if i!=axis]
 for base in product(*(range(n[i]+1)for i in other)):
  z=[0,0,0]
  for i,v in zip(other,base):z[i]=v
  row=[]
  for j in range(n[axis]+1):z[axis]=j;row.append(a[tuple(z)])
  ls=[row[0]];rs=[row[-1]]
  while len(row)>1:
   row=[(x+y)/2 for x,y in zip(row,row[1:])];ls.append(row[0]);rs.append(row[-1])
  for j,(x,y)in enumerate(zip(ls,reversed(rs))):z[axis]=j;left[tuple(z)]=x;right[tuple(z)]=y
 return (n,left),(n,right)

def leaf(bs):
 for i,(n,a) in enumerate(bs):
  m=min(a.values())
  if (m>=0 if i<2 else m>0):return i
 return None



==> anc/rolle6_artifact/research/bernstein_combinations.py <==
"""Exact degree elevation and nonnegative combinations. Standard library only."""
from fractions import Fraction as F

def elevate1(v,N):
    v=list(v)
    while len(v)<=N:
        n=len(v)-1
        v=[v[0]]+[F(i,n+1)*v[i-1]+F(n+1-i,n+1)*v[i]for i in range(1,n+1)]+[v[-1]]
    return v

def elevate2(b,N,M):
    b=[elevate1(row,M)for row in b]
    return [list(row)for row in zip(*(elevate1(col,N)for col in zip(*b)))]

def positive_combination(bs,terms):
    assert terms and len({i for i,q in terms})==len(terms)
    assert all(type(i)is int and 0<=i<len(bs)and F(*q)>0 for i,q in terms)
    N=max(len(bs[i])-1 for i,q in terms);M=max(len(bs[i][0])-1 for i,q in terms)
    out=[[F(0)for j in range(M+1)]for i in range(N+1)]
    for i,q in terms:
        e=elevate2(bs[i],N,M);w=F(*q)
        out=[[v+w*z for v,z in zip(row,other)]for row,other in zip(out,e)]
    return all(v>=0 for row in out for v in row)

def used_indices(t):
    if type(t)is int:return {t}
    if type(t)is dict:
        assert set(t)=={'combination'}
        return {i for i,q in t['combination']}
    return used_indices(t[1])|used_indices(t[2])


==> anc/rolle6_artifact/research/blowup_obstruction.py <==
"""Resolve simultaneous k=1 / stationary-point boundary degenerations."""
import json
from pathlib import Path
from fractions import Fraction as F
from full_stationary_obstruction import raw_inequalities,witness_polynomials,witness_positive,patterns,pat_key,BOX,dense
from full_stationary_obstruction import check_combination_leaf
from two_parameter_obstruction import add,scale,mul,power,dense_to_sparse,bernstein2,split2
ROOT=Path(__file__).resolve().parents[1]

def chart_data(name):
    one={(0,0):1};K={(1,0):1};T={(0,1):1}
    if name.startswith('bounded_'):
        _,side,bound=name.split('_');assert side in('left','right')and bound in('4','5half')
        D=add(power(K,2),scale(K,-1),one)
        AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
        CN=add(scale(one,-1),scale(K,-2),scale(power(K,2),2));DN=scale(add(AN,CN),-1)
        num,den=(4,1)if bound=='4'else(5,2)
        delta=add(scale(D,num),scale(AN,den))if side=='left'else add(scale(D,num),scale(DN,-den))
        N=mul(delta,T);H=add(scale(D,den),N);return N,H
    base=name.removeprefix('reverse_')
    if base.startswith('right_'):
        q=add(one,scale(K,2),scale(power(K,2),-2));base=base.removeprefix('right_')
    else:q=add(K,scale(one,-1))
    if base=='slope':N=scale(mul(q,T),2);H=add(one,N)
    elif base=='inverse':N=q;H=add(q,T)
    else:raise AssertionError(name)
    if name.startswith('reverse_'):N=add(H,scale(N,-1))
    return N,H

def transform(p,name):
    N,H=chart_data(name);m=max((j for i,j in p),default=0)
    return add(*(scale(mul({(i,0):1},mul(power(N,j),power(H,m-j))),v)for(i,j),v in p.items()))

def check_certificates(path=None):
    data=json.loads(Path(path or ROOT/'data/blowup_certificates.json').read_text())
    assert data['rectangle']==[[1,1],[11,8],[0,1],[1,1]]
    seen=set();leaves=0
    for cert in data['certificates']:
        pat=pat_key(cert);assert pat not in seen;seen.add(pat)
        names=[c['chart']for c in cert['charts']]
        rectangles=[c.get('rectangle',data['rectangle'])for c in cert['charts']]
        full=data['rectangle'];left=[[1,1],[5,4],[0,1],[1,1]];right=[[5,4],[11,8],[0,1],[1,1]]
        allowed_two=[['slope','inverse'],['reverse_slope','reverse_inverse'],
                     ['right_slope','right_inverse'],['reverse_right_slope','reverse_right_inverse']]
        if len(names)==1:
            # P' has five distinct real roots, mean 0 and sum of squares 20.
            # Thus all have |u|<4; its second and fourth roots have |u|<sqrt(6)<5/2.
            assert pat[1]in(0,6)
            side='left'if pat[1]==0 else'right';bound='5half'if pat[2]>0 else'4'
            assert names==['bounded_'+side+'_'+bound]and rectangles==[full]
        elif len(names)==2:assert names in allowed_two and rectangles==[full,full]
        else:
            assert len(names)==4 and names[:2]in allowed_two[:2]and names[2:]in allowed_two[2:]
            assert rectangles==[left,left,right,right]
        # Their open images cover 0<s<1, with overlap:
        # q/(q+1) < 2q/(1+2q), q=k-1>0. Both denominators >0.
        ineq,outside=raw_inequalities(pat)
        for chart in cert['charts']:
            rect=tuple(F(*v)for v in chart.get('rectangle',data['rectangle']))
            initial=[]
            for r in chart['witnesses']:
                raw=[outside]if r['pair']==['outside']else witness_polynomials(ineq,*r['pair'])
                assert len(raw)==len(r['polynomials'])
                for p,pr in zip(raw,r['polynomials']):
                    expected=transform(p,chart['chart']);q=dense_to_sparse(pr['coefficients']);factor={(0,0):1}
                    assert all(type(v)is int for row in pr['coefficients']for v in row)
                    for fr in pr['factors']:
                        fp=dense_to_sparse(fr['coefficients']);n=fr['exponent'];assert type(n)is int and n>0
                        if fr['kind']=='physical':assert fp==scale(outside,-1)
                        elif fr['kind']=='chart_denominator':assert fp==chart_data(chart['chart'])[1]
                        else:
                            assert fr['kind']=='bernstein';bs=bernstein2(fr['coefficients'],*BOX)
                            assert all(v>=0 for row in bs for v in row)and any(v>0 for row in bs for v in row)
                        factor=mul(factor,power(fp,n))
                    assert mul(factor,q)==expected
                initial.append([bernstein2(p['coefficients'],*rect)for p in r['polynomials']])
            stats={'nodes':0,'leaves':0,'maxdepth':0}
            def walk(t,ws,depth,box):
                stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
                if type(t)is int:
                    assert 0<=t<len(ws)
                    if len(ws[t])==1:assert all(v>=0 for row in ws[t][0]for v in row)
                    else:assert witness_positive(ws[t],box)
                    stats['leaves']+=1;return
                if type(t)is dict:
                    check_combination_leaf(t,ws,box);stats['leaves']+=1;return
                assert type(t)is list and len(t)==3 and t[0]in(0,1)
                axis=t[0];ps=[[split2(b,axis)for b in w]for w in ws];l,r,bot,top=box
                left=(l,(l+r)/2,bot,top)if axis==0 else(l,r,bot,(bot+top)/2)
                right=((l+r)/2,r,bot,top)if axis==0 else(l,r,(bot+top)/2,top)
                walk(t[1],[[p[0]for p in w]for w in ps],depth+1,left)
                walk(t[2],[[p[1]for p in w]for w in ps],depth+1,right)
            walk(chart['tree'],initial,0,rect);assert stats==chart['statistics'];leaves+=stats['leaves']
    print('EXACTLY VERIFIED',len(seen),'blow-up patterns;',sum(len(c['charts'])for c in data['certificates']),
          'covering charts;',leaves,'Bernstein rectangles',flush=True)

_patterns=None
def reasons(w):
    global _patterns
    if _patterns is None:
        data=json.loads((ROOT/'data/blowup_certificates.json').read_text())
        _patterns={pat_key(r):i for i,r in enumerate(data['certificates'])}
    return ['blowup_pattern_'+str(_patterns[p])for p in patterns(w)if p in _patterns]

if __name__=='__main__':
    check_certificates();known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('EXACTLY VERIFIED: no known witness excluded',flush=True)


==> anc/rolle6_artifact/research/central_cubic_chord_obstruction.py <==
"""Two chord comparisons at the middle zero of P-triple-prime."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]

def check_certificates(path=None):
 data=json.loads(Path(path or ROOT/'data/central_cubic_chord_certificate.json').read_text())
 source=[{tuple(e):F(v)for e,v in data['polynomials'][name]}for name in ['2D-N','-H','-G']]
 C=K;D=add(U,scale(mul(add(U,scale(ONE,-1)),C),-2),scale(power(C,2),-3))
 N=mul(add(scale(C,2),scale(ONE,-1)),add(power(U,2),U,scale(C,2),scale(power(C,2),-2)))
 A=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert source[0]==add(scale(D,2),scale(N,-1)) and source[1]==scale(HN,-1)
 assert add(scale(mul(D,power(C,3)),8),scale(mul(A,power(C,2)),-6),scale(mul(HN,C),-4),scale(mul(U,TN),2))=={}
 coeff={6:scale(D,2),5:scale(A,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 lhs=add(*(mul(co,add(scale(power(U,n-1),(-1)**n),power(C,n-1)))for n,co in coeff.items()))
 assert lhs==scale(mul(add(U,C),source[2]),-1)
 K1={(4,0,0):F(3),(3,0,0):F(10),(2,0,0):F(5),(1,0,0):F(-10),(0,0,0):F(-5)}
 assert all(v>0 for v in translate(K1,(F(1),F(0),F(0))).values())
 assert F(3,5)**2+F(3,5)-1==F(-1,25)
 assert F(2)*(1-F(3,5))-6*F(1,2)<0
 assert F(3,5)-2*(F(3,5)-1)*F(3,5)-3*F(3,5)**2==0
 box=[(F(3,5),F(1)),(F(1,2),F(3,5)),(F(0),F(1))]
 cover=data['cover'];assert cover['box']==[[str(a),str(b)]for a,b in box]
 assert cover['names']==['2D-N','-H','-G']
 bs=[bernstein(p,box)for p in source];stats={'nodes':0,'leaves':0,'depth':0,'types':[0,0,0]}
 def walk(tree,bs,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if type(tree)is int:
   assert 0<=tree<3;m=min(bs[tree][1].values());assert m>=0
   assert direct_minimum(source[tree],box)==m
   stats['leaves']+=1;stats['types'][tree]+=1;return
  assert type(tree)is list and len(tree)==3 and type(tree[0])is int and tree[0]in(0,1)
  axis=tree[0];pairs=[split(p,axis)for p in bs];mid=sum(box[axis])/2
  for side in range(2):
   b=box[:];b[axis]=(box[axis][0],mid)if side==0 else(mid,box[axis][1])
   walk(tree[side+1],[p[side]for p in pairs],b,depth+1)
 walk(cover['tree'],bs,box,0);assert stats==cover['statistics']
 print('EXACTLY VERIFIED central-cubic chord identities and',stats['leaves'],'independently checked rational rectangles.',flush=True)
 return stats

def reasons(w):
 ps=patterns(w);sig=ps[0][0]
 if sig[5]==-1 and sig[11]==-1 and sig[6]==1 and ps[0][3]==1 and ps[1][3]==-1:
  return ['central_cubic_chord']
 return []

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text());unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/central_dip_obstruction.py <==
"""Exact conflict between the first minimum and a central negative value."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,direct_minimum
from bernstein3 import bernstein
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
BOX=[(F(2,5),F(1)),(F(1,2),F(3,4)),(F(1),F(3,2))]
def geometry():
 t=K
 D=add(mul(mul(U,t),add(scale(t,3),scale(ONE,-2))),scale(t,2),scale(ONE,-1))
 N=mul(add(scale(mul(U,t),2),ONE),add(mul(U,add(ONE,scale(power(t,2),-2))),scale(t,-2),ONE))
 DN=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert all(i>=1 for i,j,k in HN);Hb={(i-1,j,k):c for(i,j,k),c in HN.items()}
 ec={6:scale(D,2),5:scale(DN,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 E=lambda x:add(*(mul(c,power(x,j))for j,c in ec.items()))
 EP=lambda x:add(*(scale(mul(c,power(x,j-1)),j)for j,c in ec.items()))
 UT=mul(U,t);UV=mul(U,Y);qa=EP(scale(UT,-1));qx=EP(scale(UV,-1))
 assert all(i>=4 for i,j,k in qa);QA={(i-4,j,k):c for(i,j,k),c in qa.items()}
 assert all(i>=4 for i,j,k in qx);QX={(i-4,j,k):c for(i,j,k),c in qx.items()}
 lhs=add(E(scale(UV,-1)),mul(UV,qx));assert all(i>=5 for i,j,k in lhs)
 Gq={(i-5,j,k):c for(i,j,k),c in lhs.items()}
 base=[scale(D,-1),scale(N,-1),add(N,scale(D,-2)),Hb,scale(add(HN,scale(N,3)),-1),add(QA,scale(QX,-1)),scale(QX,-1),Gq]
 cubic=lambda c:add(scale(mul(D,power(scale(ONE,c),3)),8),scale(mul(DN,power(scale(ONE,c),2)),-6),scale(mul(HN,scale(ONE,c)),-4),scale(mul(U,TN),2))
 assert cubic_poly_at_a(D,DN,HN,U,TN,UT)=={}
 assert mul(D,add(UT,ONE,U))==add(mul(mul(UT,add(ONE,scale(t,-1))),add(UT,ONE)),scale(N,-1))
 assert EP(scale(U,F(-3,2)))==scale(mul(power(U,4),add(scale(N,5),mul(D,add(scale(U,14),scale(ONE,10))))),F(-27,16))
 central=lambda c:add(scale(E(scale(ONE,c)),1/c),scale(qx,-1))
 second=lambda w:add(scale(mul(D,power(scale(ONE,w),2)),24),scale(mul(DN,scale(ONE,w)),-12),scale(HN,-4))
 upper=lambda w:add(qx,scale(EP(scale(ONE,w)),-1))
 return base,cubic,central,second,upper
def cubic_poly_at_a(D,DN,HN,U,TN,UT):
 return add(scale(mul(D,power(scale(UT,-1),3)),8),scale(mul(DN,power(UT,2)),-6),scale(mul(HN,UT),4),scale(mul(U,TN),2))
BASE,CUBIC,CENTRAL,SECOND,UPPER=geometry()
def check_domain_reduction():
 r=K;T=add(ONE,U,scale(r,2));H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
 cf={6:scale(ONE,F(1,30)),5:scale(add(ONE,r),F(-1,10)),4:scale(H,F(-1,12)),3:scale(mul(U,T),F(1,6))}
 E=lambda x:add(*(mul(c,power(x,j))for j,c in cf.items()))
 Q=lambda x:add(*(scale(mul(c,power(x,j-1)),j)for j,c in cf.items()))
 p=add(scale(E(scale(ONE,F(1,2))),2),scale(Q(scale(U,-1)),-1))
 box=[(F(0),F(2,5)),(F(0),F(1)),(F(0),F(1))]
 assert direct_minimum(p,box)==min(bernstein(p,box)[1].values())==F(2143,1000000)
 assert Q(scale(U,F(-3,2)))==scale(mul(power(U,4),add(scale(r,5),scale(U,7),scale(ONE,5))),F(-9,160))
def check_certificates(path=None):
 check_domain_reduction();d=json.loads(Path(path or ROOT/'data/central_dip_certificate.json').read_text())
 assert d['box']==[[str(a),str(b)]for a,b in BOX]
 stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*10};cache=set()
 def walk(tr,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if isinstance(tr,dict):
   i=tr['leaf'];assert type(i)is int and 0<=i<10
   if i<8:p=BASE[i]
   elif i==8:
    c=F(tr['c_lower']);assert F(1,2)<=c<F(1)
    if c!=F(1,2):
     key=('c',tuple(box[:2]),c)
     if key not in cache:
      pbox=box[:2]+[(F(0),F(1))];m=direct_minimum(CUBIC(c),pbox)
      assert m>=0 and m==min(bernstein(CUBIC(c),pbox)[1].values());cache.add(key)
    p=CENTRAL(c)
   else:
    w=F(tr['vplus_lower']);assert F(1)<=w<F(2)
    if w!=F(1):
     key=('vplus',tuple(box[:2]),w)
     if key not in cache:
      pbox=box[:2]+[(F(0),F(1))];p=scale(SECOND(w),-1);m=direct_minimum(p,pbox)
      assert m>=0 and m==min(bernstein(p,pbox)[1].values());cache.add(key)
    p=UPPER(w)
   m=direct_minimum(p,box);assert m>=0 and m==min(bernstein(p,box)[1].values()),(box,i,m)
   stats['leaves']+=1;stats['types'][i]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];mid=sum(box[ax])/2
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],b,depth+1)
 walk(d['tree'],BOX,0);assert stats==d['statistics']
 print('EXACTLY VERIFIED central-dip obstruction:',stats['leaves'],'rational boxes and certified central-root bounds.',flush=True)
 return stats
def reasons(w):
 p=patterns(w);s=p[0][0]
 if s[5]>0 and s[11]>0 and s[14]<0 and s[1]<0 and s[6]<0 and s[13]>0 and p[1][3]>0:return ['central_dip_first_minimum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/central_value_obstruction.py <==
"""Exact affine identities at the roots of p^(4) and their midpoint.

Normalize the roots of p^(4) to -1,+1 and p''' to x^3-3x+b.
Reflect if necessary to have b>0. At -1,0,+1 the values of p,p',p''
are affine in b,A,B,C. A signed sum of strictly positive values cannot
be a nonpositive constant. See PROOF_CENTRAL_VALUES_AND_OVERLAP.md.
"""
import json
from pathlib import Path

ROOT=Path(__file__).resolve().parents[1]
# Each row is 60 times the coefficients of b,A,B,C and the constant.
# Order: p(-1),p'(-1),p''(-1),p(0),p'(0),p''(0),p(1),p'(1),p''(1),b.
FORMS60=[
    [-10,30,-60,60,-7], [30,-60,60,0,27], [-60,60,0,0,-75],
    [0,0,0,60,0], [0,0,60,0,0], [0,60,0,0,0],
    [10,30,60,60,-7], [30,60,60,0,-27], [60,60,0,0,-75],
    [60,0,0,0,0],
]
CERTIFICATES=json.loads((ROOT/'data/central_value_identities.json').read_text())


def canonical(w):
    t=[j for j,c in enumerate(w)if c=='3']
    return w if t[1]>w.index('5')else w[::-1]


def signature(w):
    w=canonical(w)
    assert len(w)==21 and all(w.count(str(i))==6-i for i in range(6))
    pos=[[j for j,c in enumerate(w)if c==str(i)]for i in range(6)]
    markers=sorted(pos[4]+pos[5])
    return tuple((-1)**sum(j>x for j in pos[d])for x in markers for d in range(3))


def check_identities():
    from fractions import Fraction as F
    from math import factorial
    # Independently differentiate the normalized sextic and evaluate it.
    coefficients={6:[0,0,0,0,F(1,120)],4:[0,0,0,0,F(-1,8)],
        3:[F(1,6),0,0,0,0],2:[0,F(1,2),0,0,0],
        1:[0,0,1,0,0],0:[0,0,0,1,0]}
    generated=[]
    for x in (-1,0,1):
        for d in range(3):
            generated.append([60*sum(v[j]*F(factorial(k),factorial(k-d))*x**(k-d)
                for k,v in coefficients.items()if k>=d)for j in range(5)])
    assert generated==FORMS60[:9]
    assert len({c['id']for c in CERTIFICATES})==len(CERTIFICATES)
    assert len({tuple(c['weights'])for c in CERTIFICATES})==len(CERTIFICATES)
    for c in CERTIFICATES:
        w=c['weights']
        assert len(w)==10 and all(isinstance(a,int)for a in w)
        assert w[-1]>=0 and any(w)
        total=[sum(a*f[j]for a,f in zip(w,FORMS60))for j in range(5)]
        assert total[:4]==[0]*4
        assert total[-1]==c['constant_times_60']<=0
    print('EXACTLY VERIFIED',len(CERTIFICATES),'distinct central-value identities',flush=True)


def reasons(w):
    signs=signature(w)
    return [c['id']for c in CERTIFICATES
        if all(a==0 or a*s>0 for a,s in zip(c['weights'][:9],signs))]


if __name__=='__main__':
    check_identities()


==> anc/rolle6_artifact/research/combinatorics.py <==
"""Exact finite Rolle-word enumeration and published necessary restrictions."""

def rolle_words(n):
    nodes=[(i,j) for i in range(n) for j in range(n-i)]
    idx={v:k for k,v in enumerate(nodes)}
    req=[0]*len(nodes)
    for i,j in nodes:
        if j: req[idx[i,j]] |= 1<<idx[i,j-1]
        if i:
            req[idx[i,j]] |= 1<<idx[i-1,j]
            req[idx[i-1,j+1]] |= 1<<idx[i,j]
    allmask=(1<<len(nodes))-1
    out=[]
    def rec(mask,s):
        if mask==allmask:
            out.append(s); return
        for k,(i,j) in enumerate(nodes):
            if not ((mask>>k)&1) and req[k]&mask==req[k]:
                rec(mask|(1<<k),s+str(i))
    rec(0,'')
    return out

def ks_ok(word,n):
    """Kostov-Shapiro 2002 Theorem 1 on every derivative and reflection."""
    pos=[[k for k,s in enumerate(word) if int(s)==i] for i in range(n)]
    for i in range(n-3):
        m=n-i
        if all(pos[i][j+1]<pos[i+2][j] for j in range(m-2)):
            if not pos[n-3][1]<pos[n-1][0]: return False
        if all(pos[i][j+1]>pos[i+2][j] for j in range(m-2)):
            if not pos[n-3][1]>pos[n-1][0]: return False
    return True



==> anc/rolle6_artifact/research/coupled_anchor_obstruction.py <==
"""Coupled zero of P'' and zero of P': three-dimensional exact obstructions."""
import json,math,itertools
from fractions import Fraction as F
from pathlib import Path
from inflection_obstruction import patterns as inflection_patterns
from stationary_obstruction import patterns as critical_patterns
from left_minimum_inflection_obstruction import add,scale,mul,power,decode,bernstein,split
ROOT=Path(__file__).resolve().parents[1]

def patterns(word):
 pos=[[i for i,c in enumerate(word)if int(c)==j]for j in range(6)]
 if pos[3][1]>pos[5][0]:return patterns(word[::-1])
 return [(ip[0],ip[1],ip[2],ip[3],cp[1],cp[2],int(pos[2][i]<pos[1][j]))
         for i,ip in enumerate(inflection_patterns(word))for j,cp in enumerate(critical_patterns(word))]

def key(p):return(tuple(p[0]),*p[1:])

def required_mask(cert):
 pat=key(cert['pattern']);sig=pat[0];mask={}
 for row in cert['polynomials']:
  name=row['name']
  if name=='physical':continue
  if name[0]in'QR':
   j=int(name[1:])
   if j<6:mask[3*j+(1 if name[0]=='Q'else 2)]=sig[3*j+(1 if name[0]=='Q'else 2)]
  else:
   assert name[0]=='H';i,j=map(int,name[1:])
   for index,sg in [(i,1),(j,-1)]:
    if index<6:
     assert sig[3*index]==sg;mask[3*index]=sg
    elif index==6:assert pat[3]==sg
    else:assert index==7 and pat[5]==sg
 return tuple(sorted(mask.items()))

def raw_inequalities(pat):
 sig,wi,wq,wp,ui,up,order=key(pat)
 assert len(sig)==18 and all(v in(-1,1)for v in sig)
 assert wi in range(7)and ui in range(7)and all(v in(-1,1)for v in(wq,wp,up))and order in(0,1)
 if wi!=ui:assert order==int(wi<ui)
 one={(0,0,0):1};K={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
 D=add(power(K,2),scale(K,-1),one)
 AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1));DN=scale(add(AN,CN),-1)
 BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 assert add(mul(AN,CN),mul(AN,DN),mul(CN,DN),scale(power(D,2),3))=={}
 assert add(mul(mul(AN,CN),DN),BN)=={}
 ys=[AN,scale(D,-1),CN,{},D,DN]
 wb=[scale(D,-3)]+ys+[scale(D,3)];ub=[scale(D,-4)]+ys+[scale(D,4)]
 W=add(wb[wi],mul(S,add(wb[wi+1],scale(wb[wi],-1))))
 lo,hi=ub[ui:ui+2]
 if wi==ui:
  if order:lo=W
  else:hi=W
 U=add(lo,mul(T,add(hi,scale(lo,-1))))
 A4=add(scale(power(W,4),-1),scale(mul(power(D,2),power(W,2)),6),scale(mul(BN,W),-4))
 B5=add(scale(power(U,5),-1),scale(mul(power(D,2),power(U,3)),10),scale(mul(BN,power(U,2)),-10),scale(mul(A4,U),-5))
 def P(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20),scale(mul(A4,power(Y,2)),15),scale(mul(B5,Y),6))
 def Q(Y):return add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5),B5)
 def R(Y):return add(power(Y,4),scale(mul(power(D,2),power(Y,2)),-6),scale(mul(BN,Y),4),A4)
 assert R(W)=={} and Q(U)=={}
 ys.extend([W,U]);out={}
 for j,sg in enumerate(list(sig[1::3])+[wq]):out[f'Q{j}']=scale(Q(ys[j]),sg)
 for j,sg in enumerate(sig[2::3]):out[f'R{j}']=scale(R(ys[j]),sg)
 out['R7']=scale(R(U),-up)
 ps=list(sig[::3])+[wp,up]
 for i in range(8):
  for j in range(8):
   if ps[i]>0 and ps[j]<0:out[f'H{i}{j}']=add(P(ys[i]),scale(P(ys[j]),-1))
 out['physical']=scale(CN,-1)
 return out

def check_one(cert):
 pat=key(cert['pattern']);raw=raw_inequalities(pat);degrees=cert['degrees'];bs=[];shapes=[];names=[]
 assert cert['mask']==[list(x)for x in required_mask(cert)]
 assert len(degrees)==3 and all(type(n)is int and 0<=n<=20 for n in degrees)
 for row in cert['polynomials']:
  name=row['name'];assert name not in names;names.append(name);reduced=decode(row['reduced'])
  product={(0,0,0):1};content=row['positive_content'];assert type(content)is int and content>0
  for f in row['factors']:
   fp=decode(f['terms']);n=f['exponent'];assert type(n)is int and n>0
   if f['kind']=='physical':assert fp==raw['physical']
   else:
    assert f['kind']=='positive_on_open_box';_,b=bernstein(fp)
    assert min(b)>=0 and max(b)>0
   product=mul(product,power(fp,n))
  assert scale(mul(reduced,product),content)==raw[name]
  shape,b=bernstein(reduced);assert all(n-1<=d for n,d in zip(shape,degrees));bs.append(b);shapes.append(shape)
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needs={}
 def needed(tree):
  if type(tree)is int:return {tree}
  v=needed(tree[1])|needed(tree[2]);needs[id(tree)]=v;return v
 needed(cert['tree'])
 def elevate(a,shape):
  for axis,N in enumerate(degrees):
   n=shape[axis]-1
   if n==N:continue
   oldstride=(shape[1]*shape[2],shape[2],1);ns=list(shape);ns[axis]=N+1;ns=tuple(ns)
   newstride=(ns[1]*ns[2],ns[2],1);out=[F(0)]*math.prod(ns)
   other=[j for j in range(3)if j!=axis]
   weights=[[(j,F(math.comb(n,j)*math.comb(N-n,i-j),math.comb(N,i)))
             for j in range(max(0,i-(N-n)),min(n,i)+1)]for i in range(N+1)]
   for ix in itertools.product(*(range(shape[j])for j in other)):
    oldbase=sum(i*oldstride[j]for i,j in zip(ix,other));newbase=sum(i*newstride[j]for i,j in zip(ix,other))
    row=[a[oldbase+j*oldstride[axis]]for j in range(n+1)]
    for i,ws in enumerate(weights):out[newbase+i*newstride[axis]]=sum((row[j]*v for j,v in ws),F(0))
   a=out;shape=ns
  return a
 def walk(tree,arrays,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(tree)is int:
   assert 0<=tree<len(bs)and tree in arrays
   a=arrays[tree]
   if max(a)>0:a=elevate(a,shapes[tree])
   assert max(a)<=0,(pat,names[tree],depth,max(a))
   stats['leaves']+=1;return
  assert type(tree)is list and len(tree)==3 and tree[0]in(0,1,2)
  ln={tree[1]}if type(tree[1])is int else needs[id(tree[1])]
  rn={tree[2]}if type(tree[2])is int else needs[id(tree[2])]
  pairs={i:split(arrays[i],shapes[i],tree[0])for i in ln|rn}
  walk(tree[1],{i:pairs[i][0]for i in ln},depth+1)
  walk(tree[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_certificates():
 data=json.loads((ROOT/'data/coupled_anchor_certificates.json').read_text());seen=set();leaves=0
 for c in data['certificates']:
  p=key(c['pattern']);assert p not in seen;seen.add(p);leaves+=check_one(c)['leaves']
 print('EXACTLY VERIFIED',len(seen),'coupled inflection/stationary patterns and',leaves,'three-dimensional Bernstein boxes.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:
  data=json.loads((ROOT/'data/coupled_anchor_certificates.json').read_text())
  _certified=[(key(c['pattern'])[1:],required_mask(c),i)for i,c in enumerate(data['certificates'])]
 return ['coupled_anchor_'+str(i)for p in patterns(word)for tail,mask,i in _certified
         if p[1:]==tail and all(p[0][j]==sg for j,sg in mask)]

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('EXACTLY VERIFIED: no known hyperbolic witness excluded.',flush=True)


==> anc/rolle6_artifact/research/factor_deletion_obstruction.py <==
"""Integer-only certificates from deleting one root of a hyperbolic sextic."""
import json
from pathlib import Path
from verify_bounds import forms
ROOT=Path(__file__).resolve().parents[1]

def deletion_bounds(w,k):
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    r=pos[0][k];bounds=[[[x,x]for i,x in enumerate(pos[0])if i!=k]]
    for j in range(1,5):
        bounds.append([[a,b]for a,b in zip(pos[j],pos[j][1:])])
        n=5-j
        for x,c in enumerate(w):
            signp=lambda d:0 if int(c)==d else (-1)**sum(t>x for t in pos[d])
            if x==r:known=signp(j+1)
            else:
                prev=bounds[j-1]
                if any(a==b==x for a,b in prev):s=0
                elif any(a<x<b for a,b in prev):s=None
                else:s=(-1)**sum(a>=x if a!=b else a>x for a,b in prev)
                t=signp(j)
                if s is None:continue
                if t==0:known=-s
                elif s==0 or s*t<0:known=t
                else:continue
                known*=((x>r)-(x<r))
            assert known in(-1,1)
            left=sum(b<=x for a,b in bounds[j]);inside=[i for i,(a,b)in enumerate(bounds[j])if a<x<b]
            assert len(inside)<=1
            if inside:
                i=inside[0]
                if known==(-1)**(n-left):bounds[j][i][0]=x
                else:bounds[j][i][1]=x
            elif known!=(-1)**(n-left):return None
    return bounds


def constraint_forms(w,k):
    E0,B0=forms(w,6);center=w.index('5');d=30
    E=[v+[0]*10 for v in E0];B=[v+[0]*10 for v in B0]
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*10 for i in range(21)]
    pos=[i for i,c in enumerate(w)if c=='0']
    q=[[P[i]for j,i in enumerate(pos)if j!=k]];idx=20
    for j in range(1,5):
        q.append([])
        for i in range(5-j):
            q[-1].append([int(h==idx)for h in range(d)]);idx+=1
    def combine(terms):return [sum(c*v[h]for c,v in terms)for h in range(d)]
    bounds=deletion_bounds(w,k);assert bounds is not None
    for j in range(4):E.append(combine([(1,v)for v in q[j]]+[(-(5-j),q[4][0])]))
    for j in range(5):
        for i,z in enumerate(q[j]):
            lo,hi=bounds[j][i]
            if lo!=hi:
                B.append(combine([(1,z),(-1,P[lo])]))
                B.append(combine([(1,P[hi]),(-1,z)]))
        for x,y in zip(q[j],q[j][1:]):B.append(combine([(1,y),(-1,x)]))
    for j in range(4):
        for i,z in enumerate(q[j+1]):
            B.append(combine([(1,z),(-1,q[j][i])]))
            B.append(combine([(1,q[j][i+1]),(-1,z)]))
    for j in range(3):
        m=5-j
        for l in range(1,m):
            B.append(combine([(m-l+1,q[j+1][l-1]),(-(m-l),q[j][l-1]),(-1,q[j][l])]))
            B.append(combine([(1,q[j][l-1]),(l,q[j][l]),(-(l+1),q[j+1][l-1])]))
        for l in range(1,m-1):
            B.append(combine([(l,z)for z in q[j][:l+1]]+[(-l-1,z)for z in q[j+1][:l]]))
            B.append(combine([(-l,z)for z in q[j][-(l+1):]]+[(l+1,z)for z in q[j+1][-l:]]))
    return E,B


def case_forms(w,k,word):
    E,B=constraint_forms(w,k);d=30;center=w.index('5')
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*10 for i in range(21)]
    pos=[i for i,c in enumerate(w)if c=='0']
    q=[[P[i]for j,i in enumerate(pos)if j!=k]];idx=20
    for j in range(1,5):
        q.append([])
        for i in range(5-j):
            q[-1].append([int(h==idx)for h in range(d)]);idx+=1
    seen=[0]*5;seq=[]
    for c in word:
        j=int(c);seq.append(q[j][seen[j]]);seen[j]+=1
    for a,b in zip(seq,seq[1:]):B.append([y-x for x,y in zip(a,b)])
    return E,B


def verify_identity(w,E,B,v):
    assert len(v)==len(E)+len(B)and all(type(a)is int for a in v)
    y=v[:len(E)];z=v[len(E):]
    assert min(z)>=0 and sum(z)>0
    for j in range(30):
        assert sum(a*row[j]for a,row in zip(y,E))==sum(a*row[j]for a,row in zip(z,B)),(w,j)


def verify_certificate(w,record):
    k=record['root_index'];assert type(k)is int and 0<=k<6
    if 'certificate'in record:
        E,B=constraint_forms(w,k);verify_identity(w,E,B,record['certificate'])
    else:
        five=set(json.loads((ROOT/'data/certificates_n5.json').read_text()))
        assert len(five)==116 and set(record['quintic_cases'])==five
        for word,v in record['quintic_cases'].items():
            E,B=case_forms(w,k,word);verify_identity(w,E,B,v)


def check_certificates():
    data=json.loads((ROOT/'data/factor_deletion_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    rejected=set(data)
    assert {w[::-1]for w in rejected}==rejected
    print('EXACTLY VERIFIED',len(data),'root-deletion obstruction certificates',flush=True)
    return rejected


if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/fourth_remainder_obstruction.py <==
"""Two exact obstructions from reducing F and F' modulo F''''.

Only standard-library rational arithmetic is used for verification.
"""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]

def check_certificates(path=None):
    data=json.loads(Path(path or ROOT/'data/fourth_remainder_certificate.json').read_text())
    parse=lambda p:{n:{tuple(e):F(c) for e,c in row}for n,row in p.items()}
    av=parse(data['average']);ch=parse(data['chord'])
    r=K;s=add(ONE,r);T=add(ONE,U,scale(r,2))
    H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
    coeff={6:scale(ONE,F(1,30)),5:scale(s,F(-1,10)),4:scale(H,F(-1,12)),3:scale(mul(U,T),F(1,6))}
    F1=add(*coeff.values())
    # x^2=s*x+H/6 at a root of R''=12x^2-12s*x-2H.
    powers=[(ONE,{})]
    for i in range(6):
        b,a=powers[-1];powers.append((scale(mul(a,H),F(1,6)),add(b,mul(a,s))))
    BF=add(*(mul(co,powers[i][0])for i,co in coeff.items()))
    AF=add(*(mul(co,powers[i][1])for i,co in coeff.items()))
    BQ=add(*(scale(mul(co,powers[i-1][0]),i)for i,co in coeff.items()))
    AQ=add(*(scale(mul(co,powers[i-1][1]),i)for i,co in coeff.items()))
    assert av['A']==scale(AQ,20)
    assert av['C']==scale(add(F1,scale(BQ,-1)),120)
    assert mul(r,av['S'])==scale(add(F1,scale(mul(AQ,s),F(-1,2)),scale(BQ,-1)),60)
    delta=add(AF,scale(F1,-1))
    assert mul(r,ch['S'])==scale(delta,-180)
    assert ch['-H']==scale(H,-1)
    # J=(1+r)*3240*BF/H-540*delta; verify with H cleared.
    assert mul(H,ch['J'])==add(scale(mul(s,BF),3240),scale(mul(H,delta),-540))
    for p,shift in [(av['S'],F(7,10)),(ch['S'],F(2))]:
        q=translate(p,(shift,F(0),F(0)))
        assert all(c>0 for c in q.values())and q.get((0,0,0),0)>0
    small=[(F(3,5),F(7,10)),(F(0),F(1,3)),(F(0),F(1))]
    large=[(F(3,5),F(2)),(F(0),F(1)),(F(0),F(1))]
    bounds={}
    for name,p,box,expected in [('A',av['A'],small,F(882373,270000)),('C',av['C'],small,F(7347,625)),('J',ch['J'],large,F(32843,625))]:
        m=min(bernstein(p,box)[1].values());assert m==expected and m>0 and direct_minimum(p,box)==m
        bounds[name]=str(m)
    assert F(19,100)/(2*(1-F(7,10)))==F(19,60)<F(1,3)
    print('EXACTLY VERIFIED two fourth-derivative remainder rules: two coefficient tails and three positive polynomial bounds on two rectangles.',flush=True)
    return bounds

def average_reasons(w):
    p=patterns(w);sig=p[0][0]
    if sig[5]==-1 and sig[4]==1 and sig[13]==1 and p[1][3]==1 and p[2][3]==-1:
        return ['fourth_derivative_average']
    return []

def chord_reasons(w):
    p=patterns(w);sig=p[0][0]
    if sig[5]==-1 and sig[11]==1 and sig[3]==-1 and sig[12]==1 and p[1][3]==1 and p[2][3]==-1:
        return ['fourth_derivative_chord']
    return []

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
    for f in [average_reasons,chord_reasons]:
        assert not any(f(w)for w in known)
        print(f.__name__,[w for w in unknown if f(w)])


==> anc/rolle6_artifact/research/full_stationary_obstruction.py <==
"""Full marker-value comparisons at a stationary point, exact certificates."""
import json
from pathlib import Path
from fractions import Fraction as F
from stationary_obstruction import patterns,bounds,raw_tables as base_tables,BOX,dense,pat_key
from two_parameter_obstruction import add,scale,mul,power,dense_to_sparse,bernstein2,split2
from bernstein_combinations import elevate2
ROOT=Path(__file__).resolve().parents[1]

def raw_inequalities(pat):
    sig,iv,crit=pat;tb,outside=base_tables(iv)
    lo,hi=bounds(pat);one={(0,0):1};ineq={}
    for n in lo:ineq['L'+n]=(one,scale(tb[n],-1))
    for n in hi:ineq['H'+n]=(scale(one,-1),tb[n])
    K={(1,0):1};S={(0,1):1};D=add(power(K,2),scale(K,-1),one)
    AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
    CN=add(scale(one,-1),scale(K,-2),scale(power(K,2),2));DN=scale(add(AN,CN),-1)
    BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
    ys=[AN,scale(D,-1),CN,{},D,DN]
    if iv in(0,6):
        H=add(one,scale(S,-1));X=add(mul(H,ys[0 if iv==0 else 5]),scale(mul(S,D),-1 if iv==0 else 1))
        ys=[mul(H,Y)for Y in ys];D=mul(H,D);BN=mul(BN,power(H,3))
    else:X=add(ys[iv-1],mul(S,add(ys[iv],scale(ys[iv-1],-1))))
    Q60=add(scale(power(X,5),3),scale(mul(power(D,2),power(X,3)),-30),scale(mul(BN,power(X,2)),30))
    def P120(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20))
    for j,Y in enumerate(ys):
        for h,Z in enumerate(ys[j+1:],j+1):
            if sig[3*j]==sig[3*h]:continue
            sums=lambda n:add(*(mul(power(Y,n-i),power(Z,i))for i in range(n+1)))
            div=add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20))
            assert mul(div,add(Y,scale(Z,-1)))==add(P120(Y),scale(P120(Z),-1))
            a=scale(add(Y,Z,scale(X,-2)),sig[3*h])
            b=scale(add(div,scale(Q60,-2)),sig[3*h])
            ineq['P'+str(j)+str(h)]=(a,b)
    return ineq,outside

def witness_polynomials(ineq,left,right):
    ai,bi=ineq[left];aj,bj=ineq[right]
    # Weights -aj, ai cancel the unknown coefficient Atilde.
    return ai,scale(aj,-1),add(mul(aj,bi),scale(mul(ai,bj),-1))

def weights_positive(a,b,box=BOX):
    if not all(v>=0 for c in(a,b)for row in c for v in row):return False
    N=max(len(a),len(b))-1;M=max(len(a[0]),len(b[0]))-1
    a=elevate2(a,N,M);b=elevate2(b,N,M)
    q=[[x+y for x,y in zip(r,s)]for r,s in zip(a,b)]
    # Nonzero weights are required also on internal subdivision boundaries.
    # The four boundary lines of the original rectangle are outside the
    # physical open parameter domain and need not have positive weights.
    if not any(v>0 for row in q for v in row):return False
    l,r,bot,top=box
    if l>BOX[0]and not any(v>0 for v in q[0]):return False
    if r<BOX[1]and not any(v>0 for v in q[-1]):return False
    if bot>BOX[2]and not any(row[0]>0 for row in q):return False
    if top<BOX[3]and not any(row[-1]>0 for row in q):return False
    for x,i in [(l,0),(r,-1)]:
        for y,j in [(bot,0),(top,-1)]:
            if BOX[0]<x<BOX[1]and BOX[2]<y<BOX[3]and q[i][j]<=0:return False
    return True

def witness_positive(bs,box=BOX):
    a,b,f=bs
    return all(v>=0 for row in f for v in row)and weights_positive(a,b,box)

def outside_combination(f,g):
    """Find exact lambda>=0 with f+lambda*g Bernstein-nonnegative."""
    N=max(len(f),len(g))-1;M=max(len(f[0]),len(g[0]))-1
    f=elevate2(f,N,M);g=elevate2(g,N,M);lo=F(0);hi=None
    for row,other in zip(f,g):
        for a,b in zip(row,other):
            if b>0:lo=max(lo,-a/b)
            elif b<0:hi=-a/b if hi is None else min(hi,-a/b)
            elif a<0:return None
    if hi is not None and lo>hi:return None
    assert lo>=0 and all(a+lo*b>=0 for row,other in zip(f,g)for a,b in zip(row,other))
    return lo

def check_combination_leaf(t,ws,box):
    assert set(t)=={'witness','outside','multiplier'}
    i=t['witness'];j=t['outside'];q=F(*t['multiplier'])
    assert type(i)is int and type(j)is int and 0<=i<len(ws)and 0<=j<len(ws)
    assert len(ws[i])==3 and len(ws[j])==1 and q>=0
    assert weights_positive(ws[i][0],ws[i][1],box)
    f,g=ws[i][2],ws[j][0];N=max(len(f),len(g))-1;M=max(len(f[0]),len(g[0]))-1
    f=elevate2(f,N,M);g=elevate2(g,N,M)
    assert all(a+q*b>=0 for row,other in zip(f,g)for a,b in zip(row,other))

def check_certificates():
    data=json.loads((ROOT/'data/full_stationary_certificates.json').read_text())
    assert data['rectangle']==[[1,1],[11,8],[0,1],[1,1]]
    total=0;seen=set()
    for cert in data['certificates']:
        pat=pat_key(cert);assert pat not in seen;seen.add(pat)
        ineq,outside=raw_inequalities(pat);initial=[]
        for r in cert['witnesses']:
            if r['pair']==['outside']:
                assert len(r['polynomials'])==1 and dense_to_sparse(r['polynomials'][0]['coefficients'])==outside
                assert not r['polynomials'][0]['factors']
            else:
                raw=witness_polynomials(ineq,*r['pair'])
                assert len(r['polynomials'])==3
                for idx,(p,pr)in enumerate(zip(raw,r['polynomials'])):
                    q=dense_to_sparse(pr['coefficients']);factor={(0,0):1}
                    if idx<2:assert not pr['factors']
                    for fr in pr['factors']:
                        fp=dense_to_sparse(fr['coefficients']);n=fr['exponent'];assert type(n)is int and n>0
                        if fr['kind']=='physical':assert fp==scale(outside,-1)
                        else:
                            assert fr['kind']=='bernstein';bs=bernstein2(fr['coefficients'],*BOX)
                            assert all(v>=0 for row in bs for v in row)and any(v>0 for row in bs for v in row)
                        factor=mul(factor,power(fp,n))
                    assert mul(factor,q)==p
            initial.append([bernstein2(p['coefficients'],*BOX)for p in r['polynomials']])
        stats={'nodes':0,'leaves':0,'maxdepth':0}
        def walk(t,ws,depth,box):
            stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
            if type(t)is int:
                assert 0<=t<len(ws)
                if len(ws[t])==1:assert all(v>=0 for row in ws[t][0]for v in row)
                else:assert witness_positive(ws[t],box)
                stats['leaves']+=1;return
            if type(t)is dict:
                check_combination_leaf(t,ws,box);stats['leaves']+=1;return
            assert type(t)is list and len(t)==3 and t[0]in(0,1)
            ps=[[split2(b,t[0])for b in w]for w in ws]
            l,r,bot,top=box;axis=t[0]
            left=(l,(l+r)/2,bot,top)if axis==0 else(l,r,bot,(bot+top)/2)
            right=((l+r)/2,r,bot,top)if axis==0 else(l,r,(bot+top)/2,top)
            walk(t[1],[[p[0]for p in w]for w in ps],depth+1,left)
            walk(t[2],[[p[1]for p in w]for w in ps],depth+1,right)
        walk(cert['tree'],initial,0,BOX);assert stats==cert['statistics'];total+=stats['leaves']
    print('EXACTLY VERIFIED',len(seen),'full stationary patterns and',total,'Bernstein rectangles',flush=True)

_patterns=None
def reasons(w):
    global _patterns
    if _patterns is None:
        data=json.loads((ROOT/'data/full_stationary_certificates.json').read_text())
        _patterns={pat_key(r):i for i,r in enumerate(data['certificates'])}
    return ['full_stationary_pattern_'+str(_patterns[p])for p in patterns(w)if p in _patterns]

if __name__=='__main__':
    check_certificates();known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('EXACTLY VERIFIED: no known witness excluded',flush=True)


==> anc/rolle6_artifact/research/hermite_criterion.py <==
"""Exact Hermite tests and the identities used by the pair obstruction."""
from fractions import Fraction as F
from itertools import permutations
from left_minimum_inflection_obstruction import add,scale,mul

def power(p,n,dim):
 q={(0,)*dim:1}
 for _ in range(n):q=mul(q,p)
 return q

def det_poly(matrix,dim):
 n=len(matrix);out={}
 for perm in permutations(range(n)):
  sg=(-1)**sum(perm[i]>perm[j]for i in range(n)for j in range(i+1,n));p={(0,)*dim:sg}
  for i,j in enumerate(perm):p=mul(p,matrix[i][j])
  out=add(out,p)
 return out

def check_identities():
 one={(0,0,0,0):1};b={(1,0,0,0):1};A={(0,1,0,0):1};B={(0,0,1,0):1};C={(0,0,0,1):1}
 pw=lambda p,n:power(p,n,4)
 coeff=[one,{},scale(one,-15),scale(b,20),scale(A,60),scale(B,120),scale(C,120)]
 moments=[scale(one,6)]
 for k in range(1,7):
  moments.append(scale(add(*(mul(coeff[j],moments[k-j])for j in range(1,k)),scale(coeff[k],k)),-1))
 d3=det_poly([[moments[i+j]for j in range(3)]for i in range(3)],4)
 G=add(scale(one,5),scale(A,-4),scale(pw(b,2),-2))
 assert d3==scale(G,10800)
 d4=det_poly([[moments[i+j]for j in range(4)]for i in range(4)],4)
 K0=add(scale(pw(A,3),128),scale(pw(A,2),-280),scale(mul(A,pw(b,2)),-180),scale(A,150),scale(pw(b,4),-20),scale(pw(b,2),25))
 formula=add(K0,scale(pw(B,2),-100),scale(mul(mul(add(scale(A,160),scale(one,100)),b),B),-1),scale(mul(G,C),-12))
 assert d4==scale(formula,648000)
 # Eliminate C at a required positive value P(x), then maximize over B.
 one={(0,0,0):1};b={(1,0,0):1};A={(0,1,0):1};x={(0,0,1):1};pw=lambda p,n:power(p,n,3)
 G=add(scale(one,5),scale(A,-4),scale(pw(b,2),-2))
 K0=add(scale(pw(A,3),128),scale(pw(A,2),-280),scale(mul(A,pw(b,2)),-180),scale(A,150),scale(pw(b,4),-20),scale(pw(b,2),25))
 g0=add(scale(pw(x,6),F(1,120)),scale(pw(x,4),F(-1,8)),scale(mul(b,pw(x,3)),F(1,6)),scale(mul(A,pw(x,2)),F(1,2)))
 L=add(scale(mul(G,x),12),scale(mul(add(scale(A,160),scale(one,100)),b),-1))
 K=add(K0,scale(mul(G,g0),12))
 h=add(scale(pw(A,2),-1600),scale(mul(mul(A,b),x),-480),scale(mul(A,pw(x,2)),228),scale(A,1500),
       scale(mul(pw(b,2),pw(x,2)),-36),scale(pw(b,2),500),scale(mul(b,pw(x,3)),100),scale(mul(b,x),-300),
       scale(pw(x,6),5),scale(pw(x,4),-75),scale(pw(x,2),90))
 assert add(pw(L,2),scale(K,400))==scale(mul(G,h),8)
 print('EXACTLY VERIFIED Hermite Delta3, Delta4 and the elimination identity L^2+400K=8GF.',flush=True)

def moments(coefficients,maximum):
 """Monic coefficients in descending degree order, exact rational input."""
 a=list(map(F,coefficients));a=[v/a[0]for v in a];n=len(a)-1;s=[F(n)]
 for k in range(1,maximum+1):
  s.append(-sum((a[j]*s[k-j]for j in range(1,min(k-1,n)+1)),F(0))-(k*a[k]if k<=n else 0))
 return s

def principal_minors(coefficients):
 n=len(coefficients)-1;s=moments(coefficients,2*n-2);out=[]
 for size in range(1,n+1):
  m=[[s[i+j]for j in range(size)]for i in range(size)];sign=1
  for i in range(size):
   pivot=next((j for j in range(i,size)if m[j][i]),None)
   if pivot is None:sign=0;break
   if pivot!=i:m[i],m[pivot]=m[pivot],m[i];sign=-sign
   for j in range(i+1,size):
    q=m[j][i]/m[i][i]
    for h in range(i,size):m[j][h]-=q*m[i][h]
  v=F(sign)
  for i in range(size):v*=m[i][i]
  out.append(v)
 return out

def check_audits():
 import json
 from pathlib import Path
 from verify import polynomial
 root=Path(__file__).resolve().parents[1];folder=root/'research/work/inflection_pairs'
 data=json.loads((folder/'hermite_audit.json').read_text());known=json.loads((root/'data/certificates_n6.json').read_text())
 assert sorted(known)==data['known_words'] and len(known)==data['known_hyperbolic_words_accepted']
 for item in known.values():
  coeff=polynomial(item['roots'])if 'roots'in item else item['coefficients']
  assert all(v>0 for v in principal_minors(coeff))
 example=json.loads((root/'data/single_stationary_limit_example.json').read_text())
 bad=principal_minors(example['constructed_coefficients'])
 assert [[v.numerator,v.denominator]for v in bad]==data['nonhyperbolic_stationary_example_minors']
 assert [(v>0)-(v<0)for v in bad]==data['nonhyperbolic_stationary_example_minor_signs']
 assert not all(v>0 for v in bad)
 examples=json.loads((root/'data/birkhoff_eight_point_audit.json').read_text())['new_witnesses']
 rows=[]
 for name,item in examples.items():
  values=principal_minors(item['coefficients']);assert not all(v>0 for v in values)
  rows.append({'configuration':name,'minor_signs':[(v>0)-(v<0)for v in values],'real_root_count':item['exact_real_root_counts'][0]})
 assert rows==json.loads((folder/'hermite_interpolation_audit.json').read_text())
 print('EXACTLY VERIFIED full Hermite audits:',len(known),'hyperbolic witnesses accepted; 53 nonhyperbolic witnesses rejected.',flush=True)

if __name__=='__main__':
 check_identities()
 check_audits()


==> anc/rolle6_artifact/research/hermite_endpoint_obstruction.py <==
"""A marker-sign obstruction proved by convexity and two univariate signs.

For c<0, six simple real roots forbid P(-1)>0, P'(a)<0<P'(d).
All algebraic identities and the final two Bernstein sign tests are exact.
"""
import json,math
from fractions import Fraction as F
from pathlib import Path
from left_minimum_inflection_obstruction import add,scale,mul
from hermite_criterion import power
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]

def check_identities():
 # Independently reconstruct Q_v from Newton sums.
 dim=4;one={(0,)*dim:1}
 def var(i):
  m=[0]*dim;m[i]=1;return {tuple(m):1}
 b,A,B,C=[var(i)for i in range(4)];pw=lambda p,n:power(p,n,dim)
 co=[one,{},scale(one,-15),scale(b,20),scale(A,60),scale(B,120),scale(C,120)];mom=[scale(one,6)]
 for n in range(1,9):
  rhs=add(*(mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)))
  if n<=6:rhs=add(rhs,scale(co[n],n))
  mom.append(scale(rhs,-1))
 v=[-7,0,8,0,-1];Q=add(*(scale(mom[i+j],v[i]*v[j])for i in range(5)for j in range(5)))
 dd=add(scale(pw(A,2),14400),scale(A,-40320),scale(pw(b,2),28800),scale(one,25284))
 assert Q==add(scale(mul(b,B),19200),scale(C,-2880),dd)
 # Work modulo d^2+c*d+c^2-3=0, with a=-c-d and b=3c-c^3.
 dim=3;one={(0,0,0):1};c={(1,0,0):1};d={(0,1,0):1};A={(0,0,1):1};pw=lambda p,n:power(p,n,dim)
 a=scale(add(c,d),-1);b=add(scale(c,3),scale(pw(c,3),-1));rel=add(scale(one,3),scale(pw(c,2),-1),scale(mul(c,d),-1))
 def reduce(p):
  p=dict(p)
  while any(m[1]>=2 for m in p):
   m=max((m for m in p if m[1]>=2),key=lambda m:m[1]);q=p.pop(m);e=(m[0],m[1]-2,m[2]);p=add(p,scale(mul({e:1},rel),q))
  return p
 T=scale(add(scale(one,21),scale(pw(c,2),27),scale(pw(c,4),-9)),F(1,20))
 U=scale(add(scale(one,5),scale(pw(b,2),-2)),F(1,4))
 q0=lambda x,AA:add(scale(pw(x,5),F(1,20)),scale(pw(x,3),F(-1,2)),scale(mul(b,pw(x,2)),F(1,2)),mul(AA,x))
 star=scale(mul(b,add(scale(one,34),scale(pw(c,2),-9))),F(1,20))
 assert reduce(add(q0(d,A),scale(q0(a,A),-1)))==reduce(mul(add(d,scale(a,-1)),add(A,scale(T,-1))))
 assert reduce(q0(d,T))==star
 assert scale(add(U,scale(T,-1)),20)==add(scale(one,4),scale(pw(c,2),-117),scale(pw(c,4),69),scale(pw(c,6),-10))
 # N(A)>0 is forced by Q_v>0, P(-1)>0 and P'(d)>0.
 g=lambda AA:add(scale(pw(AA,2),14400),scale(AA,-38880),scale(pw(b,2),28800),scale(b,-480),scale(one,24948))
 coef=add(scale(one,2880),scale(b,-19200))
 NT=add(g(T),mul(coef,star))
 R=add(scale(pw(c,5),963),scale(pw(c,3),-3209),scale(pw(c,2),108),scale(c,1284),scale(one,-368))
 assert NT==scale(mul(mul(c,add(pw(c,2),scale(one,-3))),R),12)
 M=scale(one,F(11,10));upper=add(g(M),mul(coef,add(star,scale(add(M,scale(T,-1)),2))))
 expected=scale(add(scale(pw(c,8),720),scale(pw(c,7),1440),scale(pw(c,6),-4640),scale(pw(c,5),-8532),scale(pw(c,4),8616),scale(pw(c,3),12428),scale(pw(c,2),-3528),scale(c,624),scale(one,-9)),12)
 assert upper==expected
 # R0(t)=4-117t+69t^2-10t^3 decreases on [0,1].
 t=F(4,49);assert 4-117*t+69*t*t-10*t*t*t<0
 # Its derivative equals -9-(1-t)(108-30t)<0 on that interval.
 assert [-117,138,-30]==[-9-108,108+30,-30]
 # Hermite F(-1) at M equals b(464b+728)-76/5<0 for -1<b<0.
 assert -1600*F(11,10)**2+1728*F(11,10)+20==F(-76,5)
 assert 480*F(11,10)+200==728
 data=json.loads((ROOT/'data/hermite_endpoint_certificate.json').read_text())
 assert data['vector']==v and data['marker_conditions']==[[1,-1],[3,1],[16,1]]
 for name,p in [('minus_R',scale(R,-1)),('minus_upper',scale(upper,-1))]:
  assert all(j==h==0 for i,j,h in p)
  n=max(i for i,j,h in p);co=[F(p.get((i,0,0),0))*F(-2,7)**i for i in range(n+1)]
  bs=[sum((co[j]*F(math.comb(i,j),math.comb(n,j))for j in range(i+1)),F(0))for i in range(n+1)]
  assert all(q>0 for q in bs)
  row=data[name];assert row['power_coefficients']==[[q.numerator,q.denominator]for q in co]
  assert row['bernstein_coefficients']==[[q.numerator,q.denominator]for q in bs]
 print('EXACTLY VERIFIED Hermite endpoint obstruction: Newton identities, convexity endpoints and 15 positive univariate Bernstein coefficients.',flush=True)

def reasons(word):
 sig=patterns(word)[0][0]
 return ['hermite_endpoint']if sig[1]==-1 and sig[3]==1 and sig[16]==1 else[]

if __name__=='__main__':check_identities()


==> anc/rolle6_artifact/research/hermite_fiber_obstruction.py <==
"""Hermite H5/H6 test vectors combined with polynomial sign constraints.

H5 clauses have two members; H6 chord clauses have three members.
The vectors are integers; no semidefinite numerical output is trusted.
"""
import json,math,itertools
from fractions import Fraction as F
from pathlib import Path
from left_minimum_inflection_obstruction import add,scale,mul,power,decode,bernstein,split
from inflection_pair_obstruction import raw_system as base_system,patterns,key,required_mask as base_mask
ROOT=Path(__file__).resolve().parents[1]

def extra_system(pat,tests):
 sig,iv,uq,up,jv,vq,vp=key(pat)
 one={(0,0,0):1};K={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
 D=add(power(K,2),scale(K,-1),one);AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1));DN=scale(add(AN,CN),-1)
 BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 ys=[AN,scale(D,-1),CN,{},D,DN];ends=[scale(D,-3)]+ys+[scale(D,3)]
 U=add(ends[iv],mul(S,add(ends[iv+1],scale(ends[iv],-1))))
 V=add(ends[jv],mul(T,add(ends[jv+1],scale(ends[jv],-1))))
 A4=mul(mul(U,V),add(power(U,2),mul(U,V),power(V,2),scale(power(D,2),-6)))
 ys.extend([U,V]);ps=list(sig[::3])+[up,vp];qs=list(sig[1::3])+[uq,vq]
 def Q(Y):return add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5))
 def P(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20),scale(mul(A4,power(Y,2)),15))
 # D^8 times Newton sums at B=C=0. They are reconstructed by recurrence.
 den=[one,D,power(D,2),power(D,3),power(D,4),power(D,5),power(D,6),power(D,7),power(D,8)]
 # Scaled moments M_j=D^j s_j, for the monic polynomial 120P.
 coeff=[one,{},scale(power(D,2),-15),scale(BN,20),scale(A4,15),{},{}]
 moments=[scale(one,6)]
 for n in range(1,9):
  rhs=add(*(mul(coeff[j],moments[n-j])for j in range(1,min(n-1,6)+1)))
  if n<=6:rhs=add(rhs,scale(coeff[n],n))
  moments.append(scale(rhs,-1))
 moments=[mul(m,den[8-j])for j,m in enumerate(moments)]
 out={};masks={}
 for index,test in enumerate(tests):
  vec=test['vector'];i=test['p_node'];j=test['q_node']
  assert len(vec)==5 and all(type(z)is int for z in vec)and any(vec)
  assert type(i)is int and type(j)is int and -1<=i<8 and -1<=j<8
  v0,v1,v2,v3,v4=vec
  a0=-1200*(v1*v4+v2*v3)-25200*v3*v4;a1=19200*v4*v4
  c=-720*(2*v2*v4+v3*v3+20*v4*v4)
  assert (i==-1 and c==0)or(i>=0 and ps[i]*c<0)
  d8=add(*(scale(moments[h+l],vec[h]*vec[l])for h in range(5)for l in range(5)))
  h=add(scale(power(D,3),a0),scale(BN,a1))
  n=scale(d8,120)
  if i>=0:
   h=add(h,scale(mul(ys[i],power(D,2)),-c))
   n=add(n,scale(mul(P(ys[i]),power(D,2)),-c))
  if j>=0:
   bound=scale(Q(ys[j]),-6);direction=qs[j];bm=[(3*j+1,qs[j])]if j<6 else []
  else:
   j1,j2=test['b_pair'];assert 0<=j1<j2<8 and ps[j1]!=ps[j2]
   rank=[z+(z>=iv)+(z>=jv)for z in range(6)]+[iv,jv+1]
   direction=1 if ps[j1]*(rank[j1]-rank[j2])>0 else -1
   Y,Z=ys[j1],ys[j2]
   sums=lambda n:add(*(mul(power(Y,n-l),power(Z,l))for l in range(n+1)))
   bound=scale(add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15)),-1)
   bm=[(3*z,ps[z])for z in(j1,j2)if z<6]
  n=add(n,mul(h,bound))
  hn='h5_'+str(index)+'_condition';nn='h5_'+str(index)+'_value'
  out[hn]=scale(h,direction);out[nn]=n
  mask=[]
  if i>=0 and i<6:mask.append((3*i,ps[i]))
  mask.extend(bm)
  masks[hn]=mask;masks[nn]=mask
 return out,masks

def full_extra_system(pat,tests):
 sig,iv,uq,up,jv,vq,vp=key(pat)
 one={(0,0,0):1};K={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
 D=add(power(K,2),scale(K,-1),one);AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1));DN=scale(add(AN,CN),-1)
 BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 ys=[AN,scale(D,-1),CN,{},D,DN];ends=[scale(D,-3)]+ys+[scale(D,3)]
 U=add(ends[iv],mul(S,add(ends[iv+1],scale(ends[iv],-1))))
 V=add(ends[jv],mul(T,add(ends[jv+1],scale(ends[jv],-1))))
 A4=mul(mul(U,V),add(power(U,2),mul(U,V),power(V,2),scale(power(D,2),-6)))
 ys.extend([U,V]);ps=list(sig[::3])+[up,vp];qs=list(sig[1::3])+[uq,vq]
 def Q(Y):return add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5))
 def P(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20),scale(mul(A4,power(Y,2)),15))
 # D^10 times the Newton moments at B=C=0.
 den=[power(D,j)for j in range(11)]
 coeff=[one,{},scale(power(D,2),-15),scale(BN,20),scale(A4,15),{},{}];moments=[scale(one,6)]
 for n in range(1,11):
  rhs=add(*(mul(coeff[j],moments[n-j])for j in range(1,min(n-1,6)+1)))
  if n<=6:rhs=add(rhs,scale(coeff[n],n))
  moments.append(scale(rhs,-1))
 moments=[mul(m,den[10-j])for j,m in enumerate(moments)]
 rank=[z+(z>=iv)+(z>=jv)for z in range(6)]+[iv,jv+1]
 def bound(meta):
  j=meta['q_node'];assert type(j)is int and -1<=j<8
  if j>=0:return scale(Q(ys[j]),-6),qs[j],[(3*j+1,qs[j])]if j<6 else []
  j1,j2=meta['b_pair'];assert 0<=j1<j2<8 and ps[j1]!=ps[j2]
  direction=1 if ps[j1]*(rank[j1]-rank[j2])>0 else -1
  Y,Z=ys[j1],ys[j2];sums=lambda n:add(*(mul(power(Y,n-l),power(Z,l))for l in range(n+1)))
  bb=scale(add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15)),-1)
  return bb,direction,[(3*z,ps[z])for z in(j1,j2)if z<6]
 out={};masks={}
 for index,test in enumerate(tests):
  vec=test['vector'];i=test['p_node'];assert len(vec)==6 and all(type(z)is int for z in vec)and any(vec)
  assert type(i)is int and 0<=i<8
  v0,v1,v2,v3,v4,v5=vec;aa2=72000*v5*v5
  a0=-1200*(v0*v5+v1*v4+v2*v3)-25200*(v2*v5+v3*v4)-486000*v4*v5
  ab=19200*(2*v3*v5+v4*v4)+720000*v5*v5
  c0=-720*(2*v1*v5+2*v2*v4+v3*v3)-14400*(2*v3*v5+v4*v4)-270000*v5*v5
  a4=add(scale(den[4],a0),scale(mul(BN,D),ab),scale(A4,32400*v4*v5))
  c4=add(scale(den[4],c0),scale(mul(BN,D),43200*v4*v5),scale(A4,18000*v5*v5))
  d10=add(*(scale(moments[h+l],vec[h]*vec[l])for h in range(6)for l in range(6)))
  lo,sl,ml=bound(test['lower_bound']);hi,sh,mh=bound(test['upper_bound']);bd,direction,mb=bound(test)
  assert sl==1 and sh==-1
  astar=add(scale(mul(D,a4),120),scale(add(lo,hi),aa2))
  h=add(astar,scale(mul(c4,ys[i]),-120))
  n=add(scale(d10,14400),scale(mul(lo,hi),-aa2),scale(mul(c4,P(ys[i])),-120),mul(h,bd))
  pre='h6_'+str(index);out[pre+'_c']=scale(c4,ps[i]);out[pre+'_condition']=scale(h,direction);out[pre+'_value']=n
  mask=ml+mh+mb+([(3*i,ps[i])]if i<6 else [])
  for name in[pre+'_c',pre+'_condition',pre+'_value']:masks[name]=mask
 return out,masks

def raw_system(pat,tests):
 raw,e,masks=base_system(pat)
 assert tests and len({len(t['vector'])for t in tests})==1
 extra,em=(extra_system if len(tests[0]['vector'])==5 else full_extra_system)(pat,tests)
 raw.update(extra);masks.update(em)
 return raw,e,masks

def required_mask(cert):
 base=dict(cert);base['polynomials']=[p for p in cert['polynomials']if not p['name'].startswith(('h5_','h6_'))]
 mask=dict(base_mask(base));sig=key(cert['pattern'])[0]
 for row in cert['polynomials']:
  if not row['name'].startswith(('h5_','h6_')):continue
  i=int(row['name'].split('_')[1]);test=cert['linear_tests'][i]
  if 0<=test['p_node']<6:mask[3*test['p_node']]=sig[3*test['p_node']]
  if 0<=test['q_node']<6:mask[3*test['q_node']+1]=sig[3*test['q_node']+1]
  if test['q_node']==-1:
   for j in test['b_pair']:
    if j<6:mask[3*j]=sig[3*j]
  if len(test['vector'])==6:
   for bd in[test['lower_bound'],test['upper_bound']]:
    j=bd['q_node']
    if 0<=j<6:mask[3*j+1]=sig[3*j+1]
    if j==-1:
     for z in bd['b_pair']:
      if z<6:mask[3*z]=sig[3*z]
 return tuple(sorted(mask.items()))

def check_one(cert):
 pat=key(cert['pattern']);raw,e,masks=raw_system(pat,cert['linear_tests']);raw.update({'E+':e,'E-':scale(e,-1)});degrees=cert['degrees'];bs=[];shapes=[];names=[]
 assert cert['mask']==[list(x)for x in required_mask(cert)]
 assert len(degrees)==3 and all(type(n)is int and 0<=n<=20 for n in degrees)
 for row in cert['polynomials']:
  name=row['name'];assert name not in names;names.append(name);reduced=decode(row['reduced'])
  product={(0,0,0):1};content=row['positive_content'];assert type(content)is int and content>0
  for f in row['factors']:
   fp=decode(f['terms']);n=f['exponent'];assert type(n)is int and n>0
   if f['kind']=='physical':assert fp==raw['physical']
   else:
    assert f['kind']=='positive_on_open_box';_,b=bernstein(fp)
    assert min(b)>=0 and max(b)>0
   product=mul(product,power(fp,n))
  assert scale(mul(reduced,product),content)==raw[name]
  shape,b=bernstein(reduced);assert all(n-1<=d for n,d in zip(shape,degrees));bs.append(b);shapes.append(shape)
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needs={}
 def needed(tree):
  if type(tree)is int:return {tree}
  if type(tree)is dict:
   if 'clause'in tree:return {tree['e']}|{z['i']for z in tree['claims']}
   return {tree['i'],tree['e']}
  if id(tree)in needs:return needs[id(tree)]
  v=needed(tree[1])|needed(tree[2]);needs[id(tree)]=v;return v
 needed(cert['tree'])
 def elevate(a,shape):
  for axis,N in enumerate(degrees):
   n=shape[axis]-1
   if n==N:continue
   oldstride=(shape[1]*shape[2],shape[2],1);ns=list(shape);ns[axis]=N+1;ns=tuple(ns)
   newstride=(ns[1]*ns[2],ns[2],1);out=[F(0)]*math.prod(ns)
   other=[j for j in range(3)if j!=axis]
   weights=[[(j,F(math.comb(n,j)*math.comb(N-n,i-j),math.comb(N,i)))
             for j in range(max(0,i-(N-n)),min(n,i)+1)]for i in range(N+1)]
   for ix in itertools.product(*(range(shape[j])for j in other)):
    oldbase=sum(i*oldstride[j]for i,j in zip(ix,other));newbase=sum(i*newstride[j]for i,j in zip(ix,other))
    row=[a[oldbase+j*oldstride[axis]]for j in range(n+1)]
    for i,ws in enumerate(weights):out[newbase+i*newstride[axis]]=sum((row[j]*v for j,v in ws),F(0))
   a=out;shape=ns
  return a
 def walk(tree,arrays,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(tree)is dict and 'clause'in tree:
   assert set(tree)=={'clause','claims','e'} and names[tree['e']]=='E+'
   j=tree['clause'];assert type(j)is int and 0<=j<len(cert['linear_tests'])
   prefix='h'+str(len(cert['linear_tests'][j]['vector']))+'_'+str(j)
   suffix=['_condition','_value']if len(cert['linear_tests'][j]['vector'])==5 else['_c','_condition','_value']
   assert len(tree['claims'])==len(suffix)
   assert [names[z['i']]for z in tree['claims']]==[prefix+t for t in suffix]
   b=elevate(arrays[tree['e']],shapes[tree['e']])
   for z in tree['claims']:
    assert set(z)=={'i','lambda'}
    q=F(*z['lambda']);a=elevate(arrays[z['i']],shapes[z['i']])
    assert max(x+q*y for x,y in zip(a,b))<=0
   stats['leaves']+=1;return
  if type(tree)is dict:
   assert not names[tree['i']].startswith(('h5_','h6_'))
   assert set(tree)=={'i','e','lambda'} and names[tree['e']]=='E+' and names[tree['i']]not in('E+','E-')
   q=F(*tree['lambda']);a=elevate(arrays[tree['i']],shapes[tree['i']]);b=elevate(arrays[tree['e']],shapes[tree['e']])
   assert max(x+q*y for x,y in zip(a,b))<=0
   stats['leaves']+=1;return
  if type(tree)is int:
   assert 0<=tree<len(bs)and tree in arrays and not names[tree].startswith(('h5_','h6_'))
   a=arrays[tree]
   strict=names[tree]in('E+','E-')
   if (max(a)>=0 if strict else max(a)>0):a=elevate(a,shapes[tree])
   assert (max(a)<0 if strict else max(a)<=0),(pat,names[tree],depth,max(a))
   stats['leaves']+=1;return
  assert type(tree)is list and len(tree)==3 and tree[0]in(0,1,2)
  ln=needed(tree[1])
  rn=needed(tree[2])
  pairs={i:split(arrays[i],shapes[i],tree[0])for i in ln|rn}
  walk(tree[1],{i:pairs[i][0]for i in ln},depth+1)
  walk(tree[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_identities():
 """Check the vector formula symbolically, treating all five entries as variables."""
 from hermite_criterion import power as pp
 dim=9;zero=(0,)*dim;one={zero:1}
 def var(i):
  e=[0]*dim;e[i]=1;return {tuple(e):1}
 b,A,B,C=[var(i)for i in range(4)];v=[var(i)for i in range(4,9)]
 co=[one,{},scale(one,-15),scale(b,20),scale(A,60),scale(B,120),scale(C,120)]
 mom=[scale(one,6)]
 for n in range(1,9):
  rhs=add(*(mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)))
  if n<=6:rhs=add(rhs,scale(co[n],n))
  mom.append(scale(rhs,-1))
 Q=add(*(mul(mul(v[i],v[j]),mom[i+j])for i in range(5)for j in range(5)))
 d={m:c for m,c in Q.items()if m[2]==m[3]==0}
 a=add(scale(add(mul(v[1],v[4]),mul(v[2],v[3])),-1200),scale(mul(v[3],v[4]),-25200),scale(mul(b,pp(v[4],2,dim)),19200))
 c=scale(add(scale(mul(v[2],v[4]),2),pp(v[3],2,dim),scale(pp(v[4],2,dim),20)),-720)
 assert Q==add(mul(a,B),mul(c,C),d)
 print('EXACTLY VERIFIED the formal H5 test-vector identity in nine variables.',flush=True)


def check_certificates():
 check_identities()
 check_full_identities()
 data=json.loads((ROOT/'data/hermite_fiber_certificates.json').read_text());seen=set();leaves=0
 for cert in data['certificates']:
  p=key(cert['pattern']);assert p not in seen;seen.add(p);leaves+=check_one(cert)['leaves']
 print('EXACTLY VERIFIED',len(seen),'Hermite-fibre certificates and',leaves,'three-dimensional Bernstein boxes.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:
  cs=json.loads((ROOT/'data/hermite_fiber_certificates.json').read_text())['certificates']
  _certified=[(key(c['pattern'])[1:],required_mask(c),i)for i,c in enumerate(cs)]
 return ['hermite_fiber_'+str(i)for p in patterns(word)for tail,mask,i in _certified
         if p[1:]==tail and all(p[0][j]==sg for j,sg in mask)]

def check_full_identities():
 from hermite_criterion import power as pp
 dim=10;one={(0,)*dim:1}
 def var(i):
  e=[0]*dim;e[i]=1;return {tuple(e):1}
 b,A,B,C=[var(i)for i in range(4)];v=[var(i)for i in range(4,10)];pw=lambda p,n:pp(p,n,dim)
 co=[one,{},scale(one,-15),scale(b,20),scale(A,60),scale(B,120),scale(C,120)];mom=[scale(one,6)]
 for n in range(1,11):
  rhs=add(*(mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)))
  if n<=6:rhs=add(rhs,scale(co[n],n))
  mom.append(scale(rhs,-1))
 Q=add(*(mul(mul(v[i],v[j]),mom[i+j])for i in range(6)for j in range(6)))
 d={m:c for m,c in Q.items()if m[2]==m[3]==0}
 a=add(scale(add(mul(v[0],v[5]),mul(v[1],v[4]),mul(v[2],v[3])),-1200),scale(add(mul(v[2],v[5]),mul(v[3],v[4])),-25200),scale(mul(v[4],v[5]),-486000),scale(mul(b,add(scale(mul(v[3],v[5]),2),pw(v[4],2))),19200),scale(mul(b,pw(v[5],2)),720000),scale(mul(A,mul(v[4],v[5])),129600))
 c=add(scale(add(scale(mul(v[1],v[5]),2),scale(mul(v[2],v[4]),2),pw(v[3],2)),-720),scale(add(scale(mul(v[3],v[5]),2),pw(v[4],2)),-14400),scale(pw(v[5],2),-270000),scale(mul(b,mul(v[4],v[5])),43200),scale(mul(A,pw(v[5],2)),72000))
 assert Q==add(scale(mul(pw(v[5],2),pw(B,2)),72000),mul(a,B),mul(c,C),d)
 print('EXACTLY VERIFIED the formal H6 quadratic-in-B, affine-in-C identity in ten variables.',flush=True)

if __name__=='__main__':
 check_certificates()


==> anc/rolle6_artifact/research/inflection_obstruction.py <==
"""Exact obstructions anchored at a zero of P''. Standard library only."""
import json
from pathlib import Path
from fractions import Fraction as F
from stationary_obstruction import BOX,dense
from two_parameter_obstruction import add,scale,mul,power,dense_to_sparse,bernstein2,split2
from bernstein_combinations import positive_combination,used_indices

ROOT=Path(__file__).resolve().parents[1]

def patterns(w):
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    if pos[3][1]>pos[5][0]:
        w=w[::-1];pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    markers=sorted(pos[3]+pos[4]+pos[5]);assert ''.join(w[x]for x in markers)=='343543'
    sign=lambda j,x:(-1)**sum(i>x for i in pos[j])
    sig=tuple(sign(j,x)for x in markers for j in range(3))
    return [(sig,sum(y<x for y in markers),1 if r%2==0 else -1,sign(0,x))for r,x in enumerate(pos[2])]

def bounds(pat):
    sig,iv,crit,pvalue=pat
    assert len(sig)==18 and all(v in(-1,1)for v in sig)
    assert iv in range(7)and crit in(-1,1)and pvalue in(-1,1)
    signs0=list(sig[::3])+[pvalue];signs1=list(sig[1::3])+[crit]
    lo=[];hi=[]
    for j,v in enumerate(signs1):(lo if v>0 else hi).append('W'+str(j))
    rank=lambda j:iv if j==6 else j+(j>=iv)
    for j in range(7):
        for h in range(j+1,7):
            if signs0[j]==signs0[h]:continue
            lower=signs0[j]*(rank(j)-rank(h))>0
            (lo if lower else hi).append('S'+str(j)+str(h))
    direct=['J'+str(j)+('p'if sig[3*j+2]>0 else 'm')for j in range(6)]
    return lo,hi,direct

def raw_tables(iv):
    assert iv in range(7)
    one={(0,0):1};K={(1,0):1};S={(0,1):1}
    D=add(power(K,2),scale(K,-1),one)
    AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
    CN=add(scale(one,-1),scale(K,-2),scale(power(K,2),2));DN=scale(add(AN,CN),-1)
    BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
    ys=[AN,scale(D,-1),CN,{},D,DN]
    if iv in(0,6):
        H=add(one,scale(S,-1))
        X=add(mul(H,ys[0 if iv==0 else 5]),scale(mul(S,D),-1 if iv==0 else 1))
        ys=[mul(H,Y)for Y in ys];BN=mul(BN,power(H,3));D=mul(H,D)
    else:X=add(ys[iv-1],mul(S,add(ys[iv],scale(ys[iv-1],-1))))
    def V(Y):return add(scale(power(Y,4),-15),scale(mul(power(D,2),power(Y,2)),90),scale(mul(BN,Y),-60))
    def Q60(Y):return add(scale(power(Y,5),3),scale(mul(power(D,2),power(Y,3)),-30),scale(mul(BN,power(Y,2)),30))
    def P120(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20))
    A=V(X);ys.append(X);tb={}
    for j,Y in enumerate(ys):
        tb['W'+str(j)]=add(scale(Q60(Y),-2),scale(mul(A,Y),-2))
        if j<6:
            tb['J'+str(j)+'p']=add(V(Y),scale(A,-1))
            tb['J'+str(j)+'m']=scale(tb['J'+str(j)+'p'],-1)
    for j,Y in enumerate(ys):
        for h,Z in enumerate(ys[j+1:],j+1):
            sums=lambda n:add(*(mul(power(Y,n-i),power(Z,i))for i in range(n+1)))
            div=add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20))
            assert mul(div,add(Y,scale(Z,-1)))==add(P120(Y),scale(P120(Z),-1))
            tb['S'+str(j)+str(h)]=add(scale(div,-1),scale(mul(A,add(Y,Z)),-1))
    return tb,CN

def pat_key(r):return(tuple(r['signature']),r['interval'],r['critical_sign'],r['p_sign'])

def required_mask(cert):
    mask={}
    for idx in used_indices(cert['tree']):
        name=cert['comparisons'][idx]
        if name=='outside':continue
        if name.startswith('J'):
            j=int(name[1]);mask[3*j+2]=1 if name[2]=='p'else -1
            continue
        for typ,n in [(1,name.split('-')[0]),(-1,name.split('-')[1])]:
            if n[0]=='W':
                j=int(n[1])
                if j==6:assert cert['critical_sign']==typ
                else:mask[3*j+1]=typ
            else:
                assert n[0]=='S';j,h=map(int,n[1:]);iv=cert['interval']
                rank=lambda r:iv if r==6 else r+(r>=iv)
                sj=typ*(1 if rank(j)>rank(h)else -1)
                for r,v in [(j,sj),(h,-sj)]:
                    if r==6:assert cert['p_sign']==v
                    else:mask[3*r]=v
    assert all(cert['signature'][j]==v for j,v in mask.items())
    return tuple(sorted(mask.items()))

def check_certificates(path=None):
    data=json.loads(Path(path or ROOT/'data/inflection_certificates.json').read_text())
    assert data['rectangle']==[[1,1],[11,8],[0,1],[1,1]]
    cache={};initial={};seen=set();leaf_count=0
    for r in data['polynomials']:
        iv=r['interval'];name=r['id'];key=(iv,name);assert key not in initial
        if iv not in cache:cache[iv]=raw_tables(iv)
        tb,outside=cache[iv];p=dense_to_sparse(r['coefficients'])
        assert all(type(v)is int for row in r['coefficients']for v in row)
        if name=='outside':assert p==outside and not r['factors']
        else:
            raw=tb[name]if name.startswith('J')else add(tb[name.split('-')[0]],scale(tb[name.split('-')[1]],-1))
            factor={(0,0):1}
            for fr in r['factors']:
                fp=dense_to_sparse(fr['coefficients']);n=fr['exponent'];assert type(n)is int and n>0
                if fr['kind']=='physical':assert fp==scale(outside,-1)
                else:
                    assert fr['kind']=='bernstein'
                    bs=bernstein2(fr['coefficients'],*BOX)
                    assert all(v>=0 for row in bs for v in row)and any(v>0 for row in bs for v in row)
                factor=mul(factor,power(fp,n))
            assert mul(factor,p)==raw,key
        initial[key]=bernstein2(r['coefficients'],*BOX)
    for c in data['certificates']:
        pat=pat_key(c);assert pat not in seen;seen.add(pat)
        required_mask(c)
        lo,hi,direct=bounds(pat);names=c['comparisons'];assert len(names)==len(set(names))
        for name in names:
            if name=='outside':continue
            if name.startswith('J'):assert name in direct
            else:l,h=name.split('-');assert l in lo and h in hi
        stats={'nodes':0,'leaves':0,'maxdepth':0}
        def walk(t,bs,depth):
            stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
            if type(t)is int:
                assert 0<=t<len(bs)and all(v>=0 for row in bs[t]for v in row)
                stats['leaves']+=1;return
            if type(t)is dict:
                assert set(t)=={'combination'}and positive_combination(bs,t['combination'])
                stats['leaves']+=1;return
            assert type(t)is list and len(t)==3 and type(t[0])is int and t[0]in(0,1)
            pairs=[split2(b,t[0])for b in bs]
            walk(t[1],[p[0]for p in pairs],depth+1);walk(t[2],[p[1]for p in pairs],depth+1)
        walk(c['tree'],[initial[(c['interval'],name)]for name in names],0)
        assert c['statistics']==stats;leaf_count+=stats['leaves']
    print('EXACTLY VERIFIED',len(seen),'inflection patterns;',len(data['polynomials']),
          'polynomial identities;',leaf_count,'Bernstein rectangles',flush=True)
    return seen

_patterns=None
def reasons(w):
    global _patterns
    if _patterns is None:
        data=json.loads((ROOT/'data/inflection_certificates.json').read_text())
        _patterns=[(r['interval'],r['critical_sign'],r['p_sign'],required_mask(r))for r in data['certificates']]
    return ['inflection_pattern_'+str(idx)for sig,iv,crit,pval in patterns(w)
            for idx,(ri,rc,rp,mask)in enumerate(_patterns)
            if(iv,crit,pval)==(ri,rc,rp)and all(sig[j]==v for j,v in mask)]

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('EXACTLY VERIFIED: no known witness excluded',flush=True)


==> anc/rolle6_artifact/research/inflection_pair_obstruction.py <==
"""Exact necessary conditions at two zeros of P'', with Hermite consequences.

Polynomials use integer coefficients in k,s,t. Equality E=0 is retained.
"""
import json,math,itertools
from fractions import Fraction as F
from pathlib import Path
from itertools import combinations
from left_minimum_inflection_obstruction import add,scale,mul,power,decode,bernstein,split
from inflection_obstruction import patterns as single_patterns
ROOT=Path(__file__).resolve().parents[1]

def patterns(word):
 ps=single_patterns(word)
 return [(ps[i][0],*ps[i][1:],*ps[j][1:])for i,j in combinations(range(4),2)]

def key(p):return (tuple(p[0]),*p[1:])

def raw_system(pat):
 sig,iv,uq,up,jv,vq,vp=key(pat)
 assert len(sig)==18 and all(v in(-1,1)for v in sig)
 assert 0<=iv<jv<=6 and all(v in(-1,1)for v in(uq,up,vq,vp))
 one={(0,0,0):1};K={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
 D=add(power(K,2),scale(K,-1),one)
 AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1));DN=scale(add(AN,CN),-1)
 BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 ys=[AN,scale(D,-1),CN,{},D,DN];ends=[scale(D,-3)]+ys+[scale(D,3)]
 U=add(ends[iv],mul(S,add(ends[iv+1],scale(ends[iv],-1))))
 V=add(ends[jv],mul(T,add(ends[jv+1],scale(ends[jv],-1))))
 E=add(scale(BN,4),scale(mul(add(U,V),add(scale(power(D,2),6),scale(power(U,2),-1),scale(power(V,2),-1))),-1))
 A4=mul(mul(U,V),add(power(U,2),mul(U,V),power(V,2),scale(power(D,2),-6)))
 def Q(Y):return add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5))
 def R(Y):return add(power(Y,4),scale(mul(power(D,2),power(Y,2)),-6),scale(mul(BN,Y),4),A4)
 # Off the constraint surface the residual is exactly Y*E.
 assert R(U)==mul(U,E) and R(V)==mul(V,E)
 ys.extend([U,V]);ps=list(sig[::3])+[up,vp];qs=list(sig[1::3])+[uq,vq]
 bounds={};lower=[];upper=[];meta={}
 for i,Y in enumerate(ys):
  name='W'+str(i);bounds[name]=scale(Q(Y),-6)
  (lower if qs[i]>0 else upper).append(name);meta[name]=[(3*i+1,qs[i])]if i<6 else []
 rank=[i+(i>=iv)+(i>=jv)for i in range(6)]+[iv,jv+1]
 for i in range(8):
  for j in range(i+1,8):
   if ps[i]==ps[j]:continue
   Y,Z=ys[i],ys[j]
   sums=lambda n:add(*(mul(power(Y,n-h),power(Z,h))for h in range(n+1)))
   div=add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15))
   name='S'+str(i)+str(j);bounds[name]=scale(div,-1)
   (lower if ps[i]*(rank[i]-rank[j])>0 else upper).append(name)
   meta[name]=[(3*z,ps[z])for z in (i,j)if z<6]
 out={};masks={}
 for lo in lower:
  for hi in upper:
   name=hi+'-'+lo;out[name]=add(bounds[hi],scale(bounds[lo],-1));masks[name]=meta[hi]+meta[lo]
 for i,sg in enumerate(sig[2::3]):out['R'+str(i)]=scale(R(ys[i]),sg);masks['R'+str(i)]=[(3*i+2,sg)]
 # G=5-4A-2b^2; denominator D^6 is positive.
 out['hermite3']=add(scale(power(D,6),5),scale(mul(A4,power(D,2)),-1),scale(power(BN,2),-2));masks['hermite3']=[]
 # F(x)>0 is necessary when P(x)>0, from Delta4 and elimination of B,C.
 for i,Y in enumerate(ys):
  if ps[i]<0:continue
  f=add(scale(power(A4,2),-100),scale(mul(mul(A4,BN),Y),-120),
   scale(mul(mul(A4,power(Y,2)),power(D,2)),57),scale(mul(A4,power(D,4)),375),
   scale(mul(power(BN,2),power(Y,2)),-36),scale(mul(power(BN,2),power(D,2)),500),
   scale(mul(mul(BN,power(Y,3)),power(D,2)),100),scale(mul(mul(BN,Y),power(D,4)),-300),
   scale(mul(power(Y,6),power(D,2)),5),scale(mul(power(Y,4),power(D,4)),-75),
   scale(mul(power(Y,2),power(D,6)),90))
  out['hermite4_'+str(i)]=f;masks['hermite4_'+str(i)]=[(3*i,1)]if i<6 else []
 out['physical']=scale(CN,-1);masks['physical']=[]
 return out,E,masks


def required_mask(cert):
 sig=key(cert['pattern'])[0];mask={}
 for row in cert['polynomials']:
  name=row['name'];indices=[]
  if name in ('E+','E-','physical','hermite3'):continue
  if name.startswith('hermite4_'):
   i=int(name.split('_')[1]);indices=[3*i]if i<6 else []
  elif name.startswith('R'):indices=[3*int(name[1:])+2]
  else:
   for part in name.split('-'):
    if part[0]=='W':
     i=int(part[1:]);indices.extend([3*i+1]if i<6 else [])
    else:
     assert part[0]=='S';indices.extend(3*int(i)for i in part[1:]if int(i)<6)
  for i in indices:mask[i]=sig[i]
 return tuple(sorted(mask.items()))

def check_one(cert):
 pat=key(cert['pattern']);raw,e,masks=raw_system(pat);raw.update({'E+':e,'E-':scale(e,-1)});degrees=cert['degrees'];bs=[];shapes=[];names=[]
 assert cert['mask']==[list(x)for x in required_mask(cert)]
 assert len(degrees)==3 and all(type(n)is int and 0<=n<=20 for n in degrees)
 for row in cert['polynomials']:
  name=row['name'];assert name not in names;names.append(name);reduced=decode(row['reduced'])
  product={(0,0,0):1};content=row['positive_content'];assert type(content)is int and content>0
  for f in row['factors']:
   fp=decode(f['terms']);n=f['exponent'];assert type(n)is int and n>0
   if f['kind']=='physical':assert fp==raw['physical']
   else:
    assert f['kind']=='positive_on_open_box';_,b=bernstein(fp)
    assert min(b)>=0 and max(b)>0
   product=mul(product,power(fp,n))
  assert scale(mul(reduced,product),content)==raw[name]
  shape,b=bernstein(reduced);assert all(n-1<=d for n,d in zip(shape,degrees));bs.append(b);shapes.append(shape)
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needs={}
 def needed(tree):
  if type(tree)is int:return {tree}
  if type(tree)is dict:return {tree['i'],tree['e']}
  if id(tree)in needs:return needs[id(tree)]
  v=needed(tree[1])|needed(tree[2]);needs[id(tree)]=v;return v
 needed(cert['tree'])
 def elevate(a,shape):
  for axis,N in enumerate(degrees):
   n=shape[axis]-1
   if n==N:continue
   oldstride=(shape[1]*shape[2],shape[2],1);ns=list(shape);ns[axis]=N+1;ns=tuple(ns)
   newstride=(ns[1]*ns[2],ns[2],1);out=[F(0)]*math.prod(ns)
   other=[j for j in range(3)if j!=axis]
   weights=[[(j,F(math.comb(n,j)*math.comb(N-n,i-j),math.comb(N,i)))
             for j in range(max(0,i-(N-n)),min(n,i)+1)]for i in range(N+1)]
   for ix in itertools.product(*(range(shape[j])for j in other)):
    oldbase=sum(i*oldstride[j]for i,j in zip(ix,other));newbase=sum(i*newstride[j]for i,j in zip(ix,other))
    row=[a[oldbase+j*oldstride[axis]]for j in range(n+1)]
    for i,ws in enumerate(weights):out[newbase+i*newstride[axis]]=sum((row[j]*v for j,v in ws),F(0))
   a=out;shape=ns
  return a
 def walk(tree,arrays,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(tree)is dict:
   assert set(tree)=={'i','e','lambda'} and names[tree['e']]=='E+' and names[tree['i']]not in('E+','E-')
   q=F(*tree['lambda']);a=elevate(arrays[tree['i']],shapes[tree['i']]);b=elevate(arrays[tree['e']],shapes[tree['e']])
   assert max(x+q*y for x,y in zip(a,b))<=0
   stats['leaves']+=1;return
  if type(tree)is int:
   assert 0<=tree<len(bs)and tree in arrays
   a=arrays[tree]
   strict=names[tree]in('E+','E-')
   if (max(a)>=0 if strict else max(a)>0):a=elevate(a,shapes[tree])
   assert (max(a)<0 if strict else max(a)<=0),(pat,names[tree],depth,max(a))
   stats['leaves']+=1;return
  assert type(tree)is list and len(tree)==3 and tree[0]in(0,1,2)
  ln=needed(tree[1])
  rn=needed(tree[2])
  pairs={i:split(arrays[i],shapes[i],tree[0])for i in ln|rn}
  walk(tree[1],{i:pairs[i][0]for i in ln},depth+1)
  walk(tree[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_certificates():
 from hermite_criterion import check_identities
 check_identities()
 data=json.loads((ROOT/'data/inflection_pair_certificates.json').read_text());seen=set();leaves=0
 for cert in data['certificates']:
  p=key(cert['pattern']);assert p not in seen;seen.add(p);leaves+=check_one(cert)['leaves']
 print('EXACTLY VERIFIED',len(seen),'two-inflection certificates and',leaves,'three-dimensional Bernstein boxes on the equality surface.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:
  cs=json.loads((ROOT/'data/inflection_pair_certificates.json').read_text())['certificates']
  _certified=[(key(c['pattern'])[1:],required_mask(c),i)for i,c in enumerate(cs)]
 return ['inflection_pair_'+str(i)for p in patterns(word)for tail,mask,i in _certified
         if p[1:]==tail and all(p[0][j]==sg for j,sg in mask)]

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('EXACTLY VERIFIED: no known real-rooted witness excluded.',flush=True)


==> anc/rolle6_artifact/research/joint_deletion_obstruction.py <==
"""Integer-only verifier for coupled deletions and their common quartics."""
import json,itertools
from pathlib import Path
from verify_bounds import forms
from factor_deletion_obstruction import constraint_forms as single_forms
ROOT=Path(__file__).resolve().parents[1]


def constraint_forms(w,indices,monotone=False):
    indices=tuple(indices);assert 2<=len(indices)<=6
    assert list(indices)==sorted(set(indices))and all(type(k)is int and 0<=k<6 for k in indices)
    pairs=list(itertools.combinations(indices,2));d=20+10*len(indices)+6*len(pairs);center=w.index('5')
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*(d-20)for i in range(21)]
    e,b=forms(w,6);E=[v+[0]*(d-20)for v in e];B=[v+[0]*(d-20)for v in b]
    positions=[i for i,c in enumerate(w)if c=='0'];G={};H={}
    def linear(terms):return [sum(c*v[k]for c,v in terms)for k in range(d)]
    def difference(x,y):return [a-b for a,b in zip(x,y)]
    for ii,k in enumerate(indices):
        start=20+10*ii;cols=list(range(20))+list(range(start,start+10));ee,bb=single_forms(w,k)
        for z in ee[len(e):]:
            row=[0]*d
            for col,val in zip(cols,z):row[col]=val
            E.append(row)
        for z in bb[len(b):]:
            row=[0]*d
            for col,val in zip(cols,z):row[col]=val
            B.append(row)
        q=[[P[i]for j,i in enumerate(positions)if j!=k]];idx=start
        for j in range(1,5):
            q.append([])
            for i in range(5-j):
                row=[0]*d;row[idx]=1;q[-1].append(row);idx+=1
        G[k]=q
    def add_chain(q):
        n=len(q)
        for j in range(n-1):E.append(linear([(1,v)for v in q[j]]+[(-(n-j),q[-1][0])]))
        for row in q:B.extend(difference(y,x)for x,y in zip(row,row[1:]))
        for j in range(n-1):
            for i,z in enumerate(q[j+1]):B.extend([difference(z,q[j][i]),difference(q[j][i+1],z)])
        for j in range(n-2):
            m=n-j
            for k in range(1,m):
                B.append(linear([(m-k+1,q[j+1][k-1]),(-(m-k),q[j][k-1]),(-1,q[j][k])]))
                B.append(linear([(1,q[j][k-1]),(k,q[j][k]),(-(k+1),q[j+1][k-1])]))
            for k in range(1,m-1):
                B.append(linear([(k,z)for z in q[j][:k+1]]+[(-k-1,z)for z in q[j+1][:k]]))
                B.append(linear([(-k,z)for z in q[j][-(k+1):]]+[(k+1,z)for z in q[j+1][-k:]]))
    for pp,(a,b)in enumerate(pairs):
        q=[[P[x]for k,x in enumerate(positions)if k not in(a,b)]];idx=20+10*len(indices)+6*pp
        for j in range(1,4):
            q.append([])
            for i in range(4-j):
                row=[0]*d;row[idx]=1;q[-1].append(row);idx+=1
        H[a,b]=q;add_chain(q)
        for parent in(a,b):
            for j in range(1,4):
                for i,z in enumerate(q[j]):B.extend([difference(z,G[parent][j][i]),difference(G[parent][j][i+1],z)])
    if monotone:
        for a,b in itertools.combinations(indices,2):
            for j in range(1,5):B.extend(difference(x,y)for x,y in zip(G[a][j],G[b][j]))
        for pair1,pair2 in itertools.combinations(pairs,2):
            keep1=[k for k in range(6)if k not in pair1];keep2=[k for k in range(6)if k not in pair2]
            if all(x>=y for x,y in zip(keep1,keep2)):
                for j in range(1,4):B.extend(difference(x,y)for x,y in zip(H[pair1][j],H[pair2][j]))
            elif all(x<=y for x,y in zip(keep1,keep2)):
                for j in range(1,4):B.extend(difference(x,y)for x,y in zip(H[pair2][j],H[pair1][j]))
    return E,B


def verify_certificate(w,record):
    E,B=constraint_forms(w,record['indices']);v=record['certificate'];d=len(E[0])
    assert len(v)==len(E)+len(B)and all(type(x)is int for x in v)
    y=v[:len(E)];z=v[len(E):]
    assert min(z)>=0 and sum(z)>0
    for j in range(d):
        assert sum(a*row[j]for a,row in zip(y,E))==sum(a*row[j]for a,row in zip(z,B)),(w,j)


def conditional_forms(w):
    E,B=forms(w,6);pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)];extra=[]
    if pos[0][2]<pos[2][1]:extra.append([(pos[0][1],2),(pos[0][3],1),(pos[0][4],1),(pos[0][2],-4)])
    if pos[0][3]>pos[2][2]:extra.append([(pos[0][3],4),(pos[0][1],-1),(pos[0][2],-1),(pos[0][4],-2)])
    for terms in extra:B.append([sum(c for i,c in terms if i>j)for j in range(20)])
    return E,B


def check_certificates():
    data=json.loads((ROOT/'data/joint_deletion_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    rejected=set(data);assert {w[::-1]for w in rejected}==rejected
    direct=json.loads((ROOT/'data/joint_conditional_rejected_n6.json').read_text())
    assert set(direct)==rejected
    for w,v in direct.items():
        E,B=conditional_forms(w)
        assert len(v)==len(E)+len(B)and all(type(x)is int for x in v)
        y=v[:len(E)];z=v[len(E):]
        assert min(z)>=0 and sum(z)>0
        for j in range(20):
            assert sum(a*row[j]for a,row in zip(y,E))==sum(a*row[j]for a,row in zip(z,B)),(w,j)
    print('EXACTLY VERIFIED',len(data),'joint-deletion obstruction certificates',flush=True)
    return rejected

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/laguerre_trapezoid_obstruction.py <==
"""Two analytic sign obstructions from Laguerre and an integral identity.

The analytic argument is in PROOF_LAGUERRE_TRAPEZOID.md. Only the exact
polynomial identities and mapping to words are checked by this module.
"""
from pathlib import Path
from fractions import Fraction as F
from left_minimum_inflection_obstruction import add,scale,mul
from hermite_criterion import power
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
CONDITIONS={'outer_cubic':[(0,-1),(1,1),(15,-1),(16,1)],
            'fourth_derivative':[(3,-1),(4,1),(5,-1),(12,-1),(13,1)]}

def check_identities():
 # Variables a,c,d,A,B,C. Impose a+c+d=0 and b=-a*c*d.
 dim=6;one={(0,)*dim:1}
 def var(i):
  e=[0]*dim;e[i]=1;return {tuple(e):1}
 a,c,d,A,B,C=[var(i)for i in range(6)];pw=lambda p,n:power(p,n,dim)
 # Integrate the general cubic (x-a)(x-c)(x-d) three times.
 ss=add(a,c,d);pairs=add(mul(a,c),mul(a,d),mul(c,d));prod=mul(mul(a,c),d)
 def P(x):return add(scale(pw(x,6),F(1,120)),scale(mul(ss,pw(x,5)),F(-1,60)),scale(mul(pairs,pw(x,4)),F(1,24)),scale(mul(prod,pw(x,3)),F(-1,6)),scale(mul(A,pw(x,2)),F(1,2)),mul(B,x),C)
 def Q(x):return add(scale(pw(x,5),F(1,20)),scale(mul(ss,pw(x,4)),F(-1,12)),scale(mul(pairs,pw(x,3)),F(1,6)),scale(mul(prod,pw(x,2)),F(-1,2)),mul(A,x),B)
 h=add(d,scale(a,-1));mid_minus_c=add(scale(add(a,d),F(1,2)),scale(c,-1))
 rhs=add(scale(mul(h,add(Q(a),Q(d))),F(1,2)),scale(mul(pw(h,5),mid_minus_c),F(1,60)))
 assert add(P(d),scale(P(a),-1))==rhs
 # If a+c+d=0, midpoint-c=-3c/2 and the correction is -c*h^5/40.
 assert add(mid_minus_c,scale(c,F(3,2)))==scale(ss,F(1,2))
 # Direct normalized endpoint identity at -1,+1.
 dim=4;one={(0,)*dim:1};b={(1,0,0,0):1};A={(0,1,0,0):1};B={(0,0,1,0):1};C={(0,0,0,1):1}
 def P(x):return add(scale(one,F(x**6,120)-F(x**4,8)),scale(b,F(x**3,6)),scale(A,F(x*x,2)),scale(B,x),C)
 def Q(x):return add(scale(one,F(x**5,20)-F(x**3,2)),scale(b,F(x*x,2)),scale(A,x),B)
 assert add(P(1),scale(P(-1),-1))==add(Q(-1),Q(1),scale(b,F(-2,3)))
 # Reflection is handled by the existing canonical marker projection.
 print('EXACTLY VERIFIED both polynomial integral identities for the Laguerre-trapezoid obstructions.',flush=True)

def reasons(word):
 sig=patterns(word)[0][0]
 return ['laguerre_trapezoid_'+name for name,mask in CONDITIONS.items()if all(sig[i]==sg for i,sg in mask)]

if __name__=='__main__':check_identities()


==> anc/rolle6_artifact/research/last_pair_obstruction.py <==
"""Exact last-pair exclusion: matched left-minimum and right-maximum regimes."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,direct_minimum
from bernstein3 import bernstein,split
from recovery_geometry import check_domain_reduction
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
def check_certificates(path=None):
 data=json.loads(Path(path or ROOT/'data/last_pair_certificate.json').read_text());parse=lambda row:{tuple(e):F(c)for e,c in row}
 check_domain_reduction();t=K
 D=add(mul(mul(U,t),add(scale(t,3),scale(ONE,-2))),scale(t,2),scale(ONE,-1))
 N=mul(add(scale(mul(U,t),2),ONE),add(mul(U,add(ONE,scale(power(t,2),-2))),scale(t,-2),ONE))
 DN=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert all(i>=1 for i,j,k in HN);Hb={(i-1,j,k):c for(i,j,k),c in HN.items()}
 W=add(mul(add(ONE,scale(U,-1)),power(DN,2)),scale(mul(D,DN),F(-1,5)),scale(power(D,2),F(-2,3)))
 ec={6:scale(D,2),5:scale(DN,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 E=lambda x:add(*(mul(c,power(x,j))for j,c in ec.items()))
 EP=lambda x:add(*(scale(mul(c,power(x,j-1)),j)for j,c in ec.items()))
 UT=mul(U,t);UV=mul(U,Y);qa=EP(scale(UT,-1));qx=EP(scale(UV,-1))
 assert all(i>=4 for i,j,k in qa);QA={(i-4,j,k):c for(i,j,k),c in qa.items()}
 assert all(i>=4 for i,j,k in qx);QX={(i-4,j,k):c for(i,j,k),c in qx.items()}
 lhs=add(E(scale(UV,-1)),mul(UV,qa));assert all(i>=5 and k>=1 for i,j,k in lhs)
 Gbar={(i-5,j,k-1):c for(i,j,k),c in lhs.items()}
 Z=add(scale(mul(mul(DN,Y),Gbar),3),scale(mul(QA,Hb),-1))
 lhsq=add(E(scale(UV,-1)),mul(UV,qx));assert all(i>=5 for i,j,k in lhsq)
 Gq={(i-5,j,k):c for(i,j,k),c in lhsq.items()}
 Zq=add(scale(mul(DN,Gq),3),scale(mul(QX,Hb),-1))
 first={'-D':scale(D,-1),'2D-N':add(scale(D,2),scale(N,-1)),'-Hb':scale(Hb,-1),'-W':scale(W,-1),'Z':Z,'qa-qx':add(QA,scale(QX,-1)),'-qx':scale(QX,-1),'Zq':Zq,'Zq_cubic':add(scale(mul(mul(U,power(DN,2)),Zq),9),scale(mul(TN,power(Hb,3)),10))}
 fover=add(*(mul(c,power(Y,j-1))for j,c in ec.items()))
 sec1=add(*(mul(c,add(*(power(Y,k)for k in range(j))))for j,c in ec.items()))
 right={'-D':scale(D,-1),'2D-N':add(scale(D,2),scale(N,-1)),'-Hb':scale(Hb,-1),'W':W,'G0':add(qa,scale(fover,-1)),'G1':add(qa,scale(sec1,-1))}
 assert add(scale(mul(D,power(scale(UT,-1),3)),8),scale(mul(DN,power(UT,2)),-6),scale(mul(HN,UT),4),scale(mul(U,TN),2))=={}
 assert mul(D,add(UT,ONE,U))==add(mul(mul(UT,add(ONE,scale(t,-1))),add(UT,ONE)),scale(N,-1))
 assert F(1,2)*(F(3,4)**2-F(3,4)+1)+2*F(3,4)-2==F(-3,32)
 assert EP(scale(U,F(-3,2)))==scale(mul(power(U,4),add(scale(N,5),mul(D,add(scale(U,14),scale(ONE,10))))),F(-27,16))
 sq=scale(mul(t,power(add(scale(power(Y,2),3),scale(ONE,-5)),2)),F(2,9))
 fl={n:parse(row)for n,row in data['first_local'].items()};L,B,J,C,A=[fl[n]for n in ['L','B','E','C','AA']]
 assert add(Hb,scale(D,-1))==mul(add(U,scale(ONE,-1)),L)
 assert mul(L,add(Gbar,scale(sq,-1)))==add(mul(D,J),mul(Hb,B))
 assert C==add(scale(mul(mul(DN,Y),B),3),scale(mul(L,QA),-1))
 assert A==add(scale(mul(mul(power(DN,2),Y),J),3),mul(add(DN,scale(L,F(-1,5))),C))
 W0=add(mul(add(ONE,scale(U,-1)),DN),scale(D,F(-1,5)))
 assert W==add(mul(DN,W0),scale(power(D,2),F(-2,3)))
 assert mul(mul(DN,L),Z)==add(scale(mul(mul(mul(power(DN,2),Y),L),sq),3),mul(D,A),scale(mul(mul(L,W0),C),-1))
 firstbox=[(F(99,100),F(1)),(F(577,1000),F(578,1000)),(F(128,100),F(130,100))]
 for p in [L,scale(C,-1),A]:
  m=direct_minimum(p,firstbox);assert m>0 and m==min(bernstein(p,firstbox)[1].values())
 rl={n:parse(row)for n,row in data['right_local'].items()};Br,Jr,Ar=[rl[n]for n in ['B','J','A']]
 assert add(right['G0'],scale(sq,-1))==add(mul(D,Ar),mul(add(U,scale(ONE,-1)),Br))
 assert Jr==add(mul(DN,Ar),scale(Br,F(-2,5)))
 W1=add(mul(add(ONE,scale(U,-1)),DN),scale(D,F(-2,5)))
 assert add(W,scale(mul(DN,W1),-1))==scale(mul(D,add(scale(N,3),scale(D,-4))),F(1,15))
 assert mul(DN,add(right['G0'],scale(sq,-1)))==add(mul(D,Jr),scale(mul(W1,Br),-1))
 rightbox=[(F(99,100),F(101,100)),firstbox[1],firstbox[2]]
 for p in [Br,Jr]:
  m=direct_minimum(p,rightbox);assert m>0 and m==min(bernstein(p,rightbox)[1].values())
 def cover(name,polydict,box,localbox):
  c=data[name];assert c['names']==list(polydict)and c['box']==[[str(a),str(b)]for a,b in box]
  polys=list(polydict.values());bs=[bernstein(p,box)for p in polys]
  assert [parse(row)for row in c['polynomials']]==polys
  stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*(len(polys)+1)}
  def walk(tr,bs,box,depth):
   stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
   if type(tr)is int:
    assert 0<=tr<=len(polys)
    if tr==len(polys):assert all(a>=c and b<=d for(a,b),(c,d)in zip(box,localbox))
    else:
     m=min(bs[tr][1].values());assert m==direct_minimum(polys[tr],box)
     assert m>0 if tr==3 else m>=0
    stats['leaves']+=1;stats['types'][tr]+=1;return
   assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
   ax=tr[0];mid=sum(box[ax])/2;pairs=[split(p,ax)for p in bs]
   for side in range(2):
    b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],[p[side]for p in pairs],b,depth+1)
  walk(c['tree'],bs,box,0);assert stats==c['statistics'];return stats
 a=cover('first',first,[(F(3,4),F(1)),(F(1,2),F(3,4)),(F(1),F(3,2))],firstbox)
 b=cover('right',right,[(F(3,5),F(2)),(F(1,2),F(3,4)),(F(1),F(2))],rightbox)
 print('EXACTLY VERIFIED last-pair obstruction:',a['leaves'],'left-minimum boxes and',b['leaves'],'right-maximum boxes; both limiting squares and boundaries checked.',flush=True)
 return a,b

def reasons(w):
 p=patterns(w);sig=p[0][0]
 if sig[5]<0 and sig[11]<0 and sig[1]<0 and sig[7]<0 and sig[3]>0 and p[0][3]>0 and p[1][3]<0 and p[2][3]<0:return ['last_pair_split_extrema']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/left_cubic_chord_obstruction.py <==
"""Chord through three inflections and the first zero of P-triple-prime."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]

def check_certificates(path=None):
 data=json.loads(Path(path or ROOT/'data/left_cubic_chord_certificate.json').read_text())
 source=[{tuple(e):F(v)for e,v in data['polynomials'][name]}for name in ['2D-N','-H','-G']]
 t=K;V=mul(U,t)
 D=add(mul(mul(U,t),add(scale(t,3),scale(ONE,-2))),scale(t,2),scale(ONE,-1))
 small=add(mul(U,add(ONE,scale(power(t,2),-2))),scale(t,-2),ONE)
 N=mul(add(scale(V,2),ONE),small)
 assert add(mul(add(ONE,scale(power(t,2),-2)),D),mul(mul(t,add(scale(ONE,2),scale(t,-3))),small))==mul(add(scale(t,2),scale(ONE,-1)),power(add(ONE,scale(t,-1)),2))
 A=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert source[0]==add(scale(D,2),scale(N,-1)) and source[1]==scale(HN,-1)
 # The first cubic root is x=-ut.
 assert add(scale(mul(D,power(scale(V,-1),3)),8),scale(mul(A,power(V,2)),-6),scale(mul(HN,V),4),scale(mul(U,TN),2))=={}
 coeff={6:scale(D,2),5:scale(A,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 E=lambda x:add(*(mul(co,power(x,n))for n,co in coeff.items()))
 chord=add(mul(add(ONE,V),E(scale(U,-1))),mul(add(U,scale(V,-1)),E(ONE)),scale(mul(add(ONE,U),E(scale(V,-1))),-1))
 assert chord==scale(source[2],-1)
 # Endpoint evaluations proving 1/2<t<2/3. r is represented by the third variable.
 R={(0,0,1):1}
 primitive_cubic=mul(U,add(N,scale(mul(R,D),-2)))
 def at_t(p,q):
  out={}
  for(i,j,l),v in p.items():out[(i,0,l)]=out.get((i,0,l),0)+v*q**j
  return {e:v for e,v in out.items()if v}
 assert at_t(primitive_cubic,F(1,2))==scale(mul(power(U,2),add(U,ONE,R)),F(1,2))
 assert at_t(primitive_cubic,F(2,3))==mul(U,add(scale(mul(add(scale(U,4),scale(ONE,3)),add(U,scale(ONE,-3))),F(1,27)),scale(R,F(-2,3))))
 box=[(F(3,5),F(1)),(F(1,2),F(2,3)),(F(0),F(1))]
 cover=data['cover'];assert cover['box']==[[str(a),str(b)]for a,b in box]
 assert cover['names']==['2D-N','-H','-G']
 bs=[bernstein(p,box)for p in source];stats={'nodes':0,'leaves':0,'depth':0,'types':[0,0,0]}
 def walk(tree,bs,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if type(tree)is int:
   assert 0<=tree<3;m=min(bs[tree][1].values());assert m>=0 and direct_minimum(source[tree],box)==m
   stats['leaves']+=1;stats['types'][tree]+=1;return
  assert type(tree)is list and len(tree)==3 and type(tree[0])is int and tree[0]in(0,1)
  axis=tree[0];pairs=[split(p,axis)for p in bs];mid=sum(box[axis])/2
  for side in range(2):
   b=box[:];b[axis]=(box[axis][0],mid)if side==0 else(mid,box[axis][1])
   walk(tree[side+1],[p[side]for p in pairs],b,depth+1)
 walk(cover['tree'],bs,box,0);assert stats==cover['statistics']
 print('EXACTLY VERIFIED left-cubic chord identities and',stats['leaves'],'independently checked rational rectangles.',flush=True)
 return stats

def reasons(w):
 ps=patterns(w);sig=ps[0][0]
 if sig[5]==-1 and sig[11]==-1 and sig[0]==-1 and [p[3]for p in ps[:3]]==[1,-1,1]:
  return ['left_cubic_chord']
 return []

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text());unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/left_cubic_negative_obstruction.py <==
"""A negative left-cubic value prevents a positive fourth critical maximum."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,direct_minimum
from bernstein3 import bernstein
from inflection_obstruction import patterns
from recovery_geometry import HH,COEFF,f_at,q_at,cubic_at,secant,check_domain_reduction
ROOT=Path(__file__).resolve().parents[1]
BASE=[scale(HH,-1)]
def chord(x,z):return add(*(mul(co,add(*(mul(power(x,j-1-k),power(z,k))for k in range(j))))for j,co in COEFF.items()))
def polynomials(anchors):
 a=anchors[0];A=scale(ONE,a);qa=q_at(A);left=chord(A,scale(U,-1))
 return BASE+[add(qa,scale(q_at(ONE),-1))]+[add(q,scale(secant(z),-1))for q in [qa,left]for z in [{},ONE,A]]
def anchor_checks(box,anchors):
 a=anchors[0];assert a<0
 assert a==-box[0][0]/2 or direct_minimum(cubic_at(a),[box[0],box[1],(F(0),F(1))])>=0

def check_certificates(path=None):
 check_domain_reduction()
 d=json.loads(Path(path or ROOT/'data/left_cubic_negative_certificate.json').read_text());box=[(F(3,5),F(2)),(F(0),F(1,2)),(F(1),F(2))]
 assert d['box']==[[str(a),str(b)]for a,b in box]
 stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*8};cache={}
 def walk(tr,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if isinstance(tr,dict):
   i=tr['leaf'];assert type(i)is int and 0<=i<8
   if i==0:p=BASE[0]
   else:
    anchors=tuple(F(x)for x in tr['anchors']);key=(tuple(box[:2]),anchors)
    if key not in cache:anchor_checks(box,anchors);cache[key]=True
    p=polynomials(anchors)[i]
   m=direct_minimum(p,box);assert m>=0 and m==min(bernstein(p,box)[1].values())
   stats['leaves']+=1;stats['types'][i]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];mid=sum(box[ax])/2
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],b,depth+1)
 walk(d['tree'],box,0);assert stats==d['statistics']
 print('EXACTLY VERIFIED left-cubic negative-value obstruction:',stats['leaves'],'rational boxes.',flush=True)
 return stats

def reasons(w):
 p=patterns(w);sig=p[0][0]
 if sig[5]<0 and sig[11]<0 and sig[1]<0 and sig[0]<0 and p[0][3]>0 and p[1][3]<0 and p[2][3]<0:return ['left_cubic_negative_fourth_maximum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/left_mean_average_obstruction.py <==
"""Exact left-cubic / mean derivative bound for an inflection secant.

This proof checker uses only the Python standard library. It reconstructs
all cleared polynomial identities and verifies every Bernstein leaf twice.
"""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,add,scale,mul,power,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
NAMES=['-D','2D-N','-H','left','mean']

def compactify(p):
    n=max(e[0] for e in p)
    num=scale(add(scale(ONE,3),scale(U,2)),F(1,5))
    den=add(ONE,scale(U,-1))
    return add(*(scale(mul(mul(power(num,i),power(den,n-i)),power(K,j)),co)
                 for (i,j,k),co in p.items() if k==0))

def check_certificates(path=None):
    data=json.loads(Path(path or ROOT/'data/left_mean_average_certificate.json').read_text())
    raw={name:{tuple(e):F(co) for e,co in data['raw_polynomials'][name]} for name in NAMES}
    source=[{tuple(e):F(co) for e,co in data['polynomials'][name]} for name in NAMES]
    assert all(e[2]==0 for p in raw.values() for e in p)
    assert all(compactify(raw[name])==p for name,p in zip(NAMES,source))
    t=K;V=mul(U,t)
    D=add(mul(V,add(scale(t,3),scale(ONE,-2))),scale(t,2),scale(ONE,-1))
    N=mul(add(scale(V,2),ONE),add(mul(U,add(ONE,scale(power(t,2),-2))),scale(t,-2),ONE))
    DN=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
    HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
    assert raw['-D']==scale(D,-1) and raw['2D-N']==add(scale(D,2),scale(N,-1))
    assert mul(U,raw['-H'])==scale(HN,-1)
    # 60 D F(x), after r=N/(2D).
    coeff={6:scale(D,2),5:scale(DN,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
    E=lambda x:add(*(mul(co,power(x,j)) for j,co in coeff.items()))
    EP=lambda x:add(*(scale(mul(co,power(x,j-1)),j) for j,co in coeff.items()))
    Z=add(E(ONE),scale(E(scale(U,-1)),-1))
    up=add(ONE,U);positive=add(scale(V,2),scale(U,-1),ONE)
    assert add(mul(up,EP(scale(V,-1))),scale(Z,-1))==mul(mul(up,positive),raw['left'])
    # mu=(2D+N)/(4D). Clear its fifth power denominator independently.
    fourD=scale(D,4)
    mean_eval=add(*(scale(mul(mul(co,power(DN,j-1)),power(fourD,6-j)),j)
                    for j,co in coeff.items()))
    left=add(mul(up,mean_eval),scale(mul(Z,power(fourD,5)),-1))
    right=scale(mul(mul(mul(up,D),add(N,scale(mul(U,D),2))),raw['mean']),16)
    assert left==right
    # The logarithmic-derivative identity at a=-ut gives D>0:
    # 1/(ut+T) = D/[ut(1-t)(ut+1)]. Verify the cleared identity.
    assert mul(D,add(V,add(ONE,U)))==add(mul(mul(V,add(ONE,scale(t,-1))),add(V,ONE)),scale(N,-1))
    # At t=1/2 the logarithmic derivative is negative; at t=3/4
    # it is positive, since both ut+1 and ut+T exceed ut.
    assert F(1,1)-F(1,3)-F(1,3)-F(1,3)==0
    assert F(3,5)**2+F(3,5)-1==F(-1,25)
    box=[(F(0),F(1)),(F(1,2),F(3,4)),(F(0),F(1))]
    cover=data['cover'];assert cover['names']==NAMES
    assert cover['box']==[[str(a),str(b)]for a,b in box]
    bs=[bernstein(p,box) for p in source]
    stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*5};bounds=[]
    def walk(tree,bs,box,depth):
        stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
        if type(tree)is int:
            assert 0<=tree<5
            m=min(bs[tree][1].values());assert m>=0
            assert direct_minimum(source[tree],box)==m
            stats['leaves']+=1;stats['types'][tree]+=1;bounds.append([tree,str(m)]);return
        assert type(tree)is list and len(tree)==3 and type(tree[0])is int and tree[0]in(0,1)
        axis=tree[0];pairs=[split(p,axis)for p in bs];mid=sum(box[axis])/2
        for side in range(2):
            b=box[:];b[axis]=(box[axis][0],mid)if side==0 else(mid,box[axis][1])
            walk(tree[side+1],[p[side]for p in pairs],b,depth+1)
    walk(cover['tree'],bs,box,0)
    assert stats==cover['statistics']
    print('EXACTLY VERIFIED left-cubic/mean inflection average; 27 independent rational rectangles.',flush=True)
    return {'statistics':stats,'leaf_bounds':bounds}

def reasons(w):
    ps=patterns(w);sig=ps[0][0]
    if sig[1]==-1 and sig[10]==-1 and sig[5]==-1 and sig[11]==-1 and ps[0][3]==-1 and ps[2][3]==1:
        return ['left_mean_inflection_average']
    return []

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/left_minimum_inflection_obstruction.py <==
"""Exact coupled left-minimum/second-inflection obstruction for real sextics.

The checker uses only integer and rational arithmetic and the standard library.
"""
import json,math,itertools
from fractions import Fraction as F
from pathlib import Path
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]

def add(*ps):
 out={}
 for p in ps:
  for m,c in p.items():out[m]=out.get(m,0)+c
 return {m:c for m,c in out.items()if c}
def scale(p,c):return {m:c*v for m,v in p.items()if c*v}
def mul(p,q):
 out={}
 for m,a in p.items():
  for n,b in q.items():
   r=tuple(x+y for x,y in zip(m,n));out[r]=out.get(r,0)+a*b
 return {m:c for m,c in out.items()if c}
def power(p,n):
 out={(0,0,0):1}
 for _ in range(n):out=mul(out,p)
 return out
def decode(data):
 assert all(len(m)==3 and all(type(i)is int and i>=0 for i in m)and type(c)is int for m,c in data)
 assert len({tuple(m)for m,c in data})==len(data)
 return {tuple(m):c for m,c in data if c}

def raw_inequalities():
 one={(0,0,0):1};K={(1,0,0):1};S={(0,1,0):1};T={(0,0,1):1}
 D=add(power(K,2),scale(K,-1),one)
 AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1))
 DN=scale(add(AN,CN),-1);BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 assert add(mul(AN,CN),mul(AN,DN),mul(CN,DN),scale(power(D,2),3))=={}
 assert add(mul(mul(AN,CN),DN),BN)=={}
 W=add(AN,mul(S,add(scale(D,-1),scale(AN,-1))))
 Z=add(scale(D,-4),mul(T,add(AN,scale(D,4))))
 A4=add(scale(power(W,4),-1),scale(mul(power(D,2),power(W,2)),6),scale(mul(BN,W),-4))
 B5=add(scale(power(Z,5),-1),scale(mul(power(D,2),power(Z,3)),10),scale(mul(BN,power(Z,2)),-10),scale(mul(A4,Z),-5))
 def P(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20),scale(mul(A4,power(Y,2)),15),scale(mul(B5,Y),6))
 def Q(Y):return add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5),B5)
 def R(Y):return add(power(Y,4),scale(mul(power(D,2),power(Y,2)),-6),scale(mul(BN,Y),4),A4)
 ys=[AN,scale(D,-1),CN,{},D,DN,W,Z]
 assert R(W)=={} and Q(Z)=={}
 out={}
 for j,sg in enumerate([-1,-1,1,1,-1,-1,-1]):out[f'Q{j}']=scale(Q(ys[j]),sg)
 for j,sg in enumerate([-1,1,1,-1,-1,-1]):out[f'R{j}']=scale(R(ys[j]),sg)
 out['Rleft']=R(Z)
 for i in [0,6]:
  for j in [1,2,3,4,5,7]:out[f'H{i}{j}']=add(P(ys[i]),scale(P(ys[j]),-1))
 out['physical']=scale(CN,-1)
 return out

def bernstein(poly,degrees=None):
 unit={}
 for (i,j,l),c in poly.items():
  for h in range(i+1):unit[h,j,l]=unit.get((h,j,l),F(0))+c*math.comb(i,h)*F(3,8)**h
 unit={m:c for m,c in unit.items()if c}
 natural=tuple(max((m[j]for m in unit),default=0)for j in range(3))
 degrees=natural if degrees is None else tuple(degrees)
 assert all(a<=b for a,b in zip(natural,degrees))
 shape=tuple(n+1 for n in degrees);out=[]
 # Positive change of coordinates from power coefficients to Bernstein.
 for index in itertools.product(*(range(n)for n in shape)):
  value=F(0)
  for m,c in unit.items():
   if all(h<=i for h,i in zip(m,index)):
    weight=F(1)
    for h,i,n in zip(m,index,degrees):weight*=F(math.comb(i,h),math.comb(n,h))
    value+=c*weight
  out.append(value)
 return shape,out

def split(a,shape,axis):
 left=[None]*len(a);right=[None]*len(a)
 strides=(shape[1]*shape[2],shape[2],1);n=shape[axis]-1
 others=[j for j in range(3)if j!=axis]
 for ix in itertools.product(*(range(shape[j])for j in others)):
  base=sum(i*strides[j]for i,j in zip(ix,others));indices=[base+i*strides[axis]for i in range(n+1)]
  row=[a[i]for i in indices];l=[row[0]];r=[row[-1]]
  for _ in range(n):row=[(x+y)/2 for x,y in zip(row,row[1:])];l.append(row[0]);r.append(row[-1])
  for i,x,y in zip(indices,l,reversed(r)):left[i]=x;right[i]=y
 assert all(x is not None for x in left+right)
 return left,right

MASK={0:1,1:-1,4:-1,9:-1,10:1,11:-1}
def reasons(word):
 return ['left_minimum_second_inflection'] if any(iv==1 and qsign==-1 and psign==1 and all(sig[j]==sg for j,sg in MASK.items())for sig,iv,qsign,psign in patterns(word))else []

def check_certificates():
 data=json.loads((ROOT/'data/left_minimum_inflection_certificate.json').read_text())
 assert data['degrees']==[10,5,5]
 assert data['mask']==[[i,sg]for i,sg in sorted(MASK.items())]
 raw=raw_inequalities();bs=[];names=[]
 for row in data['polynomials']:
  name=row['name'];assert name not in names;names.append(name)
  reduced=decode(row['reduced']);factors={(0,0,0):1}
  content=row['positive_content'];assert type(content)is int and content>0
  for f in row['factors']:
   assert f['kind']=='positive_on_open_box' and type(f['exponent'])is int and f['exponent']>0
   p=decode(f['terms']);_,bb=bernstein(p)
   assert min(bb)>=0 and max(bb)>0
   factors=mul(factors,power(p,f['exponent']))
  assert scale(mul(reduced,factors),content)==raw[name]
  shape,b=bernstein(reduced,data['degrees']);bs.append(b)
 assert set(names)=={'Q0','Q1','Q3','Q6','R3','H03','H63','H67'}
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 def walk(tree,arrays,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(tree)is int:
   assert 0<=tree<len(arrays)
   assert max(arrays[tree])<=0,('nonnegative constraint not contradicted',names[tree],depth,max(arrays[tree]))
   stats['leaves']+=1;return
  assert type(tree)is list and len(tree)==3 and tree[0]in(0,1,2)
  pairs=[split(a,shape,tree[0])for a in arrays]
  walk(tree[1],[a for a,b in pairs],depth+1)
  walk(tree[2],[b for a,b in pairs],depth+1)
 walk(data['tree'],bs,0)
 assert stats==data['statistics']
 print('EXACTLY VERIFIED coupled left-minimum/inflection obstruction:',len(names),
       'identities,',stats['leaves'],'three-dimensional Bernstein boxes.',flush=True)
 return stats

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('EXACTLY VERIFIED: no known hyperbolic witness is excluded.',flush=True)


==> anc/rolle6_artifact/research/marker_boundary_obstruction.py <==
"""Further exact marker certificates, kept separate from the earlier H6 stage."""
import json
from pathlib import Path
from inflection_obstruction import patterns
from marker_hermite6_obstruction import check_one
from hermite_fiber_obstruction import check_full_identities
ROOT=Path(__file__).resolve().parents[1]

def check_certificates():
 check_full_identities();data=json.loads((ROOT/'data/marker_boundary_certificates.json').read_text());seen=set();leaves=0
 for c in data['certificates']:
  sig=tuple(c['signature']);assert sig not in seen;seen.add(sig);leaves+=check_one(c)['leaves']
 print('EXACTLY VERIFIED',len(seen),'further marker signatures and',leaves,'rational Bernstein rectangles.',flush=True)
 return seen

_masks=None
def reasons(word):
 global _masks
 if _masks is None:_masks=[c['mask']for c in json.loads((ROOT/'data/marker_boundary_certificates.json').read_text())['certificates']]
 sig=patterns(word)[0][0]
 return ['marker_boundary_elimination']if any(all(sig[i]==v for i,v in mask)for mask in _masks)else[]

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/marker_hermite6_obstruction.py <==
"""Exact full-H6 directions with a necessary B-chord bound in two parameters.
The chord relaxation is only a necessary condition. Certificates prove
infeasibility; failed searches and positive relaxed points prove no word status.
"""
import json
from fractions import Fraction as F
from math import comb,lcm
from pathlib import Path
from two_parameter_obstruction import add,scale,mul,power,bernstein2,split2
from stationary_obstruction import dense
from inflection_obstruction import patterns
from marker_hermite_obstruction import tables,BOX,decode,checked_reduction
ROOT=Path(__file__).resolve().parents[1]

def b_tables(sig,rows,D,BN,A4):
 bounds={f'Q{j}':(scale(rows[f'Q{j}'][2],-sig[3*j+1]),sig[3*j+1])for j in range(6)}
 bounds.update(Blo=(scale(power(D,5),-192),1),Bhi=(scale(power(D,5),192),-1))
 ys=[scale(rows[f'P{j}'][0],sig[3*j])for j in range(6)]
 for i,Y in enumerate(ys):
  for j,Z in enumerate(ys[i+1:],i+1):
   if sig[3*i]==sig[3*j]:continue
   sums=lambda n:add(*(mul(power(Y,n-h),power(Z,h))for h in range(n+1)))
   bd=scale(add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15)),-1)
   direction=-sig[3*i];name=f'P{i}{j}';bounds[name]=(bd,direction)
   rows[name]=({(0,0):direction},{},scale(bd,-direction))
 return bounds

def univariate_division(p,divisor,axis):
 # The divisor depends on one variable only; retain exact rational coefficients.
 q={};r={};other=1-axis
 ds={m[axis]:F(v)for m,v in divisor.items()};assert all(m[other]==0 for m in divisor)
 for h in {m[other]for m in p}:
  rem={m[axis]:F(v)for m,v in p.items()if m[other]==h};quo={}
  while rem and max(rem)>=max(ds):
   e=max(rem)-max(ds);v=rem[max(rem)]/ds[max(ds)];quo[e]=quo.get(e,F(0))+v
   for i,z in ds.items():
    rem[i+e]=rem.get(i+e,F(0))-v*z
    if not rem[i+e]:del rem[i+e]
  for target,source in((q,quo),(r,rem)):
   for i,v in source.items():
    if v:target[(i,h)if axis==0 else(h,i)]=v
 assert add(mul(q,divisor),r)==p
 return q,r

def pair_names(pair_index,tests):
 i,j=tests
 return [f'test_{h}_l{s}'for h in(i,j)for s in(1,2)]+[f'pair_{pair_index}_{s}'for s in('w1','w2','value')]

def raw_system(sig,tests,chart='quartic',pairs=()):
 raw,rows,D,BN,_=tables(sig,chart);A4=scale(raw['R3'],sig[11]);bounds=b_tables(sig,rows,D,BN,A4)
 one={(0,0):1};co=[one,{},scale(power(D,2),-15),scale(BN,20),scale(A4,15),{},{}];mom=[scale(one,6)]
 for n in range(1,11):
  z=[mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)]
  if n<=6:z.append(scale(co[n],n))
  mom.append(scale(add(*z),-1))
 mom=[mul(v,power(D,10-n))for n,v in enumerate(mom)];determinants={}
 for j,test in enumerate(tests):
  v=test['vector'];assert len(v)==6 and all(type(z)is int for z in v)and any(v)
  x,y=test['rows'];assert x in rows and y in rows and x!=y
  sg=test['det_sign'];assert sg in(-1,1)
  lo,sl=bounds[test['lower_bound']];hi,sh=bounds[test['upper_bound']];assert sl==1 and sh==-1
  v0,v1,v2,v3,v4,v5=v;K=72000*v5*v5
  a0=-1200*(v0*v5+v1*v4+v2*v3)-25200*(v2*v5+v3*v4)-486000*v4*v5
  ab=19200*(2*v3*v5+v4*v4)+720000*v5*v5
  c0=-720*(2*v1*v5+2*v2*v4+v3*v3)-14400*(2*v3*v5+v4*v4)-270000*v5*v5
  a4=add(scale(power(D,4),a0),scale(mul(BN,D),ab),scale(A4,32400*v4*v5))
  c4=add(scale(power(D,4),c0),scale(mul(BN,D),43200*v4*v5),scale(A4,18000*v5*v5))
  a=add(scale(mul(D,a4),120),scale(add(lo,hi),K));c=scale(c4,120)
  d10=add(*(scale(mom[h+i],v[h]*v[i])for h in range(6)for i in range(6)))
  d=add(scale(d10,14400),scale(mul(lo,hi),-K))
  # Bound the affine form at BOTH endpoints of the B interval. This
  # avoids a case split on a-cY, whose zero curve is hard to tile.
  for name in [f'P{i}'for i in range(6)]+['Clo','Chi']:
   rb,rc,rd=rows[name];assert rc in({(0,0):1},{(0,0):-1})
   direction=rc[(0,0)];Y=scale(rb,direction);Z=scale(rd,direction)
   aa=add(a,scale(mul(c,Y),-1));dd=add(d,scale(mul(c,Z),-1))
   raw[f'test_{j}_ep_{name}_sign']=scale(c,direction)
   raw[f'test_{j}_ep_{name}_lo']=add(dd,mul(aa,lo))
   raw[f'test_{j}_ep_{name}_hi']=add(dd,mul(aa,hi))
  b1,c1,d1=rows[x];b2,c2,d2=rows[y]
  det=scale(add(mul(b1,c2),scale(mul(b2,c1),-1)),sg)
  lam1=scale(add(scale(mul(a,c2),-1),mul(c,b2)),sg)
  lam2=scale(add(scale(mul(c,b1),-1),mul(a,c1)),sg)
  assert add(mul(a,det),mul(lam1,b1),mul(lam2,b2))=={}
  assert add(mul(c,det),mul(lam1,c1),mul(lam2,c2))=={}
  raw[f'test_{j}_l1']=scale(lam1,-1);raw[f'test_{j}_l2']=scale(lam2,-1)
  raw[f'test_{j}_value']=add(mul(d,det),mul(lam1,d1),mul(lam2,d2))
  n=raw[f'test_{j}_value'];p0={i:F(v)for (i,h),v in n.items()if h==0}
  div={i:F(v)for (i,h),v in raw['physical'].items()};rem=dict(p0);quo={}
  while rem and max(rem)>=max(div):
   e=max(rem)-max(div);v=rem[max(rem)]/div[max(div)];quo[e]=quo.get(e,F(0))+v
   for h,w in div.items():
    rem[h+e]=rem.get(h+e,F(0))-v*w
    if not rem[h+e]:del rem[h+e]
  if not rem:
   den=lcm(*(v.denominator for v in quo.values()))if quo else 1
   q={(i,0):int(v*den)for i,v in quo.items()if v};r={(i,h-1):v for (i,h),v in n.items()if h>0}
   assert add(scale(mul(raw['physical'],q),F(1,den)),mul({(0,1):1},r))==n
   raw[f'test_{j}_value0']=q;raw[f'test_{j}_value1']=r
  determinants[f'det_{j}']=det
 for h,pair in enumerate(pairs):
  assert len(pair)==2 and all(type(j)is int and 0<=j<len(tests)for j in pair)and pair[0]!=pair[1]
  qs=[];fs=[];ns=[];T={(0,1):15,(0,0):-7}
  for j in pair:
   n=raw[f'test_{j}_value'];q,r=univariate_division(n,raw['physical'],0);f,rem=univariate_division(r,T,1)
   assert not rem
   den=lcm(*(v.denominator for v in list(q.values())+list(f.values())))
   q={m:int(v*den)for m,v in q.items()};f={m:int(v*den)for m,v in f.items()};n=scale(n,den)
   assert add(mul(raw['physical'],q),mul(T,f))==n
   qs.append(q);fs.append(f);ns.append(n)
  w1=scale(fs[1],-1);w2=fs[0];value=add(mul(w1,qs[0]),mul(w2,qs[1]))
  assert add(mul(w1,ns[0]),mul(w2,ns[1]))==mul(raw['physical'],value)
  raw[f'pair_{h}_w1']=scale(w1,-1);raw[f'pair_{h}_w2']=scale(w2,-1);raw[f'pair_{h}_value']=value
 return raw,determinants

def clause_names(sig,j,raw):
 out=[[f'test_{j}_{s}'for s in('l1','l2','value')]]
 if f'test_{j}_value0'in raw:out.append([f'test_{j}_{s}'for s in('l1','l2','value0','value1')])
 cb=[(f'P{i}',sig[3*i])for i in range(6)]+[('Clo',1),('Chi',-1)]
 for name,sg in cb:out.append([f'test_{j}_ep_{name}_{s}'for s in('sign','lo','hi')])
 for x,sx in cb:
  for y,sy in cb:
   if sx==1 and sy==-1:
    out.append([f'test_{j}_ep_{name}_{s}'for name in(x,y)for s in('lo','hi')])
 return out

def required_mask(cert):
 sig=cert['signature'];mask={};chart=cert.get('chart','quartic')
 def add_index(i):mask[i]=sig[i]
 if chart in('qa_Bpos','qa_qd_Bpos'):
  add_index(1);add_index(10)
  if chart=='qa_qd_Bpos':add_index(16)
 if chart=='qd_Qc':add_index(16);add_index(7)
 def bound(name):
  if name in('Blo','Bhi','Clo','Chi'):return
  if name.startswith('Q'):add_index(3*int(name[1:])+1)
  else:
   assert name.startswith('P')
   for j in name[1:]:add_index(3*int(j))
 used_tests=set()
 def walk(t):
  if type(t)is dict:
   if 'test'in t:used_tests.add(t['test'])
   else:used_tests.update(cert['pairs'][t['pair']])
  elif type(t)is list:walk(t[1]);walk(t[2])
 walk(cert['tree'])
 for row in cert['polynomials']:
  name=row['name']
  if name.startswith('R'):add_index(3*int(name[1:])+2)
  elif name.startswith('bound_'):
   for part in name.split('_')[1:]:bound(part)
  elif '_ep_'in name:bound(name.split('_ep_')[1].rsplit('_',1)[0])
 for j in used_tests:
  for name in cert['tests'][j]['rows']:bound(name)
  bound(cert['tests'][j]['lower_bound']);bound(cert['tests'][j]['upper_bound'])
 return [[i,v]for i,v in sorted(mask.items())]

def check_one(cert):
 assert cert['mask']==required_mask(cert)
 sig=tuple(cert['signature']);raw,dets=raw_system(sig,cert['tests'],cert.get('chart','quartic'),cert.get('pairs',[]))
 for r in cert['determinants']:
  b=checked_reduction(r,dets[r['name']],raw['physical']);flat=[v for row in b for v in row]
  assert min(flat)>=0 and max(flat)>0
 assert {r['name']for r in cert['determinants']}==set(dets)
 degrees=cert['degrees'];assert len(degrees)==2 and all(type(n)is int and 0<=n<=32 for n in degrees)
 def elevate(bs):
  n=len(bs)-1;m=len(bs[0])-1;N,M=degrees
  assert n<=N and m<=M
  a=[[sum((bs[j][h]*F(comb(n,j)*comb(N-n,i-j),comb(N,i))for j in range(max(0,i-(N-n)),min(n,i)+1)),F(0))for h in range(m+1)]for i in range(N+1)]
  return [[sum((a[i][j]*F(comb(m,j)*comb(M-m,h-j),comb(M,h))for j in range(max(0,h-(M-m)),min(m,h)+1)),F(0))for h in range(M+1)]for i in range(N+1)]
 names=[];bs=[]
 for r in cert['polynomials']:
  name=r['name'];assert name in raw and name not in names
  names.append(name);bs.append(elevate(checked_reduction(r,raw[name],raw['physical'])))
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needed={}
 def need(t):
  if type(t)is int:return {t}
  if type(t)is dict:return set(t['indices'])
  if id(t)not in needed:needed[id(t)]=need(t[1])|need(t[2])
  return needed[id(t)]
 def walk(t,arr,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(t)is int:
   assert 0<=t<len(names)and not names[t].startswith(('test_','pair_'))
   assert max(v for row in arr[t]for v in row)<=0
   stats['leaves']+=1;return
  if type(t)is dict:
   if 'pair'in t:
    assert set(t)=={'pair','indices'};j=t['pair'];assert type(j)is int and 0<=j<len(cert['pairs'])
    assert [names[i]for i in t['indices']]==pair_names(j,cert['pairs'][j])
    assert all(max(v for row in arr[i]for v in row)<0 for i in t['indices'][4:6])
   else:
    assert set(t)=={'test','indices'};j=t['test'];assert type(j)is int and 0<=j<len(cert['tests'])
    assert [names[i]for i in t['indices']]in clause_names(sig,j,raw)
   assert all(max(v for row in arr[i]for v in row)<=0 for i in t['indices'])
   stats['leaves']+=1;return
  assert type(t)is list and len(t)==3 and t[0]in(0,1)
  ln,rn=need(t[1]),need(t[2]);pairs={i:split2(arr[i],t[0])for i in ln|rn}
  walk(t[1],{i:pairs[i][0]for i in ln},depth+1);walk(t[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_certificates():
 from hermite_fiber_obstruction import check_full_identities as check_identities
 check_identities();data=json.loads((ROOT/'data/marker_hermite6_certificates.json').read_text());seen=set();n=0
 for cert in data['certificates']:
  sig=tuple(cert['signature']);assert sig not in seen;seen.add(sig);n+=check_one(cert)['leaves']
 print('EXACTLY VERIFIED',len(seen),'full-H6-chord marker signatures and',n,'two-dimensional Bernstein boxes.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:_certified=[c['mask']for c in json.loads((ROOT/'data/marker_hermite6_certificates.json').read_text())['certificates']]
 sig=patterns(word)[0][0]
 return ['marker_full_H6_chord']if any(all(sig[i]==v for i,v in mask)for mask in _certified)else[]

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/marker_hermite_obstruction.py <==
"""Exact H5-vector and two-row Farkas obstructions in the (k,A) chart.
Independent rational checker; numerical programs only propose certificates.
"""
import json
from math import comb,lcm
from fractions import Fraction as F
from pathlib import Path
from two_parameter_obstruction import add,scale,mul,power,bernstein2,split2
from stationary_obstruction import dense
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
BOX=(F(1),F(11,8),F(0),F(1))

def tables(sig,chart='quartic'):
 assert len(sig)==18 and all(v in(-1,1)for v in sig)
 one={(0,0):1};K={(1,0):1};S={(0,1):1}
 D=add(power(K,2),scale(K,-1),one)
 AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
 CN=add(scale(power(K,2),2),scale(K,-2),scale(one,-1));DN=scale(add(AN,CN),-1)
 BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
 assert chart in('quartic','qa_Bpos','qa_qd_Bpos','qd_Qc')
 if chart!='quartic':
  D=scale(D,5);AN=scale(AN,5);CN=scale(CN,5);DN=scale(DN,5);BN=scale(BN,125)
 ys=[AN,scale(D,-1),CN,{},D,DN]
 def V(Y):return add(scale(power(Y,4),-1),scale(mul(power(D,2),power(Y,2)),6),scale(mul(BN,Y),-4))
 L=V(CN);U=V(AN)
 if chart!='quartic':
  if chart!='qd_Qc':assert sig[1]==-1 and sig[10]==1
  def FQ(Y):
   y4=power(Y,4);assert all(v%5==0 for v in y4.values())
   return add({m:-v//5 for m,v in y4.items()},scale(mul(power(Y,2),power(D,2)),2),scale(mul(BN,Y),-2))
  L=FQ(AN)
  if chart=='qd_Qc':
   assert sig[16]==1 and sig[7]==-1
   sums=lambda n:add(*(mul(power(DN,n-i),power(CN,i))for i in range(n+1)))
   s4=sums(4);assert all(v%5==0 for v in s4.values())
   L=add({m:-v//5 for m,v in s4.items()},scale(mul(power(D,2),sums(2)),2),scale(mul(BN,add(DN,CN)),-2))
  if chart=='qa_qd_Bpos':
   assert sig[16]==-1;U=FQ(DN)
 A4=add(L,mul(S,add(U,scale(L,-1))))
 def P(Y):return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20),scale(mul(A4,power(Y,2)),15))
 def Q(Y):return scale(add(power(Y,5),scale(mul(power(D,2),power(Y,3)),-10),scale(mul(BN,power(Y,2)),10),scale(mul(A4,Y),5)),6)
 rows={}
 for j,Y in enumerate(ys):
  ps,qs,rs=sig[3*j:3*j+3]
  rows['P'+str(j)]=(scale(Y,ps),scale(one,ps),scale(P(Y),ps))
  rows['Q'+str(j)]=(scale(one,qs),{},scale(Q(Y),qs))
 rows.update(Blo=(one,{},scale(power(D,5),192)),Bhi=(scale(one,-1),{},scale(power(D,5),192)),
             Clo=({},one,scale(power(D,6),125)),Chi=({},scale(one,-1),scale(power(D,6),125)))
 raw={'physical':scale(CN,-1),'chart_width':add(U,scale(L,-1))}
 for j,Y in enumerate(ys):raw['R'+str(j)]=scale(add(A4,scale(V(Y),-1)),sig[3*j+2])
 raw['H3']=add(scale(power(D,6),5),scale(power(BN,2),-2),scale(mul(A4,power(D,2)),-1))
 raw['moment1']=add(scale(power(D,4),250),scale(mul(BN,D),79),scale(A4,-50))
 raw['moment2']=add(scale(power(D,4),1021),scale(mul(BN,D),698),scale(A4,-125))
 # Eliminate C from all marker signs, then compare the necessary B bounds.
 bounds=[(scale(Q(Y),-1),sig[3*j+1],'Q'+str(j))for j,Y in enumerate(ys)]
 bounds.extend([(scale(power(D,5),-192),1,'Blo'),(scale(power(D,5),192),-1,'Bhi')])
 for j,Y in enumerate(ys):
  for h,Z in enumerate(ys[j+1:],j+1):
   if sig[3*j]==sig[3*h]:continue
   sums=lambda n:add(*(mul(power(Y,n-i),power(Z,i))for i in range(n+1)))
   bd=scale(add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15)),-1)
   assert mul(bd,add(Y,scale(Z,-1)))==add(P(Z),scale(P(Y),-1))
   bounds.append((bd,-sig[3*j],'P'+str(j)+str(h)))
 for lo,sg,ln in bounds:
  if sg!=1:continue
  for hi,sg2,hn in bounds:
   if sg2==-1:raw['bound_'+ln+'_'+hn]=add(hi,scale(lo,-1))
 co=[one,{},scale(power(D,2),-15),scale(BN,20),scale(A4,15),{},{}];mom=[scale(one,6)]
 for n in range(1,9):
  z=[mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)]
  if n<=6:z.append(scale(co[n],n))
  mom.append(scale(add(*z),-1))
 mom=[mul(v,power(D,8-n))for n,v in enumerate(mom)]
 return raw,rows,D,BN,mom

def raw_system(sig,tests,chart='quartic'):
 raw,rows,D,BN,mom=tables(sig,chart);determinants={}
 for j,test in enumerate(tests):
  v=test['vector'];assert len(v)==5 and all(type(z)is int for z in v)and any(v)
  x,y=test['rows'];assert x in rows and y in rows and x!=y
  sg=test['det_sign'];assert sg in(-1,1)
  a0=-1200*(v[1]*v[4]+v[2]*v[3])-25200*v[3]*v[4]
  a=add(scale(power(D,3),a0),scale(BN,19200*v[4]**2))
  c=scale(power(D,2),-720*(2*v[2]*v[4]+v[3]**2+20*v[4]**2))
  d=scale(add(*(scale(mom[h+i],v[h]*v[i])for h in range(5)for i in range(5))),120)
  b1,c1,d1=rows[x];b2,c2,d2=rows[y]
  det=scale(add(mul(b1,c2),scale(mul(b2,c1),-1)),sg)
  lam1=scale(add(scale(mul(a,c2),-1),mul(c,b2)),sg)
  lam2=scale(add(scale(mul(c,b1),-1),mul(a,c1)),sg)
  assert add(mul(a,det),mul(lam1,b1),mul(lam2,b2))=={}
  assert add(mul(c,det),mul(lam1,c1),mul(lam2,c2))=={}
  raw[f'test_{j}_l1']=scale(lam1,-1);raw[f'test_{j}_l2']=scale(lam2,-1)
  raw[f'test_{j}_value']=add(mul(d,det),mul(lam1,d1),mul(lam2,d2))
  # Boundary-aware decomposition n = physical*q(k) + s*r(k,s).
  # Each factor physical and s is strictly positive in the original chart.
  n=raw[f'test_{j}_value'];p0={i:F(v)for (i,h),v in n.items()if h==0}
  div={i:F(v)for (i,h),v in raw['physical'].items()};rem=dict(p0);quo={}
  while rem and max(rem)>=max(div):
   e=max(rem)-max(div);v=rem[max(rem)]/div[max(div)];quo[e]=quo.get(e,F(0))+v
   for h,w in div.items():
    rem[h+e]=rem.get(h+e,F(0))-v*w
    if not rem[h+e]:del rem[h+e]
  if not rem:
   den=lcm(*(v.denominator for v in quo.values()))if quo else 1
   q={(i,0):int(v*den)for i,v in quo.items()if v}
   r={(i,h-1):v for (i,h),v in n.items()if h>0}
   assert scale(mul(raw['physical'],q),F(1,den))=={(i,0):v for i,v in p0.items()}
   assert add(scale(mul(raw['physical'],q),F(1,den)),mul({(0,1):1},r))==n
   raw[f'test_{j}_value0']=q;raw[f'test_{j}_value1']=r
  determinants[f'det_{j}']=det
 return raw,determinants

def decode(terms):
 out={}
 for m,c in terms:
  assert len(m)==2 and all(type(i)is int and i>=0 for i in m)and type(c)is int
  assert tuple(m)not in out;out[tuple(m)]=c
 return {m:c for m,c in out.items()if c}

def checked_reduction(record,raw,physical):
 red=decode(record['reduced']);product={(0,0):1};content=record['positive_content']
 assert type(content)is int and content>0
 for factor in record['factors']:
  p=decode(factor['terms']);n=factor['exponent'];assert type(n)is int and n>0
  if factor['kind']=='physical':assert p==physical
  else:
   assert factor['kind']=='positive_on_open_box'
   b=bernstein2(dense(p),*BOX);flat=[v for row in b for v in row]
   assert min(flat)>=0 and max(flat)>0
  product=mul(product,power(p,n))
 assert scale(mul(red,product),content)==raw
 return bernstein2(dense(red),*BOX)

def required_mask(cert):
 sig=cert['signature'];mask={};chart=cert.get('chart','quartic')
 def add_index(i):mask[i]=sig[i]
 if chart in('qa_Bpos','qa_qd_Bpos'):
  add_index(1);add_index(10)
  if chart=='qa_qd_Bpos':add_index(16)
 if chart=='qd_Qc':add_index(16);add_index(7)
 def bound(name):
  if name in('Blo','Bhi','Clo','Chi'):return
  if name.startswith('Q'):add_index(3*int(name[1:])+1)
  else:
   assert name.startswith('P')
   for j in name[1:]:add_index(3*int(j))
 used_tests=set()
 def walk(t):
  if type(t)is dict:used_tests.add(t['test'])
  elif type(t)is list:walk(t[1]);walk(t[2])
 walk(cert['tree'])
 for row in cert['polynomials']:
  name=row['name']
  if name.startswith('R'):add_index(3*int(name[1:])+2)
  elif name.startswith('bound_'):
   for part in name.split('_')[1:]:bound(part)
 for j in used_tests:
  for name in cert['tests'][j]['rows']:bound(name)
 return [[i,v]for i,v in sorted(mask.items())]

def check_one(cert):
 assert cert['mask']==required_mask(cert)
 sig=tuple(cert['signature']);raw,dets=raw_system(sig,cert['tests'],cert.get('chart','quartic'))
 for r in cert['determinants']:
  b=checked_reduction(r,dets[r['name']],raw['physical']);flat=[v for row in b for v in row]
  assert min(flat)>=0 and max(flat)>0
 assert {r['name']for r in cert['determinants']}==set(dets)
 degrees=cert['degrees'];assert len(degrees)==2 and all(type(n)is int and 0<=n<=32 for n in degrees)
 def elevate(bs):
  n=len(bs)-1;m=len(bs[0])-1;N,M=degrees
  assert n<=N and m<=M
  a=[[sum((bs[j][h]*F(comb(n,j)*comb(N-n,i-j),comb(N,i))for j in range(max(0,i-(N-n)),min(n,i)+1)),F(0))for h in range(m+1)]for i in range(N+1)]
  return [[sum((a[i][j]*F(comb(m,j)*comb(M-m,h-j),comb(M,h))for j in range(max(0,h-(M-m)),min(m,h)+1)),F(0))for h in range(M+1)]for i in range(N+1)]
 names=[];bs=[]
 for r in cert['polynomials']:
  name=r['name'];assert name in raw and name not in names
  names.append(name);bs.append(elevate(checked_reduction(r,raw[name],raw['physical'])))
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needed={}
 def need(t):
  if type(t)is int:return {t}
  if type(t)is dict:return set(t['indices'])
  if id(t)not in needed:needed[id(t)]=need(t[1])|need(t[2])
  return needed[id(t)]
 def walk(t,arr,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(t)is int:
   assert 0<=t<len(names)and not names[t].startswith('test_')
   assert max(v for row in arr[t]for v in row)<=0
   stats['leaves']+=1;return
  if type(t)is dict:
   assert set(t)=={'test','indices'};j=t['test'];assert type(j)is int and 0<=j<len(cert['tests'])
   suffix=('l1','l2','value')if len(t['indices'])==3 else('l1','l2','value0','value1')
   assert [names[i]for i in t['indices']]==[f'test_{j}_{s}'for s in suffix]
   assert all(max(v for row in arr[i]for v in row)<=0 for i in t['indices'])
   stats['leaves']+=1;return
  assert type(t)is list and len(t)==3 and t[0]in(0,1)
  ln,rn=need(t[1]),need(t[2]);pairs={i:split2(arr[i],t[0])for i in ln|rn}
  walk(t[1],{i:pairs[i][0]for i in ln},depth+1);walk(t[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_certificates():
 from hermite_fiber_obstruction import check_identities
 check_identities();data=json.loads((ROOT/'data/marker_hermite_certificates.json').read_text());seen=set();n=0
 for cert in data['certificates']:
  sig=tuple(cert['signature']);assert sig not in seen;seen.add(sig);n+=check_one(cert)['leaves']
 print('EXACTLY VERIFIED',len(seen),'full-H5 marker signatures and',n,'two-dimensional Bernstein boxes.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:_certified=[c['mask']for c in json.loads((ROOT/'data/marker_hermite_certificates.json').read_text())['certificates']]
 sig=patterns(word)[0][0]
 return ['marker_full_H5']if any(all(sig[i]==v for i,v in mask)for mask in _certified)else[]

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/marker_moving_hermite6_obstruction.py <==
"""Exact parameter-dependent full-H6 directions with necessary B chords.
The chord relaxation is only a necessary condition. Certificates prove
infeasibility; failed searches and positive relaxed points prove no word status.
"""
import json
from fractions import Fraction as F
from math import comb,lcm
from pathlib import Path
from two_parameter_obstruction import add,scale,mul,power,bernstein2,split2
from stationary_obstruction import dense
from inflection_obstruction import patterns
from marker_hermite_obstruction import tables,BOX,decode,checked_reduction
ROOT=Path(__file__).resolve().parents[1]

def b_tables(sig,rows,D,BN,A4):
 bounds={f'Q{j}':(scale(rows[f'Q{j}'][2],-sig[3*j+1]),sig[3*j+1])for j in range(6)}
 bounds.update(Blo=(scale(power(D,5),-192),1),Bhi=(scale(power(D,5),192),-1))
 ys=[scale(rows[f'P{j}'][0],sig[3*j])for j in range(6)]
 for i,Y in enumerate(ys):
  for j,Z in enumerate(ys[i+1:],i+1):
   if sig[3*i]==sig[3*j]:continue
   sums=lambda n:add(*(mul(power(Y,n-h),power(Z,h))for h in range(n+1)))
   bd=scale(add(sums(5),scale(mul(power(D,2),sums(3)),-15),scale(mul(BN,sums(2)),20),scale(mul(A4,add(Y,Z)),15)),-1)
   direction=-sig[3*i];name=f'P{i}{j}';bounds[name]=(bd,direction)
   rows[name]=({(0,0):direction},{},scale(bd,-direction))
 return bounds

def univariate_division(p,divisor,axis):
 # The divisor depends on one variable only; retain exact rational coefficients.
 q={};r={};other=1-axis
 ds={m[axis]:F(v)for m,v in divisor.items()};assert all(m[other]==0 for m in divisor)
 for h in {m[other]for m in p}:
  rem={m[axis]:F(v)for m,v in p.items()if m[other]==h};quo={}
  while rem and max(rem)>=max(ds):
   e=max(rem)-max(ds);v=rem[max(rem)]/ds[max(ds)];quo[e]=quo.get(e,F(0))+v
   for i,z in ds.items():
    rem[i+e]=rem.get(i+e,F(0))-v*z
    if not rem[i+e]:del rem[i+e]
  for target,source in((q,quo),(r,rem)):
   for i,v in source.items():
    if v:target[(i,h)if axis==0 else(h,i)]=v
 assert add(mul(q,divisor),r)==p
 return q,r

def pair_names(pair_index,tests):
 i,j=tests
 return [f'test_{h}_l{s}'for h in(i,j)for s in(1,2)]+[f'pair_{pair_index}_{s}'for s in('w1','w2','value')]

def raw_system(sig,tests,chart='quartic',pairs=()):
 raw,rows,D,BN,_=tables(sig,chart);A4=scale(raw['R3'],sig[11]);bounds=b_tables(sig,rows,D,BN,A4)
 one={(0,0):1};co=[one,{},scale(power(D,2),-15),scale(BN,20),scale(A4,15),{},{}];mom=[scale(one,6)]
 for n in range(1,11):
  z=[mul(co[j],mom[n-j])for j in range(1,min(n-1,6)+1)]
  if n<=6:z.append(scale(co[n],n))
  mom.append(scale(add(*z),-1))
 mom=[mul(v,power(D,10-n))for n,v in enumerate(mom)];determinants={}
 for j,test in enumerate(tests):
  if 'vector_polynomials' in test:
   assert 'vector' not in test
   vv=test['vector_polynomials'];assert len(vv)==6
   v=[decode(z) for z in vv]
   if not any(len(z)==1 and (0,0)in z and z[(0,0)]!=0 for z in v):
    index=test['positive_coefficient'];assert type(index)is int and 0<=index<6
    bb=bernstein2(dense(v[index]),*BOX);ff=[c for row in bb for c in row]
    assert min(ff)>=0 and max(ff)>0, 'One coefficient must be positive on the open box'
  else:
   vv=test['vector'];assert len(vv)==6 and all(type(z)is int for z in vv)and any(vv)
   v=[{(0,0):z} if z else {} for z in vv]
  x,y=test['rows'];assert x in rows and y in rows and x!=y
  sg=test['det_sign'];assert sg in(-1,1)
  lo,sl=bounds[test['lower_bound']];hi,sh=bounds[test['upper_bound']];assert sl==1 and sh==-1
  vp=lambda i,j:mul(v[i],v[j])
  K=scale(vp(5,5),72000)
  a0=add(scale(add(vp(0,5),vp(1,4),vp(2,3)),-1200),scale(add(vp(2,5),vp(3,4)),-25200),scale(vp(4,5),-486000))
  ab=add(scale(add(scale(vp(3,5),2),vp(4,4)),19200),scale(vp(5,5),720000))
  c0=add(scale(add(scale(vp(1,5),2),scale(vp(2,4),2),vp(3,3)),-720),scale(add(scale(vp(3,5),2),vp(4,4)),-14400),scale(vp(5,5),-270000))
  a4=add(mul(power(D,4),a0),mul(mul(BN,D),ab),scale(mul(A4,vp(4,5)),32400))
  c4=add(mul(power(D,4),c0),scale(mul(mul(BN,D),vp(4,5)),43200),scale(mul(A4,vp(5,5)),18000))
  a=add(scale(mul(D,a4),120),mul(add(lo,hi),K));c=scale(c4,120)
  d10=add(*(mul(mom[h+i],vp(h,i))for h in range(6)for i in range(6)))
  d=add(scale(d10,14400),scale(mul(mul(lo,hi),K),-1))
  # Bound the affine form at BOTH endpoints of the B interval. This
  # avoids a case split on a-cY, whose zero curve is hard to tile.
  for name in [f'P{i}'for i in range(6)]+['Clo','Chi']:
   rb,rc,rd=rows[name];assert rc in({(0,0):1},{(0,0):-1})
   direction=rc[(0,0)];Y=scale(rb,direction);Z=scale(rd,direction)
   aa=add(a,scale(mul(c,Y),-1));dd=add(d,scale(mul(c,Z),-1))
   raw[f'test_{j}_ep_{name}_sign']=scale(c,direction)
   raw[f'test_{j}_ep_{name}_lo']=add(dd,mul(aa,lo))
   raw[f'test_{j}_ep_{name}_hi']=add(dd,mul(aa,hi))
  b1,c1,d1=rows[x];b2,c2,d2=rows[y]
  det=scale(add(mul(b1,c2),scale(mul(b2,c1),-1)),sg)
  lam1=scale(add(scale(mul(a,c2),-1),mul(c,b2)),sg)
  lam2=scale(add(scale(mul(c,b1),-1),mul(a,c1)),sg)
  assert add(mul(a,det),mul(lam1,b1),mul(lam2,b2))=={}
  assert add(mul(c,det),mul(lam1,c1),mul(lam2,c2))=={}
  raw[f'test_{j}_l1']=scale(lam1,-1);raw[f'test_{j}_l2']=scale(lam2,-1)
  raw[f'test_{j}_value']=add(mul(d,det),mul(lam1,d1),mul(lam2,d2))
  n=raw[f'test_{j}_value'];p0={i:F(v)for (i,h),v in n.items()if h==0}
  div={i:F(v)for (i,h),v in raw['physical'].items()};rem=dict(p0);quo={}
  while rem and max(rem)>=max(div):
   e=max(rem)-max(div);v=rem[max(rem)]/div[max(div)];quo[e]=quo.get(e,F(0))+v
   for h,w in div.items():
    rem[h+e]=rem.get(h+e,F(0))-v*w
    if not rem[h+e]:del rem[h+e]
  if not rem:
   den=lcm(*(v.denominator for v in quo.values()))if quo else 1
   q={(i,0):int(v*den)for i,v in quo.items()if v};r={(i,h-1):v for (i,h),v in n.items()if h>0}
   assert add(scale(mul(raw['physical'],q),F(1,den)),mul({(0,1):1},r))==n
   raw[f'test_{j}_value0']=q;raw[f'test_{j}_value1']=r
  if test.get('two_row_only',False):
   for name in [name for name in raw if name.startswith(f'test_{j}_ep_')]:del raw[name]
  determinants[f'det_{j}']=det
 for h,pair in enumerate(pairs):
  assert len(pair)==2 and all(type(j)is int and 0<=j<len(tests)for j in pair)and pair[0]!=pair[1]
  qs=[];fs=[];ns=[];T={(0,1):15,(0,0):-7}
  for j in pair:
   n=raw[f'test_{j}_value'];q,r=univariate_division(n,raw['physical'],0);f,rem=univariate_division(r,T,1)
   assert not rem
   den=lcm(*(v.denominator for v in list(q.values())+list(f.values())))
   q={m:int(v*den)for m,v in q.items()};f={m:int(v*den)for m,v in f.items()};n=scale(n,den)
   assert add(mul(raw['physical'],q),mul(T,f))==n
   qs.append(q);fs.append(f);ns.append(n)
  w1=scale(fs[1],-1);w2=fs[0];value=add(mul(w1,qs[0]),mul(w2,qs[1]))
  assert add(mul(w1,ns[0]),mul(w2,ns[1]))==mul(raw['physical'],value)
  raw[f'pair_{h}_w1']=scale(w1,-1);raw[f'pair_{h}_w2']=scale(w2,-1);raw[f'pair_{h}_value']=value
 return raw,determinants

def clause_names(sig,j,raw):
 out=[[f'test_{j}_{s}'for s in('l1','l2','value')]]
 if f'test_{j}_value0'in raw:out.append([f'test_{j}_{s}'for s in('l1','l2','value0','value1')])
 cb=[(f'P{i}',sig[3*i])for i in range(6)]+[('Clo',1),('Chi',-1)]
 for name,sg in cb:out.append([f'test_{j}_ep_{name}_{s}'for s in('sign','lo','hi')])
 for x,sx in cb:
  for y,sy in cb:
   if sx==1 and sy==-1:
    out.append([f'test_{j}_ep_{name}_{s}'for name in(x,y)for s in('lo','hi')])
 return [clause for clause in out if all(name in raw for name in clause)]

def required_mask(cert):
 sig=cert['signature'];mask={};chart=cert.get('chart','quartic')
 def add_index(i):mask[i]=sig[i]
 if chart in('qa_Bpos','qa_qd_Bpos'):
  add_index(1);add_index(10)
  if chart=='qa_qd_Bpos':add_index(16)
 if chart=='qd_Qc':add_index(16);add_index(7)
 def bound(name):
  if name in('Blo','Bhi','Clo','Chi'):return
  if name.startswith('Q'):add_index(3*int(name[1:])+1)
  else:
   assert name.startswith('P')
   for j in name[1:]:add_index(3*int(j))
 used_tests=set()
 def walk(t):
  if type(t)is dict:
   if 'test'in t:used_tests.add(t['test'])
   else:used_tests.update(cert['pairs'][t['pair']])
  elif type(t)is list:walk(t[1]);walk(t[2])
 walk(cert['tree'])
 for row in cert['polynomials']:
  name=row['name']
  if name.startswith('R'):add_index(3*int(name[1:])+2)
  elif name.startswith('bound_'):
   for part in name.split('_')[1:]:bound(part)
  elif '_ep_'in name:bound(name.split('_ep_')[1].rsplit('_',1)[0])
 for j in used_tests:
  for name in cert['tests'][j]['rows']:bound(name)
  bound(cert['tests'][j]['lower_bound']);bound(cert['tests'][j]['upper_bound'])
 return [[i,v]for i,v in sorted(mask.items())]

def check_one(cert):
 assert cert['mask']==required_mask(cert)
 sig=tuple(cert['signature']);raw,dets=raw_system(sig,cert['tests'],cert.get('chart','quartic'),cert.get('pairs',[]))
 for r in cert['determinants']:
  b=checked_reduction(r,dets[r['name']],raw['physical']);flat=[v for row in b for v in row]
  assert min(flat)>=0 and max(flat)>0
 assert {r['name']for r in cert['determinants']}==set(dets)
 degrees=cert['degrees'];assert len(degrees)==2 and all(type(n)is int and 0<=n<=32 for n in degrees)
 def elevate(bs):
  n=len(bs)-1;m=len(bs[0])-1;N,M=degrees
  assert n<=N and m<=M
  a=[[sum((bs[j][h]*F(comb(n,j)*comb(N-n,i-j),comb(N,i))for j in range(max(0,i-(N-n)),min(n,i)+1)),F(0))for h in range(m+1)]for i in range(N+1)]
  return [[sum((a[i][j]*F(comb(m,j)*comb(M-m,h-j),comb(M,h))for j in range(max(0,h-(M-m)),min(m,h)+1)),F(0))for h in range(M+1)]for i in range(N+1)]
 names=[];bs=[]
 for r in cert['polynomials']:
  name=r['name'];assert name in raw and name not in names
  local_bs=checked_reduction(r,raw[name],raw['physical'])
  assert len(local_bs)-1<=degrees[0] and len(local_bs[0])-1<=degrees[1]
  names.append(name);bs.append(local_bs)
 # Degree elevation commutes with subdivision. Keep each polynomial at its
 # own degree, and elevate at a leaf only if the coarser bound is insufficient.
 def upper(a,strict=False):
  bound=max(v for row in a for v in row)
  if bound<0 or (bound==0 and not strict):return bound
  return max(v for row in elevate(a)for v in row)
 stats={'nodes':0,'leaves':0,'maxdepth':0}
 needed={}
 def need(t):
  if type(t)is int:return {t}
  if type(t)is dict:return set(t['indices'])
  if id(t)not in needed:needed[id(t)]=need(t[1])|need(t[2])
  return needed[id(t)]
 def walk(t,arr,depth):
  stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
  if type(t)is int:
   assert 0<=t<len(names)and not names[t].startswith(('test_','pair_'))
   assert upper(arr[t])<=0
   stats['leaves']+=1;return
  if type(t)is dict:
   if 'pair'in t:
    assert set(t)=={'pair','indices'};j=t['pair'];assert type(j)is int and 0<=j<len(cert['pairs'])
    assert [names[i]for i in t['indices']]==pair_names(j,cert['pairs'][j])
    assert all(upper(arr[i],True)<0 for i in t['indices'][4:6])
   else:
    assert set(t)=={'test','indices'};j=t['test'];assert type(j)is int and 0<=j<len(cert['tests'])
    assert [names[i]for i in t['indices']]in clause_names(sig,j,raw)
   assert all(upper(arr[i])<=0 for i in t['indices'])
   stats['leaves']+=1;return
  assert type(t)is list and len(t)==3 and t[0]in(0,1)
  ln,rn=need(t[1]),need(t[2]);pairs={i:split2(arr[i],t[0])for i in ln|rn}
  walk(t[1],{i:pairs[i][0]for i in ln},depth+1);walk(t[2],{i:pairs[i][1]for i in rn},depth+1)
 walk(cert['tree'],dict(enumerate(bs)),0);assert stats==cert['statistics']
 return stats

def check_certificates():
 from hermite_fiber_obstruction import check_full_identities as check_identities
 check_identities();data=json.loads((ROOT/'data/marker_moving_hermite6_certificates.json').read_text());seen=set();n=0
 for cert in data['certificates']:
  sig=tuple(cert['signature']);assert sig not in seen;seen.add(sig);n+=check_one(cert)['leaves']
 print('EXACTLY VERIFIED',len(seen),'full-H6-chord marker signatures and',n,'two-dimensional Bernstein boxes.',flush=True)
 return seen

_certified=None
def reasons(word):
 global _certified
 if _certified is None:_certified=[c['mask']for c in json.loads((ROOT/'data/marker_moving_hermite6_certificates.json').read_text())['certificates']]
 sig=patterns(word)[0][0]
 return ['marker_moving_full_H6_chord']if any(all(sig[i]==v for i,v in mask)for mask in _certified)else[]

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/marker_quadrature_obstruction.py <==
"""Direct sign consequences of exact endpoint quadrature identities.

See PROOF_MARKER_QUADRATURE.md. Reflection and strict marker signs use
the same canonical projection as the previously verified obstructions.
This is a separate stage to preserve the historical exclusion counts.
"""
from inflection_obstruction import patterns
from laguerre_trapezoid_obstruction import check_identities

CONDITIONS = {
    'outer_cubic_crossing': [(0, 1), (1, 1), (15, -1), (16, 1)],
    'fourth_derivative_crossing': [(3, 1), (4, 1), (12, -1), (13, 1)],
}

def reasons(word):
    sig = patterns(word)[0][0]
    return ['marker_quadrature_' + name for name, mask in CONDITIONS.items()
            if all(sig[i] == sign for i, sign in mask)]

if __name__ == '__main__':
    check_identities()


==> anc/rolle6_artifact/research/mean_rebound_obstruction.py <==
"""Exact obstruction: positive rebound at the mean forces a positive first minimum."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1];NAMES=['H','-S','-C','G']
def check_certificates(path=None):
 d=json.loads(Path(path or ROOT/'data/mean_rebound_certificate.json').read_text())
 src={n:{tuple(e):F(c)for e,c in d['polynomials'][n]}for n in NAMES}
 r=K;s=add(ONE,r);T=add(ONE,U,scale(r,2));H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1));mu=scale(s,F(1,2))
 cf={6:scale(ONE,F(1,30)),5:scale(s,F(-1,10)),4:scale(H,F(-1,12)),3:scale(mul(U,T),F(1,6))}
 ev=lambda x:add(*(mul(c,power(x,i))for i,c in cf.items()))
 qv=lambda x:add(*(scale(mul(c,power(x,i-1)),i)for i,c in cf.items()))
 f1=ev(ONE);yy=add(U,Y)
 assert src['H']==H
 assert scale(add(ev(mu),scale(mul(mu,f1),-1)),960)==scale(mul(mul(mu,add(mu,scale(ONE,-1))),src['-S']),-1)
 assert scale(add(qv(scale(U,-1)),scale(f1,-1)),60)==scale(src['-C'],-1)
 assert scale(add(ev(scale(yy,-1)),mul(yy,f1)),60)==mul(mul(yy,add(yy,ONE)),src['G'])
 # r>=3 is impossible if S>0. Every coefficient in r-3 is positive.
 tail=translate(src['-S'],(F(0),F(3),F(0)));rb=[]
 for j in range(5):
  p={(i,0,k):c for(i,l,k),c in tail.items()if l==j};b=[(F(0),F(1))]*3
  m=direct_minimum(p,b);assert m>0 and m==min(bernstein(p,b)[1].values());rb.append(str(m))
 assert rb==['848','1400','700','140','10']
 # On u<=3/5,1<=r<=3, C>0 is impossible.
 small=[(F(0),F(3,5)),(F(1),F(3)),(F(0),F(1))]
 m=direct_minimum(src['-C'],small);assert m==F(15031,3125)==min(bernstein(src['-C'],small)[1].values())
 # Cover the entire unbounded spatial tail z>=2.
 tail=translate(src['G'],(F(0),F(0),F(2)));zb=[]
 box=[(F(3,5),F(1)),(F(1),F(3)),(F(0),F(2))]
 for j in range(5):
  p={(i,k,0):c for(i,k,l),c in tail.items()if l==j};b=[box[0],box[1],(F(0),F(1))]
  m=direct_minimum(p,b);assert m>0 and m==min(bernstein(p,b)[1].values());zb.append(str(m))
 assert zb==['126667/625','37181/125','3833/25','154/5','2']
 cover=d['cover'];assert cover['names']==NAMES and cover['box']==[[str(a),str(b)]for a,b in box]
 polys=list(src.values());bs=[bernstein(p,box)for p in polys];stat={'nodes':0,'leaves':0,'depth':0,'types':[0]*4}
 def walk(tr,bs,box,depth):
  stat['nodes']+=1;stat['depth']=max(stat['depth'],depth)
  if type(tr)is int:
   assert 0<=tr<4;m=min(bs[tr][1].values());assert m>=0 and m==direct_minimum(polys[tr],box)
   stat['leaves']+=1;stat['types'][tr]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];pairs=[split(p,ax)for p in bs];mid=sum(box[ax])/2
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],[p[side]for p in pairs],b,depth+1)
 walk(cover['tree'],bs,box,0);assert stat==cover['statistics']
 print('EXACTLY VERIFIED mean-rebound obstruction:',stat['leaves'],'rational boxes; small-u exclusion, parameter tail, and complete spatial tail.',flush=True)
 return stat

def reasons(w):
 p=patterns(w);sig=p[0][0]
 if sig[5]>0 and sig[11]<0 and sig[9]>0 and p[1][3]>0 and p[2][3]<0:return ['mean_rebound_first_minimum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/metric_obstruction.py <==
"""Exact rational cubic-gap and derivative-span necessary inequalities.

The mathematical proof is in PROOF_METRIC_CONSTRAINTS.md. Certificate
verification uses Python integers and the standard library only.
"""
import json
from math import isqrt,gcd
from subfactor_obstruction import ROOT,FULL,SUBSETS,D,constraint_forms as base_forms
DIRECTIONS=[(1,1,56)]+[(1,k,64)for k in(2,4,8,16)]+[(k,1,64)for k in(2,4,8,16)]+[(3,5,64),(5,3,64)]
SPAN_CUTS={4:(70,99),5:(189,244),6:(218,267)}

def metric_rows(w):
    center=w.index('5');pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*(D-20)for i in range(21)]
    Q={FULL:[[P[i]for i in row]for row in pos]};idx=20
    for S in SUBSETS:
        q=[[P[pos[0][i]]for i in S]]
        for j in range(1,len(S)):
            row=[]
            for i in range(len(S)-j):
                z=[0]*D;z[idx]=1;idx+=1;row.append(z)
            q.append(row)
        Q[S]=q
    assert idx==D
    out=[]
    def lin(terms):return [sum(c*v[i]for c,v in terms)for i in range(D)]
    for S in [FULL]+SUBSETS:
        if len(S)<3:continue
        j=len(S)-3;a,b,c=Q[S][j];u,v=Q[S][j+1]
        for t,s,m in DIRECTIONS:
            N=t*t+t*s+s*s;n=isqrt(m*m*N)+1;assert n*n>m*m*N
            den,left,right=3*n,m*(2*t+s),m*(t+2*s);g=gcd(den,gcd(left,right))
            den,left,right=den//g,left//g,right//g
            out.append(lin([(den,v),(-den,u),(-left,b),(left,a),(-right,c),(right,b)]))
    assert len(out)==462
    for S in [FULL]+SUBSETS:
        for j in range(max(0,len(S)-3)):
            m=len(S)-j;num,den=SPAN_CUTS[m];assert m*num*num<(m-2)*den*den
            x,y=Q[S][j],Q[S][j+1]
            out.append(lin([(den,y[-1]),(-den,y[0]),(-num,x[-1]),(num,x[0])]))
    assert len(out)==492
    return out

def constraint_forms(w,full=False):
    E,B=base_forms(w);rows=metric_rows(w)
    if not full:rows=rows[:462:11]+rows[462:]
    assert len(rows)==(492 if full else 72)
    return E,B+rows

def verify_certificate(w,record,full=False):
    E,B=constraint_forms(w,full=full);y=record['equalities'];z=record['positive']
    for pairs,size in [(y,len(E)),(z,len(B))]:
        assert len({i for i,a in pairs})==len(pairs)
        assert all(type(i)is int and type(a)is int and 0<=i<size and a!=0 for i,a in pairs)
    assert z and all(a>0 for i,a in z)
    for j in range(D):assert sum(a*E[i][j]for i,a in y)==sum(a*B[i][j]for i,a in z),(w,j)

def check_certificates():
    data=json.loads((ROOT/'data/metric_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    alternate=json.loads((ROOT/'data/metric_full_rejected_n6.json').read_text())
    assert set(alternate)==set(data)
    for w,record in alternate.items():verify_certificate(w,record,full=True)
    rejected=set(data);assert {w[::-1]for w in rejected}==rejected
    print('EXACTLY VERIFIED',len(data),'metric obstruction certificates',flush=True)
    return rejected

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/middle_triple_obstruction.py <==
"""A short exact obstruction for three consecutive zeros of P''.

The proof uses polynomial identities and elementary bounds, not subdivision.
"""
from fractions import Fraction as F
from two_parameter_obstruction import add,scale,mul,power
from triple_inflection_obstruction import ONE,U,R,identity_check as check_geometry
from inflection_obstruction import patterns

def check_identities():
    check_geometry()
    H=add(power(U,2),U,scale(mul(U,R),2),scale(R,-2),scale(ONE,-1))
    L=mul(add(scale(U,2),ONE),add(U,scale(ONE,2)))
    T=add(power(U,4),scale(power(U,3),-1),scale(power(U,2),-6),scale(U,-1),ONE)
    K={(3,1):4,(2,1):6,(1,1):-6,(0,1):-4,
       (4,0):3,(3,0):6,(2,0):-1,(1,0):-4,(0,0):-1}
    assert K==add(mul(L,H),T)
    t=add(ONE,U,scale(R,2))
    def primitive(x):
        return add(scale(power(x,6),F(1,30)),
                   scale(mul(add(ONE,R),power(x,5)),F(-1,10)),
                   scale(mul(H,power(x,4)),F(-1,12)),
                   scale(mul(mul(U,t),power(x,3)),F(1,6)))
    lhs=scale(add(primitive(scale(U,-1)),mul(U,primitive(ONE))),60)
    assert lhs==scale(mul(mul(U,add(U,ONE)),K),-1)
    K1={}
    for (i,j),c in K.items():K1[(i,0)]=K1.get((i,0),0)+c
    K1={ij:c for ij,c in K1.items()if c}
    assert K1=={(4,0):3,(3,0):10,(2,0):5,(1,0):-10,(0,0):-5}
    assert add(K,scale(K1,-1))==scale(mul(mul(add(R,scale(ONE,-1)),add(U,scale(ONE,-1))),L),2)
    half=F(1,2)
    small_bound=3*half**4+10*half**3+5*half**2-5
    assert small_bound==F(-37,16)
    dT={(i-1,j):c*i for (i,j),c in T.items()if i}
    positive=add(scale(mul(power(U,2),add(ONE,scale(U,-1))),4),
                 mul(U,add(scale(ONE,12),scale(U,-1))),ONE)
    assert scale(dT,-1)==positive
    assert sum(c*half**i for (i,j),c in T.items())==F(-17,16)
    # H(1,r)=1; H>0 for u>=1, r>1 because all terms are then nonnegative.
    assert H==add(power(U,2),U,scale(ONE,-1),scale(mul(R,add(U,scale(ONE,-1))),2))
    print('EXACTLY VERIFIED consecutive-triple identities; bounds -37/16 and -17/16; no Bernstein rectangles required.',flush=True)

def reasons(w):
    ps=patterns(w);sig=ps[0][0]
    if sig[5]==1 and sig[11]==-1 and [p[3]for p in ps[:3]]==[-1,1,-1]:
        return ['consecutive_inflections']
    return []

if __name__=='__main__':check_identities()


==> anc/rolle6_artifact/research/moment_obstruction.py <==
"""Exact certificates from second moments and their one-root deletion identity."""
import json
from math import gcd,isqrt
from functools import lru_cache
from metric_obstruction import ROOT,constraint_forms as base_forms
from root_subset_coordinates import FULL,SUBSETS,D,coordinates,linear,difference,verify_sparse
DIRECTIONS_DELETE=[(1,0)]+[(1,s)for s in(-8,-4,-2,-1,1,2,4,8)]+[(2,s)for s in(-1,1)]

def primitive(row):
    g=gcd(*row);assert g
    return [v//g for v in row]

def compositions(total,k):
    if k==1:yield(total,);return
    for a in range(total+1):
        for b in compositions(total-a,k-1):yield(a,)+b

@lru_cache(None)
def directions(m):
    out=[]
    for gaps in compositions(4,m-1):
        x=[0]
        for gap in gaps:x.append(x[-1]+gap)
        a=[m*v-sum(x)for v in x];g=gcd(*a);out.append(tuple(v//g for v in a))
    return out

def constraint_forms(w):
    E,B=base_forms(w);Q=coordinates(w);extra=[]
    for S in [FULL]+SUBSETS:
        for j in range(max(0,len(S)-2)):
            R=Q[S][j];m=len(R);delta=difference(Q[S][-2][1],Q[S][-2][0]);weights=[]
            for k in range(1,m):
                num=isqrt(1024**2*4*k*(m-k)//(m*m*(m-1)))+1
                assert num*num*m*m*(m-1)>1024**2*4*k*(m-k);weights.append(num)
            row=linear([(a,difference(y,x))for a,x,y in zip(weights,R,R[1:])]+[(-1024,delta)])
            extra.append(primitive(row))
            for a in directions(m):
                assert sum(a)==0 and any(a)
                N=m*(m-1)*sum(t*t for t in a);n=isqrt(64**2*N)+1;assert n*n>64**2*N
                extra.append(primitive(linear([(n,delta)]+[(-128*t,r)for t,r in zip(a,R)])))
    assert len(extra)==927
    for S in [FULL]+SUBSETS:
        n=len(S)
        if n<3:continue
        ds=difference(Q[S][-2][1],Q[S][-2][0]);mu=Q[S][-1][0]
        for i,deleted in enumerate(S):
            T=tuple(k for k in S if k!=deleted);dt=difference(Q[T][-2][1],Q[T][-2][0]);R=difference(Q[S][0][i],mu)
            M=n*(n-1)**2;alpha=(n-2)*(n-1)**2;beta=4*n
            for t,s in DIRECTIONS_DELETE:
                K=alpha*t*t+beta*s*s;num=isqrt(64**2*M*K)+1;assert num*num>64**2*M*K
                extra.append(primitive(linear([(num,ds),(-64*alpha*t,dt),(-64*beta*s,R)])))
            if i in(0,n-1):
                sign=-1 if i==0 else 1;num=isqrt(1024**2*(n-2)//n)+1;assert num*num*n>1024**2*(n-2)
                extra.append(primitive(linear([((n-1)*num,dt),(2048*sign,R),(-(n-1)*1024,ds)])))
    assert len(extra)==2727
    return E,B+extra

def verify_certificate(w,record):verify_sparse(*constraint_forms(w),record)

def check_certificates():
    data=json.loads((ROOT/'data/moment_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    result=set(data);assert {w[::-1]for w in result}==result
    print('EXACTLY VERIFIED',len(result),'coupled second-moment certificates',flush=True)
    return result

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/negative_inflections_obstruction.py <==
"""Two cubic derivative signs and three negative inflection values forbid six roots."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,direct_minimum
from bernstein3 import bernstein
from inflection_obstruction import patterns
from recovery_geometry import HH,COEFF,f_at,q_at,cubic_at,secant,check_domain_reduction
ROOT=Path(__file__).resolve().parents[1]
BASE=[scale(HH,-1)]
SECANTS=[secant(scale(U,-1)),secant({}),secant(ONE)]
def polynomials(anchors):
 a,c=anchors;qa=q_at(scale(ONE,a));qc=q_at(scale(ONE,c))
 return BASE+[add(qa,scale(q_at(ONE),-1)),add(qc,scale(q_at(scale(U,-1)),-1))]+[add(q,scale(s,-1))for q in [qa,qc]for s in SECANTS]
def anchor_checks(box,anchors):
 a,c=anchors;assert a<0 and F(1,2)<=c<=F(3,5)
 pbox=[box[0],box[1],(F(0),F(1))]
 assert a==-box[0][0]/2 or direct_minimum(cubic_at(a),pbox)>=0
 assert c==F(1,2)or direct_minimum(cubic_at(c),pbox)>=0

def check_certificates(path=None):
 check_domain_reduction()
 d=json.loads(Path(path or ROOT/'data/negative_inflections_certificate.json').read_text())
 box=[(F(3,5),F(2)),(F(0),F(1,2)),(F(1),F(2))]
 assert d['box']==[[str(a),str(b)]for a,b in box]
 stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*9};cache={}
 def walk(tr,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if isinstance(tr,dict):
   i=tr['leaf'];assert type(i)is int and 0<=i<9
   if i==0:p=BASE[0]
   else:
    anchors=tuple(F(v)for v in tr['anchors']);key=(tuple(box[:2]),anchors)
    if key not in cache:anchor_checks(box,anchors);cache[key]=True
    p=polynomials(anchors)[i]
   m=direct_minimum(p,box);assert m>=0 and m==min(bernstein(p,box)[1].values()),(box,i,m)
   stats['leaves']+=1;stats['types'][i]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];mid=sum(box[ax])/2
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],b,depth+1)
 walk(d['tree'],box,0);assert stats==d['statistics']
 print('EXACTLY VERIFIED negative-inflections obstruction:',stats['leaves'],'rational boxes with certified cubic-root bounds and the unbounded parameter controlled.',flush=True)
 return stats

def reasons(w):
 p=patterns(w);sig=p[0][0]
 if sig[5]<0 and sig[11]<0 and sig[1]<0 and sig[7]<0 and all(z[3]<0 for z in p[:3]):return ['negative_inflections_fourth_maximum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/outer_cubic_chord_obstruction.py <==
"""Alternating values at two inflections and the extreme zeros of P''' ."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
NAMES=['-D','-N','N-2D','-H','-V','W-uV']

def check_certificates(path=None):
    data=json.loads(Path(path or ROOT/'data/outer_cubic_chord_certificate.json').read_text())
    parse=lambda rows:{tuple(e):F(co)for e,co in rows}
    source={name:parse(data['polynomials'][name])for name in NAMES}
    tail={name:parse(row)for name,row in data['tail'].items()}
    # First reconstruct the remainder of F-xF(1) modulo R' in variables u,r.
    r=K;s=add(ONE,r);T=add(ONE,U,scale(r,2))
    H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
    coeff={6:scale(ONE,F(1,30)),5:scale(s,F(-1,10)),4:scale(H,F(-1,12)),3:scale(mul(U,T),F(1,6))}
    F1=add(*coeff.values());coeff[1]=scale(F1,-1)
    # x^3=3(1+r)x^2/2+Hx/2-uT/4 at a zero of R'.
    pp=[(ONE,{},{})]
    for i in range(6):
        a,b,c=pp[-1]
        pp.append((scale(mul(c,mul(U,T)),F(-1,4)),add(a,scale(mul(c,H),F(1,2))),add(b,scale(mul(c,s),F(3,2)))))
    C,B,A=[add(*(mul(co,pp[i][j])for i,co in coeff.items()))for j in range(3)]
    h=add(scale(s,F(3,2)),scale(Y,-1))
    k=add(power(Y,2),scale(mul(s,Y),F(-3,2)),scale(H,F(-1,2)))
    V=add(B,mul(A,h));W=add(C,scale(mul(A,k),-1))
    Vc=scale(A,-1)
    assert tail['c_coefficient']==scale(Vc,960)
    half={}
    for(i,j,k0),co in V.items():
        e=(i,j,0);half[e]=half.get(e,F(0))+co*F(1,2)**k0
    half={e:co for e,co in half.items()if co}
    D0=add(scale(ONE,3),scale(r,6),scale(H,2))
    assert mul(r,tail['bound'])==add(scale(mul(D0,half),-1920),scale(mul(r,Vc),-960))
    for p in tail.values():
        q=translate(p,(F(2),F(0),F(0)))
        assert all(co>0 for co in q.values()) and q.get((0,0,0),0)>0
    # R'(1/2)=r/2, R'(mu)=-r(r+u)(r+u+1).
    cubic=lambda x:add(scale(power(x,3),4),scale(mul(s,power(x,2)),-6),scale(mul(H,x),-2),mul(U,T))
    assert cubic(scale(ONE,F(1,2)))==scale(r,F(1,2))
    assert cubic(scale(s,F(1,2)))==scale(mul(mul(r,add(r,U)),add(r,U,ONE)),-1)
    # Now replace r by N/(2D) and the middle cubic root by c=K.
    c=K;D=add(U,scale(mul(add(U,scale(ONE,-1)),c),-2),scale(power(c,2),-3))
    N=mul(add(scale(c,2),scale(ONE,-1)),add(power(U,2),U,scale(c,2),scale(power(c,2),-2)))
    HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
    assert source['-D']==scale(D,-1)and source['-N']==scale(N,-1)
    assert source['N-2D']==add(N,scale(D,-2))and source['-H']==scale(HN,-1)
    def cleared(p):
        assert max(e[1]for e in p)<=5
        return scale(add(*(scale(mul(mul(mul(power(U,i),power(N,j)),power(scale(D,2),5-j)),power(K,k0)),co)
                           for(i,j,k0),co in p.items())),960)
    VV=cleared(V);WW=cleared(W)
    assert mul(add(scale(c,2),scale(ONE,-1)),source['-V'])==scale(VV,-1)
    assert source['W-uV']==add(WW,scale(mul(U,VV),-1))
    # D=0 at the physical substitution is impossible: N>0.
    assert add(scale(mul(D,power(c,3)),8),scale(mul(add(scale(D,2),N),power(c,2)),-6),scale(mul(HN,c),-4),scale(mul(U,add(mul(D,add(ONE,U)),N)),2))=={}
    box=[(F(3,5),F(2)),(F(1,2),F(3,5)),(F(0),F(1))]
    cover=data['cover'];assert cover['names']==NAMES and cover['box']==[[str(a),str(b)]for a,b in box]
    polys=list(source.values());bs=[bernstein(p,box)for p in polys]
    stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*6}
    def walk(tree,bs,box,depth):
        stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
        if type(tree)is int:
            assert 0<=tree<6
            m=min(bs[tree][1].values());assert m>=0 and direct_minimum(polys[tree],box)==m
            stats['leaves']+=1;stats['types'][tree]+=1;return
        assert type(tree)is list and len(tree)==3 and type(tree[0])is int and tree[0]in(0,1)
        axis=tree[0];pairs=[split(p,axis)for p in bs];mid=sum(box[axis])/2
        for side in range(2):
            b=box[:];b[axis]=(box[axis][0],mid)if side==0 else(mid,box[axis][1])
            walk(tree[side+1],[p[side]for p in pairs],b,depth+1)
    walk(cover['tree'],bs,box,0);assert stats==cover['statistics']
    print('EXACTLY VERIFIED outer-cubic chord: six rational rectangles, independent coefficient checks and a positive tail.',flush=True)
    return stats

def reasons(w):
    p=patterns(w);sig=p[0][0]
    if sig[5]==-1 and sig[11]==1 and sig[0]==-1 and sig[15]==1 and p[1][3]==1 and p[2][3]==-1:
        return ['outer_cubic_chord']
    return []

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text());unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/outer_cubic_obstruction.py <==
"""Exact univariate obstruction using the outer and middle roots of P'''.
Only Python's standard library is used. See OUTER_CUBIC_PROOF.md.
"""
import json
from fractions import Fraction as F
from math import factorial
from pathlib import Path
from parametric_middle_obstruction import add,scale,mul,power,trim,bernstein
ROOT=Path(__file__).resolve().parents[1]
DATA=json.loads((ROOT/'data/outer_cubic_certificates.json').read_text())
D=[1,-1,1];AN=[2,-2,-1];CN=[-1,-2,2];DN=scale(add(AN,CN),-1)
BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))


def forms():
    # (degree in z, parameter coordinate A/B/C/constant, numerator, D exponent)
    terms=[(6,3,[F(1,120)],0),(4,3,[F(-1,8)],0),
           (3,3,scale(BN,F(1,6)),3),(2,0,[F(1,2)],0),
           (1,1,[1],0),(0,2,[1],0)]
    out=[]
    for n in (AN,scale(D,-1),CN,[],D,DN):
        for j in range(3):
            row=[[]for _ in range(4)]
            for degree,coord,num,denpow in terms:
                if degree<j:continue
                p=degree-j
                v=scale(mul(mul(num,power(n,p)),power(D,6-denpow-p)),
                        120*factorial(degree)//factorial(p))
                row[coord]=add(row[coord],v)
            assert all(v.denominator==1 if isinstance(v,F) else isinstance(v,int)
                       for ps in row for v in ps)
            out.append(row)
    return out


def quotient(p,q):
    p=list(map(F,trim(p)));q=list(map(F,trim(q)))
    out=[F(0)]*max(0,len(p)-len(q)+1)
    while p and len(p)>=len(q):
        n=len(p)-len(q);v=p[-1]/q[-1];out[n]=v
        p=add(p,[0]*n+scale(q,-v))
    assert not p
    return trim(out)


def signature(w):
    pos3=[i for i,c in enumerate(w) if c=='3']
    if pos3[1]>w.index('5'):w=w[::-1]
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    markers=sorted(pos[3]+pos[4]+pos[5])
    assert ''.join(w[i]for i in markers)=='343543'
    return tuple((-1)**sum(i>t for i in pos[j])for t in markers for j in range(3))


def reasons(w):
    ss=signature(w)
    return ['outer_cubic_B'] if all(a==0 or a==b for a,b in zip(DATA['signature'],ss)) else []


def check_certificates():
    # Cubic root identities: a+c+d=0, a^2+ac+c^2=3, a*c*d=-b.
    assert not add(AN,CN,DN)
    assert not add(power(AN,2),mul(AN,CN),power(CN,2),scale(power(D,2),-3))
    assert not add(mul(mul(AN,CN),DN),BN)
    fs=forms();certs={t['id']:t for t in DATA['identities']}
    assert len(certs)==len(DATA['identities'])
    mask=[0]*18
    for cert in certs.values():
        total=[[]for _ in range(4)]
        assert len({t['row']for t in cert['terms']})==len(cert['terms'])>0
        for term in cert['terms']:
            i=term['row'];sg=term['sign'];w=term['weight']
            assert 0<=i<18 and sg in (-1,1) and w and all(isinstance(a,int)for a in w)
            assert mask[i]in(0,sg);mask[i]=sg
            for j in range(4):total[j]=add(total[j],scale(mul(w,fs[i][j]),sg))
        assert total[:3]==[[],[],[]]
        assert not add(total[3],cert['residual'])
    assert mask==DATA['signature']
    guard=DATA['guard_polynomial'];assert guard==[-1,-5,5]
    end=F(1);applications=0
    for piece in DATA['pieces']:
        left,right=[F(*v)for v in piece['interval']]
        assert left==end and left<right
        branches=piece['branches']
        assert [t['guard_sign']for t in branches]in([0],[-1,1])
        for branch in branches:
            cert=certs[branch['identity']];g=branch['guard_sign'];strict=False
            for term in cert['terms']:
                w=term['weight'];bs=bernstein(w,left,right)
                if min(bs)<0:
                    assert g in(-1,1)
                    q=quotient(w,scale(guard,g))
                    assert min(bernstein(q,left,right))>=0
                elif min(bs)>0:strict=True
            assert strict # One coefficient is positive throughout the closed piece.
            assert min(bernstein(cert['residual'],left,right))>=0
            applications+=1
        end=right
    assert end==F(11,8)
    # (1+sqrt(3))/2<11/8, checked without a floating-point approximation.
    assert F(3)<(2*end-1)**2
    print('EXACTLY VERIFIED',len(certs),'outer-cubic identities and',applications,
          'interval branches covering the full normalized parameter domain',flush=True)

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    remaining=json.loads((ROOT/'data/unresolved_n6.json').read_text())
    assert not any(reasons(w)for w in remaining)
    rejected=json.loads((ROOT/'data/outer_cubic_rejected_n6.json').read_text())
    assert rejected and all(reasons(w)==v for w,v in rejected.items())
    print('EXACTLY VERIFIED',len(rejected),'stored additional exclusions',sorted(rejected))


==> anc/rolle6_artifact/research/outer_inflection_average_obstruction.py <==
"""Exact weighted-average inequality at outer inflections of P-prime."""
from fractions import Fraction as F
from pathlib import Path
import json
from two_parameter_obstruction import add,scale,mul,power
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
ONE={(0,0):1};M={(1,0):1};P={(0,1):1}

def check_identities():
 e=scale(mul(M,P),2)
 t=mul(M,add(ONE,scale(P,-3)))
 w=add(ONE,scale(P,-2),scale(mul(M,t),-2))
 k2=add(power(e,2),scale(w,-1))
 assert k2==mul(add(scale(P,2),scale(ONE,-1)),add(ONE,scale(mul(power(M,2),add(ONE,scale(P,-1))),-2)))
 Rc=mul(add(power(M,2),scale(ONE,-1)),add(power(add(e,scale(M,-1)),2),scale(k2,-1)))
 assert Rc==mul(add(scale(P,2),scale(ONE,-1)),power(add(ONE,scale(power(M,2),-1)),2))
 S2=add(power(t,2),P);S3=add(power(t,3),scale(mul(P,t),2))
 intercept=add(mul(P,add(scale(S3,F(1,5)),scale(mul(e,S2),F(1,2)),
                           scale(mul(add(w,scale(ONE,-1)),t),F(1,3)),scale(e,-1))),scale(e,F(7,30)))
 positive=add(mul(mul(power(M,2),power(add(scale(P,3),scale(ONE,-1)),2)),add(scale(ONE,7),scale(P,-6))),
              mul(add(ONE,scale(P,-1)),add(scale(P,27),scale(ONE,-7))))
 assert intercept==scale(mul(mul(M,P),positive),F(-1,15))
 assert F(1,2)*27-7>0 and 7-6*F(1)>0
 print('EXACTLY VERIFIED outer-inflection weighted-average identity; strictly positive remainder for 0<m<1, 1/2<p<1.',flush=True)

def reasons(w):
 ps=patterns(w);sig=ps[0][0]
 if sig[1]==1 and sig[16]==1 and ps[0][3]==1 and ps[3][3]==-1:
  return ['outer_inflection_average']
 return []

if __name__=='__main__':
 check_identities()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text());unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/outer_secant_obstruction.py <==
"""Analytic comparison of outer-inflection and two reference secants.

See PROOF_OUTER_SECANTS.md. This checker verifies algebra and word mapping;
it is not a formal proof assistant for the analytic inequalities.
"""
from pathlib import Path
from fractions import Fraction as F
from math import comb
from left_minimum_inflection_obstruction import add,scale,mul
from hermite_criterion import power
from inflection_pair_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
CONDITIONS={'cubic_secant':[(0,1),(15,-1)],'unit_secant':[(3,1),(12,-1)],
            'mean_derivative':[(10,-1)],'middle_cubic_derivative':[(7,-1)]}
# Ascending coefficients in r, t. The denominators are positive.
NAD={(7,2):14,(6,2):-15,(5,1):-168,(4,2):32,(4,1):84,(3,0):288,
     (2,1):60,(2,0):-576,(1,2):-352,(1,1):2112,(1,0):-3168,
     (0,2):240,(0,1):-1440,(0,0):2160}
NPM={(6,2):7,(4,1):-84,(3,2):16,(3,1):-48,(2,0):144,(1,1):128,
     (1,0):-384,(0,2):-176,(0,1):1056,(0,0):-1584}
NC={(7,2):14,(6,2):30,(5,1):-168,(4,2):32,(4,1):-456,(3,0):288,
    (2,2):-216,(2,1):816,(2,0):72,(1,2):-352,(1,1):2112,(1,0):-3168,
    (0,2):-480,(0,1):2880,(0,0):-4320}
GC=[8,-12,-36,64,-31,4]
GC_NEG_BERNSTEIN=[F(16),F(40),F(472,5),F(992,5),F(1712,5),F(360)]
J=[48,64,-264,-40,231,20,-66,-8,3]
J_NEG_BERNSTEIN=[F(1344),F(2760),F(38432,7),F(73800,7),F(681672,35),
                 F(241200,7),F(405688,7),F(91440),F(131664)]

def check_identities():
 dim=3;one={(0,0,0):1};r={(1,0,0):1};d={(0,1,0):1};t={(0,0,1):1};ri={(-1,0,0):1}
 pw=lambda x,n:power(x,n,dim)
 const=lambda n:scale(one,n)
 sub_t=lambda p:{(i,j+2*k,0):v for (i,j,k),v in p.items()}
 def lift(p):return {(i,0,j):v for (i,j),v in p.items()}
 nad=lift(NAD);npm=lift(NPM);nc=lift(NC);T=add(pw(r,4),scale(pw(r,2),-2),const(4))
 w=mul(r,d);b=add(pw(d,3),scale(d,-3))
 p=add(const(-3),scale(ri,-6),mul(pw(d,2),add(scale(ri,2),scale(pw(r,2),F(1,2)))))
 q=add(pw(w,2),const(-6),scale(p,-1));A=scale(mul(p,q),F(1,4))
 assert scale(mul(w,add(p,scale(q,-1))),F(1,4))==b
 def divided(sum_,prod):
  seq=[one,sum_]
  for n in range(2,6):seq.append(add(mul(sum_,seq[-1]),scale(mul(prod,seq[-2]),-1)))
  return add(scale(seq[5],F(1,120)),scale(seq[3],F(-1,8)),scale(mul(b,seq[2]),F(1,6)),scale(mul(A,sum_),F(1,2)))
 uv=divided(w,p);ad=divided(d,add(pw(d,2),const(-3)))
 assert scale(mul(pw(r,2),add(uv,scale(ad,-1))),480)==mul(d,sub_t(nad))
 assert scale(mul(r,add(uv,scale(b,F(-1,6)))),240)==mul(d,sub_t(npm))
 qc=mul(d,add(scale(pw(d,4),F(9,20)),scale(pw(d,2),-1),scale(A,-1)))
 assert scale(mul(pw(r,2),add(uv,scale(qc,-1))),480)==mul(d,sub_t(nc))
 assert ad==scale(mul(d,add(const(-81),scale(A,20),scale(pw(d,2),23))),F(1,40))
 # Inner-root discriminant and product P'''(u)P'''(v).
 disc=add(pw(w,2),scale(q,-4))
 assert mul(r,disc)==mul(add(r,const(-2)),add(const(12),scale(mul(pw(d,2),add(pw(r,2),scale(r,2),const(4))),-1)))
 K=add(pw(w,2),scale(p,-1),const(-3));M=add(b,scale(mul(w,p),-1))
 prodS=add(mul(pw(K,2),p),mul(mul(K,M),w),pw(M,2))
 f1=add(mul(add(pw(r,2),const(2)),pw(d,2)),const(-6))
 f2=add(mul(add(pw(r,2),scale(r,-2),const(4)),pw(d,2)),const(-12))
 f3=add(mul(T,pw(d,2)),const(-12))
 assert scale(mul(pw(r,3),prodS),8)==mul(mul(mul(add(r,const(2)),f1),f2),f3)
 # H3, written using independent r,t.
 hnum=add(mul(pw(r,6),pw(t,2)),scale(mul(pw(r,4),t),-12),scale(mul(pw(r,2),pw(t,3)),8),scale(mul(pw(r,2),pw(t,2)),-48),scale(mul(pw(r,2),t),72),scale(pw(r,2),16),scale(pw(t,2),-16),scale(t,96),const(-144))
 H=add(const(5),scale(A,-4),scale(pw(b,2),-2))
 assert scale(mul(pw(r,2),H),4)==scale(sub_t(hnum),-1)
 def endpoint(n,degree):
  return add(*(scale(mul({(i,0,0):1},pw(T,degree-j)),v*12**j)for (i,_,j),v in n.items()))
 # -H(r,12/T)*r^2*T^3: factored expression.
 eh=scale(endpoint(hnum,3),F(1,4))
 rhs=scale(mul(mul(mul(mul(pw(r,2),pw(add(r,const(-2)),2)),pw(add(r,const(-1)),2)),pw(add(r,const(1)),2)),mul(pw(add(r,const(2)),2),add(pw(r,4),scale(pw(r,2),-14),const(4)))),4)
 assert eh==rhs
 # Quadratic coefficients and endpoint identities for both secant differences.
 coeff=lambda n,k:{(i,0,0):v for (i,_,j),v in n.items()if j==k}
 assert coeff(nad,2)==mul(add(pw(r,3),const(-4)),add(scale(pw(r,4),14),scale(pw(r,3),-15),scale(r,88),const(-60)))
 assert coeff(nad,0)==scale(add(scale(pw(r,3),2),scale(pw(r,2),-4),scale(r,-22),const(15)),144)
 G=add(pw(r,5),scale(pw(r,4),2),scale(pw(r,3),-20),scale(pw(r,2),-69),scale(r,-72),const(-22))
 assert endpoint(nad,2)==scale(mul(mul(pw(r,2),pw(add(r,const(-1)),4)),G),288)
 assert coeff(npm,2)==mul(add(pw(r,3),const(-4)),add(scale(pw(r,3),7),const(44)))
 assert coeff(npm,0)==scale(add(scale(pw(r,2),3),scale(r,-8),const(-33)),48)
 assert endpoint(npm,2)==scale(mul(pw(r,2),{(i,0,0):v for i,v in enumerate(J)if v}),48)
 assert coeff(nc,2)==scale(mul(pw(add(r,const(2)),2),add(scale(pw(r,5),7),scale(pw(r,4),-13),scale(pw(r,3),24),scale(pw(r,2),-28),scale(r,16),const(-60))),2)
 assert coeff(nc,0)==scale(mul(pw(add(r,const(2)),2),add(scale(r,4),const(-15))),72)
 assert endpoint(nc,2)==scale(mul(mul(pw(r,2),pw(add(r,const(2)),4)),{(i,0,0):v for i,v in enumerate(GC)if v}),72)
 # Exact Bernstein coefficients of -J(2+2z), degree 8.
 qcoef=[-sum(F(J[k]*comb(k,j)*2**k)for k in range(j,9))for j in range(9)]
 bs=[sum(qcoef[j]*F(comb(i,j),comb(8,j))for j in range(i+1))for i in range(9)]
 assert bs==J_NEG_BERNSTEIN and min(bs)>0
 gc_power=[-sum(F(GC[k]*comb(k,j)*2**k)for k in range(j,6))for j in range(6)]
 gc_bs=[sum(gc_power[j]*F(comb(i,j),comb(5,j))for j in range(i+1))for i in range(6)]
 assert gc_bs==GC_NEG_BERNSTEIN and min(gc_bs)>0
 assert F(675,16)-F(1350,193)-6-18-F(128,75)==F(2196961,231600)>0
 assert F(15,4)**4-14*F(15,4)**2+4==F(1249,256)>0
 # H_t>0 on r>=4, 0<=t<=12/T: the lower bound used in the proof.
 assert F(48)-18-F(48,7)-6-F(3,2)==F(219,14)>0
 # Independent 3x3 Newton moment determinant, variables A,b in two slots.
 aa={(1,0,0):1};bb={(0,1,0):1}
 det=add(scale(add(const(13500),scale(aa,-7200),scale(pw(bb,2),-3600)),6),const(-27000))
 assert det==scale(add(const(5),scale(aa,-4),scale(pw(bb,2),-2)),10800)
 print('EXACTLY VERIFIED outer-secant identities, H3 determinant, and fifteen positive Bernstein coefficients.',flush=True)
 return {'bernstein_coefficients':15,'new_rules':4}

def reasons(word):
 out=[]
 for sig,iv,uq,up,jv,vq,vp in patterns(word):
  if (iv,jv,up,vp)!=(0,6,-1,1):continue
  for name,mask in CONDITIONS.items():
   if all(sig[i]==sg for i,sg in mask):out.append('outer_secant_'+name)
 return sorted(set(out))

if __name__=='__main__':check_identities()


==> anc/rolle6_artifact/research/parametric_middle_obstruction.py <==
"""Polynomial Farkas certificates covering the full parameter interval (0,1).

Normalize p^(4) roots to -1,1, reflect so its middle p''' root v lies
in (0,1), and substitute b=3v-v^3. The constraints are affine in A,B,C.
Polynomial multipliers and their signs are checked with exact Bernstein
coefficients on rational subintervals. No external packages are needed.
"""
import json
from fractions import Fraction as F
from math import comb,factorial
from pathlib import Path
from central_value_obstruction import canonical

ROOT=Path(__file__).resolve().parents[1]
DATA=json.loads((ROOT/'data/parametric_middle_certificates.json').read_text())
# Coefficients of A,B,C,constant, each a polynomial in v (low powers first).
# Values are scaled by 120; rows are p,p',p'' at -1,0,v,1, in that order.
FORMS=[
    [[60],[-120],[120],[-14,-60,0,20]],
    [[-120],[120],[],[54,180,0,-60]],
    [[120],[],[],[-150,-360,0,120]],
    [[],[],[120],[]],[[],[120],[],[]],[[120],[],[],[]],
    [[0,0,60],[0,120],[120],[0,0,0,0,45,0,-19]],
    [[0,120],[120],[],[0,0,0,120,0,-54]],
    [[120],[],[],[0,0,180,0,-90]],
    [[60],[120],[120],[-14,60,0,-20]],
    [[120],[120],[],[-54,180,0,-60]],
    [[120],[],[],[-150,360,0,-120]],
]


def trim(p):
    p=list(p)
    while p and not p[-1]:p.pop()
    return p


def add(*polys):
    out=[0]*max((len(p)for p in polys),default=0)
    for p in polys:
        for i,c in enumerate(p):out[i]+=c
    return trim(out)


def scale(p,c):return trim([c*x for x in p])


def mul(p,q):
    if not p or not q:return []
    out=[0]*(len(p)+len(q)-1)
    for i,a in enumerate(p):
        for j,b in enumerate(q):out[i+j]+=a*b
    return trim(out)


def power(p,n):
    out=[1]
    for _ in range(n):out=mul(out,p)
    return out


def value(p,x):
    out=0
    for c in reversed(p):out=out*x+c
    return out


def bernstein(p,left,right):
    p=trim(p)
    if not p:return [F(0)]
    n=len(p)-1
    # Coefficients after v=left+(right-left)*t, 0<=t<=1.
    a=[sum(p[i]*comb(i,k)*left**(i-k)*(right-left)**k
        for i in range(k,n+1))for k in range(n+1)]
    return [sum(a[i]*F(comb(k,i),comb(n,i))for i in range(k+1))for k in range(n+1)]


def signature(w):
    w=canonical(w)
    assert len(w)==21 and all(w.count(str(i))==6-i for i in range(6))
    pos=[[j for j,c in enumerate(w)if c==str(i)]for i in range(6)]
    markers=sorted(pos[4]+pos[5]+[pos[3][1]])
    return tuple((-1)**sum(j>x for j in pos[d])for x in markers for d in range(3))


MASKS={tuple(p['signature']):p['id']for p in DATA['patterns']}


def reasons(w):
    signs=signature(w)
    return [name for mask,name in MASKS.items()
        if all(a==0 or a==b for a,b in zip(mask,signs))]


def check_certificates():
    # Independently differentiate the normalized sextic at polynomial nodes.
    xcoeff={6:[[],[],[],[F(1,120)]],4:[[],[],[],[F(-1,8)]],
        3:[[],[],[],[0,F(1,2),0,F(-1,6)]],
        2:[[F(1,2)],[],[],[]],1:[[],[1],[],[]],0:[[],[],[1],[]]}
    generated=[]
    for x in ([-1],[],[0,1],[1]):
        for d in range(3):
            row=[]
            for j in range(4):
                row.append(add(*(scale(mul(cs[j],power(x,k-d)),
                    120*factorial(k)//factorial(k-d))for k,cs in xcoeff.items()if k>=d)))
            generated.append(row)
    assert generated==FORMS
    identities={c['id']:c for c in DATA['identities']}
    assert len(identities)==len(DATA['identities'])
    assert len(MASKS)==len(DATA['patterns'])
    # Zero means an unconstrained sign. No retained mask implies another.
    for a in MASKS:
        for b in MASKS:
            if a!=b:assert not all(x==0 or x==y for x,y in zip(a,b))
    assert len({p['id']for p in DATA['patterns']})==len(DATA['patterns'])
    for cert in identities.values():
        terms=cert['terms']
        assert len({a['row']for a in terms})==len(terms)>0
        total=[[]for _ in range(4)]
        for a in terms:
            i=a['row'];sign=a['sign'];weight=a['weight']
            assert isinstance(i,int)and 0<=i<12 and sign in (-1,1)
            assert weight and all(isinstance(c,int)for c in weight)
            for j in range(4):total[j]=add(total[j],scale(mul(weight,FORMS[i][j]),sign))
        assert total[:3]==[[],[],[]]
        assert all(isinstance(c,int)for c in cert['residual'])
        assert not add(total[3],cert['residual'])
    applications=0
    for pattern in DATA['patterns']:
        signs=pattern['signature'];assert len(signs)==12 and set(signs)<=set((-1,0,1))
        end=F(0)
        assert pattern['pieces']
        for piece in pattern['pieces']:
            left,right=(F(*x)for x in piece['interval'])
            assert left==end and 0<=left<right<=1
            cert=identities[piece['identity']]
            total=[]
            for a in cert['terms']:
                assert signs[a['row']]==a['sign']
                assert min(bernstein(a['weight'],left,right))>=0
                total=add(total,a['weight'])
            bs=bernstein(total,left,right)
            assert min(bs)>=0 and max(bs)>0
            if left>0:assert value(total,left)>0
            if right<1:assert value(total,right)>0
            assert min(bernstein(cert['residual'],left,right))>=0
            end=right;applications+=1
        assert end==1
    print('EXACTLY VERIFIED',len(identities),'parametric identities and',applications,
        'interval applications covering',len(DATA['patterns']),'sign patterns on (0,1)',flush=True)


if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/polar_mean_obstruction.py <==
"""Exact constraints and integer certificates for the mean-polar quartic.

All arithmetic in this module is standard-library integer arithmetic.
See PROOF_POLAR_MEAN.md for root intervals and positivity of the forms.
"""
import json
from pathlib import Path
from verify_bounds import forms
ROOT=Path(__file__).resolve().parents[1]


def root_bounds(w):
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    a=pos[5][0];bounds=[]
    for j in range(4):
        r=pos[j];y=pos[j+1];row=[]
        for i in range(len(r)-1):
            if r[i+1]<a:row.append([y[i],r[i+1]])
            elif r[i]>a:row.append([r[i],y[i]])
        assert len(row)==4-j
        bounds.append(row)
    for j in range(4):
        n=4-j
        for x,c in enumerate(w):
            def sign(d):
                return 0 if int(c)==d else (-1)**sum(t>x for t in pos[d])
            s,t=sign(j),sign(j+1)
            u=t*((a>x)-(a<x))
            if s==0:known=-u
            elif u==0:known=-s
            elif s*u>0:known=-s
            else:continue
            assert known in (-1,1)
            left=sum(b[1]<=x for b in bounds[j])
            inside=[i for i,b in enumerate(bounds[j])if b[0]<x<b[1]]
            assert len(inside)<=1
            if inside:
                i=inside[0]
                if known==(-1)**(n-left):bounds[j][i][0]=x
                else:bounds[j][i][1]=x
            else:
                assert known==(-1)**(n-left),(w,j,x)
    return bounds


def constraint_forms(w):
    E0,B0=forms(w,6);center=w.index('5');d=30
    E=[v+[0]*10 for v in E0];B=[v+[0]*10 for v in B0]
    P=[[int(j<k)-int(j<center)for j in range(20)]+[0]*10 for k in range(21)]
    q=[];idx=20
    for j in range(4):
        q.append([])
        for i in range(4-j):
            q[-1].append([int(k==idx)for k in range(d)]);idx+=1
    def combine(terms):return [sum(c*v[k]for c,v in terms)for k in range(d)]
    for j in range(3):E.append(combine([(1,v)for v in q[j]]+[(-(4-j),q[3][0])]))
    bounds=root_bounds(w)
    for j in range(4):
        for i,z in enumerate(q[j]):
            lo,hi=bounds[j][i]
            B.append(combine([(1,z),(-1,P[lo])]))
            B.append(combine([(1,P[hi]),(-1,z)]))
        for x,y in zip(q[j],q[j][1:]):B.append(combine([(1,y),(-1,x)]))
    for j in range(3):
        for i,z in enumerate(q[j+1]):
            B.append(combine([(1,z),(-1,q[j][i])]))
            B.append(combine([(1,q[j][i+1]),(-1,z)]))
    for j in range(2):
        m=4-j
        for k in range(1,m):
            B.append(combine([(m-k+1,q[j+1][k-1]),(-(m-k),q[j][k-1]),(-1,q[j][k])]))
            B.append(combine([(1,q[j][k-1]),(k,q[j][k]),(-(k+1),q[j+1][k-1])]))
        for k in range(1,m-1):
            B.append(combine([(k,z)for z in q[j][:k+1]]+[(-k-1,z)for z in q[j+1][:k]]))
            B.append(combine([(-k,z)for z in q[j][-(k+1):]]+[(k+1,z)for z in q[j+1][-k:]]))
    return E,B


def verify_certificate(w,certificate):
    E,B=constraint_forms(w);v=certificate
    assert len(v)==len(E)+len(B) and all(type(x)is int for x in v)
    y=v[:len(E)];z=v[len(E):]
    assert min(z)>=0 and sum(z)>0
    for k in range(30):
        assert sum(a*row[k]for a,row in zip(y,E))==sum(a*row[k]for a,row in zip(z,B)),(w,k)


def check_certificates():
    data=json.loads((ROOT/'data/polar_mean_rejected_n6.json').read_text())
    for w,certificate in data.items():verify_certificate(w,certificate)
    rejected=set(data)
    assert {w[::-1]for w in rejected}==rejected
    print('EXACTLY VERIFIED',len(data),'mean-polar quartic obstruction certificates',flush=True)
    return rejected


if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/positive_H_first_minimum_obstruction.py <==
"""Exact exclusion from a positive second inflection and the first cubic slope."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
BOX=[(F(3,5),F(2)),(F(1,2),F(3,4)),(F(1),F(3,2))]
LOCAL_BOX=[(F(99,100),F(101,100)),(F(577,1000),F(578,1000)),(F(128,100),F(130,100))]
def polynomials():
 t=K
 D=add(mul(mul(U,t),add(scale(t,3),scale(ONE,-2))),scale(t,2),scale(ONE,-1))
 N=mul(add(scale(mul(U,t),2),ONE),add(mul(U,add(ONE,scale(power(t,2),-2))),scale(t,-2),ONE))
 DN=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert all(i>=1 for i,j,k in HN);Hb={(i-1,j,k):c for(i,j,k),c in HN.items()}
 ec={6:scale(D,2),5:scale(DN,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 E=lambda x:add(*(mul(c,power(x,j))for j,c in ec.items()))
 EP=lambda x:add(*(scale(mul(c,power(x,j-1)),j)for j,c in ec.items()))
 UT=mul(U,t);UV=mul(U,Y);qa=EP(scale(UT,-1));qx=EP(scale(UV,-1))
 assert all(i>=4 for i,j,k in qa);QA={(i-4,j,k):c for(i,j,k),c in qa.items()}
 assert all(i>=4 for i,j,k in qx);QX={(i-4,j,k):c for(i,j,k),c in qx.items()}
 lhs=add(E(scale(UV,-1)),mul(UV,qa));assert all(i>=5 and k>=1 for i,j,k in lhs)
 G={(i-5,j,k-1):c for(i,j,k),c in lhs.items()}
 # R'(-ut)=0 and the exact denominator identity from logarithmic differentiation.
 assert add(scale(mul(D,power(scale(UT,-1),3)),8),scale(mul(DN,power(UT,2)),-6),scale(mul(HN,UT),4),scale(mul(U,TN),2))=={}
 assert mul(D,add(UT,ONE,U))==add(mul(mul(UT,add(ONE,scale(t,-1))),add(UT,ONE)),scale(N,-1))
 assert EP(scale(U,F(-3,2)))==scale(mul(power(U,4),add(scale(N,5),mul(D,add(scale(U,14),scale(ONE,10))))),F(-27,16))
 return {'-D':scale(D,-1),'-N':scale(N,-1),'-Hb':scale(Hb,-1),'G':G,'qa-qx':add(QA,scale(QX,-1)),'-qx':scale(QX,-1)},D,Hb,G

def check_domain_reduction():
 r=K;T=add(ONE,U,scale(r,2));H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
 cf={5:scale(ONE,F(1,5)),4:scale(add(ONE,r),F(-1,2)),3:scale(H,F(-1,3)),2:scale(mul(U,T),F(1,2))}
 Q=lambda x:add(*(mul(c,power(x,j))for j,c in cf.items()))
 tail=translate(scale(add(Q(scale(U,F(-1,2))),scale(Q(ONE),-1)),480),(F(2),F(0),F(0)))
 assert all(c>0 for c in tail.values())and tail[(0,0,0)]==1408
 assert Q(scale(U,F(-3,2)))==scale(mul(power(U,4),add(scale(r,5),scale(U,7),scale(ONE,5))),F(-9,160))

def check_certificates(path=None):
 check_domain_reduction();d=json.loads(Path(path or ROOT/'data/positive_H_first_minimum_certificate.json').read_text())
 parse=lambda row:{tuple(e):F(c)for e,c in row}
 pd,D,Hb,G=polynomials();ps=list(pd.values())
 assert d['box']==[[str(a),str(b)]for a,b in BOX]and d['names']==list(pd)
 assert [parse(row)for row in d['polynomials']]==ps
 L,B,E=[parse(d['local'][n])for n in ['L','B','E']]
 sq=scale(mul(K,power(add(scale(power(Y,2),3),scale(ONE,-5)),2)),F(2,9))
 assert add(Hb,scale(D,-1))==mul(add(U,scale(ONE,-1)),L)
 assert mul(L,add(G,scale(sq,-1)))==add(mul(D,E),mul(Hb,B))
 for p in [L,B,E]:
  m=direct_minimum(p,LOCAL_BOX);assert m>0 and m==min(bernstein(p,LOCAL_BOX)[1].values())
 stats={'nodes':0,'leaves':0,'depth':0,'types':[0]*(len(ps)+1)}
 def walk(tr,bs,box,depth):
  stats['nodes']+=1;stats['depth']=max(stats['depth'],depth)
  if type(tr)is int:
   assert 0<=tr<=len(ps)
   if tr==len(ps):assert all(a>=c and b<=dd for(a,b),(c,dd)in zip(box,LOCAL_BOX))
   else:
    m=min(bs[tr][1].values());assert m>=0 and m==direct_minimum(ps[tr],box)
   stats['leaves']+=1;stats['types'][tr]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];mid=sum(box[ax])/2;pairs=[split(p,ax)for p in bs]
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],[p[side]for p in pairs],b,depth+1)
 walk(d['tree'],[bernstein(p,BOX)for p in ps],BOX,0);assert stats==d['statistics']
 print('EXACTLY VERIFIED positive-H first-minimum obstruction:',stats['leaves'],'rational boxes; limiting square and unbounded r included.',flush=True)
 return stats

def reasons(w):
 p=patterns(w);s=p[0][0]
 if s[5]<0 and s[1]<0 and p[1][3]>0:return ['positive_H_first_minimum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/quartic_bridge_obstruction.py <==
"""Middle critical root of a quartic: between mean and inner-root midpoint."""
import json
from metric_obstruction import ROOT,constraint_forms as base_forms
from subfactor_sign_rules import propagate
from root_subset_coordinates import FULL,SUBSETS,D,coordinates,linear,verify_sparse

def constraint_forms(w):
    E,B=base_forms(w);Q=coordinates(w);info=propagate(w);assert 'conflict'not in info;center=w.index('5')
    for S in [FULL]+SUBSETS:
        n=len(S)
        if n<4:continue
        j=n-4;roots=Q[S][j]
        if S==FULL:
            mid=[i for i,c in enumerate(w)if c=='3'][1];sign=1 if mid>center else -1
        else:
            a,b=info['bounds'][S,j+1][1];c,d=info['bounds'][S,n-1][0]
            sign=1 if a>=d else (-1 if b<=c else 0)
        if sign:
            B.append(linear([(sign,roots[1]),(-sign,roots[0]),(-sign,roots[3]),(sign,roots[2])]))
            B.append(linear([(sign,roots[1]),(sign,roots[2]),(-2*sign,Q[S][j+1][1])]))
    return E,B

def verify_certificate(w,record):verify_sparse(*constraint_forms(w),record)


def check_identities():
    from analytic_obstruction import add,mul,scale
    a={(1,0,0):1};b={(0,1,0):1};c={(0,0,1):1};d=scale(add(a,b,c),-1)
    roots=[a,b,c,d]
    e3=add(*(mul(mul(roots[i],roots[j]),roots[k])for i in range(4)for j in range(i+1,4)for k in range(j+1,4)))
    assert not add(scale(e3,-1),scale(mul(mul(add(a,b),add(a,c)),add(b,c)),-1))
    from fractions import Fraction
    h=scale(add(b,c),Fraction(1,2))
    at_h=add(*(mul(mul(add(h,scale(roots[i],-1)),add(h,scale(roots[j],-1))),add(h,scale(roots[k],-1)))for i in range(4)for j in range(i+1,4)for k in range(j+1,4)))
    rhs=mul(mul(add(scale(h,2),scale(a,-1),scale(d,-1)),add(h,scale(b,-1))),add(h,scale(c,-1)))
    assert not add(at_h,scale(rhs,-1))
    print('EXACTLY VERIFIED two quartic midpoint identities',flush=True)

def check_certificates():
    check_identities()
    data=json.loads((ROOT/'data/quartic_bridge_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    result=set(data);assert {w[::-1]for w in result}==result
    print('EXACTLY VERIFIED',len(result),'quartic middle-root certificates',flush=True)
    return result

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/quintic_minimum_obstruction.py <==
"""Exact four-rectangle proof of a first-minimum obstruction.

No numerical roots, optimizers, or symbolic algebra packages are required.
"""
import json
from pathlib import Path
from fractions import Fraction as F
from two_parameter_obstruction import add, scale, mul, power, bernstein2
from stationary_obstruction import dense
from marker_hermite_obstruction import decode
from marker_hermite6_obstruction import univariate_division
from inflection_obstruction import patterns

ROOT = Path(__file__).resolve().parents[1]
MASK = [[1, -1], [3, 1], [6, -1], [7, 1], [11, -1]]


def polynomials():
    one = {(0, 0): 1}
    k, z = {(1, 0): 1}, {(0, 1): 1}
    km = add(k, scale(one, -1))
    D = add(power(k, 2), scale(k, -1), one)
    zp = add(z, one)
    U = add(scale(mul(power(k, 2), zp), 30),
            scale(mul(mul(D, zp), add(power(z, 2), one)), -5),
            scale(mul(km, add(*(power(z, j) for j in range(5)))), -3))
    zm = add(z, scale(k, -1))
    L = add(scale(mul(power(k, 2), zm), 30),
            scale(mul(mul(D, zm), add(power(z, 2), power(k, 2))), -5),
            scale(mul(km, add(*(scale(mul(power(z, 4-j), power(k, j)), (-1)**j)
                                for j in range(5)))), -3))
    M = add(scale(power(k, 2), 40), scale(mul(D, power(z, 2)), -8),
            scale(mul(km, power(z, 3)), -5))
    Q, rem = univariate_division(scale(add(U, scale(L, -1)), -1), add(k, one), 0)
    assert not rem
    numerator = add(scale(add(mul(z, M), scale(U, -1)), 10),
                    scale(mul(add(scale(z, 3), scale(one, -5)), add(U, scale(L, -1))), -1))
    N, rem = univariate_division(numerator, km, 0)
    assert not rem
    E = add(scale(mul(mul(power(km, 3), z), M), 27),
            scale(mul(mul(power(k, 2), power(km, 2)), D), 540), scale(power(D, 4), -15))
    Tbar = add(mul(k, add(scale(mul(power(k, 2), power(z, 2)), -180),
                         scale(mul(D, power(z, 4)), 30), scale(mul(km, power(z, 5)), 18))),
               scale(power(k, 5), 60), scale(mul(D, power(k, 5)), -6),
               scale(mul(km, power(k, 6)), 3))
    G = add(mul(add(scale(mul(k, z), 6), scale(power(k, 2), 3)), mul(z, M)), Tbar)
    B = {}
    for (i, j), c in Q.items():
        B[(i, 0)] = B.get((i, 0), F(0)) + 64*c*F(9, 4)**j
    result = {'N': N, 'E': E, 'G': G, 'upper_z': B}
    for name, p in result.items():
        assert all(F(c).denominator == 1 for c in p.values()), name
        result[name] = {m: int(c) for m, c in p.items() if c}
    return result


def identity_check():
    # Verify the elimination of P'(-1) at the first minimum in an
    # independent polynomial ring with variables g,z,u,k.
    from hermite_criterion import add as a, mul as m, scale as sc, power as pw
    one = {(0, 0, 0, 0): F(1)}
    g, z, u, k = ({(1, 0, 0, 0): F(1)}, {(0, 1, 0, 0): F(1)},
                  {(0, 0, 1, 0): F(1)}, {(0, 0, 0, 1): F(1)})
    power3 = lambda p, n: pw(p, n, 4)
    h = m(g, z)
    alpha = m(power3(g, 3), u)
    beta = m(power3(g, 2), a(sc(one, 3), g))
    qminus = a(m(alpha, h), sc(m(beta, power3(h, 2)), F(-1, 2)),
               sc(power3(h, 4), F(1, 4)), sc(power3(h, 5), F(1, 20)))
    difference = a(sc(m(qminus, h), -1), sc(m(alpha, power3(h, 2)), F(1, 2)),
                   sc(m(beta, power3(h, 3)), F(-1, 6)), sc(power3(h, 5), F(1, 20)),
                   sc(power3(h, 6), F(1, 120)))
    J = a(sc(m(z, a(sc(one, 3), g)), F(1, 3)), sc(power3(z, 3), F(-1, 5)),
          sc(m(g, power3(z, 4)), F(-1, 24)))
    assert difference == m(m(power3(g, 5), power3(z, 2)), a(J, sc(u, F(-1, 2))))
    f = m(k, g)
    difference_c = a(m(qminus, f), sc(m(alpha, power3(f, 2)), F(1, 2)),
                     sc(m(beta, power3(f, 3)), F(1, 6)), sc(power3(f, 5), F(-1, 20)),
                     sc(power3(f, 6), F(1, 120)))
    H = a(m(k, z), sc(power3(k, 2), F(1, 2)))
    T = a(m(k, a(sc(m(a(sc(one, 3), g), power3(z, 2)), F(-1, 2)),
                     sc(power3(z, 4), F(1, 4)), sc(m(g, power3(z, 5)), F(1, 20)))),
          sc(m(a(sc(one, 3), g), power3(k, 3)), F(1, 6)),
          sc(power3(k, 5), F(-1, 20)), sc(m(g, power3(k, 6)), F(1, 120)))
    assert difference_c == m(power3(g, 5), a(m(H, u), T))


def encode(p):
    return [[list(m), c] for m, c in sorted(p.items())]


def make_certificate():
    ps = polynomials()
    return {'mask': MASK, 'polynomials': {n: encode(p) for n, p in ps.items()},
            'boxes': [{'k': [[1, 1], [11, 8]], 'z': [[1, 1], [2, 1]], 'polynomial': 'G'},
                      {'k': [[1, 1], [19, 16]], 'z': [[2, 1], [9, 4]], 'polynomial': 'N'},
                      {'k': [[19, 16], [41, 32]], 'z': [[2, 1], [9, 4]], 'polynomial': 'N'},
                      {'k': [[41, 32], [11, 8]], 'z': [[2, 1], [9, 4]], 'polynomial': 'E'}]}


def check_certificates():
    identity_check()
    expected = make_certificate()
    data = json.loads((ROOT/'data/quintic_minimum_certificate.json').read_text())
    assert data == expected
    ps = polynomials()
    bb = bernstein2(dense(ps['upper_z']), F(1), F(11, 8), F(2), F(9, 4))
    assert min(c for row in bb for c in row) > 0
    minima = []
    for box in data['boxes']:
        lo, hi = [F(*v) for v in box['k']]
        zl, zh = [F(*v) for v in box['z']]
        bs = bernstein2(dense(ps[box['polynomial']]), lo, hi, zl, zh)
        low = min(c for row in bs for c in row)
        assert low >= 0
        minima.append(str(low))
    print('EXACTLY VERIFIED two value identities, upper z bound, and 4 Bernstein rectangles;',
          'coefficient minima:', minima, flush=True)
    return data


def reasons(word):
    sig = patterns(word)[0][0]
    return ['quintic_first_minimum'] if all(sig[i] == v for i, v in MASK) else []


if __name__ == '__main__':
    import sys
    if '--write' in sys.argv:
        (ROOT/'data/quintic_minimum_certificate.json').write_text(json.dumps(make_certificate(), indent=2)+'\n')
    check_certificates()


==> anc/rolle6_artifact/research/recovery_geometry.py <==
"""Shared exact geometry for the four terminal words, recovered 2026-11-10."""
from fractions import Fraction as F
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,translate,direct_minimum
h=K
HH=add(mul(h,add(power(U,2),scale(U,-1),ONE)),scale(U,2),scale(ONE,-2))
TT=add(scale(ONE,2),mul(h,add(U,scale(ONE,-1))))
COEFF={6:scale(h,F(1,30)),5:scale(ONE,F(-1,10)),4:scale(HH,F(-1,12)),3:scale(mul(U,TT),F(1,6))}
def f_at(x):return add(*(mul(co,power(x,j))for j,co in COEFF.items()))
def q_at(x):return add(*(scale(mul(co,power(x,j-1)),j)for j,co in COEFF.items()))
def cubic_at(c):
 x=scale(ONE,c)
 return add(scale(mul(h,power(x,3)),4),scale(power(x,2),-6),scale(mul(HH,x),-2),mul(U,TT))
def secant(z):return add(*(mul(co,add(*(mul(power(Y,j-1-k),power(z,k))for k in range(j))))for j,co in COEFF.items()))
def check_domain_reduction():
 r=K;T=add(ONE,U,scale(r,2));H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
 cf={5:scale(ONE,F(1,5)),4:scale(add(ONE,r),F(-1,2)),3:scale(H,F(-1,3)),2:scale(mul(U,T),F(1,2))}
 Q=lambda x:add(*(mul(c,power(x,j))for j,c in cf.items()))
 tail=translate(scale(add(Q(scale(U,F(-1,2))),scale(Q(ONE),-1)),480),(F(2),F(1),F(0)))
 assert all(c>0 for c in tail.values())and tail[(0,0,0)]==2048
 assert scale(Q(scale(ONE,2)),15)==scale(add(scale(power(U,2),10),scale(U,10),scale(mul(U,r),20),scale(r,40),scale(ONE,-16)),-1)


==> anc/rolle6_artifact/research/right_fourth_minimum_obstruction.py <==
"""Exact right-P4 / first-minimum obstruction; standard library only."""
from fractions import Fraction as F
from pathlib import Path
from itertools import product
from math import comb
import json
from bernstein3 import bernstein,split,leaf
from inflection_obstruction import patterns
from triple_inflection_obstruction import identity_check as geometry_check
ROOT=Path(__file__).resolve().parents[1]
ONE={(0,0,0):F(1)};U={(1,0,0):F(1)};K={(0,1,0):F(1)};Y={(0,0,1):F(1)}

def add(*args):
 out={}
 for p in args:
  for i,c in p.items():out[i]=out.get(i,F(0))+c
 return {i:c for i,c in out.items() if c}
def scale(p,c):return {i:a*c for i,a in p.items()if a*c}
def mul(p,q):
 out={}
 for i,a in p.items():
  for j,b in q.items():
   e=tuple(x+y for x,y in zip(i,j));out[e]=out.get(e,F(0))+a*b
 return {i:c for i,c in out.items()if c}
def power(p,n):
 out=ONE
 for _ in range(n):out=mul(out,p)
 return out

def translate(p,shifts):
 out={}
 for ex,c in p.items():
  for ij in product(*(range(e+1)for e in ex)):
   v=c
   for e,i,h in zip(ex,ij,shifts):v*=comb(e,i)*h**(e-i)
   out[ij]=out.get(ij,F(0))+v
 return {i:c for i,c in out.items()if c}

def direct_minimum(p,box):
 # Independent closed formula: no use of tensor conversion or subdivision.
 degrees=tuple(max(e[i]for e in p)for i in range(3))
 basis={}
 for axis,n in enumerate(degrees):
  l,h=box[axis]
  for j in range(n+1):
   for e in range(n+1):
    basis[axis,j,e]=sum(F(comb(e,i)*comb(j,i),comb(n,i))*l**(e-i)*(h-l)**i
                         for i in range(min(e,j)+1))
 out=[]
 for j in product(*(range(n+1)for n in degrees)):
  val=0
  for ex,c in p.items():
   v=c
   for axis in range(3):v*=basis[axis,j[axis],ex[axis]]
   val+=v
  out.append(val)
 return min(out)

def check_certificates(path=None):
 geometry_check()
 data=json.loads(Path(path or ROOT/'data/right_fourth_minimum_certificate.json').read_text())
 ps=data['polynomials'];polys={name:{tuple(ij):F(c)for ij,c in ps[name]}for name in ['S','N','Q']}
 S,N,Q=map(polys.get,['S','N','Q'])
 D=add(U,scale(K,3),scale(ONE,2));V=add(ONE,K)
 assert N==add(scale(power(K,2),6),scale(K,6),scale(power(U,2),-1),scale(U,-1),ONE)
 A=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert HN==scale(mul(V,add(scale(mul(D,V),2),scale(A,-1))),3)
 coeff={6:scale(D,2),5:scale(A,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 def E(x):return add(*(mul(co,power(x,n))for n,co in coeff.items()))
 EV=add(*(mul(co,power(V,n-1))for n,co in coeff.items()))
 assert mul(Q,mul(Y,add(Y,V)))==add(E(scale(Y,-1)),mul(Y,EV))
 positive=add(scale(power(K,2),3),scale(mul(K,U),2),scale(K,4),U,ONE)
 left=add(mul(power(D,5),EV),scale(add(*(mul(mul(co,power(TN,n-1)),power(D,6-n))for n,co in coeff.items())),-1))
 assert left==mul(mul(D,positive),S)
 # H>0 and r>0 imply u>3/5. r>0, u>=4/5 imply k>1/15.
 assert F(3,5)**2+F(3,5)-1==F(-1,25)
 assert 6*F(1,15)**2+6*F(1,15)-F(4,5)**2-F(4,5)+1==F(-1,75)
 for shifts in [(F(3,5),F(1,14),F(0)),(F(4,5),F(1,15),F(0))]:
  tr=translate(S,shifts)
  assert all(c>0 for c in tr.values()) and tr.get((0,0,0),0)>0
 box=[(F(3,5),F(4,5)),(F(0),F(1,14)),(F(3,5),F(2))]
 cover=data['cover'];assert cover['box']==[[str(a),str(b)]for a,b in box]
 assert cover['names']==['S','-N','Q']
 source=[S,scale(N,-1),Q];bs=[bernstein(p,box)for p in source]
 stats={'nodes':0,'leaves':0,'max_depth':0,'types':[0,0,0]};direct_bounds=[]
 def walk(tree,bs,box,depth):
  stats['nodes']+=1;stats['max_depth']=max(stats['max_depth'],depth)
  if type(tree)is int:
   assert 0<=tree<3
   m=min(bs[tree][1].values());assert (m>=0 if tree<2 else m>0)
   independent=direct_minimum(source[tree],box);assert independent==m
   stats['leaves']+=1;stats['types'][tree]+=1
   direct_bounds.append((tree,str(m)));return
  assert type(tree)is list and len(tree)==3 and type(tree[0])is int and tree[0]in range(3)
  axis=tree[0];pairs=[split(b,axis)for b in bs];mid=sum(box[axis])/2
  for side in range(2):
   b=box[:];b[axis]=(box[axis][0],mid)if side==0 else(mid,box[axis][1])
   walk(tree[1+side],[p[side]for p in pairs],b,depth+1)
 walk(cover['tree'],bs,box,0);assert stats==cover['statistics']
 # For y>=2, every coefficient in powers of (y-2) is positive on the u,k box.
 tail=translate(Q,(F(0),F(0),F(2)));tail_bounds=[]
 for j in range(5):
  p={(i,k,0):v for (i,k,l),v in tail.items()if l==j}
  b=[box[0],box[1],(F(0),F(1))];m=direct_minimum(p,b);assert m>0;tail_bounds.append(str(m))
 print('EXACTLY VERIFIED right-P4/first-minimum identities; 17 independently checked boxes; 5 positive tail coefficients.',flush=True)
 return {'cover':stats,'leaf_bounds':direct_bounds,'tail_bounds':tail_bounds}

def reasons(w):
 ps=patterns(w);sig=ps[0][0]
 if sig[5]==-1 and sig[12]==-1 and ps[1][3]==1 and ps[3][3]==1:
  return ['right_fourth_first_minimum']
 return []

if __name__=='__main__':
 check_certificates()
 known=json.loads((ROOT/'data/certificates_n6.json').read_text());unknown=json.loads((ROOT/'data/unresolved_n6.json').read_text())
 assert not any(reasons(w)for w in known)
 print('newly matched:',[w for w in unknown if reasons(w)])


==> anc/rolle6_artifact/research/right_maximum_obstruction.py <==
"""Exact obstruction to a nonnegative stationary value in (0,1).

Six polynomial identities and 65 rational Bernstein rectangles. The
verifier uses only Python's standard library; SymPy is not imported.
"""
from fractions import Fraction as F
from pathlib import Path
import json
from two_parameter_obstruction import add, scale, mul, power, dense_to_sparse, bernstein2, split2

ROOT = Path(__file__).resolve().parents[1]
NAMES = ['Tc-Vl', 'Tc-V0', 'Tl-V0', 'Tl-Ul', 'Tc-Ul', 'Tc-Ua']


def generated_comparisons():
    one = {(0, 0): 1}
    K, U = {(1, 0): 1}, {(0, 1): 1}
    D = add(power(K, 2), scale(K, -1), one)
    AN = add(scale(one, 2), scale(K, -2), scale(power(K, 2), -1))
    CN = add(scale(one, -1), scale(K, -2), scale(power(K, 2), 2))
    DN = scale(add(AN, CN), -1)
    BN = add(scale(mul(CN, power(D, 2)), 3), scale(power(CN, 3), -1))
    assert not add(power(AN, 2), mul(AN, CN), power(CN, 2), scale(power(D, 2), -3))
    assert not add(mul(mul(AN, CN), DN), BN)
    X = mul(U, D)
    L = scale(D, -1)

    def sums(Y, n, weighted=False):
        return add(*(scale(mul(power(Y, n-i), power(X, i)), i+1 if weighted else 1) for i in range(n+1)))

    # These are 60 D^4 times the quantities in the proof.
    def T(Y):
        return add(scale(sums(Y, 4), -3), scale(mul(power(D, 2), sums(Y, 2)), 30),
                   scale(mul(BN, add(Y, X)), -30))

    def Upper(Y):
        return add(scale(sums(Y, 4, True), -1), scale(mul(power(D, 2), sums(Y, 2, True)), 15),
                   scale(mul(BN, add(Y, scale(X, 2))), -20))

    def V(Y):
        return add(scale(power(Y, 4), -15), scale(mul(power(D, 2), power(Y, 2)), 90),
                   scale(mul(BN, Y), -60))

    # Independently verify the divided-difference formulas against P0.
    def P120(Y):
        return add(power(Y, 6), scale(mul(power(D, 2), power(Y, 4)), -15),
                   scale(mul(BN, power(Y, 3)), 20))

    def Q60(Y):
        return add(scale(power(Y, 5), 3), scale(mul(power(D, 2), power(Y, 3)), -30),
                   scale(mul(BN, power(Y, 2)), 30))

    for Y in (AN, L, CN, {}):
        delta = add(Y, scale(X, -1))
        assert mul(T(Y), delta) == add(Q60(X), scale(Q60(Y), -1))
        assert mul(Upper(Y), power(delta, 2)) == add(
            scale(P120(Y), -1), P120(X), scale(mul(Q60(X), delta), 2))

    comparisons = [add(T(CN), scale(V(L), -1)), add(T(CN), scale(V({}), -1)),
                   add(T(L), scale(V({}), -1)), add(T(L), scale(Upper(L), -1)),
                   add(T(CN), scale(Upper(L), -1)), add(T(CN), scale(Upper(AN), -1))]
    factors = [scale(one, 3), scale(one, 3), scale(D, 3), mul(D, add(one, U)), one, one]
    return comparisons, factors


def reasons(word):
    w = word
    if [i for i, c in enumerate(w) if c == '3'][1] > w.index('5'):
        w = w[::-1]
    pos = [[i for i, c in enumerate(w) if c == str(j)] for j in range(6)]
    a, c, d = pos[3]
    left, right = pos[4]
    mu = pos[5][0]
    assert a < left < c < mu < right < d

    def sign(j, x):
        return (-1) ** sum(i > x for i in pos[j])

    required = ((0, a), (0, left), (1, left), (1, c), (2, left), (2, mu))
    if any(sign(j, x) != -1 for j, x in required):
        return []
    if not any(mu < x < right and sign(0, x) > 0 for x in pos[1]):
        return []
    return ['right_positive_stationary_value']


def check_certificates():
    data = json.loads((ROOT / 'data/right_maximum_certificates.json').read_text())
    records = data['polynomials']
    assert [r['id'] for r in records] == NAMES
    comparisons, factors = generated_comparisons()
    for record, comparison, factor in zip(records, comparisons, factors):
        assert all(type(v) is int for row in record['coefficients'] for v in row)
        assert mul(factor, dense_to_sparse(record['coefficients'])) == comparison, record['id']
    assert data['rectangle'] == [[1, 1], [11, 8], [0, 1], [1, 1]]
    rect = [F(*v) for v in data['rectangle']]
    assert 3 < (2 * rect[1] - 1) ** 2  # (1+sqrt(3))/2 < 11/8
    initial = [bernstein2(r['coefficients'], *rect) for r in records]
    counts = dict.fromkeys(NAMES, 0)
    nodes, depthmax = 0, 0

    def walk(tree, bs, depth):
        nonlocal nodes, depthmax
        nodes += 1
        depthmax = max(depthmax, depth)
        if type(tree) is int:
            assert 0 <= tree < len(records)
            assert all(v >= 0 for row in bs[tree] for v in row)
            counts[NAMES[tree]] += 1
            return
        assert isinstance(tree, list) and len(tree) == 3
        axis, left, right = tree
        assert type(axis) is int and axis in (0, 1)
        pairs = [split2(b, axis) for b in bs]
        walk(left, [p[0] for p in pairs], depth + 1)
        walk(right, [p[1] for p in pairs], depth + 1)

    walk(data['tree'], initial, 0)
    assert data['statistics'] == {'nodes': nodes, 'leaves': sum(counts.values()),
                                 'maxdepth': depthmax, 'by_polynomial': counts}
    print('EXACTLY VERIFIED 6 right-maximum identities and', sum(counts.values()),
          'Bernstein rectangles covering the full domain', flush=True)


if __name__ == '__main__':
    check_certificates()
    known = json.loads((ROOT / 'data/certificates_n6.json').read_text())
    assert not any(reasons(w) for w in known)
    print('EXACTLY VERIFIED: no known witness is excluded', flush=True)


==> anc/rolle6_artifact/research/right_peak_obstruction.py <==
"""Exact obstruction forcing the fourth critical maximum to be negative."""
from pathlib import Path
from fractions import Fraction as F
import json
from right_fourth_minimum_obstruction import ONE,U,K,Y,add,scale,mul,power,translate,direct_minimum
from bernstein3 import bernstein,split
from inflection_obstruction import patterns
ROOT=Path(__file__).resolve().parents[1]
NAMES=['-N','N-2D','-H','x-T','mean','right4','left']
def check_certificates(path=None):
 d=json.loads(Path(path or ROOT/'data/right_peak_certificate.json').read_text())
 src={n:{tuple(e):F(c)for e,c in d['polynomials'][n]}for n in NAMES}
 r=K;T=add(ONE,U,scale(r,2));s=add(ONE,r);H=add(power(U,2),U,scale(mul(U,r),2),scale(r,-2),scale(ONE,-1))
 cf={6:scale(ONE,F(1,30)),5:scale(s,F(-1,10)),4:scale(H,F(-1,12)),3:scale(mul(U,T),F(1,6))}
 X=add(ONE,mul(add(U,scale(r,2)),Y))
 tail=scale(add(*(scale(mul(c,power(U,j-1)),-(-1)**j)for j,c in cf.items()),*(scale(mul(c,power(X,j-1)),-1)for j,c in cf.items())),60)
 tail=translate(tail,(F(2),F(0),F(0)));tb=[]
 for j in range(6):
  p={(0,k,l):c for(i,k,l),c in tail.items()if i==j};box=[(F(0),F(1))]*3
  m=direct_minimum(p,box);assert m>0 and m==min(bernstein(p,box)[1].values());tb.append(str(m))
 assert tb==['1183/5','2734/5','474','196','39','3']
 k=K;D=add(U,scale(ONE,2),scale(k,3));N=add(scale(power(k,2),6),scale(k,6),scale(power(U,2),-1),scale(U,-1),ONE)
 DN=add(scale(D,2),N);TN=add(mul(add(ONE,U),D),N)
 HN=add(mul(D,add(power(U,2),U,scale(ONE,-1))),mul(N,add(U,scale(ONE,-1))))
 assert src['-N']==scale(N,-1)and src['N-2D']==add(N,scale(D,-2))and src['-H']==scale(HN,-1)
 assert src['x-T']==add(mul(D,Y),scale(TN,-1))
 V=add(ONE,k)
 assert add(scale(mul(D,power(V,2)),12),scale(mul(DN,V),-6),scale(HN,-2))=={}
 ec={6:scale(D,2),5:scale(DN,-3),4:scale(HN,-5),3:scale(mul(U,TN),10)}
 Fx=add(*(mul(c,power(Y,j-1))for j,c in ec.items()))
 Qv=add(*(scale(mul(c,power(V,j-1)),j)for j,c in ec.items()))
 assert src['right4']==add(Qv,scale(Fx,-1))
 assert src['left']==add(*(scale(mul(c,power(U,j-1)),-(-1)**j)for j,c in ec.items()),scale(Fx,-1))
 fourD=scale(D,4)
 Qmean_num=add(*(scale(mul(mul(c,power(DN,j-1)),power(fourD,6-j)),j)for j,c in ec.items()))
 assert scale(mul(D,src['mean']),32)==add(Qmean_num,scale(mul(power(D,5),Fx),-1024))
 # H>0 implies u>3/5, since H(3/5,r)=-1/25-4r/5.
 assert F(3,5)**2+F(3,5)-1==F(-1,25)
 # On u<=2,r<=1: R''(5/2)>=1, hence k<3/2; also T<=5.
 assert 47-26-2*4-2*2-4*2==1
 box=[(F(3,5),F(2)),(F(0),F(3,2)),(F(1),F(5))]
 cover=d['cover'];assert cover['names']==NAMES and cover['box']==[[str(a),str(b)]for a,b in box]
 polys=list(src.values());bs=[bernstein(p,box)for p in polys];stat={'nodes':0,'leaves':0,'depth':0,'types':[0]*7}
 def walk(tr,bs,box,depth):
  stat['nodes']+=1;stat['depth']=max(stat['depth'],depth)
  if type(tr)is int:
   assert 0<=tr<7;m=min(bs[tr][1].values());assert m>=0 and m==direct_minimum(polys[tr],box)
   stat['leaves']+=1;stat['types'][tr]+=1;return
  assert type(tr)is list and len(tr)==3 and type(tr[0])is int and tr[0]in range(3)
  ax=tr[0];pairs=[split(p,ax)for p in bs];mid=sum(box[ax])/2
  for side in range(2):
   b=box[:];b[ax]=(box[ax][0],mid)if side==0 else(mid,box[ax][1]);walk(tr[side+1],[p[side]for p in pairs],b,depth+1)
 walk(cover['tree'],bs,box,0);assert stat==cover['statistics']
 print('EXACTLY VERIFIED right-peak obstruction:',stat['leaves'],'independent rational boxes and six positive tail coefficients.',flush=True)
 return stat

def reasons(w):
 p=patterns(w);sig=p[0][0]
 if sig[5]<0 and sig[11]>0 and sig[10]<0 and sig[13]<0 and p[0][3]>0 and p[1][3]<0:return ['negative_fourth_critical_maximum']
 return []
if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/root_subset_coordinates.py <==
"""Exact coordinate forms for the already established shared-subfactor model."""
from subfactor_obstruction import FULL,SUBSETS,D

def coordinates(w):
    center=w.index('5');pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*(D-20)for i in range(21)]
    Q={FULL:[[P[i]for i in row]for row in pos]};idx=20
    for S in SUBSETS:
        q=[[P[pos[0][i]]for i in S]]
        for j in range(1,len(S)):
            row=[]
            for i in range(len(S)-j):
                z=[0]*D;z[idx]=1;idx+=1;row.append(z)
            q.append(row)
        Q[S]=q
    assert idx==D
    return Q

def linear(terms):return [sum(c*v[i]for c,v in terms)for i in range(D)]

def difference(x,y):return [a-b for a,b in zip(x,y)]

def verify_sparse(E,B,record):
    y,z=record['equalities'],record['positive']
    for pairs,size in [(y,len(E)),(z,len(B))]:
        assert len({i for i,a in pairs})==len(pairs)
        assert all(type(i)is int and type(a)is int and 0<=i<size and a!=0 for i,a in pairs)
    assert z and all(a>0 for i,a in z)
    for j in range(D):assert sum(a*E[i][j]for i,a in y)==sum(a*B[i][j]for i,a in z),j


==> anc/rolle6_artifact/research/stationary_obstruction.py <==
"""Independently checked stationary-value obstructions. Standard library only.

Candidate discovery is numerical, but this module reconstructs every identity
and verifies exact rational Bernstein covers; the discovery code is not trusted.
"""
import json
from pathlib import Path
from fractions import Fraction as F
from two_parameter_obstruction import add,scale,mul,power,dense_to_sparse,bernstein2,split2
from bernstein_combinations import positive_combination,used_indices

ROOT=Path(__file__).resolve().parents[1]
BOX=(F(1),F(11,8),F(0),F(1))

def patterns(w):
    pos=[[i for i,c in enumerate(w) if c==str(j)] for j in range(6)]
    if pos[3][1]>pos[5][0]:
        w=w[::-1]
        pos=[[i for i,c in enumerate(w) if c==str(j)] for j in range(6)]
    markers=sorted(pos[3]+pos[4]+pos[5])
    assert ''.join(w[x] for x in markers)=='343543'
    signs=tuple((-1)**sum(i>x for i in pos[j]) for x in markers for j in range(3))
    return [(signs,sum(y<x for y in markers),1 if r%2 else -1) for r,x in enumerate(pos[1])]

def bounds(pat):
    signs,interval,crit=pat
    assert len(signs)==18 and all(x in (-1,1) for x in signs)
    assert interval in range(7) and crit in (-1,1)
    lo=[];hi=[]
    for j in range(6):
        (lo if signs[3*j+1]*(1 if j>=interval else -1)>0 else hi).append('T'+str(j))
        (lo if signs[3*j+2]>0 else hi).append('V'+str(j))
        if signs[3*j]!=crit:
            (hi if crit>0 else lo).append('U'+str(j))
    (hi if crit>0 else lo).append('Vx')
    return lo,hi

def dense(p):
    n=max((i for i,j in p),default=0);m=max((j for i,j in p),default=0)
    return [[p.get((i,j),0) for j in range(m+1)] for i in range(n+1)]

def raw_tables(interval):
    assert interval in range(7)
    one={(0,0):1};K={(1,0):1};S={(0,1):1}
    D=add(power(K,2),scale(K,-1),one)
    AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
    CN=add(scale(one,-1),scale(K,-2),scale(power(K,2),2))
    DN=scale(add(AN,CN),-1)
    BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
    ys=[AN,scale(D,-1),CN,{},D,DN]
    if interval in (0,6):
        H=add(one,scale(S,-1))
        X=add(mul(H,ys[0 if interval==0 else 5]),scale(mul(S,D),-1 if interval==0 else 1))
        ys=[mul(H,Y)for Y in ys]
        BN=mul(BN,power(H,3));D=mul(H,D)
    else:
        X=add(ys[interval-1],mul(S,add(ys[interval],scale(ys[interval-1],-1))))
    def sums(Y,n,weighted=False):
        return add(*(scale(mul(power(Y,n-i),power(X,i)),i+1 if weighted else 1) for i in range(n+1)))
    def T(Y):
        return add(scale(sums(Y,4),-3),scale(mul(power(D,2),sums(Y,2)),30),scale(mul(BN,add(Y,X)),-30))
    def U(Y):
        return add(scale(sums(Y,4,True),-1),scale(mul(power(D,2),sums(Y,2,True)),15),scale(mul(BN,add(Y,scale(X,2))),-20))
    def V(Y):
        return add(scale(power(Y,4),-15),scale(mul(power(D,2),power(Y,2)),90),scale(mul(BN,Y),-60))
    def P120(Y):
        return add(power(Y,6),scale(mul(power(D,2),power(Y,4)),-15),scale(mul(BN,power(Y,3)),20))
    def Q60(Y):
        return add(scale(power(Y,5),3),scale(mul(power(D,2),power(Y,3)),-30),scale(mul(BN,power(Y,2)),30))
    table={}
    for j,Y in enumerate(ys):
        delta=add(Y,scale(X,-1))
        assert mul(T(Y),delta)==add(Q60(X),scale(Q60(Y),-1))
        assert mul(U(Y),power(delta,2))==add(scale(P120(Y),-1),P120(X),scale(mul(Q60(X),delta),2))
        table['T'+str(j)]=T(Y);table['U'+str(j)]=U(Y);table['V'+str(j)]=V(Y)
    table['Vx']=V(X)
    return table,CN

def pat_key(r):return (tuple(r['signature']),r['interval'],r['critical_sign'])

def required_mask(cert):
    """Only signs actually used by the proof, not all 18 discovery signs."""
    mask={};iv=cert['interval'];crit=cert['critical_sign']
    for idx in used_indices(cert['tree']):
        name=cert['comparisons'][idx]
        if name=='outside':continue
        for typ,b in [(1,name.split('-')[0]),(-1,name.split('-')[1])]:
            if b=='Vx':assert crit==-typ;continue
            j=int(b[1]);col={'T':1,'V':2,'U':0}[b[0]]
            sign=typ*(1 if j>=iv else -1)if b[0]=='T'else typ
            if b[0]=='U':assert typ==-crit
            key=3*j+col
            assert key not in mask or mask[key]==sign
            assert cert['signature'][key]==sign
            mask[key]=sign
    return tuple(sorted(mask.items()))

def check_certificates(path=None):
    path=path or ROOT/'data/stationary_certificates.json'
    data=json.loads(Path(path).read_text())
    assert data['rectangle']==[[1,1],[11,8],[0,1],[1,1]]
    cache={};initial={};patterns_seen=set();leaf_count=0
    for r in data['polynomials']:
        interval=r['interval'];name=r['id'];key=(interval,name)
        assert key not in cache
        if interval not in cache:cache[interval]=raw_tables(interval)
        table,outside=cache[interval]
        p=dense_to_sparse(r['coefficients'])
        assert all(type(x)is int for row in r['coefficients'] for x in row)
        if name=='outside':assert p==outside and not r['factors']
        else:
            lo,hi=name.split('-');raw=add(table[lo],scale(table[hi],-1))
            factor={(0,0):1}
            for fr in r['factors']:
                fp=dense_to_sparse(fr['coefficients']);exponent=fr['exponent']
                assert type(exponent)is int and exponent>0
                if fr['kind']=='physical':assert fp==scale(outside,-1)
                else:
                    assert fr['kind']=='bernstein'
                    bs=bernstein2(fr['coefficients'],*BOX)
                    assert all(x>=0 for row in bs for x in row) and any(x>0 for row in bs for x in row)
                factor=mul(factor,power(fp,exponent))
            assert mul(factor,p)==raw,(interval,name)
        cache[key]=r
        initial[key]=bernstein2(r['coefficients'],*BOX)
    for cert in data['certificates']:
        pat=pat_key(cert);assert pat not in patterns_seen;patterns_seen.add(pat)
        required_mask(cert)
        lo,hi=bounds(pat);interval=pat[1]
        names=cert['comparisons'];assert len(names)==len(set(names))
        for name in names:
            if name!='outside':
                l,h=name.split('-');assert l in lo and h in hi
        nodes=leaves=depthmax=0
        def walk(tree,bs,depth):
            nonlocal nodes,leaves,depthmax
            nodes+=1;depthmax=max(depthmax,depth)
            if type(tree)is int:
                assert 0<=tree<len(names)
                assert all(x>=0 for row in bs[tree] for x in row)
                leaves+=1;return
            if type(tree)is dict:
                assert set(tree)=={'combination'}and positive_combination(bs,tree['combination'])
                leaves+=1;return
            assert type(tree)is list and len(tree)==3
            axis,left,right=tree;assert type(axis)is int and axis in (0,1)
            pairs=[split2(b,axis)for b in bs]
            walk(left,[p[0]for p in pairs],depth+1)
            walk(right,[p[1]for p in pairs],depth+1)
        walk(cert['tree'],[initial[(interval,n)] for n in names],0)
        assert cert['statistics']=={'nodes':nodes,'leaves':leaves,'maxdepth':depthmax}
        leaf_count+=leaves
    print('EXACTLY VERIFIED',len(patterns_seen),'stationary patterns;',len(data['polynomials']),
          'polynomial identities;',leaf_count,'Bernstein rectangles',flush=True)
    return patterns_seen

_patterns=None
def reasons(w):
    global _patterns
    if _patterns is None:
        data=json.loads((ROOT/'data/stationary_certificates.json').read_text())
        _patterns=[(r['interval'],r['critical_sign'],required_mask(r))for r in data['certificates']]
    return ['stationary_pattern_'+str(idx)for sig,iv,crit in patterns(w)
            for idx,(ri,rc,mask)in enumerate(_patterns)
            if iv==ri and crit==rc and all(sig[j]==v for j,v in mask)]

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    print('EXACTLY VERIFIED: no known witness excluded',flush=True)


==> anc/rolle6_artifact/research/subfactor_obstruction.py <==
"""Standard-library-only constraints and exact sparse Farkas certificates."""
import itertools,json
from pathlib import Path
from verify_bounds import forms
from factor_deletion_obstruction import deletion_bounds
from subfactor_sign_rules import propagate
ROOT=Path(__file__).resolve().parents[1]
FULL=tuple(range(6))
SUBSETS=[s for k in range(5,1,-1)for s in itertools.combinations(FULL,k)]
D=20+sum(len(s)*(len(s)-1)//2 for s in SUBSETS)


def constraint_forms(w):
    center=w.index('5');pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    P=[[int(j<i)-int(j<center)for j in range(20)]+[0]*(D-20)for i in range(21)]
    Q={FULL:[[P[i]for i in row]for row in pos]};idx=20
    for S in SUBSETS:
        q=[[P[pos[0][i]]for i in S]]
        for j in range(1,len(S)):
            row=[]
            for i in range(len(S)-j):
                z=[0]*D;z[idx]=1;idx+=1;row.append(z)
            q.append(row)
        Q[S]=q
    assert idx==D
    e,b=forms(w,6);E=[v+[0]*(D-20)for v in e];B=[v+[0]*(D-20)for v in b]
    def linear(terms):return [sum(c*v[i]for c,v in terms)for i in range(D)]
    def diff(a,b):return [x-y for x,y in zip(a,b)]
    for S in SUBSETS:
        q=Q[S];n=len(S)
        for j in range(n-1):E.append(linear([(1,v)for v in q[j]]+[(-(n-j),q[-1][0])]))
        for row in q:B.extend(diff(y,x)for x,y in zip(row,row[1:]))
        for j in range(n-1):
            for i,z in enumerate(q[j+1]):B.extend([diff(z,q[j][i]),diff(q[j][i+1],z)])
        for j in range(n-2):
            m=n-j
            for k in range(1,m):
                B.append(linear([(m-k+1,q[j+1][k-1]),(-(m-k),q[j][k-1]),(-1,q[j][k])]))
                B.append(linear([(1,q[j][k-1]),(k,q[j][k]),(-(k+1),q[j+1][k-1])]))
            for k in range(1,m-1):
                B.append(linear([(k,v)for v in q[j][:k+1]]+[(-k-1,v)for v in q[j+1][:k]]))
                B.append(linear([(-k,v)for v in q[j][-(k+1):]]+[(k+1,v)for v in q[j+1][-k:]]))
        if n==5:
            removed=next(i for i in FULL if i not in S);bounds=deletion_bounds(w,removed);assert bounds is not None
            for j in range(1,5):
                for i,z in enumerate(q[j]):
                    lo,hi=bounds[j][i];B.extend([diff(z,P[lo]),diff(P[hi],z)])
    for S in [FULL]+SUBSETS:
        if len(S)<3:continue
        for deleted in S:
            T=tuple(i for i in S if i!=deleted)
            for j in range(1,len(T)):
                for i,z in enumerate(Q[T][j]):B.extend([diff(z,Q[S][j][i]),diff(Q[S][j][i+1],z)])
    for S in SUBSETS:
        for x in S:
            if x==5 or x+1 in S:continue
            T=tuple(sorted((set(S)-{x})|{x+1}))
            for j in range(1,len(S)):B.extend(diff(a,b)for a,b in zip(Q[T][j],Q[S][j]))
    info=propagate(w);assert 'conflict'not in info,(w,info)
    for S in SUBSETS:
        for j in range(1,len(S)):
            for i,(lo,hi)in enumerate(info['bounds'][S,j]):B.extend([diff(Q[S][j][i],P[lo]),diff(P[hi],Q[S][j][i])])
    return E,B


def verify_certificate(w,record):
    E,B=constraint_forms(w);y=record['equalities'];z=record['positive']
    for pairs,size in [(y,len(E)),(z,len(B))]:
        assert len({i for i,a in pairs})==len(pairs)
        assert all(type(i)is int and type(a)is int and 0<=i<size and a!=0 for i,a in pairs)
    assert z and all(a>0 for i,a in z)
    for j in range(D):assert sum(a*E[i][j]for i,a in y)==sum(a*B[i][j]for i,a in z),(w,j)


def check_certificates():
    data=json.loads((ROOT/'data/subfactor_rejected_n6.json').read_text())
    for w,record in data.items():verify_certificate(w,record)
    rejected=set(data);assert {w[::-1]for w in rejected}==rejected
    print('EXACTLY VERIFIED',len(data),'shared-subfactor sign obstruction certificates',flush=True)
    return rejected

if __name__=='__main__':check_certificates()


==> anc/rolle6_artifact/research/subfactor_sign_rules.py <==
"""Exact sign deductions from every product splitting of every subproduct.
Coefficients in Leibniz's formula are positive, so only signs are needed here.
"""
import itertools
FULL=tuple(range(6))
SUBSETS=[s for n in range(1,7)for s in itertools.combinations(FULL,n)]
NODES=[(S,j)for S in SUBSETS for j in range(len(S)+1)]
INDEX={v:i for i,v in enumerate(NODES)}
PRODUCTS=[]
for U in SUBSETS:
    n=len(U)
    if n<2:continue
    for m in range(1,1<<n):
        S=tuple(U[i]for i in range(n)if m>>i&1)
        T=tuple(x for x in U if x not in S)
        if not T or S>T:continue
        for j in range(1,n):
            terms=[(INDEX[S,a],INDEX[T,j-a])for a in range(j+1)if a<=len(S)and j-a<=len(T)]
            PRODUCTS.append((INDEX[U,j],terms))


def propagate(w):
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    signs=[[None]*21 for v in NODES];bounds={}
    for v,(S,j)in enumerate(NODES):
        n=len(S)
        if j==n:signs[v]=[1]*21
        elif j==0:
            points=[pos[0][i]for i in S]
            signs[v]=[0 if x in points else (-1)**sum(z>x for z in points)for x in range(21)]
            bounds[v]=[[z,z]for z in points]
        elif S==FULL:
            signs[v]=[0 if x in pos[j]else (-1)**sum(z>x for z in pos[j])for x in range(21)]
            bounds[v]=[[z,z]for z in pos[j]]
        else:bounds[v]=[[pos[0][S[i]],pos[0][S[i+j]]]for i in range(n-j)]
    # Strict ordering constraints between roots. Original/subproduct roots are fixed.
    relations=[]
    for S in SUBSETS:
        n=len(S)
        for j in range(n):
            v=INDEX[S,j]
            for i in range(n-j-1):relations.append(((v,i),(v,i+1)))
        for j in range(n-1):
            a,b=INDEX[S,j],INDEX[S,j+1]
            for i in range(n-j-1):relations.extend([((a,i),(b,i)),((b,i),(a,i+1))])
        if n<3:continue
        for r in S:
            T=tuple(x for x in S if x!=r)
            for j in range(1,n-1):
                a,b=INDEX[S,j],INDEX[T,j]
                for i in range(n-j-1):relations.extend([((a,i),(b,i)),((b,i),(a,i+1))])
    for S in SUBSETS:
        for x in S:
            if x==5 or x+1 in S:continue
            T=tuple(sorted((set(S)-{x})|{x+1}))
            for j in range(1,len(S)):
                for i in range(len(S)-j):relations.append(((INDEX[S,j],i),(INDEX[T,j],i)))
    changes=0;rounds=0
    class Conflict(Exception):pass
    def set_sign(v,x,value):
        nonlocal changes
        old=signs[v][x]
        if old is None:signs[v][x]=value;changes+=1
        elif old!=value:raise Conflict(('sign',NODES[v],x,old,value))
    def bound(v,i,lo=None,hi=None):
        nonlocal changes
        b=bounds[v][i];fixed=b[0]==b[1]
        if fixed:
            if lo is not None and b[0]<=lo:raise Conflict(('fixed_lower',NODES[v],i,lo,b))
            if hi is not None and b[0]>=hi:raise Conflict(('fixed_upper',NODES[v],i,hi,b))
            return
        nl=b[0]if lo is None else max(b[0],lo)
        nh=b[1]if hi is None else min(b[1],hi)
        if nl>=nh:raise Conflict(('empty_interval',NODES[v],i,nl,nh))
        if b!=[nl,nh]:b[:]=[nl,nh];changes+=1
    try:
        while True:
            before=changes;rounds+=1
            for (va,ia),(vb,ib)in relations:
                a,b=bounds[va][ia],bounds[vb][ib]
                if a[0]==a[1]:
                    if b[0]==b[1]:
                        if not a[0]<b[0]:raise Conflict(('fixed_order',va,ia,vb,ib))
                    else:bound(vb,ib,lo=a[0])
                elif b[0]==b[1]:bound(va,ia,hi=b[0])
                else:
                    bound(va,ia,hi=b[1]);bound(vb,ib,lo=a[0])
            for v,row in bounds.items():
                n=len(row)
                for x in range(21):
                    if any(lo==hi==x for lo,hi in row):set_sign(v,x,0);continue
                    mn=sum(hi<x if lo==hi else hi<=x for lo,hi in row)
                    mx=sum(lo<x for lo,hi in row)
                    s=signs[v][x]
                    if mn==mx:set_sign(v,x,(-1)**(n-mn));continue
                    if s is None or s==0:continue
                    possible=[k for k in range(mn,mx+1)if (-1)**(n-k)==s]
                    if not possible:raise Conflict(('parity',NODES[v],x,mn,mx,s))
                    for i in range(min(possible)):bound(v,i,hi=x)
                    for i in range(max(possible),n):bound(v,i,lo=x)
            for parent,terms in PRODUCTS:
                for x in range(21):
                    unknown=[];nonzero=set()
                    for a,b in terms:
                        sa,sb=signs[a][x],signs[b][x]
                        if sa==0 or sb==0:continue
                        if sa is None or sb is None:unknown.append((a,b))
                        else:nonzero.add(sa*sb)
                    if len(nonzero)>1:continue
                    t=next(iter(nonzero))if nonzero else 0
                    if not unknown:set_sign(parent,x,t);continue
                    if len(unknown)!=1:continue
                    s=signs[parent][x]
                    if s is None:continue
                    if t==0:u=s
                    elif s==0:u=-t
                    elif s!=t:u=s
                    else:continue
                    a,b=unknown[0];sa,sb=signs[a][x],signs[b][x]
                    if sa is not None:set_sign(b,x,u*sa)
                    elif sb is not None:set_sign(a,x,u*sb)
            if changes==before:break
            assert rounds<100
    except Conflict as e:return {'conflict':e.args[0],'rounds':rounds}
    return {'bounds':{NODES[v]:row for v,row in bounds.items()},'signs':{NODES[v]:s for v,s in enumerate(signs)},'rounds':rounds,'deductions':changes}

if __name__=='__main__':
    import sys,json,time
    from pathlib import Path
    root=Path(__file__).resolve().parents[1];words=json.loads((root/'data/certificates_n6.json').read_text());start=time.time()
    for w in list(words)[::100]:
        r=propagate(w);assert 'conflict'not in r,(w,r)
    print('Controls passed',len(list(words)[::100]),'seconds',time.time()-start)


==> anc/rolle6_artifact/research/triple_inflection_obstruction.py <==
"""Exact obstruction involving three roots of P'' and the common mean.

Only standard-library rational arithmetic is used for the certificate.
"""
from fractions import Fraction as F
from pathlib import Path
from math import comb
import json
from two_parameter_obstruction import add,scale,mul,power,bernstein2,split2
from stationary_obstruction import dense
from inflection_obstruction import patterns

ROOT=Path(__file__).resolve().parents[1]
ONE={(0,0):F(1)}
U={(1,0):F(1)}
R={(0,1):F(1)}

def polynomials():
    H=add(power(U,2),U,scale(mul(U,R),2),scale(R,-2),scale(ONE,-1))
    G1={(0,4):5,(1,3):10,(2,2):-10,(1,2):-20,(0,2):-20,
        (3,1):20,(2,1):40,(1,1):-50,(0,1):-20,
        (4,0):24,(3,0):60,(2,0):10,(1,0):-20,(0,0):-5}
    G2={(0,4):16,(1,3):40,(0,3):16,(2,2):32,(1,2):24,
        (3,1):12,(2,1):14,(1,1):-6,(0,1):-4,
        (4,0):3,(3,0):6,(2,0):-1,(1,0):-4,(0,0):-1}
    return {'minus_H':scale(H,-1),'G1':G1,'G2':G2}

def identity_check():
    t=add(ONE,U,scale(R,2));m=scale(add(ONE,R),F(1,2))
    # Coefficients in x, with coefficients in Q[u,r].
    coeff=[ONE]
    for root in [scale(U,-1),{},ONE,t]:
        nxt=[{} for _ in range(len(coeff)+1)]
        for j,c in enumerate(coeff):
            nxt[j]=add(nxt[j],scale(mul(c,root),-1))
            nxt[j+1]=add(nxt[j+1],c)
        coeff=nxt
    primitive=[{},{}]+[scale(c,F(1,(j+1)*(j+2)))for j,c in enumerate(coeff)]
    def ev(x):return add(*(mul(c,power(x,j))for j,c in enumerate(primitive)))
    pu,pm,pt=ev(scale(U,-1)),ev(m),ev(t)
    ps=polynomials()
    lhs=scale(add(mul(m,pu),mul(U,pm)),960)
    rhs=scale(mul(mul(mul(U,m),add(R,scale(U,2),ONE)),ps['G1']),-1)
    assert lhs==rhs
    lhs=scale(add(mul(t,pu),mul(U,pt)),60)
    rhs=scale(mul(mul(mul(U,t),add(scale(R,2),scale(U,2),ONE)),ps['G2']),-1)
    assert lhs==rhs
    centered=[add(x,scale(m,-1))for x in [scale(U,-1),{},ONE,t]]
    assert not add(*centered)
    s2=scale(add(*(power(x,2)for x in centered)),F(1,12))
    assert scale(add(s2,scale(power(m,2),-1)),6)==scale(ps['minus_H'],-1)
    e3=add(*(mul(mul(centered[i],centered[j]),centered[k])
            for i in range(4)for j in range(i+1,4)for k in range(j+1,4)))
    assert e3==mul(mul(R,add(R,U)),add(R,U,ONE))
    # For u>=1, every coefficient of G2(1+h,r) is positive.
    shifted={}
    for (i,j),c in ps['G2'].items():
        for h in range(i+1):shifted[(h,j)]=shifted.get((h,j),0)+c*comb(i,h)
    shifted={ij:c for ij,c in shifted.items()if c}
    assert all(c>0 for c in shifted.values()) and shifted[(0,0)]==3
    return shifted

def initial():
    return [bernstein2(dense(p),F(0),F(1),F(0),F(1))for p in polynomials().values()]

def build_tree():
    def go(bs,depth=0):
        for i,p in enumerate(bs):
            if min(c for row in p for c in row)>=0:return i
        assert depth<30, 'No certificate found; not an exclusion'
        axis=depth%2
        pairs=[split2(p,axis)for p in bs]
        return [axis,go([p[0]for p in pairs],depth+1),go([p[1]for p in pairs],depth+1)]
    return go(initial())

def verify_tree(tree):
    stats={'nodes':0,'leaves':0,'maxdepth':0,'by_polynomial':{k:0 for k in polynomials()}}
    names=list(polynomials())
    def go(node,bs,depth=0):
        stats['nodes']+=1;stats['maxdepth']=max(stats['maxdepth'],depth)
        if type(node)is int:
            assert 0<=node<len(bs)
            assert min(c for row in bs[node]for c in row)>=0
            stats['leaves']+=1;stats['by_polynomial'][names[node]]+=1
            return
        assert type(node)is list and len(node)==3 and type(node[0])is int and node[0]in(0,1)
        axis,left,right=node;pairs=[split2(p,axis)for p in bs]
        go(left,[p[0]for p in pairs],depth+1);go(right,[p[1]for p in pairs],depth+1)
    go(tree,initial());return stats

def check_certificates():
    shifted=identity_check()
    d=json.loads((ROOT/'data/triple_inflection_certificate.json').read_text())
    assert d['rectangle']==[[0,1],[1,1],[0,1],[1,1]]
    expected={k:[[list(ij),int(v)]for ij,v in sorted(p.items())]for k,p in polynomials().items()}
    assert d['polynomials']==expected
    assert d['positive_tail']==[[list(ij),int(v)]for ij,v in sorted(shifted.items())]
    stats=verify_tree(d['tree']);assert d['statistics']==stats
    print('EXACTLY VERIFIED triple-inflection value identities, root geometry, positive unbounded tail, and',stats['leaves'],'rational Bernstein rectangles.',flush=True)
    return d

def reasons(w):
    ps=patterns(w);sig=ps[0][0]
    if sig[5]==-1 and sig[9]==1 and sig[11]==1 and ps[0][3]==1 and ps[1][3]==-1 and ps[3][3]==1:
        return ['three_inflections_and_mean']
    return []

if __name__=='__main__':
    import sys
    if '--write'in sys.argv:
        shifted=identity_check();tree=build_tree()
        d={'rectangle':[[0,1],[1,1],[0,1],[1,1]],
           'polynomials':{k:[[list(ij),int(v)]for ij,v in sorted(p.items())]for k,p in polynomials().items()},
           'positive_tail':[[list(ij),int(v)]for ij,v in sorted(shifted.items())],
           'tree':tree,'statistics':verify_tree(tree)}
        (ROOT/'data/triple_inflection_certificate.json').write_text(json.dumps(d,indent=2)+'\n')
    check_certificates()


==> anc/rolle6_artifact/research/two_parameter_obstruction.py <==
"""Exact obstruction at a positive stationary value between c and the mean.
Five rational comparisons, two parameter charts combined by a blow-up,
and an exact Bernstein subdivision certificate. Standard library only.
See PROOF_TWO_PARAMETERS.md.
"""
import json
from fractions import Fraction as F
from math import comb
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
DATA=json.loads((ROOT/'data/two_parameter_certificates.json').read_text())

# Sparse bivariate polynomial arithmetic: (power of k, power of w) -> integer.
def add(*ps):
    r={}
    for p in ps:
        for ij,a in p.items():r[ij]=r.get(ij,0)+a
    return {ij:a for ij,a in r.items()if a}
def scale(p,a):return {ij:a*b for ij,b in p.items()if a*b}
def mul(p,q):
    r={}
    for (i,j),a in p.items():
        for (h,l),b in q.items():r[i+h,j+l]=r.get((i+h,j+l),0)+a*b
    return {ij:a for ij,a in r.items()if a}
def power(p,n):
    r={(0,0):1}
    for _ in range(n):r=mul(r,p)
    return r
def dense_to_sparse(a):return {(i,j):v for i,row in enumerate(a)for j,v in enumerate(row)if v}

def generated_comparisons():
    one={(0,0):1};K={(1,0):1};W={(0,1):1}
    km=add(K,scale(one,-1));D=add(power(K,2),scale(K,-1),one)
    AN=add(scale(one,2),scale(K,-2),scale(power(K,2),-1))
    CN=add(scale(one,-1),scale(K,-2),scale(power(K,2),2))
    BN=add(scale(mul(CN,power(D,2)),3),scale(power(CN,3),-1))
    G=mul(W,D);XN=add(scale(mul(K,km),3),scale(G,-1))
    UN=scale(G,-1);AN=mul(AN,W);CN=mul(CN,W);BN=mul(BN,power(W,3))
    # Every form below is multiplied by the positive denominator 60*(wD)^4.
    def sums(Y,n,weighted=False):
        return add(*(scale(mul(power(Y,n-i),power(XN,i)),i+1 if weighted else 1)for i in range(n+1)))
    def T(Y):
        return add(scale(sums(Y,4),-3),scale(mul(power(G,2),sums(Y,2)),30),scale(mul(BN,add(Y,XN)),-30))
    def U(Y):
        return add(scale(sums(Y,4,True),-1),scale(mul(power(G,2),sums(Y,2,True)),15),scale(mul(BN,add(Y,scale(XN,2))),-20))
    def V(Y):
        return add(scale(power(Y,4),-15),scale(mul(power(Y,2),power(G,2)),90),scale(mul(BN,Y),-60))
    fs={'Tu-Uc':add(T(UN),scale(U(CN),-1)),
        'Tc-Vu':add(T(CN),scale(V(UN),-1)),
        'Tc-Uu':add(T(CN),scale(U(UN),-1)),
        'Tu-Uu':add(T(UN),scale(U(UN),-1)),
        'Tc-Ua':add(T(CN),scale(U(AN),-1))}
    common=scale(power(km,3),3)
    factors={name:mul(common,power(K,3))for name in fs};factors['Tc-Ua']=common
    return XN,fs,factors


def bernstein2(p,left,right,bottom,top):
    n=len(p)-1;m=len(p[0])-1
    a=[[sum(p[I][J]*comb(I,i)*left**(I-i)*(right-left)**i*
          comb(J,j)*bottom**(J-j)*(top-bottom)**j
          for I in range(i,n+1)for J in range(j,m+1))for j in range(m+1)]for i in range(n+1)]
    return [[sum(a[i][j]*F(comb(I,i),comb(n,i))*F(comb(J,j),comb(m,j))
             for i in range(I+1)for j in range(J+1))for J in range(m+1)]for I in range(n+1)]

def split1(row):
    levels=[row]
    while len(levels[-1])>1:
        q=levels[-1];levels.append([(a+b)/2 for a,b in zip(q,q[1:])])
    return [v[0]for v in levels],[v[-1]for v in levels[::-1]]

def split2(p,axis):
    if axis==0:
        pairs=[split1(list(col))for col in zip(*p)]
        return [list(row)for row in zip(*(a for a,b in pairs))],[list(row)for row in zip(*(b for a,b in pairs))]
    pairs=[split1(row)for row in p]
    return [a for a,b in pairs],[b for a,b in pairs]

def reasons(word):
    w=word
    if [i for i,c in enumerate(w)if c=='3'][1]>w.index('5'):w=w[::-1]
    pos=[[i for i,c in enumerate(w)if c==str(j)]for j in range(6)]
    a,c,d=pos[3];u=pos[4][0];mu=pos[5][0]
    assert a<u<c<mu<pos[4][1]<d
    def sign(j,t):return (-1)**sum(i>t for i in pos[j])
    if any(sign(j,t)!=-1 for j,t in ((0,a),(0,u),(0,c),(1,u),(1,c),(2,u))):return []
    if not any(c<x<mu and sign(0,x)>0 for x in pos[1]):return []
    return ['positive_stationary_value']

def check_certificates():
    records=DATA['polynomials'];names=[r['id']for r in records]
    assert len(set(names))==len(names)
    polys={r['id']:dense_to_sparse(r['coefficients'])for r in records}
    assert all(isinstance(x,int)for r in records for row in r['coefficients']for x in row)
    outside,fs,factors=generated_comparisons()
    assert polys['outside']==outside
    assert set(polys)=={'outside','corner_combination'}|set(fs)
    for name,f in fs.items():assert mul(factors[name],polys[name])==f,name
    rec=next(r for r in records if r['id']=='corner_combination')
    assert rec['combination']=={'outside':45,'Tc-Vu':1}
    assert polys['corner_combination']==add(scale(outside,45),polys['Tc-Vu'])
    assert DATA['rectangle']==[[1,1],[11,8],[0,1],[1,1]]
    rect=[F(*v)for v in DATA['rectangle']]
    assert 3<(2*rect[1]-1)**2
    initial=[bernstein2(r['coefficients'],*rect)for r in records]
    counts={name:0 for name in names};nodes=0;maxdepth=0
    def walk(tree,bs,depth):
        nonlocal nodes,maxdepth
        nodes+=1;maxdepth=max(depth,maxdepth)
        if type(tree)is int:
            assert 0<=tree<len(records)
            assert min(x for row in bs[tree]for x in row)>=0
            counts[names[tree]]+=1
            return
        assert isinstance(tree,list)and len(tree)==3
        axis,left,right=tree;assert type(axis)is int and axis in (0,1)
        pairs=[split2(b,axis)for b in bs]
        walk(left,[v[0]for v in pairs],depth+1)
        walk(right,[v[1]for v in pairs],depth+1)
    walk(DATA['tree'],initial,0)
    stats={'nodes':nodes,'leaves':sum(counts.values()),'maxdepth':maxdepth,'by_polynomial':counts}
    assert stats==DATA['statistics']
    print('EXACTLY VERIFIED 5 two-parameter identities, one positive combination, and',
          stats['leaves'],'Bernstein rectangles covering the full domain',flush=True)

if __name__=='__main__':
    check_certificates()
    known=json.loads((ROOT/'data/certificates_n6.json').read_text())
    assert not any(reasons(w)for w in known)
    remaining=json.loads((ROOT/'data/unresolved_n6.json').read_text())
    assert not any(reasons(w)for w in remaining)
    rejected=json.loads((ROOT/'data/two_parameter_rejected_n6.json').read_text())
    assert rejected and all(reasons(w)==v for w,v in rejected.items())
    print('EXACTLY VERIFIED',len(rejected),'stored additional exclusions',sorted(rejected))


==> anc/rolle6_artifact/research/verify_bounds.py <==
"""Independent obstruction checker: standard library and exact integers only.

Linear certificate: sum y_i E_i(g) = sum z_i B_i(g), z>=0, z!=0.
Quadratic certificate: a combination of E_i(g)*g_j and variance
identities equals a nonzero nonnegative combination of positive products.
All B_i(g) and all gaps are strictly positive in a realizable word.
"""
import json
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]

def forms(w,n):
    N=len(w);d=N-1;center=w.index(str(n-1))
    pos=[[k for k,c in enumerate(w) if int(c)==i] for i in range(n)]
    E=[[sum(k>j for k in pos[i])-(n-i)*int(center>j) for j in range(d)] for i in range(n-1)]
    B=[[int(i==j) for j in range(d)] for i in range(d)]
    def append_terms(terms):
        B.append([sum(a for k,a in terms if k>j) for j in range(d)])
    for i in range(n-2):
        m=n-i
        for k in range(1,m):
            append_terms([(pos[i+1][k-1],m-k+1),(pos[i][k-1],-(m-k)),(pos[i][k],-1)])
            append_terms([(pos[i][k-1],1),(pos[i][k],k),(pos[i+1][k-1],-(k+1))])
        for k in range(1,m-1):
            append_terms([(j,k) for j in pos[i][:k+1]]+[(j,-k-1) for j in pos[i+1][:k]])
            append_terms([(j,-k) for j in pos[i][-(k+1):]]+[(j,k+1) for j in pos[i+1][-k:]])
    return E,B

def check_linear(n):
    data=json.loads((ROOT/f'data/linear_rejected_n{n}.json').read_text())
    for w,v in data.items():
        E,B=forms(w,n);y=v[:len(E)];z=v[len(E):]
        assert len(v)==len(E)+len(B) and all(isinstance(x,int) for x in v)
        assert min(z)>=0 and sum(z)>0
        for j in range(len(w)-1):
            assert sum(a*e[j] for a,e in zip(y,E))==sum(a*b[j] for a,b in zip(z,B)),w
    print('EXACTLY VERIFIED',len(data),'linear obstruction certificates')
    return set(data)

def check_quadratic(n,pair_products=False):
    kind='quadratic_pairs' if pair_products else 'quadratic'
    data=json.loads((ROOT/f'data/{kind}_rejected_n{n}.json').read_text())
    for w,certificate in data.items():
        E,B=forms(w,n);d=len(w)-1
        pairs=[(i,j) for i in range(d) for j in range(i,d)]
        def product(a,b):
            return [a[i]*b[j]+(a[j]*b[i] if i!=j else 0) for i,j in pairs]
        I=B[:d];center=w.index(str(n-1))
        coords=[[int(j<k)-int(j<center) for j in range(d)] for k in range(len(w))]
        S=[]
        for i in range(n-1):
            roots=[product(coords[k],coords[k]) for k,c in enumerate(w) if int(c)==i]
            S.append([sum(r[j] for r in roots) for j in range(len(pairs))])
        numeq=len(E)*d+n-2
        total=[0]*len(pairs);positive_weight=0
        assert len({index for index,_ in certificate})==len(certificate)
        for index,weight in certificate:
            assert isinstance(index,int) and isinstance(weight,int) and index>=0
            if index<len(E)*d:
                i,j=divmod(index,d);row=product(E[i],I[j]);sign=1
            elif index<numeq:
                i=index-len(E)*d;m=n-i
                row=[2*a-m*(m-1)*b for a,b in zip(S[i],S[n-2])];sign=1
            else:
                assert weight>=0;positive_weight+=weight;sign=-1
                k=index-numeq
                if k<len(pairs):
                    i,j=pairs[k];row=product(I[i],I[j])
                elif k<len(pairs)+(len(B)-d)*d:
                    i,j=divmod(k-len(pairs),d)
                    assert i<len(B)-d
                    row=product(B[d+i],I[j])
                else:
                    assert pair_products
                    k-=len(pairs)+(len(B)-d)*d
                    bpairs=[(i,j) for i in range(d,len(B)) for j in range(i,len(B))]
                    assert k<len(bpairs)
                    i,j=bpairs[k];row=product(B[i],B[j])
            for j,x in enumerate(row):total[j]+=sign*weight*x
        assert positive_weight>0 and not any(total),w
    rejected=set(data)|{w[::-1] for w in data}
    print('EXACTLY VERIFIED',len(data),kind,'certificates, excluding',len(rejected),'words including reflections')
    return rejected

if __name__=='__main__':check_linear(6);check_quadratic(6)


==> anc/rolle6_artifact/research/verify_primitive.py <==
"""Independent exact checker for quintic-primitive obstruction identities.

Only Python's standard library is used. Polynomials in four gap variables
are dictionaries from exponent tuples to rational coefficients.
"""
import json,math
from fractions import Fraction
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
ZERO=(0,0,0,0)

def constant(c):return {ZERO:Fraction(c)} if c else {}
def add(*polys):
    out={}
    for p in polys:
        for m,c in p.items():out[m]=out.get(m,0)+c
    return {m:c for m,c in out.items()if c}
def scale(p,k):return {m:c*k for m,c in p.items()if c*k}
def mul(p,q):
    out={}
    for u,a in p.items():
        for v,b in q.items():
            m=tuple(i+j for i,j in zip(u,v));out[m]=out.get(m,0)+a*b
    return {m:c for m,c in out.items()if c}
def power(p,k):
    out=constant(1)
    for _ in range(k):out=mul(out,p)
    return out
def primitive(p):
    den=math.lcm(*(c.denominator for c in p.values()))
    vals={m:int(c*den)for m,c in p.items()};g=math.gcd(*vals.values())
    return {m:Fraction(c//g)for m,c in vals.items()}
def exact_divide(p,q):
    rest=dict(p);out={};leading=max(q)
    while rest:
        m=max(rest);diff=tuple(a-b for a,b in zip(m,leading))
        assert min(diff)>=0,'non-polynomial division'
        term={diff:rest[m]/q[leading]};out=add(out,term)
        rest=add(rest,scale(mul(term,q),-1))
    return out
def evaluate(coeff,x):
    out={}
    for c in reversed(coeff):out=add(mul(out,x),c)
    return out
def derivative(coeff):return [scale(c,i)for i,c in enumerate(coeff)][1:]

X=[{tuple(int(i==j)for j in range(4)):Fraction(1)}for i in range(4)]
R=[{}]
for v in X:R.append(add(R[-1],v))
Q=[constant(1)]
for r in R:
    nextq=[{}for _ in range(len(Q)+1)]
    for i,p in enumerate(Q):nextq[i]=add(nextq[i],scale(mul(p,r),-1));nextq[i+1]=add(nextq[i+1],p)
    Q=nextq
F60=[{}]+[scale(p,Fraction(60,i+1))for i,p in enumerate(Q)]
H=[]
for lo,hi in ((0,3),(4,1)):
    diff=add(evaluate(F60,R[hi]),scale(evaluate(F60,R[lo]),-1))
    span=add(R[max(lo,hi)],scale(R[min(lo,hi)],-1))
    h=exact_divide(diff,power(span,3));assert mul(h,power(span,3))==diff
    H.append(h)
D=[Q]
for _ in range(4):D.append(derivative(D[-1]))
MEAN=scale(add(*R),Fraction(1,5))
shifted=[add(*(scale(mul(Q[j],power(MEAN,j-k)),math.comb(j,k))for j in range(k,6)))for k in range(6)]
AA,BB,CC=shifted[3],shifted[2],shifted[1]
RES=add(power(add(scale(CC,20),scale(power(AA,2),-5)),2),scale(mul(AA,power(BB,2)),160))
MEAN_HEIGHT=[]
for r in R:
    diff=add(evaluate(F60,MEAN),scale(evaluate(F60,r),-1))
    square=power(add(MEAN,scale(r,-1)),2)
    h=exact_divide(diff,square);assert mul(h,square)==diff
    MEAN_HEIGHT.append(h)

def constraints(w,extended=False,mean_sign=None):
    assert len(w)==15 and all(w.count(str(i))==5-i for i in range(5))
    pos=[[j for j,c in enumerate(w)if int(c)==i]for i in range(5)]
    polys=list(H)
    for k in range(2,5):
        for j,r in enumerate(R):
            s=(-1)**sum(z>pos[0][j]for z in pos[k])
            polys.append(primitive(scale(evaluate(D[k],r),s)))
    if extended:
        for k in (1,2):
            s=(-1)**sum(z>pos[4][0]for z in pos[k])
            polys.append(primitive(scale(evaluate(D[k],MEAN),s)))
        s=(-1)**sum(z>r for r in pos[1]for z in pos[3])
        polys.append(primitive(scale(RES,s)))
    if mean_sign is not None:
        assert mean_sign in(-1,1)and extended
        which=(0,2,4)if mean_sign==1 else(1,3)
        polys.extend(primitive(scale(MEAN_HEIGHT[i],mean_sign))for i in which)
    return polys

def check_file(name):
    data=json.loads((ROOT/'data'/name).read_text())
    for key,cert in data.items():
        w=key.split(':')[0]
        polys=constraints(w,cert.get('extended',False),cert.get('mean_sign'));out={};weight=0
        for coeff,ids,mon in cert['terms']:
            assert isinstance(coeff,int)and coeff>0
            assert len(mon)==4 and all(isinstance(i,int)and i>=0 for i in mon)
            if isinstance(ids,int):ids=[]if ids==-1 else[ids]
            assert all(isinstance(i,int)and 0<=i<len(polys)for i in ids)
            p=constant(1)
            for i in ids:p=mul(p,polys[i])
            if len(ids)>1:p=primitive(p)
            term=mul(p,{tuple(mon):Fraction(coeff)})
            assert all(sum(m)==cert['degree']for m in term)
            out=add(out,term);weight+=coeff
        assert weight>0 and not out,w
    reflected=set(data)|{(w.split(':')[0][::-1]+(':'+w.split(':')[1]if ':'in w else''))for w in data}
    print('EXACTLY VERIFIED',len(data),'primitive obstruction identities;',len(reflected),'oriented quintic words',flush=True)
    return reflected

def check():
    bad=check_file('primitive_cubic_rejected_n5.json')|check_file('primitive_extended_rejected_n5.json')
    five=set(json.loads((ROOT/'data/certificates_n5.json').read_text()))
    six=set(json.loads((ROOT/'data/certificates_n6.json').read_text()))
    tail=lambda w:''.join(str(int(c)-1)for c in w if c!='0')
    good=set(map(tail,six))
    assert bad<=five and not bad&good
    assert good|bad==five and len(good)==96 and len(bad)==20
    print('Quintic orders:',len(good),'have a certified sextic primitive;',len(bad),'cannot have one;',len(five-good-bad),'unresolved',flush=True)
    return bad

def check_mean():
    bad=check_file('primitive_mean_rejected_n5.json')
    six=set(json.loads((ROOT/'data/certificates_n6.json').read_text()))
    def signature(w):
        return ''.join(str(int(c)-1)for c in w if c!='0')+':'+str((-1)**w[:w.index('5')].count('0'))
    good=set(map(signature,six))
    tails={s.split(':')[0]for s in good}
    allpairs={w+':'+str(s)for w in tails for s in(-1,1)}
    assert len(good)==162 and len(bad)==30
    assert not good&bad and good|bad==allpairs
    print('EXACT CLASSIFICATION: 162 realizable (quintic order, primitive sign at mean) pairs; 30 additional pairs excluded',flush=True)
    return bad

if __name__=='__main__':check();check_mean()


==> anc/rolle6_artifact/rolle6/__init__.py <==
"""Readable enumeration and exact certificate orchestration for degree six."""

__version__ = "1.0.0"


==> anc/rolle6_artifact/rolle6/__main__.py <==
"""Command-line entry point; no third-party Python dependency is needed."""

import argparse
import json
from pathlib import Path
from .backend import ROOT
from .pipeline import verify_all
from .stages import STAGES
from .witnesses import read_json, verify_collection, verify_witness
from .words import count_words, enumerate_words


def main():
    parser = argparse.ArgumentParser(description="Enumerate and exactly verify degree-six Rolle words")
    commands = parser.add_subparsers(dest="command", required=True)
    enumerate_parser = commands.add_parser("enumerate", help="Enumerate formal Rolle words")
    enumerate_parser.add_argument("--degree", type=int, default=6)
    enumerate_parser.add_argument("--output", type=Path)
    verify_parser = commands.add_parser("verify", help="Run every proof and realization check")
    verify_parser.add_argument("--output-dir", type=Path, default=Path("verification_output"))
    commands.add_parser("stages", help="List the proof stages, without claiming verification")
    witness_parser = commands.add_parser("witness", help="Verify and display one stored realization")
    witness_parser.add_argument("word")
    witness_parser.add_argument("--degree", type=int, choices=(5, 6), default=6)
    commands.add_parser("verify-witnesses", help="Check realizations only; this is a lower-bound check")
    args = parser.parse_args()
    if args.command == "enumerate":
        print(f"Degree {args.degree}: {count_words(args.degree)} formal words")
        if args.output:
            args.output.parent.mkdir(parents=True, exist_ok=True)
            args.output.write_text(json.dumps(list(enumerate_words(args.degree)), indent=2) + "\n")
    elif args.command == "verify":
        verify_all(args.output_dir)
    elif args.command == "stages":
        for number, stage in enumerate(STAGES, start=1):
            print(f"{number:02} {stage.expected_new:4}  {stage.title} [{stage.module}]")
        print("Counts above are reference expectations, not a verification result.")
    elif args.command == "witness":
        witnesses = read_json(ROOT / f"data/certificates_n{args.degree}.json")
        if args.word not in witnesses:
            parser.error("No realization certificate is stored for that word")
        verify_witness(args.word, witnesses[args.word], args.degree)
        print(json.dumps({"status": "verified", "word": args.word,
                          "certificate": witnesses[args.word]}, indent=2))
    else:
        for degree in (5, 6):
            words = verify_collection(ROOT / f"data/certificates_n{degree}.json", degree)
            print(f"Degree {degree}: {len(words)} exact realizations verified")


if __name__ == "__main__":
    main()


==> anc/rolle6_artifact/rolle6/backend.py <==
"""Bridge to the archived, unchanged exact mathematical verifiers.

Search programs are never imported. Proof checks run before a rule may
remove any word. Identical checker calls are memoized within one run only.
"""

from contextlib import redirect_stdout
from importlib import import_module
from pathlib import Path
import sys
from .witnesses import require

ROOT = Path(__file__).resolve().parents[1]
RESEARCH = ROOT / "research"


class ProofBackend:
    def __init__(self, log):
        require(__debug__, "Certificate verification requires assertions: do not use python -O")
        self.log = log
        self.cache = {}
        sys.path.insert(0, str(RESEARCH))

    def module(self, name):
        module = import_module(name)
        require(Path(module.__file__).resolve().parent == RESEARCH,
                f"Unexpected proof-module location: {name}")
        return module

    def checked(self, module_name, function_name, arguments=()):
        key = (module_name, function_name, arguments)
        if key not in self.cache:
            print(f"\n--- {module_name}.{function_name}{arguments} ---", file=self.log, flush=True)
            with redirect_stdout(self.log):
                self.cache[key] = getattr(self.module(module_name), function_name)(*arguments)
            self.log.flush()
        return self.cache[key]


==> anc/rolle6_artifact/rolle6/pipeline.py <==
"""One auditable sequence: enumerate, verify witnesses, check proofs, subtract sets."""

import hashlib
import json
from pathlib import Path
import sys
import time
from .backend import ProofBackend, ROOT
from .stages import STAGES
from .witnesses import read_json, require, verify_collection
from .words import (count_words, derivative_word, enumerate_words,
                    kostov_shapiro_admissible, primitive_mean_signature)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def write_json(path, data):
    path.write_text(json.dumps(data, indent=2, sort_keys=True) + "\n", encoding="utf-8")


class ReadDependencies:
    """Record actual JSON inputs; imported source files are collected separately."""
    def __init__(self):
        self.paths = set()
        self.active = True
        sys.addaudithook(self.record)

    def record(self, event, arguments):
        if self.active and event == "open" and isinstance(arguments[0], str):
            path = Path(arguments[0])
            if path.suffix == ".json" and path.is_absolute() and ROOT in path.parents:
                if path.parent == ROOT / "data":
                    self.paths.add(path)

    def finish(self):
        self.active = False
        for module in tuple(sys.modules.values()):
            filename = getattr(module, "__file__", None)
            if filename:
                path = Path(filename).resolve()
                if ROOT in path.parents and path.suffix == ".py":
                    self.paths.add(path)
        return {str(path.relative_to(ROOT)): digest(path) for path in sorted(self.paths)}


def verify_all(output_directory: Path) -> dict:
    require(__debug__, "Do not use python -O: archived proof checkers use assertions")
    output_directory.mkdir(parents=True, exist_ok=True)
    tracker = ReadDependencies()
    started = time.monotonic()
    print("Verifying integer realizability certificates...", flush=True)
    five = verify_collection(ROOT / "data/certificates_n5.json", 5)
    six = verify_collection(ROOT / "data/certificates_n6.json", 6)
    require(len(five) == 116 and len(six) == 2706, "Unexpected witness inventory")

    formal = set(enumerate_words(6))
    require(len(formal) == count_words(6) == 33592, "Enumeration count mismatch")
    after_tail = {word for word in formal if derivative_word(word) in five}
    candidates = {word for word in after_tail if kostov_shapiro_admissible(word, 6)}
    require(len(after_tail) == 13950 and len(candidates) == 13404,
            "Published-filter counts differ from the reference computation")
    require(candidates == set(read_json(ROOT / "data/candidates_n6.json")),
            "Candidate words differ from the archived enumeration")
    require(six <= candidates, "A verified witness was rejected by a necessary filter")
    require({word[::-1] for word in six} == six, "Witness reflection audit failed")

    remaining = set(candidates)
    ledger = []
    excluded_by = {}
    with (output_directory / "proof_checkers.log").open("w", encoding="utf-8") as log:
        backend = ProofBackend(log)
        for number, stage in enumerate(STAGES, start=1):
            print(f"[{number:02}/{len(STAGES)}] Checking {stage.title}...", flush=True)
            begin = time.monotonic()
            certificate_result = backend.checked(stage.module, stage.checker, stage.arguments)
            if stage.selection == "returned_words":
                matched = set(certificate_result)
            elif stage.selection == "tail":
                matched = {word for word in candidates if derivative_word(word) in certificate_result}
            elif stage.selection == "mean":
                matched = {word for word in candidates
                           if primitive_mean_signature(word) in certificate_result}
            else:
                predicate = getattr(backend.module(stage.module), stage.predicate)
                matched = {word for word in candidates if predicate(word)}
            require(matched <= candidates, f"{stage.key}: rule returned a noncandidate word")
            require(not matched & six, f"{stage.key}: rule contradicts a verified realization")
            new = remaining & matched
            require(len(new) == stage.expected_new, f"{stage.key}: incremental count changed")
            if stage.reference_file is not None:
                require(new == set(read_json(ROOT / stage.reference_file)),
                        f"{stage.key}: exact exclusion list changed")
            require(new == {word[::-1] for word in new}, f"{stage.key}: reflection audit failed")
            for word in new:
                require(word not in excluded_by, "Double-counted exclusion")
                excluded_by[word] = stage.key
            before = len(remaining)
            remaining -= new
            row = {"number": number, "key": stage.key, "title": stage.title,
                   "checker": f"{stage.module}.{stage.checker}", "proof_note": stage.proof_note,
                   "matched_words": len(matched), "already_excluded": len(matched - new),
                   "new_exclusions": sorted(new), "new_count": len(new),
                   "before": before, "remaining": len(remaining),
                   "seconds": round(time.monotonic() - begin, 3)}
            ledger.append(row)
            write_json(output_directory / "progress.json", {"status": "in_progress", "stages": ledger})
            print(f"           new {len(new):4}; remaining {len(remaining):5}", flush=True)

    require(remaining == six, "The final set is not exactly the set of verified witnesses")
    require(set(excluded_by) | six == candidates and not set(excluded_by) & six,
            "Final partition is not disjoint and exhaustive")
    dependencies = tracker.finish()
    frozen = read_json(ROOT / "release/legacy_hashes.json")
    for filename, checksum in dependencies.items():
        if filename.startswith(("research/", "data/")):
            require(frozen.get(filename) == checksum, f"Archived proof input changed: {filename}")

    report = {"status": "verified_exact_count", "degree": 6, "exact_count": len(six),
              "formal_words": len(formal), "after_quintic_filter": len(after_tail),
              "after_kostov_shapiro_filter": len(candidates), "excluded_words": len(excluded_by),
              "unresolved_words": 0, "stages": ledger,
              "realizable_words": sorted(six), "excluded_by_rule": dict(sorted(excluded_by.items())),
              "legacy_proof_inputs_unchanged": True,
              "external_theorems": ["Kostov (2002), Theorem 2: 116 quintic words",
                                    "Kostov--Shapiro (2002), Theorem 1"],
              "arithmetic": "Python integers and Fraction; no floating-point proof decisions",
              "seconds": round(time.monotonic() - started, 3)}
    write_json(output_directory / "verification.json", report)
    write_json(output_directory / "dependencies.json", dependencies)
    write_json(output_directory / "progress.json", {"status": "completed", "exact_count": len(six)})
    print(f"VERIFIED: a6 = {len(six)}; unresolved = 0; all {len(STAGES)} stages passed.", flush=True)
    return report


==> anc/rolle6_artifact/rolle6/stages.py <==
"""Ordered, declarative catalogue of the 53 certificate-backed exclusion stages.

The expected counts and historical word lists are regression checks only.
They never determine which words are excluded.
"""
from dataclasses import dataclass

@dataclass(frozen=True)
class Stage:
    key: str
    title: str
    module: str
    checker: str
    predicate: str | None
    expected_new: int
    proof_note: str
    arguments: tuple = ()
    selection: str = "predicate"
    reference_file: str | None = None


STAGES = (
    Stage(
        key='linear',
        title='Linear root inequalities',
        module='verify_bounds',
        checker='check_linear',
        predicate=None,
        expected_new=2718,
        proof_note='research/verify_bounds.py',
        arguments=(6,),
        selection='returned_words',
    ),
    Stage(
        key='quadratic',
        title='Quadratic root moments',
        module='verify_bounds',
        checker='check_quadratic',
        predicate=None,
        expected_new=2282,
        proof_note='research/verify_bounds.py',
        arguments=(6,),
        selection='returned_words',
    ),
    Stage(
        key='quadratic_pairs',
        title='Products of positive linear forms',
        module='verify_bounds',
        checker='check_quadratic',
        predicate=None,
        expected_new=4,
        proof_note='research/verify_bounds.py',
        arguments=(6, True),
        selection='returned_words',
    ),
    Stage(
        key='primitive_tail',
        title='Quintic primitive types',
        module='verify_primitive',
        checker='check',
        predicate=None,
        expected_new=1168,
        proof_note='research/PROOF_PRIMITIVE_CLASSIFICATION.md',
        selection='tail',
    ),
    Stage(
        key='primitive_mean',
        title='Primitive sign at the mean',
        module='verify_primitive',
        checker='check_mean',
        predicate=None,
        expected_new=396,
        proof_note='research/PROOF_PRIMITIVE_CLASSIFICATION.md',
        selection='mean',
    ),
    Stage(
        key='analytic',
        title='First and last interval averages',
        module='analytic_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=534,
        proof_note='research/PROOF_FIRST_FAMILY.md',
        reference_file='data/analytic_rejected_n6.json',
    ),
    Stage(
        key='analytic_middle',
        title='Middle interval and convexity',
        module='analytic_middle_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=558,
        proof_note='research/PROOF_MIDDLE_AND_CONVEXITY.md',
        reference_file='data/analytic_middle_rejected_n6.json',
    ),
    Stage(
        key='central_value',
        title='Central-value identities',
        module='central_value_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=298,
        proof_note='research/PROOF_CENTRAL_VALUES_AND_OVERLAP.md',
        reference_file='data/central_value_rejected_n6.json',
    ),
    Stage(
        key='parametric_middle',
        title='Parametric middle-root identities',
        module='parametric_middle_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=212,
        proof_note='research/PROOF_PARAMETRIC_MIDDLE.md',
        reference_file='data/parametric_middle_rejected_n6.json',
    ),
    Stage(
        key='polar_mean',
        title='Polar derivative at the mean',
        module='polar_mean_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=12,
        proof_note='research/PROOF_POLAR_MEAN.md',
        selection='returned_words',
    ),
    Stage(
        key='factor_deletion',
        title='Deletion of one root',
        module='factor_deletion_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=44,
        proof_note='research/PROOF_FACTOR_DELETION.md',
        selection='returned_words',
    ),
    Stage(
        key='joint_deletion',
        title='Joint deletion of roots',
        module='joint_deletion_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=8,
        proof_note='research/PROOF_JOINT_DELETION.md',
        selection='returned_words',
    ),
    Stage(
        key='subfactor',
        title='Subfactor sign constraints',
        module='subfactor_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=16,
        proof_note='research/PROOF_SUBFACTOR_LATTICE.md',
        selection='returned_words',
    ),
    Stage(
        key='metric',
        title='Metric span constraints',
        module='metric_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=6,
        proof_note='research/PROOF_METRIC_CONSTRAINTS.md',
        selection='returned_words',
    ),
    Stage(
        key='moment',
        title='Coupled second moments',
        module='moment_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=2,
        proof_note='research/PROOF_SECOND_MOMENTS.md',
        selection='returned_words',
    ),
    Stage(
        key='quartic_bridge',
        title='Quartic middle-root bridge',
        module='quartic_bridge_obstruction',
        checker='check_certificates',
        predicate=None,
        expected_new=82,
        proof_note='research/PROOF_QUARTIC_BRIDGE.md',
        selection='returned_words',
    ),
    Stage(
        key='outer_cubic',
        title='Outer cubic roots',
        module='outer_cubic_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=6,
        proof_note='research/outer_cubic_obstruction.py',
        reference_file='data/outer_cubic_rejected_n6.json',
    ),
    Stage(
        key='two_parameter',
        title='Two-parameter polynomial bounds',
        module='two_parameter_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=6,
        proof_note='research/PROOF_TWO_PARAMETERS.md',
        reference_file='data/two_parameter_rejected_n6.json',
    ),
    Stage(
        key='right_maximum',
        title='Right critical maximum',
        module='right_maximum_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=12,
        proof_note='research/PROOF_RIGHT_MAXIMUM.md',
        reference_file='data/right_maximum_rejected_n6.json',
    ),
    Stage(
        key='stationary',
        title='Stationary-point patterns',
        module='stationary_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=1152,
        proof_note='research/PROOF_STATIONARY_AND_INFLECTION.md',
        reference_file='data/stationary_rejected_n6.json',
    ),
    Stage(
        key='inflection',
        title='Inflection-point patterns',
        module='inflection_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=790,
        proof_note='research/PROOF_STATIONARY_AND_INFLECTION.md',
        reference_file='data/inflection_rejected_n6.json',
    ),
    Stage(
        key='full_stationary',
        title='Full stationary constraints',
        module='full_stationary_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=30,
        proof_note='research/PROOF_FULL_STATIONARY_AND_BLOWUP.md',
        reference_file='data/full_stationary_rejected_n6.json',
    ),
    Stage(
        key='blowup',
        title='Covering boundary charts',
        module='blowup_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=16,
        proof_note='research/PROOF_FULL_STATIONARY_AND_BLOWUP.md',
        reference_file='data/blowup_rejected_n6.json',
    ),
    Stage(
        key='left_minimum_inflection',
        title='Left minimum and inflection',
        module='left_minimum_inflection_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_LEFT_MINIMUM_AND_INFLECTION.md',
        reference_file='data/left_minimum_inflection_rejected_n6.json',
    ),
    Stage(
        key='coupled_anchor',
        title='Coupled root constraints',
        module='coupled_anchor_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=142,
        proof_note='research/PROOF_COUPLED_ANCHORS.md',
        reference_file='data/coupled_anchor_rejected_n6.json',
    ),
    Stage(
        key='inflection_pair',
        title='Pairs of inflection points',
        module='inflection_pair_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=38,
        proof_note='research/PROOF_INFLECTION_PAIRS_AND_HERMITE.md',
        reference_file='data/inflection_pair_rejected_n6.json',
    ),
    Stage(
        key='hermite_fiber',
        title='Hermite fibres',
        module='hermite_fiber_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=8,
        proof_note='research/hermite_fiber_obstruction.py',
        reference_file='data/hermite_fiber_rejected_n6.json',
    ),
    Stage(
        key='hermite_endpoint',
        title='Hermite endpoint bounds',
        module='hermite_endpoint_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=10,
        proof_note='research/PROOF_HERMITE_ENDPOINT.md',
        reference_file='data/hermite_endpoint_rejected_n6.json',
    ),
    Stage(
        key='laguerre_trapezoid',
        title='Laguerre integral identities',
        module='laguerre_trapezoid_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=6,
        proof_note='research/PROOF_LAGUERRE_TRAPEZOID.md',
        reference_file='data/laguerre_trapezoid_rejected_n6.json',
    ),
    Stage(
        key='outer_secant',
        title='Outer secants',
        module='outer_secant_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=44,
        proof_note='research/PROOF_OUTER_SECANTS.md',
        reference_file='data/outer_secant_rejected_n6.json',
    ),
    Stage(
        key='marker_quadrature',
        title='Marker quadrature',
        module='marker_quadrature_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_MARKER_QUADRATURE.md',
        reference_file='data/marker_quadrature_rejected_n6.json',
    ),
    Stage(
        key='marker_hermite',
        title='Hermite marker matrices',
        module='marker_hermite_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_MARKER_HERMITE.md',
        reference_file='data/marker_hermite_rejected_n6.json',
    ),
    Stage(
        key='marker_hermite6',
        title='Order-six Hermite markers',
        module='marker_hermite6_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_MARKER_HERMITE6.md',
        reference_file='data/marker_hermite6_rejected_n6.json',
    ),
    Stage(
        key='marker_boundary',
        title='Marker boundary charts',
        module='marker_boundary_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=14,
        proof_note='research/PROOF_MARKER_BOUNDARY.md',
        reference_file='data/marker_boundary_rejected_n6.json',
    ),
    Stage(
        key='marker_moving_hermite6',
        title='Moving Hermite markers',
        module='marker_moving_hermite6_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_MOVING_HERMITE6.md',
        reference_file='data/marker_moving_hermite6_rejected_n6.json',
    ),
    Stage(
        key='quintic_minimum',
        title='Quintic minimum envelope',
        module='quintic_minimum_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=16,
        proof_note='research/PROOF_QUINTIC_MINIMUM.md',
        reference_file='data/quintic_minimum_rejected_n6.json',
    ),
    Stage(
        key='triple_inflection',
        title='Three inflection constraints',
        module='triple_inflection_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_TRIPLE_INFLECTION.md',
        reference_file='data/triple_inflection_rejected_n6.json',
    ),
    Stage(
        key='middle_triple',
        title='Middle triple identity',
        module='middle_triple_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_MIDDLE_TRIPLE.md',
        reference_file='data/middle_triple_rejected_n6.json',
    ),
    Stage(
        key='right_fourth_minimum',
        title='Right fourth-derivative minimum',
        module='right_fourth_minimum_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_RIGHT_FOURTH_MINIMUM.md',
        reference_file='data/right_fourth_minimum_rejected_n6.json',
    ),
    Stage(
        key='outer_inflection_average',
        title='Outer inflection average',
        module='outer_inflection_average_obstruction',
        checker='check_identities',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_OUTER_INFLECTION_AVERAGE.md',
        reference_file='data/outer_inflection_average_rejected_n6.json',
    ),
    Stage(
        key='central_cubic_chord',
        title='Central cubic chord',
        module='central_cubic_chord_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_CENTRAL_CUBIC_CHORD.md',
        reference_file='data/central_cubic_chord_rejected_n6.json',
    ),
    Stage(
        key='left_cubic_chord',
        title='Left cubic chord',
        module='left_cubic_chord_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_LEFT_CUBIC_CHORD.md',
        reference_file='data/left_cubic_chord_rejected_n6.json',
    ),
    Stage(
        key='left_mean_average',
        title='Left cubic and mean average',
        module='left_mean_average_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_LEFT_MEAN_AVERAGE.md',
        reference_file='data/left_mean_average_rejected_n6.json',
    ),
    Stage(
        key='fourth_derivative_average',
        title='Fourth-derivative average',
        module='fourth_remainder_obstruction',
        checker='check_certificates',
        predicate='average_reasons',
        expected_new=2,
        proof_note='research/PROOF_FOURTH_REMAINDERS.md',
        reference_file='data/fourth_derivative_average_rejected_n6.json',
    ),
    Stage(
        key='fourth_derivative_chord',
        title='Fourth-derivative chord',
        module='fourth_remainder_obstruction',
        checker='check_certificates',
        predicate='chord_reasons',
        expected_new=2,
        proof_note='research/PROOF_FOURTH_REMAINDERS.md',
        reference_file='data/fourth_derivative_chord_rejected_n6.json',
    ),
    Stage(
        key='outer_cubic_chord',
        title='Outer cubic chord',
        module='outer_cubic_chord_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_OUTER_CUBIC_CHORD.md',
        reference_file='data/outer_cubic_chord_rejected_n6.json',
    ),
    Stage(
        key='left_cubic_negative',
        title='Negative left cubic value',
        module='left_cubic_negative_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_RECOVERED_FOUR.md',
    ),
    Stage(
        key='last_pair',
        title='Matched extrema regimes',
        module='last_pair_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_RECOVERED_FOUR.md',
    ),
    Stage(
        key='right_peak',
        title='Negative right maximum',
        module='right_peak_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=2,
        proof_note='research/PROOF_RIGHT_PEAK.md',
    ),
    Stage(
        key='mean_rebound',
        title='Positive return at the mean',
        module='mean_rebound_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=4,
        proof_note='research/PROOF_MEAN_REBOUND.md',
    ),
    Stage(
        key='negative_inflections',
        title='Three negative inflection values',
        module='negative_inflections_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=6,
        proof_note='research/PROOF_NEGATIVE_INFLECTIONS.md',
    ),
    Stage(
        key='positive_H_first_minimum',
        title='First minimum with positive H',
        module='positive_H_first_minimum_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=6,
        proof_note='research/PROOF_POSITIVE_H_FIRST_MINIMUM.md',
    ),
    Stage(
        key='central_dip',
        title='Central dip and first minimum',
        module='central_dip_obstruction',
        checker='check_certificates',
        predicate='reasons',
        expected_new=6,
        proof_note='research/PROOF_CENTRAL_DIP.md',
    ),
)


==> anc/rolle6_artifact/rolle6/witnesses.py <==
"""Small integer-only verifier for realizability certificates.

A degree-d polynomial with opposite signs on d disjoint open intervals
has one simple root in each interval and no other root. Applying this
to all derivatives proves both hyperbolicity and the complete root order.
"""

import json
from pathlib import Path
from .words import validate_word


class VerificationError(ValueError):
    """A mathematical or bookkeeping verification failed."""


def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def _unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, f"Duplicate JSON key: {key}")
        result[key] = value
    return result


def read_json(path: Path):
    return json.loads(path.read_text(encoding="utf-8"), object_pairs_hook=_unique_object)


def from_integer_roots(roots: list[int]) -> list[int]:
    """Expand product(x-r), using descending coefficient order."""
    coefficients = [1]
    for root in roots:
        expanded = [0] * (len(coefficients) + 1)
        for index, coefficient in enumerate(coefficients):
            expanded[index] += coefficient
            expanded[index + 1] -= root * coefficient
        coefficients = expanded
    return coefficients


def differentiate(coefficients: list[int]) -> list[int]:
    degree = len(coefficients) - 1
    return [(degree - index) * value for index, value in enumerate(coefficients[:-1])]


def scaled_value(coefficients: list[int], numerator: int, denominator: int) -> int:
    """Evaluate denominator**degree * p(numerator/denominator) exactly."""
    value = coefficients[0]
    power = denominator
    for coefficient in coefficients[1:]:
        value = value * numerator + coefficient * power
        power *= denominator
    return value


def verify_witness(word: str, item: dict, degree: int) -> None:
    validate_word(word, degree)
    require(isinstance(item, dict), "Witness must be an object")
    if "roots" in item:
        roots = item["roots"]
        require(isinstance(roots, list) and len(roots) == degree, "Invalid root list")
        require(all(type(root) is int for root in roots), "Roots must be integers")
        require(all(a < b for a, b in zip(roots, roots[1:])), "Roots must be distinct")
        coefficients = from_integer_roots(roots)
    else:
        coefficients = item.get("coefficients")
        require(isinstance(coefficients, list) and len(coefficients) == degree + 1,
                "Invalid coefficient list")
        require(all(type(value) is int for value in coefficients), "Noninteger coefficient")
        require(coefficients[0] != 0, "Incorrect degree")

    denominator = item.get("denominator")
    boundaries = item.get("boundaries")
    require(type(denominator) is int and denominator > 0, "Invalid denominator")
    require(isinstance(boundaries, list) and len(boundaries) == len(word) + 1,
            "Invalid interval boundaries")
    require(all(type(value) is int for value in boundaries), "Noninteger boundary")
    require(all(a < b for a, b in zip(boundaries, boundaries[1:])),
            "Intervals must have disjoint interiors and ordered boundaries")
    derivatives = [coefficients]
    for _ in range(degree - 1):
        derivatives.append(differentiate(derivatives[-1]))
    for index, label in enumerate(word):
        polynomial = derivatives[int(label)]
        left = scaled_value(polynomial, boundaries[index], denominator)
        right = scaled_value(polynomial, boundaries[index + 1], denominator)
        require(left * right < 0, f"{word}: interval {index} has no certified sign change")


def verify_collection(path: Path, degree: int) -> set[str]:
    data = read_json(path)
    require(isinstance(data, dict), "Witness collection must be an object")
    for word, item in data.items():
        verify_witness(word, item, degree)
    return set(data)


==> anc/rolle6_artifact/rolle6/words.py <==
"""Rolle words as interlacing prefixes, without numerical root finding.

If c[j] counts occurrences of j in a prefix, adjacent derivative chains
interlace exactly when 0 <= c[j] - c[j+1] <= 1 for every prefix.
The final multiplicities are (n, n-1, ..., 1).
"""

from functools import lru_cache
from typing import Iterator


def _multiplicities(degree: int) -> tuple[int, ...]:
    if type(degree) is not int or not 1 <= degree <= 9:
        raise ValueError("Single-digit Rolle words require 1 <= degree <= 9")
    return tuple(range(degree, 0, -1))


def _successors(counts: tuple[int, ...], limits: tuple[int, ...]):
    for label, count in enumerate(counts):
        if count == limits[label]:
            continue
        # Adding label must not overtake its predecessor or leave its
        # successor more than one root behind.
        if label > 0 and count == counts[label - 1]:
            continue
        if label + 1 < len(counts) and count > counts[label + 1]:
            continue
        updated = list(counts)
        updated[label] += 1
        yield label, tuple(updated)


def enumerate_words(degree: int) -> Iterator[str]:
    """Yield every admissible word once, in lexicographic order."""
    limits = _multiplicities(degree)

    def visit(counts: tuple[int, ...], prefix: str) -> Iterator[str]:
        if counts == limits:
            yield prefix
            return
        for label, updated in _successors(counts, limits):
            yield from visit(updated, prefix + str(label))

    yield from visit((0,) * degree, "")


def count_words(degree: int) -> int:
    """Count extensions by dynamic programming, without storing the words."""
    limits = _multiplicities(degree)

    @lru_cache(maxsize=None)
    def count(counts: tuple[int, ...]) -> int:
        if counts == limits:
            return 1
        return sum(count(updated) for _, updated in _successors(counts, limits))

    return count((0,) * degree)


def validate_word(word: str, degree: int) -> None:
    limits = _multiplicities(degree)
    if not isinstance(word, str) or len(word) != sum(limits):
        raise ValueError("Incorrect word length")
    counts = [0] * degree
    for character in word:
        if character not in "012345678"[:degree]:
            raise ValueError("Invalid derivative label")
        label = int(character)
        counts[label] += 1
        if counts[label] > limits[label]:
            raise ValueError("Incorrect derivative multiplicity")
        if any(not 0 <= counts[j] - counts[j + 1] <= 1 for j in range(degree - 1)):
            raise ValueError("Prefix violates strict interlacing")
    if tuple(counts) != limits:
        raise ValueError("Incorrect final multiplicities")


def derivative_word(word: str) -> str:
    return "".join(str(int(label) - 1) for label in word if label != "0")


def root_positions(word: str, degree: int) -> tuple[tuple[int, ...], ...]:
    return tuple(tuple(i for i, label in enumerate(word) if label == str(j))
                 for j in range(degree))


def kostov_shapiro_admissible(word: str, degree: int) -> bool:
    """Apply Theorem 1 of Kostov--Shapiro to each derivative and reflection.

    If every internal root of f precedes the matching root of f'', the
    middle root of f^(m-3) must precede the root of f^(m-1). Reflection
    gives the reversed implication. Indices here start at zero.
    """
    positions = root_positions(word, degree)
    for derivative in range(degree - 3):
        size = degree - derivative
        comparisons = [positions[derivative][j + 1] < positions[derivative + 2][j]
                       for j in range(size - 2)]
        middle_precedes_mean = positions[degree - 3][1] < positions[degree - 1][0]
        if all(comparisons) and not middle_precedes_mean:
            return False
        if not any(comparisons) and middle_precedes_mean:
            return False
    return True


def primitive_mean_signature(word: str) -> str:
    # For a sextic with positive leading coefficient, the sign at its
    # root barycentre is (-1)^(number of roots to its left).
    centre = word.index("5")
    sign = (-1) ** word[:centre].count("0")
    return f"{derivative_word(word)}:{sign}"


==> anc/rolle6_artifact/tests/test_refactor.py <==
"""Meaningful equivalence and rejection tests for the rewritten front end."""

from copy import deepcopy
from fractions import Fraction
import importlib.util
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest
from rolle6.backend import ROOT
from rolle6.witnesses import (VerificationError, read_json, scaled_value,
                              verify_collection, verify_witness)
from rolle6.words import (count_words, enumerate_words, kostov_shapiro_admissible,
                          validate_word)


class EnumerationTests(unittest.TestCase):
    def test_every_word_equals_archived_poset_enumerator(self):
        spec = importlib.util.spec_from_file_location("old_combinatorics", ROOT / "research/combinatorics.py")
        old = importlib.util.module_from_spec(spec)
        spec.loader.exec_module(old)
        for degree, expected in enumerate((1, 1, 2, 12, 286, 33592), start=1):
            words = list(enumerate_words(degree))
            self.assertEqual(words, sorted(set(words)))
            self.assertEqual(set(words), set(old.rolle_words(degree)))
            self.assertEqual(count_words(degree), expected)
            for word in words:
                validate_word(word, degree)
                self.assertEqual(kostov_shapiro_admissible(word, degree), old.ks_ok(word, degree))

    def test_noninterlacing_word_is_rejected(self):
        with self.assertRaises(ValueError):
            validate_word("001", 2)


class WitnessTests(unittest.TestCase):
    def test_integer_evaluation_matches_rational_arithmetic(self):
        coefficients = [3, -5, 0, 11, -7]
        for denominator in (1, 3, 17):
            for numerator in (-11, -1, 0, 2, 13):
                x = Fraction(numerator, denominator)
                exact = sum(c * x ** (len(coefficients) - j - 1)
                            for j, c in enumerate(coefficients))
                self.assertEqual(scaled_value(coefficients, numerator, denominator),
                                 exact * denominator ** (len(coefficients) - 1))

    def test_all_realizations_and_corrupted_certificates(self):
        for degree, expected in ((5, 116), (6, 2706)):
            data = read_json(ROOT / f"data/certificates_n{degree}.json")
            self.assertEqual(len(verify_collection(ROOT / f"data/certificates_n{degree}.json", degree)), expected)
            word, item = next(iter(data.items()))
            for alteration in ("denominator", "boundaries", "coefficients"):
                bad = deepcopy(item)
                if alteration == "denominator":
                    bad["denominator"] = 0
                elif alteration == "boundaries":
                    bad["boundaries"][1] = bad["boundaries"][0]
                else:
                    bad.pop("roots", None)
                    bad["coefficients"] = [1] + [0] * degree
                with self.assertRaises(VerificationError):
                    verify_witness(word, bad, degree)

    def test_duplicate_json_keys_are_rejected(self):
        with tempfile.TemporaryDirectory() as tmp:
            path = Path(tmp) / "bad.json"
            path.write_text('{"same": 1, "same": 2}')
            with self.assertRaises(VerificationError):
                read_json(path)

    def test_optimized_python_cannot_skip_proofs(self):
        result = subprocess.run([sys.executable, "-O", "-m", "rolle6", "verify"],
                                cwd=ROOT, text=True, capture_output=True)
        self.assertNotEqual(result.returncode, 0)
        self.assertIn("Do not use python -O", result.stderr)


if __name__ == "__main__":
    unittest.main()

